Temperature dependence of $\eta/s$ of strongly interacting matter: effects of the equation of state and the parametric form of $(\eta/s)(T)$

We investigate the temperature dependence of the shear viscosity to entropy density ratio $\eta/s$ using a piecewise linear parametrization. To determine the optimal values of the parameters and the associated uncertainties, we perform a global Bayesian model-to-data comparison on Au+Au collisions at $\sqrt{s_{NN}}=200$ GeV and Pb+Pb collisions at $2.76$ TeV and $5.02$ TeV, using a 2+1D hydrodynamical model with the EKRT initial state. We provide three new parametrizations of the equation of state (EoS) based on contemporary lattice results and hadron resonance gas, and use them and the widely used $s95p$ parametrization to explore the uncertainty in the analysis due to the choice of the equation of state. We found that $\eta/s$ is most constrained in the temperature range $T\approx 150$--$220$ MeV, where, for all EoSs, $0.08 < \eta/s < 0.23$ when taking into account the 90% credible intervals. In this temperature range the EoS parametrization has only a small $\approx 10\%$ effect on the favored $\eta/s$ value, which is less than the $\approx 30\%$ uncertainty of the analysis using a single EoS parametrization. Our parametrization of $(\eta/s)(T)$ leads to a slightly larger minimum value of $\eta/s$ than the previously used parametrizations. When we constrain our parametrization to mimic the previously used parametrizations, our favored value is reduced, and the difference becomes statistically insignificant.

==> anc/s83s_18-PCE155/README <==
These files contain the Equation of State s83s_18-PCE155 by Auvinen,
Eskola, Huovinen, Niemi, Paatelainen and Petreczky. Below 166 MeV
temperature, the EoS is based on hadron resonance gas with all the
other strange and non-strange resonances except f_0(500) listed in the
summary tables of the 2018 edition of the Partice Data Book (see the
resonance list in the pdg18i.dat file). The summary tables contain 3
and 4 star baryonic resonances, and all the mesons not marked "omitted
from the summary tables" in the individual listings. Above 166 MeV the
EoS is based on the continuum extrapolated lattice result by Borsanyi
et al., JHEP 1011, 077 (2010) and Phys.Lett.B730, 99 (2014).
Within the temperature interval 155 < T < 166 MeV, the hadron
resonance gas is in chemical equilibrium. Below 155 MeV temperatures,
it is in partial chemical equilibrium with particle ratios fixed to
those in chemical equilibrium at T = 155 MeV.

The EoS is tabulated twice as function of energy density, i.e. on
equidistant energy density grid(s). First in the files

        s83s_18-PCE155-par1.dat, s83s_18-PCE155-dens1.dat
        s83s_18-PCE155-par2.dat, s83s_18-PCE155-dens2.dat
        s83s_18-PCE155-par3.dat, s83s_18-PCE155-dens3.dat
        s83s_18-PCE155-par4.dat, s83s_18-PCE155-dens4.dat
        s83s_18-PCE155-par5.dat, s83s_18-PCE155-dens5.dat
        s83s_18-PCE155-par6.dat, s83s_18-PCE155-dens6.dat
        s83s_18-PCE155-par7.dat, s83s_18-PCE155-dens7.dat

which are in the old "s95p style" to provide backward compatibility to
the users of the s95p EoS, whereas the baryon and strangeness chemical
potentials (which are zero anyway) and plasma fraction have been
omitted from the

        s83s_18-PCE155-eos1.dat
        s83s_18-PCE155-eos2.dat
        s83s_18-PCE155-eos3.dat
        s83s_18-PCE155-eos4.dat
        s83s_18-PCE155-eos5.dat
        s83s_18-PCE155-eos6.dat
        s83s_18-PCE155-eos7.dat

files.

All the files begin by two lines with

    e0
    de  ne

where e0 is the lowest energy density of the grid, de grid spacing and
ne the number of grid points, i.e. lines.

In the s83s_18-PCE155-par*.dat files the thermodynamical parameters,
temperature (in GeV, first row) and chemical potentials are tabulated
from the third line on. The s83s_18-PCE155-dens*.dat files contain the
densities from the third line on. First line is energy density (in
GeV/fm^3), second pressure (in GeV/fm^3), third entropy density (in
fm^-3), fourth net baryon density (in fm^-3) and the fifth net
strangeness density (in fm^-3). The lines on par* and dens* files
correspond to each other, i.e. the nth line in s83s_18-PCE155-par*.dat gives
a temperature and the nth line in s83s_18-PCE155-dens*.dat gives the
corresponding densities and pressure. Note that the densities and
temperature in the files run from the highest value _down_.

The s83s_18-PCE155-eos*.dat files contain the same information in more
condensed form. From the third line on, the first line is energy
density (in GeV/fm^3), second pressure (in GeV/fm^3), third entropy
density (in fm^-3), fourth net baryon density (in fm^-3) and the fifth
temperature in GeV. Chemical potentials are zero everywhere.

The file

        pdg18i.dat

contains the hadrons and resonances included in the hadron resonance
gas. The format is explained at the end of the file.

When constructing the EoS below chemical freeze-out temperature, we
follow the procedure explained in Bebie et al. Nucl. Phys. B, 378, 95
(1992) (see also Hirano and Tsuda, Phys. Rev. C 66, 054905 (2002)). We
assume that the particle number changing processes cease below T = 155
MeV temperature, but that the resonance formation and decay processes
continue as in higher temperatures. This means that there is no
separate chemical potential associated with each particle/resonance
species, but only with those species considered stable. The chemical
potential for a resonance i is obtained from mu_i = sum_j mu_j n^i_j
where mu_j is the chemical potential associated with a particle j and
the n^i_j is the average number of particles j formed in a decay of
particle i.

We have considered stable all the particles/resonances with lifetime
longer than 10 fm/c. This list of particles can either be
reconstructed from the list pdg18i.dat, or seen in the file
particles.dat. In that file the names of all the particles in
pdg18i.dat and their lifetimes are listed. The particles considered
stable are also numbered in the very first column. The numbers of
daughter particles are not separately listed, but can be constructed
from the information in the pdg18i.dat file.

The files 

        s83s-PCE155-v1_pidens1.dat
	s83s-PCE155-v1_pichem1.dat

contain the particle-number densities and chemical potentials required
for the chemically non-equilibrated description. These files begin
with the same two lines than *dens*.dat and *par*.dat files,

    e0
    de	ne

and the meaning of these numbers is also the same than in *dens*.dat
and *par*.dat files. The third line contains a single number, 'nn',
which is the number of stable particles and thus the number of
separate chemical potentials below the chemical freeze-out
temperature.

From the fourth line on the files contain a two dimensional table with
'nn' columns and 'ne' rows. The j:th column corresponds to the j:th
stable particle in pdg18i.dat, or to the number in the first column in
particles.dat. The i:th row corresponds (again) to the i:th row in
*par1.dat and *dens1.dat files, i.e. to temperature/energy density.

The file s83s-PCE155-v1_pichem1.dat contains chemical potentials (in GeV)
and the file s83s-PCE155-v1_pidens1.dat contains effective densities of
the stable particles (in fm^-3). "Effective" means that the, say,
first column does not contain the actual density of positive pions,
but what the density of positive pions would be if all the resonances
decayed releasing their daughter particles. The latter is not needed
for hydrodynamical evolution, but can be used as a consistency check
when calculating the spectra.

                         - PH, Belgrade, Jun 1, in the year of corona -


==> anc/s83s_18-PCE155/particles.dat <==
           22 Gamma              100000000.0     Stable  
   1      211 Pion (+)           100000000.0     Stable  
   2      111 Pion (0)           100000000.0     Stable  
   3     -211 Pion (-)           100000000.0     Stable  
   4      321 Kaon (+)           100000000.0     Stable  
   5     -321 Kaon (-)           100000000.0     Stable  
   6      311 Kaon (0)           100000000.0     Stable  
   7     -311 Anti Kaon (0)      100000000.0     Stable  
   8      221 eta                100000000.0     Stable  
          213 rho (+)               1.3232729435
          113 rho (0)               1.3232729435
         -213 rho (-)               1.3232729435
   9      223 omega              23.23910522     ********
          323 K* 892 (+)            3.9224653244
         -323 K* 892 (-)            3.9224653244
          313 K* 892 (0)            4.1712474823
         -313 Anti K* 892 (0)       4.1712474823
  10     2212 p                  100000000.0     Stable  
  11    -2212 Anti p             100000000.0     Stable  
  12     2112 n                  100000000.0     Stable  
  13    -2112 Anti n             100000000.0     Stable  
  14      331 eta prime 958      986.5000610     ********
      9000211 a0 980 (+)            2.6306664944
      9000111 a0 980 (0)            2.6306664944
     -9000211 a0 980 (-)            2.6306664944
      9010221 f0 980                3.2883334160
  15      333 phi 1020           46.42352676     ********
  16     3122 Lambda             100000000.0     Stable  
  17    -3122 Anti Lambda        100000000.0     Stable  
        10223 h1(1170)              0.5480555296
  18     3222 Sigma (+)          100000000.0     Stable  
  19    -3222 Anti Sigma (+)     100000000.0     Stable  
  20     3212 Sigma (0)          100000000.0     Stable  
  21    -3212 Anti Sigma (0)     100000000.0     Stable  
  22     3112 Sigma (-)          100000000.0     Stable  
  23    -3112 Anti Sigma (-)     100000000.0     Stable  
        10113 b1 1235               1.3894366026
        20113 a1 1260               0.4697619379
         2224 Delta 1232 (++)       1.6863248348
        -2224 Anti Delta 1232 (++   1.6863248348
         2214 Delta 1232 (+)        1.6863248348
        -2214 Anti Delta 1232 (+)   1.6863248348
         2114 Delta 1232 (0)        1.6863248348
        -2114 Anti Delta 1232 (0)   1.6863248348
         1114 Delta 1232 (-)        1.6863248348
        -1114 Anti Delta 1232 (-)   1.6863248348
        10323 K1 1270               2.1922221184
       -10323 Anti K1 1270          2.1922221184
          225 f2 1270               1.0567755699
        20223 f1 1285               8.6916294098
       200221 eta 1295              3.5872728825
       200111 Pion 1300             0.4932500124
  24     3322 Xsi (0)            100000000.0     Stable  
  25    -3322 Anti Xsi (0)       100000000.0     Stable  
  26     3312 Xsi (-)            100000000.0     Stable  
  27    -3312 Anti Xsi (-)       100000000.0     Stable  
          115 a2 1320               1.8439252377
        10221 f0 1370               0.5637143254
      9000113 Pion1 1400            0.5978787541
         3224 Sigma 1385 (+)        5.4805560112
        -3224 Anti Sigma 1385 (+)   5.4805560112
         3214 Sigma 1385 (0)        5.4805560112
        -3214 Anti Sigma 1385 (0)   5.4805560112
         3114 Sigma 1385 (-)        5.0076141357
        -3114 Anti Sigma 1385 (-)   5.0076141357
        20323 K1 1400               1.1339080334
       -20323 Anti K1 1400          1.1339080334
       102132 Lambda 1405           3.9069306850
      -102132 Anti Lambda 1405      3.9069306850
      9020221 eta 1405              3.8686275482
       100323 K* 1410               0.8360169530
      -100323 Anti K* 1410          0.8360169530
       200223 omega 1420            0.9176744223
        10321 K0* 1430              0.7307407260
       -10321 Anti K0* 1430         0.7307407260
          325 K2* 1430 (+)          2.0030457973
         -325 K2* 1430 (-)          2.0030457973
          315 K2* 1430 (0)          1.8100918531
         -315 Anti K2* 1430 (0)     1.8100918531
        20333 f1 1420               3.5938067436
       202112 N 1440                0.5637143254
      -202112 Anti N 1440           0.5637143254
       200113 rho 1450              0.4932500124
        10111 a0 1450               0.7445283532
       200331 eta 1475              2.3211765289
        10331 f0 1500               1.8100918531
       101124 N 1520                1.7936364412
      -101124 Anti N 1520           1.7936364412
  28   102134 Lambda 1520        12.64743614     ********
  29  -102134 Anti Lambda 1520   12.64743614     ********
          335 f2 prime 1525         2.7027397156
       101122 N 1535                1.3153332472
      -101122 Anti N 1535           1.3153332472
  30     3324 Xsi 1530 (0)       21.68131828     ********
  31    -3324 Anti Xsi 1530 (0)  21.68131828     ********
  32     3314 Xsi 1530 (-)       19.92929268     ********
  33    -3314 Anti Xsi 1530 (-)  19.92929268     ********
       202114 Delta 1600            0.7892000079
      -202114 Anti Delta 1600       0.7892000079
       203122 Lambda 1600           1.3153332472
      -203122 Anti Lambda 1600      1.3153332472
       102112 Delta 1620            1.5176923275
      -102112 Anti Delta 1620       1.5176923275
        10225 eta2 1645             1.0900553465
       122112 N 1650                1.5784000158
      -122112 Anti N 1650           1.5784000158
       203212 Sigma 1660            1.9730000496
      -203212 Anti Sigma 1660       1.9730000496
      9010113 Pion1 1600            0.8186722398
          227 omega3 1670           1.1744047403
        30223 omega 1650            0.6263492107
       103122 Lambda 1670           5.6371426582
      -103122 Anti Lambda 1670      5.6371426582
       103214 Sigma 1670            3.2883334160
      -103214 Anti Sigma 1670       3.2883334160
        10115 Pion2 1670            0.7588461637
  34     3334 Omega              100000000.0     Stable  
  35    -3334 Anti Omega         100000000.0     Stable  
       102116 N 1675                1.3606897593
      -102116 Anti N 1675           1.3606897593
       200333 phi 1680              1.3153332472
       201126 N 1680                1.6441667080
      -201126 Anti N 1680           1.6441667080
          117 rho3 1690             1.2254658937
       103124 Lambda 1690           3.2883334160
      -103124 Anti Lambda 1690      3.2883334160
       103322 Xsi 1690              7.8920001984
      -103322 Anti Xsi 1690         7.8920001984
       102114 Delta 1700            0.6576666236
      -102114 Anti Delta 1700       0.6576666236
       211122 N 1710                1.4092856646
      -211122 Anti N 1710           1.4092856646
        30323 K* 1680               0.6127329469
       -30323 Anti K* 1680          0.6127329469
        30113 rho 1700              0.7892000079
       112114 N 1700                0.9865000248
      -112114 Anti N 1700           0.9865000248
       201124 N 1720                0.7892000079
      -201124 Anti N 1720           0.7892000079
       210221 f0 1710               1.4194245338
       113212 Sigma 1750            2.1922221184
      -113212 Anti Sigma 1750       2.1922221184
        10325 K2 1770               1.0607526302
       -10325 Anti K2 1770          1.0607526302
       103216 Sigma 1775            1.6441667080
      -103216 Anti Sigma 1775       1.6441667080
          327 K3* 1780              1.2408806086
         -327 Anti K3* 1780         1.2408806086
       123122 Lambda 1800           0.6576666236
      -123122 Anti Lambda 1800      0.6576666236
       213122 Lambda 1810           1.3153332472
      -213122 Anti Lambda 1810      1.3153332472
       300111 Pion 1800             0.9485576749
        20325 K2 1820               0.7473484874
       -20325 Anti K2 1820          0.7473484874
       203126 Lambda 1820           2.4662501812
      -203126 Anti Lambda 1820      2.4662501812
       103324 Xsi 1820              8.2208337784
      -103324 Anti Xsi 1820         8.2208337784
       103126 Lambda 1830           2.0768420696
      -103126 Anti Lambda 1830      2.0768420696
          337 phi3 1850             2.2678160667
       302112 Delta 1900            0.7892000079
      -302112 Anti Delta 1900       0.7892000079
       302114 N 1875                0.9865000248
      -302114 Anti N 1875           0.9865000248
       221122 N 1880                0.6576666236
      -221122 Anti N 1880           0.6576666236
       202116 Delta 1905            0.5978787541
      -202116 Anti Delta 1905       0.5978787541
       203124 Lambda 1890           1.9730000496
      -203124 Anti Lambda 1890      1.9730000496
      9010115 Pion2 1880            0.8395744562
       301122 N 1895                1.6441667080
      -301122 Anti N 1895           1.6441667080
       212112 Delta 1910            0.6576666236
      -212112 Anti Delta 1910       0.6576666236
       203216 Sigma 1915            1.6441667080
      -203216 Anti Sigma 1915       1.6441667080
       212114 N 1900                0.9865000248
      -212114 Anti N 1900           0.9865000248
       222114 Delta 1920            0.7588461637
      -222114 Anti Delta 1920       0.7588461637
       202118 Delta 1950            0.6922807097
      -202118 Anti Delta 1950       0.6922807097
       123214 Sigma 1940            0.8968182206
      -123214 Anti Sigma 1940       0.8968182206
       300225 f2 1950               0.4180084765
       301216 Delta 1930            0.6576666236
      -301216 Anti Delta 1930       0.6576666236
       103326 Xsi 1950              3.2883334160
      -103326 Anti Xsi 1950         3.2883334160
          119 a4 2040               0.7677043080
       200335 f2 2010               0.9767326713
          229 f4 2050               0.8324894309
       203326 Xsi 2030              9.8650007248
      -203326 Anti Xsi 2030         9.8650007248
       203218 Sigma 2030            1.0961110592
      -203218 Anti Sigma 2030       1.0961110592
          329 K4* 2045              0.9964646697
         -329 Anti K4* 2045         0.9964646697
       311126 N 2060                0.4932500124
      -311126 Anti N 2060           0.4932500124
       411122 N 2100                0.7588461637
      -411122 Anti N 2100           0.7588461637
       303128 Lambda 2100           0.9865000248
      -303128 Anti Lambda 2100      0.9865000248
       233126 Lambda 2110           0.9865000248
      -233126 Anti Lambda 2110      0.9865000248
       331124 N 2120                0.6576666236
      -331124 Anti N 2120           0.6576666236
       312118 N 2190                0.4932500124
      -312118 Anti N 2190           0.4932500124
       300333 phi 2170              2.3771085739
       302118 Delta 2200            0.5637143254
      -302118 Anti Delta 2200       0.5637143254
       402110 N 2220                0.4932500124
      -402110 Anti N 2220           0.4932500124
       323216 Sigma 2250            1.9730000496
      -323216 Anti Sigma 2250       1.9730000496
       203336 Omega 2250            3.5872728825
      -203336 Anti Omega 2250       3.5872728825
       302110 N 2250                0.3946000040
      -302110 Anti N 2250           0.3946000040
      9080225 f2 2300               1.3241610527
       300335 f2 2340               0.6127329469
       403120 Lambda 2350           1.3153332472
      -403120 Anti Lambda 2350      1.3153332472
       402112 Delta 2420            0.3946000040
      -402112 Anti Delta 2420       0.3946000040
       512112 N 2600                0.3035384715
      -512112 Anti N 2600           0.3035384715


==> anc/s83s_18-PCE155/pdg18i.dat <==
      22  Gamma                   0.00000   0.00000  2  0  0  0 -1  1  0  1
      22  1  1.000            22       0       0       0       0      
     211  Pion (+)                0.13957   0.00000  1  0  0  0 -1  3  1  1
     211  1  1.000           211       0       0       0       0
     111  Pion (0)                0.13498   0.00000  1  0  0  0 -1  3  0  1
     111  1  1.000           111       0       0       0       0
    -211  Pion (-)                0.13957   0.00000  1  0  0  0 -1  3 -1  1
    -211  1  1.000          -211       0       0       0       0
     321  Kaon (+)                0.49368   0.00000  1  0  1  0 -1  2  1  1
     321  1  1.000           321       0       0       0       0
    -321  Kaon (-)                0.49368   0.00000  1  0 -1  0 -1  2 -1  1
    -321  1  1.000          -321       0       0       0       0
     311  Kaon (0)                0.49761   0.00000  1  0  1  0 -1  2  0  1
     311  1  1.000           311       0       0       0       0
    -311  Anti Kaon (0)           0.49761   0.00000  1  0 -1  0 -1  2  0  1
    -311  1  1.000          -311       0       0       0       0
     221  eta                     0.54786   0.00000  1  0  0  0 -1  1  0  4
     221  2  0.394            22      22       0       0       0
     221  3  0.327           111     111     111       0       0
     221  3  0.233           211     111    -211       0       0
     221  3  0.046           211    -211      22       0       0
     213  rho (+)                 0.77526   0.14910  3  0  0  0 -1  3  1  1
     213  2  1.000           211     111       0       0       0
     113  rho (0)                 0.77526   0.14910  3  0  0  0 -1  3  0  1
     113  2  1.000           211    -211       0       0       0
    -213  rho (-)                 0.77526   0.14910  3  0  0  0 -1  3 -1  1
    -213  2  1.000          -211     111       0       0       0
     223  omega                   0.78265   0.00849  3  0  0  0 -1  1  0  3
     223  3  0.892           211     111    -211       0       0
     223  2  0.092           111      22       0       0       0
     223  2  0.016           211    -211       0       0       0
     323  K* 892 (+)              0.89176   0.05030  3  0  1  0 -1  2  1  2
     323  2  0.667           311     211       0       0       0
     323  2  0.333           321     111       0       0       0
    -323  K* 892 (-)              0.89176   0.05030  3  0 -1  0 -1  2 -1  2
    -323  2  0.667          -311    -211       0       0       0
    -323  2  0.333          -321     111       0       0       0
     313  K* 892 (0)              0.89555   0.04730  3  0  1  0 -1  2  0  2
     313  2  0.667           321    -211       0       0       0
     313  2  0.333           311     111       0       0       0
    -313  Anti K* 892 (0)         0.89555   0.04730  3  0 -1  0 -1  2  0  2
    -313  2  0.667          -321     211       0       0       0
    -313  2  0.333          -311     111       0       0       0
    2212  p                       0.93827   0.00000  2  1  0  0  1  2  1  1
    2212  1  1.000          2212       0       0       0       0
    2112  n                       0.93957   0.00000  2  1  0  0  1  2  0  1
    2112  1  1.000          2112       0       0       0       0
     331  eta prime 958           0.95778   0.00020  1  0  0  0 -1  1  0  7
     331  3  0.426           211    -211     221       0       0
     331  2  0.289           113      22       0       0       0
     331  3  0.228           111     111     221       0       0
     331  2  0.027           223      22       0       0       0
     331  2  0.023            22      22       0       0       0
     331  3  0.003           111     111     111       0       0
     331  3  0.004           211     111    -211       0       0
 9000211  a0 980 (+)              0.98000   0.07500  1  0  0  0  1  3  1  2
 9000211  2  0.844           221     211       0       0       0
 9000211 -2  0.156           321    -311       0       0       0
 9000111  a0 980 (0)              0.98000   0.07500  1  0  0  0  1  3  0  3
 9000111  2  0.844           221     111       0       0       0
 9000111 -2  0.078           311    -311       0       0       0
 9000111 -2  0.078           321    -321       0       0       0
-9000211  a0 980 (-)              0.98000   0.07500  1  0  0  0  1  3 -1  2
-9000211  2  0.844           221    -211       0       0       0
-9000211 -2  0.156          -321     311       0       0       0
 9010221  f0 980                  0.99000   0.06000  1  0  0  0  1  1  0  4
 9010221  2  0.520           211    -211       0       0       0
 9010221  2  0.260           111     111       0       0       0
 9010221  2  0.110           321    -321       0       0       0
 9010221 -2  0.110           311    -311       0       0       0
     333  phi 1020                1.01946   0.00425  3  0  0  0 -1  1  0  7
     333  2  0.492           321    -321       0       0       0
     333  2  0.341           311    -311       0       0       0
     333  2  0.051           213    -211       0       0       0
     333  2  0.051           113     111       0       0       0
     333  2  0.051          -213     211       0       0       0
     333  2  0.013           221      22       0       0       0
     333  2  0.001           111      22       0       0       0
    3122  Lambda                  1.11568   0.00000  2  1 -1  0  1  1  0  1
    3122  1  1.000          3122       0       0       0       0
   10223  h1(1170)                1.17000   0.36000  3  0  0  0  1  1  0  3
   10223  2  0.333           213    -211       0       0       0
   10223  2  0.334           113     111       0       0       0
   10223  2  0.333          -213     211       0       0       0
    3222  Sigma (+)               1.18937   0.00000  2  1 -1  0  1  3  1  1
    3222  1  1.000          3222       0       0       0       0
    3212  Sigma (0)               1.19264   0.00000  2  1 -1  0  1  3  0  1
    3212  2  1.000          3122      22       0       0       0
    3112  Sigma (-)               1.19745   0.00000  2  1 -1  0  1  3 -1  1
    3112  1  1.000          3112       0       0       0       0
   10113  b1 1235                 1.22950   0.14200  9  0  0  0  1  3  0  3
   10113  2  0.333           223     211       0       0       0
   10113  2  0.334           223     111       0       0       0
   10113  2  0.333           223    -211       0       0       0
   20113  a1 1260                 1.23000   0.42000  9  0  0  0  1  3  0 12
   20113  2  0.137           213     111       0       0       0
   20113  2  0.136           113     211       0       0       0
   20113  2  0.137           213    -211       0       0       0
   20113  2  0.137          -213     211       0       0       0
   20113  2  0.136           113    -211       0       0       0
   20113  2  0.137          -213     111       0       0       0
   20113  3  0.040           211     211    -211       0       0
   20113  3  0.020           211     111     111       0       0
   20113  3  0.040           111     211    -211       0       0
   20113  3  0.020           111     111     111       0       0
   20113  3  0.040          -211     211    -211       0       0
   20113  3  0.020          -211     111     111       0       0
    2224  Delta 1232 (++)         1.23200   0.11700  4  1  0  0  1  4  2  1
    2224  2  1.000          2212     211       0       0       0
    2214  Delta 1232 (+)          1.23200   0.11700  4  1  0  0  1  4  1  3
    2214  2  0.663          2212     111       0       0       0
    2214  2  0.331          2112     211       0       0       0
    2214  2  0.006          2212      22       0       0       0
    2114  Delta 1232 (0)          1.23200   0.11700  4  1  0  0  1  4  0  3
    2114  2  0.663          2112     111       0       0       0
    2114  2  0.331          2212    -211       0       0       0
    2114  2  0.006          2112      22       0       0       0
    1114  Delta 1232 (-)          1.23200   0.11700  4  1  0  0  1  4 -1  1
    1114  2  1.000          2112    -211       0       0       0
   10323  K1 1270                 1.27200   0.09000  6  0  1  0  1  2  0 20
   10323 -2  0.140           311     213       0       0       0
   10323  2  0.070           321     113       0       0       0
   10323 -2  0.070           311     113       0       0       0
   10323  2  0.140           321    -213       0       0       0
   10323 -2  0.056           321     223       0       0       0
   10323 -2  0.056           311     223       0       0       0
   10323  2  0.054           313     211       0       0       0
   10323  2  0.027           323     111       0       0       0
   10323  2  0.027           313     111       0       0       0
   10323  2  0.054           323    -211       0       0       0
   10323  3  0.004           321     221     111       0       0
   10323  3  0.008           321     221    -211       0       0
   10323  3  0.008           311     221     211       0       0
   10323  3  0.004           311     221     111       0       0
   10323  3  0.019           321     111     111       0       0
   10323  3  0.019           311     111     111       0       0   
   10323  3  0.066           321     211    -211       0       0
   10323  3  0.056           311     211     111       0       0
   10323  3  0.056           321    -211     111       0       0
   10323  3  0.066           311     211    -211       0       0
  -10323  Anti K1 1270            1.27200   0.09000  6  0 -1  0  1  2  0 20
  -10323 -2  0.140          -311    -213       0       0       0
  -10323  2  0.070          -321     113       0       0       0
  -10323 -2  0.070          -311     113       0       0       0
  -10323  2  0.140          -321     213       0       0       0
  -10323 -2  0.056          -321     223       0       0       0
  -10323 -2  0.056          -311     223       0       0       0
  -10323  2  0.054          -313    -211       0       0       0
  -10323  2  0.027          -323     111       0       0       0
  -10323  2  0.027          -313     111       0       0       0
  -10323  2  0.054          -323     211       0       0       0
  -10323  3  0.004          -311     221     111       0       0
  -10323  3  0.008          -311     221    -211       0       0
  -10323  3  0.008          -321     221     211       0       0
  -10323  3  0.004          -321     221     111       0       0
  -10323  3  0.019          -311     111     111       0       0
  -10323  3  0.019          -321     111     111       0       0
  -10323  3  0.066          -311     211    -211       0       0
  -10323  3  0.056          -321     211     111       0       0
  -10323  3  0.056          -311    -211     111       0       0
  -10323  3  0.066          -321     211    -211       0       0
     225  f2 1270                 1.27550   0.18670  5  0  0  0  1  1  0  8
     225  2  0.562           211    -211       0       0       0
     225  2  0.280           111     111       0       0       0
     225  4  0.077           211    -211     111     111       0
     225  2  0.023           321    -321       0       0       0
     225  2  0.023           311    -311       0       0       0
     225  4  0.028           211     211    -211    -211       0
     225  2  0.004           221     221       0       0       0
     225  4  0.003           111     111     111     111       0
   20223  f1 1285                 1.28190   0.02270  3  0  0  0  1  1  0 13
   20223  4  0.223           211    -211     111     111       0
   20223  3  0.112           113     211    -211       0       0
   20223  2  0.127       9000211    -211       0       0       0
   20223  2  0.127       9000111     111       0       0       0
   20223  2  0.127      -9000211     211       0       0       0
   20223  3  0.092           221     211    -211       0       0
   20223  3  0.046           221     111     111       0       0
   20223  3  0.015           321    -321     111       0       0
   20223  3  0.015           311    -311     111       0       0
   20223  3  0.030           321    -311    -211       0       0
   20223  3  0.030          -321     311     211       0       0
   20223  2  0.053           113      22       0       0       0
   20223  3  0.003           211    -211     111       0       0
  200221  eta 1295                1.29400   0.05500  1  0  0  0 -1  1  0  5
  200221  2  0.060       9000211    -211       0       0       0
  200221  2  0.060       9000111     111       0       0       0
  200221  2  0.060      -9000211     211       0       0       0
  200221  3  0.550           221     211    -211       0       0
  200221  3  0.270           221     111     111       0       0
  200111  Pion 1300               1.30000   0.40000  3  0  0  0 -1  3  0 12
  200111  2  0.054           213     111       0       0       0
  200111  2  0.054           213    -211       0       0       0
  200111  2  0.054           113     211       0       0       0
  200111  2  0.054           113    -211       0       0       0
  200111  2  0.054          -213     211       0       0       0
  200111  2  0.054          -213     111       0       0       0
  200111  3  0.150           211     211    -211       0       0
  200111  3  0.075           211     111     111       0       0
  200111  3  0.150           111     211    -211       0       0
  200111  3  0.076           111     111     111       0       0
  200111  3  0.150          -211     211    -211       0       0
  200111  3  0.075          -211     111     111       0       0
    3322  Xsi (0)                 1.31486   0.00000  2  1 -2  0  1  2  0  1
    3322  1  1.000          3322       0       0       0       0
    3312  Xsi (-)                 1.32171   0.00000  2  1 -2  0  1  2 -1  1
    3312  1  1.000          3312       0       0       0       0
     115  a2 1320                 1.31830   0.10700 15  0  0  0  1  3  0 15
     115  3  0.117           211     211    -211       0       0
     115  3  0.117           211     111     111       0       0
     115  3  0.234           211     111    -211       0       0
     115  3  0.117           211    -211    -211       0       0
     115  3  0.117          -211     111     111       0       0
     115  2  0.048	     221     211       0       0       0
     115  2  0.049           221     111       0       0       0
     115  2  0.048           221    -211       0       0       0
     115  3  0.035           223     211     111       0       0
     115  3  0.035           223     211    -211       0       0
     115  3  0.035           223    -211     111       0       0
     115  2  0.016           321    -311       0       0       0
     115  2  0.008           321    -321       0       0       0
     115  2  0.008           311    -311       0       0       0
     115  2  0.016           311    -321       0       0       0
   10221  f0 1370                 1.35000   0.35000  1  0  0  0  1  1  0  7
   10221  2  0.140           211    -211       0       0       0
   10221  2  0.070           111     111       0       0       0
   10221  4  0.036           111     111     111     111       0
   10221  4  0.223           211     211    -211    -211       0
   10221  4  0.271           211    -211     111     111       0
   10221  2  0.130           321    -321       0       0       0
   10221  2  0.130           311    -311       0       0       0
 9000113  Pion1 1400              1.35400   0.33000  9  0  0  0 -1  3  0  3
 9000113  2  0.333	     221     211       0       0       0
 9000113  2  0.334	     221     111       0       0       0
 9000113  2  0.333	     221    -211       0       0       0
    3224  Sigma 1385 (+)          1.38280   0.03600  4  1 -1  0  1  3  1  4
    3224  2  0.875          3122     211       0       0       0
    3224  2  0.059          3222     111       0       0       0
    3224  2  0.059          3212     211       0       0       0
    3224  2  0.007          3222      22       0       0       0
    3214  Sigma 1385 (0)          1.38370   0.03600  4  1 -1  0  1  3  0  4
    3214  2  0.871          3122     111       0       0       0
    3214  2  0.058          3222    -211       0       0       0
    3214  2  0.058          3112     211       0       0       0
    3214  2  0.013          3122      22       0       0       0
    3114  Sigma 1385 (-)          1.38720   0.03940  4  1 -1  0  1  3 -1  3
    3114  2  0.880          3122    -211       0       0       0
    3114  2  0.060          3212    -211       0       0       0
    3114  2  0.060          3112     111       0       0       0
   20323  K1 1400                 1.40300   0.17400  6  0  1  0  1  2  0 12
   20323  2  0.314           313     211       0       0       0
   20323  2  0.157           323     111       0       0       0
   20323  2  0.157           313     111       0       0       0
   20323  2  0.314           323    -211       0       0       0
   20323  2  0.010           311     213       0       0       0
   20323  2  0.005           321     113       0       0       0
   20323  2  0.005           311     113       0       0       0
   20323  2  0.010           321    -213       0       0       0
   20323 -2  0.010           321   10221       0       0       0
   20323 -2  0.010           311   10221       0       0       0   
   20323  2  0.004           321     223       0       0       0
   20323  2  0.004           311     223       0       0       0
  -20323  Anti K1 1400            1.40300   0.17400  6  0 -1  0  1  2  0 12
  -20323  2  0.314          -313    -211       0       0       0
  -20323  2  0.157          -323     111       0       0       0
  -20323  2  0.157          -313     111       0       0       0
  -20323  2  0.314          -323     211       0       0       0
  -20323  2  0.010          -321     213       0       0       0
  -20323  2  0.005          -311     113       0       0       0
  -20323  2  0.005          -321     113       0       0       0
  -20323  2  0.010          -311    -213       0       0       0
  -20323 -2  0.010          -321   10221       0       0       0
  -20323 -2  0.010          -311   10221       0       0       0
  -20323  2  0.004          -321     223       0       0       0
  -20323  2  0.004          -311     223       0       0       0
  102132  Lambda 1405             1.40510   0.05050  2  1 -1  0 -1  1  0  3
  102132  2  0.333          3222    -211       0       0       0
  102132  2  0.334          3212     111       0       0       0
  102132  2  0.333          3112     211       0       0       0
 9020221  eta 1405                1.40880   0.05100  1  0  0  0 -1  1  0 12
 9020221  3  0.140	     321    -311    -211       0       0
 9020221  3  0.070	     321    -321     111       0       0
 9020221  3  0.070	     311    -311     111       0       0
 9020221  3  0.140	     311    -321     211       0       0
 9020221  2  0.026	 9000211    -211       0       0       0
 9020221  2  0.026	 9000111     111       0       0       0
 9020221  2  0.026	-9000211     211       0       0       0
 9020221  3  0.216	     221     211    -211       0       0
 9020221  3  0.108	     221     111     111       0       0
 9020221 -2  0.127	 9010221     221       0       0       0
 9020221 -2  0.034	     213    -213       0       0       0
 9020221 -2  0.017	     113     113       0       0       0
  100323  K* 1410                 1.42100   0.23600  6  0  1  0 -1  2  0  8
  100323  2  0.311           313     211       0       0       0
  100323  2  0.156           323     111       0       0       0
  100323  2  0.311           323    -211       0       0       0
  100323  2  0.156           313     111       0       0       0
  100323  2  0.022           311     211       0       0       0
  100323  2  0.011           321     111       0       0       0
  100323  2  0.022           321    -211       0       0       0
  100323  2  0.011           311     111       0       0       0
 -100323  Anti K* 1410            1.42100   0.23600  6  0 -1  0 -1  2  0  8
 -100323  2  0.311          -313    -211       0       0       0
 -100323  2  0.156          -323     111       0       0       0
 -100323  2  0.311          -323     211       0       0       0
 -100323  2  0.156          -313     111       0       0       0
 -100323  2  0.022          -311    -211       0       0       0
 -100323  2  0.011          -321     111       0       0       0
 -100323  2  0.022          -321     211       0       0       0
 -100323  2  0.011          -311     111       0       0       0
  200223  omega 1420              1.42500   0.21500  3  0  0  0 -1  1  0  8
  200223  2  0.160	     213    -211       0       0       0
  200223  2  0.160	     113     111       0       0       0
  200223  2  0.160	    -213     211       0       0       0
  200223  2  0.120	   10113    -211       0       0       0
  200223  2  0.120	   10113     111       0       0       0
  200223  2  0.120	   10113     211       0       0       0
  200223  3  0.106	     223     211    -211       0       0
  200223  3  0.054	     223     111     111       0       0
   10321  K0* 1430                1.42500   0.27000  2  0  1  0  1  2  0  6
   10321  2  0.306           311     211       0       0       0
   10321  2  0.153           321     111       0       0       0
   10321  2  0.153           311     111       0       0       0
   10321  2  0.306           321    -211       0       0       0
   10321  2  0.041           321     221       0       0       0
   10321  2  0.041           311     221       0       0       0
  -10321  Anti K0* 1430           1.42500   0.27000  2  0 -1  0  1  2  0  6
  -10323  2  0.306          -321     211       0       0       0
  -10323  2  0.153          -311     111       0       0       0
  -10323  2  0.153          -321     111       0       0       0
  -10323  2  0.306          -311    -211       0       0       0
  -10321  2  0.041          -321     221       0       0       0
  -10321  2  0.041          -311     221       0       0       0
     325  K2* 1430 (+)            1.42560   0.09850  5  0  1  0  1  2  1 11
     325  2  0.332           311     211       0       0       0
     325  2  0.166           321     111       0       0       0
     325  2  0.164	     313     211       0       0       0
     325  2  0.082	     323     111       0       0       0
     325  3  0.090	     313     211     111       0       0
     325  3  0.045	     323     211    -211       0       0
     325  2  0.058	     311     213       0       0       0
     325  2  0.029	     321     113       0       0       0
     325  2  0.030	     321     223       0       0       0
     325  2  0.002	     321      22       0       0       0
     325  2  0.002	     321     221       0       0       0
    -325  K2* 1430 (-)            1.42560   0.09850  5  0 -1  0  1  2 -1 11
    -325  2  0.332          -311    -211       0       0       0
    -325  2  0.166          -321     111       0       0       0
    -325  2  0.164	    -313    -211       0       0       0
    -325  2  0.082	    -323     111       0       0       0    
    -325  3  0.090	    -313    -211     111       0       0
    -325  3  0.045	    -323     211    -211       0       0
    -325  2  0.058	    -311    -213       0       0       0
    -325  2  0.029	    -321     113       0       0       0
    -325  2  0.030	    -321     223       0       0       0
    -325  2  0.002	    -321      22       0       0       0
    -325  2  0.002	    -321     221       0       0       0
     315  K2* 1430 (0)            1.43240   0.10900  5  0  1  0  1  2  0 11
     315  2  0.332           321    -211       0       0       0
     315  2  0.166           311     111       0       0       0     
     315  2  0.164	     323    -211       0       0       0
     315  2  0.082	     313     111       0       0       0     
     315  3  0.090	     323    -211     111       0       0
     315  3  0.045	     313     211    -211       0       0     
     315  2  0.058	     321    -213       0       0       0
     315  2  0.029	     311     113       0       0       0
     315  2  0.030	     311     223       0       0       0
     315  2  0.002	     311      22       0       0       0
     315  2  0.002	     311     221       0       0       0
    -315  Anti K2* 1430 (0)       1.43240   0.10900  5  0 -1  0  1  2  0 11
    -315  2  0.332          -321     211       0       0       0
    -315  2  0.166          -311     111       0       0       0    
    -315  2  0.164	    -323     211       0       0       0
    -315  2  0.082	    -313     111       0       0       0    
    -315  3  0.090	    -323     211     111       0       0
    -315  3  0.045	    -313     211    -211       0       0    
    -315  2  0.058	    -321     213       0       0       0
    -315  2  0.029	    -311     113       0       0       0
    -315  2  0.030	    -311     223       0       0       0
    -315  2  0.002	    -311      22       0       0       0
    -315  2  0.002	    -311     221       0       0       0
   20333  f1 1420                 1.42640   0.05490  3  0  0  0  1  1  0  9
   20333  3  0.184           321    -311    -211       0       0
   20333  3  0.092           321    -321     111       0       0
   20333  3  0.092           311    -311     111       0       0
   20333  3  0.184           311    -321     211       0       0
   20333  2  0.111           321    -323       0       0       0
   20333  2  0.111           311    -313       0       0       0
   20333  2  0.111          -311     313       0       0       0
   20333  2  0.111          -321     323       0       0       0
   20333  2  0.004           333      22       0       0       0
  202112  N 1440                  1.44000   0.35000  4  1  0  0  1  2  0 14
  202112  2  0.220          2212    -211       0       0       0
  202112  2  0.110          2212     111       0       0       0
  202112  2  0.110          2112     111       0       0       0
  202112  2  0.220          2112     211       0       0       0
  202112  2  0.042          2224    -211       0       0       0
  202112  2  0.028          2214     111       0       0       0
  202112  2  0.014          2114     211       0       0       0
  202112  2  0.014          2214    -211       0       0       0
  202112  2  0.028          2114     111       0       0       0
  202112  2  0.042          1114     211       0       0       0
  202112  3  0.057          2212     211    -211       0       0
  202112  3  0.029          2212     111     111       0       0
  202112  3  0.057          2112     211    -211       0       0
  202112  3  0.029          2112     111     111       0       0
  200113  rho 1450                1.46500   0.40000  9  0  0  0 -1  3  0 13
  200113  2  0.070           211     111       0       0       0
  200113  2  0.070           211    -211       0       0       0
  200113  2  0.070           111    -211       0       0       0
  200113  4  0.189           211     211     111    -211       0
  200113  4  0.189           211     111     111    -211       0
  200113  4  0.189           211     111    -211    -211       0
  200113  2  0.054           221     213       0       0       0
  200113  2  0.055           221     113       0       0       0
  200113  2  0.054           221    -213       0       0       0
  200113  2  0.020           321    -311       0       0       0
  200113  2  0.010           321    -321       0       0       0
  200113  2  0.010           311    -311       0       0       0
  200113  2  0.020           311    -321       0       0       0
   10111  a0 1450                 1.47400   0.26500  3  0  0  0  1  3  0 13
   10111  2  0.031           211     221       0       0       0
   10111  2  0.031	     111     221       0       0       0
   10111  2  0.031	    -211     221       0       0       0
   10111  2  0.011	     211     331       0       0       0
   10111  2  0.011	     111     331       0       0       0
   10111  2  0.011	    -211     331       0       0       0
   10111  2  0.028	     321    -311       0       0       0
   10111  2  0.014	     321    -321       0       0       0
   10111  2  0.014	     311    -311       0       0       0
   10111  2  0.028	     311    -321       0       0       0
   10111  3  0.263	     223     211     111       0       0
   10111  3  0.264	     223     211    -211       0       0
   10111  3  0.263	     223     111    -211       0       0
  200331  eta 1475                1.47600   0.08500  1  0  0  0 -1  1  0 12
  200331  3  0.162           321    -311    -211       0       0
  200331  3  0.081           321    -321     111       0       0
  200331  3  0.081           311    -311     111       0       0
  200331  3  0.162           311    -321     211       0       0
  200331  2  0.003           321    -323       0       0       0
  200331  2  0.003           311    -313       0       0       0
  200331  2  0.003          -311     313       0       0       0
  200331  2  0.003          -321     323       0       0       0
  200331  2  0.012       9000211    -211       0       0       0
  200331  2  0.012       9000111     111       0       0       0
  200331  2  0.012      -9000211     211       0       0       0
  200331  2  0.466            22      22       0       0       0
   10331  f0 1500                 1.50400   0.10900  1  0  0  0  1  1  0  9
   10331  2  0.116           111     111       0       0       0
   10331  2  0.233           211    -211       0       0       0
   10331  4  0.209           211     211    -211    -211       0
   10331  4  0.242           211    -211     111     111       0
   10331  4  0.044           111     111     111     111       0
   10331  2  0.051           221     221       0       0       0
   10331 -2  0.019           331     221       0       0       0
   10331  2  0.043           321    -321       0       0       0
   10331  2  0.043           311    -311       0       0       0
  101124  N 1520                  1.51500   0.11000  8  1  0  0 -1  2  0 14
  101124  2  0.215          2212    -211       0       0       0
  101124  2  0.108          2212     111       0       0       0
  101124  2  0.108          2112     111       0       0       0
  101124  2  0.215          2112     211       0       0       0
  101124  2  0.084          2224    -211       0       0       0
  101124  2  0.056          2214     111       0       0       0
  101124  2  0.028          2114     211       0       0       0
  101124  2  0.028          2214    -211       0       0       0
  101124  2  0.056          2114     111       0       0       0
  101124  2  0.084          1114     211       0       0       0
  101124  3  0.006          2212     211    -211       0       0
  101124  3  0.003          2212     111     111       0       0
  101124  3  0.006          2112     211    -211       0       0
  101124  3  0.003          2112     111     111       0       0
  102134  Lambda 1520             1.51950   0.01560  4  1 -1  0 -1  1  0 11
  102134  2  0.225          2212    -321       0       0       0
  102134  2  0.225	    2112    -311       0       0       0
  102134  2  0.141	    3222    -211       0       0       0
  102134  2  0.141	    3212     111       0       0       0
  102134  2  0.141	    3112     211       0       0       0
  102134  3  0.070	    3122     211    -211       0       0
  102134  3  0.035	    3122     111     111       0       0
  102134 -2  0.004	    3224    -211       0       0       0
  102134  2  0.004	    3214     111       0       0       0
  102134 -2  0.004	    3114     211       0       0       0
  102134  2  0.010	    3122      22       0       0       0
     335  f2 prime 1525           1.52500   0.07300  5  0  0  0  1  1  0  5
     335  2  0.444           321    -321       0       0       0
     335  2  0.444           311    -311       0       0       0
     335  2  0.103           221     221       0       0       0
     335  2  0.006           211    -211       0       0       0
     335  2  0.003           111     111       0       0       0
  101122  N 1535                  1.53000   0.15000  4  1  0  0 -1  2  0 19
  101122  2  0.130          2212    -211       0       0       0
  101122  2  0.065          2212     111       0       0       0
  101122  2  0.065          2112     111       0       0       0
  101122  2  0.130          2112     211       0       0       0
  101122  2  0.210          2212     221       0       0       0
  101122  2  0.210          2112     221       0       0       0
  101122  2  0.010          2224    -211       0       0       0
  101122  2  0.007          2214     111       0       0       0
  101122  2  0.003          2114     211       0       0       0
  101122  2  0.003          2214    -211       0       0       0
  101122  2  0.007          2114     111       0       0       0
  101122  2  0.010          1114     211       0       0       0
  101122  3  0.020          2212     211    -211       0       0
  101122  3  0.010          2212     111     111       0       0
  101122  3  0.010          2112     211    -211       0       0
  101122  3  0.020          2112     111     111       0       0
  101122 -2  0.030        202112     211       0       0       0
  101122 -2  0.030        202112     111       0       0       0
  101122 -2  0.030        202112    -211       0       0       0
    3324  Xsi 1530 (0)            1.53180   0.00910  4  1 -2  0  1  2  0  3
    3324  2  0.660	    3312     211       0       0       0
    3324  2  0.330	    3322     111       0       0       0
    3324  2  0.010	    3322      22       0       0       0
    3314  Xsi 1530 (-)            1.53500   0.00990  4  1 -2  0  1  2 -1  3
    3314  2  0.330	    3312     111       0       0       0
    3314  2  0.660	    3322    -211       0       0       0
    3314  2  0.010	    3312      22       0       0       0
  202114  Delta 1600              1.57000   0.25000 16  1  0  0  1  4  0 19
  202114  2  0.032          2212     211       0       0       0
  202114  2  0.022          2212     111       0       0       0
  202114  2  0.011          2212    -211       0       0       0
  202114  2  0.011          2112     211       0       0       0
  202114  2  0.022          2112     111       0       0       0
  202114  2  0.032          2112    -211       0       0       0
  202114  2  0.108          2224     111       0       0       0
  202114  2  0.072          2214     211       0       0       0
  202114  2  0.072          2224    -211       0       0       0
  202114  2  0.012          2214     111       0       0       0
  202114  2  0.096          2114     211       0       0       0
  202114  2  0.096          2214    -211       0       0       0
  202114  2  0.012          2114     111       0       0       0
  202114  2  0.072          1114     211       0       0       0
  202114  2  0.072          2114    -211       0       0       0
  202114  2  0.108          1114     111       0       0       0
  202114 -2  0.050        202112     211       0       0       0
  202114 -2  0.050        202112     111       0       0       0
  202114 -2  0.050        202112    -211       0       0       0
  203122  Lambda 1600             1.60000   0.15000  2  1 -1  0  1  1  0  5
  203122  2  0.200          2212    -321       0       0       0
  203122  2  0.200	    2112    -311       0       0       0
  203122  2  0.200	    3222    -211       0       0       0
  203122  2  0.200	    3212     111       0       0       0
  203122  2  0.200	    3112     211       0       0       0
  102112  Delta 1620              1.61000   0.13000  8  1  0  0 -1  4  0 19
  102112  2  0.070          2212     211       0       0       0
  102112  2  0.047          2212     111       0       0       0
  102112  2  0.023          2212    -211       0       0       0
  102112  2  0.023          2112     211       0       0       0
  102112  2  0.047          2112     111       0       0       0
  102112  2  0.070          2112    -211       0       0       0
  102112  2  0.099          2224     111       0       0       0
  102112  2  0.066          2214     211       0       0       0
  102112  2  0.066          2224    -211       0       0       0
  102112  2  0.011          2214     111       0       0       0
  102112  2  0.088          2114     211       0       0       0
  102112  2  0.088          2214    -211       0       0       0
  102112  2  0.011          2114     111       0       0       0
  102112  2  0.066          1114     211       0       0       0
  102112  2  0.066          2114    -211       0       0       0
  102112  2  0.099          1114     111       0       0       0
  102112  2  0.020        202112     211       0       0       0
  102112  2  0.020        202112     111       0       0       0
  102112  2  0.020        202112    -211       0       0       0
   10225  eta2 1645               1.61700   0.18100  5  0  0  0 -1  1  0 10
   10225  2  0.290           115    -211       0       0       0
   10225  2  0.290           115     111       0       0       0
   10225  2  0.290           115     211       0       0       0
   10225  3  0.020           321    -311    -211       0       0
   10225  3  0.010           321    -321     111       0       0
   10225  3  0.010           311    -311     111       0       0
   10225  3  0.020           311    -321     211       0       0
   10225  2  0.023       9000211    -211       0       0       0
   10225  2  0.024       9000111     111       0       0       0
   10225  2  0.023      -9000211     211       0       0       0
  122112  N 1650                  1.65000   0.12500  4  1  0  0 -1  2  0 21
  122112  2  0.180          2212    -211       0       0       0
  122112  2  0.090          2212     111       0       0       0
  122112  2  0.090          2112     111       0       0       0
  122112  2  0.180          2112     211       0       0       0
  122112  2  0.103          2212     221       0       0       0
  122112  2  0.103          2112     221       0       0       0
  122112  2  0.040          3122     321       0       0       0
  122112  2  0.040          3122     311       0       0       0
  122112  2  0.018          2224    -211       0       0       0
  122112  2  0.012          2214     111       0       0       0
  122112  2  0.006          2114     211       0       0       0
  122112  2  0.006          2214    -211       0       0       0
  122112  2  0.012          2114     111       0       0       0
  122112  2  0.018          1114     211       0       0       0
  122112  3  0.012          2212     211    -211       0       0
  122112  3  0.006          2212     111     111       0       0
  122112  3  0.006          2112     211    -211       0       0
  122112  3  0.012          2112     111     111       0       0
  122112  2  0.022        202112     211       0       0       0
  122112  2  0.022        202112     111       0       0       0
  122112  2  0.022        202112    -211       0       0       0
  203212  Sigma 1660              1.66000   0.10000  6  1 -1  0  1  3  0 13
  203212  2  0.070          2212    -311       0       0       0
  203212  2  0.035          2212    -321       0       0       0
  203212  2  0.035          2112    -311       0       0       0
  203212  2  0.070          2112    -321       0       0       0
  203212  2  0.031          3122     211       0       0       0
  203212  2  0.032          3122     111       0       0       0
  203212  2  0.031          3122    -211       0       0       0
  203212  2  0.116          3222     111       0       0       0
  203212  2  0.116          3222    -211       0       0       0
  203212  2  0.116          3212     211       0       0       0
  203212  2  0.116          3212    -211       0       0       0
  203212  2  0.116          3112     211       0       0       0
  203212  2  0.116          3112     111       0       0       0
 9010113  Pion1 1600              1.66200   0.24100  9  0  0  0 -1  3  0  6
 9010113  3  0.222           211     211    -211       0       0
 9010113  3  0.111           211     111     111       0       0
 9010113  3  0.222           211     111    -211       0       0
 9010113  3  0.112           111     111     111       0       0
 9010113  3  0.222           211    -211    -211       0       0
 9010113  3  0.111          -211     111     111       0       0
     227  omega3 1670             1.66700   0.16800  7  0  0  0 -1  1  0  5
     227  2  0.195           213    -211       0       0       0
     227  2  0.195           113     111       0       0       0
     227  2  0.195          -213     211       0       0       0
     227  3  0.277           223     211    -211       0       0
     227  3  0.138           223     111     111       0       0
   30223  omega 1650              1.67000   0.31500  3  0  0  0 -1  1  0  6
   30223  2  0.173           213    -211       0       0       0
   30223  2  0.173           113     111       0       0       0
   30223  2  0.173          -213     211       0       0       0
   30223  3  0.166           223     211    -211       0       0
   30223  3  0.083           223     111     111       0       0
   30223  2  0.232           223     221       0       0       0
  103122  Lambda 1670             1.67000   0.03500  2  1 -1  0 -1  1  0  8
  103122  2  0.150	    2212    -321       0       0       0
  103122  2  0.150	    2112    -311       0       0       0
  103122  2  0.150	    3222    -211       0       0       0
  103122  2  0.150	    3212     111       0       0       0
  103122  2  0.150	    3112     211       0       0       0
  103122  2  0.200	    3122     221       0       0       0
  103122 -2  0.025	    2212    -323       0       0       0
  103122 -2  0.025	    2112    -313       0       0       0
  103214  Sigma 1670              1.67000   0.06000 12  1 -1  0 -1  3  0 19
  103214  2  0.042          2212    -311       0       0       0
  103214  2  0.021          2212    -321       0       0       0
  103214  2  0.021          2112    -311       0       0       0
  103214  2  0.042          2112    -321       0       0       0
  103214  2  0.049          3122     211       0       0       0
  103214  2  0.050          3122     111       0       0       0
  103214  2  0.049          3122    -211       0       0       0
  103214  2  0.100          3222     111       0       0       0
  103214  2  0.100          3222    -211       0       0       0
  103214  2  0.100          3212     211       0       0       0
  103214  2  0.100          3212    -211       0       0       0
  103214  2  0.100          3112     211       0       0       0
  103214  2  0.100          3112     111       0       0       0
  103214  2  0.021          3224     111       0       0       0
  103214  2  0.021          3224    -211       0       0       0
  103214  2  0.021          3214     211       0       0       0
  103214  2  0.021          3214    -211       0       0       0
  103214  2  0.021          3114     211       0       0       0
  103214  2  0.021          3114     111       0       0       0
   10115  Pion2 1670              1.67220   0.26000 15  0  0  0 -1  3  0 26
   10115  2  0.182	     225     211       0       0       0
   10115  2  0.182	     225     111       0       0       0
   10115  2  0.182	     225    -211       0       0       0
   10115  2  0.050	     213     111       0       0       0
   10115  2  0.050	     113     211       0       0       0
   10115  2  0.050	     213    -211       0       0       0
   10115  2  0.050	    -213     211       0       0       0
   10115  2  0.050	     113    -211       0       0       0
   10115  2  0.050	    -213     111       0       0       0
   10115  3  0.020	     211     211    -211       0       0
   10115  3  0.010	     211     111     111       0       0
   10115  3  0.020	     211     111    -211       0       0
   10115  3  0.010	     111     111     111       0       0
   10115  3  0.020	     211    -211    -211       0       0
   10115  3  0.010	     111     111    -211       0       0
   10115  2  0.006	     321    -313       0       0       0
   10115  2  0.003	     321    -323       0       0       0
   10115  2  0.003	     311    -313       0       0       0
   10115  2  0.006	     311    -323       0       0       0
   10115  2  0.006	    -321     313       0       0       0
   10115  2  0.003	    -321     323       0       0       0
   10115  2  0.003	    -311     313       0       0       0
   10115  2  0.006	    -311     323       0       0       0
   10115  2  0.009	     223     213       0       0       0
   10115  2  0.010	     223     113       0       0       0
   10115  2  0.009	     223    -213       0       0       0
    3334  Omega                   1.67245   0.00000  4  1 -3  0  1  1 -1  1
    3334  1  1.000          3334       0       0       0       0
  102116  N 1675                  1.67500   0.14500 12  1  0  0 -1  2  0 16
  102116  2  0.160          2212    -211       0       0       0
  102116  2  0.080          2212     111       0       0       0
  102116  2  0.080          2112     111       0       0       0
  102116  2  0.160          2112     211       0       0       0
  102116  2  0.005          2212     221       0       0       0
  102116  2  0.005          2112     221       0       0       0
  102116  2  0.105          2224    -211       0       0       0
  102116  2  0.070          2214     111       0       0       0
  102116  2  0.035          2114     211       0       0       0
  102116  2  0.035          2214    -211       0       0       0
  102116  2  0.070          2114     111       0       0       0
  102116  2  0.105          1114     211       0       0       0
  102116  3  0.030          2212     211    -211       0       0
  102116  3  0.015          2212     111     111       0       0
  102116  3  0.015          2112     211    -211       0       0
  102116  3  0.030          2112     111     111       0       0
  200333  phi 1680                1.68000   0.15000  3  0  0  0 -1  1  0  4
  200333  2  0.250           323    -321       0       0       0
  200333  2  0.250           313    -311       0       0       0
  200333  2  0.250          -323     321       0       0       0
  200333  2  0.250          -313     311       0       0       0
  201126  N 1680                  1.68500   0.12000 12  1  0  0  1  2  0 16
  201126  2  0.224          2212    -211       0       0       0
  201126  2  0.112          2212     111       0       0       0
  201126  2  0.112          2112     111       0       0       0
  201126  2  0.224          2112     211       0       0       0
  201126  2  0.002          2212     221       0       0       0
  201126  2  0.002          2112     221       0       0       0
  201126  2  0.045          2224    -211       0       0       0
  201126  2  0.030          2214     111       0       0       0
  201126  2  0.015          2114     211       0       0       0
  201126  2  0.015          2214    -211       0       0       0
  201126  2  0.030          2114     111       0       0       0
  201126  2  0.045          1114     211       0       0       0
  201126  3  0.048          2212     211    -211       0       0
  201126  3  0.024          2212     111     111       0       0
  201126  3  0.048          2112     211    -211       0       0
  201126  3  0.024          2112     111     111       0       0
     117  rho3 1690               1.68880   0.16100 21  0  0  0 -1  3  0 19
     117  4  0.189           211     211     111    -211       0
     117  4  0.190           211     111     111    -211       0
     117  4  0.189           211     111    -211    -211       0
     117  2  0.045           223     211       0       0       0
     117  2  0.045           223     111       0       0       0
     117  2  0.045           223    -211       0       0       0
     117  2  0.079           211     111       0       0       0
     117  2  0.079           211    -211       0       0       0
     117  2  0.079           111    -211       0       0       0
     117  3  0.007           321    -321     211       0       0
     117  3  0.007           311    -311     211       0       0
     117  3  0.007           321    -321     111       0       0
     117  3  0.007           311    -311     111       0       0
     117  3  0.007           321    -321    -211       0       0
     117  3  0.007           311    -311    -211       0       0
     117  2  0.006           321    -311       0       0       0
     117  2  0.003           321    -321       0       0       0
     117  2  0.003           311    -311       0       0       0
     117  2  0.006           311    -321       0       0       0
  103124  Lambda 1690             1.69000   0.06000  4  1 -1  0 -1  1  0 10
  103124  2  0.125	    2212    -321       0       0       0
  103124  2  0.125	    2112    -311       0       0       0
  103124  2  0.100	    3222    -211       0       0       0
  103124  2  0.100	    3212     111       0       0       0
  103124  2  0.100	    3112     211       0       0       0
  103124  3  0.160	    3122     211    -211       0       0
  103124  3  0.080	    3122     111     111       0       0
  103124  3  0.070	    3222     111    -211       0       0
  103124  3  0.070	    3212     211    -211       0       0
  103124  3  0.070	    3112     211     111       0       0
  103322  Xsi 1690                1.69000   0.02500  4  1 -2  0 -1  2  0 10
  103322  2  0.149	    3122    -321       0       0       0
  103322  2  0.149	    3122    -311       0       0       0
  103322  2  0.214	    3222    -321       0       0       0
  103322 -2  0.107	    3212    -311       0       0       0
  103322  2  0.107	    3212    -321       0       0       0
  103322 -2  0.214	    3112    -311       0       0       0
  103322  2  0.020	    3312     211       0       0       0
  103322  2  0.010	    3322     111       0       0       0
  103322  2  0.010	    3312     111       0       0       0
  103322  2  0.020	    3322    -211       0       0       0
  102114  Delta 1700              1.71000   0.30000 16  1  0  0 -1  4  0 32
  102114  2  0.054          2212     211       0       0       0
  102114  2  0.036          2212     111       0       0       0
  102114  2  0.018          2212    -211       0       0       0
  102114  2  0.018          2112     211       0       0       0
  102114  2  0.036          2112     111       0       0       0
  102114  2  0.054          2112    -211       0       0       0
  102114  2  0.081          2224     111       0       0       0
  102114  2  0.054          2214     211       0       0       0
  102114  2  0.054          2224    -211       0       0       0
  102114  2  0.009          2214     111       0       0       0
  102114  2  0.072          2114     211       0       0       0
  102114  2  0.072          2214    -211       0       0       0
  102114  2  0.009          2114     111       0       0       0
  102114  2  0.054          1114     211       0       0       0
  102114  2  0.054          2114    -211       0       0       0
  102114  2  0.081          1114     111       0       0       0
  102114 -2  0.023          2212     213       0       0       0
  102114 -2  0.015          2212     113       0       0       0
  102114 -2  0.007          2212    -213       0       0       0
  102114 -2  0.007          2112     213       0       0       0
  102114 -2  0.015          2112     113       0       0       0
  102114 -2  0.023          2112    -213       0       0       0
  102114  2  0.020        101124     211       0       0       0
  102114  2  0.020        101124     111       0       0       0
  102114  2  0.020        101124    -211       0       0       0
  102114  2  0.006        101122     211       0       0       0
  102114  2  0.006        101122     111       0       0       0
  102114  2  0.006        101122    -211       0       0       0
  102114 -2  0.019          2224     221       0       0       0
  102114 -2  0.019          2214     221       0       0       0
  102114 -2  0.019          2114     221       0       0       0
  102114 -2  0.019          1114     221       0       0       0
  211122  N 1710                  1.71000   0.14000  4  1  0  0  1  2  0 23
  211122  2  0.050          2212    -211       0       0       0
  211122  2  0.025          2112     111       0       0       0
  211122  2  0.025          2212     111       0       0       0
  211122  2  0.050          2112     211       0       0       0
  211122  2  0.150          2212     221       0       0       0
  211122  2  0.150          2112     221       0       0       0
  211122 -2  0.015          2212     223       0       0       0
  211122 -2  0.015          2112     223       0       0       0
  211122  2  0.071          3122     321       0       0       0
  211122  2  0.071          3122     311       0       0       0
  211122  2  0.050        101122     211       0       0       0
  211122  2  0.050        101122     111       0       0       0
  211122  2  0.050        101122    -211       0       0       0
  211122  2  0.015          2224    -211       0       0       0
  211122  2  0.010          2214     111       0       0       0
  211122  2  0.005          2114     211       0       0       0
  211122  2  0.005          2214    -211       0       0       0
  211122  2  0.010          2114     111       0       0       0
  211122  2  0.015          1114     211       0       0       0
  211122 -2  0.056          2212    -213       0       0       0
  211122 -2  0.028          2112     113       0       0       0
  211122 -2  0.028          2212     113       0       0       0
  211122 -2  0.056          2112     213       0       0       0
   30323  K* 1680                 1.71800   0.32200  6  0  1  0 -1  2  0 12
   30323  2  0.129           311     211       0       0       0
   30323  2  0.065	     321     111       0       0       0
   30323  2  0.065	     311     111       0       0       0
   30323  2  0.129	     321    -211       0       0       0
   30323  2  0.104	     311     213       0       0       0
   30323  2  0.052	     321     113       0       0       0
   30323  2  0.052	     311     113       0       0       0
   30323  2  0.104	     321    -213       0       0       0
   30323  2  0.100	     313     211       0       0       0
   30323  2  0.050	     323     111       0       0       0
   30323  2  0.050	     313     111       0       0       0
   30323  2  0.100	     323    -211       0       0       0
  -30323  Anti K* 1680            1.71800   0.32200  6  0 -1  0 -1  2  0 12
  -30323  2  0.129          -311    -211       0       0       0
  -30323  2  0.065	    -321     111       0       0       0
  -30323  2  0.065	    -311     111       0       0       0
  -30323  2  0.129	    -321     211       0       0       0
  -30323  2  0.104	    -311    -213       0       0       0
  -30323  2  0.052	    -321     113       0       0       0
  -30323  2  0.052	    -311     113       0       0       0
  -30323  2  0.104	    -321     213       0       0       0
  -30323  2  0.100	    -313    -211       0       0       0
  -30323  2  0.050	    -323     111       0       0       0
  -30323  2  0.050	    -313     111       0       0       0
  -30323  2  0.100	    -323     211       0       0       0
   30113  rho 1700                1.72000   0.25000  9  0  0  0 -1  3  0 12
   30113  2  0.030           213     111       0       0       0
   30113  2  0.030           113     211       0       0       0
   30113  2  0.030           213    -211       0       0       0
   30113  2  0.030          -213     211       0       0       0
   30113  2  0.030           113    -211       0       0       0
   30113  2  0.030          -213     111       0       0       0
   30113  3  0.182           213     211    -211       0       0
   30113  3  0.091           213     111     111       0       0
   30113  3  0.182           113     211    -211       0       0
   30113  3  0.092           113     111     111       0       0
   30113  3  0.182          -213     211    -211       0       0
   30113  3  0.091          -213     111     111       0       0
  112114  N 1700                  1.72000   0.20000  8  1  0  0 -1  2  0 19
  112114  2  0.040          2212    -211       0       0       0
  112114  2  0.020          2212     111       0       0       0
  112114  2  0.020          2112     111       0       0       0
  112114  2  0.040          2112     211       0       0       0
  112114 -2  0.095          2212     223       0       0       0
  112114 -2  0.095          2112     223       0       0       0
  112114  2  0.141          2224    -211       0       0       0
  112114  2  0.094          2214     111       0       0       0
  112114  2  0.047          2114     211       0       0       0
  112114  2  0.047          2214    -211       0       0       0
  112114  2  0.094          2114     111       0       0       0
  112114  2  0.141          1114     211       0       0       0
  112114  2  0.022        202112     211       0       0       0
  112114  2  0.022        202112     111       0       0       0
  112114  2  0.022        202112    -211       0       0       0
  112114  3  0.020          2212     211    -211       0       0
  112114  3  0.010          2212     111     111       0       0
  112114  3  0.020          2112     211    -211       0       0
  112114  3  0.010          2112     111     111       0       0
  201124  N 1720                  1.72000   0.25000  8  1  0  0  1  2  0 23
  201124  2  0.036          2212    -211       0       0       0
  201124  2  0.018          2212     111       0       0       0
  201124  2  0.018          2112     111       0       0       0
  201124  2  0.036          2112     211       0       0       0
  201124  2  0.015          2212     221       0       0       0
  201124  2  0.015          2112     221       0       0       0
  201124 -2  0.096          2212     223       0       0       0
  201124 -2  0.096          2112     223       0       0       0
  201124  2  0.020          3122     321       0       0       0
  201124  2  0.020          3122     311       0       0       0
  201124  2  0.135          2224    -211       0       0       0
  201124  2  0.090          2214     111       0       0       0
  201124  2  0.045          2114     211       0       0       0
  201124  2  0.045          2214    -211       0       0       0
  201124  2  0.090          2114     111       0       0       0
  201124  2  0.135          1114     211       0       0       0
  201124  3  0.020          2212     211    -211       0       0
  201124  3  0.010          2212     111     111       0       0
  201124  3  0.020          2112     211    -211       0       0
  201124  3  0.010          2112     111     111       0       0
  201124  2  0.010        101124     211       0       0       0
  201124  2  0.010        101124     111       0       0       0
  201124  2  0.010        101124    -211       0       0       0
  210221  f0 1710                 1.72300   0.13900  1  0  0  0  1  1  0  6
  210221  2  0.210           321    -321       0       0       0
  210221  2  0.210           311    -311       0       0       0
  210221  2  0.240           221     221       0       0       0
  210221  2  0.140           211    -211       0       0       0
  210221  2  0.070           111    -111       0       0       0
  210221  2  0.130           223     223       0       0       0
  113212  Sigma 1750              1.75000   0.09000  6  1 -1  0 -1  3  0 11
  113212  2  0.130          2212    -311       0       0       0
  113212  2  0.065          2212    -321       0       0       0
  113212  2  0.065          2112    -311       0       0       0
  113212  2  0.130          2112    -321       0       0       0
  113212  2  0.173          3222     221       0       0       0
  113212  2  0.174          3212     221       0       0       0
  113212  2  0.173          3112     221       0       0       0
  113212 -2  0.030          2212    -313       0       0       0
  113212 -2  0.015          2212    -323       0       0       0
  113212 -2  0.015          2112    -313       0       0       0
  113212 -2  0.030          2112    -323       0       0       0
   10325  K2 1770                 1.77300   0.18600 10  0  1  0 -1  2  0 10
   10325  2  0.010           315     211       0       0       0
   10325  2  0.005	     325     111       0       0       0
   10325  2  0.005	     315     111       0       0       0
   10325  2  0.010	     325    -211       0       0       0   
   10325  2  0.070	     313     211       0       0       0
   10325  2  0.035	     323     111       0       0       0
   10325  2  0.035	     313     111       0       0       0
   10325  2  0.070	     323    -211       0       0       0   
   10325  2  0.380	     321     225       0       0       0
   10325 -2  0.380	     311     225       0       0       0
  -10325  Anti K2 1770            1.77300   0.18600 10  0 -1  0 -1  2  0 10
  -10325  2  0.010          -315    -211       0       0       0
  -10325  2  0.005	    -325     111       0       0       0
  -10325  2  0.005	    -315     111       0       0       0
  -10325  2  0.010	    -325     211       0       0       0  
  -10325  2  0.070	    -313    -211       0       0       0
  -10325  2  0.035	    -323     111       0       0       0
  -10325  2  0.035	    -313     111       0       0       0
  -10325  2  0.070	    -323     211       0       0       0
  -10325  2  0.380	    -321     225       0       0       0
  -10325 -2  0.380	    -311     225       0       0       0
  103216  Sigma 1775              1.77500   0.12000 18  1 -1  0 -1  3  0 22
  103216  2  0.140          2212    -311       0       0       0
  103216  2  0.070          2212    -321       0       0       0
  103216  2  0.070          2112    -311       0       0       0
  103216  2  0.140          2112    -321       0       0       0
  103216  2  0.060          3122     211       0       0       0
  103216  2  0.060          3122     111       0       0       0
  103216  2  0.060          3122    -211       0       0       0
  103216  2  0.009          3222     111       0       0       0
  103216  2  0.009          3222    -211       0       0       0
  103216  2  0.009          3212     211       0       0       0
  103216  2  0.009          3212    -211       0       0       0
  103216  2  0.009          3112     211       0       0       0
  103216  2  0.009          3112     111       0       0       0
  103216  2  0.020          3224     111       0       0       0
  103216  2  0.020          3224    -211       0       0       0
  103216  2  0.020          3214     211       0       0       0
  103216  2  0.020          3214    -211       0       0       0
  103216  2  0.020          3114     211       0       0       0
  103216  2  0.020          3114     111       0       0       0
  103216  2  0.075        102134     211       0       0       0
  103216  2  0.076        102134     111       0       0       0
  103216  2  0.075        102134    -211       0       0       0
     327  K3* 1780                1.77600   0.15900 14  0  1  0 -1  2  0 14
     327  2  0.104           311     213       0       0       0
     327  2  0.052	     321     113       0       0       0
     327  2  0.052	     311     113       0       0       0
     327  2  0.104	     321    -213       0       0       0
     327  2  0.066	     313     211       0       0       0
     327  2  0.033	     323     111       0       0       0
     327  2  0.033	     313     111       0       0       0
     327  2  0.066	     323    -211       0       0       0     
     327  2  0.062	     311     211       0       0       0
     327  2  0.031	     321     111       0       0       0
     327  2  0.031	     311     111       0       0       0
     327  2  0.062	     321    -211       0       0       0
     327  2  0.152	     321     221       0       0       0
     327  2  0.152	     311     221       0       0       0
    -327  Anti K3* 1780           1.77600   0.15900 14  0 -1  0 -1  2  0 14
    -327  2  0.104          -311    -213       0       0       0
    -327  2  0.052	    -321     113       0       0       0
    -327  2  0.052	    -311     113       0       0       0
    -327  2  0.104	    -321     213       0       0       0    
    -327  2  0.066	    -313    -211       0       0       0
    -327  2  0.033	    -323     111       0       0       0
    -327  2  0.033	    -313     111       0       0       0
    -327  2  0.066	    -323     211       0       0       0    
    -327  2  0.062	    -311    -211       0       0       0
    -327  2  0.031	    -321     111       0       0       0
    -327  2  0.031	    -311     111       0       0       0
    -327  2  0.062	    -321     211       0       0       0    
    -327  2  0.152	    -321     221       0       0       0
    -327  2  0.152	    -311     221       0       0       0
  123122  Lambda 1800             1.80000   0.30000  2  1 -1  0 -1  1  0 11
  123122  2  0.200	    2212    -321       0       0       0
  123122  2  0.200	    2112    -311       0       0       0
  123122  2  0.067	    3222    -211       0       0       0
  123122  2  0.067	    3212     111       0       0       0
  123122  2  0.067	    3112     211       0       0       0
  123122  2  0.067	    3224    -211       0       0       0
  123122  2  0.067	    3214     111       0       0       0
  123122  2  0.067	    3114     211       0       0       0
  123122  2  0.060	    3122     221       0       0       0
  123122 -2  0.069	    2212    -323       0       0       0
  123122 -2  0.069	    2112    -313       0       0       0
  213122  Lambda 1810             1.81000   0.15000  2  1 -1  0  1  1  0  7
  213122  2  0.180	    2212    -321       0       0       0
  213122  2  0.180	    2112    -311       0       0       0
  213122  2  0.080	    3222    -211       0       0       0
  213122  2  0.080	    3212     111       0       0       0
  213122  2  0.080	    3112     211       0       0       0
  213122 -2  0.200	    2212    -323       0       0       0
  213122 -2  0.200	    2112    -313       0       0       0
  300111  Pion 1800               1.81200   0.20800  3  0  0  0 -1  3  0 25
  300111  3  0.072           211     211    -211       0       0
  300111  3  0.036           211     111     111       0       0
  300111  3  0.072           211     111    -211       0       0
  300111  3  0.036           111     111     111       0       0
  300111  3  0.072           211    -211    -211       0       0
  300111  3  0.036           111     111    -211       0       0
  300111  2  0.048       9010221     211       0       0       0
  300111  2  0.048       9010221     111       0       0       0
  300111  2  0.048       9010221    -211       0       0       0
  300111  2  0.026         10221     211       0       0       0
  300111  2  0.026         10221     111       0       0       0
  300111  2  0.026         10221    -211       0       0       0
  300111  2  0.076       9000211     221       0       0       0
  300111  2  0.076       9000111     221       0       0       0
  300111  2  0.076      -9000211     221       0       0       0
  300111  2  0.015         10331     211       0       0       0
  300111  2  0.015         10331     111       0       0       0
  300111  2  0.015         10331    -211       0       0       0
  300111  3  0.027           331     221     211       0       0
  300111  3  0.027           331     221     111       0       0
  300111  3  0.027           331     221    -211       0       0
  300111 -2  0.025         10321    -321       0       0       0
  300111 -2  0.025         10321    -311       0       0       0
  300111 -2  0.025        -10321     321       0       0       0
  300111 -2  0.025        -10321     311       0       0       0
   20325  K2 1820                 1.81900   0.26400 10  0  1  0 -1  2  0 10
   20325  2  0.260           315     211       0       0       0
   20325  2  0.130	     325     111       0       0       0
   20325  2  0.130	     315     111       0       0       0
   20325  2  0.260	     325    -211       0       0       0
   20325  2  0.020	     313     211       0       0       0
   20325  2  0.010	     323     111       0       0       0
   20325  2  0.010	     313     111       0       0       0
   20325  2  0.020	     323    -211       0       0       0
   20325  2  0.080	     321     225       0       0       0
   20325  2  0.080	     311     225       0       0       0
  -20325  Anti K2 1820            1.81900   0.26400 10  0 -1  0 -1  2  0 10
  -20325  2  0.260          -315    -211       0       0       0
  -20325  2  0.130	    -325     111       0       0       0
  -20325  2  0.130	    -315     111       0       0       0
  -20325  2  0.260	    -325     211       0       0       0  
  -20325  2  0.020	    -313    -211       0       0       0
  -20325  2  0.010	    -323     111       0       0       0
  -20325  2  0.010	    -313     111       0       0       0
  -20325  2  0.020	    -323     211       0       0       0
  -20325  2  0.080	    -321     225       0       0       0
  -20325  2  0.080	    -311     225       0       0       0
  203126  Lambda 1820             1.82000   0.08000  6  1 -1  0  1  1  0 10
  203126  2  0.375	    2212    -321       0       0       0
  203126  2  0.375	    2112    -311       0       0       0
  203126  2  0.040	    3222    -211       0       0       0
  203126  2  0.040	    3212     111       0       0       0
  203126  2  0.040	    3112     211       0       0       0
  203126  2  0.030	    3224    -211       0       0       0
  203126  2  0.030	    3214     111       0       0       0
  203126  2  0.030	    3114     211       0       0       0
  203126 -2  0.020	    2212    -323       0       0       0
  203126 -2  0.020	    2112    -313       0       0       0
  103324  Xsi 1820                1.82300   0.02400  8  1 -2  0 -1  2  0 14
  103324  2  0.128	    3122    -311       0       0       0
  103324  2  0.128	    3122    -321       0       0       0
  103324  2  0.128	    3222    -321       0       0       0
  103324  2  0.064	    3212    -311       0       0       0
  103324  2  0.064	    3212    -321       0       0       0
  103324  2  0.128	    3112    -311       0       0       0
  103324  2  0.060	    3312     211       0       0       0
  103324  2  0.030	    3322     111       0       0       0
  103324  2  0.030	    3312     111       0       0       0
  103324  2  0.060	    3322    -211       0       0       0
  103324  2  0.060	    3314     211       0       0       0
  103324  2  0.030	    3324     111       0       0       0
  103324  2  0.030	    3314     111       0       0       0
  103324  2  0.060	    3324    -211       0       0       0
  103126  Lambda 1830             1.83000   0.09500  6  1 -1  0 -1  1  0  8
  103126  2  0.020	    2212    -321       0       0       0
  103126  2  0.020	    2112    -311       0       0       0
  103126  2  0.160	    3222    -211       0       0       0
  103126  2  0.160	    3212     111       0       0       0
  103126  2  0.160	    3112     211       0       0       0
  103126  2  0.160	    3224    -211       0       0       0
  103126  2  0.160	    3214     111       0       0       0
  103126  2  0.160	    3114     211       0       0       0
     337  phi3 1850               1.85400   0.08700  7  0  0  0 -1  1  0  6
     337  2  0.322           321    -321       0       0       0
     337  2  0.322           311    -311       0       0       0
     337  2  0.089           323    -321       0       0       0
     337  2  0.089           313    -311       0       0       0
     337  2  0.089          -323     321       0       0       0
     337  2  0.089          -313     311       0       0       0
  302112  Delta 1900              1.86000   0.25000  8  1  0  0 -1  4  0 28
  302112  2  0.018          2212     211       0       0       0
  302112  2  0.012          2212     111       0       0       0
  302112  2  0.006          2212    -211       0       0       0
  302112  2  0.006          2112     211       0       0       0
  302112  2  0.012          2112     111       0       0       0
  302112  2  0.018          2112    -211       0       0       0
  302112  2  0.063          2224     111       0       0       0
  302112  2  0.042          2214     211       0       0       0
  302112  2  0.042          2224    -211       0       0       0
  302112  2  0.007          2214     111       0       0       0
  302112  2  0.056          2114     211       0       0       0
  302112  2  0.056          2214    -211       0       0       0
  302112  2  0.007          2114     111       0       0       0
  302112  2  0.042          1114     211       0       0       0
  302112  2  0.042          2114    -211       0       0       0
  302112  2  0.063          1114     111       0       0       0
  302112  2  0.070          2212     213       0       0       0
  302112  2  0.023          2212     113       0       0       0
  302112  2  0.047          2212    -213       0       0       0
  302112  2  0.047          2112     213       0       0       0
  302112  2  0.023          2112     113       0       0       0
  302112  2  0.070          2112    -213       0       0       0
  302112  2  0.060        202112     211       0       0       0
  302112  2  0.060        202112     111       0       0       0
  302112  2  0.060        202112    -211       0       0       0
  302112  2  0.016        101124     211       0       0       0
  302112  2  0.016        101124     111       0       0       0
  302112  2  0.016        101124    -211       0       0       0
  302114  N 1875                  1.87500   0.20000  8  1  0  0 -1  2  0 19
  302114  2  0.030          2212    -211       0       0       0
  302114  2  0.015          2212     111       0       0       0
  302114  2  0.015          2112     111       0       0       0
  302114  2  0.030          2112     211       0       0       0
  302114  2  0.086          2212     223       0       0       0
  302114  2  0.086          2112     223       0       0       0
  302114  2  0.057          2224    -211       0       0       0
  302114  2  0.038          2214     111       0       0       0
  302114  2  0.019          2114     211       0       0       0
  302114  2  0.019          2214    -211       0       0       0
  302114  2  0.038          2114     111       0       0       0
  302114  2  0.057          1114     211       0       0       0
  302114  3  0.150          2212     211    -211       0       0
  302114  3  0.075          2212     111     111       0       0
  302114  3  0.150          2112     211    -211       0       0
  302114  3  0.075          2112     111     111       0       0
  302114  2  0.020        202112     211       0       0       0
  302114  2  0.020        202112     111       0       0       0
  302114  2  0.020        202112    -211       0       0       0
  221122  N 1880                  1.88000   0.30000  4  1  0  0  1  2  0 27
  221122  2  0.010          2212     111       0       0       0
  221122  2  0.020          2112     211       0       0       0
  221122  2  0.010          2112     111       0       0       0
  221122  2  0.020          2212    -211       0       0       0
  221122  2  0.080          2212     221       0       0       0
  221122  2  0.080          2112     221       0       0       0
  221122  2  0.078          2212     223       0       0       0
  221122  2  0.078          2112     223       0       0       0
  221122  2  0.078          3122     321       0       0       0
  221122  2  0.078          3122     311       0       0       0
  221122  2  0.040          3222     311       0       0       0
  221122  2  0.020          3212     321       0       0       0
  221122  2  0.040          3112     321       0       0       0
  221122  2  0.020          3212     311       0       0       0
  221122  2  0.045          2224    -211       0       0       0
  221122  2  0.030          2214     111       0       0       0
  221122  2  0.015          2114     211       0       0       0
  221122  2  0.015          2214    -211       0       0       0
  221122  2  0.030          2114     111       0       0       0
  221122  2  0.045          1114     211       0       0       0
  221122  3  0.040          2212     211    -211       0       0
  221122  3  0.020          2212     111     111       0       0
  221122  3  0.040          2112     211    -211       0       0
  221122  3  0.020          2112     111     111       0       0
  221122  2  0.016        101122     211       0       0       0
  221122  2  0.016        101122     111       0       0       0
  221122  2  0.016        101122    -211       0       0       0
  202116  Delta 1905              1.88000   0.33000 24  1  0  0  1  4  0 23
  202116  2  0.030          2212     211       0       0       0
  202116  2  0.020          2212     111       0       0       0
  202116  2  0.010          2212    -211       0       0       0
  202116  2  0.010          2112     211       0       0       0
  202116  2  0.020          2112     111       0       0       0
  202116  2  0.030          2112    -211       0       0       0
  202116  2  0.117          2224     111       0       0       0
  202116  2  0.078          2214     211       0       0       0
  202116  2  0.078          2224    -211       0       0       0
  202116  2  0.013          2214     111       0       0       0
  202116  2  0.104          2114     211       0       0       0
  202116  2  0.104          2214    -211       0       0       0
  202116  2  0.013          2114     111       0       0       0
  202116  2  0.078          1114     211       0       0       0
  202116  2  0.078          2114    -211       0       0       0
  202116  2  0.117          1114     111       0       0       0
  202116  2  0.020        201126     211       0       0       0
  202116  2  0.020        201126     111       0       0       0
  202116  2  0.020        201126    -211       0       0       0
  202116  2  0.010          2224     221       0       0       0
  202116  2  0.010          2214     221       0       0       0
  202116  2  0.010          2114     221       0       0       0
  202116  2  0.010          1114     221       0       0       0
  203124  Lambda 1890             1.89000   0.10000  4  1 -1  0  1  1  0 10
  203124  2  0.200	    2212    -321       0       0       0
  203124  2  0.200	    2112    -311       0       0       0
  203124  2  0.034	    3222    -211       0       0       0
  203124  2  0.034	    3212     111       0       0       0
  203124  2  0.034	    3112     211       0       0       0
  203124  2  0.080	    3224    -211       0       0       0
  203124  2  0.080	    3214     111       0       0       0
  203124  2  0.080	    3114     211       0       0       0
  203124  2  0.129	    2212    -323       0       0       0
  203124  2  0.129	    2112    -313       0       0       0
 9010115  Pion2 1880              1.89500   0.23500 15  0  0  0 -1  3  0  3
 9010115  3  0.333           221     221     211       0       0
 9010115  3  0.334           221     221     111       0       0
 9010115  3  0.333           221     221    -211       0       0
  301122  N 1895                  1.89500   0.12000  4  1  0  0 -1  2  0 31
  301122  2  0.013          2212     111       0       0       0
  301122  2  0.026          2112     211       0       0       0
  301122  2  0.013          2112     111       0       0       0
  301122  2  0.026          2212    -211       0       0       0
  301122  2  0.096          2212     221       0       0       0
  301122  2  0.096          2112     221       0       0       0
  301122 -2  0.077          2212     331       0       0       0
  301122 -2  0.077          2112     331       0       0       0
  301122  2  0.085          2212     223       0       0       0
  301122  2  0.085          2112     223       0       0       0
  301122  2  0.075          3122     321       0       0       0
  301122  2  0.075          3122     311       0       0       0
  301122  2  0.030          3222     311       0       0       0
  301122  2  0.015          3212     321       0       0       0
  301122  2  0.030          3112     321       0       0       0
  301122  2  0.015          3212     311       0       0       0
  301122  2  0.012          2224    -211       0       0       0
  301122  2  0.008          2214     111       0       0       0
  301122  2  0.004          2114     211       0       0       0
  301122  2  0.004          2214    -211       0       0       0
  301122  2  0.008          2114     111       0       0       0
  301122  2  0.012          1114     211       0       0       0
  301122  2  0.010          2212     113       0       0       0
  301122  2  0.020          2112     213       0       0       0
  301122  2  0.010          2112     113       0       0       0
  301122  2  0.020          2212    -213       0       0       0
  301122 -2  0.020          3122     323       0       0       0
  301122 -2  0.020          3122     313       0       0       0
  301122  2  0.006        202112     111       0       0       0
  301122  2  0.006        202112     211       0       0       0
  301122  2  0.006        202112    -211       0       0       0
  212112  Delta 1910              1.90000   0.30000  8  1  0  0  1  4  0 29
  212112  2  0.054          2212     211       0       0       0
  212112  2  0.036          2212     111       0       0       0
  212112  2  0.018          2212    -211       0       0       0
  212112  2  0.018          2112     211       0       0       0
  212112  2  0.036          2112     111       0       0       0
  212112  2  0.054          2112    -211       0       0       0  
  212112  2  0.021          3222     321       0       0       0
  212112  2  0.007          3222     311       0       0       0
  212112  2  0.014          3212     321       0       0       0
  212112  2  0.014          3212     311       0       0       0
  212112  2  0.007          3112     321       0       0       0
  212112  2  0.021          3112     311       0       0       0
  212112  2  0.081          2224     111       0       0       0
  212112  2  0.054          2214     211       0       0       0
  212112  2  0.054          2224    -211       0       0       0
  212112  2  0.009          2214     111       0       0       0
  212112  2  0.072          2114     211       0       0       0
  212112  2  0.072          2214    -211       0       0       0
  212112  2  0.009          2114     111       0       0       0
  212112  2  0.054          1114     211       0       0       0
  212112  2  0.054          2114    -211       0       0       0
  212112  2  0.081          1114     111       0       0       0
  212112  2  0.020        202112     211       0       0       0
  212112  2  0.020        202112     111       0       0       0
  212112  2  0.020        202112    -211       0       0       0
  212112  2  0.025          2224     221       0       0       0
  212112  2  0.025          2214     221       0       0       0
  212112  2  0.025          2114     221       0       0       0
  212112  2  0.025          1114     221       0       0       0
  203216  Sigma 1915              1.91500   0.12000 18  1 -1  0  1  3  0 19
  203216  2  0.050          2212    -311       0       0       0
  203216  2  0.025          2212    -321       0       0       0
  203216  2  0.025          2112    -311       0       0       0
  203216  2  0.050          2112    -321       0       0       0
  203216  2  0.041          3122     211       0       0       0
  203216  2  0.042          3122     111       0       0       0
  203216  2  0.041          3122    -211       0       0       0
  203216  2  0.113          3222     111       0       0       0
  203216  2  0.113          3222    -211       0       0       0
  203216  2  0.113          3212     211       0       0       0
  203216  2  0.113          3212    -211       0       0       0
  203216  2  0.113          3112     211       0       0       0
  203216  2  0.113          3112     111       0       0       0
  203216  2  0.008          3224     111       0       0       0
  203216  2  0.008          3224    -211       0       0       0
  203216  2  0.008          3214     211       0       0       0
  203216  2  0.008          3214    -211       0       0       0
  203216  2  0.008          3114     211       0       0       0
  203216  2  0.008          3114     111       0       0       0
  212114  N 1900                  1.92000   0.20000  8  1  0  0  1  2  0 32
  212114  2  0.026          2112     211       0       0       0
  212114  2  0.013          2212     111       0       0       0
  212114  2  0.013          2112     111       0       0       0
  212114  2  0.026          2212    -211       0       0       0
  212114  2  0.023          2212     221       0       0       0
  212114  2  0.023          2112     221       0       0       0
  212114  2  0.023          2212     331       0       0       0
  212114  2  0.023          2112     331       0       0       0
  212114  2  0.044          2212     223       0       0       0
  212114  2  0.044          2112     223       0       0       0
  212114  2  0.044          3122     321       0       0       0
  212114  2  0.044          3122     311       0       0       0
  212114  2  0.014          3222     311       0       0       0
  212114  2  0.007          3212     321       0       0       0
  212114  2  0.007          3212     311       0       0       0
  212114  2  0.014          3112     321       0       0       0
  212114  2  0.102          2224    -211       0       0       0
  212114  2  0.068          2214     111       0       0       0
  212114  2  0.034          2114     211       0       0       0
  212114  2  0.034          2214    -211       0       0       0
  212114  2  0.068          2114     111       0       0       0
  212114  2  0.102          1114     211       0       0       0
  212114  3  0.012          2212     211    -211       0       0
  212114  3  0.006          2212     111     111       0       0
  212114  3  0.012          2112     211    -211       0       0
  212114  3  0.006          2112     111     111       0       0
  212114  2  0.040        101124     211       0       0       0
  212114  2  0.040        101124     111       0       0       0
  212114  2  0.040        101124    -211       0       0       0
  212114  2  0.016        101122     211       0       0       0
  212114  2  0.016        101122     111       0       0       0
  212114  2  0.016        101122    -211       0       0       0
  222114  Delta 1920              1.92000   0.26000 16  1  0  0  1  4  0 26
  222114  2  0.034          2212     211       0       0       0
  222114  2  0.023          2212     111       0       0       0
  222114  2  0.011          2212    -211       0       0       0
  222114  2  0.011          2112     211       0       0       0
  222114  2  0.023          2112     111       0       0       0
  222114  2  0.034          2112    -211       0       0       0
  222114  2  0.108          2224     111       0       0       0
  222114  2  0.072          2214     211       0       0       0
  222114  2  0.072          2224    -211       0       0       0
  222114  2  0.012          2214     111       0       0       0
  222114  2  0.096          2114     211       0       0       0
  222114  2  0.096          2214    -211       0       0       0
  222114  2  0.012          2114     111       0       0       0
  222114  2  0.072          1114     211       0       0       0
  222114  2  0.072          2114    -211       0       0       0
  222114  2  0.108          1114     111       0       0       0
  222114  2  0.027          2224     221       0       0       0
  222114  2  0.027          2214     221       0       0       0
  222114  2  0.027          2114     221       0       0       0
  222114  2  0.027          1114     221       0       0       0
  222114  2  0.009          3222     321       0       0       0
  222114  2  0.003          3222     311       0       0       0
  222114  2  0.006          3212     321       0       0       0
  222114  2  0.006          3212     311       0       0       0
  222114  2  0.003          3112     321       0       0       0
  222114  2  0.009          3112     311       0       0       0
  202118  Delta 1950              1.93000   0.28500 32  1  0  0  1  4  0 19
  202118  2  0.120          2212     211       0       0       0
  202118  2  0.080          2212     111       0       0       0
  202118  2  0.040          2212    -211       0       0       0
  202118  2  0.040          2112     211       0       0       0
  202118  2  0.080          2112     111       0       0       0
  202118  2  0.120          2112    -211       0       0       0
  202118  2  0.063          2224     111       0       0       0
  202118  2  0.042          2214     211       0       0       0
  202118  2  0.042          2224    -211       0       0       0
  202118  2  0.007          2214     111       0       0       0
  202118  2  0.056          2114     211       0       0       0
  202118  2  0.056          2214    -211       0       0       0
  202118  2  0.007          2114     111       0       0       0
  202118  2  0.042          1114     211       0       0       0
  202118  2  0.042          2114    -211       0       0       0
  202118  2  0.063          1114     111       0       0       0
  202118  2  0.033        201126     211       0       0       0
  202118  2  0.034        201126     111       0       0       0
  202118  2  0.033        201126    -211       0       0       0
  123214  Sigma 1940              1.94000   0.22000 12  1 -1  0 -1  3  0 32
  123214  2  0.036          2212    -311       0       0       0
  123214  2  0.018          2212    -321       0       0       0
  123214  2  0.018          2112    -311       0       0       0
  123214  2  0.036          2112    -321       0       0       0
  123214  2  0.050          3122     211       0       0       0
  123214  2  0.050          3122     111       0       0       0
  123214  2  0.050          3122    -211       0       0       0
  123214  2  0.025          3222     111       0       0       0
  123214  2  0.025          3222    -211       0       0       0
  123214  2  0.025          3212     211       0       0       0
  123214  2  0.025          3212    -211       0       0       0
  123214  2  0.025          3112     211       0       0       0
  123214  2  0.025          3112     111       0       0       0
  123214  2  0.025          3224     111       0       0       0
  123214  2  0.025          3224    -211       0       0       0
  123214  2  0.025          3214     211       0       0       0
  123214  2  0.025          3214    -211       0       0       0
  123214  2  0.025          3114     211       0       0       0
  123214  2  0.025          3114     111       0       0       0
  123214  2  0.049        102134     211       0       0       0
  123214  2  0.050        102134     111       0       0       0
  123214  2  0.049        102134    -211       0       0       0
  123214  2  0.036          2224    -321       0       0       0
  123214  2  0.012          2214    -311       0       0       0
  123214  2  0.024          2214    -321       0       0       0
  123214  2  0.024          2114    -311       0       0       0
  123214  2  0.012          2114    -321       0       0       0
  123214  2  0.036          1114    -311       0       0       0
  123214  2  0.050          2212    -313       0       0       0
  123214  2  0.025          2212    -323       0       0       0
  123214  2  0.025          2112    -313       0       0       0
  123214  2  0.050          2112    -323       0       0       0
  300225  f2 1950                 1.94400   0.47200  5  0  0  0  1  1  0  9
  300225  2  0.255           111     111       0       0       0
  300225  2  0.510           211    -211       0       0       0
  300225  2  0.071           221     221       0       0       0
  300225  4  0.066           211    -211     111     111       0
  300225  4  0.026           211     211    -211    -211       0
  300225  2  0.023           321    -321       0       0       0
  300225  2  0.023           311    -311       0       0       0
  300225  2  0.013           323    -323       0       0       0
  300225  2  0.013           313    -313       0       0       0
  301216  Delta 1930              1.95000   0.30000 24  1  0  0 -1  4  0 19
  301216  2  0.030          2212     211       0       0       0
  301216  2  0.020          2212     111       0       0       0
  301216  2  0.010          2212    -211       0       0       0
  301216  2  0.010          2112     211       0       0       0
  301216  2  0.020          2112     111       0       0       0
  301216  2  0.030          2112    -211       0       0       0
  301216  2  0.117          2224     111       0       0       0
  301216  2  0.078          2214     211       0       0       0
  301216  2  0.078          2224    -211       0       0       0
  301216  2  0.013          2214     111       0       0       0
  301216  2  0.104          2114     211       0       0       0
  301216  2  0.104          2214    -211       0       0       0
  301216  2  0.013          2114     111       0       0       0
  301216  2  0.078          1114     211       0       0       0
  301216  2  0.078          2114    -211       0       0       0
  301216  2  0.117          1114     111       0       0       0
  301216  2  0.033        202112     211       0       0       0
  301216  2  0.034        202112     111       0       0       0
  301216  2  0.033        202112    -211       0       0       0
  103326  Xsi 1950                1.95000   0.06000 12  1 -2  0 -1  2  0  6
  103326  2  0.230	    3122    -321       0       0       0
  103326  2  0.230	    3122    -311       0       0       0
  103326  2  0.180	    3312     211       0       0       0
  103326  2  0.090	    3322     111       0       0       0
  103326  2  0.090	    3312     111       0       0       0
  103326  2  0.180	    3322    -211       0       0       0
     119  a4 2040                 1.99500   0.25700 27  0  0  0  1  3  0 20
     119  2  0.053           321    -321       0       0       0
     119  2  0.053           311    -311       0       0       0
     119  2  0.018           213     111       0       0       0
     119  2  0.018           113     211       0       0       0
     119  2  0.018          -213     211       0       0       0
     119  2  0.018           213    -211       0       0       0
     119  2  0.018           113    -211       0       0       0
     119  2  0.018          -213     111       0       0       0
     119  2  0.032           225     211       0       0       0
     119  2  0.032           225     111       0       0       0
     119  2  0.032           225    -211       0       0       0
     119  2  0.025           223     213       0       0       0
     119  2  0.025           223     113       0       0       0
     119  2  0.025           223    -213       0       0       0
     119  2  0.167           221     211       0       0       0
     119  2  0.167           221     111       0       0       0
     119  2  0.167           221    -211       0       0       0
     119  2  0.038           331     211       0       0       0
     119  2  0.038           331     111       0       0       0
     119  2  0.038           331    -211       0       0       0
  200335  f2 2010                 2.01100   0.20200  5  0  0  0  1  1  0  3
  200335 -2  0.300           333     333       0       0       0
  200335  2  0.350           321    -321       0       0       0
  200335  2  0.350           311    -311       0       0       0
     229  f4 2050                 2.01800   0.23700  9  0  0  0  1  1  0  9
     229  2  0.320           223     223       0       0       0
     229  2  0.120           211    -211       0       0       0
     229  2  0.060           111     111       0       0       0
     229  2  0.004           321    -321       0       0       0
     229  2  0.004           311    -311       0       0       0
     229  2  0.002           221     221       0       0       0
     229  2  0.163           115     211       0       0       0
     229  2  0.164           115     111       0       0       0
     229  2  0.163           115    -211       0       0       0
  203326  Xsi 2030                2.02500   0.02000 12  1 -2  0  1  2  0  6
  203326  2  0.110	    3122    -321       0       0       0
  203326  2  0.110	    3122    -311       0       0       0
  203326  2  0.260	    3222    -321       0       0       0
  203326  2  0.130	    3212    -311       0       0       0
  203326  2  0.130	    3212    -321       0       0       0
  203326  2  0.260	    3112    -311       0       0       0
  203218  Sigma 2030              2.03000   0.18000 24  1 -1  0  1  3  0 32
  203218  2  0.074          2212    -311       0       0       0
  203218  2  0.037          2212    -321       0       0       0
  203218  2  0.037          2112    -311       0       0       0
  203218  2  0.074          2112    -321       0       0       0
  203218  2  0.074          3122     211       0       0       0
  203218  2  0.075          3122     111       0       0       0
  203218  2  0.074          3122    -211       0       0       0
  203218  2  0.014          3222     111       0       0       0
  203218  2  0.014          3222    -211       0       0       0
  203218  2  0.014          3212     211       0       0       0
  203218  2  0.014          3212    -211       0       0       0
  203218  2  0.014          3112     211       0       0       0
  203218  2  0.014          3112     111       0       0       0
  203218  2  0.018          3224     111       0       0       0
  203218  2  0.018          3224    -211       0       0       0
  203218  2  0.018          3214     211       0       0       0
  203218  2  0.018          3214    -211       0       0       0
  203218  2  0.018          3114     211       0       0       0
  203218  2  0.018          3114     111       0       0       0
  203218  2  0.055        102134     211       0       0       0
  203218  2  0.055        102134     111       0       0       0
  203218  2  0.055        102134    -211       0       0       0
  203218  2  0.042          2224    -321       0       0       0
  203218  2  0.014          2214    -311       0       0       0
  203218  2  0.028          2214    -321       0       0       0
  203218  2  0.028          2114    -311       0       0       0
  203218  2  0.014          2114    -321       0       0       0
  203218  2  0.042          1114    -311       0       0       0
  203218  2  0.010          2212    -313       0       0       0
  203218  2  0.005          2212    -323       0       0       0
  203218  2  0.005          2112    -313       0       0       0
  203218  2  0.010          2112    -323       0       0       0
     329  K4* 2045                2.04500   0.19800 18  0  1  0  1  2  0 34
     329  2  0.080	     311     211       0       0       0
     329  2  0.040	     321     111       0       0       0
     329  2  0.040	     311     111       0       0       0
     329  2  0.080	     321    -211       0       0       0
     329  3  0.072	     313     211     111       0       0
     329  3  0.036	     323     211    -211       0       0
     329  3  0.036	     313     211    -211       0       0
     329  3  0.072	     323    -211     111       0       0
     329  4  0.070	     323     211     111    -211       0
     329  4  0.010	     313     211     211    -211       0
     329  4  0.010	     313     211     111     111       0
     329  4  0.010	     323     111     111    -211       0
     329  4  0.010	     323     211    -211    -211       0
     329  4  0.070	     313     211     111    -211       0
     329  3  0.036	     321    -213     211       0       0
     329  3  0.016	     321     113     111       0       0
     329  3  0.008	     311     113     211       0       0
     329  3  0.008	     311     213     111       0       0
     329  3  0.004	     321     213    -211       0       0
     329  3  0.004	     311    -213     211       0       0
     329  3  0.008	     321    -213     111       0       0
     329  3  0.008	     321     113    -211       0       0
     329  3  0.016	     311     113     111       0       0
     329  3  0.036	     311     213    -211       0       0
     329  3  0.040	     311     211     223       0       0
     329  3  0.020	     321     111     223       0       0
     329  3  0.020	     311     111     223       0       0
     329  3  0.040	     321    -211     223       0       0
     329  3  0.022	     311     211     333       0       0
     329  3  0.011	     321     111     333       0       0
     329  3  0.011	     311     111     333       0       0
     329  3  0.022	     321    -211     333       0       0
     329  2  0.017	     323     333       0       0       0
     329  2  0.017	     313     333       0       0       0
    -329  Anti K4* 2045           2.04500   0.19800 18  0 -1  0  1  2  0 34
    -329  2  0.080	    -311    -211       0       0       0
    -329  2  0.040	    -321     111       0       0       0
    -329  2  0.040	    -311     111       0       0       0
    -329  2  0.080	    -321     211       0       0       0
    -329  3  0.072	    -313    -211     111       0       0
    -329  3  0.036	    -323     211    -211       0       0
    -329  3  0.036	    -313     211    -211       0       0
    -329  3  0.072	    -323     211     111       0       0
    -329  4  0.070	    -323     211     111    -211       0
    -329  4  0.010	    -313     211    -211    -211       0
    -329  4  0.010	    -313    -211     111     111       0
    -329  4  0.010	    -323     211     111     111       0
    -329  4  0.010	    -323     211     211    -211       0
    -329  4  0.070	    -313     211     111    -211       0
    -329  3  0.036	    -321     213    -211       0       0
    -329  3  0.016	    -321     113     111       0       0
    -329  3  0.008	    -311     113    -211       0       0
    -329  3  0.008	    -311    -213     111       0       0
    -329  3  0.004	    -321    -213     211       0       0
    -329  3  0.004	    -311     213    -211       0       0
    -329  3  0.008	    -321     213     111       0       0
    -329  3  0.008	    -321     113     211       0       0
    -329  3  0.016	    -311     113     111       0       0
    -329  3  0.036	    -311    -213     211       0       0
    -329  3  0.040	    -311    -211     223       0       0
    -329  3  0.020	    -321     111     223       0       0
    -329  3  0.020	    -311     111     223       0       0
    -329  3  0.040	    -321     211     223       0       0
    -329  3  0.022	    -311    -211     333       0       0
    -329  3  0.011	    -321     111     333       0       0
    -329  3  0.011	    -311     111     333       0       0
    -329  3  0.022	    -321     211     333       0       0
    -329  2  0.017	    -323     333       0       0       0
    -329  2  0.017	    -313     333       0       0       0
  311126  N 2060                  2.10000   0.40000 12  1  0  0 -1  2  0 33
  311126  2  0.034          2112     211       0       0       0
  311126  2  0.017          2212     111       0       0       0
  311126  2  0.017          2112     111       0       0       0
  311126  2  0.034          2212    -211       0       0       0
  311126  2  0.027          2212     221       0       0       0
  311126  2  0.027          2112     221       0       0       0
  311126  2  0.032          2212     223       0       0       0
  311126  2  0.032          2112     223       0       0       0
  311126  2  0.016          3222     311       0       0       0
  311126  2  0.008          3212     321       0       0       0
  311126  2  0.008          3212     311       0       0       0
  311126  2  0.016          3112     321       0       0       0
  311126  2  0.024          2224    -211       0       0       0
  311126  2  0.016          2214     111       0       0       0
  311126  2  0.008          2114     211       0       0       0
  311126  2  0.008          2214    -211       0       0       0
  311126  2  0.016          2114     111       0       0       0
  311126  2  0.024          1114     211       0       0       0
  311126  3  0.030          2212     211    -211       0       0
  311126  3  0.015          2212     111     111       0       0
  311126  3  0.030          2112     211    -211       0       0
  311126  3  0.015          2112     111     111       0       0
  311126  2  0.006          3122     323       0       0       0
  311126  2  0.006          3122     313       0       0       0
  311126  2  0.046        202112     211       0       0       0
  311126  2  0.046        202112     111       0       0       0
  311126  2  0.046        202112    -211       0       0       0
  311126  2  0.066        101124     211       0       0       0
  311126  2  0.066        101124     111       0       0       0
  311126  2  0.066        101124    -211       0       0       0
  311126  2  0.066        201126     211       0       0       0
  311126  2  0.066        201126     111       0       0       0
  311126  2  0.066        201126    -211       0       0       0
  411122  N 2100                  2.10000   0.26000  4  1  0  0  1  2  0 23
  411122  2  0.040          2112     211       0       0       0
  411122  2  0.020          2212     111       0       0       0
  411122  2  0.020          2112     111       0       0       0
  411122  2  0.040          2212    -211       0       0       0
  411122  2  0.039          2212     331       0       0       0
  411122  2  0.039          2112     331       0       0       0
  411122  2  0.074          2212     223       0       0       0
  411122  2  0.074          2112     223       0       0       0
  411122  2  0.024          2224    -211       0       0       0
  411122  2  0.016          2214     111       0       0       0
  411122  2  0.008          2114     211       0       0       0
  411122  2  0.008          2214    -211       0       0       0
  411122  2  0.016          2114     111       0       0       0
  411122  2  0.024          1114     211       0       0       0
  411122  3  0.066          2212     211    -211       0       0
  411122  3  0.033          2212     111     111       0       0
  411122  3  0.066          2112     211    -211       0       0
  411122  3  0.033          2112     111     111       0       0
  411122  2  0.033          3122     323       0       0       0
  411122  2  0.033          3122     313       0       0       0
  411122  2  0.098        101122     211       0       0       0
  411122  2  0.098        101122     111       0       0       0
  411122  2  0.098        101122    -211       0       0       0
  303128  Lambda 2100             2.10000   0.20000  8  1 -1  0 -1  1  0 11
  303128  2  0.240	    2212    -321       0       0       0
  303128  2  0.240	    2112    -311       0       0       0
  303128  2  0.030	    3222    -211       0       0       0
  303128  2  0.030	    3212     111       0       0       0
  303128  2  0.030	    3112     211       0       0       0
  303128  2  0.040	    3122     221       0       0       0
  303128  2  0.020	    3322     311       0       0       0
  303128  2  0.020	    3312     321       0       0       0
  303128  2  0.110	    3122     223       0       0       0
  303128  2  0.120	    2212    -323       0       0       0
  303128  2  0.120	    2112    -313       0       0       0
  233126  Lambda 2110             2.11000   0.20000  6  1 -1  0  1  1  0  7
  233126  2  0.100	    2212    -321       0       0       0
  233126  2  0.100	    2112    -311       0       0       0
  233126  2  0.110	    3222    -211       0       0       0
  233126  2  0.110	    3212     111       0       0       0
  233126  2  0.110	    3112     211       0       0       0
  233126  2  0.235	    2212    -323       0       0       0
  233126  2  0.235	    2112    -313       0       0       0
  331124  N 2120                  2.12000   0.30000  8  1  0  0 -1  2  0 21
  331124  2  0.034          2112     211       0       0       0
  331124  2  0.017          2212     111       0       0       0
  331124  2  0.017          2112     111       0       0       0
  331124  2  0.034          2212    -211       0       0       0
  331124  2  0.020          2212     331       0       0       0
  331124  2  0.020          2112     331       0       0       0
  331124  2  0.060          2212     223       0       0       0
  331124  2  0.060          2112     223       0       0       0
  331124  2  0.120          2224    -211       0       0       0
  331124  2  0.080          2214     111       0       0       0
  331124  2  0.040          2114     211       0       0       0
  331124  2  0.040          2214    -211       0       0       0
  331124  2  0.080          2114     111       0       0       0
  331124  2  0.120          1114     211       0       0       0
  331124  3  0.036          2212     211    -211       0       0
  331124  3  0.018          2212     111     111       0       0
  331124  3  0.036          2112     211    -211       0       0
  331124  3  0.018          2112     111     111       0       0
  331124  2  0.050        101122     211       0       0       0
  331124  2  0.050        101122     111       0       0       0
  331124  2  0.050        101122    -211       0       0       0
  312118  N 2190                  2.18000   0.40000 16  1  0  0 -1  2  0 26
  312118  2  0.066          2212    -211       0       0       0
  312118  2  0.033          2212     111       0       0       0
  312118  2  0.033          2112     111       0       0       0
  312118  2  0.066          2112     211       0       0       0
  312118  2  0.015          2212     221       0       0       0
  312118  2  0.015          2112     221       0       0       0
  312118  2  0.100          2212     223       0       0       0
  312118  2  0.100          2112     223       0       0       0
  312118  2  0.078          2224    -211       0       0       0
  312118  2  0.052          2214     111       0       0       0
  312118  2  0.026          2114     211       0       0       0
  312118  2  0.026          2214    -211       0       0       0
  312118  2  0.052          2114     111       0       0       0
  312118  2  0.078          1114     211       0       0       0
  312118  3  0.030          2212     211    -211       0       0
  312118  3  0.015          2212     111     111       0       0
  312118  3  0.030          2112     211    -211       0       0
  312118  3  0.015          2112     111     111       0       0
  312118  2  0.004          3122     321       0       0       0
  312118  2  0.004          3122     311       0       0       0
  312118  2  0.004          3122     323       0       0       0
  312118  2  0.004          3122     313       0       0       0
  312118  2  0.051          2212    -213       0       0       0
  312118  2  0.026          2212     113       0       0       0
  312118  2  0.026          2112     113       0       0       0
  312118  2  0.051          2112     213       0       0       0
  300333  phi 2170                2.18800   0.08300  3  0  0  0 -1  1  0  1
  300333  2  1.000           333 9010221       0       0       0
  302118  Delta 2200              2.20000   0.35000 32  1  0  0 -1  4  0 25
  302118  2  0.021          2212     211       0       0       0
  302118  2  0.014          2212     111       0       0       0
  302118  2  0.007          2212    -211       0       0       0
  302118  2  0.007          2112     211       0       0       0
  302118  2  0.014          2112     111       0       0       0
  302118  2  0.021          2112    -211       0       0       0
  302118  2  0.018          3222     321       0       0       0
  302118  2  0.006          3222     311       0       0       0
  302118  2  0.012          3212     321       0       0       0
  302118  2  0.012          3212     311       0       0       0
  302118  2  0.006          3112     321       0       0       0
  302118  2  0.018          3112     311       0       0       0
  302118  2  0.108          2224     111       0       0       0
  302118  2  0.072          2214     211       0       0       0
  302118  2  0.072          2224    -211       0       0       0
  302118  2  0.012          2214     111       0       0       0
  302118  2  0.096          2114     211       0       0       0
  302118  2  0.096          2214    -211       0       0       0
  302118  2  0.012          2114     111       0       0       0
  302118  2  0.072          1114     211       0       0       0
  302118  2  0.072          2114    -211       0       0       0
  302118  2  0.108          1114     111       0       0       0
  302118  2  0.041        101124     211       0       0       0
  302118  2  0.042        101124     111       0       0       0
  302118  2  0.041        101124    -211       0       0       0
  402110  N 2220                  2.25000   0.40000 20  1  0  0  1  2  0 26
  402110  2  0.066          2212    -211       0       0       0
  402110  2  0.033          2212     111       0       0       0
  402110  2  0.033          2112     111       0       0       0
  402110  2  0.066          2112     211       0       0       0
  402110  2  0.015          2212     221       0       0       0
  402110  2  0.015          2112     221       0       0       0
  402110  2  0.100          2212     223       0       0       0
  402110  2  0.100          2112     223       0       0       0
  402110  2  0.078          2224    -211       0       0       0
  402110  2  0.052          2214     111       0       0       0
  402110  2  0.026          2114     211       0       0       0
  402110  2  0.026          2214    -211       0       0       0
  402110  2  0.052          2114     111       0       0       0
  402110  2  0.078          1114     211       0       0       0
  402110  3  0.030          2212     211    -211       0       0
  402110  3  0.015          2212     111     111       0       0
  402110  3  0.030          2112     211    -211       0       0
  402110  3  0.015          2112     111     111       0       0
  402110  2  0.004          3122     321       0       0       0
  402110  2  0.004          3122     311       0       0       0
  402110  2  0.004          3122     323       0       0       0
  402110  2  0.004          3122     313       0       0       0
  402110  2  0.051          2212    -213       0       0       0
  402110  2  0.026          2212     113       0       0       0
  402110  2  0.026          2112     113       0       0       0
  402110  2  0.051          2112     213       0       0       0
  323216  Sigma 2250              2.25000   0.10000 18  1 -1  0 -1  3  0 32
  323216  2  0.036          2212    -311       0       0       0
  323216  2  0.018          2212    -321       0       0       0
  323216  2  0.018          2112    -311       0       0       0
  323216  2  0.036          2112    -321       0       0       0
  323216  2  0.050          3122     211       0       0       0
  323216  2  0.050          3122     111       0       0       0
  323216  2  0.050          3122    -211       0       0       0
  323216  2  0.025          3222     111       0       0       0
  323216  2  0.025          3222    -211       0       0       0
  323216  2  0.025          3212     211       0       0       0
  323216  2  0.025          3212    -211       0       0       0
  323216  2  0.025          3112     211       0       0       0
  323216  2  0.025          3112     111       0       0       0
  323216  2  0.025          3224     111       0       0       0
  323216  2  0.025          3224    -211       0       0       0
  323216  2  0.025          3214     211       0       0       0
  323216  2  0.025          3214    -211       0       0       0
  323216  2  0.025          3114     211       0       0       0
  323216  2  0.025          3114     111       0       0       0
  323216  2  0.049        102134     211       0       0       0
  323216  2  0.050        102134     111       0       0       0
  323216  2  0.049        102134    -211       0       0       0
  323216  2  0.036          2224    -321       0       0       0
  323216  2  0.012          2214    -311       0       0       0
  323216  2  0.024          2214    -321       0       0       0
  323216  2  0.024          2114    -311       0       0       0
  323216  2  0.012          2114    -321       0       0       0
  323216  2  0.036          1114    -311       0       0       0
  323216  2  0.050          2212    -313       0       0       0
  323216  2  0.025          2212    -323       0       0       0
  323216  2  0.025          2112    -313       0       0       0
  323216  2  0.050          2112    -323       0       0       0
  203336  Omega 2250              2.25200   0.05500  6  1 -3  0  1  1 -1  2
  203336  2  0.500          3324    -321       0       0       0
  203336  2  0.500          3314    -311       0       0       0
  302110  N 2250                  2.28000   0.50000 20  1  0  0 -1  2  0 14
  302110  2  0.036          2212    -211       0       0       0
  302110  2  0.018          2212     111       0       0       0
  302110  2  0.018          2112     111       0       0       0
  302110  2  0.036          2112     211       0       0       0
  302110  2  0.185          2224    -211       0       0       0
  302110  2  0.124          2214     111       0       0       0
  302110  2  0.062          2114     211       0       0       0
  302110  2  0.062          2214    -211       0       0       0
  302110  2  0.124          2114     111       0       0       0
  302110  2  0.185          1114     211       0       0       0
  302110  3  0.050          2212     211    -211       0       0
  302110  3  0.025          2212     111     111       0       0
  302110  3  0.050          2112     211    -211       0       0
  302110  3  0.025          2112     111     111       0       0
 9080225  f2 2300                 2.29700   0.14900  5  0  0  0  1  1  0  3
 9080225  2  0.340           333     333       0       0       0
 9080225  2  0.330           321    -321       0       0       0
 9080225  2  0.330           311    -311       0       0       0
  300335  f2 2340                 2.34500   0.32200  5  0  0  0  1  1  0  2
  300335  2  0.350           333     333       0       0       0
  300335  2  0.650           221     221       0       0       0
  403120  Lambda 2350             2.35000   0.15000 10  1 -1  0  1  1  0  5
  403120  2  0.272	    2212    -321       0       0       0
  403120  2  0.272	    2112    -311       0       0       0
  403120  2  0.152	    3222    -211       0       0       0
  403120  2  0.152	    3212     111       0       0       0
  403120  2  0.152	    3112     211       0       0       0
  402112  Delta 2420              2.45000   0.50000 48  1  0  0  1  4  0 19
  402112  2  0.021          2212     211       0       0       0
  402112  2  0.014          2212     111       0       0       0
  402112  2  0.007          2212    -211       0       0       0
  402112  2  0.007          2112     211       0       0       0
  402112  2  0.014          2112     111       0       0       0
  402112  2  0.021          2112    -211       0       0       0
  402112  2  0.117          2224     111       0       0       0
  402112  2  0.078          2214     211       0       0       0
  402112  2  0.078          2224    -211       0       0       0
  402112  2  0.013          2214     111       0       0       0
  402112  2  0.104          2114     211       0       0       0
  402112  2  0.104          2214    -211       0       0       0
  402112  2  0.013          2114     111       0       0       0
  402112  2  0.078          1114     211       0       0       0
  402112  2  0.078          2114    -211       0       0       0
  402112  2  0.117          1114     111       0       0       0
  402112  2  0.045        201126     211       0       0       0
  402112  2  0.046        201126     111       0       0       0
  402112  2  0.045        201126    -211       0       0       0
  512112  N 2600                  2.60000   0.65000 24  1  0  0 -1  2  0 14
  512112  2  0.020          2212    -211       0       0       0
  512112  2  0.010          2212     111       0       0       0
  512112  2  0.010          2112     111       0       0       0
  512112  2  0.020          2112     211       0       0       0
  512112  2  0.196          2224    -211       0       0       0
  512112  2  0.131          2214     111       0       0       0
  512112  2  0.065          2114     211       0       0       0
  512112  2  0.065          2214    -211       0       0       0
  512112  2  0.131          2114     111       0       0       0
  512112  2  0.196          1114     211       0       0       0
  512112  3  0.052          2212     211    -211       0       0
  512112  3  0.026          2212     111     111       0       0
  512112  3  0.052          2112     211    -211       0       0
  512112  3  0.026          2112     111     111       0       0
       7

Properties of particles and resonances according to 2018 edition of
the Review of Particle Physics, (M. Tanabashi et al. (Particle Data
Group), Phys. Rev. D 98, 030001 (2018)). Strange and nonstrange
particles and resonances in the summary table of the Review of
Particle Physics with the exception of f_0(500) (a.k.a. sigma) are
included. Note that even if photon is included in this list, it is not
included in the hadron resonance gas EoS.

Each isospin state is listed separately for particles and resonances
with less than 1 GeV mass, and if the masses are not isospin
degenerate. Otherwise isospin multiplets are listed as one state with
zero charge (except Deltas which are listed individually).

The properties of each particle are on one line, followed by one or
more lines describing the decay channels of the particle in
question. The format is

mc-number  name  mass  width  deg  nb  ns  nc  parity  isospin  charge  #decays

where deg: degeneracy due to spin states
      nb:  baryon number
      ns:  strangeness
      nc:  charm
      #decays:  number of decay channels (1 for stable particles)

The line with particle properties is followed by #decays lines
describing each decay channel. The format of these lines is

mc0  # of daughters   g1/g0  mc1  mc2  mc3  mc4  mc5

where mc0:     mc-number of the decaying particle
      g1/g0:   fraction of the decay width 
      mc1-mc5: mc-numbers of the daughters

				- PH and J. Auvinen, September 2018 -


==> anc/s83s_18-PCE155/s83s_18-PCE155-dens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1616053118     6.4137405969  0.0000000000  0.0000000000
     0.9990000000     0.1612320573     6.4027054216  0.0000000000  0.0000000000
     0.9970000000     0.1608590797     6.3916667073  0.0000000000  0.0000000000
     0.9950000000     0.1604863796     6.3806244414  0.0000000000  0.0000000000
     0.9930000000     0.1601139578     6.3695786110  0.0000000000  0.0000000000
     0.9910000000     0.1597418156     6.3585292174  0.0000000000  0.0000000000
     0.9890000000     0.1593699537     6.3474762477  0.0000000000  0.0000000000
     0.9870000000     0.1589983732     6.3364196958  0.0000000000  0.0000000000
     0.9850000000     0.1586270753     6.3253595627  0.0000000000  0.0000000000
     0.9830000000     0.1582560609     6.3142958422  0.0000000000  0.0000000000
     0.9810000000     0.1578853310     6.3032285212  0.0000000000  0.0000000000
     0.9790000000     0.1575148868     6.2921576002  0.0000000000  0.0000000000
     0.9770000000     0.1571447292     6.2810830729  0.0000000000  0.0000000000
     0.9750000000     0.1567748591     6.2700049257  0.0000000000  0.0000000000
     0.9730000000     0.1564052779     6.2589231661  0.0000000000  0.0000000000
     0.9710000000     0.1560359866     6.2478377804  0.0000000000  0.0000000000
     0.9690000000     0.1556669861     6.2367487618  0.0000000000  0.0000000000
     0.9670000000     0.1552982774     6.2256561035  0.0000000000  0.0000000000
     0.9650000000     0.1549298619     6.2145598054  0.0000000000  0.0000000000
     0.9630000000     0.1545617403     6.2034598536  0.0000000000  0.0000000000
     0.9610000000     0.1541939140     6.1923562479  0.0000000000  0.0000000000
     0.9590000000     0.1538263840     6.1812489811  0.0000000000  0.0000000000
     0.9570000000     0.1534591516     6.1701380529  0.0000000000  0.0000000000
     0.9550000000     0.1530922174     6.1590234418  0.0000000000  0.0000000000
     0.9530000000     0.1527255831     6.1479051613  0.0000000000  0.0000000000
     0.9510000000     0.1523592494     6.1367831898  0.0000000000  0.0000000000
     0.9490000000     0.1519932173     6.1256575198  0.0000000000  0.0000000000
     0.9470000000     0.1516274884     6.1145281571  0.0000000000  0.0000000000
     0.9450000000     0.1512620638     6.1033950941  0.0000000000  0.0000000000
     0.9430000000     0.1508969445     6.0922583227  0.0000000000  0.0000000000
     0.9410000000     0.1505321314     6.0811178278  0.0000000000  0.0000000000
     0.9390000000     0.1501676260     6.0699736153  0.0000000000  0.0000000000
     0.9370000000     0.1498034292     6.0588256699  0.0000000000  0.0000000000
     0.9350000000     0.1494395424     6.0476739901  0.0000000000  0.0000000000
     0.9330000000     0.1490759665     6.0365185675  0.0000000000  0.0000000000
     0.9310000000     0.1487127033     6.0253594074  0.0000000000  0.0000000000
     0.9290000000     0.1483497533     6.0141964874  0.0000000000  0.0000000000
     0.9270000000     0.1479871178     6.0030298055  0.0000000000  0.0000000000
     0.9250000000     0.1476247985     5.9918593668  0.0000000000  0.0000000000
     0.9230000000     0.1472627960     5.9806851484  0.0000000000  0.0000000000
     0.9210000000     0.1469011116     5.9695071485  0.0000000000  0.0000000000
     0.9190000000     0.1465397470     5.9583253714  0.0000000000  0.0000000000
     0.9170000000     0.1461787027     5.9471397944  0.0000000000  0.0000000000
     0.9150000000     0.1458179804     5.9359504218  0.0000000000  0.0000000000
     0.9130000000     0.1454575814     5.9247572511  0.0000000000  0.0000000000
     0.9110000000     0.1450975069     5.9135602728  0.0000000000  0.0000000000
     0.9090000000     0.1447377575     5.9023594638  0.0000000000  0.0000000000
     0.9070000000     0.1443783352     5.8911548416  0.0000000000  0.0000000000
     0.9050000000     0.1440192413     5.8799463966  0.0000000000  0.0000000000
     0.9030000000     0.1436604764     5.8687341052  0.0000000000  0.0000000000
     0.9010000000     0.1433020422     5.8575179712  0.0000000000  0.0000000000
     0.8990000000     0.1429439401     5.8462979983  0.0000000000  0.0000000000
     0.8970000000     0.1425861709     5.8350741627  0.0000000000  0.0000000000
     0.8950000000     0.1422287363     5.8238464680  0.0000000000  0.0000000000
     0.8930000000     0.1418716374     5.8126149038  0.0000000000  0.0000000000
     0.8910000000     0.1415148755     5.8013794666  0.0000000000  0.0000000000
     0.8890000000     0.1411584519     5.7901401462  0.0000000000  0.0000000000
     0.8870000000     0.1408023679     5.7788969387  0.0000000000  0.0000000000
     0.8850000000     0.1404466249     5.7676498405  0.0000000000  0.0000000000
     0.8830000000     0.1400912241     5.7563988409  0.0000000000  0.0000000000
     0.8810000000     0.1397361669     5.7451439361  0.0000000000  0.0000000000
     0.8790000000     0.1393814545     5.7338851153  0.0000000000  0.0000000000
     0.8770000000     0.1390270880     5.7226223676  0.0000000000  0.0000000000
     0.8750000000     0.1386730694     5.7113557027  0.0000000000  0.0000000000
     0.8730000000     0.1383193993     5.7000850959  0.0000000000  0.0000000000
     0.8710000000     0.1379660797     5.6888105567  0.0000000000  0.0000000000
     0.8690000000     0.1376131114     5.6775320672  0.0000000000  0.0000000000
     0.8670000000     0.1372604960     5.6662496232  0.0000000000  0.0000000000
     0.8650000000     0.1369082347     5.6549632202  0.0000000000  0.0000000000
     0.8630000000     0.1365563292     5.6436728538  0.0000000000  0.0000000000
     0.8610000000     0.1362047802     5.6323785062  0.0000000000  0.0000000000
     0.8590000000     0.1358535896     5.6210801796  0.0000000000  0.0000000000
     0.8570000000     0.1355027587     5.6097778694  0.0000000000  0.0000000000
     0.8550000000     0.1351522888     5.5984715645  0.0000000000  0.0000000000
     0.8530000000     0.1348021812     5.5871612602  0.0000000000  0.0000000000
     0.8510000000     0.1344524372     5.5758469452  0.0000000000  0.0000000000
     0.8490000000     0.1341030585     5.5645286217  0.0000000000  0.0000000000
     0.8470000000     0.1337540461     5.5532062717  0.0000000000  0.0000000000
     0.8450000000     0.1334054016     5.5418798972  0.0000000000  0.0000000000
     0.8430000000     0.1330571264     5.5305494870  0.0000000000  0.0000000000
     0.8410000000     0.1327092217     5.5192150364  0.0000000000  0.0000000000
     0.8390000000     0.1323616889     5.5078765343  0.0000000000  0.0000000000
     0.8370000000     0.1320145297     5.4965339828  0.0000000000  0.0000000000
     0.8350000000     0.1316677450     5.4851873639  0.0000000000  0.0000000000
     0.8330000000     0.1313213366     5.4738366799  0.0000000000  0.0000000000
     0.8310000000     0.1309753055     5.4624819131  0.0000000000  0.0000000000
     0.8290000000     0.1306296534     5.4511230657  0.0000000000  0.0000000000
     0.8270000000     0.1302843818     5.4397601334  0.0000000000  0.0000000000
     0.8250000000     0.1299394919     5.4283931054  0.0000000000  0.0000000000
     0.8230000000     0.1295949848     5.4170219640  0.0000000000  0.0000000000
     0.8210000000     0.1292508624     5.4056467187  0.0000000000  0.0000000000
     0.8190000000     0.1289071257     5.3942673520  0.0000000000  0.0000000000
     0.8170000000     0.1285637763     5.3828838602  0.0000000000  0.0000000000
     0.8150000000     0.1282208158     5.3714962462  0.0000000000  0.0000000000
     0.8130000000     0.1278782451     5.3601044863  0.0000000000  0.0000000000
     0.8110000000     0.1275360658     5.3487085772  0.0000000000  0.0000000000
     0.8090000000     0.1271942793     5.3373085154  0.0000000000  0.0000000000
     0.8070000000     0.1268528871     5.3259042979  0.0000000000  0.0000000000
     0.8050000000     0.1265118903     5.3144959084  0.0000000000  0.0000000000
     0.8030000000     0.1261712904     5.3030833440  0.0000000000  0.0000000000
     0.8010000000     0.1258310890     5.2916666023  0.0000000000  0.0000000000
     0.7990000000     0.1254912871     5.2802456676  0.0000000000  0.0000000000
     0.7970000000     0.1251518863     5.2688205376  0.0000000000  0.0000000000
     0.7950000000     0.1248128879     5.2573912040  0.0000000000  0.0000000000
     0.7930000000     0.1244742934     5.2459576651  0.0000000000  0.0000000000
     0.7910000000     0.1241361039     5.2345199062  0.0000000000  0.0000000000
     0.7890000000     0.1237983208     5.2230779198  0.0000000000  0.0000000000
     0.7870000000     0.1234609456     5.2116317050  0.0000000000  0.0000000000
     0.7850000000     0.1231239793     5.2001812416  0.0000000000  0.0000000000
     0.7830000000     0.1227874236     5.1887265361  0.0000000000  0.0000000000
     0.7810000000     0.1224512796     5.1772675756  0.0000000000  0.0000000000
     0.7790000000     0.1221155489     5.1658043608  0.0000000000  0.0000000000
     0.7770000000     0.1217802325     5.1543368729  0.0000000000  0.0000000000
     0.7750000000     0.1214453315     5.1428651002  0.0000000000  0.0000000000
     0.7730000000     0.1211108477     5.1313890514  0.0000000000  0.0000000000
     0.7710000000     0.1207767821     5.1199087090  0.0000000000  0.0000000000
     0.7690000000     0.1204431360     5.1084240693  0.0000000000  0.0000000000
     0.7670000000     0.1201099108     5.0969351292  0.0000000000  0.0000000000
     0.7650000000     0.1197771073     5.0854418664  0.0000000000  0.0000000000
     0.7630000000     0.1194447272     5.0739442854  0.0000000000  0.0000000000
     0.7610000000     0.1191127716     5.0624423781  0.0000000000  0.0000000000
     0.7590000000     0.1187812415     5.0509361306  0.0000000000  0.0000000000
     0.7570000000     0.1184501383     5.0394255428  0.0000000000  0.0000000000
     0.7550000000     0.1181194629     5.0279105954  0.0000000000  0.0000000000
     0.7530000000     0.1177892169     5.0163912963  0.0000000000  0.0000000000
     0.7510000000     0.1174594013     5.0048676342  0.0000000000  0.0000000000
     0.7490000000     0.1171300169     4.9933395923  0.0000000000  0.0000000000
     0.7470000000     0.1168010651     4.9818071675  0.0000000000  0.0000000000
     0.7450000000     0.1164725469     4.9702703513  0.0000000000  0.0000000000
     0.7430000000     0.1161444634     4.9587291422  0.0000000000  0.0000000000
     0.7410000000     0.1158168157     4.9471835268  0.0000000000  0.0000000000
     0.7390000000     0.1154896048     4.9356334993  0.0000000000  0.0000000000
     0.7370000000     0.1151628316     4.9240790481  0.0000000000  0.0000000000
     0.7350000000     0.1148364972     4.9125201693  0.0000000000  0.0000000000
     0.7330000000     0.1145106027     4.9009568602  0.0000000000  0.0000000000
     0.7310000000     0.1141851487     4.8893890994  0.0000000000  0.0000000000
     0.7290000000     0.1138601362     4.8778168865  0.0000000000  0.0000000000
     0.7270000000     0.1135355662     4.8662402156  0.0000000000  0.0000000000
     0.7250000000     0.1132114395     4.8546590756  0.0000000000  0.0000000000
     0.7230000000     0.1128877571     4.8430734634  0.0000000000  0.0000000000
     0.7210000000     0.1125645195     4.8314833640  0.0000000000  0.0000000000
     0.7190000000     0.1122417276     4.8198887705  0.0000000000  0.0000000000
     0.7170000000     0.1119193823     4.8082896838  0.0000000000  0.0000000000
     0.7150000000     0.1115974839     4.7966860806  0.0000000000  0.0000000000
     0.7130000000     0.1112760334     4.7850779650  0.0000000000  0.0000000000
     0.7110000000     0.1109550313     4.7734653234  0.0000000000  0.0000000000
     0.7090000000     0.1106344782     4.7618481502  0.0000000000  0.0000000000
     0.7070000000     0.1103143747     4.7502264354  0.0000000000  0.0000000000
     0.7050000000     0.1099947213     4.7386001705  0.0000000000  0.0000000000
     0.7030000000     0.1096755185     4.7269693492  0.0000000000  0.0000000000
     0.7010000000     0.1093567665     4.7153339542  0.0000000000  0.0000000000
     0.6990000000     0.1090384661     4.7036939960  0.0000000000  0.0000000000
     0.6970000000     0.1087206173     4.6920494486  0.0000000000  0.0000000000
     0.6950000000     0.1084032207     4.6804003140  0.0000000000  0.0000000000
     0.6930000000     0.1080862762     4.6687465772  0.0000000000  0.0000000000
     0.6910000000     0.1077697841     4.6570882320  0.0000000000  0.0000000000
     0.6890000000     0.1074537446     4.6454252683  0.0000000000  0.0000000000
     0.6870000000     0.1071381579     4.6337576848  0.0000000000  0.0000000000
     0.6850000000     0.1068230236     4.6220854573  0.0000000000  0.0000000000
     0.6830000000     0.1065083423     4.6104085966  0.0000000000  0.0000000000
     0.6810000000     0.1061941133     4.5987270776  0.0000000000  0.0000000000
     0.6790000000     0.1058803369     4.5870409039  0.0000000000  0.0000000000
     0.6770000000     0.1055670127     4.5753500567  0.0000000000  0.0000000000
     0.6750000000     0.1052541403     4.5636545329  0.0000000000  0.0000000000
     0.6730000000     0.1049417195     4.5519543201  0.0000000000  0.0000000000
     0.6710000000     0.1046297498     4.5402494093  0.0000000000  0.0000000000
     0.6690000000     0.1043182308     4.5285397950  0.0000000000  0.0000000000
     0.6670000000     0.1040071620     4.5168254689  0.0000000000  0.0000000000
     0.6650000000     0.1036965424     4.5051064140  0.0000000000  0.0000000000
     0.6630000000     0.1033863715     4.4933826296  0.0000000000  0.0000000000
     0.6610000000     0.1030766487     4.4816541068  0.0000000000  0.0000000000
     0.6590000000     0.1027673727     4.4699208278  0.0000000000  0.0000000000
     0.6570000000     0.1024585425     4.4581827859  0.0000000000  0.0000000000
     0.6550000000     0.1021501573     4.4464399722  0.0000000000  0.0000000000
     0.6530000000     0.1018422158     4.4346923829  0.0000000000  0.0000000000
     0.6510000000     0.1015347166     4.4229399998  0.0000000000  0.0000000000
     0.6490000000     0.1012276584     4.4111828162  0.0000000000  0.0000000000
     0.6470000000     0.1009210397     4.3994208243  0.0000000000  0.0000000000
     0.6450000000     0.1006148590     4.3876540154  0.0000000000  0.0000000000
     0.6430000000     0.1003091144     4.3758823738  0.0000000000  0.0000000000
     0.6410000000     0.1000038042     4.3641058960  0.0000000000  0.0000000000
     0.6390000000     0.0996989263     4.3523245655  0.0000000000  0.0000000000
     0.6370000000     0.0993944788     4.3405383786  0.0000000000  0.0000000000
     0.6350000000     0.0990904594     4.3287473192  0.0000000000  0.0000000000
     0.6330000000     0.0987868656     4.3169513778  0.0000000000  0.0000000000
     0.6310000000     0.0984836951     4.3051505457  0.0000000000  0.0000000000
     0.6290000000     0.0981809451     4.2933448091  0.0000000000  0.0000000000
     0.6270000000     0.0978786129     4.2815341616  0.0000000000  0.0000000000
     0.6250000000     0.0975766957     4.2697185921  0.0000000000  0.0000000000
     0.6230000000     0.0972751903     4.2578980914  0.0000000000  0.0000000000
     0.6210000000     0.0969740933     4.2460726401  0.0000000000  0.0000000000
     0.6190000000     0.0966734013     4.2342422337  0.0000000000  0.0000000000
     0.6170000000     0.0963731108     4.2224068582  0.0000000000  0.0000000000
     0.6150000000     0.0960732178     4.2105665029  0.0000000000  0.0000000000
     0.6130000000     0.0957737184     4.1987211543  0.0000000000  0.0000000000
     0.6110000000     0.0954746084     4.1868708030  0.0000000000  0.0000000000
     0.6090000000     0.0951758834     4.1750154379  0.0000000000  0.0000000000
     0.6070000000     0.0948775388     4.1631550466  0.0000000000  0.0000000000
     0.6050000000     0.0945795697     4.1512896156  0.0000000000  0.0000000000
     0.6030000000     0.0942819709     4.1394191311  0.0000000000  0.0000000000
     0.6010000000     0.0939847372     4.1275435795  0.0000000000  0.0000000000
     0.5990000000     0.0936878632     4.1156629601  0.0000000000  0.0000000000
     0.5970000000     0.0933913427     4.1037772424  0.0000000000  0.0000000000
     0.5950000000     0.0930951697     4.0918864225  0.0000000000  0.0000000000
     0.5930000000     0.0927993381     4.0799904925  0.0000000000  0.0000000000
     0.5910000000     0.0925038409     4.0680894294  0.0000000000  0.0000000000
     0.5890000000     0.0922086710     4.0561832196  0.0000000000  0.0000000000
     0.5870000000     0.0919138213     4.0442718541  0.0000000000  0.0000000000
     0.5850000000     0.0916192843     4.0323553229  0.0000000000  0.0000000000
     0.5830000000     0.0913250516     4.0204335973  0.0000000000  0.0000000000
     0.5810000000     0.0910311153     4.0085066798  0.0000000000  0.0000000000
     0.5790000000     0.0907374662     3.9965745378  0.0000000000  0.0000000000
     0.5770000000     0.0904440954     3.9846371716  0.0000000000  0.0000000000
     0.5750000000     0.0901509935     3.9726945603  0.0000000000  0.0000000000
     0.5730000000     0.0898581503     3.9607466877  0.0000000000  0.0000000000
     0.5710000000     0.0895655552     3.9487935308  0.0000000000  0.0000000000
     0.5690000000     0.0892731977     3.9368350854  0.0000000000  0.0000000000
     0.5670000000     0.0889810662     3.9248713307  0.0000000000  0.0000000000
     0.5650000000     0.0886891489     3.9129022494  0.0000000000  0.0000000000
     0.5630000000     0.0883974332     3.9009278223  0.0000000000  0.0000000000
     0.5610000000     0.0881059060     3.8889480303  0.0000000000  0.0000000000
     0.5590000000     0.0878145538     3.8769628616  0.0000000000  0.0000000000
     0.5570000000     0.0875233624     3.8649722957  0.0000000000  0.0000000000
     0.5550000000     0.0872323168     3.8529763108  0.0000000000  0.0000000000
     0.5530000000     0.0869414013     3.8409748919  0.0000000000  0.0000000000
     0.5510000000     0.0866505996     3.8289680150  0.0000000000  0.0000000000
     0.5490000000     0.0863598946     3.8169556607  0.0000000000  0.0000000000
     0.5470000000     0.0860692682     3.8049378111  0.0000000000  0.0000000000
     0.5450000000     0.0857787017     3.7929144401  0.0000000000  0.0000000000
     0.5430000000     0.0854881754     3.7808855337  0.0000000000  0.0000000000
     0.5410000000     0.0851976687     3.7688510694  0.0000000000  0.0000000000
     0.5390000000     0.0849071595     3.7568110134  0.0000000000  0.0000000000
     0.5370000000     0.0846166242     3.7447653536  0.0000000000  0.0000000000
     0.5350000000     0.0843260457     3.7327140614  0.0000000000  0.0000000000
     0.5330000000     0.0840354193     3.7206571131  0.0000000000  0.0000000000
     0.5310000000     0.0837447444     3.7085944841  0.0000000000  0.0000000000
     0.5290000000     0.0834540207     3.6965261496  0.0000000000  0.0000000000
     0.5270000000     0.0831632480     3.6844520845  0.0000000000  0.0000000000
     0.5250000000     0.0828724259     3.6723722637  0.0000000000  0.0000000000
     0.5230000000     0.0825815539     3.6602866617  0.0000000000  0.0000000000
     0.5210000000     0.0822906318     3.6481952529  0.0000000000  0.0000000000
     0.5190000000     0.0819996592     3.6360980113  0.0000000000  0.0000000000
     0.5170000000     0.0817086356     3.6239949109  0.0000000000  0.0000000000
     0.5150000000     0.0814175609     3.6118859255  0.0000000000  0.0000000000
     0.5130000000     0.0811264344     3.5997710284  0.0000000000  0.0000000000
     0.5110000000     0.0808352560     3.5876501929  0.0000000000  0.0000000000
     0.5090000000     0.0805440252     3.5755233920  0.0000000000  0.0000000000
     0.5070000000     0.0802527416     3.5633905985  0.0000000000  0.0000000000
     0.5050000000     0.0799614049     3.5512517850  0.0000000000  0.0000000000
     0.5030000000     0.0796700145     3.5391069237  0.0000000000  0.0000000000
     0.5010000000     0.0793785703     3.5269559868  0.0000000000  0.0000000000
     0.4990000000     0.0790870716     3.5147989460  0.0000000000  0.0000000000
     0.4970000000     0.0787955182     3.5026357729  0.0000000000  0.0000000000
     0.4950000000     0.0785039096     3.4904664388  0.0000000000  0.0000000000
     0.4930000000     0.0782122455     3.4782909148  0.0000000000  0.0000000000
     0.4910000000     0.0779205253     3.4661091717  0.0000000000  0.0000000000
     0.4890000000     0.0776287487     3.4539211801  0.0000000000  0.0000000000
     0.4870000000     0.0773369152     3.4417269103  0.0000000000  0.0000000000
     0.4850000000     0.0770450244     3.4295263321  0.0000000000  0.0000000000
     0.4830000000     0.0767530759     3.4173194155  0.0000000000  0.0000000000
     0.4810000000     0.0764610693     3.4051061298  0.0000000000  0.0000000000
     0.4790000000     0.0761690040     3.3928864443  0.0000000000  0.0000000000
     0.4770000000     0.0758768796     3.3806603279  0.0000000000  0.0000000000
     0.4750000000     0.0755846958     3.3684277491  0.0000000000  0.0000000000
     0.4730000000     0.0752924519     3.3561886764  0.0000000000  0.0000000000
     0.4710000000     0.0750001476     3.3439430777  0.0000000000  0.0000000000
     0.4690000000     0.0747077824     3.3316909208  0.0000000000  0.0000000000
     0.4670000000     0.0744153557     3.3194321731  0.0000000000  0.0000000000
     0.4650000000     0.0741228672     3.3071668018  0.0000000000  0.0000000000
     0.4630000000     0.0738303163     3.2948947736  0.0000000000  0.0000000000
     0.4610000000     0.0735377026     3.2826160552  0.0000000000  0.0000000000
     0.4590000000     0.0732450255     3.2703306125  0.0000000000  0.0000000000
     0.4570000000     0.0729522846     3.2580384117  0.0000000000  0.0000000000
     0.4550000000     0.0726594793     3.2457394180  0.0000000000  0.0000000000
     0.4530000000     0.0723666091     3.2334335968  0.0000000000  0.0000000000
     0.4510000000     0.0720736735     3.2211209129  0.0000000000  0.0000000000
     0.4490000000     0.0717806720     3.2088013309  0.0000000000  0.0000000000
     0.4470000000     0.0714876040     3.1964748148  0.0000000000  0.0000000000
     0.4450000000     0.0711944690     3.1841413286  0.0000000000  0.0000000000
     0.4430000000     0.0709012665     3.1718008356  0.0000000000  0.0000000000
     0.4410000000     0.0706079959     3.1594532990  0.0000000000  0.0000000000
     0.4390000000     0.0703146566     3.1470986815  0.0000000000  0.0000000000
     0.4370000000     0.0700212481     3.1347369455  0.0000000000  0.0000000000
     0.4350000000     0.0697277699     3.1223680529  0.0000000000  0.0000000000
     0.4330000000     0.0694342212     3.1099919653  0.0000000000  0.0000000000
     0.4310000000     0.0691406017     3.0976086439  0.0000000000  0.0000000000
     0.4290000000     0.0688469105     3.0852180496  0.0000000000  0.0000000000
     0.4270000000     0.0685531473     3.0728201426  0.0000000000  0.0000000000
     0.4250000000     0.0682593113     3.0604148832  0.0000000000  0.0000000000
     0.4230000000     0.0679654020     3.0480022307  0.0000000000  0.0000000000
     0.4210000000     0.0676714187     3.0355821443  0.0000000000  0.0000000000
     0.4190000000     0.0673773608     3.0231545829  0.0000000000  0.0000000000
     0.4170000000     0.0670832276     3.0107195046  0.0000000000  0.0000000000
     0.4150000000     0.0667890186     2.9982768673  0.0000000000  0.0000000000
     0.4130000000     0.0664947330     2.9858266286  0.0000000000  0.0000000000
     0.4110000000     0.0662003703     2.9733687452  0.0000000000  0.0000000000
     0.4090000000     0.0659059297     2.9609031737  0.0000000000  0.0000000000
     0.4070000000     0.0656114106     2.9484298701  0.0000000000  0.0000000000
     0.4050000000     0.0653168123     2.9359487900  0.0000000000  0.0000000000
     0.4030000000     0.0650221341     2.9234598884  0.0000000000  0.0000000000
     0.4010000000     0.0647273753     2.9109631198  0.0000000000  0.0000000000
     0.3990000000     0.0644325351     2.8984584385  0.0000000000  0.0000000000
     0.3970000000     0.0641376130     2.8859457979  0.0000000000  0.0000000000
     0.3950000000     0.0638426080     2.8734251511  0.0000000000  0.0000000000
     0.3930000000     0.0635475196     2.8608964505  0.0000000000  0.0000000000
     0.3910000000     0.0632523469     2.8483596483  0.0000000000  0.0000000000
     0.3890000000     0.0629570893     2.8358146958  0.0000000000  0.0000000000
     0.3870000000     0.0626617458     2.8232615439  0.0000000000  0.0000000000
     0.3850000000     0.0623663159     2.8107001431  0.0000000000  0.0000000000
     0.3830000000     0.0620707986     2.7981304429  0.0000000000  0.0000000000
     0.3810000000     0.0617751931     2.7855523927  0.0000000000  0.0000000000
     0.3790000000     0.0614794988     2.7729659411  0.0000000000  0.0000000000
     0.3770000000     0.0611837147     2.7603710360  0.0000000000  0.0000000000
     0.3750000000     0.0608878400     2.7477676248  0.0000000000  0.0000000000
     0.3730000000     0.0605918739     2.7351556543  0.0000000000  0.0000000000
     0.3710000000     0.0602958155     2.7225350707  0.0000000000  0.0000000000
     0.3690000000     0.0599996640     2.7099058194  0.0000000000  0.0000000000
     0.3670000000     0.0597034184     2.6972678453  0.0000000000  0.0000000000
     0.3650000000     0.0594070780     2.6846210927  0.0000000000  0.0000000000
     0.3630000000     0.0591106418     2.6719655049  0.0000000000  0.0000000000
     0.3610000000     0.0588141088     2.6593010248  0.0000000000  0.0000000000
     0.3590000000     0.0585174783     2.6466275946  0.0000000000  0.0000000000
     0.3570000000     0.0582207491     2.6339451557  0.0000000000  0.0000000000
     0.3550000000     0.0579239204     2.6212536487  0.0000000000  0.0000000000
     0.3530000000     0.0576269913     2.6085530135  0.0000000000  0.0000000000
     0.3510000000     0.0573299606     2.5958431895  0.0000000000  0.0000000000
     0.3490000000     0.0570328275     2.5831241149  0.0000000000  0.0000000000
     0.3470000000     0.0567355910     2.5703957275  0.0000000000  0.0000000000
     0.3450000000     0.0564382499     2.5576579642  0.0000000000  0.0000000000
     0.3430000000     0.0561408034     2.5449107608  0.0000000000  0.0000000000
     0.3410000000     0.0558432502     2.5321540527  0.0000000000  0.0000000000
     0.3390000000     0.0555455894     2.5193877743  0.0000000000  0.0000000000
     0.3370000000     0.0552478199     2.5066118590  0.0000000000  0.0000000000
     0.3350000000     0.0549499406     2.4938262396  0.0000000000  0.0000000000
     0.3330000000     0.0546519503     2.4810308477  0.0000000000  0.0000000000
     0.3310000000     0.0543538479     2.4682256142  0.0000000000  0.0000000000
     0.3290000000     0.0540556323     2.4554104691  0.0000000000  0.0000000000
     0.3270000000     0.0537573024     2.4425853412  0.0000000000  0.0000000000
     0.3250000000     0.0534588568     2.4297501587  0.0000000000  0.0000000000
     0.3230000000     0.0531602945     2.4169048486  0.0000000000  0.0000000000
     0.3210000000     0.0528616142     2.4040493369  0.0000000000  0.0000000000
     0.3190000000     0.0525628147     2.3911835487  0.0000000000  0.0000000000
     0.3170000000     0.0522638946     2.3783074078  0.0000000000  0.0000000000
     0.3150000000     0.0519648528     2.3654208372  0.0000000000  0.0000000000
     0.3130000000     0.0516656879     2.3525237588  0.0000000000  0.0000000000
     0.3110000000     0.0513145946     2.3396152489  0.0000000000  0.0000000000
     0.3090000000     0.0509591552     2.3266940700 -0.0000000000 -0.0000000000
     0.3070000000     0.0506040074     2.3137601309 -0.0000000000 -0.0000000000
     0.3050000000     0.0502491520     2.3008133455 -0.0000000000 -0.0000000000
     0.3030000000     0.0498945899     2.2878536264  0.0000000000  0.0000000000
     0.3010000000     0.0495403221     2.2748808852 -0.0000000000 -0.0000000000
     0.2990000000     0.0491863494     2.2618950321 -0.0000000000 -0.0000000000
     0.2970000000     0.0488326728     2.2488959760  0.0000000000  0.0000000000
     0.2950000000     0.0484792929     2.2358836241  0.0000000000  0.0000000000
     0.2930000000     0.0481262109     2.2228578840  0.0000000000  0.0000000000
     0.2910000000     0.0477734274     2.2098186603  0.0000000000  0.0000000000
     0.2890000000     0.0474209435     2.1967658567 -0.0000000000 -0.0000000000
     0.2870000000     0.0470687598     2.1836993757  0.0000000000  0.0000000000
     0.2850000000     0.0467168774     2.1706191181  0.0000000000  0.0000000000
     0.2830000000     0.0463652969     2.1575249836  0.0000000000  0.0000000000
     0.2810000000     0.0460140193     2.1444168703 -0.0000000000 -0.0000000000
     0.2790000000     0.0456630454     2.1312946746 -0.0000000000 -0.0000000000
     0.2770000000     0.0453123759     2.1181582917 -0.0000000000 -0.0000000000
     0.2750000000     0.0449620117     2.1050076150 -0.0000000000 -0.0000000000
     0.2730000000     0.0446119536     2.0918425364  0.0000000000  0.0000000000
     0.2710000000     0.0442622024     2.0786629460  0.0000000000  0.0000000000
     0.2690000000     0.0439127588     2.0654687324  0.0000000000  0.0000000000
     0.2670000000     0.0435636236     2.0522597824  0.0000000000  0.0000000000
     0.2650000000     0.0432147975     2.0390359810  0.0000000000  0.0000000000
     0.2630000000     0.0428662813     2.0257972114  0.0000000000  0.0000000000
     0.2610000000     0.0425180756     2.0125433551  0.0000000000  0.0000000000
     0.2590000000     0.0421701813     1.9992742914 -0.0000000000 -0.0000000000
     0.2570000000     0.0418225989     1.9859898980 -0.0000000000 -0.0000000000
     0.2550000000     0.0414753293     1.9726900503  0.0000000000  0.0000000000
     0.2530000000     0.0411283729     1.9593746219 -0.0000000000 -0.0000000000
     0.2510000000     0.0407817305     1.9460434842  0.0000000000  0.0000000000
     0.2490000000     0.0404354026     1.9326965064 -0.0000000000 -0.0000000000
     0.2470000000     0.0400893899     1.9193335557 -0.0000000000 -0.0000000000
     0.2450000000     0.0397436930     1.9059544969  0.0000000000  0.0000000000
     0.2430000000     0.0393983124     1.8925591924 -0.0000000000 -0.0000000000
     0.2410000000     0.0390532487     1.8791475025  0.0000000000  0.0000000000
     0.2390000000     0.0387085023     1.8657192847  0.0000000000  0.0000000000
     0.2370000000     0.0383640737     1.8522743944  0.0000000000  0.0000000000
     0.2350000000     0.0380199635     1.8388126841 -0.0000000000 -0.0000000000
     0.2330000000     0.0376761720     1.8253340039  0.0000000000  0.0000000000
     0.2310000000     0.0373326997     1.8118382009 -0.0000000000 -0.0000000000
     0.2290000000     0.0369895469     1.7983251198 -0.0000000000 -0.0000000000
     0.2270000000     0.0366467140     1.7847946022 -0.0000000000 -0.0000000000
     0.2250000000     0.0363042013     1.7712464866 -0.0000000000 -0.0000000000
     0.2230000000     0.0359620090     1.7576806089 -0.0000000000 -0.0000000000
     0.2210000000     0.0356201375     1.7440968017  0.0000000000  0.0000000000
     0.2190000000     0.0352785870     1.7304948941  0.0000000000  0.0000000000
     0.2170000000     0.0349373576     1.7168747124  0.0000000000  0.0000000000
     0.2150000000     0.0345964494     1.7032360792 -0.0000000000 -0.0000000000
     0.2130000000     0.0342558625     1.6895788135  0.0000000000  0.0000000000
     0.2110000000     0.0339155971     1.6759027312  0.0000000000  0.0000000000
     0.2090000000     0.0335756531     1.6622076439 -0.0000000000 -0.0000000000
     0.2070000000     0.0332360304     1.6484933597 -0.0000000000 -0.0000000000
     0.2050000000     0.0328967291     1.6347596828 -0.0000000000 -0.0000000000
     0.2030000000     0.0325577488     1.6210064124 -0.0000000000 -0.0000000000
     0.2010000000     0.0322190896     1.6072333458  0.0000000000  0.0000000000
     0.1990000000     0.0318807511     1.5934402740 -0.0000000000 -0.0000000000
     0.1970000000     0.0315427330     1.5796269838 -0.0000000000 -0.0000000000
     0.1950000000     0.0312050350     1.5657932578  0.0000000000  0.0000000000
     0.1930000000     0.0308676566     1.5519388736  0.0000000000  0.0000000000
     0.1910000000     0.0305305974     1.5380636041 -0.0000000000 -0.0000000000
     0.1890000000     0.0301938569     1.5241672169  0.0000000000  0.0000000000
     0.1870000000     0.0298574344     1.5102494744 -0.0000000000 -0.0000000000
     0.1850000000     0.0295213293     1.4963101336  0.0000000000  0.0000000000
     0.1830000000     0.0291855408     1.4823489458 -0.0000000000 -0.0000000000
     0.1810000000     0.0288500680     1.4683656566 -0.0000000000 -0.0000000000
     0.1790000000     0.0285149102     1.4543600055 -0.0000000000 -0.0000000000
     0.1770000000     0.0281800662     1.4403317257 -0.0000000000 -0.0000000000
     0.1750000000     0.0278455350     1.4262805440 -0.0000000000 -0.0000000000
     0.1730000000     0.0275113156     1.4122061804 -0.0000000000 -0.0000000000
     0.1710000000     0.0271774065     1.3981083480 -0.0000000000 -0.0000000000
     0.1690000000     0.0268438065     1.3839867526  0.0000000000  0.0000000000
     0.1670000000     0.0265105142     1.3698410925 -0.0000000000 -0.0000000000
     0.1650000000     0.0261775280     1.3556710583  0.0000000000  0.0000000000
     0.1630000000     0.0258448462     1.3414763325  0.0000000000  0.0000000000
     0.1610000000     0.0255124672     1.3272565890 -0.0000000000 -0.0000000000
     0.1590000000     0.0251803891     1.3130114932 -0.0000000000 -0.0000000000
     0.1570000000     0.0248486099     1.2987407011  0.0000000000  0.0000000000
     0.1550000000     0.0245171275     1.2844438595 -0.0000000000 -0.0000000000
     0.1530000000     0.0241859397     1.2701206050 -0.0000000000 -0.0000000000
     0.1510000000     0.0238550442     1.2557705642 -0.0000000000 -0.0000000000
     0.1490000000     0.0235244385     1.2413933529 -0.0000000000 -0.0000000000
     0.1470000000     0.0231941200     1.2269885758  0.0000000000  0.0000000000
     0.1450000000     0.0228640860     1.2125558252 -0.0000000000 -0.0000000000
     0.1430000000     0.0225343336     1.1980946819 -0.0000000000 -0.0000000000
     0.1410000000     0.0222048597     1.1836047140 -0.0000000000 -0.0000000000
     0.1390000000     0.0218756613     1.1690854758  0.0000000000  0.0000000000
     0.1370000000     0.0215467349     1.1545365078 -0.0000000000 -0.0000000000
     0.1350000000     0.0212180771     1.1399573361  0.0000000000  0.0000000000
     0.1330000000     0.0208896843     1.1253474710  0.0000000000  0.0000000000
     0.1310000000     0.0205615525     1.1107064072  0.0000000000  0.0000000000
     0.1290000000     0.0202336778     1.0960336223 -0.0000000000 -0.0000000000
     0.1270000000     0.0199060561     1.0813285762  0.0000000000  0.0000000000
     0.1250000000     0.0195786830     1.0665907103 -0.0000000000 -0.0000000000
     0.1230000000     0.0192515539     1.0518194462  0.0000000000  0.0000000000
     0.1210000000     0.0189246641     1.0370141852  0.0000000000  0.0000000000
     0.1190000000     0.0185980087     1.0221743068 -0.0000000000 -0.0000000000
     0.1170000000     0.0182715826     1.0072991677  0.0000000000  0.0000000000
     0.1150000000     0.0179453805     0.9923881003  0.0000000000  0.0000000000
     0.1130000000     0.0176193969     0.9774404119  0.0000000000  0.0000000000
     0.1110000000     0.0172936261     0.9624553825 -0.0000000000 -0.0000000000
     0.1090000000     0.0169680621     0.9474322636 -0.0000000000 -0.0000000000
     0.1070000000     0.0166426989     0.9323702773 -0.0000000000 -0.0000000000
     0.1050000000     0.0163175300     0.9172686130 -0.0000000000 -0.0000000000
     0.1030000000     0.0159925491     0.9021264265  0.0000000000  0.0000000000
     0.1010000000     0.0156677494     0.8869428375  0.0000000000  0.0000000000
     0.0990000000     0.0153431239     0.8717169274  0.0000000000  0.0000000000
     0.0970000000     0.0150186656     0.8564477370  0.0000000000  0.0000000000
     0.0950000000     0.0146943672     0.8411342634 -0.0000000000 -0.0000000000
     0.0930000000     0.0143702211     0.8257754576 -0.0000000000 -0.0000000000
     0.0910000000     0.0140462200     0.8103702209  0.0000000000  0.0000000000
     0.0890000000     0.0137223558     0.7949174014  0.0000000000  0.0000000000
     0.0870000000     0.0133986209     0.7794157908  0.0000000000  0.0000000000
     0.0850000000     0.0130750071     0.7638641193  0.0000000000  0.0000000000
     0.0830000000     0.0127515066     0.7482610520  0.0000000000  0.0000000000
     0.0810000000     0.0124281112     0.7326051832 -0.0000000000 -0.0000000000
     0.0790000000     0.0121048128     0.7168950312  0.0000000000  0.0000000000
     0.0770000000     0.0117816036     0.7011290317 -0.0000000000 -0.0000000000
     0.0750000000     0.0114584755     0.6853055319 -0.0000000000 -0.0000000000
     0.0730000000     0.0111354211     0.6694227823  0.0000000000  0.0000000000
     0.0710000000     0.0108124328     0.6534789287 -0.0000000000 -0.0000000000
     0.0690000000     0.0104895039     0.6374720027 -0.0000000000 -0.0000000000
     0.0670000000     0.0101666277     0.6213999112  0.0000000000  0.0000000000
     0.0650000000     0.0098437987     0.6052604251  0.0000000000  0.0000000000
     0.0630000000     0.0095210118     0.5890511657  0.0000000000  0.0000000000
     0.0610000000     0.0091982634     0.5727695902  0.0000000000  0.0000000000
     0.0590000000     0.0088755509     0.5564129747 -0.0000000000 -0.0000000000
     0.0570000000     0.0085528735     0.5399783948 -0.0000000000 -0.0000000000
     0.0550000000     0.0082302324     0.5234627042  0.0000000000  0.0000000000
     0.0530000000     0.0079076314     0.5068625096  0.0000000000  0.0000000000
     0.0510000000     0.0075850772     0.4901741412  0.0000000000  0.0000000000
     0.0490000000     0.0072625803     0.4733936196 -0.0000000000 -0.0000000000
     0.0470000000     0.0069401557     0.4565166172 -0.0000000000 -0.0000000000
     0.0450000000     0.0066178239     0.4395384118 -0.0000000000 -0.0000000000
     0.0430000000     0.0062956124     0.4224538338  0.0000000000  0.0000000000
     0.0410000000     0.0059735567     0.4052572019 -0.0000000000 -0.0000000000
     0.0390000000     0.0056517027     0.3879422475  0.0000000000  0.0000000000
     0.0370000000     0.0053301090     0.3705020233  0.0000000000  0.0000000000
     0.0350000000     0.0050088499     0.3529287927  0.0000000000  0.0000000000
     0.0330000000     0.0046880189     0.3352138939  0.0000000000  0.0000000000
     0.0310000000     0.0043677344     0.3173475722  0.0000000000  0.0000000000
     0.0290000000     0.0040481454     0.2993187704  0.0000000000  0.0000000000
     0.0270000000     0.0037294403     0.2811148628 -0.0000000000 -0.0000000000
     0.0250000000     0.0034118580     0.2627213129  0.0000000000  0.0000000000
     0.0230000000     0.0030957028     0.2441212266  0.0000000000  0.0000000000
     0.0210000000     0.0027813648     0.2252947571  0.0000000000  0.0000000000
     0.0190000000     0.0024693487     0.2062182934  0.0000000000  0.0000000000
     0.0170000000     0.0021603137     0.1868633277 -0.0000000000 -0.0000000000
     0.0150000000     0.0018551326     0.1671948216  0.0000000000  0.0000000000
     0.0130000000     0.0015549809     0.1471687578 -0.0000000000 -0.0000000000
     0.0110000000     0.0012614759     0.1267282942  0.0000000000  0.0000000000
     0.0090000000     0.0009769108     0.1057973327  0.0000000000  0.0000000000
     0.0070000000     0.0007046778     0.0842688331  0.0000000000  0.0000000000
     0.0050000000     0.0004501469     0.0619808927  0.0000000000  0.0000000000
     0.0030000000     0.0002229139     0.0386577270  0.0000000000  0.0000000000
     0.0010000000     0.0000453201     0.0137000801  0.0000000000  0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-dens2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7708125406    46.8386150818  0.0000000000  0.0000000000
    10.9810000000     2.7651129336    46.7705799918  0.0000000000  0.0000000000
    10.9610000000     2.7594141893    46.7025167415  0.0000000000  0.0000000000
    10.9410000000     2.7537163050    46.6344252104  0.0000000000  0.0000000000
    10.9210000000     2.7480192781    46.5663052791  0.0000000000  0.0000000000
    10.9010000000     2.7423231200    46.4981569955  0.0000000000  0.0000000000
    10.8810000000     2.7366278282    46.4299802425  0.0000000000  0.0000000000
    10.8610000000     2.7309334076    46.3617749872  0.0000000000  0.0000000000
    10.8410000000     2.7252398560    46.2935411146  0.0000000000  0.0000000000
    10.8210000000     2.7195471852    46.2252786768  0.0000000000  0.0000000000
    10.8010000000     2.7138553866    46.1569874785  0.0000000000  0.0000000000
    10.7810000000     2.7081644652    46.0886674913  0.0000000000  0.0000000000
    10.7610000000     2.7024744299    46.0203187288  0.0000000000  0.0000000000
    10.7410000000     2.6967852792    45.9519410821  0.0000000000  0.0000000000
    10.7210000000     2.6910970117    45.8835344435  0.0000000000  0.0000000000
    10.7010000000     2.6854096332    45.8150987889  0.0000000000  0.0000000000
    10.6810000000     2.6797231461    45.7466340541  0.0000000000  0.0000000000
    10.6610000000     2.6740375562    45.6781402171  0.0000000000  0.0000000000
    10.6410000000     2.6683528627    45.6096171751  0.0000000000  0.0000000000
    10.6210000000     2.6626690651    45.5410648263  0.0000000000  0.0000000000
    10.6010000000     2.6569861696    45.4724831525  0.0000000000  0.0000000000
    10.5810000000     2.6513041759    45.4038720543  0.0000000000  0.0000000000
    10.5610000000     2.6456230905    45.3352315157  0.0000000000  0.0000000000
    10.5410000000     2.6399429133    45.2665614398  0.0000000000  0.0000000000
    10.5210000000     2.6342636511    45.1978618129  0.0000000000  0.0000000000
    10.5010000000     2.6285852974    45.1291324592  0.0000000000  0.0000000000
    10.4810000000     2.6229078593    45.0603733674  0.0000000000  0.0000000000
    10.4610000000     2.6172313439    44.9915845271  0.0000000000  0.0000000000
    10.4410000000     2.6115557518    44.9227658478  0.0000000000  0.0000000000
    10.4210000000     2.6058810771    44.8539171594  0.0000000000  0.0000000000
    10.4010000000     2.6002073340    44.7850385362  0.0000000000  0.0000000000
    10.3810000000     2.5945345170    44.7161298107  0.0000000000  0.0000000000
    10.3610000000     2.5888626338    44.6471909787  0.0000000000  0.0000000000
    10.3410000000     2.5831916859    44.5782219562  0.0000000000  0.0000000000
    10.3210000000     2.5775216745    44.5092226605  0.0000000000  0.0000000000
    10.3010000000     2.5718526014    44.4401930105  0.0000000000  0.0000000000
    10.2810000000     2.5661844750    44.3711330068  0.0000000000  0.0000000000
    10.2610000000     2.5605172905    44.3020424901  0.0000000000  0.0000000000
    10.2410000000     2.5548510499    44.2329213832  0.0000000000  0.0000000000
    10.2210000000     2.5491857687    44.1637697711  0.0000000000  0.0000000000
    10.2010000000     2.5435214360    44.0945874183  0.0000000000  0.0000000000
    10.1810000000     2.5378580609    44.0253743318  0.0000000000  0.0000000000
    10.1610000000     2.5321956395    43.9561303597  0.0000000000  0.0000000000
    10.1410000000     2.5265341844    43.8868555516  0.0000000000  0.0000000000
    10.1210000000     2.5208736919    43.8175497582  0.0000000000  0.0000000000
    10.1010000000     2.5152141685    43.7482129519  0.0000000000  0.0000000000
    10.0810000000     2.5095556108    43.6788449863  0.0000000000  0.0000000000
    10.0610000000     2.5038980288    43.6094458764  0.0000000000  0.0000000000
    10.0410000000     2.4982414259    43.5400155585  0.0000000000  0.0000000000
    10.0210000000     2.4925857995    43.4705538907  0.0000000000  0.0000000000
    10.0010000000     2.4869311533    43.4010608123  0.0000000000  0.0000000000
     9.9810000000     2.4812774882    43.3315362243  0.0000000000  0.0000000000
     9.9610000000     2.4756248147    43.2619801483  0.0000000000  0.0000000000
     9.9410000000     2.4699731275    43.1923924088  0.0000000000  0.0000000000
     9.9210000000     2.4643224342    43.1227729904  0.0000000000  0.0000000000
     9.9010000000     2.4586727364    43.0531218001  0.0000000000  0.0000000000
     9.8810000000     2.4530240356    42.9834387462  0.0000000000  0.0000000000
     9.8610000000     2.4473763399    42.9137238177  0.0000000000  0.0000000000
     9.8410000000     2.4417296480    42.8439768864  0.0000000000  0.0000000000
     9.8210000000     2.4360839653    42.7741979047  0.0000000000  0.0000000000
     9.8010000000     2.4304392907    42.7043867476  0.0000000000  0.0000000000
     9.7810000000     2.4247956299    42.6345433705  0.0000000000  0.0000000000
     9.7610000000     2.4191529885    42.5646677303  0.0000000000  0.0000000000
     9.7410000000     2.4135113631    42.4947596676  0.0000000000  0.0000000000
     9.7210000000     2.4078707596    42.4248191422  0.0000000000  0.0000000000
     9.7010000000     2.4022311876    42.3548461549  0.0000000000  0.0000000000
     9.6810000000     2.3965926406    42.2848405118  0.0000000000  0.0000000000
     9.6610000000     2.3909551255    42.2148021777  0.0000000000  0.0000000000
     9.6410000000     2.3853186456    42.1447310795  0.0000000000  0.0000000000
     9.6210000000     2.3796832048    42.0746271458  0.0000000000  0.0000000000
     9.6010000000     2.3740488071    42.0044903069  0.0000000000  0.0000000000
     9.5810000000     2.3684154502    41.9343204166  0.0000000000  0.0000000000
     9.5610000000     2.3627831417    41.8641174476  0.0000000000  0.0000000000
     9.5410000000     2.3571518890    41.7938813737  0.0000000000  0.0000000000
     9.5210000000     2.3515216875    41.7236120151  0.0000000000  0.0000000000
     9.5010000000     2.3458925389    41.6533092715  0.0000000000  0.0000000000
     9.4810000000     2.3402644575    41.5829731995  0.0000000000  0.0000000000
     9.4610000000     2.3346374392    41.5126036245  0.0000000000  0.0000000000
     9.4410000000     2.3290114862    41.4422004512  0.0000000000  0.0000000000
     9.4210000000     2.3233866010    41.3717635864  0.0000000000  0.0000000000
     9.4010000000     2.3177627923    41.3012930155  0.0000000000  0.0000000000
     9.3810000000     2.3121400631    41.2307886485  0.0000000000  0.0000000000
     9.3610000000     2.3065184101    41.1602503201  0.0000000000  0.0000000000
     9.3410000000     2.3008978458    41.0896780593  0.0000000000  0.0000000000
     9.3210000000     2.2952783675    41.0190717045  0.0000000000  0.0000000000
     9.3010000000     2.2896599786    40.9484311729  0.0000000000  0.0000000000
     9.2810000000     2.2840426830    40.8777563834  0.0000000000  0.0000000000
     9.2610000000     2.2784264877    40.8070472951  0.0000000000  0.0000000000
     9.2410000000     2.2728113908    40.7363037540  0.0000000000  0.0000000000
     9.2210000000     2.2671974027    40.6655257610  0.0000000000  0.0000000000
     9.2010000000     2.2615845157    40.5947130894  0.0000000000  0.0000000000
     9.1810000000     2.2559727468    40.5238658202  0.0000000000  0.0000000000
     9.1610000000     2.2503620889    40.4529837305  0.0000000000  0.0000000000
     9.1410000000     2.2447525530    40.3820668286  0.0000000000  0.0000000000
     9.1210000000     2.2391441385    40.3111149719  0.0000000000  0.0000000000
     9.1010000000     2.2335368450    40.2401280201  0.0000000000  0.0000000000
     9.0810000000     2.2279306841    40.1691059867  0.0000000000  0.0000000000
     9.0610000000     2.2223256588    40.0980487732  0.0000000000  0.0000000000
     9.0410000000     2.2167217694    40.0269562449  0.0000000000  0.0000000000
     9.0210000000     2.2111190190    39.9558283075  0.0000000000  0.0000000000
     9.0010000000     2.2055174144    39.8846649061  0.0000000000  0.0000000000
     8.9810000000     2.1999169532    39.8134658747  0.0000000000  0.0000000000
     8.9610000000     2.1943176485    39.7422312379  0.0000000000  0.0000000000
     8.9410000000     2.1887194927    39.6709607584  0.0000000000  0.0000000000
     8.9210000000     2.1831225018    39.5996545024  0.0000000000  0.0000000000
     8.9010000000     2.1775266718    39.5283122744  0.0000000000  0.0000000000
     8.8810000000     2.1719320075    39.4569339942  0.0000000000  0.0000000000
     8.8610000000     2.1663385169    39.3855196208  0.0000000000  0.0000000000
     8.8410000000     2.1607461964    39.3140689656  0.0000000000  0.0000000000
     8.8210000000     2.1551550546    39.2425819920  0.0000000000  0.0000000000
     8.8010000000     2.1495650971    39.1710586278  0.0000000000  0.0000000000
     8.7810000000     2.1439763241    39.0994987284  0.0000000000  0.0000000000
     8.7610000000     2.1383887418    39.0279022261  0.0000000000  0.0000000000
     8.7410000000     2.1328023507    38.9562689805  0.0000000000  0.0000000000
     8.7210000000     2.1272171603    38.8845989655  0.0000000000  0.0000000000
     8.7010000000     2.1216331746    38.8128920824  0.0000000000  0.0000000000
     8.6810000000     2.1160503892    38.7411481234  0.0000000000  0.0000000000
     8.6610000000     2.1104688141    38.6693670689  0.0000000000  0.0000000000
     8.6410000000     2.1048884570    38.5975488641  0.0000000000  0.0000000000
     8.6210000000     2.0993093169    38.5256933451  0.0000000000  0.0000000000
     8.6010000000     2.0937313961    38.4538003879  0.0000000000  0.0000000000
     8.5810000000     2.0881547029    38.3818699444  0.0000000000  0.0000000000
     8.5610000000     2.0825792400    38.3099018949  0.0000000000  0.0000000000
     8.5410000000     2.0770050132    38.2378961592  0.0000000000  0.0000000000
     8.5210000000     2.0714320229    38.1658525854  0.0000000000  0.0000000000
     8.5010000000     2.0658602783    38.0937711347  0.0000000000  0.0000000000
     8.4810000000     2.0602897803    38.0216516602  0.0000000000  0.0000000000
     8.4610000000     2.0547205356    37.9494940909  0.0000000000  0.0000000000
     8.4410000000     2.0491525429    37.8772982483  0.0000000000  0.0000000000
     8.4210000000     2.0435858124    37.8050641029  0.0000000000  0.0000000000
     8.4010000000     2.0380203486    37.7327915542  0.0000000000  0.0000000000
     8.3810000000     2.0324561511    37.6604804312  0.0000000000  0.0000000000
     8.3610000000     2.0268932279    37.5881306753  0.0000000000  0.0000000000
     8.3410000000     2.0213315816    37.5157421569  0.0000000000  0.0000000000
     8.3210000000     2.0157712210    37.4433148222  0.0000000000  0.0000000000
     8.3010000000     2.0102121435    37.3708484741  0.0000000000  0.0000000000
     8.2810000000     2.0046543583    37.2983430639  0.0000000000  0.0000000000
     8.2610000000     1.9990978693    37.2257984724  0.0000000000  0.0000000000
     8.2410000000     1.9935426803    37.1532145832  0.0000000000  0.0000000000
     8.2210000000     1.9879887959    37.0805912827  0.0000000000  0.0000000000
     8.2010000000     1.9824362260    37.0079285320  0.0000000000  0.0000000000
     8.1810000000     1.9768849646    36.9352260783  0.0000000000  0.0000000000
     8.1610000000     1.9713350222    36.8624838880  0.0000000000  0.0000000000
     8.1410000000     1.9657864071    36.7897018942  0.0000000000  0.0000000000
     8.1210000000     1.9602391194    36.7168799244  0.0000000000  0.0000000000
     8.1010000000     1.9546931625    36.6440178453  0.0000000000  0.0000000000
     8.0810000000     1.9491485480    36.5711156339  0.0000000000  0.0000000000
     8.0610000000     1.9436052716    36.4981730546  0.0000000000  0.0000000000
     8.0410000000     1.9380633456    36.4251900898  0.0000000000  0.0000000000
     8.0210000000     1.9325227716    36.3521665817  0.0000000000  0.0000000000
     8.0010000000     1.9269835545    36.2791024108  0.0000000000  0.0000000000
     7.9810000000     1.9214457017    36.2059974963  0.0000000000  0.0000000000
     7.9610000000     1.9159092134    36.1328516536  0.0000000000  0.0000000000
     7.9410000000     1.9103740977    36.0596648075  0.0000000000  0.0000000000
     7.9210000000     1.9048403578    35.9864368149  0.0000000000  0.0000000000
     7.9010000000     1.8993080027    35.9131676066  0.0000000000  0.0000000000
     7.8810000000     1.8937770361    35.8398570453  0.0000000000  0.0000000000
     7.8610000000     1.8882474622    35.7665049968  0.0000000000  0.0000000000
     7.8410000000     1.8827192854    35.6931113300  0.0000000000  0.0000000000
     7.8210000000     1.8771925105    35.6196759170  0.0000000000  0.0000000000
     7.8010000000     1.8716671425    35.5461986329  0.0000000000  0.0000000000
     7.7810000000     1.8661431868    35.4726793560  0.0000000000  0.0000000000
     7.7610000000     1.8606206544    35.3991180380  0.0000000000  0.0000000000
     7.7410000000     1.8550995408    35.3255144226  0.0000000000  0.0000000000
     7.7210000000     1.8495798629    35.2518685382  0.0000000000  0.0000000000
     7.7010000000     1.8440616142    35.1781801001  0.0000000000  0.0000000000
     7.6810000000     1.8385448069    35.1044490727  0.0000000000  0.0000000000
     7.6610000000     1.8330294457    35.0306753184  0.0000000000  0.0000000000
     7.6410000000     1.8275155358    34.9568587028  0.0000000000  0.0000000000
     7.6210000000     1.8220030798    34.8829990601  0.0000000000  0.0000000000
     7.6010000000     1.8164920887    34.8090963324  0.0000000000  0.0000000000
     7.5810000000     1.8109825659    34.7351503606  0.0000000000  0.0000000000
     7.5610000000     1.8054745152    34.6611609890  0.0000000000  0.0000000000
     7.5410000000     1.7999679409    34.5871280658  0.0000000000  0.0000000000
     7.5210000000     1.7944628526    34.5130515116  0.0000000000  0.0000000000
     7.5010000000     1.7889592551    34.4389311813  0.0000000000  0.0000000000
     7.4810000000     1.7834571536    34.3647669332  0.0000000000  0.0000000000
     7.4610000000     1.7779565539    34.2905586294  0.0000000000  0.0000000000
     7.4410000000     1.7724574642    34.2163061699  0.0000000000  0.0000000000
     7.4210000000     1.7669598859    34.1420093548  0.0000000000  0.0000000000
     7.4010000000     1.7614638281    34.0676680916  0.0000000000  0.0000000000
     7.3810000000     1.7559692928    33.9932821880  0.0000000000  0.0000000000
     7.3610000000     1.7504762925    33.9188515927  0.0000000000  0.0000000000
     7.3410000000     1.7449848273    33.8443760869  0.0000000000  0.0000000000
     7.3210000000     1.7394949054    33.7698555580  0.0000000000  0.0000000000
     7.3010000000     1.7340065353    33.6952898975  0.0000000000  0.0000000000
     7.2810000000     1.7285197209    33.6206789322  0.0000000000  0.0000000000
     7.2610000000     1.7230344689    33.5460225270  0.0000000000  0.0000000000
     7.2410000000     1.7175507839    33.4713205165  0.0000000000  0.0000000000
     7.2210000000     1.7120686711    33.3965727395  0.0000000000  0.0000000000
     7.2010000000     1.7065881408    33.3217791066  0.0000000000  0.0000000000
     7.1810000000     1.7011091989    33.2469394644  0.0000000000  0.0000000000
     7.1610000000     1.6956318516    33.1720536636  0.0000000000  0.0000000000
     7.1410000000     1.6901561006    33.0971214912  0.0000000000  0.0000000000
     7.1210000000     1.6846819579    33.0221428739  0.0000000000  0.0000000000
     7.1010000000     1.6792094309    32.9471176745  0.0000000000  0.0000000000
     7.0810000000     1.6737385202    32.8720456591  0.0000000000  0.0000000000
     7.0610000000     1.6682692365    32.7969267328  0.0000000000  0.0000000000
     7.0410000000     1.6628015860    32.7217607374  0.0000000000  0.0000000000
     7.0210000000     1.6573355754    32.6465475193  0.0000000000  0.0000000000
     7.0010000000     1.6518712094    32.5712868955  0.0000000000  0.0000000000
     6.9810000000     1.6464084980    32.4959787545  0.0000000000  0.0000000000
     6.9610000000     1.6409474466    32.4206229221  0.0000000000  0.0000000000
     6.9410000000     1.6354880637    32.3452192620  0.0000000000  0.0000000000
     6.9210000000     1.6300303533    32.2697675757  0.0000000000  0.0000000000
     6.9010000000     1.6245743246    32.1942677360  0.0000000000  0.0000000000
     6.8810000000     1.6191199827    32.1187195536  0.0000000000  0.0000000000
     6.8610000000     1.6136673351    32.0431228770  0.0000000000  0.0000000000
     6.8410000000     1.6082163903    31.9674775596  0.0000000000  0.0000000000
     6.8210000000     1.6027671567    31.8917834589  0.0000000000  0.0000000000
     6.8010000000     1.5973196389    31.8160403715  0.0000000000  0.0000000000
     6.7810000000     1.5918738464    31.7402481646  0.0000000000  0.0000000000
     6.7610000000     1.5864297821    31.6644066115  0.0000000000  0.0000000000
     6.7410000000     1.5809874567    31.5885155890  0.0000000000  0.0000000000
     6.7210000000     1.5755468787    31.5125749460  0.0000000000  0.0000000000
     6.7010000000     1.5701080549    31.4365845033  0.0000000000  0.0000000000
     6.6810000000     1.5646709926    31.3605440869  0.0000000000  0.0000000000
     6.6610000000     1.5592356972    31.2844534951  0.0000000000  0.0000000000
     6.6410000000     1.5538021793    31.2083125966  0.0000000000  0.0000000000
     6.6210000000     1.5483704453    31.1321211999  0.0000000000  0.0000000000
     6.6010000000     1.5429405044    31.0558791515  0.0000000000  0.0000000000
     6.5810000000     1.5375123618    30.9795862379  0.0000000000  0.0000000000
     6.5610000000     1.5320860299    30.9032423481  0.0000000000  0.0000000000
     6.5410000000     1.5266615105    30.8268472147  0.0000000000  0.0000000000
     6.5210000000     1.5212388146    30.7504007050  0.0000000000  0.0000000000
     6.5010000000     1.5158179543    30.6739026917  0.0000000000  0.0000000000
     6.4810000000     1.5103989302    30.5973528916  0.0000000000  0.0000000000
     6.4610000000     1.5049817553    30.5207511882  0.0000000000  0.0000000000
     6.4410000000     1.4995664361    30.4440973741  0.0000000000  0.0000000000
     6.4210000000     1.4941529819    30.3673912796  0.0000000000  0.0000000000
     6.4010000000     1.4887414027    30.2906327407  0.0000000000  0.0000000000
     6.3810000000     1.4833317043    30.2138215348  0.0000000000  0.0000000000
     6.3610000000     1.4779238933    30.1369574456  0.0000000000  0.0000000000
     6.3410000000     1.4725179858    30.0600403902  0.0000000000  0.0000000000
     6.3210000000     1.4671139803    29.9830700362  0.0000000000  0.0000000000
     6.3010000000     1.4617118941    29.9060463125  0.0000000000  0.0000000000
     6.2810000000     1.4563117315    29.8289689628  0.0000000000  0.0000000000
     6.2610000000     1.4509135019    29.7518378004  0.0000000000  0.0000000000
     6.2410000000     1.4455172151    29.6746526451  0.0000000000  0.0000000000
     6.2210000000     1.4401228819    29.5974133225  0.0000000000  0.0000000000
     6.2010000000     1.4347305044    29.5201195383  0.0000000000  0.0000000000
     6.1810000000     1.4293400988    29.4427711938  0.0000000000  0.0000000000
     6.1610000000     1.4239516732    29.3653680708  0.0000000000  0.0000000000
     6.1410000000     1.4185652360    29.2879099571  0.0000000000  0.0000000000
     6.1210000000     1.4131807942    29.2103966161  0.0000000000  0.0000000000
     6.1010000000     1.4077983578    29.1328278492  0.0000000000  0.0000000000
     6.0810000000     1.4024179393    29.0552034954  0.0000000000  0.0000000000
     6.0610000000     1.3970395498    28.9775233693  0.0000000000  0.0000000000
     6.0410000000     1.3916631924    28.8997871673  0.0000000000  0.0000000000
     6.0210000000     1.3862888794    28.8219947177  0.0000000000  0.0000000000
     6.0010000000     1.3809166197    28.7441457934  0.0000000000  0.0000000000
     5.9810000000     1.3755464269    28.6662402363  0.0000000000  0.0000000000
     5.9610000000     1.3701783110    28.5882778333  0.0000000000  0.0000000000
     5.9410000000     1.3648122764    28.5102582855  0.0000000000  0.0000000000
     5.9210000000     1.3594483387    28.4321814560  0.0000000000  0.0000000000
     5.9010000000     1.3540865037    28.3540470609  0.0000000000  0.0000000000
     5.8810000000     1.3487267842    28.2758549159  0.0000000000  0.0000000000
     5.8610000000     1.3433691895    28.1976047830  0.0000000000  0.0000000000
     5.8410000000     1.3380137336    28.1192964927  0.0000000000  0.0000000000
     5.8210000000     1.3326604231    28.0409297605  0.0000000000  0.0000000000
     5.8010000000     1.3273092674    27.9625043406  0.0000000000  0.0000000000
     5.7810000000     1.3219602827    27.8840200863  0.0000000000  0.0000000000
     5.7610000000     1.3166134736    27.8054766757  0.0000000000  0.0000000000
     5.7410000000     1.3112688536    27.7268739170  0.0000000000  0.0000000000
     5.7210000000     1.3059264352    27.6482115958  0.0000000000  0.0000000000
     5.7010000000     1.3005862291    27.5694894752  0.0000000000  0.0000000000
     5.6810000000     1.2952482431    27.4907072662  0.0000000000  0.0000000000
     5.6610000000     1.2899124938    27.4118648090  0.0000000000  0.0000000000
     5.6410000000     1.2845789862    27.3329617709  0.0000000000  0.0000000000
     5.6210000000     1.2792477384    27.2539980088  0.0000000000  0.0000000000
     5.6010000000     1.2739187553    27.1749731771  0.0000000000  0.0000000000
     5.5810000000     1.2685920523    27.0958870894  0.0000000000  0.0000000000
     5.5610000000     1.2632676420    27.0167395080  0.0000000000  0.0000000000
     5.5410000000     1.2579455335    26.9375301439  0.0000000000  0.0000000000
     5.5210000000     1.2526257427    26.8582588070  0.0000000000  0.0000000000
     5.5010000000     1.2473082767    26.7789251666  0.0000000000  0.0000000000
     5.4810000000     1.2419931511    26.6995290209  0.0000000000  0.0000000000
     5.4610000000     1.2366803744    26.6200700581  0.0000000000  0.0000000000
     5.4410000000     1.2313699640    26.5405480944  0.0000000000  0.0000000000
     5.4210000000     1.2260619284    26.4609628073  0.0000000000  0.0000000000
     5.4010000000     1.2207562827    26.3813139727  0.0000000000  0.0000000000
     5.3810000000     1.2154530369    26.3016012876  0.0000000000  0.0000000000
     5.3610000000     1.2101522062    26.2218245176  0.0000000000  0.0000000000
     5.3410000000     1.2048538024    26.1419833793  0.0000000000  0.0000000000
     5.3210000000     1.1995578383    26.0620775995  0.0000000000  0.0000000000
     5.3010000000     1.1942643279    25.9821069150  0.0000000000  0.0000000000
     5.2810000000     1.1889732839    25.9020710433  0.0000000000  0.0000000000
     5.2610000000     1.1836847201    25.8219697128  0.0000000000  0.0000000000
     5.2410000000     1.1783986491    25.7418026326  0.0000000000  0.0000000000
     5.2210000000     1.1731150849    25.6615695228  0.0000000000  0.0000000000
     5.2010000000     1.1678340420    25.5812701142  0.0000000000  0.0000000000
     5.1810000000     1.1625555323    25.5009040901  0.0000000000  0.0000000000
     5.1610000000     1.1572795726    25.4204712031  0.0000000000  0.0000000000
     5.1410000000     1.1520061749    25.3399711298  0.0000000000  0.0000000000
     5.1210000000     1.1467353540    25.2594035871  0.0000000000  0.0000000000
     5.1010000000     1.1414671240    25.1787682745  0.0000000000  0.0000000000
     5.0810000000     1.1362015019    25.0980649315  0.0000000000  0.0000000000
     5.0610000000     1.1309384982    25.0172931946  0.0000000000  0.0000000000
     5.0410000000     1.1256781302    24.9364527982  0.0000000000  0.0000000000
     5.0210000000     1.1204204123    24.8555434312  0.0000000000  0.0000000000
     5.0010000000     1.1151653584    24.7745647661  0.0000000000  0.0000000000
     4.9810000000     1.1099129871    24.6935165446  0.0000000000  0.0000000000
     4.9610000000     1.1046633107    24.6123984070  0.0000000000  0.0000000000
     4.9410000000     1.0994163444    24.5312100345  0.0000000000  0.0000000000
     4.9210000000     1.0941721066    24.4499511494  0.0000000000  0.0000000000
     4.9010000000     1.0889306111    24.3686214018  0.0000000000  0.0000000000
     4.8810000000     1.0836918731    24.2872204550  0.0000000000  0.0000000000
     4.8610000000     1.0784559124    24.2057480417  0.0000000000  0.0000000000
     4.8410000000     1.0732227393    24.1242037393  0.0000000000  0.0000000000
     4.8210000000     1.0679923761    24.0425873070  0.0000000000  0.0000000000
     4.8010000000     1.0627648371    23.9608983775  0.0000000000  0.0000000000
     4.7810000000     1.0575401383    23.8791365975  0.0000000000  0.0000000000
     4.7610000000     1.0523182965    23.7973016277  0.0000000000  0.0000000000
     4.7410000000     1.0470993299    23.7153931430  0.0000000000  0.0000000000
     4.7210000000     1.0418832564    23.6334108048  0.0000000000  0.0000000000
     4.7010000000     1.0366700913    23.5513542335  0.0000000000  0.0000000000
     4.6810000000     1.0314598551    23.4692231198  0.0000000000  0.0000000000
     4.6610000000     1.0262525622    23.3870170587  0.0000000000  0.0000000000
     4.6410000000     1.0210482323    23.3047357155  0.0000000000  0.0000000000
     4.6210000000     1.0158468826    23.2223787161  0.0000000000  0.0000000000
     4.6010000000     1.0106485353    23.1399457563  0.0000000000  0.0000000000
     4.5810000000     1.0054532035    23.0574363835  0.0000000000  0.0000000000
     4.5610000000     1.0002609087    22.9748502705  0.0000000000  0.0000000000
     4.5410000000     0.9950716687    22.8921870244  0.0000000000  0.0000000000
     4.5210000000     0.9898855043    22.8094462958  0.0000000000  0.0000000000
     4.5010000000     0.9847024345    22.7266276974  0.0000000000  0.0000000000
     4.4810000000     0.9795224763    22.6437308046  0.0000000000  0.0000000000
     4.4610000000     0.9743456532    22.5607552913  0.0000000000  0.0000000000
     4.4410000000     0.9691719836    22.4777007401  0.0000000000  0.0000000000
     4.4210000000     0.9640014856    22.3945667245  0.0000000000  0.0000000000
     4.4010000000     0.9588341823    22.3113528897  0.0000000000  0.0000000000
     4.3810000000     0.9536700917    22.2280587912  0.0000000000  0.0000000000
     4.3610000000     0.9485092383    22.1446840832  0.0000000000  0.0000000000
     4.3410000000     0.9433516400    22.0612283048  0.0000000000  0.0000000000
     4.3210000000     0.9381973195    21.9776910671  0.0000000000  0.0000000000
     4.3010000000     0.9330462964    21.8940719206  0.0000000000  0.0000000000
     4.2810000000     0.9278985951    21.8103704881  0.0000000000  0.0000000000
     4.2610000000     0.9227542352    21.7265863058  0.0000000000  0.0000000000
     4.2410000000     0.9176132413    21.6427189828  0.0000000000  0.0000000000
     4.2210000000     0.9124756347    21.5587680691  0.0000000000  0.0000000000
     4.2010000000     0.9073414355    21.4747330824  0.0000000000  0.0000000000
     4.1810000000     0.9022106719    21.3906136664  0.0000000000  0.0000000000
     4.1610000000     0.8970833627    21.3064093021  0.0000000000  0.0000000000
     4.1410000000     0.8919595331    21.2221195703  0.0000000000  0.0000000000
     4.1210000000     0.8868392073    21.1377440213  0.0000000000  0.0000000000
     4.1010000000     0.8817224081    21.0532821753  0.0000000000  0.0000000000
     4.0810000000     0.8766091616    20.9687336006  0.0000000000  0.0000000000
     4.0610000000     0.8714994898    20.8840977844  0.0000000000  0.0000000000
     4.0410000000     0.8663934180    20.7993742631  0.0000000000  0.0000000000
     4.0210000000     0.8612909753    20.7145626215  0.0000000000  0.0000000000
     4.0010000000     0.8561921817    20.6296622882  0.0000000000  0.0000000000
     3.9810000000     0.8510970671    20.5446728441  0.0000000000  0.0000000000
     3.9610000000     0.8460056555    20.4595937664  0.0000000000  0.0000000000
     3.9410000000     0.8409179719    20.3744245313  0.0000000000  0.0000000000
     3.9210000000     0.8358340462    20.2891646913  0.0000000000  0.0000000000
     3.9010000000     0.8307539028    20.2038136970  0.0000000000  0.0000000000
     3.8810000000     0.8256775715    20.1183710755  0.0000000000  0.0000000000
     3.8610000000     0.8206050781    20.0328362789  0.0000000000  0.0000000000
     3.8410000000     0.8155364507    19.9472087862  0.0000000000  0.0000000000
     3.8210000000     0.8104717167    19.8614880529  0.0000000000  0.0000000000
     3.8010000000     0.8054109073    19.7756735871  0.0000000000  0.0000000000
     3.7810000000     0.8003540501    19.6897648246  0.0000000000  0.0000000000
     3.7610000000     0.7953011750    19.6037612295  0.0000000000  0.0000000000
     3.7410000000     0.7902523101    19.5176622199  0.0000000000  0.0000000000
     3.7210000000     0.7852074871    19.4314672682  0.0000000000  0.0000000000
     3.7010000000     0.7801667376    19.3451758267  0.0000000000  0.0000000000
     3.6810000000     0.7751300896    19.2587872788  0.0000000000  0.0000000000
     3.6610000000     0.7700975753    19.1723010638  0.0000000000  0.0000000000
     3.6410000000     0.7650692280    19.0857166270  0.0000000000  0.0000000000
     3.6210000000     0.7600450792    18.9990333720  0.0000000000  0.0000000000
     3.6010000000     0.7550251591    18.9122506612  0.0000000000  0.0000000000
     3.5810000000     0.7500095045    18.8253679629  0.0000000000  0.0000000000
     3.5610000000     0.7449981453    18.7383846080  0.0000000000  0.0000000000
     3.5410000000     0.7399911155    18.6512999862  0.0000000000  0.0000000000
     3.5210000000     0.7349884520    18.5641135209  0.0000000000  0.0000000000
     3.5010000000     0.7299901890    18.4768245741  0.0000000000  0.0000000000
     3.4810000000     0.7249963593    18.3894324709  0.0000000000  0.0000000000
     3.4610000000     0.7200070003    18.3019365969  0.0000000000  0.0000000000
     3.4410000000     0.7150221467    18.2143362785  0.0000000000  0.0000000000
     3.4210000000     0.7100418363    18.1266308798  0.0000000000  0.0000000000
     3.4010000000     0.7050661062    18.0388197309  0.0000000000  0.0000000000
     3.3810000000     0.7000949948    17.9509021773  0.0000000000  0.0000000000
     3.3610000000     0.6951285388    17.8628775087  0.0000000000  0.0000000000
     3.3410000000     0.6901667765    17.7747450317  0.0000000000  0.0000000000
     3.3210000000     0.6852097483    17.6865040701  0.0000000000  0.0000000000
     3.3010000000     0.6802574927    17.5981538949  0.0000000000  0.0000000000
     3.2810000000     0.6753100515    17.5096938197  0.0000000000  0.0000000000
     3.2610000000     0.6703674636    17.4211230842  0.0000000000  0.0000000000
     3.2410000000     0.6654297737    17.3324410184  0.0000000000  0.0000000000
     3.2210000000     0.6604970214    17.2436468341  0.0000000000  0.0000000000
     3.2010000000     0.6555692484    17.1547397657  0.0000000000  0.0000000000
     3.1810000000     0.6506465001    17.0657190939  0.0000000000  0.0000000000
     3.1610000000     0.6457288207    16.9765840539  0.0000000000  0.0000000000
     3.1410000000     0.6408162530    16.8873338372  0.0000000000  0.0000000000
     3.1210000000     0.6359088425    16.7979676616  0.0000000000  0.0000000000
     3.1010000000     0.6310066362    16.7084847486  0.0000000000  0.0000000000
     3.0810000000     0.6261096800    16.6188842796  0.0000000000  0.0000000000
     3.0610000000     0.6212180203    16.5291654196  0.0000000000  0.0000000000
     3.0410000000     0.6163317076    16.4393273862  0.0000000000  0.0000000000
     3.0210000000     0.6114507881    16.3493692927  0.0000000000  0.0000000000
     3.0010000000     0.6065753121    16.2592903074  0.0000000000  0.0000000000
     2.9810000000     0.6017053296    16.1690895645  0.0000000000  0.0000000000
     2.9610000000     0.5968408928    16.0787662105  0.0000000000  0.0000000000
     2.9410000000     0.5919820521    15.9883193383  0.0000000000  0.0000000000
     2.9210000000     0.5871288616    15.8977480779  0.0000000000  0.0000000000
     2.9010000000     0.5822813729    15.8070514866  0.0000000000  0.0000000000
     2.8810000000     0.5774396424    15.7162286835  0.0000000000  0.0000000000
     2.8610000000     0.5726037231    15.6252786961  0.0000000000  0.0000000000
     2.8410000000     0.5677736731    15.5342006162  0.0000000000  0.0000000000
     2.8210000000     0.5629495485    15.4429934696  0.0000000000  0.0000000000
     2.8010000000     0.5581314060    15.3516562618  0.0000000000  0.0000000000
     2.7810000000     0.5533193065    15.2601880446  0.0000000000  0.0000000000
     2.7610000000     0.5485133103    15.1685878308  0.0000000000  0.0000000000
     2.7410000000     0.5437134756    15.0768545530  0.0000000000  0.0000000000
     2.7210000000     0.5389198670    14.9849872381  0.0000000000  0.0000000000
     2.7010000000     0.5341325460    14.8929848151  0.0000000000  0.0000000000
     2.6810000000     0.5293515775    14.8008462458  0.0000000000  0.0000000000
     2.6610000000     0.5245770258    14.7085704413  0.0000000000  0.0000000000
     2.6410000000     0.5198089567    14.6161563070  0.0000000000  0.0000000000
     2.6210000000     0.5150474402    14.5236027860  0.0000000000  0.0000000000
     2.6010000000     0.5102925424    14.4309087140  0.0000000000  0.0000000000
     2.5810000000     0.5055443340    14.3380729688  0.0000000000  0.0000000000
     2.5610000000     0.5008028857    14.2450943885  0.0000000000  0.0000000000
     2.5410000000     0.4960682715    14.1519718364  0.0000000000  0.0000000000
     2.5210000000     0.4913405637    14.0587040989  0.0000000000  0.0000000000
     2.5010000000     0.4866198367    13.9652899510  0.0000000000  0.0000000000
     2.4810000000     0.4819061693    13.8717282201  0.0000000000  0.0000000000
     2.4610000000     0.4771996376    13.7780176236  0.0000000000  0.0000000000
     2.4410000000     0.4725003217    13.6841569157  0.0000000000  0.0000000000
     2.4210000000     0.4678083022    13.5901448080  0.0000000000  0.0000000000
     2.4010000000     0.4631236614    13.4959799929  0.0000000000  0.0000000000
     2.3810000000     0.4584464831    13.4016611461  0.0000000000  0.0000000000
     2.3610000000     0.4537768544    13.3071869497  0.0000000000  0.0000000000
     2.3410000000     0.4491148614    13.2125560146  0.0000000000  0.0000000000
     2.3210000000     0.4444605940    13.1177669644  0.0000000000  0.0000000000
     2.3010000000     0.4398141414    13.0228183580  0.0000000000  0.0000000000
     2.2810000000     0.4351755990    12.9277088129  0.0000000000  0.0000000000
     2.2610000000     0.4305450593    12.8324368291  0.0000000000  0.0000000000
     2.2410000000     0.4259226203    12.7370009517  0.0000000000  0.0000000000
     2.2210000000     0.4213083789    12.6413996363  0.0000000000  0.0000000000
     2.2010000000     0.4167024375    12.5456313896  0.0000000000  0.0000000000
     2.1810000000     0.4121048993    12.4496946560  0.0000000000  0.0000000000
     2.1610000000     0.4075158671    12.3535878024  0.0000000000  0.0000000000
     2.1410000000     0.4029354513    12.2573092773  0.0000000000  0.0000000000
     2.1210000000     0.3983637588    12.1608573824  0.0000000000  0.0000000000
     2.1010000000     0.3938009030    12.0642304705  0.0000000000  0.0000000000
     2.0810000000     0.3892469991    11.9674268527  0.0000000000  0.0000000000
     2.0610000000     0.3847021640    11.8704447842  0.0000000000  0.0000000000
     2.0410000000     0.3801665178    11.7732825072  0.0000000000  0.0000000000
     2.0210000000     0.3756401840    11.6759382366  0.0000000000  0.0000000000
     2.0010000000     0.3711232873    11.5784101266  0.0000000000  0.0000000000
     1.9810000000     0.3666159567    11.4806963141  0.0000000000  0.0000000000
     1.9610000000     0.3621183249    11.3827949231  0.0000000000  0.0000000000
     1.9410000000     0.3576305268    11.2847040140  0.0000000000  0.0000000000
     1.9210000000     0.3531527015    11.1864216261  0.0000000000  0.0000000000
     1.9010000000     0.3486849898    11.0879457282  0.0000000000  0.0000000000
     1.8810000000     0.3442275387    10.9892742970  0.0000000000  0.0000000000
     1.8610000000     0.3397804969    10.8904052317  0.0000000000  0.0000000000
     1.8410000000     0.3353440194    10.7913364324  0.0000000000  0.0000000000
     1.8210000000     0.3309182630    10.6920657152  0.0000000000  0.0000000000
     1.8010000000     0.3265033892    10.5925908550  0.0000000000  0.0000000000
     1.7810000000     0.3220995661    10.4929096267  0.0000000000  0.0000000000
     1.7610000000     0.3177069639    10.3930197044  0.0000000000  0.0000000000
     1.7410000000     0.3133257589    10.2929187389  0.0000000000  0.0000000000
     1.7210000000     0.3089561339    10.1926043636  0.0000000000  0.0000000000
     1.7010000000     0.3045982736    10.0920740778  0.0000000000  0.0000000000
     1.6810000000     0.3002523729     9.9913254368  0.0000000000  0.0000000000
     1.6610000000     0.2959186288     9.8903558486  0.0000000000  0.0000000000
     1.6410000000     0.2915972475     9.7891627364  0.0000000000  0.0000000000
     1.6210000000     0.2872884402     9.6877434236  0.0000000000  0.0000000000
     1.6010000000     0.2829924244     9.5860951660  0.0000000000  0.0000000000
     1.5810000000     0.2787094280     9.4842152247  0.0000000000  0.0000000000
     1.5610000000     0.2744396840     9.3821007358  0.0000000000  0.0000000000
     1.5410000000     0.2701834342     9.2797487834  0.0000000000  0.0000000000
     1.5210000000     0.2659409298     9.1771564035  0.0000000000  0.0000000000
     1.5010000000     0.2617124314     9.0743205629  0.0000000000  0.0000000000
     1.4810000000     0.2574982087     8.9712381456  0.0000000000  0.0000000000
     1.4610000000     0.2532985427     8.8679059719  0.0000000000  0.0000000000
     1.4410000000     0.2491137256     8.7643207994  0.0000000000  0.0000000000
     1.4210000000     0.2449440600     8.6604792664  0.0000000000  0.0000000000
     1.4010000000     0.2407898636     8.5563779882  0.0000000000  0.0000000000
     1.3810000000     0.2366514659     8.4520134571  0.0000000000  0.0000000000
     1.3610000000     0.2325292119     8.3473821023  0.0000000000  0.0000000000
     1.3410000000     0.2284234623     8.2424802668  0.0000000000  0.0000000000
     1.3210000000     0.2243345941     8.1373041985  0.0000000000  0.0000000000
     1.3010000000     0.2202630020     8.0318500383  0.0000000000  0.0000000000
     1.2810000000     0.2162091016     7.9261138752  0.0000000000  0.0000000000
     1.2610000000     0.2121733272     7.8200916493  0.0000000000  0.0000000000
     1.2410000000     0.2081561371     7.7137792378  0.0000000000  0.0000000000
     1.2210000000     0.2041580128     7.6071723960  0.0000000000  0.0000000000
     1.2010000000     0.2001794624     7.5002667784  0.0000000000  0.0000000000
     1.1810000000     0.1962210220     7.3930579454  0.0000000000  0.0000000000
     1.1610000000     0.1922832569     7.2855413036  0.0000000000  0.0000000000
     1.1410000000     0.1883667666     7.1777122046  0.0000000000  0.0000000000
     1.1210000000     0.1844721833     7.0695658109  0.0000000000  0.0000000000
     1.1010000000     0.1806001792     6.9610972378  0.0000000000  0.0000000000
     1.0810000000     0.1767514655     6.8523014337  0.0000000000  0.0000000000
     1.0610000000     0.1729267966     6.7431732308  0.0000000000  0.0000000000
     1.0410000000     0.1691269728     6.6337073212  0.0000000000  0.0000000000
     1.0210000000     0.1653528440     6.5238982920  0.0000000000  0.0000000000
     1.0010000000     0.1616053118     6.4137405969  0.0000000000  0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-dens3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9844217603   179.4127543196  0.0000000000  0.0000000000
    60.9010000000    17.9531692117   179.1855627096  0.0000000000  0.0000000000
    60.8010000000    17.9219183269   178.9582808469  0.0000000000  0.0000000000
    60.7010000000    17.8906691648   178.7309089474  0.0000000000  0.0000000000
    60.6010000000    17.8594217046   178.5034466478  0.0000000000  0.0000000000
    60.5010000000    17.8281759525   178.2758937815  0.0000000000  0.0000000000
    60.4010000000    17.7969318891   178.0482499916  0.0000000000  0.0000000000
    60.3010000000    17.7656895216   177.8205151178  0.0000000000  0.0000000000
    60.2010000000    17.7344489110   177.5926893888  0.0000000000  0.0000000000
    60.1010000000    17.7032100126   177.3647722632  0.0000000000  0.0000000000
    60.0010000000    17.6719728091   177.1367633966  0.0000000000  0.0000000000
    59.9010000000    17.6407373627   176.9086630256  0.0000000000  0.0000000000
    59.8010000000    17.6095036305   176.6804706189  0.0000000000  0.0000000000
    59.7010000000    17.5782716231   176.4521860339  0.0000000000  0.0000000000
    59.6010000000    17.5470413778   176.2238093227  0.0000000000  0.0000000000
    59.5010000000    17.5158129059   175.9953403480  0.0000000000  0.0000000000
    59.4010000000    17.4845861408   175.7667783998  0.0000000000  0.0000000000
    59.3010000000    17.4533611475   175.5381237312  0.0000000000  0.0000000000
    59.2010000000    17.4221379128   175.3093760224  0.0000000000  0.0000000000
    59.1010000000    17.3909164505   175.0805351483  0.0000000000  0.0000000000
    59.0010000000    17.3596967223   174.8516006047  0.0000000000  0.0000000000
    58.9010000000    17.3284787953   174.6225726553  0.0000000000  0.0000000000
    58.8010000000    17.2972626323   174.3934508022  0.0000000000  0.0000000000
    58.7010000000    17.2660482753   174.1642351236  0.0000000000  0.0000000000
    58.6010000000    17.2348356884   173.9349251285  0.0000000000  0.0000000000
    58.5010000000    17.2036248885   173.7055207109  0.0000000000  0.0000000000
    58.4010000000    17.1724158930   173.4760217675  0.0000000000  0.0000000000
    58.3010000000    17.1412086940   173.2464280080  0.0000000000  0.0000000000
    58.2010000000    17.1100032840   173.0167391458  0.0000000000  0.0000000000
    58.1010000000    17.0787996820   172.7869550873  0.0000000000  0.0000000000
    58.0010000000    17.0475979334   172.5570759315  0.0000000000  0.0000000000
    57.9010000000    17.0163979553   172.3271008330  0.0000000000  0.0000000000
    57.8010000000    16.9851998199   172.0970300868  0.0000000000  0.0000000000
    57.7010000000    16.9540035225   171.8668634227  0.0000000000  0.0000000000
    57.6010000000    16.9228090339   171.6366003853  0.0000000000  0.0000000000
    57.5010000000    16.8916164018   171.4062410891  0.0000000000  0.0000000000
    57.4010000000    16.8604255981   171.1757850859  0.0000000000  0.0000000000
    57.3010000000    16.8292366718   170.9452324965  0.0000000000  0.0000000000
    57.2010000000    16.7980495703   170.7145826912  0.0000000000  0.0000000000
    57.1010000000    16.7668643439   170.4838357975  0.0000000000  0.0000000000
    57.0010000000    16.7356809413   170.2529911937  0.0000000000  0.0000000000
    56.9010000000    16.7044994393   170.0220492016  0.0000000000  0.0000000000
    56.8010000000    16.6733198132   169.7910093943  0.0000000000  0.0000000000
    56.7010000000    16.6421420395   169.5598713495  0.0000000000  0.0000000000
    56.6010000000    16.6109661457   169.3286350234  0.0000000000  0.0000000000
    56.5010000000    16.5797921598   169.0973003753  0.0000000000  0.0000000000
    56.4010000000    16.5486200349   168.8658668068  0.0000000000  0.0000000000
    56.3010000000    16.5174498254   168.6343344714  0.0000000000  0.0000000000
    56.2010000000    16.4862815360   168.4027031517  0.0000000000  0.0000000000
    56.1010000000    16.4551151218   168.1709722614  0.0000000000  0.0000000000
    56.0010000000    16.4239506139   167.9391417778  0.0000000000  0.0000000000
    55.9010000000    16.3927880440   167.7072116810  0.0000000000  0.0000000000
    55.8010000000    16.3616273941   167.4751815827  0.0000000000  0.0000000000
    55.7010000000    16.3304686474   167.2430510987  0.0000000000  0.0000000000
    55.6010000000    16.2993118621   167.0108204059  0.0000000000  0.0000000000
    55.5010000000    16.2681569977   166.7784889420  0.0000000000  0.0000000000
    55.4010000000    16.2370040639   166.5460565203  0.0000000000  0.0000000000
    55.3010000000    16.2058531208   166.3135233276  0.0000000000  0.0000000000
    55.2010000000    16.1747040805   166.0808884441  0.0000000000  0.0000000000
    55.1010000000    16.1435570288   165.8481522493  0.0000000000  0.0000000000
    55.0010000000    16.1124119289   165.6153142017  0.0000000000  0.0000000000
    54.9010000000    16.0812687939   165.3823741335  0.0000000000  0.0000000000
    54.8010000000    16.0501276374   165.1493318807  0.0000000000  0.0000000000
    54.7010000000    16.0189884738   164.9161872832  0.0000000000  0.0000000000
    54.6010000000    15.9878512691   164.6829398167  0.0000000000  0.0000000000
    54.5010000000    15.9567160637   164.4495895132  0.0000000000  0.0000000000
    54.4010000000    15.9255828494   164.2161360407  0.0000000000  0.0000000000
    54.3010000000    15.8944516433   163.9825792550  0.0000000000  0.0000000000
    54.2010000000    15.8633224388   163.7489188323  0.0000000000  0.0000000000
    54.1010000000    15.8321952544   163.5151546367  0.0000000000  0.0000000000
    54.0010000000    15.8010700847   163.2812863528  0.0000000000  0.0000000000
    53.9010000000    15.7699469253   163.0473136699  0.0000000000  0.0000000000
    53.8010000000    15.7388258211   162.8132366466  0.0000000000  0.0000000000
    53.7010000000    15.7077067205   162.5790546155  0.0000000000  0.0000000000
    53.6010000000    15.6765896938   162.3447678257  0.0000000000  0.0000000000
    53.5010000000    15.6454746910   162.1103756187  0.0000000000  0.0000000000
    53.4010000000    15.6143617356   161.8758778876  0.0000000000  0.0000000000
    53.3010000000    15.5832508515   161.6412745290  0.0000000000  0.0000000000
    53.2010000000    15.5521420393   161.4065652622  0.0000000000  0.0000000000
    53.1010000000    15.5210352764   161.1717496292  0.0000000000  0.0000000000
    53.0010000000    15.4899305650   160.9368273589  0.0000000000  0.0000000000
    52.9010000000    15.4588279799   160.7017987272  0.0000000000  0.0000000000
    52.8010000000    15.4277274529   160.4666629278  0.0000000000  0.0000000000
    52.7010000000    15.3966290363   160.2314200643  0.0000000000  0.0000000000
    52.6010000000    15.3655327112   159.9960697020  0.0000000000  0.0000000000
    52.5010000000    15.3344384837   159.7606115915  0.0000000000  0.0000000000
    52.4010000000    15.3033463605   159.5250454883  0.0000000000  0.0000000000
    52.3010000000    15.2722563728   159.2893713322  0.0000000000  0.0000000000
    52.2010000000    15.2411684814   159.0535885276  0.0000000000  0.0000000000
    52.1010000000    15.2100827427   158.8176972033  0.0000000000  0.0000000000
    52.0010000000    15.1789991193   158.5816967735  0.0000000000  0.0000000000
    51.9010000000    15.1479176453   158.3455871963  0.0000000000  0.0000000000
    51.8010000000    15.1168383322   158.1093682544  0.0000000000  0.0000000000
    51.7010000000    15.0857611449   157.8730393775  0.0000000000  0.0000000000
    51.6010000000    15.0546861435   157.6366007160  0.0000000000  0.0000000000
    51.5010000000    15.0236132713   157.4000515309  0.0000000000  0.0000000000
    51.4010000000    14.9925425899   157.1633919819  0.0000000000  0.0000000000
    51.3010000000    14.9614741145   156.9266218753  0.0000000000  0.0000000000
    51.2010000000    14.9304077678   156.6897403100  0.0000000000  0.0000000000
    51.1010000000    14.8993436602   156.4527478152  0.0000000000  0.0000000000
    51.0010000000    14.8682817163   156.2156435005  0.0000000000  0.0000000000
    50.9010000000    14.8372220014   155.9784275480  0.0000000000  0.0000000000
    50.8010000000    14.8061644882   155.7410994338  0.0000000000  0.0000000000
    50.7010000000    14.7751091739   155.5036588169  0.0000000000  0.0000000000
    50.6010000000    14.7440561029   155.2661057162  0.0000000000  0.0000000000
    50.5010000000    14.7130052508   155.0284396236  0.0000000000  0.0000000000
    50.4010000000    14.6819566404   154.7906603908  0.0000000000  0.0000000000
    50.3010000000    14.6509102722   154.5527676974  0.0000000000  0.0000000000
    50.2010000000    14.6198661477   154.3147612287  0.0000000000  0.0000000000
    50.1010000000    14.5888242923   154.0766408512  0.0000000000  0.0000000000
    50.0010000000    14.5577846861   153.8384060846  0.0000000000  0.0000000000
    49.9010000000    14.5267473563   153.6000568060  0.0000000000  0.0000000000
    49.8010000000    14.4957122850   153.3615925462  0.0000000000  0.0000000000
    49.7010000000    14.4646795009   153.1230131929  0.0000000000  0.0000000000
    49.6010000000    14.4336490337   152.8843186387  0.0000000000  0.0000000000
    49.5010000000    14.4026208455   152.6455082555  0.0000000000  0.0000000000
    49.4010000000    14.3715949677   152.4065819470  0.0000000000  0.0000000000
    49.3010000000    14.3405713871   152.1675392720  0.0000000000  0.0000000000
    49.2010000000    14.3095501370   151.9283801450  0.0000000000  0.0000000000
    49.1010000000    14.2785311834   151.6891039617  0.0000000000  0.0000000000
    49.0010000000    14.2475146065   151.4497109961  0.0000000000  0.0000000000
    48.9010000000    14.2165003293   151.2102003071  0.0000000000  0.0000000000
    48.8010000000    14.1854884111   150.9705720053  0.0000000000  0.0000000000
    48.7010000000    14.1544788670   150.7308258581  0.0000000000  0.0000000000
    48.6010000000    14.1234716456   150.4909611175  0.0000000000  0.0000000000
    48.5010000000    14.0924668314   150.2509780838  0.0000000000  0.0000000000
    48.4010000000    14.0614643527   150.0108758482  0.0000000000  0.0000000000
    48.3010000000    14.0304642733   149.7706545483  0.0000000000  0.0000000000
    48.2010000000    13.9994665908   149.5303138075  0.0000000000  0.0000000000
    48.1010000000    13.9684713037   149.2898532555  0.0000000000  0.0000000000
    48.0010000000    13.9374784117   149.0492725282  0.0000000000  0.0000000000
    47.9010000000    13.9064879376   148.8085714403  0.0000000000  0.0000000000
    47.8010000000    13.8754998830   148.5677496398  0.0000000000  0.0000000000
    47.7010000000    13.8445142507   148.3268067813  0.0000000000  0.0000000000
    47.6010000000    13.8135310665   148.0857426971  0.0000000000  0.0000000000
    47.5010000000    13.7825503129   147.8445568825  0.0000000000  0.0000000000
    47.4010000000    13.7515720178   147.6032491823  0.0000000000  0.0000000000
    47.3010000000    13.7205961661   147.3618191047  0.0000000000  0.0000000000
    47.2010000000    13.6896227875   147.1202665071  0.0000000000  0.0000000000
    47.1010000000    13.6586518910   146.8785910816  0.0000000000  0.0000000000
    47.0010000000    13.6276834646   146.6367923563  0.0000000000  0.0000000000
    46.9010000000    13.5967175193   146.3948700366  0.0000000000  0.0000000000
    46.8010000000    13.5657540892   146.1528240049  0.0000000000  0.0000000000
    46.7010000000    13.5347931437   145.9106536389  0.0000000000  0.0000000000
    46.6010000000    13.5038347190   145.6683588340  0.0000000000  0.0000000000
    46.5010000000    13.4728788303   145.4259393215  0.0000000000  0.0000000000
    46.4010000000    13.4419254506   145.1833945002  0.0000000000  0.0000000000
    46.3010000000    13.4109746191   144.9407242849  0.0000000000  0.0000000000
    46.2010000000    13.3800263329   144.6979282578  0.0000000000  0.0000000000
    46.1010000000    13.3490805900   144.4550060083  0.0000000000  0.0000000000
    46.0010000000    13.3181374113   144.2119573020  0.0000000000  0.0000000000
    45.9010000000    13.2871968188   143.9687819110  0.0000000000  0.0000000000
    45.8010000000    13.2562587710   143.7254791084  0.0000000000  0.0000000000
    45.7010000000    13.2253233351   143.4820490177  0.0000000000  0.0000000000
    45.6010000000    13.1943904935   143.2384910948  0.0000000000  0.0000000000
    45.5010000000    13.1634602726   142.9948051399  0.0000000000  0.0000000000
    45.4010000000    13.1325326362   142.7509904561  0.0000000000  0.0000000000
    45.3010000000    13.1016076129   142.5070468584  0.0000000000  0.0000000000
    45.2010000000    13.0706852540   142.2629743355  0.0000000000  0.0000000000
    45.1010000000    13.0397655055   142.0187720462  0.0000000000  0.0000000000
    45.0010000000    13.0088483997   141.7744398268  0.0000000000  0.0000000000
    44.9010000000    12.9779339701   141.5299775203  0.0000000000  0.0000000000
    44.8010000000    12.9470222089   141.2853846432  0.0000000000  0.0000000000
    44.7010000000    12.9161131098   141.0406607199  0.0000000000  0.0000000000
    44.6010000000    12.8852066676   140.7958052832  0.0000000000  0.0000000000
    44.5010000000    12.8543029626   140.5508185383  0.0000000000  0.0000000000
    44.4010000000    12.8234019291   140.3056995344  0.0000000000  0.0000000000
    44.3010000000    12.7925036078   140.0604481596  0.0000000000  0.0000000000
    44.2010000000    12.7616080195   139.8150641434  0.0000000000  0.0000000000
    44.1010000000    12.7307151239   139.5695467265  0.0000000000  0.0000000000
    44.0010000000    12.6998250067   139.3238961505  0.0000000000  0.0000000000
    43.9010000000    12.6689376095   139.0781115074  0.0000000000  0.0000000000
    43.8010000000    12.6380529789   138.8321927236  0.0000000000  0.0000000000
    43.7010000000    12.6071711009   138.5861392387  0.0000000000  0.0000000000
    43.6010000000    12.5762920245   138.3399509943  0.0000000000  0.0000000000
    43.5010000000    12.5454157177   138.0936272821  0.0000000000  0.0000000000
    43.4010000000    12.5145421909   137.8471677317  0.0000000000  0.0000000000
    43.3010000000    12.4836714766   137.6005721449  0.0000000000  0.0000000000
    43.2010000000    12.4528035881   137.3538401674  0.0000000000  0.0000000000
    43.1010000000    12.4219384988   137.1069711265  0.0000000000  0.0000000000
    43.0010000000    12.3910762453   136.8599648490  0.0000000000  0.0000000000
    42.9010000000    12.3602168448   136.6128210065  0.0000000000  0.0000000000
    42.8010000000    12.3293602956   136.3655391160  0.0000000000  0.0000000000
    42.7010000000    12.2985065975   136.1181187037  0.0000000000  0.0000000000
    42.6010000000    12.2676557720   135.8705594676  0.0000000000  0.0000000000
    42.5010000000    12.2368078420   135.6228611141  0.0000000000  0.0000000000
    42.4010000000    12.2059627912   135.3750230338  0.0000000000  0.0000000000
    42.3010000000    12.1751206454   135.1270449514  0.0000000000  0.0000000000
    42.2010000000    12.1442814317   134.8789266000  0.0000000000  0.0000000000
    42.1010000000    12.1134451183   134.6306672363  0.0000000000  0.0000000000
    42.0010000000    12.0826117352   134.3822666125  0.0000000000  0.0000000000
    41.9010000000    12.0517812940   134.1337243276  0.0000000000  0.0000000000
    41.8010000000    12.0209538275   133.8850401514  0.0000000000  0.0000000000
    41.7010000000    11.9901293100   133.6362133797  0.0000000000  0.0000000000
    41.6010000000    11.9593077776   133.3872438010  0.0000000000  0.0000000000
    41.5010000000    11.9284892078   133.1381307313  0.0000000000  0.0000000000
    41.4010000000    11.8976736594   132.8888741384  0.0000000000  0.0000000000
    41.3010000000    11.8668611131   132.6394733579  0.0000000000  0.0000000000
    41.2010000000    11.8360515713   132.3899278962  0.0000000000  0.0000000000
    41.1010000000    11.8052450772   132.1402375891  0.0000000000  0.0000000000
    41.0010000000    11.7744416165   131.8904018031  0.0000000000  0.0000000000
    40.9010000000    11.7436411964   131.6404200747  0.0000000000  0.0000000000
    40.8010000000    11.7128438451   131.3902921100  0.0000000000  0.0000000000
    40.7010000000    11.6820495729   131.1400174655  0.0000000000  0.0000000000
    40.6010000000    11.6512583721   130.8895955496  0.0000000000  0.0000000000
    40.5010000000    11.6204702758   130.6390260988  0.0000000000  0.0000000000
    40.4010000000    11.5896852992   130.3883087007  0.0000000000  0.0000000000
    40.3010000000    11.5589034202   130.1374426373  0.0000000000  0.0000000000
    40.2010000000    11.5281246768   129.8864276762  0.0000000000  0.0000000000
    40.1010000000    11.4973490891   129.6352634370  0.0000000000  0.0000000000
    40.0010000000    11.4665766403   129.3839492348  0.0000000000  0.0000000000
    39.9010000000    11.4358073541   129.1324847111  0.0000000000  0.0000000000
    39.8010000000    11.4050412557   128.8808695182  0.0000000000  0.0000000000
    39.7010000000    11.3742783528   128.6291031618  0.0000000000  0.0000000000
    39.6010000000    11.3435186357   128.3771850024  0.0000000000  0.0000000000
    39.5010000000    11.3127621350   128.1251147255  0.0000000000  0.0000000000
    39.4010000000    11.2820088637   127.8728918710  0.0000000000  0.0000000000
    39.3010000000    11.2512588366   127.6205159900  0.0000000000  0.0000000000
    39.2010000000    11.2205120513   127.3679864894  0.0000000000  0.0000000000
    39.1010000000    11.1897685075   127.1153027879  0.0000000000  0.0000000000
    39.0010000000    11.1590282632   126.8624647834  0.0000000000  0.0000000000
    38.9010000000    11.1282913028   126.6094717622  0.0000000000  0.0000000000
    38.8010000000    11.0975576501   126.3563233340  0.0000000000  0.0000000000
    38.7010000000    11.0668272933   126.1030188103  0.0000000000  0.0000000000
    38.6010000000    11.0361002789   125.8495579796  0.0000000000  0.0000000000
    38.5010000000    11.0053765802   125.5959400234  0.0000000000  0.0000000000
    38.4010000000    10.9746562472   125.3421647543  0.0000000000  0.0000000000
    38.3010000000    10.9439392760   125.0882315334  0.0000000000  0.0000000000
    38.2010000000    10.9132256831   124.8341398889  0.0000000000  0.0000000000
    38.1010000000    10.8825154685   124.5798892080  0.0000000000  0.0000000000
    38.0010000000    10.8518086711   124.3254791979  0.0000000000  0.0000000000
    37.9010000000    10.8211052949   124.0709092711  0.0000000000  0.0000000000
    37.8010000000    10.7904053459   123.8161788534  0.0000000000  0.0000000000
    37.7010000000    10.7597088321   123.5612873838  0.0000000000  0.0000000000
    37.6010000000    10.7290157819   123.3062344678  0.0000000000  0.0000000000
    37.5010000000    10.6983261891   123.0510194180  0.0000000000  0.0000000000
    37.4010000000    10.6676401046   122.7956420188  0.0000000000  0.0000000000
    37.3010000000    10.6369574897   122.5401013052  0.0000000000  0.0000000000
    37.2010000000    10.6062784176   122.2843972403  0.0000000000  0.0000000000
    37.1010000000    10.5756028540   122.0285288876  0.0000000000  0.0000000000
    37.0010000000    10.5449308398   121.7724959328  0.0000000000  0.0000000000
    36.9010000000    10.5142623816   121.5162977717  0.0000000000  0.0000000000
    36.8010000000    10.4835974880   121.2599338147  0.0000000000  0.0000000000
    36.7010000000    10.4529361702   121.0034034864  0.0000000000  0.0000000000
    36.6010000000    10.4222784594   120.7467063768  0.0000000000  0.0000000000
    36.5010000000    10.3916243709   120.4898419391  0.0000000000  0.0000000000
    36.4010000000    10.3609739044   120.2328094908  0.0000000000  0.0000000000
    36.3010000000    10.3303270798   119.9756085149  0.0000000000  0.0000000000
    36.2010000000    10.2996839194   119.7182385087  0.0000000000  0.0000000000
    36.1010000000    10.2690444118   119.4606986853  0.0000000000  0.0000000000
    36.0010000000    10.2384086194   119.2029888718  0.0000000000  0.0000000000
    35.9010000000    10.2077765181   118.9451081620  0.0000000000  0.0000000000
    35.8010000000    10.1771481213   118.6870559650  0.0000000000  0.0000000000
    35.7010000000    10.1465234807   118.4288320033  0.0000000000  0.0000000000
    35.6010000000    10.1159025792   118.1704354189  0.0000000000  0.0000000000
    35.5010000000    10.0852854378   117.9118656679  0.0000000000  0.0000000000
    35.4010000000    10.0546720971   117.6531223703  0.0000000000  0.0000000000
    35.3010000000    10.0240625303   117.3942045690  0.0000000000  0.0000000000
    35.2010000000     9.9934568006   117.1351120642  0.0000000000  0.0000000000
    35.1010000000     9.9628548860   116.8758439323  0.0000000000  0.0000000000
    35.0010000000     9.9322568197   116.6163997102  0.0000000000  0.0000000000
    34.9010000000     9.9016626026   116.3567786563  0.0000000000  0.0000000000
    34.8010000000     9.8710722728   116.0969803405  0.0000000000  0.0000000000
    34.7010000000     9.8404858535   115.8370042019  0.0000000000  0.0000000000
    34.6010000000     9.8099033360   115.5768494035  0.0000000000  0.0000000000
    34.5010000000     9.7793247489   115.3165154193  0.0000000000  0.0000000000
    34.4010000000     9.7487500890   115.0560014481  0.0000000000  0.0000000000
    34.3010000000     9.7181794072   114.7953071450  0.0000000000  0.0000000000
    34.2010000000     9.6876127057   114.5344317441  0.0000000000  0.0000000000
    34.1010000000     9.6570500063   114.2733746439  0.0000000000  0.0000000000
    34.0010000000     9.6264913169   114.0121351153  0.0000000000  0.0000000000
    33.9010000000     9.5959366479   113.7507124482  0.0000000000  0.0000000000
    33.8010000000     9.5653860466   113.4891062407  0.0000000000  0.0000000000
    33.7010000000     9.5348395120   113.2273156746  0.0000000000  0.0000000000
    33.6010000000     9.5042970631   112.9653400956  0.0000000000  0.0000000000
    33.5010000000     9.4737587049   112.7031787243  0.0000000000  0.0000000000
    33.4010000000     9.4432244789   112.4408310891  0.0000000000  0.0000000000
    33.3010000000     9.4126943959   112.1782964490  0.0000000000  0.0000000000
    33.2010000000     9.3821684695   111.9155740830  0.0000000000  0.0000000000
    33.1010000000     9.3516467165   111.6526632901  0.0000000000  0.0000000000
    33.0010000000     9.3211291567   111.3895633893  0.0000000000  0.0000000000
    32.9010000000     9.2906158293   111.1262738628  0.0000000000  0.0000000000
    32.8010000000     9.2601067270   110.8627937838  0.0000000000  0.0000000000
    32.7010000000     9.2296018786   110.5991225322  0.0000000000  0.0000000000
    32.6010000000     9.1991012994   110.3352593663  0.0000000000  0.0000000000
    32.5010000000     9.1686050245   110.0712037073  0.0000000000  0.0000000000
    32.4010000000     9.1381130427   109.8069545713  0.0000000000  0.0000000000
    32.3010000000     9.1076254116   109.5425115639  0.0000000000  0.0000000000
    32.2010000000     9.0771421266   109.2778737446  0.0000000000  0.0000000000
    32.1010000000     9.0466632188   109.0130404783  0.0000000000  0.0000000000
    32.0010000000     9.0161886904   108.7480108696  0.0000000000  0.0000000000
    31.9010000000     8.9857185792   108.4827843275  0.0000000000  0.0000000000
    31.8010000000     8.9552529099   108.2173601421  0.0000000000  0.0000000000
    31.7010000000     8.9247916947   107.9517374858  0.0000000000  0.0000000000
    31.6010000000     8.8943349490   107.6859155542  0.0000000000  0.0000000000
    31.5010000000     8.8638826920   107.4198935662  0.0000000000  0.0000000000
    31.4010000000     8.8334349618   107.1536709041  0.0000000000  0.0000000000
    31.3010000000     8.8029917845   106.8872468333  0.0000000000  0.0000000000
    31.2010000000     8.7725531575   106.6206203643  0.0000000000  0.0000000000
    31.1010000000     8.7421190978   106.3537906721  0.0000000000  0.0000000000
    31.0010000000     8.7116896579   106.0867572339  0.0000000000  0.0000000000
    30.9010000000     8.6812648460   105.8195191340  0.0000000000  0.0000000000
    30.8010000000     8.6508446744   105.5520754825  0.0000000000  0.0000000000
    30.7010000000     8.6204291747   105.2844255530  0.0000000000  0.0000000000
    30.6010000000     8.5900183820   105.0165686443  0.0000000000  0.0000000000
    30.5010000000     8.5596122883   104.7485036668  0.0000000000  0.0000000000
    30.4010000000     8.5292109522   104.4802301085  0.0000000000  0.0000000000
    30.3010000000     8.4988143732   104.2117469327  0.0000000000  0.0000000000
    30.2010000000     8.4684225707   103.9430532674  0.0000000000  0.0000000000
    30.1010000000     8.4380355835   103.6741484043  0.0000000000  0.0000000000
    30.0010000000     8.4076534386   103.4050315249  0.0000000000  0.0000000000
    29.9010000000     8.3772761517   103.1357017012  0.0000000000  0.0000000000
    29.8010000000     8.3469037271   102.8661578974  0.0000000000  0.0000000000
    29.7010000000     8.3165362194   102.5963995142  0.0000000000  0.0000000000
    29.6010000000     8.2861736564   102.3264257077  0.0000000000  0.0000000000
    29.5010000000     8.2558160396   102.0562353912  0.0000000000  0.0000000000
    29.4010000000     8.2254633902   101.7858276434  0.0000000000  0.0000000000
    29.3010000000     8.1951157636   101.5152018425  0.0000000000  0.0000000000
    29.2010000000     8.1647731591   101.2443568551  0.0000000000  0.0000000000
    29.1010000000     8.1344356255   100.9732919829  0.0000000000  0.0000000000
    29.0010000000     8.1041031558   100.7020060190  0.0000000000  0.0000000000
    28.9010000000     8.0737758076   100.4304983251  0.0000000000  0.0000000000
    28.8010000000     8.0434535977   100.1587678904  0.0000000000  0.0000000000
    28.7010000000     8.0131365328    99.8868136022  0.0000000000  0.0000000000
    28.6010000000     7.9828246686    99.6146347804  0.0000000000  0.0000000000
    28.5010000000     7.9525180209    99.3422303756  0.0000000000  0.0000000000
    28.4010000000     7.9222166100    99.0695993713  0.0000000000  0.0000000000
    28.3010000000     7.8919204759    98.7967409165  0.0000000000  0.0000000000
    28.2010000000     7.8616296335    98.5236539276  0.0000000000  0.0000000000
    28.1010000000     7.8313441322    98.2503376192  0.0000000000  0.0000000000
    28.0010000000     7.8010639675    97.9767907106  0.0000000000  0.0000000000
    27.9010000000     7.7707891982    97.7030124838  0.0000000000  0.0000000000
    27.8010000000     7.7405198297    97.4290017277  0.0000000000  0.0000000000
    27.7010000000     7.7102559015    97.1547575296  0.0000000000  0.0000000000
    27.6010000000     7.6799974438    96.8802788805  0.0000000000  0.0000000000
    27.5010000000     7.6497444916    96.6055648071  0.0000000000  0.0000000000
    27.4010000000     7.6194970563    96.3306141102  0.0000000000  0.0000000000
    27.3010000000     7.5892551977    96.0554260198  0.0000000000  0.0000000000
    27.2010000000     7.5590189091    95.7799991498  0.0000000000  0.0000000000
    27.1010000000     7.5287882464    95.5043326738  0.0000000000  0.0000000000
    27.0010000000     7.4985632422    95.2284255417  0.0000000000  0.0000000000
    26.9010000000     7.4683439062    94.9522764831  0.0000000000  0.0000000000
    26.8010000000     7.4381302961    94.6758846550  0.0000000000  0.0000000000
    26.7010000000     7.4079224187    94.3992487361  0.0000000000  0.0000000000
    26.6010000000     7.3777203284    94.1223678324  0.0000000000  0.0000000000
    26.5010000000     7.3475240433    93.8452407031  0.0000000000  0.0000000000
    26.4010000000     7.3173335875    93.5678661490  0.0000000000  0.0000000000
    26.3010000000     7.2871490184    93.2902432682  0.0000000000  0.0000000000
    26.2010000000     7.2569703575    93.0123708157  0.0000000000  0.0000000000
    26.1010000000     7.2267976326    92.7342475894  0.0000000000  0.0000000000
    26.0010000000     7.1966308910    92.4558725571  0.0000000000  0.0000000000
    25.9010000000     7.1664701447    92.1772443481  0.0000000000  0.0000000000
    25.8010000000     7.1363154533    91.8983620168  0.0000000000  0.0000000000
    25.7010000000     7.1061668412    91.6192242808  0.0000000000  0.0000000000
    25.6010000000     7.0760243391    91.3398299027  0.0000000000  0.0000000000
    25.5010000000     7.0458879842    91.0601776910  0.0000000000  0.0000000000
    25.4010000000     7.0157578066    90.7802663740  0.0000000000  0.0000000000
    25.3010000000     6.9856338562    90.5000948524  0.0000000000  0.0000000000
    25.2010000000     6.9555161758    90.2196619476  0.0000000000  0.0000000000
    25.1010000000     6.9254047748    89.9389661528  0.0000000000  0.0000000000
    25.0010000000     6.8952997095    89.6580063861  0.0000000000  0.0000000000
    24.9010000000     6.8652010162    89.3767813636  0.0000000000  0.0000000000
    24.8010000000     6.8351087245    89.0952897270  0.0000000000  0.0000000000
    24.7010000000     6.8050228847    88.8135302922  0.0000000000  0.0000000000
    24.6010000000     6.7749435272    88.5315016778  0.0000000000  0.0000000000
    24.5010000000     6.7448706898    88.2492025541  0.0000000000  0.0000000000
    24.4010000000     6.7148044175    87.9666316437  0.0000000000  0.0000000000
    24.3010000000     6.6847447492    87.6837875984  0.0000000000  0.0000000000
    24.2010000000     6.6546917314    87.4006691234  0.0000000000  0.0000000000
    24.1010000000     6.6246453918    87.1172747325  0.0000000000  0.0000000000
    24.0010000000     6.5946057789    86.8336031177  0.0000000000  0.0000000000
    23.9010000000     6.5645729358    86.5496529038  0.0000000000  0.0000000000
    23.8010000000     6.5345469004    86.2654226501  0.0000000000  0.0000000000
    23.7010000000     6.5045277055    85.9809108517  0.0000000000  0.0000000000
    23.6010000000     6.4745154177    85.6961163049  0.0000000000  0.0000000000
    23.5010000000     6.4445100729    85.4110374994  0.0000000000  0.0000000000
    23.4010000000     6.4145117028    85.1256728644  0.0000000000  0.0000000000
    23.3010000000     6.3845203597    84.8400210107  0.0000000000  0.0000000000
    23.2010000000     6.3545360793    84.5540803689  0.0000000000  0.0000000000
    23.1010000000     6.3245589180    84.2678495522  0.0000000000  0.0000000000
    23.0010000000     6.2945889284    83.9813271160  0.0000000000  0.0000000000
    22.9010000000     6.2646261464    83.6945114396  0.0000000000  0.0000000000
    22.8010000000     6.2346706170    83.4074009677  0.0000000000  0.0000000000
    22.7010000000     6.2047223815    83.1199940914  0.0000000000  0.0000000000
    22.6010000000     6.1747815027    82.8322893875  0.0000000000  0.0000000000
    22.5010000000     6.1448480276    82.5442852618  0.0000000000  0.0000000000
    22.4010000000     6.1149219878    82.2559799518  0.0000000000  0.0000000000
    22.3010000000     6.0850034490    81.9673720018  0.0000000000  0.0000000000
    22.2010000000     6.0550924618    81.6784597893  0.0000000000  0.0000000000
    22.1010000000     6.0251890621    81.3892415280  0.0000000000  0.0000000000
    22.0010000000     5.9952933195    81.0997157395  0.0000000000  0.0000000000
    21.9010000000     5.9654052776    80.8098806662  0.0000000000  0.0000000000
    21.8010000000     5.9355249775    80.5197345090  0.0000000000  0.0000000000
    21.7010000000     5.9056524829    80.2292756613  0.0000000000  0.0000000000
    21.6010000000     5.8757878554    79.9385024760  0.0000000000  0.0000000000
    21.5010000000     5.8459311312    79.6474130355  0.0000000000  0.0000000000
    21.4010000000     5.8160823812    79.3560057336  0.0000000000  0.0000000000
    21.3010000000     5.7862416391    79.0642785812  0.0000000000  0.0000000000
    21.2010000000     5.7564089852    78.7722300176  0.0000000000  0.0000000000
    21.1010000000     5.7265844636    78.4798581029  0.0000000000  0.0000000000
    21.0010000000     5.6967681413    78.1871610968  0.0000000000  0.0000000000
    20.9010000000     5.6669600613    77.8941369999  0.0000000000  0.0000000000
    20.8010000000     5.6371602784    77.6007839004  0.0000000000  0.0000000000
    20.7010000000     5.6073688707    77.3071000882  0.0000000000  0.0000000000
    20.6010000000     5.5775858929    77.0130835997  0.0000000000  0.0000000000
    20.5010000000     5.5478114006    76.7187324490  0.0000000000  0.0000000000
    20.4010000000     5.5180454611    76.4240447422  0.0000000000  0.0000000000
    20.3010000000     5.4882881202    76.1290183401  0.0000000000  0.0000000000
    20.2010000000     5.4585394587    75.8336514242  0.0000000000  0.0000000000
    20.1010000000     5.4287995472    75.5379420459  0.0000000000  0.0000000000
    20.0010000000     5.3990684242    75.2418879066  0.0000000000  0.0000000000
    19.9010000000     5.3693461636    74.9454870322  0.0000000000  0.0000000000
    19.8010000000     5.3396328527    74.6487375480  0.0000000000  0.0000000000
    19.7010000000     5.3099285248    74.3516370144  0.0000000000  0.0000000000
    19.6010000000     5.2802332830    74.0541836516  0.0000000000  0.0000000000
    19.5010000000     5.2505471660    73.7563750097  0.0000000000  0.0000000000
    19.4010000000     5.2208702602    73.4582090791  0.0000000000  0.0000000000
    19.3010000000     5.1912026221    73.1596835182  0.0000000000  0.0000000000
    19.2010000000     5.1615443334    72.8607962074  0.0000000000  0.0000000000
    19.1010000000     5.1318954689    72.5615449199  0.0000000000  0.0000000000
    19.0010000000     5.1022560965    72.2619273254  0.0000000000  0.0000000000
    18.9010000000     5.0726262882    71.9619411018  0.0000000000  0.0000000000
    18.8010000000     5.0430061315    71.6615840455  0.0000000000  0.0000000000
    18.7010000000     5.0133956761    71.3608535316  0.0000000000  0.0000000000
    18.6010000000     4.9837950299    71.0597474916  0.0000000000  0.0000000000
    18.5010000000     4.9542042427    70.7582632256  0.0000000000  0.0000000000
    18.4010000000     4.9246234228    70.4563985921  0.0000000000  0.0000000000
    18.3010000000     4.8950526213    70.1541508268  0.0000000000  0.0000000000
    18.2010000000     4.8654919378    69.8515176196  0.0000000000  0.0000000000
    18.1010000000     4.8359414472    69.5484963661  0.0000000000  0.0000000000
    18.0010000000     4.8064012415    69.2450845985  0.0000000000  0.0000000000
    17.9010000000     4.7768713995    68.9412796688  0.0000000000  0.0000000000
    17.8010000000     4.7473519976    68.6370788590  0.0000000000  0.0000000000
    17.7010000000     4.7178431402    68.3324797005  0.0000000000  0.0000000000
    17.6010000000     4.6883448996    68.0274793438  0.0000000000  0.0000000000
    17.5010000000     4.6588573769    67.7220751939  0.0000000000  0.0000000000
    17.4010000000     4.6293806519    67.4162643881  0.0000000000  0.0000000000
    17.3010000000     4.5999148339    67.1100443227  0.0000000000  0.0000000000
    17.2010000000     4.5704599920    66.8034119260  0.0000000000  0.0000000000
    17.1010000000     4.5410162452    66.4963645988  0.0000000000  0.0000000000
    17.0010000000     4.5115836734    66.1888992826  0.0000000000  0.0000000000
    16.9010000000     4.4821623773    65.8810130859  0.0000000000  0.0000000000
    16.8010000000     4.4527524594    65.5727030804  0.0000000000  0.0000000000
    16.7010000000     4.4233540138    65.2639662021  0.0000000000  0.0000000000
    16.6010000000     4.3939671473    64.9547994608  0.0000000000  0.0000000000
    16.5010000000     4.3645919596    64.6451997390  0.0000000000  0.0000000000
    16.4010000000     4.3352285539    64.3351638985  0.0000000000  0.0000000000
    16.3010000000     4.3058770468    64.0246888854  0.0000000000  0.0000000000
    16.2010000000     4.2765375306    63.7137713299  0.0000000000  0.0000000000
    16.1010000000     4.2472101312    63.4024081567  0.0000000000  0.0000000000
    16.0010000000     4.2178949511    63.0905959843  0.0000000000  0.0000000000
    15.9010000000     4.1885920993    62.7783314328  0.0000000000  0.0000000000
    15.8010000000     4.1593016909    62.4656111280  0.0000000000  0.0000000000
    15.7010000000     4.1300238576    62.1524318044  0.0000000000  0.0000000000
    15.6010000000     4.1007587013    61.8387898140  0.0000000000  0.0000000000
    15.5010000000     4.0715063509    61.5246817274  0.0000000000  0.0000000000
    15.4010000000     4.0422669163    61.2101038441  0.0000000000  0.0000000000
    15.3010000000     4.0130405353    60.8950526908  0.0000000000  0.0000000000
    15.2010000000     3.9838273282    60.5795245347  0.0000000000  0.0000000000
    15.1010000000     3.9546274261    60.2635156841  0.0000000000  0.0000000000
    15.0010000000     3.9254409533    59.9470222992  0.0000000000  0.0000000000
    14.9010000000     3.8962680461    59.6300405928  0.0000000000  0.0000000000
    14.8010000000     3.8671088357    59.3125666419  0.0000000000  0.0000000000
    14.7010000000     3.8379634664    58.9945965877  0.0000000000  0.0000000000
    14.6010000000     3.8088320703    58.6761263529  0.0000000000  0.0000000000
    14.5010000000     3.7797147853    58.3571518420  0.0000000000  0.0000000000
    14.4010000000     3.7506117650    58.0376690422  0.0000000000  0.0000000000
    14.3010000000     3.7215231444    57.7176736499  0.0000000000  0.0000000000
    14.2010000000     3.6924490843    57.3971615530  0.0000000000  0.0000000000
    14.1010000000     3.6633897288    57.0761283647  0.0000000000  0.0000000000
    14.0010000000     3.6343452322    56.7545697153  0.0000000000  0.0000000000
    13.9010000000     3.6053157514    56.4324811659  0.0000000000  0.0000000000
    13.8010000000     3.5763014465    56.1098582162  0.0000000000  0.0000000000
    13.7010000000     3.5473024823    55.7866963132  0.0000000000  0.0000000000
    13.6010000000     3.5183190204    55.4629907671  0.0000000000  0.0000000000
    13.5010000000     3.4893512291    55.1387368535  0.0000000000  0.0000000000
    13.4010000000     3.4603992758    54.8139297301  0.0000000000  0.0000000000
    13.3010000000     3.4314633446    54.4885646303  0.0000000000  0.0000000000
    13.2010000000     3.4025436048    54.1626365052  0.0000000000  0.0000000000
    13.1010000000     3.3736402366    53.8361403104  0.0000000000  0.0000000000
    13.0010000000     3.3447534279    53.5090709695  0.0000000000  0.0000000000
    12.9010000000     3.3158833678    53.1814232939  0.0000000000  0.0000000000
    12.8010000000     3.2870302474    52.8531919941  0.0000000000  0.0000000000
    12.7010000000     3.2581942539    52.5243716029  0.0000000000  0.0000000000
    12.6010000000     3.2293755913    52.1949567108  0.0000000000  0.0000000000
    12.5010000000     3.2005744659    51.8649417985  0.0000000000  0.0000000000
    12.4010000000     3.1717910800    51.5343211614  0.0000000000  0.0000000000
    12.3010000000     3.1430256491    51.2030891006  0.0000000000  0.0000000000
    12.2010000000     3.1142783803    50.8712396713  0.0000000000  0.0000000000
    12.1010000000     3.0855494967    50.5387669616  0.0000000000  0.0000000000
    12.0010000000     3.0568392162    50.2056648434  0.0000000000  0.0000000000
    11.9010000000     3.0281477797    49.8719272930  0.0000000000  0.0000000000
    11.8010000000     2.9994754077    49.5375478845  0.0000000000  0.0000000000
    11.7010000000     2.9708223467    49.2025203272  0.0000000000  0.0000000000
    11.6010000000     2.9421888344    48.8668380494  0.0000000000  0.0000000000
    11.5010000000     2.9135751161    48.5304943896  0.0000000000  0.0000000000
    11.4010000000     2.8849814465    48.1934826131  0.0000000000  0.0000000000
    11.3010000000     2.8564080921    47.8557959302  0.0000000000  0.0000000000
    11.2010000000     2.8278553074    47.5174272187  0.0000000000  0.0000000000
    11.1010000000     2.7993233632    47.1783693417  0.0000000000  0.0000000000
    11.0010000000     2.7708125406    46.8386150818  0.0000000000  0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-dens4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    98.1085116251   624.2818035371  0.0000000000  0.0000000000
   310.5010000000    97.9464991747   623.5186758241  0.0000000000  0.0000000000
   310.0010000000    97.7844904925   622.7552457289  0.0000000000  0.0000000000
   309.5010000000    97.6224853920   621.9915117244  0.0000000000  0.0000000000
   309.0010000000    97.4604840600   621.2274740429  0.0000000000  0.0000000000
   308.5010000000    97.2984865004   620.4631320502  0.0000000000  0.0000000000
   308.0010000000    97.1364925346   619.6984842497  0.0000000000  0.0000000000
   307.5010000000    96.9745023565   618.9335308996  0.0000000000  0.0000000000
   307.0010000000    96.8125159771   618.1682713939  0.0000000000  0.0000000000
   306.5010000000    96.6505334103   617.4027051362  0.0000000000  0.0000000000
   306.0010000000    96.4885544884   616.6368306705  0.0000000000  0.0000000000
   305.5010000000    96.3265794144   615.8706482897  0.0000000000  0.0000000000
   305.0010000000    96.1646080261   615.1041565581  0.0000000000  0.0000000000
   304.5010000000    96.0026405310   614.3373557861  0.0000000000  0.0000000000
   304.0010000000    95.8406767724   613.5702445584  0.0000000000  0.0000000000
   303.5010000000    95.6787167798   612.8028223374  0.0000000000  0.0000000000
   303.0010000000    95.5167605849   612.0350885953  0.0000000000  0.0000000000
   302.5010000000    95.3548084044   611.2670436775  0.0000000000  0.0000000000
   302.0010000000    95.1928599106   610.4986853464  0.0000000000  0.0000000000
   301.5010000000    95.0309153252   609.7300139673  0.0000000000  0.0000000000
   301.0010000000    94.8689745087   608.9610281884  0.0000000000  0.0000000000
   300.5010000000    94.7070375060   608.1917275316  0.0000000000  0.0000000000
   300.0010000000    94.5451045459   607.4221123889  0.0000000000  0.0000000000
   299.5010000000    94.3831754969   606.6521814394  0.0000000000  0.0000000000
   299.0010000000    94.2212502310   605.8819333747  0.0000000000  0.0000000000
   298.5010000000    94.0593288039   605.1113677573  0.0000000000  0.0000000000
   298.0010000000    93.8974114541   604.3404850168  0.0000000000  0.0000000000
   297.5010000000    93.7354978818   603.5692830190  0.0000000000  0.0000000000
   297.0010000000    93.5735883307   602.7977622137  0.0000000000  0.0000000000
   296.5010000000    93.4116826870   602.0259213464  0.0000000000  0.0000000000
   296.0010000000    93.2497810198   601.2537600299  0.0000000000  0.0000000000
   295.5010000000    93.0878834004   600.4812778870  0.0000000000  0.0000000000
   295.0010000000    92.9259895454   599.7084728432  0.0000000000  0.0000000000
   294.5010000000    92.7640998895   598.9353462502  0.0000000000  0.0000000000
   294.0010000000    92.6022141552   598.1618960559  0.0000000000  0.0000000000
   293.5010000000    92.4403324253   597.3881219262  0.0000000000  0.0000000000
   293.0010000000    92.2784546073   596.6140226863  0.0000000000  0.0000000000
   292.5010000000    92.1165809673   595.8395988734  0.0000000000  0.0000000000
   292.0010000000    91.9547112409   595.0648484848  0.0000000000  0.0000000000
   291.5010000000    91.7928455223   594.2897712299  0.0000000000  0.0000000000
   291.0010000000    91.6309839082   593.5143668277  0.0000000000  0.0000000000
   290.5010000000    91.4691264978   592.7386350074  0.0000000000  0.0000000000
   290.0010000000    91.3072730399   591.9625738155  0.0000000000  0.0000000000
   289.5010000000    91.1454236400   591.1861830051  0.0000000000  0.0000000000
   289.0010000000    90.9835784064   590.4094623393  0.0000000000  0.0000000000
   288.5010000000    90.8217372737   589.6324107468  0.0000000000  0.0000000000
   288.0010000000    90.6599001802   588.8550271696  0.0000000000  0.0000000000
   287.5010000000    90.4980674182   588.0773122469  0.0000000000  0.0000000000
   287.0010000000    90.3362385812   587.2992632586  0.0000000000  0.0000000000
   286.5010000000    90.1744139675   586.5208808668  0.0000000000  0.0000000000
   286.0010000000    90.0125935275   585.7421640604  0.0000000000  0.0000000000
   285.5010000000    89.8507772152   584.9631118411  0.0000000000  0.0000000000
   285.0010000000    89.6889651621   584.1837240623  0.0000000000  0.0000000000
   284.5010000000    89.5271573283   583.4039997494  0.0000000000  0.0000000000
   284.0010000000    89.3653536775   582.6239379406  0.0000000000  0.0000000000
   283.5010000000    89.2035541764   581.8435376874  0.0000000000  0.0000000000
   283.0010000000    89.0417589688   581.0627988898  0.0000000000  0.0000000000
   282.5010000000    88.8799678547   580.2817197878  0.0000000000  0.0000000000
   282.0010000000    88.7181811568   579.5003011405  0.0000000000  0.0000000000
   281.5010000000    88.5563986819   578.7185412132  0.0000000000  0.0000000000
   281.0010000000    88.3946204134   577.9364391201  0.0000000000  0.0000000000
   280.5010000000    88.2328465100   577.1539948206  0.0000000000  0.0000000000
   280.0010000000    88.0710769613   576.3712074529  0.0000000000  0.0000000000
   279.5010000000    87.9093115887   575.5880753376  0.0000000000  0.0000000000
   279.0010000000    87.7475505606   574.8045984713  0.0000000000  0.0000000000
   278.5010000000    87.5857938768   574.0207760315  0.0000000000  0.0000000000
   278.0010000000    87.4240415404   573.2366072090  0.0000000000  0.0000000000
   277.5010000000    87.2622935581   572.4520912076  0.0000000000  0.0000000000
   277.0010000000    87.1005499399   571.6672272445  0.0000000000  0.0000000000
   276.5010000000    86.9388106994   570.8820145499  0.0000000000  0.0000000000
   276.0010000000    86.7770758534   570.0964523676  0.0000000000  0.0000000000
   275.5010000000    86.6153454222   569.3105399542  0.0000000000  0.0000000000
   275.0010000000    86.4536194296   568.5242765800  0.0000000000  0.0000000000
   274.5010000000    86.2918979028   567.7376615282  0.0000000000  0.0000000000
   274.0010000000    86.1301807033   566.9506932733  0.0000000000  0.0000000000
   273.5010000000    85.9684680347   566.1633719491  0.0000000000  0.0000000000
   273.0010000000    85.8067597657   565.3756960581  0.0000000000  0.0000000000
   272.5010000000    85.6450559381   564.5876649393  0.0000000000  0.0000000000
   272.0010000000    85.4833565967   563.7992779453  0.0000000000  0.0000000000
   271.5010000000    85.3216617900   563.0105344416  0.0000000000  0.0000000000
   271.0010000000    85.1599715698   562.2214338077  0.0000000000  0.0000000000
   270.5010000000    84.9982858239   561.4319746191  0.0000000000  0.0000000000
   270.0010000000    84.8366046118   560.6421562841  0.0000000000  0.0000000000
   269.5010000000    84.6749278294   559.8519774089  0.0000000000  0.0000000000
   269.0010000000    84.5132557101   559.0614382463  0.0000000000  0.0000000000
   268.5010000000    84.3515883237   558.2705382451  0.0000000000  0.0000000000
   268.0010000000    84.1899252447   557.4792744276  0.0000000000  0.0000000000
   267.5010000000    84.0282668836   556.6876479020  0.0000000000  0.0000000000
   267.0010000000    83.8666131551   555.8956573483  0.0000000000  0.0000000000
   266.5010000000    83.7049641441   555.1033022743  0.0000000000  0.0000000000
   266.0010000000    83.5433196083   554.3105805806  0.0000000000  0.0000000000
   265.5010000000    83.3816798056   553.5174926166  0.0000000000  0.0000000000
   265.0010000000    83.2200446670   552.7240371243  0.0000000000  0.0000000000
   264.5010000000    83.0584141277   551.9302128627  0.0000000000  0.0000000000
   264.0010000000    82.8967884560   551.1360202220  0.0000000000  0.0000000000
   263.5010000000    82.7351672664   550.3414563771  0.0000000000  0.0000000000
   263.0010000000    82.5735509987   549.5465225545  0.0000000000  0.0000000000
   262.5010000000    82.4119392763   548.7512159634  0.0000000000  0.0000000000
   262.0010000000    82.2503323825   547.9555370529  0.0000000000  0.0000000000
   261.5010000000    82.0887302764   547.1594846761  0.0000000000  0.0000000000
   261.0010000000    81.9271329219   546.3630577026  0.0000000000  0.0000000000
   260.5010000000    81.7655404496   545.5662558214  0.0000000000  0.0000000000
   260.0010000000    81.6039526689   544.7690771324  0.0000000000  0.0000000000
   259.5010000000    81.4423697188   543.9715213570  0.0000000000  0.0000000000
   259.0010000000    81.2807915796   543.1735874304  0.0000000000  0.0000000000
   258.5010000000    81.1192182363   542.3752743051  0.0000000000  0.0000000000
   258.0010000000    80.9576498394   541.5765817487  0.0000000000  0.0000000000
   257.5010000000    80.7960862207   540.7775079479  0.0000000000  0.0000000000
   257.0010000000    80.6345275389   539.9780527031  0.0000000000  0.0000000000
   256.5010000000    80.4729737957   539.1782150326  0.0000000000  0.0000000000
   256.0010000000    80.3114249969   538.3779939721  0.0000000000  0.0000000000
   255.5010000000    80.1498809928   537.5773877802  0.0000000000  0.0000000000
   255.0010000000    79.9883419585   536.7763963225  0.0000000000  0.0000000000
   254.5010000000    79.8268079133   535.9750186863  0.0000000000  0.0000000000
   254.0010000000    79.6652788803   535.1732539760  0.0000000000  0.0000000000
   253.5010000000    79.5037547283   534.3711005223  0.0000000000  0.0000000000
   253.0010000000    79.3422356489   533.5685582569  0.0000000000  0.0000000000
   252.5010000000    79.1807216788   532.7656263362  0.0000000000  0.0000000000
   252.0010000000    79.0192125415   531.9623023564  0.0000000000  0.0000000000
   251.5010000000    78.8577086005   531.1585870892  0.0000000000  0.0000000000
   251.0010000000    78.6962095891   530.3544781689  0.0000000000  0.0000000000
   250.5010000000    78.5347157206   529.5499756125  0.0000000000  0.0000000000
   250.0010000000    78.3732270539   528.7450786657  0.0000000000  0.0000000000
   249.5010000000    78.2117433378   527.9397850223  0.0000000000  0.0000000000
   249.0010000000    78.0502647984   527.1340947518  0.0000000000  0.0000000000
   248.5010000000    77.8887913519   526.3280063716  0.0000000000  0.0000000000
   248.0010000000    77.7273230760   525.5215192024  0.0000000000  0.0000000000
   247.5010000000    77.5658600530   524.7146325824  0.0000000000  0.0000000000
   247.0010000000    77.4044020573   523.9073443058  0.0000000000  0.0000000000
   246.5010000000    77.2429494931   523.0996553110  0.0000000000  0.0000000000
   246.0010000000    77.0815019887   522.2915626514  0.0000000000  0.0000000000
   245.5010000000    76.9200596460   521.4830657429  0.0000000000  0.0000000000
   245.0010000000    76.7586225713   520.6741640195  0.0000000000  0.0000000000
   244.5010000000    76.5971908751   519.8648569326  0.0000000000  0.0000000000
   244.0010000000    76.4357643630   519.0551423995  0.0000000000  0.0000000000
   243.5010000000    76.2743431557   518.2450199121  0.0000000000  0.0000000000
   243.0010000000    76.1129273783   517.4344889803  0.0000000000  0.0000000000
   242.5010000000    75.9515166984   516.6235468106  0.0000000000  0.0000000000
   242.0010000000    75.7901115594   515.8121945017  0.0000000000  0.0000000000
   241.5010000000    75.6287117932   515.0004300752  0.0000000000  0.0000000000
   241.0010000000    75.4673172381   514.1882515774  0.0000000000  0.0000000000
   240.5010000000    75.3059281976   513.3756593903  0.0000000000  0.0000000000
   240.0010000000    75.1445445202   512.5626516016  0.0000000000  0.0000000000
   239.5010000000    74.9831662135   511.7492270924  0.0000000000  0.0000000000
   239.0010000000    74.8217934424   510.9353855334  0.0000000000  0.0000000000
   238.5010000000    74.6604260722   510.1211250787  0.0000000000  0.0000000000
   238.0010000000    74.4990642782   509.3064454398  0.0000000000  0.0000000000
   237.5010000000    74.3377079368   508.4913448154  0.0000000000  0.0000000000
   237.0010000000    74.1763570819   507.6758221934  0.0000000000  0.0000000000
   236.5010000000    74.0150117531   506.8598765833  0.0000000000  0.0000000000
   236.0010000000    73.8536719949   506.0435070161  0.0000000000  0.0000000000
   235.5010000000    73.6923378573   505.2267125445  0.0000000000  0.0000000000
   235.0010000000    73.5310092455   504.4094914810  0.0000000000  0.0000000000
   234.5010000000    73.3696862206   503.5918429237  0.0000000000  0.0000000000
   234.0010000000    73.2083686997   502.7737652325  0.0000000000  0.0000000000
   233.5010000000    73.0470570545   501.9552590699  0.0000000000  0.0000000000
   233.0010000000    72.8857509138   501.1363213214  0.0000000000  0.0000000000
   232.5010000000    72.7244505107   500.3169519347  0.0000000000  0.0000000000
   232.0010000000    72.5631557850   499.4971493622  0.0000000000  0.0000000000
   231.5010000000    72.4018666829   498.6769120814  0.0000000000  0.0000000000
   231.0010000000    72.2405834535   497.8562401056  0.0000000000  0.0000000000
   230.5010000000    72.0793059061   497.0351312034  0.0000000000  0.0000000000
   230.0010000000    71.9180340049   496.2135839255  0.0000000000  0.0000000000
   229.5010000000    71.7567680157   495.3915983532  0.0000000000  0.0000000000
   229.0010000000    71.5955079141   494.5691730829  0.0000000000  0.0000000000
   228.5010000000    71.4342535345   493.7463059853  0.0000000000  0.0000000000
   228.0010000000    71.2730048656   492.9229957099  0.0000000000  0.0000000000
   227.5010000000    71.1117621960   492.0992424305  0.0000000000  0.0000000000
   227.0010000000    70.9505255253   491.2750448428  0.0000000000  0.0000000000
   226.5010000000    70.7892945675   490.4504001719  0.0000000000  0.0000000000
   226.0010000000    70.6280696283   489.6253086636  0.0000000000  0.0000000000
   225.5010000000    70.4668505808   488.7997683438  0.0000000000  0.0000000000
   225.0010000000    70.3056374508   487.9737780128  0.0000000000  0.0000000000
   224.5010000000    70.1444304155   487.1473372411  0.0000000000  0.0000000000
   224.0010000000    69.9832292227   486.3204433907  0.0000000000  0.0000000000
   223.5010000000    69.8220342072   485.4930968271  0.0000000000  0.0000000000
   223.0010000000    69.6608451303   484.6652949672  0.0000000000  0.0000000000
   222.5010000000    69.4996621942   483.8370374840  0.0000000000  0.0000000000
   222.0010000000    69.3384851746   483.0083218517  0.0000000000  0.0000000000
   221.5010000000    69.1773144302   482.1791485356  0.0000000000  0.0000000000
   221.0010000000    69.0161497502   481.3495150652  0.0000000000  0.0000000000
   220.5010000000    68.8549912186   480.5194204788  0.0000000000  0.0000000000
   220.0010000000    68.6938387825   479.6888631035  0.0000000000  0.0000000000
   219.5010000000    68.5326925393   478.8578420322  0.0000000000  0.0000000000
   219.0010000000    68.3715525924   478.0263563839  0.0000000000  0.0000000000
   218.5010000000    68.2104187672   477.1944038349  0.0000000000  0.0000000000
   218.0010000000    68.0492913233   476.3619842955  0.0000000000  0.0000000000
   217.5010000000    67.8881699588   475.5290947677  0.0000000000  0.0000000000
   217.0010000000    67.7270550881   474.6957359497  0.0000000000  0.0000000000
   216.5010000000    67.5659464241   473.8619049040  0.0000000000  0.0000000000
   216.0010000000    67.4048441118   473.0276009202  0.0000000000  0.0000000000
   215.5010000000    67.2437481618   472.1928225853  0.0000000000  0.0000000000
   215.0010000000    67.0826584513   471.3575677876  0.0000000000  0.0000000000
   214.5010000000    66.9215752867   470.5218366318  0.0000000000  0.0000000000
   214.0010000000    66.7604985597   469.6856270654  0.0000000000  0.0000000000
   213.5010000000    66.5994281702   468.8489370694  0.0000000000  0.0000000000
   213.0010000000    66.4383643054   468.0117661086  0.0000000000  0.0000000000
   212.5010000000    66.2773070195   467.1741129506  0.0000000000  0.0000000000
   212.0010000000    66.1162560961   466.3359749460  0.0000000000  0.0000000000
   211.5010000000    65.9552118829   465.4973523731  0.0000000000  0.0000000000
   211.0010000000    65.7941740405   464.6582419250  0.0000000000  0.0000000000
   210.5010000000    65.6331429311   463.8186439400  0.0000000000  0.0000000000
   210.0010000000    65.4721183700   462.9785559000  0.0000000000  0.0000000000
   209.5010000000    65.3111003196   462.1379760431  0.0000000000  0.0000000000
   209.0010000000    65.1500890257   461.2969040786  0.0000000000  0.0000000000
   208.5010000000    64.9890844657   460.4553383079  0.0000000000  0.0000000000
   208.0010000000    64.8280865568   459.6132767080  0.0000000000  0.0000000000
   207.5010000000    64.6670954302   458.7707183659  0.0000000000  0.0000000000
   207.0010000000    64.5061108832   457.9276606118  0.0000000000  0.0000000000
   206.5010000000    64.3451332675   457.0841036720  0.0000000000  0.0000000000
   206.0010000000    64.1841624651   456.2400453020  0.0000000000  0.0000000000
   205.5010000000    64.0231982991   455.3954829395  0.0000000000  0.0000000000
   205.0010000000    63.8622412120   454.5504172633  0.0000000000  0.0000000000
   204.5010000000    63.7012908404   453.7048447127  0.0000000000  0.0000000000
   204.0010000000    63.5403473721   452.8587646113  0.0000000000  0.0000000000
   203.5010000000    63.3794108673   452.0121756050  0.0000000000  0.0000000000
   203.0010000000    63.2184813944   451.1650763743  0.0000000000  0.0000000000
   202.5010000000    63.0575587620   450.3174642206  0.0000000000  0.0000000000
   202.0010000000    62.8966431905   449.4693386059  0.0000000000  0.0000000000
   201.5010000000    62.7357346404   448.6206976129  0.0000000000  0.0000000000
   201.0010000000    62.5748332148   447.7715400674  0.0000000000  0.0000000000
   200.5010000000    62.4139387588   446.9218634230  0.0000000000  0.0000000000
   200.0010000000    62.2530513935   446.0716665812  0.0000000000  0.0000000000
   199.5010000000    62.0921712484   445.2209484787  0.0000000000  0.0000000000
   199.0010000000    61.9312981965   444.3697066855  0.0000000000  0.0000000000
   198.5010000000    61.7704323853   443.5179402144  0.0000000000  0.0000000000
   198.0010000000    61.6095738386   442.6656474143  0.0000000000  0.0000000000
   197.5010000000    61.4487224581   441.8128259750  0.0000000000  0.0000000000
   197.0010000000    61.2878782868   440.9594743264  0.0000000000  0.0000000000
   196.5010000000    61.1270415084   440.1055916342  0.0000000000  0.0000000000
   196.0010000000    60.9662119877   439.2511753607  0.0000000000  0.0000000000
   195.5010000000    60.8053897960   438.3962240551  0.0000000000  0.0000000000
   195.0010000000    60.6445750794   437.5407366529  0.0000000000  0.0000000000
   194.5010000000    60.4837676671   436.6847103949  0.0000000000  0.0000000000
   194.0010000000    60.3229677894   435.8281446452  0.0000000000  0.0000000000
   193.5010000000    60.1621752962   434.9710367302  0.0000000000  0.0000000000
   193.0010000000    60.0013904364   434.1133860941  0.0000000000  0.0000000000
   192.5010000000    59.8406129511   433.2551894599  0.0000000000  0.0000000000
   192.0010000000    59.6798431090   432.3964463552  0.0000000000  0.0000000000
   191.5010000000    59.5190808012   431.5371542814  0.0000000000  0.0000000000
   191.0010000000    59.3583260585   430.6773114736  0.0000000000  0.0000000000
   190.5010000000    59.1975790501   429.8169168968  0.0000000000  0.0000000000
   190.0010000000    59.0368396990   428.9559681863  0.0000000000  0.0000000000
   189.5010000000    58.8761079391   428.0944630250  0.0000000000  0.0000000000
   189.0010000000    58.7153839708   427.2324005095  0.0000000000  0.0000000000
   188.5010000000    58.5546678761   426.3697790951  0.0000000000  0.0000000000
   188.0010000000    58.3939594943   425.5065959184  0.0000000000  0.0000000000
   187.5010000000    58.2332589296   424.6428495284  0.0000000000  0.0000000000
   187.0010000000    58.0725661707   423.7785378392  0.0000000000  0.0000000000
   186.5010000000    57.9118813432   422.9136594913  0.0000000000  0.0000000000
   186.0010000000    57.7512044575   422.0482124926  0.0000000000  0.0000000000
   185.5010000000    57.5905355354   421.1821948989  0.0000000000  0.0000000000
   185.0010000000    57.4298744844   420.3156041387  0.0000000000  0.0000000000
   184.5010000000    57.2692215997   419.4484397177  0.0000000000  0.0000000000
   184.0010000000    57.1085766866   418.5806984865  0.0000000000  0.0000000000
   183.5010000000    56.9479398129   417.7123786982  0.0000000000  0.0000000000
   183.0010000000    56.7873111819   416.8434793269  0.0000000000  0.0000000000
   182.5010000000    56.6266906351   415.9739973780  0.0000000000  0.0000000000
   182.0010000000    56.4660782751   415.1039312542  0.0000000000  0.0000000000
   181.5010000000    56.3054740922   414.2332787377  0.0000000000  0.0000000000
   181.0010000000    56.1448780891   413.3620376639  0.0000000000  0.0000000000
   180.5010000000    55.9842905266   412.4902072562  0.0000000000  0.0000000000
   180.0010000000    55.8237111853   411.6177841173  0.0000000000  0.0000000000
   179.5010000000    55.6631402274   410.7447669075  0.0000000000  0.0000000000
   179.0010000000    55.5025777041   409.8711536724  0.0000000000  0.0000000000
   178.5010000000    55.3420234354   408.9969411828  0.0000000000  0.0000000000
   178.0010000000    55.1814777422   408.1221289228  0.0000000000  0.0000000000
   177.5010000000    55.0209405914   407.2467144366  0.0000000000  0.0000000000
   177.0010000000    54.8604119029   406.3706949953  0.0000000000  0.0000000000
   176.5010000000    54.6998917918   405.4940689200  0.0000000000  0.0000000000
   176.0010000000    54.5393803252   404.6168342560  0.0000000000  0.0000000000
   175.5010000000    54.3788774025   403.7389881176  0.0000000000  0.0000000000
   175.0010000000    54.2183831779   402.8605289952  0.0000000000  0.0000000000
   174.5010000000    54.0578976979   401.9814547777  0.0000000000  0.0000000000
   174.0010000000    53.8974209029   401.1017627564  0.0000000000  0.0000000000
   173.5010000000    53.7369529865   400.2214515943  0.0000000000  0.0000000000
   173.0010000000    53.5764939164   399.3405187017  0.0000000000  0.0000000000
   172.5010000000    53.4160435560   398.4589608988  0.0000000000  0.0000000000
   172.0010000000    53.2556022582   397.5767776792  0.0000000000  0.0000000000
   171.5010000000    53.0951697962   396.6939653340  0.0000000000  0.0000000000
   171.0010000000    52.9347463133   395.8105221741  0.0000000000  0.0000000000
   170.5010000000    52.7743319665   394.9264465699  0.0000000000  0.0000000000
   170.0010000000    52.6139265737   394.0417350072  0.0000000000  0.0000000000
   169.5010000000    52.4535303209   393.1563859838  0.0000000000  0.0000000000
   169.0010000000    52.2931431737   392.2703967650  0.0000000000  0.0000000000
   168.5010000000    52.1327652298   391.3837653287  0.0000000000  0.0000000000
   168.0010000000    51.9723964850   390.4964890725  0.0000000000  0.0000000000
   167.5010000000    51.8120369506   389.6085654615  0.0000000000  0.0000000000
   167.0010000000    51.6516867690   388.7199926712  0.0000000000  0.0000000000
   166.5010000000    51.4913459819   387.8307682997  0.0000000000  0.0000000000
   166.0010000000    51.3310145309   386.9408893734  0.0000000000  0.0000000000
   165.5010000000    51.1706924890   386.0503536300  0.0000000000  0.0000000000
   165.0010000000    51.0103799451   385.1591588759  0.0000000000  0.0000000000
   164.5010000000    50.8500769461   384.2673026672  0.0000000000  0.0000000000
   164.0010000000    50.6897834979   383.3747823127  0.0000000000  0.0000000000
   163.5010000000    50.5294995657   382.4815948766  0.0000000000  0.0000000000
   163.0010000000    50.3692254164   381.5877390839  0.0000000000  0.0000000000
   162.5010000000    50.2089608773   380.6932111912  0.0000000000  0.0000000000
   162.0010000000    50.0487060209   379.7980088015  0.0000000000  0.0000000000
   161.5010000000    49.8884610490   378.9021302225  0.0000000000  0.0000000000
   161.0010000000    49.7282258410   378.0055719405  0.0000000000  0.0000000000
   160.5010000000    49.5680005198   377.1083317823  0.0000000000  0.0000000000
   160.0010000000    49.4077851127   376.2104070204  0.0000000000  0.0000000000
   159.5010000000    49.2475796645   375.3117950056  0.0000000000  0.0000000000
   159.0010000000    49.0873841819   374.4124928535  0.0000000000  0.0000000000
   158.5010000000    48.9271987454   373.5124980732  0.0000000000  0.0000000000
   158.0010000000    48.7670235087   372.6118085650  0.0000000000  0.0000000000
   157.5010000000    48.6068583656   371.7104207468  0.0000000000  0.0000000000
   157.0010000000    48.4467034504   370.8083323690  0.0000000000  0.0000000000
   156.5010000000    48.2865588053   369.9055406396  0.0000000000  0.0000000000
   156.0010000000    48.1264243806   369.0020422296  0.0000000000  0.0000000000
   155.5010000000    47.9663003663   368.0978351368  0.0000000000  0.0000000000
   155.0010000000    47.8061867507   367.1929162018  0.0000000000  0.0000000000
   154.5010000000    47.6460835422   366.2872823530  0.0000000000  0.0000000000
   154.0010000000    47.4859908776   365.3809312242  0.0000000000  0.0000000000
   153.5010000000    47.3259086952   364.4738593021  0.0000000000  0.0000000000
   153.0010000000    47.1658371708   363.5660643955  0.0000000000  0.0000000000
   152.5010000000    47.0057762829   362.6575431710  0.0000000000  0.0000000000
   152.0010000000    46.8457261384   361.7482930010  0.0000000000  0.0000000000
   151.5010000000    46.6856867565   360.8383107356  0.0000000000  0.0000000000
   151.0010000000    46.5256581236   359.9275930134  0.0000000000  0.0000000000
   150.5010000000    46.3656404080   359.0161374834  0.0000000000  0.0000000000
   150.0010000000    46.2056335309   358.1039403628  0.0000000000  0.0000000000
   149.5010000000    46.0456377020   357.1909994889  0.0000000000  0.0000000000
   149.0010000000    45.8856529385   356.2773115761  0.0000000000  0.0000000000
   148.5010000000    45.7256791735   355.3628728319  0.0000000000  0.0000000000
   148.0010000000    45.5657165746   354.4476807768  0.0000000000  0.0000000000
   147.5010000000    45.4057651718   353.5317321208  0.0000000000  0.0000000000
   147.0010000000    45.2458250704   352.6150239773  0.0000000000  0.0000000000
   146.5010000000    45.0858961880   351.6975523565  0.0000000000  0.0000000000
   146.0010000000    44.9259787273   350.7793148784  0.0000000000  0.0000000000
   145.5010000000    44.7660727042   349.8603080624  0.0000000000  0.0000000000
   145.0010000000    44.6061781580   348.9405285350  0.0000000000  0.0000000000
   144.5010000000    44.4462950996   348.0199727310  0.0000000000  0.0000000000
   144.0010000000    44.2864237710   347.0986383879  0.0000000000  0.0000000000
   143.5010000000    44.1265640234   346.1765209630  0.0000000000  0.0000000000
   143.0010000000    43.9667159914   345.2536175182  0.0000000000  0.0000000000
   142.5010000000    43.8068797820   344.3299249269  0.0000000000  0.0000000000
   142.0010000000    43.6470553726   343.4054392851  0.0000000000  0.0000000000
   141.5010000000    43.4872429196   342.4801576927  0.0000000000  0.0000000000
   141.0010000000    43.3274425016   341.5540767711  0.0000000000  0.0000000000
   140.5010000000    43.1676540194   340.6271920790  0.0000000000  0.0000000000
   140.0010000000    43.0078777048   339.6995010640  0.0000000000  0.0000000000
   139.5010000000    42.8481135108   338.7709995250  0.0000000000  0.0000000000
   139.0010000000    42.6883615690   337.8416842649  0.0000000000  0.0000000000
   138.5010000000    42.5286218859   336.9115513285  0.0000000000  0.0000000000
   138.0010000000    42.3688946456   335.9805977626  0.0000000000  0.0000000000
   137.5010000000    42.2091798086   335.0488192764  0.0000000000  0.0000000000
   137.0010000000    42.0494774629   334.1162122920  0.0000000000  0.0000000000
   136.5010000000    41.8897877245   333.1827733584  0.0000000000  0.0000000000
   136.0010000000    41.7301105382   332.2484979926  0.0000000000  0.0000000000
   135.5010000000    41.5704461750   331.3133835833  0.0000000000  0.0000000000
   135.0010000000    41.4107945382   330.3774253334  0.0000000000  0.0000000000
   134.5010000000    41.2511557582   329.4406197394  0.0000000000  0.0000000000
   134.0010000000    41.0915298469   328.5029625682  0.0000000000  0.0000000000
   133.5010000000    40.9319169929   327.5644505877  0.0000000000  0.0000000000
   133.0010000000    40.7723171699   326.6250792667  0.0000000000  0.0000000000
   132.5010000000    40.6127304801   325.6848447911  0.0000000000  0.0000000000
   132.0010000000    40.4531570071   324.7437432024  0.0000000000  0.0000000000
   131.5010000000    40.2935968174   323.8017704006  0.0000000000  0.0000000000
   131.0010000000    40.1340500565   322.8589227164  0.0000000000  0.0000000000
   130.5010000000    39.9745167089   321.9151954894  0.0000000000  0.0000000000
   130.0010000000    39.8149967921   320.9705842128  0.0000000000  0.0000000000
   129.5010000000    39.6554905471   320.0250856651  0.0000000000  0.0000000000
   129.0010000000    39.4959979607   319.0786950770  0.0000000000  0.0000000000
   128.5010000000    39.3365191481   318.1314084017  0.0000000000  0.0000000000
   128.0010000000    39.1770541633   317.1832211857  0.0000000000  0.0000000000
   127.5010000000    39.0176030941   316.2341291357  0.0000000000  0.0000000000
   127.0010000000    38.8581660627   315.2841281192  0.0000000000  0.0000000000
   126.5010000000    38.6987430376   314.3332130467  0.0000000000  0.0000000000
   126.0010000000    38.5393342107   313.3813801151  0.0000000000  0.0000000000
   125.5010000000    38.3799396217   312.4286245699  0.0000000000  0.0000000000
   125.0010000000    38.2205593465   311.4749418283  0.0000000000  0.0000000000
   124.5010000000    38.0611934975   310.5203274793  0.0000000000  0.0000000000
   124.0010000000    37.9018422233   309.5647772848  0.0000000000  0.0000000000
   123.5010000000    37.7425054330   308.6082855223  0.0000000000  0.0000000000
   123.0010000000    37.5831834421   307.6508488619  0.0000000000  0.0000000000
   122.5010000000    37.4238761441   306.6924613924  0.0000000000  0.0000000000
   122.0010000000    37.2645837016   305.7331187680  0.0000000000  0.0000000000
   121.5010000000    37.1053062240   304.7728162770  0.0000000000  0.0000000000
   121.0010000000    36.9460437695   303.8115488482  0.0000000000  0.0000000000
   120.5010000000    36.7867965268   302.8493121481  0.0000000000  0.0000000000
   120.0010000000    36.6275644537   301.8861003982  0.0000000000  0.0000000000
   119.5010000000    36.4683476854   300.9219088375  0.0000000000  0.0000000000
   119.0010000000    36.3091464425   299.9567331725  0.0000000000  0.0000000000
   118.5010000000    36.1499606294   298.9905671400  0.0000000000  0.0000000000
   118.0010000000    35.9907904620   298.0234063103  0.0000000000  0.0000000000
   117.5010000000    35.8316360203   297.0552453766  0.0000000000  0.0000000000
   117.0010000000    35.6724973401   296.0860787049  0.0000000000  0.0000000000
   116.5010000000    35.5133746338   295.1159016815  0.0000000000  0.0000000000
   116.0010000000    35.3542679817   294.1447088316  0.0000000000  0.0000000000
   115.5010000000    35.1951774221   293.1724943653  0.0000000000  0.0000000000
   115.0010000000    35.0361030400   292.1992527176  0.0000000000  0.0000000000
   114.5010000000    34.8770450538   291.2249790808  0.0000000000  0.0000000000
   114.0010000000    34.7180034677   290.2496672765  0.0000000000  0.0000000000
   113.5010000000    34.5589785073   289.2733124219  0.0000000000  0.0000000000
   113.0010000000    34.3999701013   288.2959077481  0.0000000000  0.0000000000
   112.5010000000    34.2409785718   287.3174488423  0.0000000000  0.0000000000
   112.0010000000    34.0820038611   286.3379288908  0.0000000000  0.0000000000
   111.5010000000    33.9230461338   285.3573423832  0.0000000000  0.0000000000
   111.0010000000    33.7641055199   284.3756835302  0.0000000000  0.0000000000
   110.5010000000    33.6051821584   283.3929465321  0.0000000000  0.0000000000
   110.0010000000    33.4462761139   282.4091250605  0.0000000000  0.0000000000
   109.5010000000    33.2873875463   281.4242133092  0.0000000000  0.0000000000
   109.0010000000    33.1285165434   280.4382049537  0.0000000000  0.0000000000
   108.5010000000    32.9696632476   279.4510939377  0.0000000000  0.0000000000
   108.0010000000    32.8108277728   278.4628739578  0.0000000000  0.0000000000
   107.5010000000    32.6520102065   277.4735384699  0.0000000000  0.0000000000
   107.0010000000    32.4932107754   276.4830817252  0.0000000000  0.0000000000
   106.5010000000    32.3344295159   275.4914967126  0.0000000000  0.0000000000
   106.0010000000    32.1756665646   274.4987769692  0.0000000000  0.0000000000
   105.5010000000    32.0169220763   273.5049160682  0.0000000000  0.0000000000
   105.0010000000    31.8581961839   272.5099073675  0.0000000000  0.0000000000
   104.5010000000    31.6994890000   271.5137440175  0.0000000000  0.0000000000
   104.0010000000    31.5408006588   270.5164192213  0.0000000000  0.0000000000
   103.5010000000    31.3821313164   269.5179262391  0.0000000000  0.0000000000
   103.0010000000    31.2234811121   268.5182581401  0.0000000000  0.0000000000
   102.5010000000    31.0648501695   267.5174078097  0.0000000000  0.0000000000
   102.0010000000    30.9062385980   266.5153679567  0.0000000000  0.0000000000
   101.5010000000    30.7476465736   265.5121316220  0.0000000000  0.0000000000
   101.0010000000    30.5890742600   264.5076916797  0.0000000000  0.0000000000
   100.5010000000    30.4305218100   263.5020408447  0.0000000000  0.0000000000
   100.0010000000    30.2719892888   262.4951711831  0.0000000000  0.0000000000
    99.5010000000    30.1134769498   261.4870758615  0.0000000000  0.0000000000
    99.0010000000    29.9549848830   260.4777469131  0.0000000000  0.0000000000
    98.5010000000    29.7965132513   259.4671767381  0.0000000000  0.0000000000
    98.0010000000    29.6380622139   258.4553576128  0.0000000000  0.0000000000
    97.5010000000    29.4796319656   257.4422819429  0.0000000000  0.0000000000
    97.0010000000    29.3212225852   256.4279412885  0.0000000000  0.0000000000
    96.5010000000    29.1628342673   255.4123278469  0.0000000000  0.0000000000
    96.0010000000    29.0044672459   254.3954339637  0.0000000000  0.0000000000
    95.5010000000    28.8461215685   253.3772506798  0.0000000000  0.0000000000
    95.0010000000    28.6877975151   252.3577704208  0.0000000000  0.0000000000
    94.5010000000    28.5294951457   251.3369840856  0.0000000000  0.0000000000
    94.0010000000    28.3712147541   250.3148839662  0.0000000000  0.0000000000
    93.5010000000    28.2129564188   249.2914608518  0.0000000000  0.0000000000
    93.0010000000    28.0547203053   248.2667059740  0.0000000000  0.0000000000
    92.5010000000    27.8965067029   247.2406112483  0.0000000000  0.0000000000
    92.0010000000    27.7383156936   246.2131671260  0.0000000000  0.0000000000
    91.5010000000    27.5801475237   245.1843650002  0.0000000000  0.0000000000
    91.0010000000    27.4220023109   244.1541953040  0.0000000000  0.0000000000
    90.5010000000    27.2638803031   243.1226491875  0.0000000000  0.0000000000
    90.0010000000    27.1057816966   242.0897173375  0.0000000000  0.0000000000
    89.5010000000    26.9477066395   241.0553899920  0.0000000000  0.0000000000
    89.0010000000    26.7896553064   240.0196574251  0.0000000000  0.0000000000
    88.5010000000    26.6316280420   238.9825108911  0.0000000000  0.0000000000
    88.0010000000    26.4736248635   237.9439393549  0.0000000000  0.0000000000
    87.5010000000    26.3156461051   236.9039337199  0.0000000000  0.0000000000
    87.0010000000    26.1576919215   235.8624835643  0.0000000000  0.0000000000
    86.5010000000    25.9997625735   234.8195790194  0.0000000000  0.0000000000
    86.0010000000    25.8418581850   233.7752091583  0.0000000000  0.0000000000
    85.5010000000    25.6839790251   232.7293638610  0.0000000000  0.0000000000
    85.0010000000    25.5261253695   231.6820328965  0.0000000000  0.0000000000
    84.5010000000    25.3682973655   230.6332050217  0.0000000000  0.0000000000
    84.0010000000    25.2104952765   229.5828696023  0.0000000000  0.0000000000
    83.5010000000    25.0527192783   228.5310152524  0.0000000000  0.0000000000
    83.0010000000    24.8949697004   227.4776314439  0.0000000000  0.0000000000
    82.5010000000    24.7372466882   226.4227062469  0.0000000000  0.0000000000
    82.0010000000    24.5795505793   225.3662288403  0.0000000000  0.0000000000
    81.5010000000    24.4218815011   224.3081868144  0.0000000000  0.0000000000
    81.0010000000    24.2642398106   223.2485691177  0.0000000000  0.0000000000
    80.5010000000    24.1066256953   222.1873633722  0.0000000000  0.0000000000
    80.0010000000    23.9490394762   221.1245579097  0.0000000000  0.0000000000
    79.5010000000    23.7914813461   220.0601400013  0.0000000000  0.0000000000
    79.0010000000    23.6339515713   218.9940972149  0.0000000000  0.0000000000
    78.5010000000    23.4764504284   217.9264169851  0.0000000000  0.0000000000
    78.0010000000    23.3189782396   216.8570868502  0.0000000000  0.0000000000
    77.5010000000    23.1615352468   215.7860935911  0.0000000000  0.0000000000
    77.0010000000    23.0041217445   214.7134241324  0.0000000000  0.0000000000
    76.5010000000    22.8467379557   213.6390646869  0.0000000000  0.0000000000
    76.0010000000    22.6893842901   212.5630025192  0.0000000000  0.0000000000
    75.5010000000    22.5320609655   211.4852233527  0.0000000000  0.0000000000
    75.0010000000    22.3747682673   210.4057131365  0.0000000000  0.0000000000
    74.5010000000    22.2175065509   209.3244580604  0.0000000000  0.0000000000
    74.0010000000    22.0602760892   208.2414435005  0.0000000000  0.0000000000
    73.5010000000    21.9030772019   207.1566549056  0.0000000000  0.0000000000
    73.0010000000    21.7459102593   206.0700778163  0.0000000000  0.0000000000
    72.5010000000    21.5887755632   204.9816970376  0.0000000000  0.0000000000
    72.0010000000    21.4316734136   203.8914970948  0.0000000000  0.0000000000
    71.5010000000    21.2746041747   202.7994626816  0.0000000000  0.0000000000
    71.0010000000    21.1175682177   201.7055782608  0.0000000000  0.0000000000
    70.5010000000    20.9605658060   200.6098272565  0.0000000000  0.0000000000
    70.0010000000    20.8035974006   199.5121941777  0.0000000000  0.0000000000
    69.5010000000    20.6466633055   198.4126621360  0.0000000000  0.0000000000
    69.0010000000    20.4897639126   197.3112145490  0.0000000000  0.0000000000
    68.5010000000    20.3328995878   196.2078343381  0.0000000000  0.0000000000
    68.0010000000    20.1760707360   195.1025043749  0.0000000000  0.0000000000
    67.5010000000    20.0192776901   193.9952066931  0.0000000000  0.0000000000
    67.0010000000    19.8625209206   192.8859239584  0.0000000000  0.0000000000
    66.5010000000    19.7058007807   191.7746376606  0.0000000000  0.0000000000
    66.0010000000    19.5491176867   190.6613293798  0.0000000000  0.0000000000
    65.5010000000    19.3924720947   189.5459806150  0.0000000000  0.0000000000
    65.0010000000    19.2358644221   188.4285722170  0.0000000000  0.0000000000
    64.5010000000    19.0792950559   187.3090844347  0.0000000000  0.0000000000
    64.0010000000    18.9227644997   186.1874979573  0.0000000000  0.0000000000
    63.5010000000    18.7662731848   185.0637925542  0.0000000000  0.0000000000
    63.0010000000    18.6098215622   183.9379477230  0.0000000000  0.0000000000
    62.5010000000    18.4534101379   182.8099429301  0.0000000000  0.0000000000
    62.0010000000    18.2970393433   181.6797566725  0.0000000000  0.0000000000
    61.5010000000    18.1407097354   180.5473679038  0.0000000000  0.0000000000
    61.0010000000    17.9844217603   179.4127543196  0.0000000000  0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-dens5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   507.5272954917  2117.4199957401  0.0000000000  0.0000000000
  1558.5010000000   506.7045486476  2114.8603979690  0.0000000000  0.0000000000
  1556.0010000000   505.8818094869  2112.2997786602  0.0000000000  0.0000000000
  1553.5010000000   505.0590789128  2109.7381385221  0.0000000000  0.0000000000
  1551.0010000000   504.2363559528  2107.1754724159  0.0000000000  0.0000000000
  1548.5010000000   503.4136415330  2104.6117811081  0.0000000000  0.0000000000
  1546.0010000000   502.5909353346  2102.0470614805  0.0000000000  0.0000000000
  1543.5010000000   501.7682376788  2099.4813124014  0.0000000000  0.0000000000
  1541.0010000000   500.9455482729  2096.9145308171  0.0000000000  0.0000000000
  1538.5010000000   500.1228668382  2094.3467137088  0.0000000000  0.0000000000
  1536.0010000000   499.3001943571  2091.7778619862  0.0000000000  0.0000000000
  1533.5010000000   498.4775299519  2089.2079707451  0.0000000000  0.0000000000
  1531.0010000000   497.6548740062  2086.6370390098  0.0000000000  0.0000000000
  1528.5010000000   496.8322269143  2084.0650658335  0.0000000000  0.0000000000
  1526.0010000000   496.0095878410  2081.4920464163  0.0000000000  0.0000000000
  1523.5010000000   495.1869572075  2078.9179798780  0.0000000000  0.0000000000
  1521.0010000000   494.3643354462  2076.3428653667  0.0000000000  0.0000000000
  1518.5010000000   493.5417217641  2073.7666981879  0.0000000000  0.0000000000
  1516.0010000000   492.7191166203  2071.1894775566  0.0000000000  0.0000000000
  1513.5010000000   491.8965204849  2068.6112027169  0.0000000000  0.0000000000
  1511.0010000000   491.0739326075  2066.0318690793  0.0000000000  0.0000000000
  1508.5010000000   490.2513528700  2063.4514740255  0.0000000000  0.0000000000
  1506.0010000000   489.4287817824  2060.8700169003  0.0000000000  0.0000000000
  1503.5010000000   488.6062204795  2058.2874990036  0.0000000000  0.0000000000
  1501.0010000000   487.7836670405  2055.7039120346  0.0000000000  0.0000000000
  1498.5010000000   486.9611220158  2053.1192554393  0.0000000000  0.0000000000
  1496.0010000000   486.1385859667  2050.5335286926  0.0000000000  0.0000000000
  1493.5010000000   485.3160588552  2047.9467293789  0.0000000000  0.0000000000
  1491.0010000000   484.4935400479  2045.3588531997  0.0000000000  0.0000000000
  1488.5010000000   483.6710307551  2042.7699016482  0.0000000000  0.0000000000
  1486.0010000000   482.8485297628  2040.1798685806  0.0000000000  0.0000000000
  1483.5010000000   482.0260376992  2037.5887536416  0.0000000000  0.0000000000
  1481.0010000000   481.2035545970  2034.9965545935  0.0000000000  0.0000000000
  1478.5010000000   480.3810798974  2032.4032673242  0.0000000000  0.0000000000
  1476.0010000000   479.5586142686  2029.8088915808  0.0000000000  0.0000000000
  1473.5010000000   478.7361577858  2027.2134252331  0.0000000000  0.0000000000
  1471.0010000000   477.9137099348  2024.6168642811  0.0000000000  0.0000000000
  1468.5010000000   477.0912708214  2022.0192066711  0.0000000000  0.0000000000
  1466.0010000000   476.2688411673  2019.4204522877  0.0000000000  0.0000000000
  1463.5010000000   475.4464205031  2016.8205972438  0.0000000000  0.0000000000
  1461.0010000000   474.6240089770  2014.2196395937  0.0000000000  0.0000000000
  1458.5010000000   473.8016061517  2011.6175755308  0.0000000000  0.0000000000
  1456.0010000000   472.9792122059  2009.0144031866  0.0000000000  0.0000000000
  1453.5010000000   472.1568279305  2006.4101226230  0.0000000000  0.0000000000
  1451.0010000000   471.3344529330  2003.8047301467  0.0000000000  0.0000000000
  1448.5010000000   470.5120862418  2001.1982202166  0.0000000000  0.0000000000
  1446.0010000000   469.6897286923  1998.5905930085  0.0000000000  0.0000000000
  1443.5010000000   468.8673811311  1995.9818487278  0.0000000000  0.0000000000
  1441.0010000000   468.0450420396  1993.3719800667  0.0000000000  0.0000000000
  1438.5010000000   467.2227128890  1990.7609891944  0.0000000000  0.0000000000
  1436.0010000000   466.4003921960  1988.1488688908  0.0000000000  0.0000000000
  1433.5010000000   465.5780820509  1985.5356232776  0.0000000000  0.0000000000
  1431.0010000000   464.7557798213  1982.9212414594  0.0000000000  0.0000000000
  1428.5010000000   463.9334876261  1980.3057276312  0.0000000000  0.0000000000
  1426.0010000000   463.1112046416  1977.6890766253  0.0000000000  0.0000000000
  1423.5010000000   462.2889306534  1975.0712851980  0.0000000000  0.0000000000
  1421.0010000000   461.4666666399  1972.4523538949  0.0000000000  0.0000000000
  1418.5010000000   460.6444118293  1969.8322776784  0.0000000000  0.0000000000
  1416.0010000000   459.8221666428  1967.2110553000  0.0000000000  0.0000000000
  1413.5010000000   458.9999303447  1964.5886818129  0.0000000000  0.0000000000
  1411.0010000000   458.1777039737  1961.9651579184  0.0000000000  0.0000000000
  1408.5010000000   457.3554874119  1959.3404806200  0.0000000000  0.0000000000
  1406.0010000000   456.5332805584  1956.7146469646  0.0000000000  0.0000000000
  1403.5010000000   455.7110821649  1954.0876503209  0.0000000000  0.0000000000
  1401.0010000000   454.8888944961  1951.4594952715  0.0000000000  0.0000000000
  1398.5010000000   454.0667163366  1948.8301752696  0.0000000000  0.0000000000
  1396.0010000000   453.2445476547  1946.1996875381  0.0000000000  0.0000000000
  1393.5010000000   452.4223884356  1943.5680293437  0.0000000000  0.0000000000
  1391.0010000000   451.6002386821  1940.9351979977  0.0000000000  0.0000000000
  1388.5010000000   450.7780989918  1938.3011927063  0.0000000000  0.0000000000
  1386.0010000000   449.9559693995  1935.6660108643  0.0000000000  0.0000000000
  1383.5010000000   449.1338493810  1933.0296480627  0.0000000000  0.0000000000
  1381.0010000000   448.3117390082  1930.3921017898  0.0000000000  0.0000000000
  1378.5010000000   447.4896383698  1927.7533695783  0.0000000000  0.0000000000
  1376.0010000000   446.6675475720  1925.1134490056  0.0000000000  0.0000000000
  1373.5010000000   445.8454667383  1922.4723376936  0.0000000000  0.0000000000
  1371.0010000000   445.0233960092  1919.8300333087  0.0000000000  0.0000000000
  1368.5010000000   444.2013355426  1917.1865335622  0.0000000000  0.0000000000
  1366.0010000000   443.3792843725  1914.5418325379  0.0000000000  0.0000000000
  1363.5010000000   442.5572438355  1911.8959317155  0.0000000000  0.0000000000
  1361.0010000000   441.7352130034  1909.2488252755  0.0000000000  0.0000000000
  1358.5010000000   440.9131921075  1906.6005111184  0.0000000000  0.0000000000
  1356.0010000000   440.0911813969  1903.9509871903  0.0000000000  0.0000000000
  1353.5010000000   439.2691805708  1901.3002496543  0.0000000000  0.0000000000
  1351.0010000000   438.4471899151  1898.6482965515  0.0000000000  0.0000000000
  1348.5010000000   437.6252102976  1895.9951277927  0.0000000000  0.0000000000
  1346.0010000000   436.8032397790  1893.3407342141  0.0000000000  0.0000000000
  1343.5010000000   435.9812798309  1890.6851176496  0.0000000000  0.0000000000
  1341.0010000000   435.1593308102  1888.0282763268  0.0000000000  0.0000000000
  1338.5010000000   434.3373908436  1885.3702012486  0.0000000000  0.0000000000
  1336.0010000000   433.5154625765  1882.7108980173  0.0000000000  0.0000000000
  1333.5010000000   432.6935436159  1880.0503559264  0.0000000000  0.0000000000
  1331.0010000000   431.8716355189  1877.3885770361  0.0000000000  0.0000000000
  1328.5010000000   431.0497370595  1874.7255543851  0.0000000000  0.0000000000
  1326.0010000000   430.2278498281  1872.0612901236  0.0000000000  0.0000000000
  1323.5010000000   429.4059731978  1869.3957792046  0.0000000000  0.0000000000
  1321.0010000000   428.5841065648  1866.7290166409  0.0000000000  0.0000000000
  1318.5010000000   427.7622504604  1864.0610011127  0.0000000000  0.0000000000
  1316.0010000000   426.9404054329  1861.3917313463  0.0000000000  0.0000000000
  1313.5010000000   426.1185698320  1858.7211989124  0.0000000000  0.0000000000
  1311.0010000000   425.2967459095  1856.0494080465  0.0000000000  0.0000000000
  1308.5010000000   424.4749320584  1853.3763504306  0.0000000000  0.0000000000
  1306.0010000000   423.6531294593  1850.7020267974  0.0000000000  0.0000000000
  1303.5010000000   422.8313371040  1848.0264307443  0.0000000000  0.0000000000
  1301.0010000000   422.0095556607  1845.3495613119  0.0000000000  0.0000000000
  1298.5010000000   421.1877852660  1842.6714157972  0.0000000000  0.0000000000
  1296.0010000000   420.3660249799  1839.9919879737  0.0000000000  0.0000000000
  1293.5010000000   419.5442755320  1837.3112770427  0.0000000000  0.0000000000
  1291.0010000000   418.7225376690  1834.6292822521  0.0000000000  0.0000000000
  1288.5010000000   417.9008099710  1831.9459957640  0.0000000000  0.0000000000
  1286.0010000000   417.0790937739  1829.2614187224  0.0000000000  0.0000000000
  1283.5010000000   416.2573882503  1826.5755451924  0.0000000000  0.0000000000
  1281.0010000000   415.4356936864  1823.8883728634  0.0000000000  0.0000000000
  1278.5010000000   414.6140103892  1821.1998994784  0.0000000000  0.0000000000
  1276.0010000000   413.7923376018  1818.5101192860  0.0000000000  0.0000000000
  1273.5010000000   412.9706762177  1815.8190319211  0.0000000000  0.0000000000
  1271.0010000000   412.1490260671  1813.1266335241  0.0000000000  0.0000000000
  1268.5010000000   411.3273870035  1810.4329202967  0.0000000000  0.0000000000
  1266.0010000000   410.5057589041  1807.7378885023  0.0000000000  0.0000000000
  1263.5010000000   409.6841422077  1805.0415362315  0.0000000000  0.0000000000
  1261.0010000000   408.8625368363  1802.3438598657  0.0000000000  0.0000000000
  1258.5010000000   408.0409421991  1799.6448540858  0.0000000000  0.0000000000
  1256.0010000000   407.2193593389  1796.9445189232  0.0000000000  0.0000000000
  1253.5010000000   406.3977882459  1794.2428509398  0.0000000000  0.0000000000
  1251.0010000000   405.5762278665  1791.5398432453  0.0000000000  0.0000000000
  1248.5010000000   404.7546793092  1788.8354960468  0.0000000000  0.0000000000
  1246.0010000000   403.9331415706  1786.1298025857  0.0000000000  0.0000000000
  1243.5010000000   403.1116158033  1783.4227631867  0.0000000000  0.0000000000
  1241.0010000000   402.2901015851  1780.7143729729  0.0000000000  0.0000000000
  1238.5010000000   401.4685990502  1778.0046288854  0.0000000000  0.0000000000
  1236.0010000000   400.6471078277  1775.2935261813  0.0000000000  0.0000000000
  1233.5010000000   399.8256281016  1772.5810619323  0.0000000000  0.0000000000
  1231.0010000000   399.0041600795  1769.8672332730  0.0000000000  0.0000000000
  1228.5010000000   398.1827039926  1767.1520374008  0.0000000000  0.0000000000
  1226.0010000000   397.3612595699  1764.4354698370  0.0000000000  0.0000000000
  1223.5010000000   396.5398270922  1761.7175279105  0.0000000000  0.0000000000
  1221.0010000000   395.7184058155  1758.9982055419  0.0000000000  0.0000000000
  1218.5010000000   394.8969971195  1756.2775036658  0.0000000000  0.0000000000
  1216.0010000000   394.0755997880  1753.5554146041  0.0000000000  0.0000000000
  1213.5010000000   393.2542142035  1750.8319359557  0.0000000000  0.0000000000
  1211.0010000000   392.4328407720  1748.1070653827  0.0000000000  0.0000000000
  1208.5010000000   391.6114799233  1745.3808006115  0.0000000000  0.0000000000
  1206.0010000000   390.7901300332  1742.6531325311  0.0000000000  0.0000000000
  1203.5010000000   389.9687926254  1739.9240624637  0.0000000000  0.0000000000
  1201.0010000000   389.1474676874  1737.1935866165  0.0000000000  0.0000000000
  1198.5010000000   388.3261547167  1734.4616995480  0.0000000000  0.0000000000
  1196.0010000000   387.5048537569  1731.7283976137  0.0000000000  0.0000000000
  1193.5010000000   386.6835653940  1728.9936789567  0.0000000000  0.0000000000
  1191.0010000000   385.8622886938  1726.2575366412  0.0000000000  0.0000000000
  1188.5010000000   385.0410242966  1723.5199689556  0.0000000000  0.0000000000
  1186.0010000000   384.2197723534  1720.7809725423  0.0000000000  0.0000000000
  1183.5010000000   383.3985335541  1718.0405458247  0.0000000000  0.0000000000
  1181.0010000000   382.5773060561  1715.2986787550  0.0000000000  0.0000000000
  1178.5010000000   381.7560916294  1712.5553733243  0.0000000000  0.0000000000
  1176.0010000000   380.9348895132  1709.8106230567  0.0000000000  0.0000000000
  1173.5010000000   380.1136994888  1707.0644232650  0.0000000000  0.0000000000
  1171.0010000000   379.2925228914  1704.3167744416  0.0000000000  0.0000000000
  1168.5010000000   378.4713585409  1701.5676686466  0.0000000000  0.0000000000
  1166.0010000000   377.6502068127  1698.8171031236  0.0000000000  0.0000000000
  1163.5010000000   376.8290676038  1696.0650734948  0.0000000000  0.0000000000
  1161.0010000000   376.0079408409  1693.3115754628  0.0000000000  0.0000000000
  1158.5010000000   375.1868274887  1690.5566081924  0.0000000000  0.0000000000
  1156.0010000000   374.3657265234  1687.8001641583  0.0000000000  0.0000000000
  1153.5010000000   373.5446389665  1685.0422426795  0.0000000000  0.0000000000
  1151.0010000000   372.7235638578  1682.2828363997  0.0000000000  0.0000000000
  1148.5010000000   371.9025012746  1679.5219414256  0.0000000000  0.0000000000
  1146.0010000000   371.0814523238  1676.7595573084  0.0000000000  0.0000000000
  1143.5010000000   370.2604161403  1673.9956769463  0.0000000000  0.0000000000
  1141.0010000000   369.4393928919  1671.2302966899  0.0000000000  0.0000000000
  1138.5010000000   368.6183827764  1668.4634129715  0.0000000000  0.0000000000
  1136.0010000000   367.7973860216  1665.6950223050  0.0000000000  0.0000000000
  1133.5010000000   366.9764023899  1662.9251196137  0.0000000000  0.0000000000
  1131.0010000000   366.1554321719  1660.1537015809  0.0000000000  0.0000000000
  1128.5010000000   365.3344751943  1657.3807633034  0.0000000000  0.0000000000
  1126.0010000000   364.5135308242  1654.6062983006  0.0000000000  0.0000000000
  1123.5010000000   363.6926004343  1651.8303068497  0.0000000000  0.0000000000
  1121.0010000000   362.8716834551  1649.0527826426  0.0000000000  0.0000000000
  1118.5010000000   362.0507803351  1646.2737227915  0.0000000000  0.0000000000
  1116.0010000000   361.2298895936  1643.4931178534  0.0000000000  0.0000000000
  1113.5010000000   360.4090137051  1640.7109717596  0.0000000000  0.0000000000
  1111.0010000000   359.5881502794  1637.9272719364  0.0000000000  0.0000000000
  1108.5010000000   358.7673008748  1635.1420191699  0.0000000000  0.0000000000
  1106.0010000000   357.9464651271  1632.3552077064  0.0000000000  0.0000000000
  1103.5010000000   357.1256436801  1629.5668351911  0.0000000000  0.0000000000
  1101.0010000000   356.3048352686  1626.7768927596  0.0000000000  0.0000000000
  1098.5010000000   355.4840410904  1623.9853798939  0.0000000000  0.0000000000
  1096.0010000000   354.6632609208  1621.1922912186  0.0000000000  0.0000000000
  1093.5010000000   353.8424940894  1618.3976198146  0.0000000000  0.0000000000
  1091.0010000000   353.0217414102  1615.6013637928  0.0000000000  0.0000000000
  1088.5010000000   352.2010027661  1612.8035180703  0.0000000000  0.0000000000
  1086.0010000000   351.3802785567  1610.0040793010  0.0000000000  0.0000000000
  1083.5010000000   350.5595682566  1607.2030409610  0.0000000000  0.0000000000
  1081.0010000000   349.7388723370  1604.4003999006  0.0000000000  0.0000000000
  1078.5010000000   348.9181903479  1601.5961497997  0.0000000000  0.0000000000
  1076.0010000000   348.0975223558  1598.7902860762  0.0000000000  0.0000000000
  1073.5010000000   347.2768689394  1595.9828058760  0.0000000000  0.0000000000
  1071.0010000000   346.4562297614  1593.1737031866  0.0000000000  0.0000000000
  1068.5010000000   345.6356049983  1590.3629737282  0.0000000000  0.0000000000
  1066.0010000000   344.8149948635  1587.5506133221  0.0000000000  0.0000000000
  1063.5010000000   343.9943991348  1584.7366162707  0.0000000000  0.0000000000
  1061.0010000000   343.1738181014  1581.9209786040  0.0000000000  0.0000000000
  1058.5010000000   342.3532516187  1579.1036948372  0.0000000000  0.0000000000
  1056.0010000000   341.5326995822  1576.2847595953  0.0000000000  0.0000000000
  1053.5010000000   340.7121623962  1573.4641692251  0.0000000000  0.0000000000
  1051.0010000000   339.8916400339  1570.6419185656  0.0000000000  0.0000000000
  1048.5010000000   339.0711325083  1567.8180025655  0.0000000000  0.0000000000
  1046.0010000000   338.2506398726  1564.9924162843  0.0000000000  0.0000000000
  1043.5010000000   337.4301622202  1562.1651548916  0.0000000000  0.0000000000
  1041.0010000000   336.6096992196  1559.3362120651  0.0000000000  0.0000000000
  1038.5010000000   335.7892515105  1556.5055848030  0.0000000000  0.0000000000
  1036.0010000000   334.9688188435  1553.6732670088  0.0000000000  0.0000000000
  1033.5010000000   334.1484014745  1550.8392543023  0.0000000000  0.0000000000
  1031.0010000000   333.3279992382  1548.0035408197  0.0000000000  0.0000000000
  1028.5010000000   332.5076120130  1545.1661208167  0.0000000000  0.0000000000
  1026.0010000000   331.6872406397  1542.3269918510  0.0000000000  0.0000000000
  1023.5010000000   330.8668841607  1539.4861452278  0.0000000000  0.0000000000
  1021.0010000000   330.0465430424  1536.6435771500  0.0000000000  0.0000000000
  1018.5010000000   329.2262173344  1533.7992823476  0.0000000000  0.0000000000
  1016.0010000000   328.4059075856  1530.9532572549  0.0000000000  0.0000000000
  1013.5010000000   327.5856130191  1528.1054936744  0.0000000000  0.0000000000
  1011.0010000000   326.7653347261  1525.2559898637  0.0000000000  0.0000000000
  1008.5010000000   325.9450715663  1522.4047362981  0.0000000000  0.0000000000
  1006.0010000000   325.1248242640  1519.5517299003  0.0000000000  0.0000000000
  1003.5010000000   324.3045926799  1516.6969645598  0.0000000000  0.0000000000
  1001.0010000000   323.4843776237  1513.8404374391  0.0000000000  0.0000000000
   998.5010000000   322.6641776936  1510.9821379665  0.0000000000  0.0000000000
   996.0010000000   321.8439942415  1508.1220651310  0.0000000000  0.0000000000
   993.5010000000   321.0238268615  1505.2602117650  0.0000000000  0.0000000000
   991.0010000000   320.2036756459  1502.3965724038  0.0000000000  0.0000000000
   988.5010000000   319.3835402868  1499.5311401515  0.0000000000  0.0000000000
   986.0010000000   318.5634214185  1496.6639113717  0.0000000000  0.0000000000
   983.5010000000   317.7433188285  1493.7948794356  0.0000000000  0.0000000000
   981.0010000000   316.9232327988  1490.9240394099  0.0000000000  0.0000000000
   978.5010000000   316.1031627714  1488.0513833860  0.0000000000  0.0000000000
   976.0010000000   315.2831095696  1485.1769082589  0.0000000000  0.0000000000
   973.5010000000   314.4630727350  1482.3006063988  0.0000000000  0.0000000000
   971.0010000000   313.6430523037  1479.4224718725  0.0000000000  0.0000000000
   968.5010000000   312.8230492421  1476.5425019798  0.0000000000  0.0000000000
   966.0010000000   312.0030623641  1473.6606864262  0.0000000000  0.0000000000
   963.5010000000   311.1830927358  1470.7770227926  0.0000000000  0.0000000000
   961.0010000000   310.3631397168  1467.8915026262  0.0000000000  0.0000000000
   958.5010000000   309.5432035969  1465.0041207082  0.0000000000  0.0000000000
   956.0010000000   308.7232847164  1462.1148719624  0.0000000000  0.0000000000
   953.5010000000   307.9033825957  1459.2237483876  0.0000000000  0.0000000000
   951.0010000000   307.0834981147  1456.3307467374  0.0000000000  0.0000000000
   948.5010000000   306.2636304673  1453.4358577814  0.0000000000  0.0000000000
   946.0010000000   305.4437802049  1450.5390770404  0.0000000000  0.0000000000
   943.5010000000   304.6239470663  1447.6403971277  0.0000000000  0.0000000000
   941.0010000000   303.8041317084  1444.7398138649  0.0000000000  0.0000000000
   938.5010000000   302.9843335494  1441.8373186523  0.0000000000  0.0000000000
   936.0010000000   302.1645533546  1438.9329076192  0.0000000000  0.0000000000
   933.5010000000   301.3447902274  1436.0265709687  0.0000000000  0.0000000000
   931.0010000000   300.5250454711  1433.1183066610  0.0000000000  0.0000000000
   928.5010000000   299.7053183042  1430.2081052250  0.0000000000  0.0000000000
   926.0010000000   298.8856084348  1427.2959588803  0.0000000000  0.0000000000
   923.5010000000   298.0659169052  1424.3818645463  0.0000000000  0.0000000000
   921.0010000000   297.2462435369  1421.4658147663  0.0000000000  0.0000000000
   918.5010000000   296.4265877890  1418.5478007497  0.0000000000  0.0000000000
   916.0010000000   295.6069504508  1415.6278183965  0.0000000000  0.0000000000
   913.5010000000   294.7873315229  1412.7058607599  0.0000000000  0.0000000000
   911.0010000000   293.9677306463  1409.7819195664  0.0000000000  0.0000000000
   908.5010000000   293.1481483649  1406.8559897181  0.0000000000  0.0000000000
   906.0010000000   292.3285844426  1403.9280632922  0.0000000000  0.0000000000
   903.5010000000   291.5090387076  1400.9981325477  0.0000000000  0.0000000000
   901.0010000000   290.6895118853  1398.0661929082  0.0000000000  0.0000000000
   898.5010000000   289.8700035111  1395.1322354967  0.0000000000  0.0000000000
   896.0010000000   289.0505140176  1392.1962546012  0.0000000000  0.0000000000
   893.5010000000   288.2310434839  1389.2582432005  0.0000000000  0.0000000000
   891.0010000000   287.4115916403  1386.3181929742  0.0000000000  0.0000000000
   888.5010000000   286.5921586967  1383.3760972755  0.0000000000  0.0000000000
   886.0010000000   285.7727449271  1380.4319496424  0.0000000000  0.0000000000
   883.5010000000   284.9533506697  1377.4857437979  0.0000000000  0.0000000000
   881.0010000000   284.1339755074  1374.5374707016  0.0000000000  0.0000000000
   878.5010000000   283.3146190942  1371.5871215160  0.0000000000  0.0000000000
   876.0010000000   282.4952827868  1368.6346934877  0.0000000000  0.0000000000
   873.5010000000   281.6759655568  1365.6801752243  0.0000000000  0.0000000000
   871.0010000000   280.8566680784  1362.7235614184  0.0000000000  0.0000000000
   868.5010000000   280.0373898742  1359.7648425584  0.0000000000  0.0000000000
   866.0010000000   279.2181317546  1356.8040137316  0.0000000000  0.0000000000
   863.5010000000   278.3988933835  1353.8410658347  0.0000000000  0.0000000000
   861.0010000000   277.5796749019  1350.8759914358  0.0000000000  0.0000000000
   858.5010000000   276.7604765222  1347.9087833098  0.0000000000  0.0000000000
   856.0010000000   275.9412977259  1344.9394315312  0.0000000000  0.0000000000
   853.5010000000   275.1221396726  1341.9679322038  0.0000000000  0.0000000000
   851.0010000000   274.3030015908  1338.9942743763  0.0000000000  0.0000000000
   848.5010000000   273.4838839848  1336.0184516723  0.0000000000  0.0000000000
   846.0010000000   272.6647866357  1333.0404550339  0.0000000000  0.0000000000
   843.5010000000   271.8457097992  1330.0602770724  0.0000000000  0.0000000000
   841.0010000000   271.0266538055  1327.0779106170  0.0000000000  0.0000000000
   838.5010000000   270.2076182702  1324.0933458386  0.0000000000  0.0000000000
   836.0010000000   269.3886036782  1321.1065760171  0.0000000000  0.0000000000
   833.5010000000   268.5696101959  1318.1175932177  0.0000000000  0.0000000000
   831.0010000000   267.7506372842  1315.1263868704  0.0000000000  0.0000000000
   828.5010000000   266.9316856625  1312.1329509411  0.0000000000  0.0000000000
   826.0010000000   266.1127553442  1309.1372767617  0.0000000000  0.0000000000
   823.5010000000   265.2938456463  1306.1393530516  0.0000000000  0.0000000000
   821.0010000000   264.4749579161  1303.1391759043  0.0000000000  0.0000000000
   818.5010000000   263.6560916348  1300.1367345212  0.0000000000  0.0000000000
   816.0010000000   262.8372467590  1297.1320197805  0.0000000000  0.0000000000
   813.5010000000   262.0184237162  1294.1250242273  0.0000000000  0.0000000000
   811.0010000000   261.1996222461  1291.1157378192  0.0000000000  0.0000000000
   808.5010000000   260.3808425611  1288.1041521860  0.0000000000  0.0000000000
   806.0010000000   259.5620853421  1285.0902606194  0.0000000000  0.0000000000
   803.5010000000   258.7433494409  1282.0740496139  0.0000000000  0.0000000000
   801.0010000000   257.9246360964  1279.0555143879  0.0000000000  0.0000000000
   798.5010000000   257.1059451043  1276.0346447803  0.0000000000  0.0000000000
   796.0010000000   256.2872767321  1273.0114323034  0.0000000000  0.0000000000
   793.5010000000   255.4686302009  1269.9858645349  0.0000000000  0.0000000000
   791.0010000000   254.6500067192  1266.9579363289  0.0000000000  0.0000000000
   788.5010000000   253.8314056939  1263.9276358118  0.0000000000  0.0000000000
   786.0010000000   253.0128277588  1260.8949555803  0.0000000000  0.0000000000
   783.5010000000   252.1942725121  1257.8598843255  0.0000000000  0.0000000000
   781.0010000000   251.3757403993  1254.8224138085  0.0000000000  0.0000000000
   778.5010000000   250.5572315857  1251.7825346806  0.0000000000  0.0000000000
   776.0010000000   249.7387455881  1248.7402351112  0.0000000000  0.0000000000
   773.5010000000   248.9202835116  1245.6955091009  0.0000000000  0.0000000000
   771.0010000000   248.1018443284  1242.6483426431  0.0000000000  0.0000000000
   768.5010000000   247.2834289679  1239.5987289408  0.0000000000  0.0000000000
   766.0010000000   246.4650373469  1236.5466573521  0.0000000000  0.0000000000
   763.5010000000   245.6466694852  1233.4921175425  0.0000000000  0.0000000000
   761.0010000000   244.8283255060  1230.4350994857  0.0000000000  0.0000000000
   758.5010000000   244.0100056358  1227.3755934643  0.0000000000  0.0000000000
   756.0010000000   243.1917102044  1224.3135900706  0.0000000000  0.0000000000
   753.5010000000   242.3734385531  1221.2490761165  0.0000000000  0.0000000000
   751.0010000000   241.5551915897  1218.1820441980  0.0000000000  0.0000000000
   748.5010000000   240.7369692351  1215.1124831365  0.0000000000  0.0000000000
   746.0010000000   239.9187715208  1212.0403820847  0.0000000000  0.0000000000
   743.5010000000   239.1005985891  1208.9657305271  0.0000000000  0.0000000000
   741.0010000000   238.2824503333  1205.8885169287  0.0000000000  0.0000000000
   738.5010000000   237.4643274780  1202.8087327972  0.0000000000  0.0000000000
   736.0010000000   236.6462294247  1199.7263645748  0.0000000000  0.0000000000
   733.5010000000   235.8281567661  1196.6414031027  0.0000000000  0.0000000000
   731.0010000000   235.0101094941  1193.5538368722  0.0000000000  0.0000000000
   728.5010000000   234.1920880737  1190.4636560709  0.0000000000  0.0000000000
   726.0010000000   233.3740920221  1187.3708472178  0.0000000000  0.0000000000
   723.5010000000   232.5561220408  1184.2754012167  0.0000000000  0.0000000000
   721.0010000000   231.7381778895  1181.1773053184  0.0000000000  0.0000000000
   718.5010000000   230.9202594532  1178.0765471516  0.0000000000  0.0000000000
   716.0010000000   230.1023677927  1174.9731187117  0.0000000000  0.0000000000
   713.5010000000   229.2845019875  1171.8670043840  0.0000000000  0.0000000000
   711.0010000000   228.4666633434  1168.7581969105  0.0000000000  0.0000000000
   708.5010000000   227.6488505014  1165.6466788083  0.0000000000  0.0000000000
   706.0010000000   226.8310650179  1162.5324435840  0.0000000000  0.0000000000
   703.5010000000   226.0133064902  1159.4154771940  0.0000000000  0.0000000000
   701.0010000000   225.1955746521  1156.2957660080  0.0000000000  0.0000000000
   698.5010000000   224.3778700612  1153.1732994353  0.0000000000  0.0000000000
   696.0010000000   223.5601930611  1150.0480659714  0.0000000000  0.0000000000
   693.5010000000   222.7425434448  1146.9200519020  0.0000000000  0.0000000000
   691.0010000000   221.9249214861  1143.7892452457  0.0000000000  0.0000000000
   688.5010000000   221.1073272552  1140.6556331364  0.0000000000  0.0000000000
   686.0010000000   220.2897609626  1137.5192031369  0.0000000000  0.0000000000
   683.5010000000   219.4722229590  1134.3799432408  0.0000000000  0.0000000000
   681.0010000000   218.6547130606  1131.2378392806  0.0000000000  0.0000000000
   678.5010000000   217.8372319039  1128.0928801284  0.0000000000  0.0000000000
   676.0010000000   217.0197789244  1124.9450499242  0.0000000000  0.0000000000
   673.5010000000   216.2023547156  1121.7943371493  0.0000000000  0.0000000000
   671.0010000000   215.3849593481  1118.6407281573  0.0000000000  0.0000000000
   668.5010000000   214.5675930438  1115.4842097685  0.0000000000  0.0000000000
   666.0010000000   213.7502561762  1112.3247692712  0.0000000000  0.0000000000
   663.5010000000   212.9329486086  1109.1623918637  0.0000000000  0.0000000000
   661.0010000000   212.1156703634  1105.9970632343  0.0000000000  0.0000000000
   658.5010000000   211.2984222793  1102.8287721122  0.0000000000  0.0000000000
   656.0010000000   210.4812037074  1099.6575013381  0.0000000000  0.0000000000
   653.5010000000   209.6640151494  1096.4832380857  0.0000000000  0.0000000000
   651.0010000000   208.8468569403  1093.3059687572  0.0000000000  0.0000000000
   648.5010000000   208.0297292524  1090.1256789961  0.0000000000  0.0000000000
   646.0010000000   207.2126317768  1086.9423524391  0.0000000000  0.0000000000
   643.5010000000   206.3955656705  1083.7559783025  0.0000000000  0.0000000000
   641.0010000000   205.5785299948  1080.5665375002  0.0000000000  0.0000000000
   638.5010000000   204.7615256021  1077.3740177943  0.0000000000  0.0000000000
   636.0010000000   203.9445525507  1074.1784037125  0.0000000000  0.0000000000
   633.5010000000   203.1276107572  1070.9796790878  0.0000000000  0.0000000000
   631.0010000000   202.3107006384  1067.7778295680  0.0000000000  0.0000000000
   628.5010000000   201.4938224714  1064.5728401140  0.0000000000  0.0000000000
   626.0010000000   200.6769763984  1061.3646950147  0.0000000000  0.0000000000
   623.5010000000   199.8601624318  1058.1533779001  0.0000000000  0.0000000000
   621.0010000000   199.0433810877  1054.9388742322  0.0000000000  0.0000000000
   618.5010000000   198.2266321269  1051.7211663520  0.0000000000  0.0000000000
   616.0010000000   197.4099164448  1048.5002409172  0.0000000000  0.0000000000
   613.5010000000   196.5932332529  1045.2760777917  0.0000000000  0.0000000000
   611.0010000000   195.7765835238  1042.0486636304  0.0000000000  0.0000000000
   608.5010000000   194.9599674905  1038.8179820152  0.0000000000  0.0000000000
   606.0010000000   194.1433846607  1035.5840134942  0.0000000000  0.0000000000
   603.5010000000   193.3268359852  1032.3467441647  0.0000000000  0.0000000000
   601.0010000000   192.5103210780  1029.1061546635  0.0000000000  0.0000000000
   598.5010000000   191.6938406861  1025.8622299555  0.0000000000  0.0000000000
   596.0010000000   190.8773945424  1022.6149508076  0.0000000000  0.0000000000
   593.5010000000   190.0609832069  1019.3643011037  0.0000000000  0.0000000000
   591.0010000000   189.2446068465  1016.1102629902  0.0000000000  0.0000000000
   588.5010000000   188.4282655459  1012.8528181091  0.0000000000  0.0000000000
   586.0010000000   187.6119596137  1009.5919488157  0.0000000000  0.0000000000
   583.5010000000   186.7956895823  1006.3276381809  0.0000000000  0.0000000000
   581.0010000000   185.9794550122  1003.0598652035  0.0000000000  0.0000000000
   578.5010000000   185.1632565970   999.7886132286  0.0000000000  0.0000000000
   576.0010000000   184.3470943670   996.5138627573  0.0000000000  0.0000000000
   573.5010000000   183.5309688881   993.2355962467  0.0000000000  0.0000000000
   571.0010000000   182.7148797811   989.9537921646  0.0000000000  0.0000000000
   568.5010000000   181.8988280943   986.6684345190  0.0000000000  0.0000000000
   566.0010000000   181.0828133529   983.3795009907  0.0000000000  0.0000000000
   563.5010000000   180.2668362172   980.0869736270  0.0000000000  0.0000000000
   561.0010000000   179.4508970126   976.7908329226  0.0000000000  0.0000000000
   558.5010000000   178.6349957388   973.4910578479  0.0000000000  0.0000000000
   556.0010000000   177.8191323694   970.1876270499  0.0000000000  0.0000000000
   553.5010000000   177.0033077211   966.8805223745  0.0000000000  0.0000000000
   551.0010000000   176.1875220078   963.5697230124  0.0000000000  0.0000000000
   548.5010000000   175.3717751415   960.2552067053  0.0000000000  0.0000000000
   546.0010000000   174.5560675982   956.9369532576  0.0000000000  0.0000000000
   543.5010000000   173.7403998442   953.6149422102  0.0000000000  0.0000000000
   541.0010000000   172.9247717744   950.2891505462  0.0000000000  0.0000000000
   538.5010000000   172.1091835745   946.9595561919  0.0000000000  0.0000000000
   536.0010000000   171.2936362827   943.6261403212  0.0000000000  0.0000000000
   533.5010000000   170.4781292581   940.2888770046  0.0000000000  0.0000000000
   531.0010000000   169.6626635661   936.9477470438  0.0000000000  0.0000000000
   528.5010000000   168.8472386148   933.6027242032  0.0000000000  0.0000000000
   526.0010000000   168.0318555166   930.2537889804  0.0000000000  0.0000000000
   523.5010000000   167.2165145773   926.9009183122  0.0000000000  0.0000000000
   521.0010000000   166.4012153157   923.5440856325  0.0000000000  0.0000000000
   518.5010000000   165.5859586779   920.1832699802  0.0000000000  0.0000000000
   516.0010000000   164.7707448311   916.8184469208  0.0000000000  0.0000000000
   513.5010000000   163.9555740003   913.4495919822  0.0000000000  0.0000000000
   511.0010000000   163.1404464735   910.0766806722  0.0000000000  0.0000000000
   508.5010000000   162.3253628768   906.6996896170  0.0000000000  0.0000000000
   506.0010000000   161.5103230977   903.3185920948  0.0000000000  0.0000000000
   503.5010000000   160.6953279140   899.9333647844  0.0000000000  0.0000000000
   501.0010000000   159.8803771138   896.5439799576  0.0000000000  0.0000000000
   498.5010000000   159.0654716501   893.1504144265  0.0000000000  0.0000000000
   496.0010000000   158.2506112389   889.7526395493  0.0000000000  0.0000000000
   493.5010000000   157.4357967672   886.3506312503  0.0000000000  0.0000000000
   491.0010000000   156.6210281723   882.9443611767  0.0000000000  0.0000000000
   488.5010000000   155.8063060403   879.5338033616  0.0000000000  0.0000000000
   486.0010000000   154.9916308174   876.1189309289  0.0000000000  0.0000000000
   483.5010000000   154.1770025600   872.6997150346  0.0000000000  0.0000000000
   481.0010000000   153.3624217272   869.2761281826  0.0000000000  0.0000000000
   478.5010000000   152.5478889228   865.8481431435  0.0000000000  0.0000000000
   476.0010000000   151.7334041293   862.4157297227  0.0000000000  0.0000000000
   473.5010000000   150.9189680081   858.9788602276  0.0000000000  0.0000000000
   471.0010000000   150.1045811297   855.5375062247  0.0000000000  0.0000000000
   468.5010000000   149.2902434759   852.0916364234  0.0000000000  0.0000000000
   466.0010000000   148.4759554719   848.6412210286  0.0000000000  0.0000000000
   463.5010000000   147.6617177348   845.1862306780  0.0000000000  0.0000000000
   461.0010000000   146.8475305763   841.7266343286  0.0000000000  0.0000000000
   458.5010000000   146.0333945184   838.2624014343  0.0000000000  0.0000000000
   456.0010000000   145.2193098006   834.7934998449  0.0000000000  0.0000000000
   453.5010000000   144.4052768913   831.3198979725  0.0000000000  0.0000000000
   451.0010000000   143.5912962454   827.8415637577  0.0000000000  0.0000000000
   448.5010000000   142.7773685613   824.3584657577  0.0000000000  0.0000000000
   446.0010000000   141.9634938067   820.8705689716  0.0000000000  0.0000000000
   443.5010000000   141.1496727067   817.3778411985  0.0000000000  0.0000000000
   441.0010000000   140.3359055255   813.8802478134  0.0000000000  0.0000000000
   438.5010000000   139.5221930530   810.3777559960  0.0000000000  0.0000000000
   436.0010000000   138.7085354031   806.8703295510  0.0000000000  0.0000000000
   433.5010000000   137.8949332364   803.3579341625  0.0000000000  0.0000000000
   431.0010000000   137.0813870449   799.8405343083  0.0000000000  0.0000000000
   428.5010000000   136.2678971683   796.3180933127  0.0000000000  0.0000000000
   426.0010000000   135.4544642815   792.7905754512  0.0000000000  0.0000000000
   423.5010000000   134.6410886949   789.2579429070  0.0000000000  0.0000000000
   421.0010000000   133.8277713113   785.7201599178  0.0000000000  0.0000000000
   418.5010000000   133.0145119948   782.1771856708  0.0000000000  0.0000000000
   416.0010000000   132.2013119277   778.6289845512  0.0000000000  0.0000000000
   413.5010000000   131.3881710538   775.0755149939  0.0000000000  0.0000000000
   411.0010000000   130.5750904203   771.5167396869  0.0000000000  0.0000000000
   408.5010000000   129.7620703357   767.9526175185  0.0000000000  0.0000000000
   406.0010000000   128.9491115412   764.3831086847  0.0000000000  0.0000000000
   403.5010000000   128.1362143084   760.8081707239  0.0000000000  0.0000000000
   401.0010000000   127.3233793690   757.2277625843  0.0000000000  0.0000000000
   398.5010000000   126.5106072462   753.6418416757  0.0000000000  0.0000000000
   396.0010000000   125.6978984992   750.0503649319  0.0000000000  0.0000000000
   393.5010000000   124.8852539621   746.4532898553  0.0000000000  0.0000000000
   391.0010000000   124.0726740904   742.8505716124  0.0000000000  0.0000000000
   388.5010000000   123.2601594276   739.2421650845  0.0000000000  0.0000000000
   386.0010000000   122.4477106225   735.6280249270  0.0000000000  0.0000000000
   383.5010000000   121.6353286624   732.0081066033  0.0000000000  0.0000000000
   381.0010000000   120.8230135819   728.3823606119  0.0000000000  0.0000000000
   378.5010000000   120.0107664496   724.7507413265  0.0000000000  0.0000000000
   376.0010000000   119.1985880737   721.1132012141  0.0000000000  0.0000000000
   373.5010000000   118.3864786009   717.4696890101  0.0000000000  0.0000000000
   371.0010000000   117.5744392561   713.8201575008  0.0000000000  0.0000000000
   368.5010000000   116.7624704328   710.1645549402  0.0000000000  0.0000000000
   366.0010000000   115.9505729990   706.5028308980  0.0000000000  0.0000000000
   363.5010000000   115.1387476802   702.8349334669  0.0000000000  0.0000000000
   361.0010000000   114.3269952948   699.1608103055  0.0000000000  0.0000000000
   358.5010000000   113.5153163616   695.4804068391  0.0000000000  0.0000000000
   356.0010000000   112.7037117504   691.7936691892  0.0000000000  0.0000000000
   353.5010000000   111.8921822893   688.1005423728  0.0000000000  0.0000000000
   351.0010000000   111.0807287912   684.4009704041  0.0000000000  0.0000000000
   348.5010000000   110.2693520818   680.6948963975  0.0000000000  0.0000000000
   346.0010000000   109.4580530266   676.9822626707  0.0000000000  0.0000000000
   343.5010000000   108.6468323583   673.2630099286  0.0000000000  0.0000000000
   341.0010000000   107.8356909091   669.5370783026  0.0000000000  0.0000000000
   338.5010000000   107.0246294400   665.8044065430  0.0000000000  0.0000000000
   336.0010000000   106.2136492662   662.0649348757  0.0000000000  0.0000000000
   333.5010000000   105.4027508999   658.3185987251  0.0000000000  0.0000000000
   331.0010000000   104.5919354716   654.5653352358  0.0000000000  0.0000000000
   328.5010000000   103.7812037774   650.8050788471  0.0000000000  0.0000000000
   326.0010000000   102.9705569015   647.0377641469  0.0000000000  0.0000000000
   323.5010000000   102.1599956695   643.2633233037  0.0000000000  0.0000000000
   321.0010000000   101.3495212646   639.4816889033  0.0000000000  0.0000000000
   318.5010000000   100.5391346876   635.6927914035  0.0000000000  0.0000000000
   316.0010000000    99.7288368015   631.8965593035  0.0000000000  0.0000000000
   313.5010000000    98.9186287512   628.0929210729  0.0000000000  0.0000000000
   311.0010000000    98.1085116251   624.2818035371  0.0000000000  0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-dens6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2574.1750646750  7120.9448536723  0.0000000000  0.0000000000
  7798.5010000000  2570.0330423980  7112.3720952935  0.0000000000  0.0000000000
  7786.0010000000  2565.8910366763  7103.7959079099  0.0000000000  0.0000000000
  7773.5010000000  2561.7490530461  7095.2162960318  0.0000000000  0.0000000000
  7761.0010000000  2557.6070886306  7086.6332467263  0.0000000000  0.0000000000
  7748.5010000000  2553.4651406295  7078.0467471833  0.0000000000  0.0000000000
  7736.0010000000  2549.3232147459  7069.4568021968  0.0000000000  0.0000000000
  7723.5010000000  2545.1813040923  7060.8633904268  0.0000000000  0.0000000000
  7711.0010000000  2541.0394102848  7052.2665081378  0.0000000000  0.0000000000
  7698.5010000000  2536.8975391936  7043.6661604087  0.0000000000  0.0000000000
  7686.0010000000  2532.7556841444  7035.0623262483  0.0000000000  0.0000000000
  7673.5010000000  2528.6138469357  7026.4550022281  0.0000000000  0.0000000000
  7661.0010000000  2524.4720336047  7017.8441937130  0.0000000000  0.0000000000
  7648.5010000000  2520.3302335124  7009.2298713709  0.0000000000  0.0000000000
  7636.0010000000  2516.1884570004  7000.6120494703  0.0000000000  0.0000000000
  7623.5010000000  2512.0466935874  6991.9906989347  0.0000000000  0.0000000000
  7611.0010000000  2507.9049537211  6983.3658342174  0.0000000000  0.0000000000
  7598.5010000000  2503.7632312349  6974.7374351603  0.0000000000  0.0000000000
  7586.0010000000  2499.6215283632  6966.1054990696  0.0000000000  0.0000000000
  7573.5010000000  2495.4798473958  6957.4700233479  0.0000000000  0.0000000000
  7561.0010000000  2491.3381823949  6948.8309882116  0.0000000000  0.0000000000
  7548.5010000000  2487.1965357924  6940.1883912993  0.0000000000  0.0000000000
  7536.0010000000  2483.0549100762  6931.5422303459  0.0000000000  0.0000000000
  7523.5010000000  2478.9132995368  6922.8924859440  0.0000000000  0.0000000000
  7511.0010000000  2474.7717150466  6914.2391732907  0.0000000000  0.0000000000
  7498.5010000000  2470.6301469120  6905.5822645957  0.0000000000  0.0000000000
  7486.0010000000  2466.4885978895  6896.9217580469  0.0000000000  0.0000000000
  7473.5010000000  2462.3470666856  6888.2576433384  0.0000000000  0.0000000000
  7461.0010000000  2458.2055561836  6879.5899188745  0.0000000000  0.0000000000
  7448.5010000000  2454.0640693222  6870.9185831569  0.0000000000  0.0000000000
  7436.0010000000  2449.9225968252  6862.2436090771  0.0000000000  0.0000000000
  7423.5010000000  2445.7811458741  6853.5650039597  0.0000000000  0.0000000000
  7411.0010000000  2441.6397155256  6844.8827580883  0.0000000000  0.0000000000
  7398.5010000000  2437.4983049126  6836.1968618738  0.0000000000  0.0000000000
  7386.0010000000  2433.3569132443  6827.5073058543  0.0000000000  0.0000000000
  7373.5010000000  2429.2155398059  6818.8140806950  0.0000000000  0.0000000000
  7361.0010000000  2425.0741880185  6810.1171857150  0.0000000000  0.0000000000
  7348.5010000000  2420.9328573043  6801.4166118132  0.0000000000  0.0000000000
  7336.0010000000  2416.7915471619  6792.7123500163  0.0000000000  0.0000000000
  7323.5010000000  2412.6502531227  6784.0043829746  0.0000000000  0.0000000000
  7311.0010000000  2408.5089829302  6775.2927189871  0.0000000000  0.0000000000
  7298.5010000000  2404.3677322630  6766.5773409535  0.0000000000  0.0000000000
  7286.0010000000  2400.2265009247  6757.8582404134  0.0000000000  0.0000000000
  7273.5010000000  2396.0852928181  6749.1354175106  0.0000000000  0.0000000000
  7261.0010000000  2391.9440998486  6740.4088470848  0.0000000000  0.0000000000
  7248.5010000000  2387.8029300890  6731.6785380053  0.0000000000  0.0000000000
  7236.0010000000  2383.6617796252  6722.9444738526  0.0000000000  0.0000000000
  7223.5010000000  2379.5206526441  6714.2066552576  0.0000000000  0.0000000000
  7211.0010000000  2375.3795453947  6705.4650660742  0.0000000000  0.0000000000
  7198.5010000000  2371.2384542227  6696.7196903149  0.0000000000  0.0000000000
  7186.0010000000  2367.0973875303  6687.9705374241  0.0000000000  0.0000000000
  7173.5010000000  2362.9563418107  6679.2175916671  0.0000000000  0.0000000000
  7161.0010000000  2358.8153176302  6670.4608458782  0.0000000000  0.0000000000
  7148.5010000000  2354.6743116605  6661.7002846201  0.0000000000  0.0000000000
  7136.0010000000  2350.5333286015  6652.9359094048  0.0000000000  0.0000000000
  7123.5010000000  2346.3923652881  6644.1677050709  0.0000000000  0.0000000000
  7111.0010000000  2342.2514226070  6635.3956649975  0.0000000000  0.0000000000
  7098.5010000000  2338.1105015215  6626.6197826948  0.0000000000  0.0000000000
  7086.0010000000  2333.9696030709  6617.8400518042  0.0000000000  0.0000000000
  7073.5010000000  2329.8287244316  6609.0564577407  0.0000000000  0.0000000000
  7061.0010000000  2325.6878668112  6600.2689944310  0.0000000000  0.0000000000
  7048.5010000000  2321.5470314934  6591.4776559336  0.0000000000  0.0000000000
  7036.0010000000  2317.4062159148  6582.6824281035  0.0000000000  0.0000000000
  7023.5010000000  2313.2654215272  6573.8833052856  0.0000000000  0.0000000000
  7011.0010000000  2309.1246537720  6565.0802902780  0.0000000000  0.0000000000
  6998.5010000000  2304.9839025143  6556.2733527282  0.0000000000  0.0000000000
  6986.0010000000  2300.8431733688  6547.4624957292  0.0000000000  0.0000000000
  6973.5010000000  2296.7024642109  6538.6477058806  0.0000000000  0.0000000000
  6961.0010000000  2292.5617807970  6529.8289865266  0.0000000000  0.0000000000
  6948.5010000000  2288.4211172787  6521.0063162642  0.0000000000  0.0000000000
  6936.0010000000  2284.2804756885  6512.1796904360  0.0000000000  0.0000000000
  6923.5010000000  2280.1398542592  6503.3490962494  0.0000000000  0.0000000000
  6911.0010000000  2275.9992551915  6494.5145293369  0.0000000000  0.0000000000
  6898.5010000000  2271.8586807626  6485.6759854650  0.0000000000  0.0000000000
  6886.0010000000  2267.7181256047  6476.8334440420  0.0000000000  0.0000000000
  6873.5010000000  2263.5775921788  6467.9869011481  0.0000000000  0.0000000000
  6861.0010000000  2259.4370830220  6459.1363529982  0.0000000000  0.0000000000
  6848.5010000000  2255.2965969032  6450.2817877181  0.0000000000  0.0000000000
  6836.0010000000  2251.1561288487  6441.4231853827  0.0000000000  0.0000000000
  6823.5010000000  2247.0156893400  6432.5605590970  0.0000000000  0.0000000000
  6811.0010000000  2242.8752659192  6423.6938728341  0.0000000000  0.0000000000
  6798.5010000000  2238.7348692306  6414.8231399854  0.0000000000  0.0000000000
  6786.0010000000  2234.5944946791  6405.9483412730  0.0000000000  0.0000000000
  6773.5010000000  2230.4541377882  6397.0694576156  0.0000000000  0.0000000000
  6761.0010000000  2226.3138094304  6388.1865028129  0.0000000000  0.0000000000
  6748.5010000000  2222.1735015001  6379.2994499228  0.0000000000  0.0000000000
  6736.0010000000  2218.0332174225  6370.4082966987  0.0000000000  0.0000000000
  6723.5010000000  2213.8929531155  6361.5130247339  0.0000000000  0.0000000000
  6711.0010000000  2209.7527159747  6352.6136402420  0.0000000000  0.0000000000
  6698.5010000000  2205.6124983260  6343.7101170107  0.0000000000  0.0000000000
  6686.0010000000  2201.4723039625  6334.8024534329  0.0000000000  0.0000000000
  6673.5010000000  2197.3321367534  6325.8906480396  0.0000000000  0.0000000000
  6661.0010000000  2193.1919893483  6316.9746751682  0.0000000000  0.0000000000
  6648.5010000000  2189.0518658161  6308.0545336940  0.0000000000  0.0000000000
  6636.0010000000  2184.9117627928  6299.1302064403  0.0000000000  0.0000000000
  6623.5010000000  2180.7716845312  6290.2016926053  0.0000000000  0.0000000000
  6611.0010000000  2176.6316316164  6281.2689834459  0.0000000000  0.0000000000
  6598.5010000000  2172.4916009919  6272.3320623162  0.0000000000  0.0000000000
  6586.0010000000  2168.3515971866  6263.3909289002  0.0000000000  0.0000000000
  6573.5010000000  2164.2116136211  6254.4455588502  0.0000000000  0.0000000000
  6561.0010000000  2160.0716550243  6245.4959521981  0.0000000000  0.0000000000
  6548.5010000000  2155.9317187659  6236.5420930324  0.0000000000  0.0000000000
  6536.0010000000  2151.7918060464  6227.5839736771  0.0000000000  0.0000000000
  6523.5010000000  2147.6519181637  6218.6215866273  0.0000000000  0.0000000000
  6511.0010000000  2143.5120528114  6209.6549165309  0.0000000000  0.0000000000
  6498.5010000000  2139.3722151937  6200.6839642598  0.0000000000  0.0000000000
  6486.0010000000  2135.2323995188  6191.7087068176  0.0000000000  0.0000000000
  6473.5010000000  2131.0926075056  6182.7291374322  0.0000000000  0.0000000000
  6461.0010000000  2126.9528409700  6173.7452495044  0.0000000000  0.0000000000
  6448.5010000000  2122.8130981507  6164.7570286272  0.0000000000  0.0000000000
  6436.0010000000  2118.6733774051  6155.7644605976  0.0000000000  0.0000000000
  6423.5010000000  2114.5336845365  6146.7675473459  0.0000000000  0.0000000000
  6411.0010000000  2110.3940144492  6137.7662670742  0.0000000000  0.0000000000
  6398.5010000000  2106.2543694933  6128.7606141185  0.0000000000  0.0000000000
  6386.0010000000  2102.1147484686  6119.7505750477  0.0000000000  0.0000000000
  6373.5010000000  2097.9751539358  6110.7361445692  0.0000000000  0.0000000000
  6361.0010000000  2093.8355812789  6101.7173017136  0.0000000000  0.0000000000
  6348.5010000000  2089.6960369167  6092.6940495024  0.0000000000  0.0000000000
  6336.0010000000  2085.5565164653  6083.6663673706  0.0000000000  0.0000000000
  6323.5010000000  2081.4170193015  6074.6342428931  0.0000000000  0.0000000000
  6311.0010000000  2077.2775485363  6065.5976717462  0.0000000000  0.0000000000
  6298.5010000000  2073.1381037679  6056.5566418955  0.0000000000  0.0000000000
  6286.0010000000  2068.9986811084  6047.5111336353  0.0000000000  0.0000000000
  6273.5010000000  2064.8592876080  6038.4611511116  0.0000000000  0.0000000000
  6261.0010000000  2060.7199160168  6029.4066671637  0.0000000000  0.0000000000
  6248.5010000000  2056.5805736008  6020.3476863228  0.0000000000  0.0000000000
  6236.0010000000  2052.4412533691  6011.2841818766  0.0000000000  0.0000000000
  6223.5010000000  2048.3019592257  6002.2161509033  0.0000000000  0.0000000000
  6211.0010000000  2044.1626951716  5993.1435906588  0.0000000000  0.0000000000
  6198.5010000000  2040.0234510376  5984.0664672824  0.0000000000  0.0000000000
  6186.0010000000  2035.8842346450  5974.9847862972  0.0000000000  0.0000000000
  6173.5010000000  2031.7450467787  5965.8985377577  0.0000000000  0.0000000000
  6161.0010000000  2027.6058812409  5956.8076963288  0.0000000000  0.0000000000
  6148.5010000000  2023.4667461764  5947.7122681182  0.0000000000  0.0000000000
  6136.0010000000  2019.3276356466  5938.6122282451  0.0000000000  0.0000000000
  6123.5010000000  2015.1885474090  5929.5075598796  0.0000000000  0.0000000000
  6111.0010000000  2011.0494899481  5920.3982697407  0.0000000000  0.0000000000
  6098.5010000000  2006.9104577299  5911.2843336549  0.0000000000  0.0000000000
  6086.0010000000  2002.7714524186  5902.1657432295  0.0000000000  0.0000000000
  6073.5010000000  1998.6324722843  5893.0424825406  0.0000000000  0.0000000000
  6061.0010000000  1994.4935192445  5883.9145436459  0.0000000000  0.0000000000
  6048.5010000000  1990.3545953356  5874.7819188169  0.0000000000  0.0000000000
  6036.0010000000  1986.2156957199  5865.6445850979  0.0000000000  0.0000000000
  6023.5010000000  1982.0768227035  5856.5025352369  0.0000000000  0.0000000000
  6011.0010000000  1977.9379787111  5847.3557621964  0.0000000000  0.0000000000
  5998.5010000000  1973.7991593263  5838.2042437611  0.0000000000  0.0000000000
  5986.0010000000  1969.6603707181  5829.0479810608  0.0000000000  0.0000000000
  5973.5010000000  1965.5216052763  5819.8869446872  0.0000000000  0.0000000000
  5961.0010000000  1961.3828694289  5810.7211362342  0.0000000000  0.0000000000
  5948.5010000000  1957.2441627844  5801.5505421512  0.0000000000  0.0000000000
  5936.0010000000  1953.1054816393  5792.3751414807  0.0000000000  0.0000000000
  5923.5010000000  1948.9668258993  5783.1949211949  0.0000000000  0.0000000000
  5911.0010000000  1944.8281990522  5774.0098761563  0.0000000000  0.0000000000
  5898.5010000000  1940.6896012681  5764.8199938132  0.0000000000  0.0000000000
  5886.0010000000  1936.5510328576  5755.6252618646  0.0000000000  0.0000000000
  5873.5010000000  1932.4124908464  5746.4256606447  0.0000000000  0.0000000000
  5861.0010000000  1928.2739758422  5737.2211783797  0.0000000000  0.0000000000
  5848.5010000000  1924.1354885932  5728.0118035474  0.0000000000  0.0000000000
  5836.0010000000  1919.9970333965  5718.7975324695  0.0000000000  0.0000000000
  5823.5010000000  1915.8586010551  5709.5783313548  0.0000000000  0.0000000000
  5811.0010000000  1911.7202029642  5700.3542122138  0.0000000000  0.0000000000
  5798.5010000000  1907.5818302403  5691.1251418109  0.0000000000  0.0000000000
  5786.0010000000  1903.4434843664  5681.8911099389  0.0000000000  0.0000000000
  5773.5010000000  1899.3051703472  5672.6521141957  0.0000000000  0.0000000000
  5761.0010000000  1895.1668831783  5663.4081297741  0.0000000000  0.0000000000
  5748.5010000000  1891.0286247804  5654.1591472559  0.0000000000  0.0000000000
  5736.0010000000  1886.8903972144  5644.9051574791  0.0000000000  0.0000000000
  5723.5010000000  1882.7521959632  5635.6461365019  0.0000000000  0.0000000000
  5711.0010000000  1878.6140267552  5626.3820832337  0.0000000000  0.0000000000
  5698.5010000000  1874.4758853925  5617.1129743040  0.0000000000  0.0000000000
  5686.0010000000  1870.3377745470  5607.8388016519  0.0000000000  0.0000000000
  5673.5010000000  1866.1996903569  5598.5595425045  0.0000000000  0.0000000000
  5661.0010000000  1862.0616391392  5589.2751968435  0.0000000000  0.0000000000
  5648.5010000000  1857.9236140253  5579.9857350027  0.0000000000  0.0000000000
  5636.0010000000  1853.7856216349  5570.6911575150  0.0000000000  0.0000000000
  5623.5010000000  1849.6476554465  5561.3914353323  0.0000000000  0.0000000000
  5611.0010000000  1845.5097223823  5552.0865695408  0.0000000000  0.0000000000
  5598.5010000000  1841.3718195716  5542.7765391481  0.0000000000  0.0000000000
  5586.0010000000  1837.2339476262  5533.4613309164  0.0000000000  0.0000000000
  5573.5010000000  1833.0961040278  5524.1409244841  0.0000000000  0.0000000000
  5561.0010000000  1828.9582897297  5514.8153072285  0.0000000000  0.0000000000
  5548.5010000000  1824.8205058477  5505.4844668231  0.0000000000  0.0000000000
  5536.0010000000  1820.6827536599  5496.1483912374  0.0000000000  0.0000000000
  5523.5010000000  1816.5450346067  5486.8070687383  0.0000000000  0.0000000000
  5511.0010000000  1812.4073437613  5477.4604731356  0.0000000000  0.0000000000
  5498.5010000000  1808.2696829224  5468.1085933418  0.0000000000  0.0000000000
  5486.0010000000  1804.1320540510  5458.7514185673  0.0000000000  0.0000000000
  5473.5010000000  1799.9944560223  5449.3889309702  0.0000000000  0.0000000000
  5461.0010000000  1795.8568911386  5440.0211203850  0.0000000000  0.0000000000
  5448.5010000000  1791.7193553908  5430.6479622760  0.0000000000  0.0000000000
  5436.0010000000  1787.5818514395  5421.2694471290  0.0000000000  0.0000000000
  5423.5010000000  1783.4443788818  5411.8855584126  0.0000000000  0.0000000000
  5411.0010000000  1779.3069374993  5402.4962799309  0.0000000000  0.0000000000
  5398.5010000000  1775.1695304731  5393.1016031253  0.0000000000  0.0000000000
  5386.0010000000  1771.0321515195  5383.7014978616  0.0000000000  0.0000000000
  5373.5010000000  1766.8948073977  5374.2959635480  0.0000000000  0.0000000000
  5361.0010000000  1762.7574922160  5364.8849707591  0.0000000000  0.0000000000
  5348.5010000000  1758.6202130803  5355.4685195454  0.0000000000  0.0000000000
  5336.0010000000  1754.4829644905  5346.0465811931  0.0000000000  0.0000000000
  5323.5010000000  1750.3457475378  5336.6191418965  0.0000000000  0.0000000000
  5311.0010000000  1746.2085634981  5327.1861881905  0.0000000000  0.0000000000
  5298.5010000000  1742.0714138317  5317.7477069508  0.0000000000  0.0000000000
  5286.0010000000  1737.9342938557  5308.3036709447  0.0000000000  0.0000000000
  5273.5010000000  1733.7972085919  5298.8540749993  0.0000000000  0.0000000000
  5261.0010000000  1729.6601569189  5289.3988998343  0.0000000000  0.0000000000
  5248.5010000000  1725.5231347749  5279.9381193482  0.0000000000  0.0000000000
  5236.0010000000  1721.3861508941  5270.4717366144  0.0000000000  0.0000000000
  5223.5010000000  1717.2491953350  5260.9997118904  0.0000000000  0.0000000000
  5211.0010000000  1713.1122772121  5251.5220489566  0.0000000000  0.0000000000
  5198.5010000000  1708.9753901565  5242.0387160471  0.0000000000  0.0000000000
  5186.0010000000  1704.8385374085  5232.5497033139  0.0000000000  0.0000000000
  5173.5010000000  1700.7017192794  5223.0549941094  0.0000000000  0.0000000000
  5161.0010000000  1696.5649362881  5213.5545721679  0.0000000000  0.0000000000
  5148.5010000000  1692.4281860582  5204.0484144771  0.0000000000  0.0000000000
  5136.0010000000  1688.2914695398  5194.5365055645  0.0000000000  0.0000000000
  5123.5010000000  1684.1547847993  5185.0188232295  0.0000000000  0.0000000000
  5111.0010000000  1680.0181393876  5175.4953670042  0.0000000000  0.0000000000
  5098.5010000000  1675.8815256213  5165.9661012596  0.0000000000  0.0000000000
  5086.0010000000  1671.7449483864  5156.4310192053  0.0000000000  0.0000000000
  5073.5010000000  1667.6084035497  5146.8900931691  0.0000000000  0.0000000000
  5061.0010000000  1663.4718933549  5137.3433100758  0.0000000000  0.0000000000
  5048.5010000000  1659.3354202528  5127.7906572391  0.0000000000  0.0000000000
  5036.0010000000  1655.1989838503  5118.2321153106  0.0000000000  0.0000000000
  5023.5010000000  1651.0625809395  5108.6676583244  0.0000000000  0.0000000000
  5011.0010000000  1646.9262116042  5099.0972678104  0.0000000000  0.0000000000
  4998.5010000000  1642.7898791916  5089.5209327511  0.0000000000  0.0000000000
  4986.0010000000  1638.6535842281  5079.9386355051  0.0000000000  0.0000000000
  4973.5010000000  1634.5173244478  5070.3503518520  0.0000000000  0.0000000000
  4961.0010000000  1630.3810978373  5060.7560580360  0.0000000000  0.0000000000
  4948.5010000000  1626.2449116683  5051.1557517382  0.0000000000  0.0000000000
  4936.0010000000  1622.1087583713  5041.5493960928  0.0000000000  0.0000000000
  4923.5010000000  1617.9726426726  5031.9369826629  0.0000000000  0.0000000000
  4911.0010000000  1613.8365635182  5022.3184894816  0.0000000000  0.0000000000
  4898.5010000000  1609.7005201067  5012.6938950512  0.0000000000  0.0000000000
  4886.0010000000  1605.5645148717  5003.0631852902  0.0000000000  0.0000000000
  4873.5010000000  1601.4285474999  4993.4263396157  0.0000000000  0.0000000000
  4861.0010000000  1597.2926149606  4983.7833309886  0.0000000000  0.0000000000
  4848.5010000000  1593.1567204280  4974.1341467167  0.0000000000  0.0000000000
  4836.0010000000  1589.0208643471  4964.4787676360  0.0000000000  0.0000000000
  4823.5010000000  1584.8850444624  4954.8171681556  0.0000000000  0.0000000000
  4811.0010000000  1580.7492646891  4945.1493369812  0.0000000000  0.0000000000
  4798.5010000000  1576.6135203467  4935.4752426089  0.0000000000  0.0000000000
  4786.0010000000  1572.4778129256  4925.7948678331  0.0000000000  0.0000000000
  4773.5010000000  1568.3421470991  4916.1082027925  0.0000000000  0.0000000000
  4761.0010000000  1564.2065160721  4906.4152106432  0.0000000000  0.0000000000
  4748.5010000000  1560.0709250464  4896.7158825200  0.0000000000  0.0000000000
  4736.0010000000  1555.9353736274  4887.0101963262  0.0000000000  0.0000000000
  4723.5010000000  1551.7998616963  4877.2981304836  0.0000000000  0.0000000000
  4711.0010000000  1547.6643865086  4867.5796571135  0.0000000000  0.0000000000
  4698.5010000000  1543.5289514100  4857.8547625166  0.0000000000  0.0000000000
  4686.0010000000  1539.3935542191  4848.1234198746  0.0000000000  0.0000000000
  4673.5010000000  1535.2581959377  4838.3856097216  0.0000000000  0.0000000000
  4661.0010000000  1531.1228778429  4828.6413131158  0.0000000000  0.0000000000
  4648.5010000000  1526.9876014879  4818.8905116400  0.0000000000  0.0000000000
  4636.0010000000  1522.8523629684  4809.1331738716  0.0000000000  0.0000000000
  4623.5010000000  1518.7171644238  4799.3692825017  0.0000000000  0.0000000000
  4611.0010000000  1514.5820054144  4789.5988140017  0.0000000000  0.0000000000
  4598.5010000000  1510.4468886484  4779.8217521480  0.0000000000  0.0000000000
  4586.0010000000  1506.3118114232  4770.0380677884  0.0000000000  0.0000000000
  4573.5010000000  1502.1767770333  4760.2477458162  0.0000000000  0.0000000000
  4561.0010000000  1498.0417805544  4750.4507515247  0.0000000000  0.0000000000
  4548.5010000000  1493.9068258847  4740.6470709565  0.0000000000  0.0000000000
  4536.0010000000  1489.7719115584  4730.8366773045  0.0000000000  0.0000000000
  4523.5010000000  1485.6370392459  4721.0195510546  0.0000000000  0.0000000000
  4511.0010000000  1481.5022081087  4711.1956665933  0.0000000000  0.0000000000
  4498.5010000000  1477.3674204326  4701.3650055842  0.0000000000  0.0000000000
  4486.0010000000  1473.2326732096  4691.5275369569  0.0000000000  0.0000000000
  4473.5010000000  1469.0979665681  4681.6832369392  0.0000000000  0.0000000000
  4461.0010000000  1464.9633037433  4671.8320890124  0.0000000000  0.0000000000
  4448.5010000000  1460.8286854906  4661.9740706109  0.0000000000  0.0000000000
  4436.0010000000  1456.6941073420  4652.1091465515  0.0000000000  0.0000000000
  4423.5010000000  1452.5595707327  4642.2372955638  0.0000000000  0.0000000000
  4411.0010000000  1448.4250801813  4632.3585035990  0.0000000000  0.0000000000
  4398.5010000000  1444.2906294845  4622.4727308330  0.0000000000  0.0000000000
  4386.0010000000  1440.1562238290  4612.5799645020  0.0000000000  0.0000000000
  4373.5010000000  1436.0218604700  4602.6801727162  0.0000000000  0.0000000000
  4361.0010000000  1431.8875425071  4592.7733374123  0.0000000000  0.0000000000
  4348.5010000000  1427.7532678991  4582.8594280505  0.0000000000  0.0000000000
  4336.0010000000  1423.6190376997  4572.9384213394  0.0000000000  0.0000000000
  4323.5010000000  1419.4848505889  4563.0102881232  0.0000000000  0.0000000000
  4311.0010000000  1415.3507083297  4553.0750064789  0.0000000000  0.0000000000
  4298.5010000000  1411.2166103232  4543.1325486408  0.0000000000  0.0000000000
  4286.0010000000  1407.0825563399  4533.1828875549  0.0000000000  0.0000000000
  4273.5010000000  1402.9485492158  4523.2260033763  0.0000000000  0.0000000000
  4261.0010000000  1398.8145867526  4513.2618639640  0.0000000000  0.0000000000
  4248.5010000000  1394.6806698291  4503.2904444082  0.0000000000  0.0000000000
  4236.0010000000  1390.5467970154  4493.3117140500  0.0000000000  0.0000000000
  4223.5010000000  1386.4129699472  4483.3256494458  0.0000000000  0.0000000000
  4211.0010000000  1382.2791906296  4473.3322278736  0.0000000000  0.0000000000
  4198.5010000000  1378.1454561164  4463.3314144566  0.0000000000  0.0000000000
  4186.0010000000  1374.0117691872  4453.3231879778  0.0000000000  0.0000000000
  4173.5010000000  1369.8781303427  4443.3075215265  0.0000000000  0.0000000000
  4161.0010000000  1365.7445351916  4433.2843761389  0.0000000000  0.0000000000
  4148.5010000000  1361.6109876935  4423.2537328972  0.0000000000  0.0000000000
  4136.0010000000  1357.4774895462  4413.2155672240  0.0000000000  0.0000000000
  4123.5010000000  1353.3440375923  4403.1698425521  0.0000000000  0.0000000000
  4111.0010000000  1349.2106317336  4393.1165295364  0.0000000000  0.0000000000
  4098.5010000000  1345.0772749016  4383.0556060071  0.0000000000  0.0000000000
  4086.0010000000  1340.9439678145  4372.9870442200  0.0000000000  0.0000000000
  4073.5010000000  1336.8107064065  4362.9108045647  0.0000000000  0.0000000000
  4061.0010000000  1332.6774948604  4352.8268673252  0.0000000000  0.0000000000
  4048.5010000000  1328.5443325751  4342.7352009231  0.0000000000  0.0000000000
  4036.0010000000  1324.4112193908  4332.6357746430  0.0000000000  0.0000000000
  4023.5010000000  1320.2781555884  4322.5285586338  0.0000000000  0.0000000000
  4011.0010000000  1316.1451393200  4312.4135176183  0.0000000000  0.0000000000
  3998.5010000000  1312.0121743312  4302.2906297940  0.0000000000  0.0000000000
  3986.0010000000  1307.8792596683  4292.1598616432  0.0000000000  0.0000000000
  3973.5010000000  1303.7463948424  4282.0211805601  0.0000000000  0.0000000000
  3961.0010000000  1299.6135798301  4271.8745548539  0.0000000000  0.0000000000
  3948.5010000000  1295.4808150732  4261.7199537502  0.0000000000  0.0000000000
  3936.0010000000  1291.3481014785  4251.5573473938  0.0000000000  0.0000000000
  3923.5010000000  1287.2154404184  4241.3867068505  0.0000000000  0.0000000000
  3911.0010000000  1283.0828286860  4231.2079916811  0.0000000000  0.0000000000
  3898.5010000000  1278.9502686203  4221.0211748603  0.0000000000  0.0000000000
  3886.0010000000  1274.8177630253  4210.8262302904  0.0000000000  0.0000000000
  3873.5010000000  1270.6853076588  4200.6231142513  0.0000000000  0.0000000000
  3861.0010000000  1266.5529038121  4190.4117964237  0.0000000000  0.0000000000
  3848.5010000000  1262.4205532658  4180.1922474633  0.0000000000  0.0000000000
  3836.0010000000  1258.2882582900  4169.9644390033  0.0000000000  0.0000000000
  3823.5010000000  1254.1560142058  4159.7283252235  0.0000000000  0.0000000000
  3811.0010000000  1250.0238218435  4149.4838736752  0.0000000000  0.0000000000
  3798.5010000000  1245.8916850144  4139.2310590589  0.0000000000  0.0000000000
  3786.0010000000  1241.7596030966  4128.9698448341  0.0000000000  0.0000000000
  3773.5010000000  1237.6275735519  4118.7001894270  0.0000000000  0.0000000000
  3761.0010000000  1233.4955993019  4108.4220645652  0.0000000000  0.0000000000
  3748.5010000000  1229.3636788966  4098.1354308440  0.0000000000  0.0000000000
  3736.0010000000  1225.2318138854  4087.8402560522  0.0000000000  0.0000000000
  3723.5010000000  1221.1000063555  4077.5365090594  0.0000000000  0.0000000000
  3711.0010000000  1216.9682516596  4067.2241416603  0.0000000000  0.0000000000
  3698.5010000000  1212.8365530163  4056.9031249877  0.0000000000  0.0000000000
  3686.0010000000  1208.7049117706  4046.5734252318  0.0000000000  0.0000000000
  3673.5010000000  1204.5733250181  4036.2349976713  0.0000000000  0.0000000000
  3661.0010000000  1200.4417976655  4025.8878168403  0.0000000000  0.0000000000
  3648.5010000000  1196.3103255834  4015.5318343635  0.0000000000  0.0000000000
  3636.0010000000  1192.1789124409  4005.1670211067  0.0000000000  0.0000000000
  3623.5010000000  1188.0475553262  3994.7933311374  0.0000000000  0.0000000000
  3611.0010000000  1183.9162567139  3984.4107317374  0.0000000000  0.0000000000
  3598.5010000000  1179.7850149286  3974.0191794605  0.0000000000  0.0000000000
  3586.0010000000  1175.6538336562  3963.6186440405  0.0000000000  0.0000000000
  3573.5010000000  1171.5227101010  3953.2090785906  0.0000000000  0.0000000000
  3561.0010000000  1167.3916444788  3942.7904434813  0.0000000000  0.0000000000
  3548.5010000000  1163.2606399859  3932.3627062916  0.0000000000  0.0000000000
  3536.0010000000  1159.1296934174  3921.9258181254  0.0000000000  0.0000000000
  3523.5010000000  1154.9988092490  3911.4797491615  0.0000000000  0.0000000000
  3511.0010000000  1150.8679855926  3901.0244531732  0.0000000000  0.0000000000
  3498.5010000000  1146.7372212464  3890.5598853209  0.0000000000  0.0000000000
  3486.0010000000  1142.6065180078  3880.0860080232  0.0000000000  0.0000000000
  3473.5010000000  1138.4758760291  3869.6027791947  0.0000000000  0.0000000000
  3461.0010000000  1134.3452961489  3859.1101581491  0.0000000000  0.0000000000
  3448.5010000000  1130.2147775984  3848.6080997670  0.0000000000  0.0000000000
  3436.0010000000  1126.0843226078  3838.0965662025  0.0000000000  0.0000000000
  3423.5010000000  1121.9539295307  3827.5755093919  0.0000000000  0.0000000000
  3411.0010000000  1117.8235997323  3817.0448885739  0.0000000000  0.0000000000
  3398.5010000000  1113.6933330205  3806.5046586555  0.0000000000  0.0000000000
  3386.0010000000  1109.5631299393  3795.9547760509  0.0000000000  0.0000000000
  3373.5010000000  1105.4329895131  3785.3951929148  0.0000000000  0.0000000000
  3361.0010000000  1101.3029160278  3774.8258744819  0.0000000000  0.0000000000
  3348.5010000000  1097.1729055057  3764.2467644650  0.0000000000  0.0000000000
  3336.0010000000  1093.0429614931  3753.6578254473  0.0000000000  0.0000000000
  3323.5010000000  1088.9130838108  3743.0590100847  0.0000000000  0.0000000000
  3311.0010000000  1084.7832708414  3732.4502669349  0.0000000000  0.0000000000
  3298.5010000000  1080.6535239979  3721.8315519298  0.0000000000  0.0000000000
  3286.0010000000  1076.5238432682  3711.2028169347  0.0000000000  0.0000000000
  3273.5010000000  1072.3942294519  3700.5640154917  0.0000000000  0.0000000000
  3261.0010000000  1068.2646841611  3689.9151028250  0.0000000000  0.0000000000
  3248.5010000000  1064.1352076264  3679.2560301824  0.0000000000  0.0000000000
  3236.0010000000  1060.0057965427  3668.5867392420  0.0000000000  0.0000000000
  3223.5010000000  1055.8764572141  3657.9071960759  0.0000000000  0.0000000000
  3211.0010000000  1051.7471836878  3647.2173346312  0.0000000000  0.0000000000
  3198.5010000000  1047.6179817877  3636.5171188789  0.0000000000  0.0000000000
  3186.0010000000  1043.4888495049  3625.8064920683  0.0000000000  0.0000000000
  3173.5010000000  1039.3597857441  3615.0853993416  0.0000000000  0.0000000000
  3161.0010000000  1035.2307946208  3604.3537989138  0.0000000000  0.0000000000
  3148.5010000000  1031.1018725447  3593.6116285141  0.0000000000  0.0000000000
  3136.0010000000  1026.9730232976  3582.8588445642  0.0000000000  0.0000000000
  3123.5010000000  1022.8442451617  3572.0953886978  0.0000000000  0.0000000000
  3111.0010000000  1018.7155405683  3561.3212128731  0.0000000000  0.0000000000
  3098.5010000000  1014.5869075843  3550.5362571712  0.0000000000  0.0000000000
  3086.0010000000  1010.4583484321  3539.7404720209  0.0000000000  0.0000000000
  3073.5010000000  1006.3298631311  3528.9338015955  0.0000000000  0.0000000000
  3061.0010000000  1002.2014505943  3518.1161866515  0.0000000000  0.0000000000
  3048.5010000000   998.0731149321  3507.2875810501  0.0000000000  0.0000000000
  3036.0010000000   993.9448528835  3496.4479188012  0.0000000000  0.0000000000
  3023.5010000000   989.8166664106  3485.5971470779  0.0000000000  0.0000000000
  3011.0010000000   985.6885543499  3474.7352043007  0.0000000000  0.0000000000
  2998.5010000000   981.5605207349  3463.8620420219  0.0000000000  0.0000000000
  2986.0010000000   977.4325644410  3452.9775976708  0.0000000000  0.0000000000
  2973.5010000000   973.3046833859  3442.0818055674  0.0000000000  0.0000000000
  2961.0010000000   969.1768827427  3431.1746186150  0.0000000000  0.0000000000
  2948.5010000000   965.0491585333  3420.2559649723  0.0000000000  0.0000000000
  2936.0010000000   960.9215140476  3409.3257914187  0.0000000000  0.0000000000
  2923.5010000000   956.7939475929  3398.3840309556  0.0000000000  0.0000000000
  2911.0010000000   952.6664626865  3387.4306297912  0.0000000000  0.0000000000
  2898.5010000000   948.5390579277  3376.4655204856  0.0000000000  0.0000000000
  2886.0010000000   944.4117331141  3365.4886381464  0.0000000000  0.0000000000
  2873.5010000000   940.2844912407  3354.4999257628  0.0000000000  0.0000000000
  2861.0010000000   936.1573294993  3343.4993102400  0.0000000000  0.0000000000
  2848.5010000000   932.0302513110  3332.4867344297  0.0000000000  0.0000000000
  2836.0010000000   927.9032563455  3321.4621305357  0.0000000000  0.0000000000
  2823.5010000000   923.7763445495  3310.4254308286  0.0000000000  0.0000000000
  2811.0010000000   919.6495171463  3299.3765703177  0.0000000000  0.0000000000
  2798.5010000000   915.5227746759  3288.3154815044  0.0000000000  0.0000000000
  2786.0010000000   911.3961170276  3277.2420944495  0.0000000000  0.0000000000
  2773.5010000000   907.2695454204  3266.1563420753  0.0000000000  0.0000000000
  2761.0010000000   903.1430594919  3255.0581523433  0.0000000000  0.0000000000
  2748.5010000000   899.0166612157  3243.9474587715  0.0000000000  0.0000000000
  2736.0010000000   894.8903510303  3232.8241900200  0.0000000000  0.0000000000
  2723.5010000000   890.7641278893  3221.6882699904  0.0000000000  0.0000000000
  2711.0010000000   886.6379940949  3210.5396308596  0.0000000000  0.0000000000
  2698.5010000000   882.5119514508  3199.3782027078  0.0000000000  0.0000000000
  2686.0010000000   878.3859974946  3188.2039032896  0.0000000000  0.0000000000
  2673.5010000000   874.2601331725  3177.0166587755  0.0000000000  0.0000000000
  2661.0010000000   870.1343609187  3165.8163985782  0.0000000000  0.0000000000
  2648.5010000000   866.0086808952  3154.6030451367  0.0000000000  0.0000000000
  2636.0010000000   861.8830948049  3143.3765242516  0.0000000000  0.0000000000
  2623.5010000000   857.7576002920  3132.1367498294  0.0000000000  0.0000000000
  2611.0010000000   853.6322003422  3120.8836494626  0.0000000000  0.0000000000
  2598.5010000000   849.5068939491  3109.6171389958  0.0000000000  0.0000000000
  2586.0010000000   845.3816854484  3098.3371479854  0.0000000000  0.0000000000
  2573.5010000000   841.2565697299  3087.0435792655  0.0000000000  0.0000000000
  2561.0010000000   837.1315526062  3075.7363646405  0.0000000000  0.0000000000
  2548.5010000000   833.0066323786  3064.4154144317  0.0000000000  0.0000000000
  2536.0010000000   828.8818109240  3053.0806478207  0.0000000000  0.0000000000
  2523.5010000000   824.7570882224  3041.7319778280  0.0000000000  0.0000000000
  2511.0010000000   820.6324642308  3030.3693164303  0.0000000000  0.0000000000
  2498.5010000000   816.5079425153  3018.9925845703  0.0000000000  0.0000000000
  2486.0010000000   812.3835194620  3007.6016823848  0.0000000000  0.0000000000
  2473.5010000000   808.2592005186  2996.1965340069  0.0000000000  0.0000000000
  2461.0010000000   804.1349822683  2984.7770380403  0.0000000000  0.0000000000
  2448.5010000000   800.0108685841  2973.3431122004  0.0000000000  0.0000000000
  2436.0010000000   795.8868581683  2961.8946588144  0.0000000000  0.0000000000
  2423.5010000000   791.7629534818  2950.4315895472  0.0000000000  0.0000000000
  2411.0010000000   787.6391554550  2938.9538107186  0.0000000000  0.0000000000
  2398.5010000000   783.5154626833  2927.4612210146  0.0000000000  0.0000000000
  2386.0010000000   779.3918784648  2915.9537310778  0.0000000000  0.0000000000
  2373.5010000000   775.2684020932  2904.4312392267  0.0000000000  0.0000000000
  2361.0010000000   771.1450341504  2892.8936461812  0.0000000000  0.0000000000
  2348.5010000000   767.0217773826  2881.3408575220  0.0000000000  0.0000000000
  2336.0010000000   762.8986298581  2869.7727645003  0.0000000000  0.0000000000
  2323.5010000000   758.7755953265  2858.1892730519  0.0000000000  0.0000000000
  2311.0010000000   754.6526746664  2846.5902798065  0.0000000000  0.0000000000
  2298.5010000000   750.5298659887  2834.9756723016  0.0000000000  0.0000000000
  2286.0010000000   746.4071731548  2823.3453529520  0.0000000000  0.0000000000
  2273.5010000000   742.2845948135  2811.6992081476  0.0000000000  0.0000000000
  2261.0010000000   738.1621329021  2800.0371321914  0.0000000000  0.0000000000
  2248.5010000000   734.0397893049  2788.3590178673  0.0000000000  0.0000000000
  2236.0010000000   729.9175642501  2776.6647518634  0.0000000000  0.0000000000
  2223.5010000000   725.7954572208  2764.9542173025  0.0000000000  0.0000000000
  2211.0010000000   721.6734719481  2753.2273079152  0.0000000000  0.0000000000
  2198.5010000000   717.5516065712  2741.4839000463  0.0000000000  0.0000000000
  2186.0010000000   713.4298652023  2729.7238855303  0.0000000000  0.0000000000
  2173.5010000000   709.3082465154  2717.9471391597  0.0000000000  0.0000000000
  2161.0010000000   705.1867536001  2706.1535467582  0.0000000000  0.0000000000
  2148.5010000000   701.0653850934  2694.3429798121  0.0000000000  0.0000000000
  2136.0010000000   696.9441433324  2682.5153187598  0.0000000000  0.0000000000
  2123.5010000000   692.8230311531  2670.6704438315  0.0000000000  0.0000000000
  2111.0010000000   688.7020456036  2658.8082169186  0.0000000000  0.0000000000
  2098.5010000000   684.5811915491  2646.9285206649  0.0000000000  0.0000000000
  2086.0010000000   680.4604690009  2635.0312219913  0.0000000000  0.0000000000
  2073.5010000000   676.3398787652  2623.1161883027  0.0000000000  0.0000000000
  2061.0010000000   672.2194224966  2611.1832876235  0.0000000000  0.0000000000
  2048.5010000000   668.0991012017  2599.2323842375  0.0000000000  0.0000000000
  2036.0010000000   663.9789153283  2587.2633388936  0.0000000000  0.0000000000
  2023.5010000000   659.8588671564  2575.2760157190  0.0000000000  0.0000000000
  2011.0010000000   655.7389577787  2563.2702734124  0.0000000000  0.0000000000
  1998.5010000000   651.6191887276  2551.2459699320  0.0000000000  0.0000000000
  1986.0010000000   647.4995605338  2539.2029582447  0.0000000000  0.0000000000
  1973.5010000000   643.3800758461  2527.1410954028  0.0000000000  0.0000000000
  1961.0010000000   639.2607334705  2515.0602250551  0.0000000000  0.0000000000
  1948.5010000000   635.1415375017  2502.9602041543  0.0000000000  0.0000000000
  1936.0010000000   631.0224883787  2490.8408766997  0.0000000000  0.0000000000
  1923.5010000000   626.9035874972  2478.7020872061  0.0000000000  0.0000000000
  1911.0010000000   622.7848372819  2466.5436808913  0.0000000000  0.0000000000
  1898.5010000000   618.6662368698  2454.3654908771  0.0000000000  0.0000000000
  1886.0010000000   614.5477895697  2442.1673601680  0.0000000000  0.0000000000
  1873.5010000000   610.4294956203  2429.9491201979  0.0000000000  0.0000000000
  1861.0010000000   606.3113581356  2417.7106083843  0.0000000000  0.0000000000
  1848.5010000000   602.1933781239  2405.4516533009  0.0000000000  0.0000000000
  1836.0010000000   598.0755567904  2393.1720814419  0.0000000000  0.0000000000
  1823.5010000000   593.9578956477  2380.8717174948  0.0000000000  0.0000000000
  1811.0010000000   589.8403966248  2368.5503846154  0.0000000000  0.0000000000
  1798.5010000000   585.7230614746  2356.2079025983  0.0000000000  0.0000000000
  1786.0010000000   581.6058926016  2343.8440902926  0.0000000000  0.0000000000
  1773.5010000000   577.4888903918  2331.4587575156  0.0000000000  0.0000000000
  1761.0010000000   573.3720575442  2319.0517179937  0.0000000000  0.0000000000
  1748.5010000000   569.2553950197  2306.6227771120  0.0000000000  0.0000000000
  1736.0010000000   565.1389049607  2294.1717406333  0.0000000000  0.0000000000
  1723.5010000000   561.0225908020  2281.6984149909  0.0000000000  0.0000000000
  1711.0010000000   556.9064519717  2269.2025911453  0.0000000000  0.0000000000
  1698.5010000000   552.7904915494  2256.6840677051  0.0000000000  0.0000000000
  1686.0010000000   548.6747123087  2244.1426388781  0.0000000000  0.0000000000
  1673.5010000000   544.5591142250  2231.5780867601  0.0000000000  0.0000000000
  1661.0010000000   540.4437013312  2218.9902021567  0.0000000000  0.0000000000
  1648.5010000000   536.3284745406  2206.3787625944  0.0000000000  0.0000000000
  1636.0010000000   532.2134371392  2193.7435490168  0.0000000000  0.0000000000
  1623.5010000000   528.0985896988  2181.0843300908  0.0000000000  0.0000000000
  1611.0010000000   523.9839361560  2168.4008807843  0.0000000000  0.0000000000
  1598.5010000000   519.8694774817  2155.6929627923  0.0000000000  0.0000000000
  1586.0010000000   515.7552157966  2142.9603370885  0.0000000000  0.0000000000
  1573.5010000000   511.6411545414  2130.2027643778  0.0000000000  0.0000000000
  1561.0010000000   507.5272954917  2117.4199957401  0.0000000000  0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-dens7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12951.0767039480 23870.2192178815  0.0000000000  0.0000000000
 38998.5010000000 12930.3034077114 23841.5299898219  0.0000000000  0.0000000000
 38936.0010000000 12909.5301312903 23812.8292535572  0.0000000000  0.0000000000
 38873.5010000000 12888.7569164810 23784.1170436785  0.0000000000  0.0000000000
 38811.0010000000 12867.9837485509 23755.3933166060  0.0000000000  0.0000000000
 38748.5010000000 12847.2105990077 23726.6580096051  0.0000000000  0.0000000000
 38686.0010000000 12826.4375104354 23697.9111581712  0.0000000000  0.0000000000
 38623.5010000000 12805.6644549867 23669.1527002843  0.0000000000  0.0000000000
 38561.0010000000 12784.8914334467 23640.3826134392  0.0000000000  0.0000000000
 38498.5010000000 12764.1184609881 23611.6008949851  0.0000000000  0.0000000000
 38436.0010000000 12743.3455389725 23582.8075230708  0.0000000000  0.0000000000
 38373.5010000000 12722.5726550362 23554.0024567250  0.0000000000  0.0000000000
 38311.0010000000 12701.7997971978 23525.1856553912  0.0000000000  0.0000000000
 38248.5010000000 12681.0269818686 23496.3571178091  0.0000000000  0.0000000000
 38186.0010000000 12660.2542257049 23467.5168430073  0.0000000000  0.0000000000
 38123.5010000000 12639.4815176671 23438.6647914878  0.0000000000  0.0000000000
 38061.0010000000 12618.7088331450 23409.8009047770  0.0000000000  0.0000000000
 37998.5010000000 12597.9361897881 23380.9251830122  0.0000000000  0.0000000000
 37936.0010000000 12577.1636054910 23352.0376266213  0.0000000000  0.0000000000
 37873.5010000000 12556.3910566883 23323.1381782901  0.0000000000  0.0000000000
 37811.0010000000 12535.6185480350 23294.2268198442  0.0000000000  0.0000000000
 37748.5010000000 12514.8460845001 23265.3035334652  0.0000000000  0.0000000000
 37686.0010000000 12494.0736575162 23236.3682823946  0.0000000000  0.0000000000
 37623.5010000000 12473.3012865644 23207.4210688553  0.0000000000  0.0000000000
 37561.0010000000 12452.5289637395 23178.4618568350  0.0000000000  0.0000000000
 37498.5010000000 12431.7566539228 23149.4905722457  0.0000000000  0.0000000000
 37436.0010000000 12410.9844052020 23120.5072569447  0.0000000000  0.0000000000
 37373.5010000000 12390.2122107169 23091.5118760902  0.0000000000  0.0000000000
 37311.0010000000 12369.4400364972 23062.5043568628  0.0000000000  0.0000000000
 37248.5010000000 12348.6679314683 23033.4847421010  0.0000000000  0.0000000000
 37186.0010000000 12327.8958623913 23004.4529598017  0.0000000000  0.0000000000
 37123.5010000000 12307.1238239373 22975.4089768195  0.0000000000  0.0000000000
 37061.0010000000 12286.3518385147 22946.3527987061  0.0000000000  0.0000000000
 36998.5010000000 12265.5799014567 22917.2843930710  0.0000000000  0.0000000000
 36936.0010000000 12244.8080084792 22888.2037279501  0.0000000000  0.0000000000
 36873.5010000000 12224.0361556814 22859.1107718065  0.0000000000  0.0000000000
 36811.0010000000 12203.2643395452 22830.0054935309  0.0000000000  0.0000000000
 36748.5010000000 12182.4925841164 22800.8879005522  0.0000000000  0.0000000000
 36686.0010000000 12161.7208593926 22771.7579244434  0.0000000000  0.0000000000
 36623.5010000000 12140.9491901160 22742.6155734266  0.0000000000  0.0000000000
 36561.0010000000 12120.1775741964 22713.4608180115  0.0000000000  0.0000000000
 36498.5010000000 12099.4059828845 22684.2935911580  0.0000000000  0.0000000000
 36436.0010000000 12078.6344419672 22655.1139022821  0.0000000000  0.0000000000
 36373.5010000000 12057.8629505032 22625.9217231863  0.0000000000  0.0000000000
 36311.0010000000 12037.0915079338 22596.7170261051  0.0000000000  0.0000000000
 36248.5010000000 12016.3201140836 22567.4997837058  0.0000000000  0.0000000000
 36186.0010000000 11995.5487557261 22538.2699501802  0.0000000000  0.0000000000
 36123.5010000000 11974.7774469206 22509.0275180038  0.0000000000  0.0000000000
 36061.0010000000 11954.0061752414 22479.7724422695  0.0000000000  0.0000000000
 35998.5010000000 11933.2349554787 22450.5047162892  0.0000000000  0.0000000000
 35936.0010000000 11912.4637893719 22421.2243149021  0.0000000000  0.0000000000
 35873.5010000000 11891.6926790433 22391.9312133833  0.0000000000  0.0000000000
 35811.0010000000 11870.9216003396 22362.6253498242  0.0000000000  0.0000000000
 35748.5010000000 11850.1505562539 22333.3067004725  0.0000000000  0.0000000000
 35686.0010000000 11829.3795767504 22303.9752795683  0.0000000000  0.0000000000
 35623.5010000000 11808.6086389298 22274.6310266154  0.0000000000  0.0000000000
 35561.0010000000 11787.8377469337 22245.2739191767  0.0000000000  0.0000000000
 35498.5010000000 11767.0669052870 22215.9039352552  0.0000000000  0.0000000000
 35436.0010000000 11746.2961056730 22186.5210345824  0.0000000000  0.0000000000
 35373.5010000000 11725.5253534348 22157.1251960919  0.0000000000  0.0000000000
 35311.0010000000 11704.7546542983 22127.7163991585  0.0000000000  0.0000000000
 35248.5010000000 11683.9839880290 22098.2945862755  0.0000000000  0.0000000000
 35186.0010000000 11663.2134006860 22068.8597937379  0.0000000000  0.0000000000
 35123.5010000000 11642.4428334084 22039.4119090552  0.0000000000  0.0000000000
 35061.0010000000 11621.6723199021 22009.9509507975  0.0000000000  0.0000000000
 34998.5010000000 11600.9018548108 21980.4768820600  0.0000000000  0.0000000000
 34936.0010000000 11580.1314463153 21950.9896850285  0.0000000000  0.0000000000
 34873.5010000000 11559.3610768467 21921.4893052101  0.0000000000  0.0000000000
 34811.0010000000 11538.5907554566 21891.9757257824  0.0000000000  0.0000000000
 34748.5010000000 11517.8204915795 21862.4489303704  0.0000000000  0.0000000000
 34686.0010000000 11497.0502690055 21832.9088660221  0.0000000000  0.0000000000
 34623.5010000000 11476.2800980402 21803.3555173583  0.0000000000  0.0000000000
 34561.0010000000 11455.5099634150 21773.7888324911  0.0000000000  0.0000000000
 34498.5010000000 11434.7399022274 21744.2088339648  0.0000000000  0.0000000000
 34436.0010000000 11413.9698741590 21714.6154339674  0.0000000000  0.0000000000
 34373.5010000000 11393.1998912569 21685.0086191202  0.0000000000  0.0000000000
 34311.0010000000 11372.4299659511 21655.3883764965  0.0000000000  0.0000000000
 34248.5010000000 11351.6600981639 21625.7546752264  0.0000000000  0.0000000000
 34186.0010000000 11330.8902753985 21596.1074665818  0.0000000000  0.0000000000
 34123.5010000000 11310.1204985364 21566.4467207839  0.0000000000  0.0000000000
 34061.0010000000 11289.3507689122 21536.7724085758  0.0000000000  0.0000000000
 33998.5010000000 11268.5811011329 21507.0845195504  0.0000000000  0.0000000000
 33936.0010000000 11247.8114717833 21477.3829888231  0.0000000000  0.0000000000
 33873.5010000000 11227.0418963942 21447.6678070506  0.0000000000  0.0000000000
 33811.0010000000 11206.2723653464 21417.9389287919  0.0000000000  0.0000000000
 33748.5010000000 11185.5028950416 21388.1963457194  0.0000000000  0.0000000000
 33686.0010000000 11164.7334768020 21358.4400134770  0.0000000000  0.0000000000
 33623.5010000000 11143.9641024742 21328.6698883031  0.0000000000  0.0000000000
 33561.0010000000 11123.1947898189 21298.8859634503  0.0000000000  0.0000000000
 33498.5010000000 11102.4255062691 21269.0881598615  0.0000000000  0.0000000000
 33436.0010000000 11081.6562958820 21239.2765082653  0.0000000000  0.0000000000
 33373.5010000000 11060.8871271031 21209.4509307654  0.0000000000  0.0000000000
 33311.0010000000 11040.1180195406 21179.6114227656  0.0000000000  0.0000000000
 33248.5010000000 11019.3489427596 21149.7579076356  0.0000000000  0.0000000000
 33186.0010000000 10998.5799425221 21119.8904181257  0.0000000000  0.0000000000
 33123.5010000000 10977.8109894057 21090.0088787727  0.0000000000  0.0000000000
 33061.0010000000 10957.0420797602 21060.1132509980  0.0000000000  0.0000000000
 32998.5010000000 10936.2732104594 21030.2034968260  0.0000000000  0.0000000000
 32936.0010000000 10915.5044289701 21000.2796510413  0.0000000000  0.0000000000
 32873.5010000000 10894.7356705040 20970.3415865613  0.0000000000  0.0000000000
 32811.0010000000 10873.9669834866 20940.3893392949  0.0000000000  0.0000000000
 32748.5010000000 10853.1983293372 20910.4228195690  0.0000000000  0.0000000000
 32686.0010000000 10832.4297448877 20880.4420463470  0.0000000000  0.0000000000
 32623.5010000000 10811.6612051405 20850.4469492274  0.0000000000  0.0000000000
 32561.0010000000 10790.8927229950 20820.4375123636  0.0000000000  0.0000000000
 32498.5010000000 10770.1242994113 20790.4137025308  0.0000000000  0.0000000000
 32436.0010000000 10749.3559358734 20760.3754871153  0.0000000000  0.0000000000
 32373.5010000000 10728.5876096770 20730.3227983459  0.0000000000  0.0000000000
 32311.0010000000 10707.8193481387 20700.2556406707  0.0000000000  0.0000000000
 32248.5010000000 10687.0511296741 20670.1739476136  0.0000000000  0.0000000000
 32186.0010000000 10666.2829702736 20640.0777069487  0.0000000000  0.0000000000
 32123.5010000000 10645.5148740958 20609.9668891812  0.0000000000  0.0000000000
 32061.0010000000 10624.7468212899 20579.8414298365  0.0000000000  0.0000000000
 31998.5010000000 10603.9788294188 20549.7013185375  0.0000000000  0.0000000000
 31936.0010000000 10583.2108920362 20519.5465099294  0.0000000000  0.0000000000
 31873.5010000000 10562.4430032919 20489.3769593461  0.0000000000  0.0000000000
 31811.0010000000 10541.6751823207 20459.1926582674  0.0000000000  0.0000000000
 31748.5010000000 10520.9074121797 20428.9935455918  0.0000000000  0.0000000000
 31686.0010000000 10500.1396887526 20398.7795786726  0.0000000000  0.0000000000
 31623.5010000000 10479.3720449406 20368.5507685834  0.0000000000  0.0000000000
 31561.0010000000 10458.6044412896 20338.3070209312  0.0000000000  0.0000000000
 31498.5010000000 10437.8368875755 20308.0483127910  0.0000000000  0.0000000000
 31436.0010000000 10417.0693940986 20277.7746218640  0.0000000000  0.0000000000
 31373.5010000000 10396.3019596141 20247.4859088718  0.0000000000  0.0000000000
 31311.0010000000 10375.5345834736 20217.1821352340  0.0000000000  0.0000000000
 31248.5010000000 10354.7672656243 20186.8632630689  0.0000000000  0.0000000000
 31186.0010000000 10334.0000066097 20156.5292551950  0.0000000000  0.0000000000
 31123.5010000000 10313.2327955730 20126.1800575960  0.0000000000  0.0000000000
 31061.0010000000 10292.4656462818 20095.8156520640  0.0000000000  0.0000000000
 30998.5010000000 10271.6985491076 20065.4359860234  0.0000000000  0.0000000000
 30936.0010000000 10250.9315189738 20035.0410426386  0.0000000000  0.0000000000
 30873.5010000000 10230.1645474799 20004.6307707786  0.0000000000  0.0000000000
 30811.0010000000 10209.3976268939 19974.2051200899  0.0000000000  0.0000000000
 30748.5010000000 10188.6307739271 19943.7640758561  0.0000000000  0.0000000000
 30686.0010000000 10167.8639820755 19913.3075891750  0.0000000000  0.0000000000
 30623.5010000000 10147.0972336527 19882.8355945313  0.0000000000  0.0000000000
 30561.0010000000 10126.3305472120 19852.3480793912  0.0000000000  0.0000000000
 30498.5010000000 10105.5639300154 19821.8450145036  0.0000000000  0.0000000000
 30436.0010000000 10084.7973545309 19791.3263193083  0.0000000000  0.0000000000
 30373.5010000000 10064.0308647108 19760.7920181107  0.0000000000  0.0000000000
 30311.0010000000 10043.2644108035 19730.2419972767  0.0000000000  0.0000000000
 30248.5010000000 10022.4980379529 19699.6762825439  0.0000000000  0.0000000000
 30186.0010000000 10001.7316978901 19669.0947619983  0.0000000000  0.0000000000
 30123.5010000000  9980.9654369504 19638.4974628143  0.0000000000  0.0000000000
 30061.0010000000  9960.1992317225 19607.8843092700  0.0000000000  0.0000000000
 29998.5010000000  9939.4330829477 19577.2552610115  0.0000000000  0.0000000000
 29936.0010000000  9918.6670153370 19546.6103128741  0.0000000000  0.0000000000
 29873.5010000000  9897.9009843294 19515.9493572668  0.0000000000  0.0000000000
 29811.0010000000  9877.1350160098 19485.2723906532  0.0000000000  0.0000000000
 29748.5010000000  9856.3691253895 19454.5793930075  0.0000000000  0.0000000000
 29686.0010000000  9835.6032933424 19423.8702936540  0.0000000000  0.0000000000
 29623.5010000000  9814.8375131168 19393.1450399693  0.0000000000  0.0000000000
 29561.0010000000  9794.0717902434 19362.4035972941  0.0000000000  0.0000000000
 29498.5010000000  9773.3061424440 19331.6459488436  0.0000000000  0.0000000000
 29436.0010000000  9752.5405535231 19300.8720274051  0.0000000000  0.0000000000
 29373.5010000000  9731.7750195860 19270.0817837518  0.0000000000  0.0000000000
 29311.0010000000  9711.0095489473 19239.2751865540  0.0000000000  0.0000000000
 29248.5010000000  9690.2441505902 19208.4522052903  0.0000000000  0.0000000000
 29186.0010000000  9669.4788113044 19177.6127762878  0.0000000000  0.0000000000
 29123.5010000000  9648.7135415200 19146.7568707555  0.0000000000  0.0000000000
 29061.0010000000  9627.9483295471 19115.8844268260  0.0000000000  0.0000000000
 28998.5010000000  9607.1831872627 19084.9954174442  0.0000000000  0.0000000000
 28936.0010000000  9586.4181044973 19054.0897825546  0.0000000000  0.0000000000
 28873.5010000000  9565.6530718973 19023.1674630644  0.0000000000  0.0000000000
 28811.0010000000  9544.8881262054 18992.2284683308  0.0000000000  0.0000000000
 28748.5010000000  9524.1232255723 18961.2726904127  0.0000000000  0.0000000000
 28686.0010000000  9503.3584081690 18930.3001403995  0.0000000000  0.0000000000
 28623.5010000000  9482.5936338327 18899.3107123417  0.0000000000  0.0000000000
 28561.0010000000  9461.8289421625 18868.3044190669  0.0000000000  0.0000000000
 28498.5010000000  9441.0643059103 18837.2811734031  0.0000000000  0.0000000000
 28436.0010000000  9420.2997436289 18806.2409563444  0.0000000000  0.0000000000
 28373.5010000000  9399.5352521570 18775.1837162273  0.0000000000  0.0000000000
 28311.0010000000  9378.7708068044 18744.1093689171  0.0000000000  0.0000000000
 28248.5010000000  9358.0064507676 18713.0179316403  0.0000000000  0.0000000000
 28186.0010000000  9337.2421386801 18681.9092888097  0.0000000000  0.0000000000
 28123.5010000000  9316.4779041047 18650.7834427978  0.0000000000  0.0000000000
 28061.0010000000  9295.7137368048 18619.6403301376  0.0000000000  0.0000000000
 27998.5010000000  9274.9496385131 18588.4799050534  0.0000000000  0.0000000000
 27936.0010000000  9254.1856007172 18557.3021061433  0.0000000000  0.0000000000
 27873.5010000000  9233.4216378792 18526.1069062577  0.0000000000  0.0000000000
 27811.0010000000  9212.6577321312 18494.8942294354  0.0000000000  0.0000000000
 27748.5010000000  9191.8939105906 18463.6640670855  0.0000000000  0.0000000000
 27686.0010000000  9171.1301570951 18432.4163453074  0.0000000000  0.0000000000
 27623.5010000000  9150.3664564468 18401.1509913454  0.0000000000  0.0000000000
 27561.0010000000  9129.6028382097 18369.8679995956  0.0000000000  0.0000000000
 27498.5010000000  9108.8392779612 18338.5672828915  0.0000000000  0.0000000000
 27436.0010000000  9088.0757850535 18307.2488046830  0.0000000000  0.0000000000
 27373.5010000000  9067.3123805480 18275.9125458680  0.0000000000  0.0000000000
 27311.0010000000  9046.5490318733 18244.5584061430  0.0000000000  0.0000000000
 27248.5010000000  9025.7857509963 18213.1863521406  0.0000000000  0.0000000000
 27186.0010000000  9005.0225506990 18181.7963515017  0.0000000000  0.0000000000
 27123.5010000000  8984.2594013047 18150.3883073986  0.0000000000  0.0000000000
 27061.0010000000  8963.4963390502 18118.9622224216  0.0000000000  0.0000000000
 26998.5010000000  8942.7333469321 18087.5180183643  0.0000000000  0.0000000000
 26936.0010000000  8921.9704197496 18056.0556345752  0.0000000000  0.0000000000
 26873.5010000000  8901.2075640100 18024.5750278659  0.0000000000  0.0000000000
 26811.0010000000  8880.4447871108 17993.0761561428  0.0000000000  0.0000000000
 26748.5010000000  8859.6820866336 17961.5589621532  0.0000000000  0.0000000000
 26686.0010000000  8838.9194504375 17930.0233735821  0.0000000000  0.0000000000
 26623.5010000000  8818.1568780904 17898.4693355856  0.0000000000  0.0000000000
 26561.0010000000  8797.3943914243 17866.8968268970  0.0000000000  0.0000000000
 26498.5010000000  8776.6319705629 17835.3057625588  0.0000000000  0.0000000000
 26436.0010000000  8755.8696179692 17803.6960912707  0.0000000000  0.0000000000
 26373.5010000000  8735.1073582571 17772.0677952017  0.0000000000  0.0000000000
 26311.0010000000  8714.3451534100 17740.4207608198  0.0000000000  0.0000000000
 26248.5010000000  8693.5830300097 17708.7549727097  0.0000000000  0.0000000000
 26186.0010000000  8672.8209733061 17677.0703521577  0.0000000000  0.0000000000
 26123.5010000000  8652.0590012180 17645.3668699931  0.0000000000  0.0000000000
 26061.0010000000  8631.2971010573 17613.6444500271  0.0000000000  0.0000000000
 25998.5010000000  8610.5352717320 17581.9030334503  0.0000000000  0.0000000000
 25936.0010000000  8589.7735236510 17550.1425787381  0.0000000000  0.0000000000
 25873.5010000000  8569.0118473045 17518.3630135933  0.0000000000  0.0000000000
 25811.0010000000  8548.2502551445 17486.5642990156  0.0000000000  0.0000000000
 25748.5010000000  8527.4887189724 17454.7463334156  0.0000000000  0.0000000000
 25686.0010000000  8506.7272741664 17422.9091123025  0.0000000000  0.0000000000
 25623.5010000000  8485.9659154544 17391.0525686011  0.0000000000  0.0000000000
 25561.0010000000  8465.2046179863 17359.1766048238  0.0000000000  0.0000000000
 25498.5010000000  8444.4433994921 17327.2811884969  0.0000000000  0.0000000000
 25436.0010000000  8423.6822580483 17295.3662566622  0.0000000000  0.0000000000
 25373.5010000000  8402.9211928478 17263.4317477385  0.0000000000  0.0000000000
 25311.0010000000  8382.1602247412 17231.4776331512  0.0000000000  0.0000000000
 25248.5010000000  8361.3993140329 17199.5037907905  0.0000000000  0.0000000000
 25186.0010000000  8340.6384838443 17167.5101948885  0.0000000000  0.0000000000
 25123.5010000000  8319.8777378336 17135.4967894002  0.0000000000  0.0000000000
 25061.0010000000  8299.1170807752 17103.4635196707  0.0000000000  0.0000000000
 24998.5010000000  8278.3564778581 17071.4102695778  0.0000000000  0.0000000000
 24936.0010000000  8257.5959769434 17039.3370502733  0.0000000000  0.0000000000
 24873.5010000000  8236.8355456056 17007.2437485867  0.0000000000  0.0000000000
 24811.0010000000  8216.0752034310 16975.1303313440  0.0000000000  0.0000000000
 24748.5010000000  8195.3149407492 16942.9967197875  0.0000000000  0.0000000000
 24686.0010000000  8174.5547491590 16910.8428367240  0.0000000000  0.0000000000
 24623.5010000000  8153.7946416492 16878.6686377217  0.0000000000  0.0000000000
 24561.0010000000  8133.0346222836 16846.4740641843  0.0000000000  0.0000000000
 24498.5010000000  8112.2746862962 16814.2590434524  0.0000000000  0.0000000000
 24436.0010000000  8091.5148301906 16782.0235044436  0.0000000000  0.0000000000
 24373.5010000000  8070.7550517393 16749.7673776551  0.0000000000  0.0000000000
 24311.0010000000  8049.9953499848 16717.4905951670  0.0000000000  0.0000000000
 24248.5010000000  8029.2357451287 16685.1931216004  0.0000000000  0.0000000000
 24186.0010000000  8008.4762187848 16652.8748611758  0.0000000000  0.0000000000
 24123.5010000000  7987.7167738035 16620.5357507405  0.0000000000  0.0000000000
 24061.0010000000  7966.9574143043 16588.1757287373  0.0000000000  0.0000000000
 23998.5010000000  7946.1981456761 16555.7947352073  0.0000000000  0.0000000000
 23936.0010000000  7925.4389548799 16523.3926810387  0.0000000000  0.0000000000
 23873.5010000000  7904.6798499587 16490.9695095998  0.0000000000  0.0000000000
 23811.0010000000  7883.9208402251 16458.5251658669  0.0000000000  0.0000000000
 23748.5010000000  7863.1619068886 16426.0595504766  0.0000000000  0.0000000000
 23686.0010000000  7842.4030619738 16393.5726118129  0.0000000000  0.0000000000
 23623.5010000000  7821.6443090225 16361.0642846010  0.0000000000  0.0000000000
 23561.0010000000  7800.8856237252 16328.5344594989  0.0000000000  0.0000000000
 23498.5010000000  7780.1270416303 16295.9831205304  0.0000000000  0.0000000000
 23436.0010000000  7759.3685412376 16263.4101618897  0.0000000000  0.0000000000
 23373.5010000000  7738.6101413232 16230.8155405099  0.0000000000  0.0000000000
 23311.0010000000  7717.8518233119 16198.1991542573  0.0000000000  0.0000000000
 23248.5010000000  7697.0935894794 16165.5609332722  0.0000000000  0.0000000000
 23186.0010000000  7676.3354435248 16132.9008094998  0.0000000000  0.0000000000
 23123.5010000000  7655.5773905715 16100.2187166939  0.0000000000  0.0000000000
 23061.0010000000  7634.8194275896 16067.5145753267  0.0000000000  0.0000000000
 22998.5010000000  7614.0615530508 16034.7883077685  0.0000000000  0.0000000000
 22936.0010000000  7593.3037669289 16002.0398382914  0.0000000000  0.0000000000
 22873.5010000000  7572.5460706994 15969.2690930731  0.0000000000  0.0000000000
 22811.0010000000  7551.7884768382 15936.4760152130  0.0000000000  0.0000000000
 22748.5010000000  7531.0309613278 15903.6604896773  0.0000000000  0.0000000000
 22686.0010000000  7510.2735491856 15870.8224784496  0.0000000000  0.0000000000
 22623.5010000000  7489.5162195734 15837.9618705212  0.0000000000  0.0000000000
 22561.0010000000  7468.7589910718 15805.0786167735  0.0000000000  0.0000000000
 22498.5010000000  7448.0018460807 15772.1726103019  0.0000000000  0.0000000000
 22436.0010000000  7427.2448062624 15739.2438059346  0.0000000000  0.0000000000
 22373.5010000000  7406.4878572551 15706.2921008881  0.0000000000  0.0000000000
 22311.0010000000  7385.7309957760 15673.3174094164  0.0000000000  0.0000000000
 22248.5010000000  7364.9742295232 15640.3196627118  0.0000000000  0.0000000000
 22186.0010000000  7344.2175677747 15607.2987940013  0.0000000000  0.0000000000
 22123.5010000000  7323.4609935389 15574.2546941999  0.0000000000  0.0000000000
 22061.0010000000  7302.7045194303 15541.1873008040  0.0000000000  0.0000000000
 21998.5010000000  7281.9481319122 15508.0965091329  0.0000000000  0.0000000000
 21936.0010000000  7261.1918469355 15474.9822609717  0.0000000000  0.0000000000
 21873.5010000000  7240.4356636223 15441.8444707625  0.0000000000  0.0000000000
 21811.0010000000  7219.6795828319 15408.6830551771  0.0000000000  0.0000000000
 21748.5010000000  7198.9235888318 15375.4979038056  0.0000000000  0.0000000000
 21686.0010000000  7178.1676952190 15342.2889525558  0.0000000000  0.0000000000
 21623.5010000000  7157.4119081237 15309.0561248801  0.0000000000  0.0000000000
 21561.0010000000  7136.6562080980 15275.7993026962  0.0000000000  0.0000000000
 21498.5010000000  7115.9006140098 15242.5184287228  0.0000000000  0.0000000000
 21436.0010000000  7095.1451191883 15209.2134041972  0.0000000000  0.0000000000
 21373.5010000000  7074.3897279044 15175.8841473210  0.0000000000  0.0000000000
 21311.0010000000  7053.6344372190 15142.5305641409  0.0000000000  0.0000000000
 21248.5010000000  7032.8792460891 15109.1525631480  0.0000000000  0.0000000000
 21186.0010000000  7012.1241553673 15075.7500552839  0.0000000000  0.0000000000
 21123.5010000000  6991.3691678021 15042.3229539456  0.0000000000  0.0000000000
 21061.0010000000  6970.6142790913 15008.8711605673  0.0000000000  0.0000000000
 20998.5010000000  6949.8594958345 14975.3945935386  0.0000000000  0.0000000000
 20936.0010000000  6929.1048176207 14941.8931593400  0.0000000000  0.0000000000
 20873.5010000000  6908.3502549003 14908.3667813757  0.0000000000  0.0000000000
 20811.0010000000  6887.5957845547 14874.8153281809  0.0000000000  0.0000000000
 20748.5010000000  6866.8414210650 14841.2387283915  0.0000000000  0.0000000000
 20686.0010000000  6846.0871631554 14807.6368845486  0.0000000000  0.0000000000
 20623.5010000000  6825.3330116054 14774.0097018675  0.0000000000  0.0000000000
 20561.0010000000  6804.5789604639 14740.3570739917  0.0000000000  0.0000000000
 20498.5010000000  6783.8250234471 14706.6789257982  0.0000000000  0.0000000000
 20436.0010000000  6763.0711987544 14672.9751563531  0.0000000000  0.0000000000
 20373.5010000000  6742.3174692695 14639.2456391349  0.0000000000  0.0000000000
 20311.0010000000  6721.5638637002 14605.4903214128  0.0000000000  0.0000000000
 20248.5010000000  6700.8103518501 14571.7090539923  0.0000000000  0.0000000000
 20186.0010000000  6680.0569579724 14537.9017755608  0.0000000000  0.0000000000
 20123.5010000000  6659.3036737137 14504.0683710459  0.0000000000  0.0000000000
 20061.0010000000  6638.5504930176 14470.2087283689  0.0000000000  0.0000000000
 19998.5010000000  6617.7974379380 14436.3227806190  0.0000000000  0.0000000000
 19936.0010000000  6597.0444810764 14402.4103794289  0.0000000000  0.0000000000
 19873.5010000000  6576.2916403946 14368.4714497681  0.0000000000  0.0000000000
 19811.0010000000  6555.5389103574 14334.5058774840  0.0000000000  0.0000000000
 19748.5010000000  6534.7862963306 14300.5135655098  0.0000000000  0.0000000000
 19686.0010000000  6514.0337974734 14266.4944058703  0.0000000000  0.0000000000
 19623.5010000000  6493.2814153221 14232.4482937237  0.0000000000  0.0000000000
 19561.0010000000  6472.5291368651 14198.3750995671  0.0000000000  0.0000000000
 19498.5010000000  6451.7769854008 14164.2747527380  0.0000000000  0.0000000000
 19436.0010000000  6431.0249443314 14130.1471162705  0.0000000000  0.0000000000
 19373.5010000000  6410.2730248860 14095.9920981320  0.0000000000  0.0000000000
 19311.0010000000  6389.5212155265 14061.8095680265  0.0000000000  0.0000000000
 19248.5010000000  6368.7695240588 14027.5994266845  0.0000000000  0.0000000000
 19186.0010000000  6348.0179524062 13993.3615643470  0.0000000000  0.0000000000
 19123.5010000000  6327.2664967121 13959.0958608855  0.0000000000  0.0000000000
 19061.0010000000  6306.5151640414 13924.8022133668  0.0000000000  0.0000000000
 18998.5010000000  6285.7639557195 13890.4805085504  0.0000000000  0.0000000000
 18936.0010000000  6265.0128674342 13856.1306230094  0.0000000000  0.0000000000
 18873.5010000000  6244.2618893389 13821.7524232526  0.0000000000  0.0000000000
 18811.0010000000  6223.5110390257 13787.3458203727  0.0000000000  0.0000000000
 18748.5010000000  6202.7603202318 13752.9107016714  0.0000000000  0.0000000000
 18686.0010000000  6182.0097066899 13718.4469037225  0.0000000000  0.0000000000
 18623.5010000000  6161.2592322591 13683.9543620339  0.0000000000  0.0000000000
 18561.0010000000  6140.5088763049 13649.4329206912  0.0000000000  0.0000000000
 18498.5010000000  6119.7586455704 13614.8824683435  0.0000000000  0.0000000000
 18436.0010000000  6099.0085414895 13580.3028838905  0.0000000000  0.0000000000
 18373.5010000000  6078.2585522163 13545.6940231350  0.0000000000  0.0000000000
 18311.0010000000  6057.5087011501 13511.0557997171  0.0000000000  0.0000000000
 18248.5010000000  6036.7589822627 13476.3880772555  0.0000000000  0.0000000000
 18186.0010000000  6016.0093765343 13441.6906966236  0.0000000000  0.0000000000
 18123.5010000000  5995.2599160907 13406.9635832320  0.0000000000  0.0000000000
 18061.0010000000  5974.5105719956 13372.2065593480  0.0000000000  0.0000000000
 17998.5010000000  5953.7613663749 13337.4195317057  0.0000000000  0.0000000000
 17936.0010000000  5933.0122766474 13302.6023310936  0.0000000000  0.0000000000
 17873.5010000000  5912.2633310458 13267.7548725114  0.0000000000  0.0000000000
 17811.0010000000  5891.5145133443 13232.8769953137  0.0000000000  0.0000000000
 17748.5010000000  5870.7658342818 13197.9685830877  0.0000000000  0.0000000000
 17686.0010000000  5850.0172841747 13163.0294840091  0.0000000000  0.0000000000
 17623.5010000000  5829.2688723546 13128.0595771760  0.0000000000  0.0000000000
 17561.0010000000  5808.5205957428 13093.0587197034  0.0000000000  0.0000000000
 17498.5010000000  5787.7724468426 13058.0267601166  0.0000000000  0.0000000000
 17436.0010000000  5767.0244371301 13022.9635778532  0.0000000000  0.0000000000
 17373.5010000000  5746.2765658801 12987.8690306389  0.0000000000  0.0000000000
 17311.0010000000  5725.5288358158 12952.7429808891  0.0000000000  0.0000000000
 17248.5010000000  5704.7812377097 12917.5852696154  0.0000000000  0.0000000000
 17186.0010000000  5684.0337813074 12882.3957687931  0.0000000000  0.0000000000
 17123.5010000000  5663.2864721449 12847.1743421204  0.0000000000  0.0000000000
 17061.0010000000  5642.5392963807 12811.9208191867  0.0000000000  0.0000000000
 16998.5010000000  5621.7922591884 12776.6350606332  0.0000000000  0.0000000000
 16936.0010000000  5601.0453693573 12741.3169320606  0.0000000000  0.0000000000
 16873.5010000000  5580.2986241457 12705.9662782225  0.0000000000  0.0000000000
 16811.0010000000  5559.5520170436 12670.5829361646  0.0000000000  0.0000000000
 16748.5010000000  5538.8055604719 12635.1667739466  0.0000000000  0.0000000000
 16686.0010000000  5518.0592480207 12599.7176262255  0.0000000000  0.0000000000
 16623.5010000000  5497.3130772332 12564.2353330735  0.0000000000  0.0000000000
 16561.0010000000  5476.5670570730 12528.7197527840  0.0000000000  0.0000000000
 16498.5010000000  5455.8211929254 12493.1707362342  0.0000000000  0.0000000000
 16436.0010000000  5435.0754644271 12457.5880887960  0.0000000000  0.0000000000
 16373.5010000000  5414.3298925270 12421.9716852947  0.0000000000  0.0000000000
 16311.0010000000  5393.5844725103 12386.3213551799  0.0000000000  0.0000000000
 16248.5010000000  5372.8392038693 12350.6369337029  0.0000000000  0.0000000000
 16186.0010000000  5352.0940829629 12314.9182492894  0.0000000000  0.0000000000
 16123.5010000000  5331.3491177615 12279.1651489191  0.0000000000  0.0000000000
 16061.0010000000  5310.6043058469 12243.3774602340  0.0000000000  0.0000000000
 15998.5010000000  5289.8596491783 12207.5550169427  0.0000000000  0.0000000000
 15936.0010000000  5269.1151540921 12171.6976588388  0.0000000000  0.0000000000
 15873.5010000000  5248.3708096015 12135.8051942532  0.0000000000  0.0000000000
 15811.0010000000  5227.6266237774 12099.8774629283  0.0000000000  0.0000000000
 15748.5010000000  5206.8825947719 12063.9142859008  0.0000000000  0.0000000000
 15686.0010000000  5186.1387325401 12027.9155031103  0.0000000000  0.0000000000
 15623.5010000000  5165.3950229939 11991.8809111816  0.0000000000  0.0000000000
 15561.0010000000  5144.6514783151 11955.8103507260  0.0000000000  0.0000000000
 15498.5010000000  5123.9081011096 11919.7036441242  0.0000000000  0.0000000000
 15436.0010000000  5103.1648846218 11883.5605957951  0.0000000000  0.0000000000
 15373.5010000000  5082.4218270739 11847.3810171134  0.0000000000  0.0000000000
 15311.0010000000  5061.6789457452 11811.1647510260  0.0000000000  0.0000000000
 15248.5010000000  5040.9362206095 11774.9115736415  0.0000000000  0.0000000000
 15186.0010000000  5020.1936719469 11738.6213297286  0.0000000000  0.0000000000
 15123.5010000000  4999.4512830777 11702.2937976640  0.0000000000  0.0000000000
 15061.0010000000  4978.7090705452 11665.9288121822  0.0000000000  0.0000000000
 14998.5010000000  4957.9670212971 11629.5261543479  0.0000000000  0.0000000000
 14936.0010000000  4937.2251485080 11593.0856493838  0.0000000000  0.0000000000
 14873.5010000000  4916.4834499233 11556.6070935881  0.0000000000  0.0000000000
 14811.0010000000  4895.7419219186 11520.0902789313  0.0000000000  0.0000000000
 14748.5010000000  4875.0005732977 11483.5350173487  0.0000000000  0.0000000000
 14686.0010000000  4854.2593978920 11446.9410924608  0.0000000000  0.0000000000
 14623.5010000000  4833.5184020917 11410.3083080573  0.0000000000  0.0000000000
 14561.0010000000  4812.7775843990 11373.6364520169  0.0000000000  0.0000000000
 14498.5010000000  4792.0369424036 11336.9253085582  0.0000000000  0.0000000000
 14436.0010000000  4771.2964863632 11300.1746822781  0.0000000000  0.0000000000
 14373.5010000000  4750.5562055260 11263.3843384741  0.0000000000  0.0000000000
 14311.0010000000  4729.8161154103 11226.5540869152  0.0000000000  0.0000000000
 14248.5010000000  4709.0762107876 11189.6836984389  0.0000000000  0.0000000000
 14186.0010000000  4688.3364860649 11152.7729410109  0.0000000000  0.0000000000
 14123.5010000000  4667.5969486457 11115.8216035092  0.0000000000  0.0000000000
 14061.0010000000  4646.8575990092 11078.8294602683  0.0000000000  0.0000000000
 13998.5010000000  4626.1184440936 11041.7962948894  0.0000000000  0.0000000000
 13936.0010000000  4605.3794710582 11004.7218533417  0.0000000000  0.0000000000
 13873.5010000000  4584.6407000233 10967.6059381701  0.0000000000  0.0000000000
 13811.0010000000  4563.9021119614 10930.4482795234  0.0000000000  0.0000000000
 13748.5010000000  4543.1637273875 10893.2486759514  0.0000000000  0.0000000000
 13686.0010000000  4522.4255281558 10856.0068542565  0.0000000000  0.0000000000
 13623.5010000000  4501.6875356180 10818.7226096586  0.0000000000  0.0000000000
 13561.0010000000  4480.9497329535 10781.3956662837  0.0000000000  0.0000000000
 13498.5010000000  4460.2121427945 10744.0258166943  0.0000000000  0.0000000000
 13436.0010000000  4439.4747437080 10706.6127714977  0.0000000000  0.0000000000
 13373.5010000000  4418.7375473991 10669.1562983730  0.0000000000  0.0000000000
 13311.0010000000  4398.0005602428 10631.6561527754  0.0000000000  0.0000000000
 13248.5010000000  4377.2637708781 10594.1120553648  0.0000000000  0.0000000000
 13186.0010000000  4356.5271947003 10556.5237724715  0.0000000000  0.0000000000
 13123.5010000000  4335.7908233672 10518.8910246492  0.0000000000  0.0000000000
 13061.0010000000  4315.0546690901 10481.2135669005  0.0000000000  0.0000000000
 12998.5010000000  4294.3187208356 10443.4911091309  0.0000000000  0.0000000000
 12936.0010000000  4273.5829883035 10405.7233959982  0.0000000000  0.0000000000
 12873.5010000000  4252.8474646229 10367.9101390260  0.0000000000  0.0000000000
 12811.0010000000  4232.1121637462 10330.0510846886  0.0000000000  0.0000000000
 12748.5010000000  4211.3770772803 10292.1459356335  0.0000000000  0.0000000000
 12686.0010000000  4190.6422117237 10254.1944185773  0.0000000000  0.0000000000
 12623.5010000000  4169.9075639952 10216.1962395518  0.0000000000  0.0000000000
 12561.0010000000  4149.1731399739 10178.1511177820  0.0000000000  0.0000000000
 12498.5010000000  4128.4389424106 10140.0587635150  0.0000000000  0.0000000000
 12436.0010000000  4107.7049711548 10101.9188783478  0.0000000000  0.0000000000
 12373.5010000000  4086.9712233811 10063.7311555573  0.0000000000  0.0000000000
 12311.0010000000  4066.2377057690 10025.4953024876  0.0000000000  0.0000000000
 12248.5010000000  4045.5044225959  9987.2110186052  0.0000000000  0.0000000000
 12186.0010000000  4024.7713641052  9948.8779738929  0.0000000000  0.0000000000
 12123.5010000000  4004.0385483132  9910.4958860685  0.0000000000  0.0000000000
 12061.0010000000  3983.3059677071  9872.0644219886  0.0000000000  0.0000000000
 11998.5010000000  3962.5736250997  9833.5832638724  0.0000000000  0.0000000000
 11936.0010000000  3941.8415219526  9795.0520876469  0.0000000000  0.0000000000
 11873.5010000000  3921.1096586051  9756.4705632924  0.0000000000  0.0000000000
 11811.0010000000  3900.3780402967  9717.8383659915  0.0000000000  0.0000000000
 11748.5010000000  3879.6466715121  9679.1551655639  0.0000000000  0.0000000000
 11686.0010000000  3858.9155447191  9640.4206053318  0.0000000000  0.0000000000
 11623.5010000000  3838.1846751683  9601.6343670493  0.0000000000  0.0000000000
 11561.0010000000  3817.4540550625  9562.7960851971  0.0000000000  0.0000000000
 11498.5010000000  3796.7236826338  9523.9054012032  0.0000000000  0.0000000000
 11436.0010000000  3775.9935735666  9484.9619849161  0.0000000000  0.0000000000
 11373.5010000000  3755.2637214692  9445.9654603417  0.0000000000  0.0000000000
 11311.0010000000  3734.5341266054  9406.9154594393  0.0000000000  0.0000000000
 11248.5010000000  3713.8047960102  9367.8116223456  0.0000000000  0.0000000000
 11186.0010000000  3693.0757269254  9328.6535660670  0.0000000000  0.0000000000
 11123.5010000000  3672.3469294134  9289.4409270737  0.0000000000  0.0000000000
 11061.0010000000  3651.6183987889  9250.1733091218  0.0000000000  0.0000000000
 10998.5010000000  3630.8901381637  9210.8503257665  0.0000000000  0.0000000000
 10936.0010000000  3610.1621530975  9171.4715902036  0.0000000000  0.0000000000
 10873.5010000000  3589.4344409449  9132.0366949298  0.0000000000  0.0000000000
 10811.0010000000  3568.7070130039  9092.5452537620  0.0000000000  0.0000000000
 10748.5010000000  3547.9798621388  9052.9968401100  0.0000000000  0.0000000000
 10686.0010000000  3527.2529903491  9013.3910393376  0.0000000000  0.0000000000
 10623.5010000000  3506.5264088867  8973.7274490112  0.0000000000  0.0000000000
 10561.0010000000  3485.8001170734  8934.0056382985  0.0000000000  0.0000000000
 10498.5010000000  3465.0741134945  8894.2251691910  0.0000000000  0.0000000000
 10436.0010000000  3444.3484016315  8854.3856072176  0.0000000000  0.0000000000
 10373.5010000000  3423.6229900992  8814.4865218568  0.0000000000  0.0000000000
 10311.0010000000  3402.8978771923  8774.5274566776  0.0000000000  0.0000000000
 10248.5010000000  3382.1730618925  8734.5079503393  0.0000000000  0.0000000000
 10186.0010000000  3361.4485545901  8694.4275572285  0.0000000000  0.0000000000
 10123.5010000000  3340.7243565696  8654.2858077363  0.0000000000  0.0000000000
 10061.0010000000  3320.0004606064  8614.0822091514  0.0000000000  0.0000000000
  9998.5010000000  3299.2768822278  8573.8163061847  0.0000000000  0.0000000000
  9936.0010000000  3278.5536189018  8533.4876016946  0.0000000000  0.0000000000
  9873.5010000000  3257.8306711253  8493.0955974088  0.0000000000  0.0000000000
  9811.0010000000  3237.1080478239  8452.6398043736  0.0000000000  0.0000000000
  9748.5010000000  3216.3857515492  8412.1197139710  0.0000000000  0.0000000000
  9686.0010000000  3195.6637840715  8371.5348086288  0.0000000000  0.0000000000
  9623.5010000000  3174.9421418969  8330.8845528501  0.0000000000  0.0000000000
  9561.0010000000  3154.2208366380  8290.1684330272  0.0000000000  0.0000000000
  9498.5010000000  3133.4998705486  8249.3859093284  0.0000000000  0.0000000000
  9436.0010000000  3112.7792421442  8208.5364264672  0.0000000000  0.0000000000
  9373.5010000000  3092.0589614150  8167.6194435314  0.0000000000  0.0000000000
  9311.0010000000  3071.3390306931  8126.6343961159  0.0000000000  0.0000000000
  9248.5010000000  3050.6194453833  8085.5806974615  0.0000000000  0.0000000000
  9186.0010000000  3029.9002186715  8044.4577872279  0.0000000000  0.0000000000
  9123.5010000000  3009.1813482530  8003.2650653939  0.0000000000  0.0000000000
  9061.0010000000  2988.4628410424  7962.0019410462  0.0000000000  0.0000000000
  8998.5010000000  2967.7446993771  7920.6678047826  0.0000000000  0.0000000000
  8936.0010000000  2947.0269264522  7879.2620392897  0.0000000000  0.0000000000
  8873.5010000000  2926.3095316073  7837.7840297326  0.0000000000  0.0000000000
  8811.0010000000  2905.5925075845  7796.2331179856  0.0000000000  0.0000000000
  8748.5010000000  2884.8758732408  7754.6086879968  0.0000000000  0.0000000000
  8686.0010000000  2864.1596183794  7712.9100548725  0.0000000000  0.0000000000
  8623.5010000000  2843.4437555347  7671.1365686215  0.0000000000  0.0000000000
  8561.0010000000  2822.7282882635  7629.2875501998  0.0000000000  0.0000000000
  8498.5010000000  2802.0132166633  7587.3623022600  0.0000000000  0.0000000000
  8436.0010000000  2781.2985472398  7545.3601288422  0.0000000000  0.0000000000
  8373.5010000000  2760.5842890588  7503.2803273890  0.0000000000  0.0000000000
  8311.0010000000  2739.8704411545  7461.1221628555  0.0000000000  0.0000000000
  8248.5010000000  2719.1570069243  7418.8848965990  0.0000000000  0.0000000000
  8186.0010000000  2698.4439992794  7376.5677966863  0.0000000000  0.0000000000
  8123.5010000000  2677.7314150429  7334.1700853087  0.0000000000  0.0000000000
  8061.0010000000  2657.0192624152  7291.6909945187  0.0000000000  0.0000000000
  7998.5010000000  2636.3075443214  7249.1297318637  0.0000000000  0.0000000000
  7936.0010000000  2615.5962681406  7206.4854999828  0.0000000000  0.0000000000
  7873.5010000000  2594.8854380537  7163.7574805313  0.0000000000  0.0000000000
  7811.0010000000  2574.1750646750  7120.9448536723  0.0000000000  0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-eos1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1616053118     6.4137405969  0.0000000000  0.1812679037
     0.9990000000     0.1612320573     6.4027054216  0.0000000000  0.1812096575
     0.9970000000     0.1608590797     6.3916667073  0.0000000000  0.1811513541
     0.9950000000     0.1604863796     6.3806244414  0.0000000000  0.1810929933
     0.9930000000     0.1601139578     6.3695786110  0.0000000000  0.1810345752
     0.9910000000     0.1597418156     6.3585292174  0.0000000000  0.1809760995
     0.9890000000     0.1593699537     6.3474762477  0.0000000000  0.1809175663
     0.9870000000     0.1589983732     6.3364196958  0.0000000000  0.1808589753
     0.9850000000     0.1586270753     6.3253595627  0.0000000000  0.1808003267
     0.9830000000     0.1582560609     6.3142958422  0.0000000000  0.1807416203
     0.9810000000     0.1578853310     6.3032285212  0.0000000000  0.1806828560
     0.9790000000     0.1575148868     6.2921576002  0.0000000000  0.1806240338
     0.9770000000     0.1571447292     6.2810830729  0.0000000000  0.1805651536
     0.9750000000     0.1567748591     6.2700049257  0.0000000000  0.1805062152
     0.9730000000     0.1564052779     6.2589231661  0.0000000000  0.1804472188
     0.9710000000     0.1560359866     6.2478377804  0.0000000000  0.1803881641
     0.9690000000     0.1556669861     6.2367487618  0.0000000000  0.1803290511
     0.9670000000     0.1552982774     6.2256561035  0.0000000000  0.1802698798
     0.9650000000     0.1549298619     6.2145598054  0.0000000000  0.1802106500
     0.9630000000     0.1545617403     6.2034598536  0.0000000000  0.1801513617
     0.9610000000     0.1541939140     6.1923562479  0.0000000000  0.1800920148
     0.9590000000     0.1538263840     6.1812489811  0.0000000000  0.1800326094
     0.9570000000     0.1534591516     6.1701380529  0.0000000000  0.1799731452
     0.9550000000     0.1530922174     6.1590234418  0.0000000000  0.1799136222
     0.9530000000     0.1527255831     6.1479051613  0.0000000000  0.1798540404
     0.9510000000     0.1523592494     6.1367831898  0.0000000000  0.1797943997
     0.9490000000     0.1519932173     6.1256575198  0.0000000000  0.1797347000
     0.9470000000     0.1516274884     6.1145281571  0.0000000000  0.1796749413
     0.9450000000     0.1512620638     6.1033950941  0.0000000000  0.1796151235
     0.9430000000     0.1508969445     6.0922583227  0.0000000000  0.1795552465
     0.9410000000     0.1505321314     6.0811178278  0.0000000000  0.1794953103
     0.9390000000     0.1501676260     6.0699736153  0.0000000000  0.1794353148
     0.9370000000     0.1498034292     6.0588256699  0.0000000000  0.1793752599
     0.9350000000     0.1494395424     6.0476739901  0.0000000000  0.1793151456
     0.9330000000     0.1490759665     6.0365185675  0.0000000000  0.1792549718
     0.9310000000     0.1487127033     6.0253594074  0.0000000000  0.1791947385
     0.9290000000     0.1483497533     6.0141964874  0.0000000000  0.1791344456
     0.9270000000     0.1479871178     6.0030298055  0.0000000000  0.1790740930
     0.9250000000     0.1476247985     5.9918593668  0.0000000000  0.1790136807
     0.9230000000     0.1472627960     5.9806851484  0.0000000000  0.1789532086
     0.9210000000     0.1469011116     5.9695071485  0.0000000000  0.1788926766
     0.9190000000     0.1465397470     5.9583253714  0.0000000000  0.1788320847
     0.9170000000     0.1461787027     5.9471397944  0.0000000000  0.1787714329
     0.9150000000     0.1458179804     5.9359504218  0.0000000000  0.1787107210
     0.9130000000     0.1454575814     5.9247572511  0.0000000000  0.1786499491
     0.9110000000     0.1450975069     5.9135602728  0.0000000000  0.1785891170
     0.9090000000     0.1447377575     5.9023594638  0.0000000000  0.1785282247
     0.9070000000     0.1443783352     5.8911548416  0.0000000000  0.1784672722
     0.9050000000     0.1440192413     5.8799463966  0.0000000000  0.1784062594
     0.9030000000     0.1436604764     5.8687341052  0.0000000000  0.1783451861
     0.9010000000     0.1433020422     5.8575179712  0.0000000000  0.1782840525
     0.8990000000     0.1429439401     5.8462979983  0.0000000000  0.1782228584
     0.8970000000     0.1425861709     5.8350741627  0.0000000000  0.1781616038
     0.8950000000     0.1422287363     5.8238464680  0.0000000000  0.1781002885
     0.8930000000     0.1418716374     5.8126149038  0.0000000000  0.1780389127
     0.8910000000     0.1415148755     5.8013794666  0.0000000000  0.1779774761
     0.8890000000     0.1411584519     5.7901401462  0.0000000000  0.1779159788
     0.8870000000     0.1408023679     5.7788969387  0.0000000000  0.1778544207
     0.8850000000     0.1404466249     5.7676498405  0.0000000000  0.1777928017
     0.8830000000     0.1400912241     5.7563988409  0.0000000000  0.1777311219
     0.8810000000     0.1397361669     5.7451439361  0.0000000000  0.1776693811
     0.8790000000     0.1393814545     5.7338851153  0.0000000000  0.1776075793
     0.8770000000     0.1390270880     5.7226223676  0.0000000000  0.1775457163
     0.8750000000     0.1386730694     5.7113557027  0.0000000000  0.1774837924
     0.8730000000     0.1383193993     5.7000850959  0.0000000000  0.1774218072
     0.8710000000     0.1379660797     5.6888105567  0.0000000000  0.1773597608
     0.8690000000     0.1376131114     5.6775320672  0.0000000000  0.1772976532
     0.8670000000     0.1372604960     5.6662496232  0.0000000000  0.1772354843
     0.8650000000     0.1369082347     5.6549632202  0.0000000000  0.1771732540
     0.8630000000     0.1365563292     5.6436728538  0.0000000000  0.1771109623
     0.8610000000     0.1362047802     5.6323785062  0.0000000000  0.1770486091
     0.8590000000     0.1358535896     5.6210801796  0.0000000000  0.1769861944
     0.8570000000     0.1355027587     5.6097778694  0.0000000000  0.1769237181
     0.8550000000     0.1351522888     5.5984715645  0.0000000000  0.1768611802
     0.8530000000     0.1348021812     5.5871612602  0.0000000000  0.1767985807
     0.8510000000     0.1344524372     5.5758469452  0.0000000000  0.1767359195
     0.8490000000     0.1341030585     5.5645286217  0.0000000000  0.1766731965
     0.8470000000     0.1337540461     5.5532062717  0.0000000000  0.1766104117
     0.8450000000     0.1334054016     5.5418798972  0.0000000000  0.1765475650
     0.8430000000     0.1330571264     5.5305494870  0.0000000000  0.1764846565
     0.8410000000     0.1327092217     5.5192150364  0.0000000000  0.1764216860
     0.8390000000     0.1323616889     5.5078765343  0.0000000000  0.1763586534
     0.8370000000     0.1320145297     5.4965339828  0.0000000000  0.1762955588
     0.8350000000     0.1316677450     5.4851873639  0.0000000000  0.1762324021
     0.8330000000     0.1313213366     5.4738366799  0.0000000000  0.1761691833
     0.8310000000     0.1309753055     5.4624819131  0.0000000000  0.1761059022
     0.8290000000     0.1306296534     5.4511230657  0.0000000000  0.1760425588
     0.8270000000     0.1302843818     5.4397601334  0.0000000000  0.1759791532
     0.8250000000     0.1299394919     5.4283931054  0.0000000000  0.1759156852
     0.8230000000     0.1295949848     5.4170219640  0.0000000000  0.1758521547
     0.8210000000     0.1292508624     5.4056467187  0.0000000000  0.1757885618
     0.8190000000     0.1289071257     5.3942673520  0.0000000000  0.1757249064
     0.8170000000     0.1285637763     5.3828838602  0.0000000000  0.1756611884
     0.8150000000     0.1282208158     5.3714962462  0.0000000000  0.1755974077
     0.8130000000     0.1278782451     5.3601044863  0.0000000000  0.1755335644
     0.8110000000     0.1275360658     5.3487085772  0.0000000000  0.1754696583
     0.8090000000     0.1271942793     5.3373085154  0.0000000000  0.1754056893
     0.8070000000     0.1268528871     5.3259042979  0.0000000000  0.1753416575
     0.8050000000     0.1265118903     5.3144959084  0.0000000000  0.1752775628
     0.8030000000     0.1261712904     5.3030833440  0.0000000000  0.1752134051
     0.8010000000     0.1258310890     5.2916666023  0.0000000000  0.1751491843
     0.7990000000     0.1254912871     5.2802456676  0.0000000000  0.1750849004
     0.7970000000     0.1251518863     5.2688205376  0.0000000000  0.1750205533
     0.7950000000     0.1248128879     5.2573912040  0.0000000000  0.1749561430
     0.7930000000     0.1244742934     5.2459576651  0.0000000000  0.1748916693
     0.7910000000     0.1241361039     5.2345199062  0.0000000000  0.1748271323
     0.7890000000     0.1237983208     5.2230779198  0.0000000000  0.1747625318
     0.7870000000     0.1234609456     5.2116317050  0.0000000000  0.1746978677
     0.7850000000     0.1231239793     5.2001812416  0.0000000000  0.1746331400
     0.7830000000     0.1227874236     5.1887265361  0.0000000000  0.1745683487
     0.7810000000     0.1224512796     5.1772675756  0.0000000000  0.1745034935
     0.7790000000     0.1221155489     5.1658043608  0.0000000000  0.1744385746
     0.7770000000     0.1217802325     5.1543368729  0.0000000000  0.1743735916
     0.7750000000     0.1214453315     5.1428651002  0.0000000000  0.1743085446
     0.7730000000     0.1211108477     5.1313890514  0.0000000000  0.1742434336
     0.7710000000     0.1207767821     5.1199087090  0.0000000000  0.1741782583
     0.7690000000     0.1204431360     5.1084240693  0.0000000000  0.1741130187
     0.7670000000     0.1201099108     5.0969351292  0.0000000000  0.1740477147
     0.7650000000     0.1197771073     5.0854418664  0.0000000000  0.1739823462
     0.7630000000     0.1194447272     5.0739442854  0.0000000000  0.1739169131
     0.7610000000     0.1191127716     5.0624423781  0.0000000000  0.1738514152
     0.7590000000     0.1187812415     5.0509361306  0.0000000000  0.1737858526
     0.7570000000     0.1184501383     5.0394255428  0.0000000000  0.1737202249
     0.7550000000     0.1181194629     5.0279105954  0.0000000000  0.1736545322
     0.7530000000     0.1177892169     5.0163912963  0.0000000000  0.1735887743
     0.7510000000     0.1174594013     5.0048676342  0.0000000000  0.1735229511
     0.7490000000     0.1171300169     4.9933395923  0.0000000000  0.1734570624
     0.7470000000     0.1168010651     4.9818071675  0.0000000000  0.1733911081
     0.7450000000     0.1164725469     4.9702703513  0.0000000000  0.1733250881
     0.7430000000     0.1161444634     4.9587291422  0.0000000000  0.1732590022
     0.7410000000     0.1158168157     4.9471835268  0.0000000000  0.1731928502
     0.7390000000     0.1154896048     4.9356334993  0.0000000000  0.1731266321
     0.7370000000     0.1151628316     4.9240790481  0.0000000000  0.1730603475
     0.7350000000     0.1148364972     4.9125201693  0.0000000000  0.1729939965
     0.7330000000     0.1145106027     4.9009568602  0.0000000000  0.1729275787
     0.7310000000     0.1141851487     4.8893890994  0.0000000000  0.1728610940
     0.7290000000     0.1138601362     4.8778168865  0.0000000000  0.1727945422
     0.7270000000     0.1135355662     4.8662402156  0.0000000000  0.1727279232
     0.7250000000     0.1132114395     4.8546590756  0.0000000000  0.1726612366
     0.7230000000     0.1128877571     4.8430734634  0.0000000000  0.1725944823
     0.7210000000     0.1125645195     4.8314833640  0.0000000000  0.1725276601
     0.7190000000     0.1122417276     4.8198887705  0.0000000000  0.1724607697
     0.7170000000     0.1119193823     4.8082896838  0.0000000000  0.1723938110
     0.7150000000     0.1115974839     4.7966860806  0.0000000000  0.1723267836
     0.7130000000     0.1112760334     4.7850779650  0.0000000000  0.1722596872
     0.7110000000     0.1109550313     4.7734653234  0.0000000000  0.1721925218
     0.7090000000     0.1106344782     4.7618481502  0.0000000000  0.1721252868
     0.7070000000     0.1103143747     4.7502264354  0.0000000000  0.1720579821
     0.7050000000     0.1099947213     4.7386001705  0.0000000000  0.1719906074
     0.7030000000     0.1096755185     4.7269693492  0.0000000000  0.1719231624
     0.7010000000     0.1093567665     4.7153339542  0.0000000000  0.1718556467
     0.6990000000     0.1090384661     4.7036939960  0.0000000000  0.1717880600
     0.6970000000     0.1087206173     4.6920494486  0.0000000000  0.1717204019
     0.6950000000     0.1084032207     4.6804003140  0.0000000000  0.1716526722
     0.6930000000     0.1080862762     4.6687465772  0.0000000000  0.1715848704
     0.6910000000     0.1077697841     4.6570882320  0.0000000000  0.1715169961
     0.6890000000     0.1074537446     4.6454252683  0.0000000000  0.1714490490
     0.6870000000     0.1071381579     4.6337576848  0.0000000000  0.1713810286
     0.6850000000     0.1068230236     4.6220854573  0.0000000000  0.1713129345
     0.6830000000     0.1065083423     4.6104085966  0.0000000000  0.1712447663
     0.6810000000     0.1061941133     4.5987270776  0.0000000000  0.1711765234
     0.6790000000     0.1058803369     4.5870409039  0.0000000000  0.1711082054
     0.6770000000     0.1055670127     4.5753500567  0.0000000000  0.1710398118
     0.6750000000     0.1052541403     4.5636545329  0.0000000000  0.1709713422
     0.6730000000     0.1049417195     4.5519543201  0.0000000000  0.1709027958
     0.6710000000     0.1046297498     4.5402494093  0.0000000000  0.1708341722
     0.6690000000     0.1043182308     4.5285397950  0.0000000000  0.1707654709
     0.6670000000     0.1040071620     4.5168254689  0.0000000000  0.1706966912
     0.6650000000     0.1036965424     4.5051064140  0.0000000000  0.1706278324
     0.6630000000     0.1033863715     4.4933826296  0.0000000000  0.1705588939
     0.6610000000     0.1030766487     4.4816541068  0.0000000000  0.1704898752
     0.6590000000     0.1027673727     4.4699208278  0.0000000000  0.1704207754
     0.6570000000     0.1024585425     4.4581827859  0.0000000000  0.1703515938
     0.6550000000     0.1021501573     4.4464399722  0.0000000000  0.1702823297
     0.6530000000     0.1018422158     4.4346923829  0.0000000000  0.1702129823
     0.6510000000     0.1015347166     4.4229399998  0.0000000000  0.1701435508
     0.6490000000     0.1012276584     4.4111828162  0.0000000000  0.1700740344
     0.6470000000     0.1009210397     4.3994208243  0.0000000000  0.1700044322
     0.6450000000     0.1006148590     4.3876540154  0.0000000000  0.1699347433
     0.6430000000     0.1003091144     4.3758823738  0.0000000000  0.1698649668
     0.6410000000     0.1000038042     4.3641058960  0.0000000000  0.1697951016
     0.6390000000     0.0996989263     4.3523245655  0.0000000000  0.1697251469
     0.6370000000     0.0993944788     4.3405383786  0.0000000000  0.1696551015
     0.6350000000     0.0990904594     4.3287473192  0.0000000000  0.1695849643
     0.6330000000     0.0987868656     4.3169513778  0.0000000000  0.1695147343
     0.6310000000     0.0984836951     4.3051505457  0.0000000000  0.1694444102
     0.6290000000     0.0981809451     4.2933448091  0.0000000000  0.1693739909
     0.6270000000     0.0978786129     4.2815341616  0.0000000000  0.1693034751
     0.6250000000     0.0975766957     4.2697185921  0.0000000000  0.1692328615
     0.6230000000     0.0972751903     4.2578980914  0.0000000000  0.1691621488
     0.6210000000     0.0969740933     4.2460726401  0.0000000000  0.1690913355
     0.6190000000     0.0966734013     4.2342422337  0.0000000000  0.1690204202
     0.6170000000     0.0963731108     4.2224068582  0.0000000000  0.1689494014
     0.6150000000     0.0960732178     4.2105665029  0.0000000000  0.1688782775
     0.6130000000     0.0957737184     4.1987211543  0.0000000000  0.1688070468
     0.6110000000     0.0954746084     4.1868708030  0.0000000000  0.1687357078
     0.6090000000     0.0951758834     4.1750154379  0.0000000000  0.1686642586
     0.6070000000     0.0948775388     4.1631550466  0.0000000000  0.1685926974
     0.6050000000     0.0945795697     4.1512896156  0.0000000000  0.1685210223
     0.6030000000     0.0942819709     4.1394191311  0.0000000000  0.1684492314
     0.6010000000     0.0939847372     4.1275435795  0.0000000000  0.1683773226
     0.5990000000     0.0936878632     4.1156629601  0.0000000000  0.1683052938
     0.5970000000     0.0933913427     4.1037772424  0.0000000000  0.1682331427
     0.5950000000     0.0930951697     4.0918864225  0.0000000000  0.1681608672
     0.5930000000     0.0927993381     4.0799904925  0.0000000000  0.1680884648
     0.5910000000     0.0925038409     4.0680894294  0.0000000000  0.1680159330
     0.5890000000     0.0922086710     4.0561832196  0.0000000000  0.1679432693
     0.5870000000     0.0919138213     4.0442718541  0.0000000000  0.1678704710
     0.5850000000     0.0916192843     4.0323553229  0.0000000000  0.1677975353
     0.5830000000     0.0913250516     4.0204335973  0.0000000000  0.1677244593
     0.5810000000     0.0910311153     4.0085066798  0.0000000000  0.1676512401
     0.5790000000     0.0907374662     3.9965745378  0.0000000000  0.1675778744
     0.5770000000     0.0904440954     3.9846371716  0.0000000000  0.1675043590
     0.5750000000     0.0901509935     3.9726945603  0.0000000000  0.1674306906
     0.5730000000     0.0898581503     3.9607466877  0.0000000000  0.1673568655
     0.5710000000     0.0895655552     3.9487935308  0.0000000000  0.1672828801
     0.5690000000     0.0892731977     3.9368350854  0.0000000000  0.1672087306
     0.5670000000     0.0889810662     3.9248713307  0.0000000000  0.1671344130
     0.5650000000     0.0886891489     3.9129022494  0.0000000000  0.1670599231
     0.5630000000     0.0883974332     3.9009278223  0.0000000000  0.1669852566
     0.5610000000     0.0881059060     3.8889480303  0.0000000000  0.1669104088
     0.5590000000     0.0878145538     3.8769628616  0.0000000000  0.1668353752
     0.5570000000     0.0875233624     3.8649722957  0.0000000000  0.1667601507
     0.5550000000     0.0872323168     3.8529763108  0.0000000000  0.1666847302
     0.5530000000     0.0869414013     3.8409748919  0.0000000000  0.1666091083
     0.5510000000     0.0866505996     3.8289680150  0.0000000000  0.1665332793
     0.5490000000     0.0863598946     3.8169556607  0.0000000000  0.1664572374
     0.5470000000     0.0860692682     3.8049378111  0.0000000000  0.1663809765
     0.5450000000     0.0857787017     3.7929144401  0.0000000000  0.1663044899
     0.5430000000     0.0854881754     3.7808855337  0.0000000000  0.1662277711
     0.5410000000     0.0851976687     3.7688510694  0.0000000000  0.1661508129
     0.5390000000     0.0849071595     3.7568110134  0.0000000000  0.1660736079
     0.5370000000     0.0846166242     3.7447653536  0.0000000000  0.1659961481
     0.5350000000     0.0843260457     3.7327140614  0.0000000000  0.1659184270
     0.5330000000     0.0840354193     3.7206571131  0.0000000000  0.1658404417
     0.5310000000     0.0837447444     3.7085944841  0.0000000000  0.1657621902
     0.5290000000     0.0834540207     3.6965261496  0.0000000000  0.1656836705
     0.5270000000     0.0831632480     3.6844520845  0.0000000000  0.1656048807
     0.5250000000     0.0828724259     3.6723722637  0.0000000000  0.1655258188
     0.5230000000     0.0825815539     3.6602866617  0.0000000000  0.1654464827
     0.5210000000     0.0822906318     3.6481952529  0.0000000000  0.1653668704
     0.5190000000     0.0819996592     3.6360980113  0.0000000000  0.1652869799
     0.5170000000     0.0817086356     3.6239949109  0.0000000000  0.1652068091
     0.5150000000     0.0814175609     3.6118859255  0.0000000000  0.1651263559
     0.5130000000     0.0811264344     3.5997710284  0.0000000000  0.1650456181
     0.5110000000     0.0808352560     3.5876501929  0.0000000000  0.1649645936
     0.5090000000     0.0805440252     3.5755233920  0.0000000000  0.1648832802
     0.5070000000     0.0802527416     3.5633905985  0.0000000000  0.1648016756
     0.5050000000     0.0799614049     3.5512517850  0.0000000000  0.1647197778
     0.5030000000     0.0796700145     3.5391069237  0.0000000000  0.1646375843
     0.5010000000     0.0793785703     3.5269559868  0.0000000000  0.1645550929
     0.4990000000     0.0790870716     3.5147989460  0.0000000000  0.1644723014
     0.4970000000     0.0787955182     3.5026357729  0.0000000000  0.1643892073
     0.4950000000     0.0785039096     3.4904664388  0.0000000000  0.1643058083
     0.4930000000     0.0782122455     3.4782909148  0.0000000000  0.1642221020
     0.4910000000     0.0779205253     3.4661091717  0.0000000000  0.1641380860
     0.4890000000     0.0776287487     3.4539211801  0.0000000000  0.1640537578
     0.4870000000     0.0773369152     3.4417269103  0.0000000000  0.1639691149
     0.4850000000     0.0770450244     3.4295263321  0.0000000000  0.1638841548
     0.4830000000     0.0767530759     3.4173194155  0.0000000000  0.1637988750
     0.4810000000     0.0764610693     3.4051061298  0.0000000000  0.1637132729
     0.4790000000     0.0761690040     3.3928864443  0.0000000000  0.1636273459
     0.4770000000     0.0758768796     3.3806603279  0.0000000000  0.1635410914
     0.4750000000     0.0755846958     3.3684277491  0.0000000000  0.1634545066
     0.4730000000     0.0752924519     3.3561886764  0.0000000000  0.1633675889
     0.4710000000     0.0750001476     3.3439430777  0.0000000000  0.1632803355
     0.4690000000     0.0747077824     3.3316909208  0.0000000000  0.1631927436
     0.4670000000     0.0744153557     3.3194321731  0.0000000000  0.1631048105
     0.4650000000     0.0741228672     3.3071668018  0.0000000000  0.1630165333
     0.4630000000     0.0738303163     3.2948947736  0.0000000000  0.1629279091
     0.4610000000     0.0735377026     3.2826160552  0.0000000000  0.1628389350
     0.4590000000     0.0732450255     3.2703306125  0.0000000000  0.1627496081
     0.4570000000     0.0729522846     3.2580384117  0.0000000000  0.1626599253
     0.4550000000     0.0726594793     3.2457394180  0.0000000000  0.1625698835
     0.4530000000     0.0723666091     3.2334335968  0.0000000000  0.1624794799
     0.4510000000     0.0720736735     3.2211209129  0.0000000000  0.1623887111
     0.4490000000     0.0717806720     3.2088013309  0.0000000000  0.1622975741
     0.4470000000     0.0714876040     3.1964748148  0.0000000000  0.1622060657
     0.4450000000     0.0711944690     3.1841413286  0.0000000000  0.1621141827
     0.4430000000     0.0709012665     3.1718008356  0.0000000000  0.1620219216
     0.4410000000     0.0706079959     3.1594532990  0.0000000000  0.1619292793
     0.4390000000     0.0703146566     3.1470986815  0.0000000000  0.1618362524
     0.4370000000     0.0700212481     3.1347369455  0.0000000000  0.1617428374
     0.4350000000     0.0697277699     3.1223680529  0.0000000000  0.1616490309
     0.4330000000     0.0694342212     3.1099919653  0.0000000000  0.1615548293
     0.4310000000     0.0691406017     3.0976086439  0.0000000000  0.1614602292
     0.4290000000     0.0688469105     3.0852180496  0.0000000000  0.1613652269
     0.4270000000     0.0685531473     3.0728201426  0.0000000000  0.1612698187
     0.4250000000     0.0682593113     3.0604148832  0.0000000000  0.1611740009
     0.4230000000     0.0679654020     3.0480022307  0.0000000000  0.1610777699
     0.4210000000     0.0676714187     3.0355821443  0.0000000000  0.1609811217
     0.4190000000     0.0673773608     3.0231545829  0.0000000000  0.1608840525
     0.4170000000     0.0670832276     3.0107195046  0.0000000000  0.1607865584
     0.4150000000     0.0667890186     2.9982768673  0.0000000000  0.1606886355
     0.4130000000     0.0664947330     2.9858266286  0.0000000000  0.1605902796
     0.4110000000     0.0662003703     2.9733687452  0.0000000000  0.1604914866
     0.4090000000     0.0659059297     2.9609031737  0.0000000000  0.1603922526
     0.4070000000     0.0656114106     2.9484298701  0.0000000000  0.1602925731
     0.4050000000     0.0653168123     2.9359487900  0.0000000000  0.1601924440
     0.4030000000     0.0650221341     2.9234598884  0.0000000000  0.1600918610
     0.4010000000     0.0647273753     2.9109631198  0.0000000000  0.1599908195
     0.3990000000     0.0644325351     2.8984584385  0.0000000000  0.1598893153
     0.3970000000     0.0641376130     2.8859457979  0.0000000000  0.1597873436
     0.3950000000     0.0638426080     2.8734251511  0.0000000000  0.1596849000
     0.3930000000     0.0635475196     2.8608964505  0.0000000000  0.1595819798
     0.3910000000     0.0632523469     2.8483596483  0.0000000000  0.1594785782
     0.3890000000     0.0629570893     2.8358146958  0.0000000000  0.1593746904
     0.3870000000     0.0626617458     2.8232615439  0.0000000000  0.1592703116
     0.3850000000     0.0623663159     2.8107001431  0.0000000000  0.1591654367
     0.3830000000     0.0620707986     2.7981304429  0.0000000000  0.1590600608
     0.3810000000     0.0617751931     2.7855523927  0.0000000000  0.1589541788
     0.3790000000     0.0614794988     2.7729659411  0.0000000000  0.1588477854
     0.3770000000     0.0611837147     2.7603710360  0.0000000000  0.1587408754
     0.3750000000     0.0608878400     2.7477676248  0.0000000000  0.1586334434
     0.3730000000     0.0605918739     2.7351556543  0.0000000000  0.1585254840
     0.3710000000     0.0602958155     2.7225350707  0.0000000000  0.1584169916
     0.3690000000     0.0599996640     2.7099058194  0.0000000000  0.1583079607
     0.3670000000     0.0597034184     2.6972678453  0.0000000000  0.1581983855
     0.3650000000     0.0594070780     2.6846210927  0.0000000000  0.1580882602
     0.3630000000     0.0591106418     2.6719655049  0.0000000000  0.1579775790
     0.3610000000     0.0588141088     2.6593010248  0.0000000000  0.1578663359
     0.3590000000     0.0585174783     2.6466275946  0.0000000000  0.1577545247
     0.3570000000     0.0582207491     2.6339451557  0.0000000000  0.1576421393
     0.3550000000     0.0579239204     2.6212536487  0.0000000000  0.1575291733
     0.3530000000     0.0576269913     2.6085530135  0.0000000000  0.1574156205
     0.3510000000     0.0573299606     2.5958431895  0.0000000000  0.1573014742
     0.3490000000     0.0570328275     2.5831241149  0.0000000000  0.1571867279
     0.3470000000     0.0567355910     2.5703957275  0.0000000000  0.1570713749
     0.3450000000     0.0564382499     2.5576579642  0.0000000000  0.1569554082
     0.3430000000     0.0561408034     2.5449107608  0.0000000000  0.1568388210
     0.3410000000     0.0558432502     2.5321540527  0.0000000000  0.1567216061
     0.3390000000     0.0555455894     2.5193877743  0.0000000000  0.1566037564
     0.3370000000     0.0552478199     2.5066118590  0.0000000000  0.1564852645
     0.3350000000     0.0549499406     2.4938262396  0.0000000000  0.1563661230
     0.3330000000     0.0546519503     2.4810308477  0.0000000000  0.1562463242
     0.3310000000     0.0543538479     2.4682256142  0.0000000000  0.1561258605
     0.3290000000     0.0540556323     2.4554104691  0.0000000000  0.1560047239
     0.3270000000     0.0537573024     2.4425853412  0.0000000000  0.1558829065
     0.3250000000     0.0534588568     2.4297501587  0.0000000000  0.1557604001
     0.3230000000     0.0531602945     2.4169048486  0.0000000000  0.1556371964
     0.3210000000     0.0528616142     2.4040493369  0.0000000000  0.1555132869
     0.3190000000     0.0525628147     2.3911835487  0.0000000000  0.1553886630
     0.3170000000     0.0522638946     2.3783074078  0.0000000000  0.1552633160
     0.3150000000     0.0519648528     2.3654208372  0.0000000000  0.1551372369
     0.3130000000     0.0516656879     2.3525237588  0.0000000000  0.1550104166
     0.3110000000     0.0513145946     2.3396152489  0.0000000000  0.1546996953
     0.3090000000     0.0509591552     2.3266940700 -0.0000000000  0.1543714722
     0.3070000000     0.0506040074     2.3137601309 -0.0000000000  0.1540420514
     0.3050000000     0.0502491520     2.3008133455 -0.0000000000  0.1537114215
     0.3030000000     0.0498945899     2.2878536264  0.0000000000  0.1533795709
     0.3010000000     0.0495403221     2.2748808852 -0.0000000000  0.1530464877
     0.2990000000     0.0491863494     2.2618950321 -0.0000000000  0.1527121598
     0.2970000000     0.0488326728     2.2488959760  0.0000000000  0.1523765750
     0.2950000000     0.0484792929     2.2358836241  0.0000000000  0.1520397206
     0.2930000000     0.0481262109     2.2228578840  0.0000000000  0.1517015842
     0.2910000000     0.0477734274     2.2098186603  0.0000000000  0.1513621526
     0.2890000000     0.0474209435     2.1967658567 -0.0000000000  0.1510214127
     0.2870000000     0.0470687598     2.1836993757  0.0000000000  0.1506793510
     0.2850000000     0.0467168774     2.1706191181  0.0000000000  0.1503359538
     0.2830000000     0.0463652969     2.1575249836  0.0000000000  0.1499912072
     0.2810000000     0.0460140193     2.1444168703 -0.0000000000  0.1496450968
     0.2790000000     0.0456630454     2.1312946746 -0.0000000000  0.1492976083
     0.2770000000     0.0453123759     2.1181582917 -0.0000000000  0.1489487267
     0.2750000000     0.0449620117     2.1050076150 -0.0000000000  0.1485984371
     0.2730000000     0.0446119536     2.0918425364  0.0000000000  0.1482467239
     0.2710000000     0.0442622024     2.0786629460  0.0000000000  0.1478935716
     0.2690000000     0.0439127588     2.0654687324  0.0000000000  0.1475389640
     0.2670000000     0.0435636236     2.0522597824  0.0000000000  0.1471828848
     0.2650000000     0.0432147975     2.0390359810  0.0000000000  0.1468253173
     0.2630000000     0.0428662813     2.0257972114  0.0000000000  0.1464662444
     0.2610000000     0.0425180756     2.0125433551  0.0000000000  0.1461056487
     0.2590000000     0.0421701813     1.9992742914 -0.0000000000  0.1457435124
     0.2570000000     0.0418225989     1.9859898980 -0.0000000000  0.1453798174
     0.2550000000     0.0414753293     1.9726900503  0.0000000000  0.1450145450
     0.2530000000     0.0411283729     1.9593746219 -0.0000000000  0.1446476762
     0.2510000000     0.0407817305     1.9460434842  0.0000000000  0.1442791916
     0.2490000000     0.0404354026     1.9326965064 -0.0000000000  0.1439090713
     0.2470000000     0.0400893899     1.9193335557 -0.0000000000  0.1435372951
     0.2450000000     0.0397436930     1.9059544969  0.0000000000  0.1431638420
     0.2430000000     0.0393983124     1.8925591924 -0.0000000000  0.1427886907
     0.2410000000     0.0390532487     1.8791475025  0.0000000000  0.1424118196
     0.2390000000     0.0387085023     1.8657192847  0.0000000000  0.1420332062
     0.2370000000     0.0383640737     1.8522743944  0.0000000000  0.1416528276
     0.2350000000     0.0380199635     1.8388126841 -0.0000000000  0.1412706605
     0.2330000000     0.0376761720     1.8253340039  0.0000000000  0.1408866808
     0.2310000000     0.0373326997     1.8118382009 -0.0000000000  0.1405008639
     0.2290000000     0.0369895469     1.7983251198 -0.0000000000  0.1401131845
     0.2270000000     0.0366467140     1.7847946022 -0.0000000000  0.1397236167
     0.2250000000     0.0363042013     1.7712464866 -0.0000000000  0.1393321338
     0.2230000000     0.0359620090     1.7576806089 -0.0000000000  0.1389387088
     0.2210000000     0.0356201375     1.7440968017  0.0000000000  0.1385433135
     0.2190000000     0.0352785870     1.7304948941  0.0000000000  0.1381459191
     0.2170000000     0.0349373576     1.7168747124  0.0000000000  0.1377464960
     0.2150000000     0.0345964494     1.7032360792 -0.0000000000  0.1373450140
     0.2130000000     0.0342558625     1.6895788135  0.0000000000  0.1369414418
     0.2110000000     0.0339155971     1.6759027312  0.0000000000  0.1365357471
     0.2090000000     0.0335756531     1.6622076439 -0.0000000000  0.1361278971
     0.2070000000     0.0332360304     1.6484933597 -0.0000000000  0.1357178577
     0.2050000000     0.0328967291     1.6347596828 -0.0000000000  0.1353055939
     0.2030000000     0.0325577488     1.6210064124 -0.0000000000  0.1348910696
     0.2010000000     0.0322190896     1.6072333458  0.0000000000  0.1344742478
     0.1990000000     0.0318807511     1.5934402740 -0.0000000000  0.1340550901
     0.1970000000     0.0315427330     1.5796269838 -0.0000000000  0.1336335572
     0.1950000000     0.0312050350     1.5657932578  0.0000000000  0.1332096083
     0.1930000000     0.0308676566     1.5519388736  0.0000000000  0.1327832014
     0.1910000000     0.0305305974     1.5380636041 -0.0000000000  0.1323542933
     0.1890000000     0.0301938569     1.5241672169  0.0000000000  0.1319228393
     0.1870000000     0.0298574344     1.5102494744 -0.0000000000  0.1314887931
     0.1850000000     0.0295213293     1.4963101336  0.0000000000  0.1310521070
     0.1830000000     0.0291855408     1.4823489458 -0.0000000000  0.1306127317
     0.1810000000     0.0288500680     1.4683656566 -0.0000000000  0.1301706162
     0.1790000000     0.0285149102     1.4543600055 -0.0000000000  0.1297257076
     0.1770000000     0.0281800662     1.4403317257 -0.0000000000  0.1292779514
     0.1750000000     0.0278455350     1.4262805440 -0.0000000000  0.1288272909
     0.1730000000     0.0275113156     1.4122061804 -0.0000000000  0.1283736676
     0.1710000000     0.0271774065     1.3981083480 -0.0000000000  0.1279170207
     0.1690000000     0.0268438065     1.3839867526  0.0000000000  0.1274572873
     0.1670000000     0.0265105142     1.3698410925 -0.0000000000  0.1269944019
     0.1650000000     0.0261775280     1.3556710583  0.0000000000  0.1265282968
     0.1630000000     0.0258448462     1.3414763325  0.0000000000  0.1260589015
     0.1610000000     0.0255124672     1.3272565890 -0.0000000000  0.1255861429
     0.1590000000     0.0251803891     1.3130114932 -0.0000000000  0.1251099449
     0.1570000000     0.0248486099     1.2987407011  0.0000000000  0.1246302285
     0.1550000000     0.0245171275     1.2844438595 -0.0000000000  0.1241469114
     0.1530000000     0.0241859397     1.2701206050 -0.0000000000  0.1236599079
     0.1510000000     0.0238550442     1.2557705642 -0.0000000000  0.1231691287
     0.1490000000     0.0235244385     1.2413933529 -0.0000000000  0.1226744809
     0.1470000000     0.0231941200     1.2269885758  0.0000000000  0.1221758675
     0.1450000000     0.0228640860     1.2125558252 -0.0000000000  0.1216731873
     0.1430000000     0.0225343336     1.1980946819 -0.0000000000  0.1211663348
     0.1410000000     0.0222048597     1.1836047140 -0.0000000000  0.1206551994
     0.1390000000     0.0218756613     1.1690854758  0.0000000000  0.1201396660
     0.1370000000     0.0215467349     1.1545365078 -0.0000000000  0.1196196138
     0.1350000000     0.0212180771     1.1399573361  0.0000000000  0.1190949166
     0.1330000000     0.0208896843     1.1253474710  0.0000000000  0.1185654422
     0.1310000000     0.0205615525     1.1107064072  0.0000000000  0.1180310520
     0.1290000000     0.0202336778     1.0960336223 -0.0000000000  0.1174916007
     0.1270000000     0.0199060561     1.0813285762  0.0000000000  0.1169469357
     0.1250000000     0.0195786830     1.0665907103 -0.0000000000  0.1163968969
     0.1230000000     0.0192515539     1.0518194462  0.0000000000  0.1158413161
     0.1210000000     0.0189246641     1.0370141852  0.0000000000  0.1152800161
     0.1190000000     0.0185980087     1.0221743068 -0.0000000000  0.1147128106
     0.1170000000     0.0182715826     1.0072991677  0.0000000000  0.1141395034
     0.1150000000     0.0179453805     0.9923881003  0.0000000000  0.1135598875
     0.1130000000     0.0176193969     0.9774404119  0.0000000000  0.1129737445
     0.1110000000     0.0172936261     0.9624553825 -0.0000000000  0.1123808438
     0.1090000000     0.0169680621     0.9474322636 -0.0000000000  0.1117809417
     0.1070000000     0.0166426989     0.9323702773 -0.0000000000  0.1111737802
     0.1050000000     0.0163175300     0.9172686130 -0.0000000000  0.1105590862
     0.1030000000     0.0159925491     0.9021264265  0.0000000000  0.1099365702
     0.1010000000     0.0156677494     0.8869428375  0.0000000000  0.1093059248
     0.0990000000     0.0153431239     0.8717169274  0.0000000000  0.1086668238
     0.0970000000     0.0150186656     0.8564477370  0.0000000000  0.1080189200
     0.0950000000     0.0146943672     0.8411342634 -0.0000000000  0.1073618439
     0.0930000000     0.0143702211     0.8257754576 -0.0000000000  0.1066952017
     0.0910000000     0.0140462200     0.8103702209  0.0000000000  0.1060185731
     0.0890000000     0.0137223558     0.7949174014  0.0000000000  0.1053315088
     0.0870000000     0.0133986209     0.7794157908  0.0000000000  0.1046335284
     0.0850000000     0.0130750071     0.7638641193  0.0000000000  0.1039241170
     0.0830000000     0.0127515066     0.7482610520  0.0000000000  0.1032027223
     0.0810000000     0.0124281112     0.7326051832 -0.0000000000  0.1024687506
     0.0790000000     0.0121048128     0.7168950312  0.0000000000  0.1017215631
     0.0770000000     0.0117816036     0.7011290317 -0.0000000000  0.1009604713
     0.0750000000     0.0114584755     0.6853055319 -0.0000000000  0.1001847316
     0.0730000000     0.0111354211     0.6694227823  0.0000000000  0.0993935396
     0.0710000000     0.0108124328     0.6534789287 -0.0000000000  0.0985860236
     0.0690000000     0.0104895039     0.6374720027 -0.0000000000  0.0977612372
     0.0670000000     0.0101666277     0.6213999112  0.0000000000  0.0969181501
     0.0650000000     0.0098437987     0.6052604251  0.0000000000  0.0960556391
     0.0630000000     0.0095210118     0.5890511657  0.0000000000  0.0951724764
     0.0610000000     0.0091982634     0.5727695902  0.0000000000  0.0942673166
     0.0590000000     0.0088755509     0.5564129747 -0.0000000000  0.0933386816
     0.0570000000     0.0085528735     0.5399783948 -0.0000000000  0.0923849432
     0.0550000000     0.0082302324     0.5234627042  0.0000000000  0.0914043026
     0.0530000000     0.0079076314     0.5068625096  0.0000000000  0.0903947660
     0.0510000000     0.0075850772     0.4901741412  0.0000000000  0.0893541165
     0.0490000000     0.0072625803     0.4733936196 -0.0000000000  0.0882798803
     0.0470000000     0.0069401557     0.4565166172 -0.0000000000  0.0871692862
     0.0450000000     0.0066178239     0.4395384118 -0.0000000000  0.0860192171
     0.0430000000     0.0062956124     0.4224538338  0.0000000000  0.0848261511
     0.0410000000     0.0059735567     0.4052572019 -0.0000000000  0.0835860903
     0.0390000000     0.0056517027     0.3879422475  0.0000000000  0.0822944722
     0.0370000000     0.0053301090     0.3705020233  0.0000000000  0.0809460603
     0.0350000000     0.0050088499     0.3529287927  0.0000000000  0.0795348072
     0.0330000000     0.0046880189     0.3352138939  0.0000000000  0.0780536801
     0.0310000000     0.0043677344     0.3173475722  0.0000000000  0.0764944385
     0.0290000000     0.0040481454     0.2993187704  0.0000000000  0.0748473435
     0.0270000000     0.0037294403     0.2811148628 -0.0000000000  0.0731007750
     0.0250000000     0.0034118580     0.2627213129  0.0000000000  0.0712407164
     0.0230000000     0.0030957028     0.2441212266  0.0000000000  0.0692500490
     0.0210000000     0.0027813648     0.2252947571  0.0000000000  0.0671075608
     0.0190000000     0.0024693487     0.2062182934  0.0000000000  0.0647865165
     0.0170000000     0.0021603137     0.1868633277 -0.0000000000  0.0622525218
     0.0150000000     0.0018551326     0.1671948216  0.0000000000  0.0594602075
     0.0130000000     0.0015549809     0.1471687578 -0.0000000000  0.0563478143
     0.0110000000     0.0012614759     0.1267282942  0.0000000000  0.0528277674
     0.0090000000     0.0009769108     0.1057973327  0.0000000000  0.0487688603
     0.0070000000     0.0007046778     0.0842688331  0.0000000000  0.0439586235
     0.0050000000     0.0004501469     0.0619808927  0.0000000000  0.0380102316
     0.0030000000     0.0002229139     0.0386577270  0.0000000000  0.0300668542
     0.0010000000     0.0000453201     0.0137000801  0.0000000000  0.0172147438


==> anc/s83s_18-PCE155/s83s_18-PCE155-eos2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7708125406    46.8386150818  0.0000000000  0.2940268945
    10.9810000000     2.7651129336    46.7705799918  0.0000000000  0.2939051200
    10.9610000000     2.7594141893    46.7025167415  0.0000000000  0.2937831866
    10.9410000000     2.7537163050    46.6344252104  0.0000000000  0.2936610938
    10.9210000000     2.7480192781    46.5663052791  0.0000000000  0.2935388409
    10.9010000000     2.7423231200    46.4981569955  0.0000000000  0.2934164277
    10.8810000000     2.7366278282    46.4299802425  0.0000000000  0.2932938536
    10.8610000000     2.7309334076    46.3617749872  0.0000000000  0.2931711181
    10.8410000000     2.7252398560    46.2935411146  0.0000000000  0.2930482206
    10.8210000000     2.7195471852    46.2252786768  0.0000000000  0.2929251609
    10.8010000000     2.7138553866    46.1569874785  0.0000000000  0.2928019381
    10.7810000000     2.7081644652    46.0886674913  0.0000000000  0.2926785519
    10.7610000000     2.7024744299    46.0203187288  0.0000000000  0.2925550018
    10.7410000000     2.6967852792    45.9519410821  0.0000000000  0.2924312873
    10.7210000000     2.6910970117    45.8835344435  0.0000000000  0.2923074078
    10.7010000000     2.6854096332    45.8150987889  0.0000000000  0.2921833628
    10.6810000000     2.6797231461    45.7466340541  0.0000000000  0.2920591517
    10.6610000000     2.6740375562    45.6781402171  0.0000000000  0.2919347743
    10.6410000000     2.6683528627    45.6096171751  0.0000000000  0.2918102298
    10.6210000000     2.6626690651    45.5410648263  0.0000000000  0.2916855176
    10.6010000000     2.6569861696    45.4724831525  0.0000000000  0.2915606374
    10.5810000000     2.6513041759    45.4038720543  0.0000000000  0.2914355885
    10.5610000000     2.6456230905    45.3352315157  0.0000000000  0.2913103705
    10.5410000000     2.6399429133    45.2665614398  0.0000000000  0.2911849827
    10.5210000000     2.6342636511    45.1978618129  0.0000000000  0.2910594248
    10.5010000000     2.6285852974    45.1291324592  0.0000000000  0.2909336959
    10.4810000000     2.6229078593    45.0603733674  0.0000000000  0.2908077957
    10.4610000000     2.6172313439    44.9915845271  0.0000000000  0.2906817237
    10.4410000000     2.6115557518    44.9227658478  0.0000000000  0.2905554793
    10.4210000000     2.6058810771    44.8539171594  0.0000000000  0.2904290617
    10.4010000000     2.6002073340    44.7850385362  0.0000000000  0.2903024707
    10.3810000000     2.5945345170    44.7161298107  0.0000000000  0.2901757055
    10.3610000000     2.5888626338    44.6471909787  0.0000000000  0.2900487656
    10.3410000000     2.5831916859    44.5782219562  0.0000000000  0.2899216505
    10.3210000000     2.5775216745    44.5092226605  0.0000000000  0.2897943596
    10.3010000000     2.5718526014    44.4401930105  0.0000000000  0.2896668922
    10.2810000000     2.5661844750    44.3711330068  0.0000000000  0.2895392480
    10.2610000000     2.5605172905    44.3020424901  0.0000000000  0.2894114261
    10.2410000000     2.5548510499    44.2329213832  0.0000000000  0.2892834260
    10.2210000000     2.5491857687    44.1637697711  0.0000000000  0.2891552474
    10.2010000000     2.5435214360    44.0945874183  0.0000000000  0.2890268894
    10.1810000000     2.5378580609    44.0253743318  0.0000000000  0.2888983516
    10.1610000000     2.5321956395    43.9561303597  0.0000000000  0.2887696331
    10.1410000000     2.5265341844    43.8868555516  0.0000000000  0.2886407336
    10.1210000000     2.5208736919    43.8175497582  0.0000000000  0.2885116525
    10.1010000000     2.5152141685    43.7482129519  0.0000000000  0.2883823891
    10.0810000000     2.5095556108    43.6788449863  0.0000000000  0.2882529427
    10.0610000000     2.5038980288    43.6094458764  0.0000000000  0.2881233129
    10.0410000000     2.4982414259    43.5400155585  0.0000000000  0.2879934990
    10.0210000000     2.4925857995    43.4705538907  0.0000000000  0.2878635004
    10.0010000000     2.4869311533    43.4010608123  0.0000000000  0.2877333164
     9.9810000000     2.4812774882    43.3315362243  0.0000000000  0.2876029464
     9.9610000000     2.4756248147    43.2619801483  0.0000000000  0.2874723899
     9.9410000000     2.4699731275    43.1923924088  0.0000000000  0.2873416460
     9.9210000000     2.4643224342    43.1227729904  0.0000000000  0.2872107144
     9.9010000000     2.4586727364    43.0531218001  0.0000000000  0.2870795942
     9.8810000000     2.4530240356    42.9834387462  0.0000000000  0.2869482849
     9.8610000000     2.4473763399    42.9137238177  0.0000000000  0.2868167858
     9.8410000000     2.4417296480    42.8439768864  0.0000000000  0.2866850964
     9.8210000000     2.4360839653    42.7741979047  0.0000000000  0.2865532159
     9.8010000000     2.4304392907    42.7043867476  0.0000000000  0.2864211436
     9.7810000000     2.4247956299    42.6345433705  0.0000000000  0.2862888790
     9.7610000000     2.4191529885    42.5646677303  0.0000000000  0.2861564214
     9.7410000000     2.4135113631    42.4947596676  0.0000000000  0.2860237700
     9.7210000000     2.4078707596    42.4248191422  0.0000000000  0.2858909242
     9.7010000000     2.4022311876    42.3548461549  0.0000000000  0.2857578835
     9.6810000000     2.3965926406    42.2848405118  0.0000000000  0.2856246470
     9.6610000000     2.3909551255    42.2148021777  0.0000000000  0.2854912141
     9.6410000000     2.3853186456    42.1447310795  0.0000000000  0.2853575841
     9.6210000000     2.3796832048    42.0746271458  0.0000000000  0.2852237564
     9.6010000000     2.3740488071    42.0044903069  0.0000000000  0.2850897303
     9.5810000000     2.3684154502    41.9343204166  0.0000000000  0.2849555050
     9.5610000000     2.3627831417    41.8641174476  0.0000000000  0.2848210798
     9.5410000000     2.3571518890    41.7938813737  0.0000000000  0.2846864542
     9.5210000000     2.3515216875    41.7236120151  0.0000000000  0.2845516273
     9.5010000000     2.3458925389    41.6533092715  0.0000000000  0.2844165984
     9.4810000000     2.3402644575    41.5829731995  0.0000000000  0.2842813669
     9.4610000000     2.3346374392    41.5126036245  0.0000000000  0.2841459320
     9.4410000000     2.3290114862    41.4422004512  0.0000000000  0.2840102930
     9.4210000000     2.3233866010    41.3717635864  0.0000000000  0.2838744491
     9.4010000000     2.3177627923    41.3012930155  0.0000000000  0.2837383997
     9.3810000000     2.3121400631    41.2307886485  0.0000000000  0.2836021441
     9.3610000000     2.3065184101    41.1602503201  0.0000000000  0.2834656814
     9.3410000000     2.3008978458    41.0896780593  0.0000000000  0.2833290110
     9.3210000000     2.2952783675    41.0190717045  0.0000000000  0.2831921320
     9.3010000000     2.2896599786    40.9484311729  0.0000000000  0.2830550438
     9.2810000000     2.2840426830    40.8777563834  0.0000000000  0.2829177455
     9.2610000000     2.2784264877    40.8070472951  0.0000000000  0.2827802366
     9.2410000000     2.2728113908    40.7363037540  0.0000000000  0.2826425160
     9.2210000000     2.2671974027    40.6655257610  0.0000000000  0.2825045833
     9.2010000000     2.2615845157    40.5947130894  0.0000000000  0.2823664373
     9.1810000000     2.2559727468    40.5238658202  0.0000000000  0.2822280776
     9.1610000000     2.2503620889    40.4529837305  0.0000000000  0.2820895032
     9.1410000000     2.2447525530    40.3820668286  0.0000000000  0.2819507135
     9.1210000000     2.2391441385    40.3111149719  0.0000000000  0.2818117076
     9.1010000000     2.2335368450    40.2401280201  0.0000000000  0.2816724846
     9.0810000000     2.2279306841    40.1691059867  0.0000000000  0.2815330438
     9.0610000000     2.2223256588    40.0980487732  0.0000000000  0.2813933845
     9.0410000000     2.2167217694    40.0269562449  0.0000000000  0.2812535059
     9.0210000000     2.2111190190    39.9558283075  0.0000000000  0.2811134069
     9.0010000000     2.2055174144    39.8846649061  0.0000000000  0.2809730870
     8.9810000000     2.1999169532    39.8134658747  0.0000000000  0.2808325451
     8.9610000000     2.1943176485    39.7422312379  0.0000000000  0.2806917807
     8.9410000000     2.1887194927    39.6709607584  0.0000000000  0.2805507927
     8.9210000000     2.1831225018    39.5996545024  0.0000000000  0.2804095804
     8.9010000000     2.1775266718    39.5283122744  0.0000000000  0.2802681429
     8.8810000000     2.1719320075    39.4569339942  0.0000000000  0.2801264793
     8.8610000000     2.1663385169    39.3855196208  0.0000000000  0.2799845890
     8.8410000000     2.1607461964    39.3140689656  0.0000000000  0.2798424708
     8.8210000000     2.1551550546    39.2425819920  0.0000000000  0.2797001240
     8.8010000000     2.1495650971    39.1710586278  0.0000000000  0.2795575479
     8.7810000000     2.1439763241    39.0994987284  0.0000000000  0.2794147413
     8.7610000000     2.1383887418    39.0279022261  0.0000000000  0.2792717036
     8.7410000000     2.1328023507    38.9562689805  0.0000000000  0.2791284337
     8.7210000000     2.1272171603    38.8845989655  0.0000000000  0.2789849309
     8.7010000000     2.1216331746    38.8128920824  0.0000000000  0.2788411943
     8.6810000000     2.1160503892    38.7411481234  0.0000000000  0.2786972228
     8.6610000000     2.1104688141    38.6693670689  0.0000000000  0.2785530156
     8.6410000000     2.1048884570    38.5975488641  0.0000000000  0.2784085719
     8.6210000000     2.0993093169    38.5256933451  0.0000000000  0.2782638907
     8.6010000000     2.0937313961    38.4538003879  0.0000000000  0.2781189711
     8.5810000000     2.0881547029    38.3818699444  0.0000000000  0.2779738121
     8.5610000000     2.0825792400    38.3099018949  0.0000000000  0.2778284128
     8.5410000000     2.0770050132    38.2378961592  0.0000000000  0.2776827723
     8.5210000000     2.0714320229    38.1658525854  0.0000000000  0.2775368897
     8.5010000000     2.0658602783    38.0937711347  0.0000000000  0.2773907640
     8.4810000000     2.0602897803    38.0216516602  0.0000000000  0.2772443942
     8.4610000000     2.0547205356    37.9494940909  0.0000000000  0.2770977794
     8.4410000000     2.0491525429    37.8772982483  0.0000000000  0.2769509186
     8.4210000000     2.0435858124    37.8050641029  0.0000000000  0.2768038108
     8.4010000000     2.0380203486    37.7327915542  0.0000000000  0.2766564552
     8.3810000000     2.0324561511    37.6604804312  0.0000000000  0.2765088505
     8.3610000000     2.0268932279    37.5881306753  0.0000000000  0.2763609960
     8.3410000000     2.0213315816    37.5157421569  0.0000000000  0.2762128905
     8.3210000000     2.0157712210    37.4433148222  0.0000000000  0.2760645332
     8.3010000000     2.0102121435    37.3708484741  0.0000000000  0.2759159229
     8.2810000000     2.0046543583    37.2983430639  0.0000000000  0.2757670586
     8.2610000000     1.9990978693    37.2257984724  0.0000000000  0.2756179394
     8.2410000000     1.9935426803    37.1532145832  0.0000000000  0.2754685642
     8.2210000000     1.9879887959    37.0805912827  0.0000000000  0.2753189320
     8.2010000000     1.9824362260    37.0079285320  0.0000000000  0.2751690418
     8.1810000000     1.9768849646    36.9352260783  0.0000000000  0.2750188924
     8.1610000000     1.9713350222    36.8624838880  0.0000000000  0.2748684827
     8.1410000000     1.9657864071    36.7897018942  0.0000000000  0.2747178119
     8.1210000000     1.9602391194    36.7168799244  0.0000000000  0.2745668788
     8.1010000000     1.9546931625    36.6440178453  0.0000000000  0.2744156822
     8.0810000000     1.9491485480    36.5711156339  0.0000000000  0.2742642213
     8.0610000000     1.9436052716    36.4981730546  0.0000000000  0.2741124947
     8.0410000000     1.9380633456    36.4251900898  0.0000000000  0.2739605015
     8.0210000000     1.9325227716    36.3521665817  0.0000000000  0.2738082406
     8.0010000000     1.9269835545    36.2791024108  0.0000000000  0.2736557107
     7.9810000000     1.9214457017    36.2059974963  0.0000000000  0.2735029109
     7.9610000000     1.9159092134    36.1328516536  0.0000000000  0.2733498400
     7.9410000000     1.9103740977    36.0596648075  0.0000000000  0.2731964967
     7.9210000000     1.9048403578    35.9864368149  0.0000000000  0.2730428801
     7.9010000000     1.8993080027    35.9131676066  0.0000000000  0.2728889889
     7.8810000000     1.8937770361    35.8398570453  0.0000000000  0.2727348221
     7.8610000000     1.8882474622    35.7665049968  0.0000000000  0.2725803784
     7.8410000000     1.8827192854    35.6931113300  0.0000000000  0.2724256567
     7.8210000000     1.8771925105    35.6196759170  0.0000000000  0.2722706557
     7.8010000000     1.8716671425    35.5461986329  0.0000000000  0.2721153743
     7.7810000000     1.8661431868    35.4726793560  0.0000000000  0.2719598112
     7.7610000000     1.8606206544    35.3991180380  0.0000000000  0.2718039655
     7.7410000000     1.8550995408    35.3255144226  0.0000000000  0.2716478356
     7.7210000000     1.8495798629    35.2518685382  0.0000000000  0.2714914206
     7.7010000000     1.8440616142    35.1781801001  0.0000000000  0.2713347190
     7.6810000000     1.8385448069    35.1044490727  0.0000000000  0.2711777298
     7.6610000000     1.8330294457    35.0306753184  0.0000000000  0.2710204516
     7.6410000000     1.8275155358    34.9568587028  0.0000000000  0.2708628832
     7.6210000000     1.8220030798    34.8829990601  0.0000000000  0.2707050233
     7.6010000000     1.8164920887    34.8090963324  0.0000000000  0.2705468707
     7.5810000000     1.8109825659    34.7351503606  0.0000000000  0.2703884242
     7.5610000000     1.8054745152    34.6611609890  0.0000000000  0.2702296822
     7.5410000000     1.7999679409    34.5871280658  0.0000000000  0.2700706436
     7.5210000000     1.7944628526    34.5130515116  0.0000000000  0.2699113072
     7.5010000000     1.7889592551    34.4389311813  0.0000000000  0.2697516715
     7.4810000000     1.7834571536    34.3647669332  0.0000000000  0.2695917352
     7.4610000000     1.7779565539    34.2905586294  0.0000000000  0.2694314971
     7.4410000000     1.7724574642    34.2163061699  0.0000000000  0.2692709558
     7.4210000000     1.7669598859    34.1420093548  0.0000000000  0.2691101098
     7.4010000000     1.7614638281    34.0676680916  0.0000000000  0.2689489579
     7.3810000000     1.7559692928    33.9932821880  0.0000000000  0.2687874986
     7.3610000000     1.7504762925    33.9188515927  0.0000000000  0.2686257307
     7.3410000000     1.7449848273    33.8443760869  0.0000000000  0.2684636526
     7.3210000000     1.7394949054    33.7698555580  0.0000000000  0.2683012631
     7.3010000000     1.7340065353    33.6952898975  0.0000000000  0.2681385606
     7.2810000000     1.7285197209    33.6206789322  0.0000000000  0.2679755439
     7.2610000000     1.7230344689    33.5460225270  0.0000000000  0.2678122114
     7.2410000000     1.7175507839    33.4713205165  0.0000000000  0.2676485616
     7.2210000000     1.7120686711    33.3965727395  0.0000000000  0.2674845931
     7.2010000000     1.7065881408    33.3217791066  0.0000000000  0.2673203045
     7.1810000000     1.7011091989    33.2469394644  0.0000000000  0.2671556944
     7.1610000000     1.6956318516    33.1720536636  0.0000000000  0.2669907611
     7.1410000000     1.6901561006    33.0971214912  0.0000000000  0.2668255032
     7.1210000000     1.6846819579    33.0221428739  0.0000000000  0.2666599193
     7.1010000000     1.6792094309    32.9471176745  0.0000000000  0.2664940078
     7.0810000000     1.6737385202    32.8720456591  0.0000000000  0.2663277671
     7.0610000000     1.6682692365    32.7969267328  0.0000000000  0.2661611958
     7.0410000000     1.6628015860    32.7217607374  0.0000000000  0.2659942922
     7.0210000000     1.6573355754    32.6465475193  0.0000000000  0.2658270548
     7.0010000000     1.6518712094    32.5712868955  0.0000000000  0.2656594820
     6.9810000000     1.6464084980    32.4959787545  0.0000000000  0.2654915723
     6.9610000000     1.6409474466    32.4206229221  0.0000000000  0.2653233240
     6.9410000000     1.6354880637    32.3452192620  0.0000000000  0.2651547357
     6.9210000000     1.6300303533    32.2697675757  0.0000000000  0.2649858054
     6.9010000000     1.6245743246    32.1942677360  0.0000000000  0.2648165318
     6.8810000000     1.6191199827    32.1187195536  0.0000000000  0.2646469131
     6.8610000000     1.6136673351    32.0431228770  0.0000000000  0.2644769476
     6.8410000000     1.6082163903    31.9674775596  0.0000000000  0.2643066338
     6.8210000000     1.6027671567    31.8917834589  0.0000000000  0.2641359699
     6.8010000000     1.5973196389    31.8160403715  0.0000000000  0.2639649542
     6.7810000000     1.5918738464    31.7402481646  0.0000000000  0.2637935850
     6.7610000000     1.5864297821    31.6644066115  0.0000000000  0.2636218605
     6.7410000000     1.5809874567    31.5885155890  0.0000000000  0.2634497791
     6.7210000000     1.5755468787    31.5125749460  0.0000000000  0.2632773390
     6.7010000000     1.5701080549    31.4365845033  0.0000000000  0.2631045384
     6.6810000000     1.5646709926    31.3605440869  0.0000000000  0.2629313756
     6.6610000000     1.5592356972    31.2844534951  0.0000000000  0.2627578486
     6.6410000000     1.5538021793    31.2083125966  0.0000000000  0.2625839559
     6.6210000000     1.5483704453    31.1321211999  0.0000000000  0.2624096954
     6.6010000000     1.5429405044    31.0558791515  0.0000000000  0.2622350655
     6.5810000000     1.5375123618    30.9795862379  0.0000000000  0.2620600642
     6.5610000000     1.5320860299    30.9032423481  0.0000000000  0.2618846898
     6.5410000000     1.5266615105    30.8268472147  0.0000000000  0.2617089401
     6.5210000000     1.5212388146    30.7504007050  0.0000000000  0.2615328134
     6.5010000000     1.5158179543    30.6739026917  0.0000000000  0.2613563080
     6.4810000000     1.5103989302    30.5973528916  0.0000000000  0.2611794216
     6.4610000000     1.5049817553    30.5207511882  0.0000000000  0.2610021525
     6.4410000000     1.4995664361    30.4440973741  0.0000000000  0.2608244986
     6.4210000000     1.4941529819    30.3673912796  0.0000000000  0.2606464580
     6.4010000000     1.4887414027    30.2906327407  0.0000000000  0.2604680288
     6.3810000000     1.4833317043    30.2138215348  0.0000000000  0.2602892090
     6.3610000000     1.4779238933    30.1369574456  0.0000000000  0.2601099963
     6.3410000000     1.4725179858    30.0600403902  0.0000000000  0.2599303890
     6.3210000000     1.4671139803    29.9830700362  0.0000000000  0.2597503848
     6.3010000000     1.4617118941    29.9060463125  0.0000000000  0.2595699818
     6.2810000000     1.4563117315    29.8289689628  0.0000000000  0.2593891778
     6.2610000000     1.4509135019    29.7518378004  0.0000000000  0.2592079707
     6.2410000000     1.4455172151    29.6746526451  0.0000000000  0.2590263585
     6.2210000000     1.4401228819    29.5974133225  0.0000000000  0.2588443390
     6.2010000000     1.4347305044    29.5201195383  0.0000000000  0.2586619099
     6.1810000000     1.4293400988    29.4427711938  0.0000000000  0.2584790692
     6.1610000000     1.4239516732    29.3653680708  0.0000000000  0.2582958148
     6.1410000000     1.4185652360    29.2879099571  0.0000000000  0.2581121442
     6.1210000000     1.4131807942    29.2103966161  0.0000000000  0.2579280554
     6.1010000000     1.4077983578    29.1328278492  0.0000000000  0.2577435459
     6.0810000000     1.4024179393    29.0552034954  0.0000000000  0.2575586137
     6.0610000000     1.3970395498    28.9775233693  0.0000000000  0.2573732565
     6.0410000000     1.3916631924    28.8997871673  0.0000000000  0.2571874718
     6.0210000000     1.3862888794    28.8219947177  0.0000000000  0.2570012574
     6.0010000000     1.3809166197    28.7441457934  0.0000000000  0.2568146108
     5.9810000000     1.3755464269    28.6662402363  0.0000000000  0.2566275298
     5.9610000000     1.3701783110    28.5882778333  0.0000000000  0.2564400121
     5.9410000000     1.3648122764    28.5102582855  0.0000000000  0.2562520551
     5.9210000000     1.3594483387    28.4321814560  0.0000000000  0.2560636564
     5.9010000000     1.3540865037    28.3540470609  0.0000000000  0.2558748136
     5.8810000000     1.3487267842    28.2758549159  0.0000000000  0.2556855241
     5.8610000000     1.3433691895    28.1976047830  0.0000000000  0.2554957855
     5.8410000000     1.3380137336    28.1192964927  0.0000000000  0.2553055955
     5.8210000000     1.3326604231    28.0409297605  0.0000000000  0.2551149512
     5.8010000000     1.3273092674    27.9625043406  0.0000000000  0.2549238501
     5.7810000000     1.3219602827    27.8840200863  0.0000000000  0.2547322899
     5.7610000000     1.3166134736    27.8054766757  0.0000000000  0.2545402676
     5.7410000000     1.3112688536    27.7268739170  0.0000000000  0.2543477809
     5.7210000000     1.3059264352    27.6482115958  0.0000000000  0.2541548269
     5.7010000000     1.3005862291    27.5694894752  0.0000000000  0.2539614031
     5.6810000000     1.2952482431    27.4907072662  0.0000000000  0.2537675067
     5.6610000000     1.2899124938    27.4118648090  0.0000000000  0.2535731351
     5.6410000000     1.2845789862    27.3329617709  0.0000000000  0.2533782852
     5.6210000000     1.2792477384    27.2539980088  0.0000000000  0.2531829547
     5.6010000000     1.2739187553    27.1749731771  0.0000000000  0.2529871404
     5.5810000000     1.2685920523    27.0958870894  0.0000000000  0.2527908397
     5.5610000000     1.2632676420    27.0167395080  0.0000000000  0.2525940496
     5.5410000000     1.2579455335    26.9375301439  0.0000000000  0.2523967674
     5.5210000000     1.2526257427    26.8582588070  0.0000000000  0.2521989900
     5.5010000000     1.2473082767    26.7789251666  0.0000000000  0.2520007146
     5.4810000000     1.2419931511    26.6995290209  0.0000000000  0.2518019382
     5.4610000000     1.2366803744    26.6200700581  0.0000000000  0.2516026576
     5.4410000000     1.2313699640    26.5405480944  0.0000000000  0.2514028702
     5.4210000000     1.2260619284    26.4609628073  0.0000000000  0.2512025726
     5.4010000000     1.2207562827    26.3813139727  0.0000000000  0.2510017618
     5.3810000000     1.2154530369    26.3016012876  0.0000000000  0.2508004348
     5.3610000000     1.2101522062    26.2218245176  0.0000000000  0.2505985884
     5.3410000000     1.2048538024    26.1419833793  0.0000000000  0.2503962193
     5.3210000000     1.1995578383    26.0620775995  0.0000000000  0.2501933245
     5.3010000000     1.1942643279    25.9821069150  0.0000000000  0.2499899007
     5.2810000000     1.1889732839    25.9020710433  0.0000000000  0.2497859447
     5.2610000000     1.1836847201    25.8219697128  0.0000000000  0.2495814530
     5.2410000000     1.1783986491    25.7418026326  0.0000000000  0.2493764225
     5.2210000000     1.1731150849    25.6615695228  0.0000000000  0.2491708498
     5.2010000000     1.1678340420    25.5812701142  0.0000000000  0.2489647314
     5.1810000000     1.1625555323    25.5009040901  0.0000000000  0.2487580639
     5.1610000000     1.1572795726    25.4204712031  0.0000000000  0.2485508440
     5.1410000000     1.1520061749    25.3399711298  0.0000000000  0.2483430680
     5.1210000000     1.1467353540    25.2594035871  0.0000000000  0.2481347325
     5.1010000000     1.1414671240    25.1787682745  0.0000000000  0.2479258338
     5.0810000000     1.1362015019    25.0980649315  0.0000000000  0.2477163686
     5.0610000000     1.1309384982    25.0172931946  0.0000000000  0.2475063329
     5.0410000000     1.1256781302    24.9364527982  0.0000000000  0.2472957232
     5.0210000000     1.1204204123    24.8555434312  0.0000000000  0.2470845359
     5.0010000000     1.1151653584    24.7745647661  0.0000000000  0.2468727670
     4.9810000000     1.1099129871    24.6935165446  0.0000000000  0.2466604129
     4.9610000000     1.1046633107    24.6123984070  0.0000000000  0.2464474697
     4.9410000000     1.0994163444    24.5312100345  0.0000000000  0.2462339336
     4.9210000000     1.0941721066    24.4499511494  0.0000000000  0.2460198006
     4.9010000000     1.0889306111    24.3686214018  0.0000000000  0.2458050668
     4.8810000000     1.0836918731    24.2872204550  0.0000000000  0.2455897282
     4.8610000000     1.0784559124    24.2057480417  0.0000000000  0.2453737809
     4.8410000000     1.0732227393    24.1242037393  0.0000000000  0.2451572205
     4.8210000000     1.0679923761    24.0425873070  0.0000000000  0.2449400432
     4.8010000000     1.0627648371    23.9608983775  0.0000000000  0.2447222448
     4.7810000000     1.0575401383    23.8791365975  0.0000000000  0.2445038210
     4.7610000000     1.0523182965    23.7973016277  0.0000000000  0.2442847675
     4.7410000000     1.0470993299    23.7153931430  0.0000000000  0.2440650801
     4.7210000000     1.0418832564    23.6334108048  0.0000000000  0.2438447545
     4.7010000000     1.0366700913    23.5513542335  0.0000000000  0.2436237863
     4.6810000000     1.0314598551    23.4692231198  0.0000000000  0.2434021710
     4.6610000000     1.0262525622    23.3870170587  0.0000000000  0.2431799041
     4.6410000000     1.0210482323    23.3047357155  0.0000000000  0.2429569811
     4.6210000000     1.0158468826    23.2223787161  0.0000000000  0.2427333973
     4.6010000000     1.0106485353    23.1399457563  0.0000000000  0.2425091484
     4.5810000000     1.0054532035    23.0574363835  0.0000000000  0.2422842294
     4.5610000000     1.0002609087    22.9748502705  0.0000000000  0.2420586356
     4.5410000000     0.9950716687    22.8921870244  0.0000000000  0.2418323623
     4.5210000000     0.9898855043    22.8094462958  0.0000000000  0.2416054047
     4.5010000000     0.9847024345    22.7266276974  0.0000000000  0.2413777578
     4.4810000000     0.9795224763    22.6437308046  0.0000000000  0.2411494166
     4.4610000000     0.9743456532    22.5607552913  0.0000000000  0.2409203762
     4.4410000000     0.9691719836    22.4777007401  0.0000000000  0.2406906315
     4.4210000000     0.9640014856    22.3945667245  0.0000000000  0.2404601773
     4.4010000000     0.9588341823    22.3113528897  0.0000000000  0.2402290085
     4.3810000000     0.9536700917    22.2280587912  0.0000000000  0.2399971197
     4.3610000000     0.9485092383    22.1446840832  0.0000000000  0.2397645059
     4.3410000000     0.9433516400    22.0612283048  0.0000000000  0.2395311615
     4.3210000000     0.9381973195    21.9776910671  0.0000000000  0.2392970811
     4.3010000000     0.9330462964    21.8940719206  0.0000000000  0.2390622591
     4.2810000000     0.9278985951    21.8103704881  0.0000000000  0.2388266902
     4.2610000000     0.9227542352    21.7265863058  0.0000000000  0.2385903685
     4.2410000000     0.9176132413    21.6427189828  0.0000000000  0.2383532885
     4.2210000000     0.9124756347    21.5587680691  0.0000000000  0.2381154443
     4.2010000000     0.9073414355    21.4747330824  0.0000000000  0.2378768301
     4.1810000000     0.9022106719    21.3906136664  0.0000000000  0.2376374401
     4.1610000000     0.8970833627    21.3064093021  0.0000000000  0.2373972682
     4.1410000000     0.8919595331    21.2221195703  0.0000000000  0.2371563084
     4.1210000000     0.8868392073    21.1377440213  0.0000000000  0.2369145545
     4.1010000000     0.8817224081    21.0532821753  0.0000000000  0.2366720004
     4.0810000000     0.8766091616    20.9687336006  0.0000000000  0.2364286399
     4.0610000000     0.8714994898    20.8840977844  0.0000000000  0.2361844664
     4.0410000000     0.8663934180    20.7993742631  0.0000000000  0.2359394736
     4.0210000000     0.8612909753    20.7145626215  0.0000000000  0.2356936551
     4.0010000000     0.8561921817    20.6296622882  0.0000000000  0.2354470041
     3.9810000000     0.8510970671    20.5446728441  0.0000000000  0.2351995140
     3.9610000000     0.8460056555    20.4595937664  0.0000000000  0.2349511781
     3.9410000000     0.8409179719    20.3744245313  0.0000000000  0.2347019894
     3.9210000000     0.8358340462    20.2891646913  0.0000000000  0.2344519412
     3.9010000000     0.8307539028    20.2038136970  0.0000000000  0.2342010262
     3.8810000000     0.8256775715    20.1183710755  0.0000000000  0.2339492375
     3.8610000000     0.8206050781    20.0328362789  0.0000000000  0.2336965677
     3.8410000000     0.8155364507    19.9472087862  0.0000000000  0.2334430096
     3.8210000000     0.8104717167    19.8614880529  0.0000000000  0.2331885558
     3.8010000000     0.8054109073    19.7756735871  0.0000000000  0.2329331987
     3.7810000000     0.8003540501    19.6897648246  0.0000000000  0.2326769309
     3.7610000000     0.7953011750    19.6037612295  0.0000000000  0.2324197445
     3.7410000000     0.7902523101    19.5176622199  0.0000000000  0.2321616317
     3.7210000000     0.7852074871    19.4314672682  0.0000000000  0.2319025847
     3.7010000000     0.7801667376    19.3451758267  0.0000000000  0.2316425955
     3.6810000000     0.7751300896    19.2587872788  0.0000000000  0.2313816558
     3.6610000000     0.7700975753    19.1723010638  0.0000000000  0.2311197575
     3.6410000000     0.7650692280    19.0857166270  0.0000000000  0.2308568922
     3.6210000000     0.7600450792    18.9990333720  0.0000000000  0.2305930515
     3.6010000000     0.7550251591    18.9122506612  0.0000000000  0.2303282267
     3.5810000000     0.7500095045    18.8253679629  0.0000000000  0.2300624092
     3.5610000000     0.7449981453    18.7383846080  0.0000000000  0.2297955900
     3.5410000000     0.7399911155    18.6512999862  0.0000000000  0.2295277603
     3.5210000000     0.7349884520    18.5641135209  0.0000000000  0.2292589110
     3.5010000000     0.7299901890    18.4768245741  0.0000000000  0.2289890329
     3.4810000000     0.7249963593    18.3894324709  0.0000000000  0.2287181166
     3.4610000000     0.7200070003    18.3019365969  0.0000000000  0.2284461527
     3.4410000000     0.7150221467    18.2143362785  0.0000000000  0.2281731315
     3.4210000000     0.7100418363    18.1266308798  0.0000000000  0.2278990433
     3.4010000000     0.7050661062    18.0388197309  0.0000000000  0.2276238781
     3.3810000000     0.7000949948    17.9509021773  0.0000000000  0.2273476261
     3.3610000000     0.6951285388    17.8628775087  0.0000000000  0.2270702769
     3.3410000000     0.6901667765    17.7747450317  0.0000000000  0.2267918201
     3.3210000000     0.6852097483    17.6865040701  0.0000000000  0.2265122454
     3.3010000000     0.6802574927    17.5981538949  0.0000000000  0.2262315421
     3.2810000000     0.6753100515    17.5096938197  0.0000000000  0.2259496993
     3.2610000000     0.6703674636    17.4211230842  0.0000000000  0.2256667060
     3.2410000000     0.6654297737    17.3324410184  0.0000000000  0.2253825512
     3.2210000000     0.6604970214    17.2436468341  0.0000000000  0.2250972234
     3.2010000000     0.6555692484    17.1547397657  0.0000000000  0.2248107112
     3.1810000000     0.6506465001    17.0657190939  0.0000000000  0.2245230029
     3.1610000000     0.6457288207    16.9765840539  0.0000000000  0.2242340868
     3.1410000000     0.6408162530    16.8873338372  0.0000000000  0.2239439506
     3.1210000000     0.6359088425    16.7979676616  0.0000000000  0.2236525822
     3.1010000000     0.6310066362    16.7084847486  0.0000000000  0.2233599691
     3.0810000000     0.6261096800    16.6188842796  0.0000000000  0.2230660988
     3.0610000000     0.6212180203    16.5291654196  0.0000000000  0.2227709582
     3.0410000000     0.6163317076    16.4393273862  0.0000000000  0.2224745346
     3.0210000000     0.6114507881    16.3493692927  0.0000000000  0.2221768146
     3.0010000000     0.6065753121    16.2592903074  0.0000000000  0.2218777846
     2.9810000000     0.6017053296    16.1690895645  0.0000000000  0.2215774311
     2.9610000000     0.5968408928    16.0787662105  0.0000000000  0.2212757401
     2.9410000000     0.5919820521    15.9883193383  0.0000000000  0.2209726974
     2.9210000000     0.5871288616    15.8977480779  0.0000000000  0.2206682888
     2.9010000000     0.5822813729    15.8070514866  0.0000000000  0.2203624993
     2.8810000000     0.5774396424    15.7162286835  0.0000000000  0.2200553144
     2.8610000000     0.5726037231    15.6252786961  0.0000000000  0.2197467188
     2.8410000000     0.5677736731    15.5342006162  0.0000000000  0.2194366971
     2.8210000000     0.5629495485    15.4429934696  0.0000000000  0.2191252336
     2.8010000000     0.5581314060    15.3516562618  0.0000000000  0.2188123123
     2.7810000000     0.5533193065    15.2601880446  0.0000000000  0.2184979172
     2.7610000000     0.5485133103    15.1685878308  0.0000000000  0.2181820317
     2.7410000000     0.5437134756    15.0768545530  0.0000000000  0.2178646389
     2.7210000000     0.5389198670    14.9849872381  0.0000000000  0.2175457219
     2.7010000000     0.5341325460    14.8929848151  0.0000000000  0.2172252631
     2.6810000000     0.5293515775    14.8008462458  0.0000000000  0.2169032449
     2.6610000000     0.5245770258    14.7085704413  0.0000000000  0.2165796492
     2.6410000000     0.5198089567    14.6161563070  0.0000000000  0.2162544576
     2.6210000000     0.5150474402    14.5236027860  0.0000000000  0.2159276515
     2.6010000000     0.5102925424    14.4309087140  0.0000000000  0.2155992117
     2.5810000000     0.5055443340    14.3380729688  0.0000000000  0.2152691189
     2.5610000000     0.5008028857    14.2450943885  0.0000000000  0.2149373532
     2.5410000000     0.4960682715    14.1519718364  0.0000000000  0.2146038946
     2.5210000000     0.4913405637    14.0587040989  0.0000000000  0.2142687224
     2.5010000000     0.4866198367    13.9652899510  0.0000000000  0.2139318156
     2.4810000000     0.4819061693    13.8717282201  0.0000000000  0.2135931531
     2.4610000000     0.4771996376    13.7780176236  0.0000000000  0.2132527130
     2.4410000000     0.4725003217    13.6841569157  0.0000000000  0.2129104731
     2.4210000000     0.4678083022    13.5901448080  0.0000000000  0.2125664108
     2.4010000000     0.4631236614    13.4959799929  0.0000000000  0.2122205030
     2.3810000000     0.4584464831    13.4016611461  0.0000000000  0.2118727261
     2.3610000000     0.4537768544    13.3071869497  0.0000000000  0.2115230563
     2.3410000000     0.4491148614    13.2125560146  0.0000000000  0.2111714689
     2.3210000000     0.4444605940    13.1177669644  0.0000000000  0.2108179390
     2.3010000000     0.4398141414    13.0228183580  0.0000000000  0.2104624410
     2.2810000000     0.4351755990    12.9277088129  0.0000000000  0.2101049489
     2.2610000000     0.4305450593    12.8324368291  0.0000000000  0.2097454361
     2.2410000000     0.4259226203    12.7370009517  0.0000000000  0.2093838756
     2.2210000000     0.4213083789    12.6413996363  0.0000000000  0.2090202393
     2.2010000000     0.4167024375    12.5456313896  0.0000000000  0.2086544993
     2.1810000000     0.4121048993    12.4496946560  0.0000000000  0.2082866265
     2.1610000000     0.4075158671    12.3535878024  0.0000000000  0.2079165912
     2.1410000000     0.4029354513    12.2573092773  0.0000000000  0.2075443636
     2.1210000000     0.3983637588    12.1608573824  0.0000000000  0.2071699124
     2.1010000000     0.3938009030    12.0642304705  0.0000000000  0.2067932064
     2.0810000000     0.3892469991    11.9674268527  0.0000000000  0.2064142132
     2.0610000000     0.3847021640    11.8704447842  0.0000000000  0.2060329000
     2.0410000000     0.3801665178    11.7732825072  0.0000000000  0.2056492329
     2.0210000000     0.3756401840    11.6759382366  0.0000000000  0.2052631777
     2.0010000000     0.3711232873    11.5784101266  0.0000000000  0.2048746989
     1.9810000000     0.3666159567    11.4806963141  0.0000000000  0.2044837605
     1.9610000000     0.3621183249    11.3827949231  0.0000000000  0.2040903257
     1.9410000000     0.3576305268    11.2847040140  0.0000000000  0.2036943568
     1.9210000000     0.3531527015    11.1864216261  0.0000000000  0.2032958151
     1.9010000000     0.3486849898    11.0879457282  0.0000000000  0.2028946610
     1.8810000000     0.3442275387    10.9892742970  0.0000000000  0.2024908542
     1.8610000000     0.3397804969    10.8904052317  0.0000000000  0.2020843530
     1.8410000000     0.3353440194    10.7913364324  0.0000000000  0.2016751153
     1.8210000000     0.3309182630    10.6920657152  0.0000000000  0.2012630974
     1.8010000000     0.3265033892    10.5925908550  0.0000000000  0.2008482549
     1.7810000000     0.3220995661    10.4929096267  0.0000000000  0.2004305423
     1.7610000000     0.3177069639    10.3930197044  0.0000000000  0.2000099128
     1.7410000000     0.3133257589    10.2929187389  0.0000000000  0.1995863185
     1.7210000000     0.3089561339    10.1926043636  0.0000000000  0.1991597106
     1.7010000000     0.3045982736    10.0920740778  0.0000000000  0.1987300387
     1.6810000000     0.3002523729     9.9913254368  0.0000000000  0.1982972515
     1.6610000000     0.2959186288     9.8903558486  0.0000000000  0.1978612961
     1.6410000000     0.2915972475     9.7891627364  0.0000000000  0.1974221187
     1.6210000000     0.2872884402     9.6877434236  0.0000000000  0.1969796637
     1.6010000000     0.2829924244     9.5860951660  0.0000000000  0.1965338744
     1.5810000000     0.2787094280     9.4842152247  0.0000000000  0.1960846927
     1.5610000000     0.2744396840     9.3821007358  0.0000000000  0.1956320591
     1.5410000000     0.2701834342     9.2797487834  0.0000000000  0.1951759123
     1.5210000000     0.2659409298     9.1771564035  0.0000000000  0.1947161900
     1.5010000000     0.2617124314     9.0743205629  0.0000000000  0.1942528280
     1.4810000000     0.2574982087     8.9712381456  0.0000000000  0.1937857607
     1.4610000000     0.2532985427     8.8679059719  0.0000000000  0.1933149209
     1.4410000000     0.2491137256     8.7643207994  0.0000000000  0.1928402401
     1.4210000000     0.2449440600     8.6604792664  0.0000000000  0.1923616475
     1.4010000000     0.2407898636     8.5563779882  0.0000000000  0.1918790716
     1.3810000000     0.2366514659     8.4520134571  0.0000000000  0.1913924385
     1.3610000000     0.2325292119     8.3473821023  0.0000000000  0.1909016733
     1.3410000000     0.2284234623     8.2424802668  0.0000000000  0.1904066993
     1.3210000000     0.2243345941     8.1373041985  0.0000000000  0.1899074382
     1.3010000000     0.2202630020     8.0318500383  0.0000000000  0.1894038103
     1.2810000000     0.2162091016     7.9261138752  0.0000000000  0.1888957344
     1.2610000000     0.2121733272     7.8200916493  0.0000000000  0.1883831281
     1.2410000000     0.2081561371     7.7137792378  0.0000000000  0.1878659075
     1.2210000000     0.2041580128     7.6071723960  0.0000000000  0.1873439878
     1.2010000000     0.2001794624     7.5002667784  0.0000000000  0.1868172830
     1.1810000000     0.1962210220     7.3930579454  0.0000000000  0.1862857065
     1.1610000000     0.1922832569     7.2855413036  0.0000000000  0.1857491708
     1.1410000000     0.1883667666     7.1777122046  0.0000000000  0.1852075884
     1.1210000000     0.1844721833     7.0695658109  0.0000000000  0.1846608713
     1.1010000000     0.1806001792     6.9610972378  0.0000000000  0.1841089320
     1.0810000000     0.1767514655     6.8523014337  0.0000000000  0.1835516837
     1.0610000000     0.1729267966     6.7431732308  0.0000000000  0.1829890402
     1.0410000000     0.1691269728     6.6337073212  0.0000000000  0.1824209170
     1.0210000000     0.1653528440     6.5238982920  0.0000000000  0.1818472315
     1.0010000000     0.1616053118     6.4137405969  0.0000000000  0.1812679037


==> anc/s83s_18-PCE155/s83s_18-PCE155-eos3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9844217603   179.4127543196  0.0000000000  0.4402441848
    60.9010000000    17.9531692117   179.1855627096  0.0000000000  0.4400698808
    60.8010000000    17.9219183269   178.9582808469  0.0000000000  0.4398953650
    60.7010000000    17.8906691648   178.7309089474  0.0000000000  0.4397206370
    60.6010000000    17.8594217046   178.5034466478  0.0000000000  0.4395456960
    60.5010000000    17.8281759525   178.2758937815  0.0000000000  0.4393705415
    60.4010000000    17.7969318891   178.0482499916  0.0000000000  0.4391951727
    60.3010000000    17.7656895216   177.8205151178  0.0000000000  0.4390195890
    60.2010000000    17.7344489110   177.5926893888  0.0000000000  0.4388437902
    60.1010000000    17.7032100126   177.3647722632  0.0000000000  0.4386677753
    60.0010000000    17.6719728091   177.1367633966  0.0000000000  0.4384915436
    59.9010000000    17.6407373627   176.9086630256  0.0000000000  0.4383150948
    59.8010000000    17.6095036305   176.6804706189  0.0000000000  0.4381384279
    59.7010000000    17.5782716231   176.4521860339  0.0000000000  0.4379615425
    59.6010000000    17.5470413778   176.2238093227  0.0000000000  0.4377844380
    59.5010000000    17.5158129059   175.9953403480  0.0000000000  0.4376071139
    59.4010000000    17.4845861408   175.7667783998  0.0000000000  0.4374295691
    59.3010000000    17.4533611475   175.5381237312  0.0000000000  0.4372518033
    59.2010000000    17.4221379128   175.3093760224  0.0000000000  0.4370738158
    59.1010000000    17.3909164505   175.0805351483  0.0000000000  0.4368956060
    59.0010000000    17.3596967223   174.8516006047  0.0000000000  0.4367171729
    58.9010000000    17.3284787953   174.6225726553  0.0000000000  0.4365385163
    58.8010000000    17.2972626323   174.3934508022  0.0000000000  0.4363596354
    58.7010000000    17.2660482753   174.1642351236  0.0000000000  0.4361805295
    58.6010000000    17.2348356884   173.9349251285  0.0000000000  0.4360011979
    58.5010000000    17.2036248885   173.7055207109  0.0000000000  0.4358216400
    58.4010000000    17.1724158930   173.4760217675  0.0000000000  0.4356418551
    58.3010000000    17.1412086940   173.2464280080  0.0000000000  0.4354618425
    58.2010000000    17.1100032840   173.0167391458  0.0000000000  0.4352816015
    58.1010000000    17.0787996820   172.7869550873  0.0000000000  0.4351011314
    58.0010000000    17.0475979334   172.5570759315  0.0000000000  0.4349204319
    57.9010000000    17.0163979553   172.3271008330  0.0000000000  0.4347395017
    57.8010000000    16.9851998199   172.0970300868  0.0000000000  0.4345583405
    57.7010000000    16.9540035225   171.8668634227  0.0000000000  0.4343769476
    57.6010000000    16.9228090339   171.6366003853  0.0000000000  0.4341953222
    57.5010000000    16.8916164018   171.4062410891  0.0000000000  0.4340134636
    57.4010000000    16.8604255981   171.1757850859  0.0000000000  0.4338313711
    57.3010000000    16.8292366718   170.9452324965  0.0000000000  0.4336490442
    57.2010000000    16.7980495703   170.7145826912  0.0000000000  0.4334664819
    57.1010000000    16.7668643439   170.4838357975  0.0000000000  0.4332836837
    57.0010000000    16.7356809413   170.2529911937  0.0000000000  0.4331006486
    56.9010000000    16.7044994393   170.0220492016  0.0000000000  0.4329173762
    56.8010000000    16.6733198132   169.7910093943  0.0000000000  0.4327338657
    56.7010000000    16.6421420395   169.5598713495  0.0000000000  0.4325501162
    56.6010000000    16.6109661457   169.3286350234  0.0000000000  0.4323661271
    56.5010000000    16.5797921598   169.0973003753  0.0000000000  0.4321818978
    56.4010000000    16.5486200349   168.8658668068  0.0000000000  0.4319974273
    56.3010000000    16.5174498254   168.6343344714  0.0000000000  0.4318127150
    56.2010000000    16.4862815360   168.4027031517  0.0000000000  0.4316277603
    56.1010000000    16.4551151218   168.1709722614  0.0000000000  0.4314425621
    56.0010000000    16.4239506139   167.9391417778  0.0000000000  0.4312571198
    55.9010000000    16.3927880440   167.7072116810  0.0000000000  0.4310714329
    55.8010000000    16.3616273941   167.4751815827  0.0000000000  0.4308855004
    55.7010000000    16.3304686474   167.2430510987  0.0000000000  0.4306993214
    55.6010000000    16.2993118621   167.0108204059  0.0000000000  0.4305128955
    55.5010000000    16.2681569977   166.7784889420  0.0000000000  0.4303262216
    55.4010000000    16.2370040639   166.5460565203  0.0000000000  0.4301392991
    55.3010000000    16.2058531208   166.3135233276  0.0000000000  0.4299521274
    55.2010000000    16.1747040805   166.0808884441  0.0000000000  0.4297647052
    55.1010000000    16.1435570288   165.8481522493  0.0000000000  0.4295770322
    55.0010000000    16.1124119289   165.6153142017  0.0000000000  0.4293891074
    54.9010000000    16.0812687939   165.3823741335  0.0000000000  0.4292009301
    54.8010000000    16.0501276374   165.1493318807  0.0000000000  0.4290124994
    54.7010000000    16.0189884738   164.9161872832  0.0000000000  0.4288238146
    54.6010000000    15.9878512691   164.6829398167  0.0000000000  0.4286348747
    54.5010000000    15.9567160637   164.4495895132  0.0000000000  0.4284456792
    54.4010000000    15.9255828494   164.2161360407  0.0000000000  0.4282562270
    54.3010000000    15.8944516433   163.9825792550  0.0000000000  0.4280665175
    54.2010000000    15.8633224388   163.7489188323  0.0000000000  0.4278765497
    54.1010000000    15.8321952544   163.5151546367  0.0000000000  0.4276863230
    54.0010000000    15.8010700847   163.2812863528  0.0000000000  0.4274958364
    53.9010000000    15.7699469253   163.0473136699  0.0000000000  0.4273050890
    53.8010000000    15.7388258211   162.8132366466  0.0000000000  0.4271140803
    53.7010000000    15.7077067205   162.5790546155  0.0000000000  0.4269228089
    53.6010000000    15.6765896938   162.3447678257  0.0000000000  0.4267312746
    53.5010000000    15.6454746910   162.1103756187  0.0000000000  0.4265394761
    53.4010000000    15.6143617356   161.8758778876  0.0000000000  0.4263474127
    53.3010000000    15.5832508515   161.6412745290  0.0000000000  0.4261550835
    53.2010000000    15.5521420393   161.4065652622  0.0000000000  0.4259624878
    53.1010000000    15.5210352764   161.1717496292  0.0000000000  0.4257696245
    53.0010000000    15.4899305650   160.9368273589  0.0000000000  0.4255764926
    52.9010000000    15.4588279799   160.7017987272  0.0000000000  0.4253830918
    52.8010000000    15.4277274529   160.4666629278  0.0000000000  0.4251894206
    52.7010000000    15.3966290363   160.2314200643  0.0000000000  0.4249954786
    52.6010000000    15.3655327112   159.9960697020  0.0000000000  0.4248012646
    52.5010000000    15.3344384837   159.7606115915  0.0000000000  0.4246067778
    52.4010000000    15.3033463605   159.5250454883  0.0000000000  0.4244120172
    52.3010000000    15.2722563728   159.2893713322  0.0000000000  0.4242169822
    52.2010000000    15.2411684814   159.0535885276  0.0000000000  0.4240216715
    52.1010000000    15.2100827427   158.8176972033  0.0000000000  0.4238260845
    52.0010000000    15.1789991193   158.5816967735  0.0000000000  0.4236302201
    51.9010000000    15.1479176453   158.3455871963  0.0000000000  0.4234340774
    51.8010000000    15.1168383322   158.1093682544  0.0000000000  0.4232376557
    51.7010000000    15.0857611449   157.8730393775  0.0000000000  0.4230409536
    51.6010000000    15.0546861435   157.6366007160  0.0000000000  0.4228439707
    51.5010000000    15.0236132713   157.4000515309  0.0000000000  0.4226467056
    51.4010000000    14.9925425899   157.1633919819  0.0000000000  0.4224491576
    51.3010000000    14.9614741145   156.9266218753  0.0000000000  0.4222513259
    51.2010000000    14.9304077678   156.6897403100  0.0000000000  0.4220532090
    51.1010000000    14.8993436602   156.4527478152  0.0000000000  0.4218548066
    51.0010000000    14.8682817163   156.2156435005  0.0000000000  0.4216561172
    50.9010000000    14.8372220014   155.9784275480  0.0000000000  0.4214571402
    50.8010000000    14.8061644882   155.7410994338  0.0000000000  0.4212578744
    50.7010000000    14.7751091739   155.5036588169  0.0000000000  0.4210583188
    50.6010000000    14.7440561029   155.2661057162  0.0000000000  0.4208584726
    50.5010000000    14.7130052508   155.0284396236  0.0000000000  0.4206583347
    50.4010000000    14.6819566404   154.7906603908  0.0000000000  0.4204579041
    50.3010000000    14.6509102722   154.5527676974  0.0000000000  0.4202571798
    50.2010000000    14.6198661477   154.3147612287  0.0000000000  0.4200561608
    50.1010000000    14.5888242923   154.0766408512  0.0000000000  0.4198548461
    50.0010000000    14.5577846861   153.8384060846  0.0000000000  0.4196532345
    49.9010000000    14.5267473563   153.6000568060  0.0000000000  0.4194513253
    49.8010000000    14.4957122850   153.3615925462  0.0000000000  0.4192491171
    49.7010000000    14.4646795009   153.1230131929  0.0000000000  0.4190466092
    49.6010000000    14.4336490337   152.8843186387  0.0000000000  0.4188438005
    49.5010000000    14.4026208455   152.6455082555  0.0000000000  0.4186406898
    49.4010000000    14.3715949677   152.4065819470  0.0000000000  0.4184372761
    49.3010000000    14.3405713871   152.1675392720  0.0000000000  0.4182335583
    49.2010000000    14.3095501370   151.9283801450  0.0000000000  0.4180295355
    49.1010000000    14.2785311834   151.6891039617  0.0000000000  0.4178252063
    49.0010000000    14.2475146065   151.4497109961  0.0000000000  0.4176205701
    48.9010000000    14.2165003293   151.2102003071  0.0000000000  0.4174156254
    48.8010000000    14.1854884111   150.9705720053  0.0000000000  0.4172103713
    48.7010000000    14.1544788670   150.7308258581  0.0000000000  0.4170048068
    48.6010000000    14.1234716456   150.4909611175  0.0000000000  0.4167989304
    48.5010000000    14.0924668314   150.2509780838  0.0000000000  0.4165927415
    48.4010000000    14.0614643527   150.0108758482  0.0000000000  0.4163862385
    48.3010000000    14.0304642733   149.7706545483  0.0000000000  0.4161794207
    48.2010000000    13.9994665908   149.5303138075  0.0000000000  0.4159722868
    48.1010000000    13.9684713037   149.2898532555  0.0000000000  0.4157648357
    48.0010000000    13.9374784117   149.0492725282  0.0000000000  0.4155570661
    47.9010000000    13.9064879376   148.8085714403  0.0000000000  0.4153489771
    47.8010000000    13.8754998830   148.5677496398  0.0000000000  0.4151405673
    47.7010000000    13.8445142507   148.3268067813  0.0000000000  0.4149318357
    47.6010000000    13.8135310665   148.0857426971  0.0000000000  0.4147227812
    47.5010000000    13.7825503129   147.8445568825  0.0000000000  0.4145134025
    47.4010000000    13.7515720178   147.6032491823  0.0000000000  0.4143036985
    47.3010000000    13.7205961661   147.3618191047  0.0000000000  0.4140936678
    47.2010000000    13.6896227875   147.1202665071  0.0000000000  0.4138833094
    47.1010000000    13.6586518910   146.8785910816  0.0000000000  0.4136726222
    47.0010000000    13.6276834646   146.6367923563  0.0000000000  0.4134616048
    46.9010000000    13.5967175193   146.3948700366  0.0000000000  0.4132502559
    46.8010000000    13.5657540892   146.1528240049  0.0000000000  0.4130385747
    46.7010000000    13.5347931437   145.9106536389  0.0000000000  0.4128265595
    46.6010000000    13.5038347190   145.6683588340  0.0000000000  0.4126142093
    46.5010000000    13.4728788303   145.4259393215  0.0000000000  0.4124015229
    46.4010000000    13.4419254506   145.1833945002  0.0000000000  0.4121884989
    46.3010000000    13.4109746191   144.9407242849  0.0000000000  0.4119751362
    46.2010000000    13.3800263329   144.6979282578  0.0000000000  0.4117614334
    46.1010000000    13.3490805900   144.4550060083  0.0000000000  0.4115473892
    46.0010000000    13.3181374113   144.2119573020  0.0000000000  0.4113330025
    45.9010000000    13.2871968188   143.9687819110  0.0000000000  0.4111182720
    45.8010000000    13.2562587710   143.7254791084  0.0000000000  0.4109031961
    45.7010000000    13.2253233351   143.4820490177  0.0000000000  0.4106877739
    45.6010000000    13.1943904935   143.2384910948  0.0000000000  0.4104720039
    45.5010000000    13.1634602726   142.9948051399  0.0000000000  0.4102558849
    45.4010000000    13.1325326362   142.7509904561  0.0000000000  0.4100394153
    45.3010000000    13.1016076129   142.5070468584  0.0000000000  0.4098225938
    45.2010000000    13.0706852540   142.2629743355  0.0000000000  0.4096054195
    45.1010000000    13.0397655055   142.0187720462  0.0000000000  0.4093878906
    45.0010000000    13.0088483997   141.7744398268  0.0000000000  0.4091700058
    44.9010000000    12.9779339701   141.5299775203  0.0000000000  0.4089517640
    44.8010000000    12.9470222089   141.2853846432  0.0000000000  0.4087331637
    44.7010000000    12.9161131098   141.0406607199  0.0000000000  0.4085142033
    44.6010000000    12.8852066676   140.7958052832  0.0000000000  0.4082948815
    44.5010000000    12.8543029626   140.5508185383  0.0000000000  0.4080751973
    44.4010000000    12.8234019291   140.3056995344  0.0000000000  0.4078551487
    44.3010000000    12.7925036078   140.0604481596  0.0000000000  0.4076347346
    44.2010000000    12.7616080195   139.8150641434  0.0000000000  0.4074139536
    44.1010000000    12.7307151239   139.5695467265  0.0000000000  0.4071928040
    44.0010000000    12.6998250067   139.3238961505  0.0000000000  0.4069712848
    43.9010000000    12.6689376095   139.0781115074  0.0000000000  0.4067493942
    43.8010000000    12.6380529789   138.8321927236  0.0000000000  0.4065271308
    43.7010000000    12.6071711009   138.5861392387  0.0000000000  0.4063044932
    43.6010000000    12.5762920245   138.3399509943  0.0000000000  0.4060814800
    43.5010000000    12.5454157177   138.0936272821  0.0000000000  0.4058580895
    43.4010000000    12.5145421909   137.8471677317  0.0000000000  0.4056343203
    43.3010000000    12.4836714766   137.6005721449  0.0000000000  0.4054101709
    43.2010000000    12.4528035881   137.3538401674  0.0000000000  0.4051856399
    43.1010000000    12.4219384988   137.1069711265  0.0000000000  0.4049607255
    43.0010000000    12.3910762453   136.8599648490  0.0000000000  0.4047354264
    42.9010000000    12.3602168448   136.6128210065  0.0000000000  0.4045097410
    42.8010000000    12.3293602956   136.3655391160  0.0000000000  0.4042836677
    42.7010000000    12.2985065975   136.1181187037  0.0000000000  0.4040572049
    42.6010000000    12.2676557720   135.8705594676  0.0000000000  0.4038303511
    42.5010000000    12.2368078420   135.6228611141  0.0000000000  0.4036031049
    42.4010000000    12.2059627912   135.3750230338  0.0000000000  0.4033754643
    42.3010000000    12.1751206454   135.1270449514  0.0000000000  0.4031474279
    42.2010000000    12.1442814317   134.8789266000  0.0000000000  0.4029189943
    42.1010000000    12.1134451183   134.6306672363  0.0000000000  0.4026901615
    42.0010000000    12.0826117352   134.3822666125  0.0000000000  0.4024609280
    41.9010000000    12.0517812940   134.1337243276  0.0000000000  0.4022312922
    41.8010000000    12.0209538275   133.8850401514  0.0000000000  0.4020012525
    41.7010000000    11.9901293100   133.6362133797  0.0000000000  0.4017708071
    41.6010000000    11.9593077776   133.3872438010  0.0000000000  0.4015399545
    41.5010000000    11.9284892078   133.1381307313  0.0000000000  0.4013086926
    41.4010000000    11.8976736594   132.8888741384  0.0000000000  0.4010770202
    41.3010000000    11.8668611131   132.6394733579  0.0000000000  0.4008449354
    41.2010000000    11.8360515713   132.3899278962  0.0000000000  0.4006124363
    41.1010000000    11.8052450772   132.1402375891  0.0000000000  0.4003795215
    41.0010000000    11.7744416165   131.8904018031  0.0000000000  0.4001461889
    40.9010000000    11.7436411964   131.6404200747  0.0000000000  0.3999124370
    40.8010000000    11.7128438451   131.3902921100  0.0000000000  0.3996782639
    40.7010000000    11.6820495729   131.1400174655  0.0000000000  0.3994436679
    40.6010000000    11.6512583721   130.8895955496  0.0000000000  0.3992086471
    40.5010000000    11.6204702758   130.6390260988  0.0000000000  0.3989731998
    40.4010000000    11.5896852992   130.3883087007  0.0000000000  0.3987373242
    40.3010000000    11.5589034202   130.1374426373  0.0000000000  0.3985010183
    40.2010000000    11.5281246768   129.8864276762  0.0000000000  0.3982642805
    40.1010000000    11.4973490891   129.6352634370  0.0000000000  0.3980271088
    40.0010000000    11.4665766403   129.3839492348  0.0000000000  0.3977895013
    39.9010000000    11.4358073541   129.1324847111  0.0000000000  0.3975514562
    39.8010000000    11.4050412557   128.8808695182  0.0000000000  0.3973129716
    39.7010000000    11.3742783528   128.6291031618  0.0000000000  0.3970740456
    39.6010000000    11.3435186357   128.3771850024  0.0000000000  0.3968346762
    39.5010000000    11.3127621350   128.1251147255  0.0000000000  0.3965948615
    39.4010000000    11.2820088637   127.8728918710  0.0000000000  0.3963545997
    39.3010000000    11.2512588366   127.6205159900  0.0000000000  0.3961138887
    39.2010000000    11.2205120513   127.3679864894  0.0000000000  0.3958727265
    39.1010000000    11.1897685075   127.1153027879  0.0000000000  0.3956311110
    39.0010000000    11.1590282632   126.8624647834  0.0000000000  0.3953890406
    38.9010000000    11.1282913028   126.6094717622  0.0000000000  0.3951465130
    38.8010000000    11.0975576501   126.3563233340  0.0000000000  0.3949035264
    38.7010000000    11.0668272933   126.1030188103  0.0000000000  0.3946600783
    38.6010000000    11.0361002789   125.8495579796  0.0000000000  0.3944161672
    38.5010000000    11.0053765802   125.5959400234  0.0000000000  0.3941717905
    38.4010000000    10.9746562472   125.3421647543  0.0000000000  0.3939269466
    38.3010000000    10.9439392760   125.0882315334  0.0000000000  0.3936816331
    38.2010000000    10.9132256831   124.8341398889  0.0000000000  0.3934358480
    38.1010000000    10.8825154685   124.5798892080  0.0000000000  0.3931895890
    38.0010000000    10.8518086711   124.3254791979  0.0000000000  0.3929428542
    37.9010000000    10.8211052949   124.0709092711  0.0000000000  0.3926956414
    37.8010000000    10.7904053459   123.8161788534  0.0000000000  0.3924479484
    37.7010000000    10.7597088321   123.5612873838  0.0000000000  0.3921997728
    37.6010000000    10.7290157819   123.3062344678  0.0000000000  0.3919511127
    37.5010000000    10.6983261891   123.0510194180  0.0000000000  0.3917019655
    37.4010000000    10.6676401046   122.7956420188  0.0000000000  0.3914523295
    37.3010000000    10.6369574897   122.5401013052  0.0000000000  0.3912022019
    37.2010000000    10.6062784176   122.2843972403  0.0000000000  0.3909515809
    37.1010000000    10.5756028540   122.0285288876  0.0000000000  0.3907004639
    37.0010000000    10.5449308398   121.7724959328  0.0000000000  0.3904488487
    36.9010000000    10.5142623816   121.5162977717  0.0000000000  0.3901967329
    36.8010000000    10.4835974880   121.2599338147  0.0000000000  0.3899441143
    36.7010000000    10.4529361702   121.0034034864  0.0000000000  0.3896909904
    36.6010000000    10.4222784594   120.7467063768  0.0000000000  0.3894373589
    36.5010000000    10.3916243709   120.4898419391  0.0000000000  0.3891832175
    36.4010000000    10.3609739044   120.2328094908  0.0000000000  0.3889285637
    36.3010000000    10.3303270798   119.9756085149  0.0000000000  0.3886733950
    36.2010000000    10.2996839194   119.7182385087  0.0000000000  0.3884177091
    36.1010000000    10.2690444118   119.4606986853  0.0000000000  0.3881615033
    36.0010000000    10.2384086194   119.2029888718  0.0000000000  0.3879047755
    35.9010000000    10.2077765181   118.9451081620  0.0000000000  0.3876475229
    35.8010000000    10.1771481213   118.6870559650  0.0000000000  0.3873897429
    35.7010000000    10.1465234807   118.4288320033  0.0000000000  0.3871314334
    35.6010000000    10.1159025792   118.1704354189  0.0000000000  0.3868725914
    35.5010000000    10.0852854378   117.9118656679  0.0000000000  0.3866132145
    35.4010000000    10.0546720971   117.6531223703  0.0000000000  0.3863533003
    35.3010000000    10.0240625303   117.3942045690  0.0000000000  0.3860928457
    35.2010000000     9.9934568006   117.1351120642  0.0000000000  0.3858318486
    35.1010000000     9.9628548860   116.8758439323  0.0000000000  0.3855703059
    35.0010000000     9.9322568197   116.6163997102  0.0000000000  0.3853082152
    34.9010000000     9.9016626026   116.3567786563  0.0000000000  0.3850455736
    34.8010000000     9.8710722728   116.0969803405  0.0000000000  0.3847823786
    34.7010000000     9.8404858535   115.8370042019  0.0000000000  0.3845186274
    34.6010000000     9.8099033360   115.5768494035  0.0000000000  0.3842543172
    34.5010000000     9.7793247489   115.3165154193  0.0000000000  0.3839894452
    34.4010000000     9.7487500890   115.0560014481  0.0000000000  0.3837240084
    34.3010000000     9.7181794072   114.7953071450  0.0000000000  0.3834580044
    34.2010000000     9.6876127057   114.5344317441  0.0000000000  0.3831914300
    34.1010000000     9.6570500063   114.2733746439  0.0000000000  0.3829242826
    34.0010000000     9.6264913169   114.0121351153  0.0000000000  0.3826565591
    33.9010000000     9.5959366479   113.7507124482  0.0000000000  0.3823882566
    33.8010000000     9.5653860466   113.4891062407  0.0000000000  0.3821193723
    33.7010000000     9.5348395120   113.2273156746  0.0000000000  0.3818499031
    33.6010000000     9.5042970631   112.9653400956  0.0000000000  0.3815798461
    33.5010000000     9.4737587049   112.7031787243  0.0000000000  0.3813091981
    33.4010000000     9.4432244789   112.4408310891  0.0000000000  0.3810379562
    33.3010000000     9.4126943959   112.1782964490  0.0000000000  0.3807661175
    33.2010000000     9.3821684695   111.9155740830  0.0000000000  0.3804936787
    33.1010000000     9.3516467165   111.6526632901  0.0000000000  0.3802206366
    33.0010000000     9.3211291567   111.3895633893  0.0000000000  0.3799469883
    32.9010000000     9.2906158293   111.1262738628  0.0000000000  0.3796727306
    32.8010000000     9.2601067270   110.8627937838  0.0000000000  0.3793978602
    32.7010000000     9.2296018786   110.5991225322  0.0000000000  0.3791223740
    32.6010000000     9.1991012994   110.3352593663  0.0000000000  0.3788462686
    32.5010000000     9.1686050245   110.0712037073  0.0000000000  0.3785695409
    32.4010000000     9.1381130427   109.8069545713  0.0000000000  0.3782921874
    32.3010000000     9.1076254116   109.5425115639  0.0000000000  0.3780142050
    32.2010000000     9.0771421266   109.2778737446  0.0000000000  0.3777355903
    32.1010000000     9.0466632188   109.0130404783  0.0000000000  0.3774563398
    32.0010000000     9.0161886904   108.7480108696  0.0000000000  0.3771764501
    31.9010000000     8.9857185792   108.4827843275  0.0000000000  0.3768959179
    31.8010000000     8.9552529099   108.2173601421  0.0000000000  0.3766147397
    31.7010000000     8.9247916947   107.9517374858  0.0000000000  0.3763329119
    31.6010000000     8.8943349490   107.6859155542  0.0000000000  0.3760504310
    31.5010000000     8.8638826920   107.4198935662  0.0000000000  0.3757672935
    31.4010000000     8.8334349618   107.1536709041  0.0000000000  0.3754834958
    31.3010000000     8.8029917845   106.8872468333  0.0000000000  0.3751990344
    31.2010000000     8.7725531575   106.6206203643  0.0000000000  0.3749139055
    31.1010000000     8.7421190978   106.3537906721  0.0000000000  0.3746281052
    31.0010000000     8.7116896579   106.0867572339  0.0000000000  0.3743416303
    30.9010000000     8.6812648460   105.8195191340  0.0000000000  0.3740544767
    30.8010000000     8.6508446744   105.5520754825  0.0000000000  0.3737666406
    30.7010000000     8.6204291747   105.2844255530  0.0000000000  0.3734781184
    30.6010000000     8.5900183820   105.0165686443  0.0000000000  0.3731889062
    30.5010000000     8.5596122883   104.7485036668  0.0000000000  0.3728990000
    30.4010000000     8.5292109522   104.4802301085  0.0000000000  0.3726083960
    30.3010000000     8.4988143732   104.2117469327  0.0000000000  0.3723170902
    30.2010000000     8.4684225707   103.9430532674  0.0000000000  0.3720250786
    30.1010000000     8.4380355835   103.6741484043  0.0000000000  0.3717323572
    30.0010000000     8.4076534386   103.4050315249  0.0000000000  0.3714389221
    29.9010000000     8.3772761517   103.1357017012  0.0000000000  0.3711447690
    29.8010000000     8.3469037271   102.8661578974  0.0000000000  0.3708498936
    29.7010000000     8.3165362194   102.5963995142  0.0000000000  0.3705542921
    29.6010000000     8.2861736564   102.3264257077  0.0000000000  0.3702579603
    29.5010000000     8.2558160396   102.0562353912  0.0000000000  0.3699608938
    29.4010000000     8.2254633902   101.7858276434  0.0000000000  0.3696630881
    29.3010000000     8.1951157636   101.5152018425  0.0000000000  0.3693645393
    29.2010000000     8.1647731591   101.2443568551  0.0000000000  0.3690652428
    29.1010000000     8.1344356255   100.9732919829  0.0000000000  0.3687651943
    29.0010000000     8.1041031558   100.7020060190  0.0000000000  0.3684643892
    28.9010000000     8.0737758076   100.4304983251  0.0000000000  0.3681628232
    28.8010000000     8.0434535977   100.1587678904  0.0000000000  0.3678604918
    28.7010000000     8.0131365328    99.8868136022  0.0000000000  0.3675573901
    28.6010000000     7.9828246686    99.6146347804  0.0000000000  0.3672535138
    28.5010000000     7.9525180209    99.3422303756  0.0000000000  0.3669488583
    28.4010000000     7.9222166100    99.0695993713  0.0000000000  0.3666434186
    28.3010000000     7.8919204759    98.7967409165  0.0000000000  0.3663371902
    28.2010000000     7.8616296335    98.5236539276  0.0000000000  0.3660301681
    28.1010000000     7.8313441322    98.2503376192  0.0000000000  0.3657223479
    28.0010000000     7.8010639675    97.9767907106  0.0000000000  0.3654137241
    27.9010000000     7.7707891982    97.7030124838  0.0000000000  0.3651042922
    27.8010000000     7.7405198297    97.4290017277  0.0000000000  0.3647940471
    27.7010000000     7.7102559015    97.1547575296  0.0000000000  0.3644829837
    27.6010000000     7.6799974438    96.8802788805  0.0000000000  0.3641710970
    27.5010000000     7.6497444916    96.6055648071  0.0000000000  0.3638583820
    27.4010000000     7.6194970563    96.3306141102  0.0000000000  0.3635448333
    27.3010000000     7.5892551977    96.0554260198  0.0000000000  0.3632304459
    27.2010000000     7.5590189091    95.7799991498  0.0000000000  0.3629152142
    27.1010000000     7.5287882464    95.5043326738  0.0000000000  0.3625991332
    27.0010000000     7.4985632422    95.2284255417  0.0000000000  0.3622821974
    26.9010000000     7.4683439062    94.9522764831  0.0000000000  0.3619644012
    26.8010000000     7.4381302961    94.6758846550  0.0000000000  0.3616457394
    26.7010000000     7.4079224187    94.3992487361  0.0000000000  0.3613262062
    26.6010000000     7.3777203284    94.1223678324  0.0000000000  0.3610057963
    26.5010000000     7.3475240433    93.8452407031  0.0000000000  0.3606845037
    26.4010000000     7.3173335875    93.5678661490  0.0000000000  0.3603623227
    26.3010000000     7.2871490184    93.2902432682  0.0000000000  0.3600392478
    26.2010000000     7.2569703575    93.0123708157  0.0000000000  0.3597152730
    26.1010000000     7.2267976326    92.7342475894  0.0000000000  0.3593903924
    26.0010000000     7.1966308910    92.4558725571  0.0000000000  0.3590646001
    25.9010000000     7.1664701447    92.1772443481  0.0000000000  0.3587378899
    25.8010000000     7.1363154533    91.8983620168  0.0000000000  0.3584102560
    25.7010000000     7.1061668412    91.6192242808  0.0000000000  0.3580816921
    25.6010000000     7.0760243391    91.3398299027  0.0000000000  0.3577521919
    25.5010000000     7.0458879842    91.0601776910  0.0000000000  0.3574217493
    25.4010000000     7.0157578066    90.7802663740  0.0000000000  0.3570903578
    25.3010000000     6.9856338562    90.5000948524  0.0000000000  0.3567580110
    25.2010000000     6.9555161758    90.2196619476  0.0000000000  0.3564247028
    25.1010000000     6.9254047748    89.9389661528  0.0000000000  0.3560904261
    25.0010000000     6.8952997095    89.6580063861  0.0000000000  0.3557551745
    24.9010000000     6.8652010162    89.3767813636  0.0000000000  0.3554189414
    24.8010000000     6.8351087245    89.0952897270  0.0000000000  0.3550817200
    24.7010000000     6.8050228847    88.8135302922  0.0000000000  0.3547435034
    24.6010000000     6.7749435272    88.5315016778  0.0000000000  0.3544042847
    24.5010000000     6.7448706898    88.2492025541  0.0000000000  0.3540640569
    24.4010000000     6.7148044175    87.9666316437  0.0000000000  0.3537228130
    24.3010000000     6.6847447492    87.6837875984  0.0000000000  0.3533805459
    24.2010000000     6.6546917314    87.4006691234  0.0000000000  0.3530372483
    24.1010000000     6.6246453918    87.1172747325  0.0000000000  0.3526929129
    24.0010000000     6.5946057789    86.8336031177  0.0000000000  0.3523475323
    23.9010000000     6.5645729358    86.5496529038  0.0000000000  0.3520010991
    23.8010000000     6.5345469004    86.2654226501  0.0000000000  0.3516536056
    23.7010000000     6.5045277055    85.9809108517  0.0000000000  0.3513050442
    23.6010000000     6.4745154177    85.6961163049  0.0000000000  0.3509554074
    23.5010000000     6.4445100729    85.4110374994  0.0000000000  0.3506046872
    23.4010000000     6.4145117028    85.1256728644  0.0000000000  0.3502528757
    23.3010000000     6.3845203597    84.8400210107  0.0000000000  0.3498999650
    23.2010000000     6.3545360793    84.5540803689  0.0000000000  0.3495459468
    23.1010000000     6.3245589180    84.2678495522  0.0000000000  0.3491908131
    23.0010000000     6.2945889284    83.9813271160  0.0000000000  0.3488345557
    22.9010000000     6.2646261464    83.6945114396  0.0000000000  0.3484771661
    22.8010000000     6.2346706170    83.4074009677  0.0000000000  0.3481186358
    22.7010000000     6.2047223815    83.1199940914  0.0000000000  0.3477589562
    22.6010000000     6.1747815027    82.8322893875  0.0000000000  0.3473981187
    22.5010000000     6.1448480276    82.5442852618  0.0000000000  0.3470361147
    22.4010000000     6.1149219878    82.2559799518  0.0000000000  0.3466729350
    22.3010000000     6.0850034490    81.9673720018  0.0000000000  0.3463085707
    22.2010000000     6.0550924618    81.6784597893  0.0000000000  0.3459430129
    22.1010000000     6.0251890621    81.3892415280  0.0000000000  0.3455762521
    22.0010000000     5.9952933195    81.0997157395  0.0000000000  0.3452082793
    21.9010000000     5.9654052776    80.8098806662  0.0000000000  0.3448390848
    21.8010000000     5.9355249775    80.5197345090  0.0000000000  0.3444686591
    21.7010000000     5.9056524829    80.2292756613  0.0000000000  0.3440969925
    21.6010000000     5.8757878554    79.9385024760  0.0000000000  0.3437240755
    21.5010000000     5.8459311312    79.6474130355  0.0000000000  0.3433498978
    21.4010000000     5.8160823812    79.3560057336  0.0000000000  0.3429744496
    21.3010000000     5.7862416391    79.0642785812  0.0000000000  0.3425977205
    21.2010000000     5.7564089852    78.7722300176  0.0000000000  0.3422197006
    21.1010000000     5.7265844636    78.4798581029  0.0000000000  0.3418403792
    21.0010000000     5.6967681413    78.1871610968  0.0000000000  0.3414597458
    20.9010000000     5.6669600613    77.8941369999  0.0000000000  0.3410777897
    20.8010000000     5.6371602784    77.6007839004  0.0000000000  0.3406945000
    20.7010000000     5.6073688707    77.3071000882  0.0000000000  0.3403098658
    20.6010000000     5.5775858929    77.0130835997  0.0000000000  0.3399238761
    20.5010000000     5.5478114006    76.7187324490  0.0000000000  0.3395365196
    20.4010000000     5.5180454611    76.4240447422  0.0000000000  0.3391477848
    20.3010000000     5.4882881202    76.1290183401  0.0000000000  0.3387576600
    20.2010000000     5.4585394587    75.8336514242  0.0000000000  0.3383661338
    20.1010000000     5.4287995472    75.5379420459  0.0000000000  0.3379731943
    20.0010000000     5.3990684242    75.2418879066  0.0000000000  0.3375788293
    19.9010000000     5.3693461636    74.9454870322  0.0000000000  0.3371830266
    19.8010000000     5.3396328527    74.6487375480  0.0000000000  0.3367857741
    19.7010000000     5.3099285248    74.3516370144  0.0000000000  0.3363870590
    19.6010000000     5.2802332830    74.0541836516  0.0000000000  0.3359868690
    19.5010000000     5.2505471660    73.7563750097  0.0000000000  0.3355851907
    19.4010000000     5.2208702602    73.4582090791  0.0000000000  0.3351820115
    19.3010000000     5.1912026221    73.1596835182  0.0000000000  0.3347773179
    19.2010000000     5.1615443334    72.8607962074  0.0000000000  0.3343710966
    19.1010000000     5.1318954689    72.5615449199  0.0000000000  0.3339633340
    19.0010000000     5.1022560965    72.2619273254  0.0000000000  0.3335540164
    18.9010000000     5.0726262882    71.9619411018  0.0000000000  0.3331431297
    18.8010000000     5.0430061315    71.6615840455  0.0000000000  0.3327306599
    18.7010000000     5.0133956761    71.3608535316  0.0000000000  0.3323165922
    18.6010000000     4.9837950299    71.0597474916  0.0000000000  0.3319009126
    18.5010000000     4.9542042427    70.7582632256  0.0000000000  0.3314836057
    18.4010000000     4.9246234228    70.4563985921  0.0000000000  0.3310646570
    18.3010000000     4.8950526213    70.1541508268  0.0000000000  0.3306440509
    18.2010000000     4.8654919378    69.8515176196  0.0000000000  0.3302217721
    18.1010000000     4.8359414472    69.5484963661  0.0000000000  0.3297978049
    18.0010000000     4.8064012415    69.2450845985  0.0000000000  0.3293721334
    17.9010000000     4.7768713995    68.9412796688  0.0000000000  0.3289447414
    17.8010000000     4.7473519976    68.6370788590  0.0000000000  0.3285156124
    17.7010000000     4.7178431402    68.3324797005  0.0000000000  0.3280847300
    17.6010000000     4.6883448996    68.0274793438  0.0000000000  0.3276520770
    17.5010000000     4.6588573769    67.7220751939  0.0000000000  0.3272176365
    17.4010000000     4.6293806519    67.4162643881  0.0000000000  0.3267813908
    17.3010000000     4.5999148339    67.1100443227  0.0000000000  0.3263433226
    17.2010000000     4.5704599920    66.8034119260  0.0000000000  0.3259034135
    17.1010000000     4.5410162452    66.4963645988  0.0000000000  0.3254616456
    17.0010000000     4.5115836734    66.1888992826  0.0000000000  0.3250180002
    16.9010000000     4.4821623773    65.8810130859  0.0000000000  0.3245724585
    16.8010000000     4.4527524594    65.5727030804  0.0000000000  0.3241250013
    16.7010000000     4.4233540138    65.2639662021  0.0000000000  0.3236756093
    16.6010000000     4.3939671473    64.9547994608  0.0000000000  0.3232242627
    16.5010000000     4.3645919596    64.6451997390  0.0000000000  0.3227709413
    16.4010000000     4.3352285539    64.3351638985  0.0000000000  0.3223156249
    16.3010000000     4.3058770468    64.0246888854  0.0000000000  0.3218582927
    16.2010000000     4.2765375306    63.7137713299  0.0000000000  0.3213989236
    16.1010000000     4.2472101312    63.4024081567  0.0000000000  0.3209374963
    16.0010000000     4.2178949511    63.0905959843  0.0000000000  0.3204739890
    15.9010000000     4.1885920993    62.7783314328  0.0000000000  0.3200083794
    15.8010000000     4.1593016909    62.4656111280  0.0000000000  0.3195406451
    15.7010000000     4.1300238576    62.1524318044  0.0000000000  0.3190707634
    15.6010000000     4.1007587013    61.8387898140  0.0000000000  0.3185987107
    15.5010000000     4.0715063509    61.5246817274  0.0000000000  0.3181244635
    15.4010000000     4.0422669163    61.2101038441  0.0000000000  0.3176479975
    15.3010000000     4.0130405353    60.8950526908  0.0000000000  0.3171692885
    15.2010000000     3.9838273282    60.5795245347  0.0000000000  0.3166883113
    15.1010000000     3.9546274261    60.2635156841  0.0000000000  0.3162050407
    15.0010000000     3.9254409533    59.9470222992  0.0000000000  0.3157194508
    14.9010000000     3.8962680461    59.6300405928  0.0000000000  0.3152315152
    14.8010000000     3.8671088357    59.3125666419  0.0000000000  0.3147412073
    14.7010000000     3.8379634664    58.9945965877  0.0000000000  0.3142484998
    14.6010000000     3.8088320703    58.6761263529  0.0000000000  0.3137533649
    14.5010000000     3.7797147853    58.3571518420  0.0000000000  0.3132557743
    14.4010000000     3.7506117650    58.0376690422  0.0000000000  0.3127556994
    14.3010000000     3.7215231444    57.7176736499  0.0000000000  0.3122531106
    14.2010000000     3.6924490843    57.3971615530  0.0000000000  0.3117479784
    14.1010000000     3.6633897288    57.0761283647  0.0000000000  0.3112402721
    14.0010000000     3.6343452322    56.7545697153  0.0000000000  0.3107299609
    13.9010000000     3.6053157514    56.4324811659  0.0000000000  0.3102170130
    13.8010000000     3.5763014465    56.1098582162  0.0000000000  0.3097013963
    13.7010000000     3.5473024823    55.7866963132  0.0000000000  0.3091830780
    13.6010000000     3.5183190204    55.4629907671  0.0000000000  0.3086620246
    13.5010000000     3.4893512291    55.1387368535  0.0000000000  0.3081382020
    13.4010000000     3.4603992758    54.8139297301  0.0000000000  0.3076115753
    13.3010000000     3.4314633446    54.4885646303  0.0000000000  0.3070821092
    13.2010000000     3.4025436048    54.1626365052  0.0000000000  0.3065497673
    13.1010000000     3.3736402366    53.8361403104  0.0000000000  0.3060145127
    13.0010000000     3.3447534279    53.5090709695  0.0000000000  0.3054763077
    12.9010000000     3.3158833678    53.1814232939  0.0000000000  0.3049351139
    12.8010000000     3.2870302474    52.8531919941  0.0000000000  0.3043908921
    12.7010000000     3.2581942539    52.5243716029  0.0000000000  0.3038436019
    12.6010000000     3.2293755913    52.1949567108  0.0000000000  0.3032932027
    12.5010000000     3.2005744659    51.8649417985  0.0000000000  0.3027396525
    12.4010000000     3.1717910800    51.5343211614  0.0000000000  0.3021829088
    12.3010000000     3.1430256491    51.2030891006  0.0000000000  0.3016229279
    12.2010000000     3.1142783803    50.8712396713  0.0000000000  0.3010596652
    12.1010000000     3.0855494967    50.5387669616  0.0000000000  0.3004930752
    12.0010000000     3.0568392162    50.2056648434  0.0000000000  0.2999231113
    11.9010000000     3.0281477797    49.8719272930  0.0000000000  0.2993497262
    11.8010000000     2.9994754077    49.5375478845  0.0000000000  0.2987728710
    11.7010000000     2.9708223467    49.2025203272  0.0000000000  0.2981924961
    11.6010000000     2.9421888344    48.8668380494  0.0000000000  0.2976085506
    11.5010000000     2.9135751161    48.5304943896  0.0000000000  0.2970209823
    11.4010000000     2.8849814465    48.1934826131  0.0000000000  0.2964297382
    11.3010000000     2.8564080921    47.8557959302  0.0000000000  0.2958347639
    11.2010000000     2.8278553074    47.5174272187  0.0000000000  0.2952360035
    11.1010000000     2.7993233632    47.1783693417  0.0000000000  0.2946333998
    11.0010000000     2.7708125406    46.8386150818  0.0000000000  0.2940268945


==> anc/s83s_18-PCE155/s83s_18-PCE155-eos4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    98.1085116251   624.2818035371  0.0000000000  0.6553282659
   310.5010000000    97.9464991747   623.5186758241  0.0000000000  0.6550685891
   310.0010000000    97.7844904925   622.7552457289  0.0000000000  0.6548086002
   309.5010000000    97.6224853920   621.9915117244  0.0000000000  0.6545482980
   309.0010000000    97.4604840600   621.2274740429  0.0000000000  0.6542876821
   308.5010000000    97.2984865004   620.4631320502  0.0000000000  0.6540267514
   308.0010000000    97.1364925346   619.6984842497  0.0000000000  0.6537655049
   307.5010000000    96.9745023565   618.9335308996  0.0000000000  0.6535039418
   307.0010000000    96.8125159771   618.1682713939  0.0000000000  0.6532420613
   306.5010000000    96.6505334103   617.4027051362  0.0000000000  0.6529798626
   306.0010000000    96.4885544884   616.6368306705  0.0000000000  0.6527173444
   305.5010000000    96.3265794144   615.8706482897  0.0000000000  0.6524545061
   305.0010000000    96.1646080261   615.1041565581  0.0000000000  0.6521913465
   304.5010000000    96.0026405310   614.3373557861  0.0000000000  0.6519278651
   304.0010000000    95.8406767724   613.5702445584  0.0000000000  0.6516640606
   303.5010000000    95.6787167798   612.8028223374  0.0000000000  0.6513999321
   303.0010000000    95.5167605849   612.0350885953  0.0000000000  0.6511354788
   302.5010000000    95.3548084044   611.2670436775  0.0000000000  0.6508707001
   302.0010000000    95.1928599106   610.4986853464  0.0000000000  0.6506055944
   301.5010000000    95.0309153252   609.7300139673  0.0000000000  0.6503401612
   301.0010000000    94.8689745087   608.9610281884  0.0000000000  0.6500743993
   300.5010000000    94.7070375060   608.1917275316  0.0000000000  0.6498083078
   300.0010000000    94.5451045459   607.4221123889  0.0000000000  0.6495418861
   299.5010000000    94.3831754969   606.6521814394  0.0000000000  0.6492751329
   299.0010000000    94.2212502310   605.8819333747  0.0000000000  0.6490080472
   298.5010000000    94.0593288039   605.1113677573  0.0000000000  0.6487406280
   298.0010000000    93.8974114541   604.3404850168  0.0000000000  0.6484728747
   297.5010000000    93.7354978818   603.5692830190  0.0000000000  0.6482047858
   297.0010000000    93.5735883307   602.7977622137  0.0000000000  0.6479363607
   296.5010000000    93.4116826870   602.0259213464  0.0000000000  0.6476675983
   296.0010000000    93.2497810198   601.2537600299  0.0000000000  0.6473984977
   295.5010000000    93.0878834004   600.4812778870  0.0000000000  0.6471290579
   295.0010000000    92.9259895454   599.7084728432  0.0000000000  0.6468592774
   294.5010000000    92.7640998895   598.9353462502  0.0000000000  0.6465891560
   294.0010000000    92.6022141552   598.1618960559  0.0000000000  0.6463186922
   293.5010000000    92.4403324253   597.3881219262  0.0000000000  0.6460478850
   293.0010000000    92.2784546073   596.6140226863  0.0000000000  0.6457767334
   292.5010000000    92.1165809673   595.8395988734  0.0000000000  0.6455052366
   292.0010000000    91.9547112409   595.0648484848  0.0000000000  0.6452333932
   291.5010000000    91.7928455223   594.2897712299  0.0000000000  0.6449612024
   291.0010000000    91.6309839082   593.5143668277  0.0000000000  0.6446886631
   290.5010000000    91.4691264978   592.7386350074  0.0000000000  0.6444157746
   290.0010000000    91.3072730399   591.9625738155  0.0000000000  0.6441425352
   289.5010000000    91.1454236400   591.1861830051  0.0000000000  0.6438689443
   289.0010000000    90.9835784064   590.4094623393  0.0000000000  0.6435950007
   288.5010000000    90.8217372737   589.6324107468  0.0000000000  0.6433207034
   288.0010000000    90.6599001802   588.8550271696  0.0000000000  0.6430460512
   287.5010000000    90.4980674182   588.0773122469  0.0000000000  0.6427710434
   287.0010000000    90.3362385812   587.2992632586  0.0000000000  0.6424956783
   286.5010000000    90.1744139675   586.5208808668  0.0000000000  0.6422199552
   286.0010000000    90.0125935275   585.7421640604  0.0000000000  0.6419438731
   285.5010000000    89.8507772152   584.9631118411  0.0000000000  0.6416674306
   285.0010000000    89.6889651621   584.1837240623  0.0000000000  0.6413906269
   284.5010000000    89.5271573283   583.4039997494  0.0000000000  0.6411134609
   284.0010000000    89.3653536775   582.6239379406  0.0000000000  0.6408359312
   283.5010000000    89.2035541764   581.8435376874  0.0000000000  0.6405580368
   283.0010000000    89.0417589688   581.0627988898  0.0000000000  0.6402797767
   282.5010000000    88.8799678547   580.2817197878  0.0000000000  0.6400011494
   282.0010000000    88.7181811568   579.5003011405  0.0000000000  0.6397221544
   281.5010000000    88.5563986819   578.7185412132  0.0000000000  0.6394427901
   281.0010000000    88.3946204134   577.9364391201  0.0000000000  0.6391630553
   280.5010000000    88.2328465100   577.1539948206  0.0000000000  0.6388829493
   280.0010000000    88.0710769613   576.3712074529  0.0000000000  0.6386024707
   279.5010000000    87.9093115887   575.5880753376  0.0000000000  0.6383216181
   279.0010000000    87.7475505606   574.8045984713  0.0000000000  0.6380403905
   278.5010000000    87.5857938768   574.0207760315  0.0000000000  0.6377587869
   278.0010000000    87.4240415404   573.2366072090  0.0000000000  0.6374768060
   277.5010000000    87.2622935581   572.4520912076  0.0000000000  0.6371944465
   277.0010000000    87.1005499399   571.6672272445  0.0000000000  0.6369117074
   276.5010000000    86.9388106994   570.8820145499  0.0000000000  0.6366285875
   276.0010000000    86.7770758534   570.0964523676  0.0000000000  0.6363450854
   275.5010000000    86.6153454222   569.3105399542  0.0000000000  0.6360612001
   275.0010000000    86.4536194296   568.5242765800  0.0000000000  0.6357769304
   274.5010000000    86.2918979028   567.7376615282  0.0000000000  0.6354922750
   274.0010000000    86.1301807033   566.9506932733  0.0000000000  0.6352072324
   273.5010000000    85.9684680347   566.1633719491  0.0000000000  0.6349218019
   273.0010000000    85.8067597657   565.3756960581  0.0000000000  0.6346359818
   272.5010000000    85.6450559381   564.5876649393  0.0000000000  0.6343497711
   272.0010000000    85.4833565967   563.7992779453  0.0000000000  0.6340631684
   271.5010000000    85.3216617900   563.0105344416  0.0000000000  0.6337761726
   271.0010000000    85.1599715698   562.2214338077  0.0000000000  0.6334887826
   270.5010000000    84.9982858239   561.4319746191  0.0000000000  0.6332009967
   270.0010000000    84.8366046118   560.6421562841  0.0000000000  0.6329128139
   269.5010000000    84.6749278294   559.8519774089  0.0000000000  0.6326242327
   269.0010000000    84.5132557101   559.0614382463  0.0000000000  0.6323352521
   268.5010000000    84.3515883237   558.2705382451  0.0000000000  0.6320458709
   268.0010000000    84.1899252447   557.4792744276  0.0000000000  0.6317560872
   267.5010000000    84.0282668836   556.6876479020  0.0000000000  0.6314659002
   267.0010000000    83.8666131551   555.8956573483  0.0000000000  0.6311753084
   266.5010000000    83.7049641441   555.1033022743  0.0000000000  0.6308843108
   266.0010000000    83.5433196083   554.3105805806  0.0000000000  0.6305929055
   265.5010000000    83.3816798056   553.5174926166  0.0000000000  0.6303010916
   265.0010000000    83.2200446670   552.7240371243  0.0000000000  0.6300088676
   264.5010000000    83.0584141277   551.9302128627  0.0000000000  0.6297162320
   264.0010000000    82.8967884560   551.1360202220  0.0000000000  0.6294231840
   263.5010000000    82.7351672664   550.3414563771  0.0000000000  0.6291297214
   263.0010000000    82.5735509987   549.5465225545  0.0000000000  0.6288358437
   262.5010000000    82.4119392763   548.7512159634  0.0000000000  0.6285415488
   262.0010000000    82.2503323825   547.9555370529  0.0000000000  0.6282468357
   261.5010000000    82.0887302764   547.1594846761  0.0000000000  0.6279517030
   261.0010000000    81.9271329219   546.3630577026  0.0000000000  0.6276561492
   260.5010000000    81.7655404496   545.5662558214  0.0000000000  0.6273601731
   260.0010000000    81.6039526689   544.7690771324  0.0000000000  0.6270637729
   259.5010000000    81.4423697188   543.9715213570  0.0000000000  0.6267669474
   259.0010000000    81.2807915796   543.1735874304  0.0000000000  0.6264696952
   258.5010000000    81.1192182363   542.3752743051  0.0000000000  0.6261720147
   258.0010000000    80.9576498394   541.5765817487  0.0000000000  0.6258739047
   257.5010000000    80.7960862207   540.7775079479  0.0000000000  0.6255753635
   257.0010000000    80.6345275389   539.9780527031  0.0000000000  0.6252763899
   256.5010000000    80.4729737957   539.1782150326  0.0000000000  0.6249769824
   256.0010000000    80.3114249969   538.3779939721  0.0000000000  0.6246771394
   255.5010000000    80.1498809928   537.5773877802  0.0000000000  0.6243768593
   255.0010000000    79.9883419585   536.7763963225  0.0000000000  0.6240761407
   254.5010000000    79.8268079133   535.9750186863  0.0000000000  0.6237749823
   254.0010000000    79.6652788803   535.1732539760  0.0000000000  0.6234733825
   253.5010000000    79.5037547283   534.3711005223  0.0000000000  0.6231713395
   253.0010000000    79.3422356489   533.5685582569  0.0000000000  0.6228688522
   252.5010000000    79.1807216788   532.7656263362  0.0000000000  0.6225659191
   252.0010000000    79.0192125415   531.9623023564  0.0000000000  0.6222625380
   251.5010000000    78.8577086005   531.1585870892  0.0000000000  0.6219587081
   251.0010000000    78.6962095891   530.3544781689  0.0000000000  0.6216544273
   250.5010000000    78.5347157206   529.5499756125  0.0000000000  0.6213496943
   250.0010000000    78.3732270539   528.7450786657  0.0000000000  0.6210445078
   249.5010000000    78.2117433378   527.9397850223  0.0000000000  0.6207388656
   249.0010000000    78.0502647984   527.1340947518  0.0000000000  0.6204327666
   248.5010000000    77.8887913519   526.3280063716  0.0000000000  0.6201262089
   248.0010000000    77.7273230760   525.5215192024  0.0000000000  0.6198191910
   247.5010000000    77.5658600530   524.7146325824  0.0000000000  0.6195117115
   247.0010000000    77.4044020573   523.9073443058  0.0000000000  0.6192037683
   246.5010000000    77.2429494931   523.0996553110  0.0000000000  0.6188953604
   246.0010000000    77.0815019887   522.2915626514  0.0000000000  0.6185864856
   245.5010000000    76.9200596460   521.4830657429  0.0000000000  0.6182771423
   245.0010000000    76.7586225713   520.6741640195  0.0000000000  0.6179673289
   244.5010000000    76.5971908751   519.8648569326  0.0000000000  0.6176570441
   244.0010000000    76.4357643630   519.0551423995  0.0000000000  0.6173462858
   243.5010000000    76.2743431557   518.2450199121  0.0000000000  0.6170350524
   243.0010000000    76.1129273783   517.4344889803  0.0000000000  0.6167233425
   242.5010000000    75.9515166984   516.6235468106  0.0000000000  0.6164111536
   242.0010000000    75.7901115594   515.8121945017  0.0000000000  0.6160984849
   241.5010000000    75.6287117932   515.0004300752  0.0000000000  0.6157853343
   241.0010000000    75.4673172381   514.1882515774  0.0000000000  0.6154716997
   240.5010000000    75.3059281976   513.3756593903  0.0000000000  0.6151575800
   240.0010000000    75.1445445202   512.5626516016  0.0000000000  0.6148429730
   239.5010000000    74.9831662135   511.7492270924  0.0000000000  0.6145278769
   239.0010000000    74.8217934424   510.9353855334  0.0000000000  0.6142122903
   238.5010000000    74.6604260722   510.1211250787  0.0000000000  0.6138962110
   238.0010000000    74.4990642782   509.3064454398  0.0000000000  0.6135796376
   237.5010000000    74.3377079368   508.4913448154  0.0000000000  0.6132625680
   237.0010000000    74.1763570819   507.6758221934  0.0000000000  0.6129450004
   236.5010000000    74.0150117531   506.8598765833  0.0000000000  0.6126269331
   236.0010000000    73.8536719949   506.0435070161  0.0000000000  0.6123083641
   235.5010000000    73.6923378573   505.2267125445  0.0000000000  0.6119892918
   235.0010000000    73.5310092455   504.4094914810  0.0000000000  0.6116697141
   234.5010000000    73.3696862206   503.5918429237  0.0000000000  0.6113496291
   234.0010000000    73.2083686997   502.7737652325  0.0000000000  0.6110290348
   233.5010000000    73.0470570545   501.9552590699  0.0000000000  0.6107079299
   233.0010000000    72.8857509138   501.1363213214  0.0000000000  0.6103863119
   232.5010000000    72.7244505107   500.3169519347  0.0000000000  0.6100641792
   232.0010000000    72.5631557850   499.4971493622  0.0000000000  0.6097415297
   231.5010000000    72.4018666829   498.6769120814  0.0000000000  0.6094183614
   231.0010000000    72.2405834535   497.8562401056  0.0000000000  0.6090946727
   230.5010000000    72.0793059061   497.0351312034  0.0000000000  0.6087704613
   230.0010000000    71.9180340049   496.2135839255  0.0000000000  0.6084457251
   229.5010000000    71.7567680157   495.3915983532  0.0000000000  0.6081204625
   229.0010000000    71.5955079141   494.5691730829  0.0000000000  0.6077946716
   228.5010000000    71.4342535345   493.7463059853  0.0000000000  0.6074683498
   228.0010000000    71.2730048656   492.9229957099  0.0000000000  0.6071414953
   227.5010000000    71.1117621960   492.0992424305  0.0000000000  0.6068141063
   227.0010000000    70.9505255253   491.2750448428  0.0000000000  0.6064861809
   226.5010000000    70.7892945675   490.4504001719  0.0000000000  0.6061577164
   226.0010000000    70.6280696283   489.6253086636  0.0000000000  0.6058287113
   225.5010000000    70.4668505808   488.7997683438  0.0000000000  0.6054991632
   225.0010000000    70.3056374508   487.9737780128  0.0000000000  0.6051690700
   224.5010000000    70.1444304155   487.1473372411  0.0000000000  0.6048384299
   224.0010000000    69.9832292227   486.3204433907  0.0000000000  0.6045072403
   223.5010000000    69.8220342072   485.4930968271  0.0000000000  0.6041754996
   223.0010000000    69.6608451303   484.6652949672  0.0000000000  0.6038432052
   222.5010000000    69.4996621942   483.8370374840  0.0000000000  0.6035103553
   222.0010000000    69.3384851746   483.0083218517  0.0000000000  0.6031769471
   221.5010000000    69.1773144302   482.1791485356  0.0000000000  0.6028429793
   221.0010000000    69.0161497502   481.3495150652  0.0000000000  0.6025084492
   220.5010000000    68.8549912186   480.5194204788  0.0000000000  0.6021733545
   220.0010000000    68.6938387825   479.6888631035  0.0000000000  0.6018376931
   219.5010000000    68.5326925393   478.8578420322  0.0000000000  0.6015014627
   219.0010000000    68.3715525924   478.0263563839  0.0000000000  0.6011646613
   218.5010000000    68.2104187672   477.1944038349  0.0000000000  0.6008272862
   218.0010000000    68.0492913233   476.3619842955  0.0000000000  0.6004893356
   217.5010000000    67.8881699588   475.5290947677  0.0000000000  0.6001508065
   217.0010000000    67.7270550881   474.6957359497  0.0000000000  0.5998116975
   216.5010000000    67.5659464241   473.8619049040  0.0000000000  0.5994720056
   216.0010000000    67.4048441118   473.0276009202  0.0000000000  0.5991317286
   215.5010000000    67.2437481618   472.1928225853  0.0000000000  0.5987908643
   215.0010000000    67.0826584513   471.3575677876  0.0000000000  0.5984494098
   214.5010000000    66.9215752867   470.5218366318  0.0000000000  0.5981073635
   214.0010000000    66.7604985597   469.6856270654  0.0000000000  0.5977647226
   213.5010000000    66.5994281702   468.8489370694  0.0000000000  0.5974214845
   213.0010000000    66.4383643054   468.0117661086  0.0000000000  0.5970776471
   212.5010000000    66.2773070195   467.1741129506  0.0000000000  0.5967332079
   212.0010000000    66.1162560961   466.3359749460  0.0000000000  0.5963881641
   211.5010000000    65.9552118829   465.4973523731  0.0000000000  0.5960425138
   211.0010000000    65.7941740405   464.6582419250  0.0000000000  0.5956962537
   210.5010000000    65.6331429311   463.8186439400  0.0000000000  0.5953493821
   210.0010000000    65.4721183700   462.9785559000  0.0000000000  0.5950018959
   209.5010000000    65.3111003196   462.1379760431  0.0000000000  0.5946537926
   209.0010000000    65.1500890257   461.2969040786  0.0000000000  0.5943050700
   208.5010000000    64.9890844657   460.4553383079  0.0000000000  0.5939557253
   208.0010000000    64.8280865568   459.6132767080  0.0000000000  0.5936057559
   207.5010000000    64.6670954302   458.7707183659  0.0000000000  0.5932551593
   207.0010000000    64.5061108832   457.9276606118  0.0000000000  0.5929039324
   206.5010000000    64.3451332675   457.0841036720  0.0000000000  0.5925520732
   206.0010000000    64.1841624651   456.2400453020  0.0000000000  0.5921995788
   205.5010000000    64.0231982991   455.3954829395  0.0000000000  0.5918464460
   205.0010000000    63.8622412120   454.5504172633  0.0000000000  0.5914926731
   204.5010000000    63.7012908404   453.7048447127  0.0000000000  0.5911382564
   204.0010000000    63.5403473721   452.8587646113  0.0000000000  0.5907831936
   203.5010000000    63.3794108673   452.0121756050  0.0000000000  0.5904274820
   203.0010000000    63.2184813944   451.1650763743  0.0000000000  0.5900711190
   202.5010000000    63.0575587620   450.3174642206  0.0000000000  0.5897141012
   202.0010000000    62.8966431905   449.4693386059  0.0000000000  0.5893564262
   201.5010000000    62.7357346404   448.6206976129  0.0000000000  0.5889980911
   201.0010000000    62.5748332148   447.7715400674  0.0000000000  0.5886390933
   200.5010000000    62.4139387588   446.9218634230  0.0000000000  0.5882794293
   200.0010000000    62.2530513935   446.0716665812  0.0000000000  0.5879190966
   199.5010000000    62.0921712484   445.2209484787  0.0000000000  0.5875580924
   199.0010000000    61.9312981965   444.3697066855  0.0000000000  0.5871964135
   198.5010000000    61.7704323853   443.5179402144  0.0000000000  0.5868340572
   198.0010000000    61.6095738386   442.6656474143  0.0000000000  0.5864710205
   197.5010000000    61.4487224581   441.8128259750  0.0000000000  0.5861073001
   197.0010000000    61.2878782868   440.9594743264  0.0000000000  0.5857428931
   196.5010000000    61.1270415084   440.1055916342  0.0000000000  0.5853777968
   196.0010000000    60.9662119877   439.2511753607  0.0000000000  0.5850120077
   195.5010000000    60.8053897960   438.3962240551  0.0000000000  0.5846455229
   195.0010000000    60.6445750794   437.5407366529  0.0000000000  0.5842783395
   194.5010000000    60.4837676671   436.6847103949  0.0000000000  0.5839104540
   194.0010000000    60.3229677894   435.8281446452  0.0000000000  0.5835418636
   193.5010000000    60.1621752962   434.9710367302  0.0000000000  0.5831725649
   193.0010000000    60.0013904364   434.1133860941  0.0000000000  0.5828025550
   192.5010000000    59.8406129511   433.2551894599  0.0000000000  0.5824318302
   192.0010000000    59.6798431090   432.3964463552  0.0000000000  0.5820603878
   191.5010000000    59.5190808012   431.5371542814  0.0000000000  0.5816882241
   191.0010000000    59.3583260585   430.6773114736  0.0000000000  0.5813153360
   190.5010000000    59.1975790501   429.8169168968  0.0000000000  0.5809417204
   190.0010000000    59.0368396990   428.9559681863  0.0000000000  0.5805673737
   189.5010000000    58.8761079391   428.0944630250  0.0000000000  0.5801922924
   189.0010000000    58.7153839708   427.2324005095  0.0000000000  0.5798164735
   188.5010000000    58.5546678761   426.3697790951  0.0000000000  0.5794399137
   188.0010000000    58.3939594943   425.5065959184  0.0000000000  0.5790626091
   187.5010000000    58.2332589296   424.6428495284  0.0000000000  0.5786845565
   187.0010000000    58.0725661707   423.7785378392  0.0000000000  0.5783057523
   186.5010000000    57.9118813432   422.9136594913  0.0000000000  0.5779261932
   186.0010000000    57.7512044575   422.0482124926  0.0000000000  0.5775458757
   185.5010000000    57.5905355354   421.1821948989  0.0000000000  0.5771647961
   185.0010000000    57.4298744844   420.3156041387  0.0000000000  0.5767829505
   184.5010000000    57.2692215997   419.4484397177  0.0000000000  0.5764003361
   184.0010000000    57.1085766866   418.5806984865  0.0000000000  0.5760169486
   183.5010000000    56.9479398129   417.7123786982  0.0000000000  0.5756327844
   183.0010000000    56.7873111819   416.8434793269  0.0000000000  0.5752478403
   182.5010000000    56.6266906351   415.9739973780  0.0000000000  0.5748621122
   182.0010000000    56.4660782751   415.1039312542  0.0000000000  0.5744755963
   181.5010000000    56.3054740922   414.2332787377  0.0000000000  0.5740882889
   181.0010000000    56.1448780891   413.3620376639  0.0000000000  0.5737001861
   180.5010000000    55.9842905266   412.4902072562  0.0000000000  0.5733112845
   180.0010000000    55.8237111853   411.6177841173  0.0000000000  0.5729215798
   179.5010000000    55.6631402274   410.7447669075  0.0000000000  0.5725310684
   179.0010000000    55.5025777041   409.8711536724  0.0000000000  0.5721397463
   178.5010000000    55.3420234354   408.9969411828  0.0000000000  0.5717476091
   178.0010000000    55.1814777422   408.1221289228  0.0000000000  0.5713546536
   177.5010000000    55.0209405914   407.2467144366  0.0000000000  0.5709608755
   177.0010000000    54.8604119029   406.3706949953  0.0000000000  0.5705662706
   176.5010000000    54.6998917918   405.4940689200  0.0000000000  0.5701708349
   176.0010000000    54.5393803252   404.6168342560  0.0000000000  0.5697745644
   175.5010000000    54.3788774025   403.7389881176  0.0000000000  0.5693774547
   175.0010000000    54.2183831779   402.8605289952  0.0000000000  0.5689795019
   174.5010000000    54.0578976979   401.9814547777  0.0000000000  0.5685807019
   174.0010000000    53.8974209029   401.1017627564  0.0000000000  0.5681810500
   173.5010000000    53.7369529865   400.2214515943  0.0000000000  0.5677805426
   173.0010000000    53.5764939164   399.3405187017  0.0000000000  0.5673791750
   172.5010000000    53.4160435560   398.4589608988  0.0000000000  0.5669769426
   172.0010000000    53.2556022582   397.5767776792  0.0000000000  0.5665738418
   171.5010000000    53.0951697962   396.6939653340  0.0000000000  0.5661698674
   171.0010000000    52.9347463133   395.8105221741  0.0000000000  0.5657650154
   170.5010000000    52.7743319665   394.9264465699  0.0000000000  0.5653592815
   170.0010000000    52.6139265737   394.0417350072  0.0000000000  0.5649526607
   169.5010000000    52.4535303209   393.1563859838  0.0000000000  0.5645451488
   169.0010000000    52.2931431737   392.2703967650  0.0000000000  0.5641367411
   168.5010000000    52.1327652298   391.3837653287  0.0000000000  0.5637274330
   168.0010000000    51.9723964850   390.4964890725  0.0000000000  0.5633172198
   167.5010000000    51.8120369506   389.6085654615  0.0000000000  0.5629060968
   167.0010000000    51.6516867690   388.7199926712  0.0000000000  0.5624940594
   166.5010000000    51.4913459819   387.8307682997  0.0000000000  0.5620811029
   166.0010000000    51.3310145309   386.9408893734  0.0000000000  0.5616672223
   165.5010000000    51.1706924890   386.0503536300  0.0000000000  0.5612524127
   165.0010000000    51.0103799451   385.1591588759  0.0000000000  0.5608366694
   164.5010000000    50.8500769461   384.2673026672  0.0000000000  0.5604199875
   164.0010000000    50.6897834979   383.3747823127  0.0000000000  0.5600023619
   163.5010000000    50.5294995657   382.4815948766  0.0000000000  0.5595837874
   163.0010000000    50.3692254164   381.5877390839  0.0000000000  0.5591642595
   162.5010000000    50.2089608773   380.6932111912  0.0000000000  0.5587437726
   162.0010000000    50.0487060209   379.7980088015  0.0000000000  0.5583223215
   161.5010000000    49.8884610490   378.9021302225  0.0000000000  0.5578999016
   161.0010000000    49.7282258410   378.0055719405  0.0000000000  0.5574765072
   160.5010000000    49.5680005198   377.1083317823  0.0000000000  0.5570521331
   160.0010000000    49.4077851127   376.2104070204  0.0000000000  0.5566267741
   159.5010000000    49.2475796645   375.3117950056  0.0000000000  0.5562004248
   159.0010000000    49.0873841819   374.4124928535  0.0000000000  0.5557730796
   158.5010000000    48.9271987454   373.5124980732  0.0000000000  0.5553447332
   158.0010000000    48.7670235087   372.6118085650  0.0000000000  0.5549153804
   157.5010000000    48.6068583656   371.7104207468  0.0000000000  0.5544850152
   157.0010000000    48.4467034504   370.8083323690  0.0000000000  0.5540536322
   156.5010000000    48.2865588053   369.9055406396  0.0000000000  0.5536212259
   156.0010000000    48.1264243806   369.0020422296  0.0000000000  0.5531877901
   155.5010000000    47.9663003663   368.0978351368  0.0000000000  0.5527533197
   155.0010000000    47.8061867507   367.1929162018  0.0000000000  0.5523178085
   154.5010000000    47.6460835422   366.2872823530  0.0000000000  0.5518812507
   154.0010000000    47.4859908776   365.3809312242  0.0000000000  0.5514436405
   153.5010000000    47.3259086952   364.4738593021  0.0000000000  0.5510049718
   153.0010000000    47.1658371708   363.5660643955  0.0000000000  0.5505652388
   152.5010000000    47.0057762829   362.6575431710  0.0000000000  0.5501244353
   152.0010000000    46.8457261384   361.7482930010  0.0000000000  0.5496825554
   151.5010000000    46.6856867565   360.8383107356  0.0000000000  0.5492395928
   151.0010000000    46.5256581236   359.9275930134  0.0000000000  0.5487955410
   150.5010000000    46.3656404080   359.0161374834  0.0000000000  0.5483503941
   150.0010000000    46.2056335309   358.1039403628  0.0000000000  0.5479041455
   149.5010000000    46.0456377020   357.1909994889  0.0000000000  0.5474567891
   149.0010000000    45.8856529385   356.2773115761  0.0000000000  0.5470083184
   148.5010000000    45.7256791735   355.3628728319  0.0000000000  0.5465587265
   148.0010000000    45.5657165746   354.4476807768  0.0000000000  0.5461080072
   147.5010000000    45.4057651718   353.5317321208  0.0000000000  0.5456561538
   147.0010000000    45.2458250704   352.6150239773  0.0000000000  0.5452031597
   146.5010000000    45.0858961880   351.6975523565  0.0000000000  0.5447490177
   146.0010000000    44.9259787273   350.7793148784  0.0000000000  0.5442937215
   145.5010000000    44.7660727042   349.8603080624  0.0000000000  0.5438372641
   145.0010000000    44.6061781580   348.9405285350  0.0000000000  0.5433796384
   144.5010000000    44.4462950996   348.0199727310  0.0000000000  0.5429208373
   144.0010000000    44.2864237710   347.0986383879  0.0000000000  0.5424608543
   143.5010000000    44.1265640234   346.1765209630  0.0000000000  0.5419996815
   143.0010000000    43.9667159914   345.2536175182  0.0000000000  0.5415373120
   142.5010000000    43.8068797820   344.3299249269  0.0000000000  0.5410737387
   142.0010000000    43.6470553726   343.4054392851  0.0000000000  0.5406089539
   141.5010000000    43.4872429196   342.4801576927  0.0000000000  0.5401429505
   141.0010000000    43.3274425016   341.5540767711  0.0000000000  0.5396757210
   140.5010000000    43.1676540194   340.6271920790  0.0000000000  0.5392072574
   140.0010000000    43.0078777048   339.6995010640  0.0000000000  0.5387375525
   139.5010000000    42.8481135108   338.7709995250  0.0000000000  0.5382665983
   139.0010000000    42.6883615690   337.8416842649  0.0000000000  0.5377943873
   138.5010000000    42.5286218859   336.9115513285  0.0000000000  0.5373209112
   138.0010000000    42.3688946456   335.9805977626  0.0000000000  0.5368461626
   137.5010000000    42.2091798086   335.0488192764  0.0000000000  0.5363701331
   137.0010000000    42.0494774629   334.1162122920  0.0000000000  0.5358928146
   136.5010000000    41.8897877245   333.1827733584  0.0000000000  0.5354141991
   136.0010000000    41.7301105382   332.2484979926  0.0000000000  0.5349342780
   135.5010000000    41.5704461750   331.3133835833  0.0000000000  0.5344530436
   135.0010000000    41.4107945382   330.3774253334  0.0000000000  0.5339704867
   134.5010000000    41.2511557582   329.4406197394  0.0000000000  0.5334865992
   134.0010000000    41.0915298469   328.5029625682  0.0000000000  0.5330013723
   133.5010000000    40.9319169929   327.5644505877  0.0000000000  0.5325147975
   133.0010000000    40.7723171699   326.6250792667  0.0000000000  0.5320268658
   132.5010000000    40.6127304801   325.6848447911  0.0000000000  0.5315375685
   132.0010000000    40.4531570071   324.7437432024  0.0000000000  0.5310468965
   131.5010000000    40.2935968174   323.8017704006  0.0000000000  0.5305548408
   131.0010000000    40.1340500565   322.8589227164  0.0000000000  0.5300613924
   130.5010000000    39.9745167089   321.9151954894  0.0000000000  0.5295665418
   130.0010000000    39.8149967921   320.9705842128  0.0000000000  0.5290702795
   129.5010000000    39.6554905471   320.0250856651  0.0000000000  0.5285725965
   129.0010000000    39.4959979607   319.0786950770  0.0000000000  0.5280734830
   128.5010000000    39.3365191481   318.1314084017  0.0000000000  0.5275729295
   128.0010000000    39.1770541633   317.1832211857  0.0000000000  0.5270709260
   127.5010000000    39.0176030941   316.2341291357  0.0000000000  0.5265674629
   127.0010000000    38.8581660627   315.2841281192  0.0000000000  0.5260625302
   126.5010000000    38.6987430376   314.3332130467  0.0000000000  0.5255561175
   126.0010000000    38.5393342107   313.3813801151  0.0000000000  0.5250482150
   125.5010000000    38.3799396217   312.4286245699  0.0000000000  0.5245388123
   125.0010000000    38.2205593465   311.4749418283  0.0000000000  0.5240278988
   124.5010000000    38.0611934975   310.5203274793  0.0000000000  0.5235154643
   124.0010000000    37.9018422233   309.5647772848  0.0000000000  0.5230014982
   123.5010000000    37.7425054330   308.6082855223  0.0000000000  0.5224859892
   123.0010000000    37.5831834421   307.6508488619  0.0000000000  0.5219689273
   122.5010000000    37.4238761441   306.6924613924  0.0000000000  0.5214503007
   122.0010000000    37.2645837016   305.7331187680  0.0000000000  0.5209300987
   121.5010000000    37.1053062240   304.7728162770  0.0000000000  0.5204083099
   121.0010000000    36.9460437695   303.8115488482  0.0000000000  0.5198849230
   120.5010000000    36.7867965268   302.8493121481  0.0000000000  0.5193599268
   120.0010000000    36.6275644537   301.8861003982  0.0000000000  0.5188333092
   119.5010000000    36.4683476854   300.9219088375  0.0000000000  0.5183050585
   119.0010000000    36.3091464425   299.9567331725  0.0000000000  0.5177751634
   118.5010000000    36.1499606294   298.9905671400  0.0000000000  0.5172436111
   118.0010000000    35.9907904620   298.0234063103  0.0000000000  0.5167103899
   117.5010000000    35.8316360203   297.0552453766  0.0000000000  0.5161754874
   117.0010000000    35.6724973401   296.0860787049  0.0000000000  0.5156388909
   116.5010000000    35.5133746338   295.1159016815  0.0000000000  0.5151005883
   116.0010000000    35.3542679817   294.1447088316  0.0000000000  0.5145605666
   115.5010000000    35.1951774221   293.1724943653  0.0000000000  0.5140188128
   115.0010000000    35.0361030400   292.1992527176  0.0000000000  0.5134753138
   114.5010000000    34.8770450538   291.2249790808  0.0000000000  0.5129300568
   114.0010000000    34.7180034677   290.2496672765  0.0000000000  0.5123830280
   113.5010000000    34.5589785073   289.2733124219  0.0000000000  0.5118342144
   113.0010000000    34.3999701013   288.2959077481  0.0000000000  0.5112836016
   112.5010000000    34.2409785718   287.3174488423  0.0000000000  0.5107311765
   112.0010000000    34.0820038611   286.3379288908  0.0000000000  0.5101769245
   111.5010000000    33.9230461338   285.3573423832  0.0000000000  0.5096208317
   111.0010000000    33.7641055199   284.3756835302  0.0000000000  0.5090628836
   110.5010000000    33.6051821584   283.3929465321  0.0000000000  0.5085030659
   110.0010000000    33.4462761139   282.4091250605  0.0000000000  0.5079413637
   109.5010000000    33.2873875463   281.4242133092  0.0000000000  0.5073777621
   109.0010000000    33.1285165434   280.4382049537  0.0000000000  0.5068122461
   108.5010000000    32.9696632476   279.4510939377  0.0000000000  0.5062448003
   108.0010000000    32.8108277728   278.4628739578  0.0000000000  0.5056754093
   107.5010000000    32.6520102065   277.4735384699  0.0000000000  0.5051040574
   107.0010000000    32.4932107754   276.4830817252  0.0000000000  0.5045307290
   106.5010000000    32.3344295159   275.4914967126  0.0000000000  0.5039554077
   106.0010000000    32.1756665646   274.4987769692  0.0000000000  0.5033780772
   105.5010000000    32.0169220763   273.5049160682  0.0000000000  0.5027987213
   105.0010000000    31.8581961839   272.5099073675  0.0000000000  0.5022173231
   104.5010000000    31.6994890000   271.5137440175  0.0000000000  0.5016338657
   104.0010000000    31.5408006588   270.5164192213  0.0000000000  0.5010483321
   103.5010000000    31.3821313164   269.5179262391  0.0000000000  0.5004607048
   103.0010000000    31.2234811121   268.5182581401  0.0000000000  0.4998709663
   102.5010000000    31.0648501695   267.5174078097  0.0000000000  0.4992790987
   102.0010000000    30.9062385980   266.5153679567  0.0000000000  0.4986850839
   101.5010000000    30.7476465736   265.5121316220  0.0000000000  0.4980889036
   101.0010000000    30.5890742600   264.5076916797  0.0000000000  0.4974905395
   100.5010000000    30.4305218100   263.5020408447  0.0000000000  0.4968899726
   100.0010000000    30.2719892888   262.4951711831  0.0000000000  0.4962871837
    99.5010000000    30.1134769498   261.4870758615  0.0000000000  0.4956821538
    99.0010000000    29.9549848830   260.4777469131  0.0000000000  0.4950748630
    98.5010000000    29.7965132513   259.4671767381  0.0000000000  0.4944652917
    98.0010000000    29.6380622139   258.4553576128  0.0000000000  0.4938534196
    97.5010000000    29.4796319656   257.4422819429  0.0000000000  0.4932392266
    97.0010000000    29.3212225852   256.4279412885  0.0000000000  0.4926226915
    96.5010000000    29.1628342673   255.4123278469  0.0000000000  0.4920037935
    96.0010000000    29.0044672459   254.3954339637  0.0000000000  0.4913825116
    95.5010000000    28.8461215685   253.3772506798  0.0000000000  0.4907588238
    95.0010000000    28.6877975151   252.3577704208  0.0000000000  0.4901327086
    94.5010000000    28.5294951457   251.3369840856  0.0000000000  0.4895041434
    94.0010000000    28.3712147541   250.3148839662  0.0000000000  0.4888731060
    93.5010000000    28.2129564188   249.2914608518  0.0000000000  0.4882395733
    93.0010000000    28.0547203053   248.2667059740  0.0000000000  0.4876035220
    92.5010000000    27.8965067029   247.2406112483  0.0000000000  0.4869649290
    92.0010000000    27.7383156936   246.2131671260  0.0000000000  0.4863237700
    91.5010000000    27.5801475237   245.1843650002  0.0000000000  0.4856800211
    91.0010000000    27.4220023109   244.1541953040  0.0000000000  0.4850336573
    90.5010000000    27.2638803031   243.1226491875  0.0000000000  0.4843846539
    90.0010000000    27.1057816966   242.0897173375  0.0000000000  0.4837329856
    89.5010000000    26.9477066395   241.0553899920  0.0000000000  0.4830786265
    89.0010000000    26.7896553064   240.0196574251  0.0000000000  0.4824215502
    88.5010000000    26.6316280420   238.9825108911  0.0000000000  0.4817617310
    88.0010000000    26.4736248635   237.9439393549  0.0000000000  0.4810991410
    87.5010000000    26.3156461051   236.9039337199  0.0000000000  0.4804337535
    87.0010000000    26.1576919215   235.8624835643  0.0000000000  0.4797655404
    86.5010000000    25.9997625735   234.8195790194  0.0000000000  0.4790944738
    86.0010000000    25.8418581850   233.7752091583  0.0000000000  0.4784205245
    85.5010000000    25.6839790251   232.7293638610  0.0000000000  0.4777436637
    85.0010000000    25.5261253695   231.6820328965  0.0000000000  0.4770638620
    84.5010000000    25.3682973655   230.6332050217  0.0000000000  0.4763810890
    84.0010000000    25.2104952765   229.5828696023  0.0000000000  0.4756953143
    83.5010000000    25.0527192783   228.5310152524  0.0000000000  0.4750065067
    83.0010000000    24.8949697004   227.4776314439  0.0000000000  0.4743146349
    82.5010000000    24.7372466882   226.4227062469  0.0000000000  0.4736196665
    82.0010000000    24.5795505793   225.3662288403  0.0000000000  0.4729215693
    81.5010000000    24.4218815011   224.3081868144  0.0000000000  0.4722203096
    81.0010000000    24.2642398106   223.2485691177  0.0000000000  0.4715158542
    80.5010000000    24.1066256953   222.1873633722  0.0000000000  0.4708081686
    80.0010000000    23.9490394762   221.1245579097  0.0000000000  0.4700972181
    79.5010000000    23.7914813461   220.0601400013  0.0000000000  0.4693829670
    79.0010000000    23.6339515713   218.9940972149  0.0000000000  0.4686653792
    78.5010000000    23.4764504284   217.9264169851  0.0000000000  0.4679444181
    78.0010000000    23.3189782396   216.8570868502  0.0000000000  0.4672200466
    77.5010000000    23.1615352468   215.7860935911  0.0000000000  0.4664922265
    77.0010000000    23.0041217445   214.7134241324  0.0000000000  0.4657609192
    76.5010000000    22.8467379557   213.6390646869  0.0000000000  0.4650260851
    76.0010000000    22.6893842901   212.5630025192  0.0000000000  0.4642876848
    75.5010000000    22.5320609655   211.4852233527  0.0000000000  0.4635456770
    75.0010000000    22.3747682673   210.4057131365  0.0000000000  0.4628000202
    74.5010000000    22.2175065509   209.3244580604  0.0000000000  0.4620506724
    74.0010000000    22.0602760892   208.2414435005  0.0000000000  0.4612975903
    73.5010000000    21.9030772019   207.1566549056  0.0000000000  0.4605407303
    73.0010000000    21.7459102593   206.0700778163  0.0000000000  0.4597800477
    72.5010000000    21.5887755632   204.9816970376  0.0000000000  0.4590154972
    72.0010000000    21.4316734136   203.8914970948  0.0000000000  0.4582470321
    71.5010000000    21.2746041747   202.7994626816  0.0000000000  0.4574746054
    71.0010000000    21.1175682177   201.7055782608  0.0000000000  0.4566981690
    70.5010000000    20.9605658060   200.6098272565  0.0000000000  0.4559176736
    70.0010000000    20.8035974006   199.5121941777  0.0000000000  0.4551330697
    69.5010000000    20.6466633055   198.4126621360  0.0000000000  0.4543443059
    69.0010000000    20.4897639126   197.3112145490  0.0000000000  0.4535513305
    68.5010000000    20.3328995878   196.2078343381  0.0000000000  0.4527540903
    68.0010000000    20.1760707360   195.1025043749  0.0000000000  0.4519525315
    67.5010000000    20.0192776901   193.9952066931  0.0000000000  0.4511465987
    67.0010000000    19.8625209206   192.8859239584  0.0000000000  0.4503362358
    66.5010000000    19.7058007807   191.7746376606  0.0000000000  0.4495213853
    66.0010000000    19.5491176867   190.6613293798  0.0000000000  0.4487019887
    65.5010000000    19.3924720947   189.5459806150  0.0000000000  0.4478779862
    65.0010000000    19.2358644221   188.4285722170  0.0000000000  0.4470493168
    64.5010000000    19.0792950559   187.3090844347  0.0000000000  0.4462159180
    64.0010000000    18.9227644997   186.1874979573  0.0000000000  0.4453777263
    63.5010000000    18.7662731848   185.0637925542  0.0000000000  0.4445346767
    63.0010000000    18.6098215622   183.9379477230  0.0000000000  0.4436867028
    62.5010000000    18.4534101379   182.8099429301  0.0000000000  0.4428337368
    62.0010000000    18.2970393433   181.6797566725  0.0000000000  0.4419757091
    61.5010000000    18.1407097354   180.5473679038  0.0000000000  0.4411125494
    61.0010000000    17.9844217603   179.4127543196  0.0000000000  0.4402441848


==> anc/s83s_18-PCE155/s83s_18-PCE155-eos5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   507.5272954917  2117.4199957401  0.0000000000  0.9769097762
  1558.5010000000   506.7045486476  2114.8603979690  0.0000000000  0.9765209802
  1556.0010000000   505.8818094869  2112.2997786602  0.0000000000  0.9761317169
  1553.5010000000   505.0590789128  2109.7381385221  0.0000000000  0.9757419854
  1551.0010000000   504.2363559528  2107.1754724159  0.0000000000  0.9753517838
  1548.5010000000   503.4136415330  2104.6117811081  0.0000000000  0.9749611115
  1546.0010000000   502.5909353346  2102.0470614805  0.0000000000  0.9745699667
  1543.5010000000   501.7682376788  2099.4813124014  0.0000000000  0.9741783484
  1541.0010000000   500.9455482729  2096.9145308171  0.0000000000  0.9737862550
  1538.5010000000   500.1228668382  2094.3467137088  0.0000000000  0.9733936851
  1536.0010000000   499.3001943571  2091.7778619862  0.0000000000  0.9730006378
  1533.5010000000   498.4775299519  2089.2079707451  0.0000000000  0.9726071112
  1531.0010000000   497.6548740062  2086.6370390098  0.0000000000  0.9722131043
  1528.5010000000   496.8322269143  2084.0650658335  0.0000000000  0.9718186157
  1526.0010000000   496.0095878410  2081.4920464163  0.0000000000  0.9714236437
  1523.5010000000   495.1869572075  2078.9179798780  0.0000000000  0.9710281872
  1521.0010000000   494.3643354462  2076.3428653667  0.0000000000  0.9706322449
  1518.5010000000   493.5417217641  2073.7666981879  0.0000000000  0.9702358150
  1516.0010000000   492.7191166203  2071.1894775566  0.0000000000  0.9698388963
  1513.5010000000   491.8965204849  2068.6112027169  0.0000000000  0.9694414877
  1511.0010000000   491.0739326075  2066.0318690793  0.0000000000  0.9690435874
  1508.5010000000   490.2513528700  2063.4514740255  0.0000000000  0.9686451938
  1506.0010000000   489.4287817824  2060.8700169003  0.0000000000  0.9682463058
  1503.5010000000   488.6062204795  2058.2874990036  0.0000000000  0.9678469225
  1501.0010000000   487.7836670405  2055.7039120346  0.0000000000  0.9674470415
  1498.5010000000   486.9611220158  2053.1192554393  0.0000000000  0.9670466616
  1496.0010000000   486.1385859667  2050.5335286926  0.0000000000  0.9666457816
  1493.5010000000   485.3160588552  2047.9467293789  0.0000000000  0.9662444001
  1491.0010000000   484.4935400479  2045.3588531997  0.0000000000  0.9658425151
  1488.5010000000   483.6710307551  2042.7699016482  0.0000000000  0.9654401260
  1486.0010000000   482.8485297628  2040.1798685806  0.0000000000  0.9650372305
  1483.5010000000   482.0260376992  2037.5887536416  0.0000000000  0.9646338274
  1481.0010000000   481.2035545970  2034.9965545935  0.0000000000  0.9642299154
  1478.5010000000   480.3810798974  2032.4032673242  0.0000000000  0.9638254925
  1476.0010000000   479.5586142686  2029.8088915808  0.0000000000  0.9634205576
  1473.5010000000   478.7361577858  2027.2134252331  0.0000000000  0.9630151092
  1471.0010000000   477.9137099348  2024.6168642811  0.0000000000  0.9626091456
  1468.5010000000   477.0912708214  2022.0192066711  0.0000000000  0.9622026651
  1466.0010000000   476.2688411673  2019.4204522877  0.0000000000  0.9617956667
  1463.5010000000   475.4464205031  2016.8205972438  0.0000000000  0.9613881486
  1461.0010000000   474.6240089770  2014.2196395937  0.0000000000  0.9609801092
  1458.5010000000   473.8016061517  2011.6175755308  0.0000000000  0.9605715468
  1456.0010000000   472.9792122059  2009.0144031866  0.0000000000  0.9601624598
  1453.5010000000   472.1568279305  2006.4101226230  0.0000000000  0.9597528472
  1451.0010000000   471.3344529330  2003.8047301467  0.0000000000  0.9593427070
  1448.5010000000   470.5120862418  2001.1982202166  0.0000000000  0.9589320373
  1446.0010000000   469.6897286923  1998.5905930085  0.0000000000  0.9585208367
  1443.5010000000   468.8673811311  1995.9818487278  0.0000000000  0.9581091042
  1441.0010000000   468.0450420396  1993.3719800667  0.0000000000  0.9576968374
  1438.5010000000   467.2227128890  1990.7609891944  0.0000000000  0.9572840353
  1436.0010000000   466.4003921960  1988.1488688908  0.0000000000  0.9568706956
  1433.5010000000   465.5780820509  1985.5356232776  0.0000000000  0.9564568176
  1431.0010000000   464.7557798213  1982.9212414594  0.0000000000  0.9560423984
  1428.5010000000   463.9334876261  1980.3057276312  0.0000000000  0.9556274374
  1426.0010000000   463.1112046416  1977.6890766253  0.0000000000  0.9552119326
  1423.5010000000   462.2889306534  1975.0712851980  0.0000000000  0.9547958820
  1421.0010000000   461.4666666399  1972.4523538949  0.0000000000  0.9543792846
  1418.5010000000   460.6444118293  1969.8322776784  0.0000000000  0.9539621382
  1416.0010000000   459.8221666428  1967.2110553000  0.0000000000  0.9535444414
  1413.5010000000   458.9999303447  1964.5886818129  0.0000000000  0.9531261920
  1411.0010000000   458.1777039737  1961.9651579184  0.0000000000  0.9527073889
  1408.5010000000   457.3554874119  1959.3404806200  0.0000000000  0.9522880303
  1406.0010000000   456.5332805584  1956.7146469646  0.0000000000  0.9518681144
  1403.5010000000   455.7110821649  1954.0876503209  0.0000000000  0.9514476388
  1401.0010000000   454.8888944961  1951.4594952715  0.0000000000  0.9510266029
  1398.5010000000   454.0667163366  1948.8301752696  0.0000000000  0.9506050043
  1396.0010000000   453.2445476547  1946.1996875381  0.0000000000  0.9501828413
  1393.5010000000   452.4223884356  1943.5680293437  0.0000000000  0.9497601121
  1391.0010000000   451.6002386821  1940.9351979977  0.0000000000  0.9493368148
  1388.5010000000   450.7780989918  1938.3011927063  0.0000000000  0.9489129480
  1386.0010000000   449.9559693995  1935.6660108643  0.0000000000  0.9484885099
  1383.5010000000   449.1338493810  1933.0296480627  0.0000000000  0.9480634984
  1381.0010000000   448.3117390082  1930.3921017898  0.0000000000  0.9476379117
  1378.5010000000   447.4896383698  1927.7533695783  0.0000000000  0.9472117480
  1376.0010000000   446.6675475720  1925.1134490056  0.0000000000  0.9467850055
  1373.5010000000   445.8454667383  1922.4723376936  0.0000000000  0.9463576826
  1371.0010000000   445.0233960092  1919.8300333087  0.0000000000  0.9459297772
  1368.5010000000   444.2013355426  1917.1865335622  0.0000000000  0.9455012878
  1366.0010000000   443.3792843725  1914.5418325379  0.0000000000  0.9450722118
  1363.5010000000   442.5572438355  1911.8959317155  0.0000000000  0.9446425482
  1361.0010000000   441.7352130034  1909.2488252755  0.0000000000  0.9442122944
  1358.5010000000   440.9131921075  1906.6005111184  0.0000000000  0.9437814488
  1356.0010000000   440.0911813969  1903.9509871903  0.0000000000  0.9433500095
  1353.5010000000   439.2691805708  1901.3002496543  0.0000000000  0.9429179745
  1351.0010000000   438.4471899151  1898.6482965515  0.0000000000  0.9424853419
  1348.5010000000   437.6252102976  1895.9951277927  0.0000000000  0.9420521103
  1346.0010000000   436.8032397790  1893.3407342141  0.0000000000  0.9416182767
  1343.5010000000   435.9812798309  1890.6851176496  0.0000000000  0.9411838399
  1341.0010000000   435.1593308102  1888.0282763268  0.0000000000  0.9407487982
  1338.5010000000   434.3373908436  1885.3702012486  0.0000000000  0.9403131484
  1336.0010000000   433.5154625765  1882.7108980173  0.0000000000  0.9398768901
  1333.5010000000   432.6935436159  1880.0503559264  0.0000000000  0.9394400199
  1331.0010000000   431.8716355189  1877.3885770361  0.0000000000  0.9390025367
  1328.5010000000   431.0497370595  1874.7255543851  0.0000000000  0.9385644378
  1326.0010000000   430.2278498281  1872.0612901236  0.0000000000  0.9381257220
  1323.5010000000   429.4059731978  1869.3957792046  0.0000000000  0.9376863869
  1321.0010000000   428.5841065648  1866.7290166409  0.0000000000  0.9372464301
  1318.5010000000   427.7622504604  1864.0610011127  0.0000000000  0.9368058499
  1316.0010000000   426.9404054329  1861.3917313463  0.0000000000  0.9363646444
  1313.5010000000   426.1185698320  1858.7211989124  0.0000000000  0.9359228106
  1311.0010000000   425.2967459095  1856.0494080465  0.0000000000  0.9354803478
  1308.5010000000   424.4749320584  1853.3763504306  0.0000000000  0.9350372528
  1306.0010000000   423.6531294593  1850.7020267974  0.0000000000  0.9345935243
  1303.5010000000   422.8313371040  1848.0264307443  0.0000000000  0.9341491594
  1301.0010000000   422.0095556607  1845.3495613119  0.0000000000  0.9337041565
  1298.5010000000   421.1877852660  1842.6714157972  0.0000000000  0.9332585134
  1296.0010000000   420.3660249799  1839.9919879737  0.0000000000  0.9328122275
  1293.5010000000   419.5442755320  1837.3112770427  0.0000000000  0.9323652970
  1291.0010000000   418.7225376690  1834.6292822521  0.0000000000  0.9319177201
  1288.5010000000   417.9008099710  1831.9459957640  0.0000000000  0.9314694937
  1286.0010000000   417.0790937739  1829.2614187224  0.0000000000  0.9310206165
  1283.5010000000   416.2573882503  1826.5755451924  0.0000000000  0.9305710857
  1281.0010000000   415.4356936864  1823.8883728634  0.0000000000  0.9301208993
  1278.5010000000   414.6140103892  1821.1998994784  0.0000000000  0.9296700551
  1276.0010000000   413.7923376018  1818.5101192860  0.0000000000  0.9292185505
  1273.5010000000   412.9706762177  1815.8190319211  0.0000000000  0.9287663837
  1271.0010000000   412.1490260671  1813.1266335241  0.0000000000  0.9283135524
  1268.5010000000   411.3273870035  1810.4329202967  0.0000000000  0.9278600540
  1266.0010000000   410.5057589041  1807.7378885023  0.0000000000  0.9274058863
  1263.5010000000   409.6841422077  1805.0415362315  0.0000000000  0.9269510471
  1261.0010000000   408.8625368363  1802.3438598657  0.0000000000  0.9264955341
  1258.5010000000   408.0409421991  1799.6448540858  0.0000000000  0.9260393446
  1256.0010000000   407.2193593389  1796.9445189232  0.0000000000  0.9255824768
  1253.5010000000   406.3977882459  1794.2428509398  0.0000000000  0.9251249283
  1251.0010000000   405.5762278665  1791.5398432453  0.0000000000  0.9246666961
  1248.5010000000   404.7546793092  1788.8354960468  0.0000000000  0.9242077785
  1246.0010000000   403.9331415706  1786.1298025857  0.0000000000  0.9237481724
  1243.5010000000   403.1116158033  1783.4227631867  0.0000000000  0.9232878762
  1241.0010000000   402.2901015851  1780.7143729729  0.0000000000  0.9228268870
  1238.5010000000   401.4685990502  1778.0046288854  0.0000000000  0.9223652025
  1236.0010000000   400.6471078277  1775.2935261813  0.0000000000  0.9219028201
  1233.5010000000   399.8256281016  1772.5810619323  0.0000000000  0.9214397373
  1231.0010000000   399.0041600795  1769.8672332730  0.0000000000  0.9209759518
  1228.5010000000   398.1827039926  1767.1520374008  0.0000000000  0.9205114611
  1226.0010000000   397.3612595699  1764.4354698370  0.0000000000  0.9200462627
  1223.5010000000   396.5398270922  1761.7175279105  0.0000000000  0.9195803540
  1221.0010000000   395.7184058155  1758.9982055419  0.0000000000  0.9191137322
  1218.5010000000   394.8969971195  1756.2775036658  0.0000000000  0.9186463954
  1216.0010000000   394.0755997880  1753.5554146041  0.0000000000  0.9181783404
  1213.5010000000   393.2542142035  1750.8319359557  0.0000000000  0.9177095648
  1211.0010000000   392.4328407720  1748.1070653827  0.0000000000  0.9172400661
  1208.5010000000   391.6114799233  1745.3808006115  0.0000000000  0.9167698421
  1206.0010000000   390.7901300332  1742.6531325311  0.0000000000  0.9162988891
  1203.5010000000   389.9687926254  1739.9240624637  0.0000000000  0.9158272054
  1201.0010000000   389.1474676874  1737.1935866165  0.0000000000  0.9153547882
  1198.5010000000   388.3261547167  1734.4616995480  0.0000000000  0.9148816346
  1196.0010000000   387.5048537569  1731.7283976137  0.0000000000  0.9144077419
  1193.5010000000   386.6835653940  1728.9936789567  0.0000000000  0.9139331078
  1191.0010000000   385.8622886938  1726.2575366412  0.0000000000  0.9134577288
  1188.5010000000   385.0410242966  1723.5199689556  0.0000000000  0.9129816028
  1186.0010000000   384.2197723534  1720.7809725423  0.0000000000  0.9125047269
  1183.5010000000   383.3985335541  1718.0405458247  0.0000000000  0.9120270987
  1181.0010000000   382.5773060561  1715.2986787550  0.0000000000  0.9115487146
  1178.5010000000   381.7560916294  1712.5553733243  0.0000000000  0.9110695725
  1176.0010000000   380.9348895132  1709.8106230567  0.0000000000  0.9105896693
  1173.5010000000   380.1136994888  1707.0644232650  0.0000000000  0.9101090019
  1171.0010000000   379.2925228914  1704.3167744416  0.0000000000  0.9096275683
  1168.5010000000   378.4713585409  1701.5676686466  0.0000000000  0.9091453650
  1166.0010000000   377.6502068127  1698.8171031236  0.0000000000  0.9086623891
  1163.5010000000   376.8290676038  1696.0650734948  0.0000000000  0.9081786378
  1161.0010000000   376.0079408409  1693.3115754628  0.0000000000  0.9076941081
  1158.5010000000   375.1868274887  1690.5566081924  0.0000000000  0.9072087975
  1156.0010000000   374.3657265234  1687.8001641583  0.0000000000  0.9067227026
  1153.5010000000   373.5446389665  1685.0422426795  0.0000000000  0.9062358209
  1151.0010000000   372.7235638578  1682.2828363997  0.0000000000  0.9057481488
  1148.5010000000   371.9025012746  1679.5219414256  0.0000000000  0.9052596833
  1146.0010000000   371.0814523238  1676.7595573084  0.0000000000  0.9047704222
  1143.5010000000   370.2604161403  1673.9956769463  0.0000000000  0.9042803617
  1141.0010000000   369.4393928919  1671.2302966899  0.0000000000  0.9037894990
  1138.5010000000   368.6183827764  1668.4634129715  0.0000000000  0.9032978310
  1136.0010000000   367.7973860216  1665.6950223050  0.0000000000  0.9028053548
  1133.5010000000   366.9764023899  1662.9251196137  0.0000000000  0.9023120671
  1131.0010000000   366.1554321719  1660.1537015809  0.0000000000  0.9018179648
  1128.5010000000   365.3344751943  1657.3807633034  0.0000000000  0.9013230448
  1126.0010000000   364.5135308242  1654.6062983006  0.0000000000  0.9008273034
  1123.5010000000   363.6926004343  1651.8303068497  0.0000000000  0.9003307383
  1121.0010000000   362.8716834551  1649.0527826426  0.0000000000  0.8998333459
  1118.5010000000   362.0507803351  1646.2737227915  0.0000000000  0.8993351232
  1116.0010000000   361.2298895936  1643.4931178534  0.0000000000  0.8988360660
  1113.5010000000   360.4090137051  1640.7109717596  0.0000000000  0.8983361726
  1111.0010000000   359.5881502794  1637.9272719364  0.0000000000  0.8978354382
  1108.5010000000   358.7673008748  1635.1420191699  0.0000000000  0.8973338603
  1106.0010000000   357.9464651271  1632.3552077064  0.0000000000  0.8968314355
  1103.5010000000   357.1256436801  1629.5668351911  0.0000000000  0.8963281607
  1101.0010000000   356.3048352686  1626.7768927596  0.0000000000  0.8958240317
  1098.5010000000   355.4840410904  1623.9853798939  0.0000000000  0.8953190460
  1096.0010000000   354.6632609208  1621.1922912186  0.0000000000  0.8948131999
  1093.5010000000   353.8424940894  1618.3976198146  0.0000000000  0.8943064894
  1091.0010000000   353.0217414102  1615.6013637928  0.0000000000  0.8937989118
  1088.5010000000   352.2010027661  1612.8035180703  0.0000000000  0.8932904633
  1086.0010000000   351.3802785567  1610.0040793010  0.0000000000  0.8927811407
  1083.5010000000   350.5595682566  1607.2030409610  0.0000000000  0.8922709402
  1081.0010000000   349.7388723370  1604.4003999006  0.0000000000  0.8917598583
  1078.5010000000   348.9181903479  1601.5961497997  0.0000000000  0.8912478914
  1076.0010000000   348.0975223558  1598.7902860762  0.0000000000  0.8907350358
  1073.5010000000   347.2768689394  1595.9828058760  0.0000000000  0.8902212881
  1071.0010000000   346.4562297614  1593.1737031866  0.0000000000  0.8897066446
  1068.5010000000   345.6356049983  1590.3629737282  0.0000000000  0.8891911017
  1066.0010000000   344.8149948635  1587.5506133221  0.0000000000  0.8886746558
  1063.5010000000   343.9943991348  1584.7366162707  0.0000000000  0.8881573029
  1061.0010000000   343.1738181014  1581.9209786040  0.0000000000  0.8876390397
  1058.5010000000   342.3532516187  1579.1036948372  0.0000000000  0.8871198621
  1056.0010000000   341.5326995822  1576.2847595953  0.0000000000  0.8865997662
  1053.5010000000   340.7121623962  1573.4641692251  0.0000000000  0.8860787486
  1051.0010000000   339.8916400339  1570.6419185656  0.0000000000  0.8855568053
  1048.5010000000   339.0711325083  1567.8180025655  0.0000000000  0.8850339325
  1046.0010000000   338.2506398726  1564.9924162843  0.0000000000  0.8845101263
  1043.5010000000   337.4301622202  1562.1651548916  0.0000000000  0.8839853828
  1041.0010000000   336.6096992196  1559.3362120651  0.0000000000  0.8834596979
  1038.5010000000   335.7892515105  1556.5055848030  0.0000000000  0.8829330679
  1036.0010000000   334.9688188435  1553.6732670088  0.0000000000  0.8824054887
  1033.5010000000   334.1484014745  1550.8392543023  0.0000000000  0.8818769564
  1031.0010000000   333.3279992382  1548.0035408197  0.0000000000  0.8813474669
  1028.5010000000   332.5076120130  1545.1661208167  0.0000000000  0.8808170160
  1026.0010000000   331.6872406397  1542.3269918510  0.0000000000  0.8802856000
  1023.5010000000   330.8668841607  1539.4861452278  0.0000000000  0.8797532143
  1021.0010000000   330.0465430424  1536.6435771500  0.0000000000  0.8792198550
  1018.5010000000   329.2262173344  1533.7992823476  0.0000000000  0.8786855178
  1016.0010000000   328.4059075856  1530.9532572549  0.0000000000  0.8781501990
  1013.5010000000   327.5856130191  1528.1054936744  0.0000000000  0.8776138937
  1011.0010000000   326.7653347261  1525.2559898637  0.0000000000  0.8770765983
  1008.5010000000   325.9450715663  1522.4047362981  0.0000000000  0.8765383079
  1006.0010000000   325.1248242640  1519.5517299003  0.0000000000  0.8759990185
  1003.5010000000   324.3045926799  1516.6969645598  0.0000000000  0.8754587256
  1001.0010000000   323.4843776237  1513.8404374391  0.0000000000  0.8749174254
   998.5010000000   322.6641776936  1510.9821379665  0.0000000000  0.8743751126
   996.0010000000   321.8439942415  1508.1220651310  0.0000000000  0.8738317834
   993.5010000000   321.0238268615  1505.2602117650  0.0000000000  0.8732874333
   991.0010000000   320.2036756459  1502.3965724038  0.0000000000  0.8727420577
   988.5010000000   319.3835402868  1499.5311401515  0.0000000000  0.8721956517
   986.0010000000   318.5634214185  1496.6639113717  0.0000000000  0.8716482114
   983.5010000000   317.7433188285  1493.7948794356  0.0000000000  0.8710997318
   981.0010000000   316.9232327988  1490.9240394099  0.0000000000  0.8705502086
   978.5010000000   316.1031627714  1488.0513833860  0.0000000000  0.8699996366
   976.0010000000   315.2831095696  1485.1769082589  0.0000000000  0.8694480117
   973.5010000000   314.4630727350  1482.3006063988  0.0000000000  0.8688953289
   971.0010000000   313.6430523037  1479.4224718725  0.0000000000  0.8683415832
   968.5010000000   312.8230492421  1476.5425019798  0.0000000000  0.8677867707
   966.0010000000   312.0030623641  1473.6606864262  0.0000000000  0.8672308855
   963.5010000000   311.1830927358  1470.7770227926  0.0000000000  0.8666739236
   961.0010000000   310.3631397168  1467.8915026262  0.0000000000  0.8661158796
   958.5010000000   309.5432035969  1465.0041207082  0.0000000000  0.8655567487
   956.0010000000   308.7232847164  1462.1148719624  0.0000000000  0.8649965262
   953.5010000000   307.9033825957  1459.2237483876  0.0000000000  0.8644352066
   951.0010000000   307.0834981147  1456.3307467374  0.0000000000  0.8638727855
   948.5010000000   306.2636304673  1453.4358577814  0.0000000000  0.8633092572
   946.0010000000   305.4437802049  1450.5390770404  0.0000000000  0.8627446171
   943.5010000000   304.6239470663  1447.6403971277  0.0000000000  0.8621788596
   941.0010000000   303.8041317084  1444.7398138649  0.0000000000  0.8616119801
   938.5010000000   302.9843335494  1441.8373186523  0.0000000000  0.8610439729
   936.0010000000   302.1645533546  1438.9329076192  0.0000000000  0.8604748332
   933.5010000000   301.3447902274  1436.0265709687  0.0000000000  0.8599045550
   931.0010000000   300.5250454711  1433.1183066610  0.0000000000  0.8593331339
   928.5010000000   299.7053183042  1430.2081052250  0.0000000000  0.8587605639
   926.0010000000   298.8856084348  1427.2959588803  0.0000000000  0.8581868394
   923.5010000000   298.0659169052  1424.3818645463  0.0000000000  0.8576119556
   921.0010000000   297.2462435369  1421.4658147663  0.0000000000  0.8570359068
   918.5010000000   296.4265877890  1418.5478007497  0.0000000000  0.8564586871
   916.0010000000   295.6069504508  1415.6278183965  0.0000000000  0.8558802914
   913.5010000000   294.7873315229  1412.7058607599  0.0000000000  0.8553007140
   911.0010000000   293.9677306463  1409.7819195664  0.0000000000  0.8547199490
   908.5010000000   293.1481483649  1406.8559897181  0.0000000000  0.8541379910
   906.0010000000   292.3285844426  1403.9280632922  0.0000000000  0.8535548340
   903.5010000000   291.5090387076  1400.9981325477  0.0000000000  0.8529704722
   901.0010000000   290.6895118853  1398.0661929082  0.0000000000  0.8523849001
   898.5010000000   289.8700035111  1395.1322354967  0.0000000000  0.8517981114
   896.0010000000   289.0505140176  1392.1962546012  0.0000000000  0.8512101006
   893.5010000000   288.2310434839  1389.2582432005  0.0000000000  0.8506208616
   891.0010000000   287.4115916403  1386.3181929742  0.0000000000  0.8500303881
   888.5010000000   286.5921586967  1383.3760972755  0.0000000000  0.8494386744
   886.0010000000   285.7727449271  1380.4319496424  0.0000000000  0.8488457142
   883.5010000000   284.9533506697  1377.4857437979  0.0000000000  0.8482515018
   881.0010000000   284.1339755074  1374.5374707016  0.0000000000  0.8476560306
   878.5010000000   283.3146190942  1371.5871215160  0.0000000000  0.8470592939
   876.0010000000   282.4952827868  1368.6346934877  0.0000000000  0.8464612865
   873.5010000000   281.6759655568  1365.6801752243  0.0000000000  0.8458620011
   871.0010000000   280.8566680784  1362.7235614184  0.0000000000  0.8452614318
   868.5010000000   280.0373898742  1359.7648425584  0.0000000000  0.8446595719
   866.0010000000   279.2181317546  1356.8040137316  0.0000000000  0.8440564152
   863.5010000000   278.3988933835  1353.8410658347  0.0000000000  0.8434519549
   861.0010000000   277.5796749019  1350.8759914358  0.0000000000  0.8428461846
   858.5010000000   276.7604765222  1347.9087833098  0.0000000000  0.8422390976
   856.0010000000   275.9412977259  1344.9394315312  0.0000000000  0.8416306867
   853.5010000000   275.1221396726  1341.9679322038  0.0000000000  0.8410209461
   851.0010000000   274.3030015908  1338.9942743763  0.0000000000  0.8404098683
   848.5010000000   273.4838839848  1336.0184516723  0.0000000000  0.8397974466
   846.0010000000   272.6647866357  1333.0404550339  0.0000000000  0.8391836741
   843.5010000000   271.8457097992  1330.0602770724  0.0000000000  0.8385685437
   841.0010000000   271.0266538055  1327.0779106170  0.0000000000  0.8379520487
   838.5010000000   270.2076182702  1324.0933458386  0.0000000000  0.8373341816
   836.0010000000   269.3886036782  1321.1065760171  0.0000000000  0.8367149355
   833.5010000000   268.5696101959  1318.1175932177  0.0000000000  0.8360943033
   831.0010000000   267.7506372842  1315.1263868704  0.0000000000  0.8354722773
   828.5010000000   266.9316856625  1312.1329509411  0.0000000000  0.8348488506
   826.0010000000   266.1127553442  1309.1372767617  0.0000000000  0.8342240157
   823.5010000000   265.2938456463  1306.1393530516  0.0000000000  0.8335977646
   821.0010000000   264.4749579161  1303.1391759043  0.0000000000  0.8329700907
   818.5010000000   263.6560916348  1300.1367345212  0.0000000000  0.8323409860
   816.0010000000   262.8372467590  1297.1320197805  0.0000000000  0.8317104428
   813.5010000000   262.0184237162  1294.1250242273  0.0000000000  0.8310784536
   811.0010000000   261.1996222461  1291.1157378192  0.0000000000  0.8304450103
   808.5010000000   260.3808425611  1288.1041521860  0.0000000000  0.8298101052
   806.0010000000   259.5620853421  1285.0902606194  0.0000000000  0.8291737308
   803.5010000000   258.7433494409  1282.0740496139  0.0000000000  0.8285358783
   801.0010000000   257.9246360964  1279.0555143879  0.0000000000  0.8278965404
   798.5010000000   257.1059451043  1276.0346447803  0.0000000000  0.8272557088
   796.0010000000   256.2872767321  1273.0114323034  0.0000000000  0.8266133755
   793.5010000000   255.4686302009  1269.9858645349  0.0000000000  0.8259695314
   791.0010000000   254.6500067192  1266.9579363289  0.0000000000  0.8253241693
   788.5010000000   253.8314056939  1263.9276358118  0.0000000000  0.8246772801
   786.0010000000   253.0128277588  1260.8949555803  0.0000000000  0.8240288558
   783.5010000000   252.1942725121  1257.8598843255  0.0000000000  0.8233788874
   781.0010000000   251.3757403993  1254.8224138085  0.0000000000  0.8227273666
   778.5010000000   250.5572315857  1251.7825346806  0.0000000000  0.8220742848
   776.0010000000   249.7387455881  1248.7402351112  0.0000000000  0.8214196326
   773.5010000000   248.9202835116  1245.6955091009  0.0000000000  0.8207634022
   771.0010000000   248.1018443284  1242.6483426431  0.0000000000  0.8201055836
   768.5010000000   247.2834289679  1239.5987289408  0.0000000000  0.8194461685
   766.0010000000   246.4650373469  1236.5466573521  0.0000000000  0.8187851476
   763.5010000000   245.6466694852  1233.4921175425  0.0000000000  0.8181225117
   761.0010000000   244.8283255060  1230.4350994857  0.0000000000  0.8174582516
   758.5010000000   244.0100056358  1227.3755934643  0.0000000000  0.8167923581
   756.0010000000   243.1917102044  1224.3135900706  0.0000000000  0.8161248218
   753.5010000000   242.3734385531  1221.2490761165  0.0000000000  0.8154556327
   751.0010000000   241.5551915897  1218.1820441980  0.0000000000  0.8147847818
   748.5010000000   240.7369692351  1215.1124831365  0.0000000000  0.8141122594
   746.0010000000   239.9187715208  1212.0403820847  0.0000000000  0.8134380554
   743.5010000000   239.1005985891  1208.9657305271  0.0000000000  0.8127621602
   741.0010000000   238.2824503333  1205.8885169287  0.0000000000  0.8120845636
   738.5010000000   237.4643274780  1202.8087327972  0.0000000000  0.8114052560
   736.0010000000   236.6462294247  1199.7263645748  0.0000000000  0.8107242267
   733.5010000000   235.8281567661  1196.6414031027  0.0000000000  0.8100414660
   731.0010000000   235.0101094941  1193.5538368722  0.0000000000  0.8093569633
   728.5010000000   234.1920880737  1190.4636560709  0.0000000000  0.8086707085
   726.0010000000   233.3740920221  1187.3708472178  0.0000000000  0.8079826905
   723.5010000000   232.5561220408  1184.2754012167  0.0000000000  0.8072928994
   721.0010000000   231.7381778895  1181.1773053184  0.0000000000  0.8066013240
   718.5010000000   230.9202594532  1178.0765471516  0.0000000000  0.8059079533
   716.0010000000   230.1023677927  1174.9731187117  0.0000000000  0.8052127772
   713.5010000000   229.2845019875  1171.8670043840  0.0000000000  0.8045157837
   711.0010000000   228.4666633434  1168.7581969105  0.0000000000  0.8038169628
   708.5010000000   227.6488505014  1165.6466788083  0.0000000000  0.8031163018
   706.0010000000   226.8310650179  1162.5324435840  0.0000000000  0.8024137907
   703.5010000000   226.0133064902  1159.4154771940  0.0000000000  0.8017094176
   701.0010000000   225.1955746521  1156.2957660080  0.0000000000  0.8010031705
   698.5010000000   224.3778700612  1153.1732994353  0.0000000000  0.8002950381
   696.0010000000   223.5601930611  1150.0480659714  0.0000000000  0.7995850088
   693.5010000000   222.7425434448  1146.9200519020  0.0000000000  0.7988730704
   691.0010000000   221.9249214861  1143.7892452457  0.0000000000  0.7981592109
   688.5010000000   221.1073272552  1140.6556331364  0.0000000000  0.7974434181
   686.0010000000   220.2897609626  1137.5192031369  0.0000000000  0.7967256798
   683.5010000000   219.4722229590  1134.3799432408  0.0000000000  0.7960059839
   681.0010000000   218.6547130606  1131.2378392806  0.0000000000  0.7952843173
   678.5010000000   217.8372319039  1128.0928801284  0.0000000000  0.7945606681
   676.0010000000   217.0197789244  1124.9450499242  0.0000000000  0.7938350227
   673.5010000000   216.2023547156  1121.7943371493  0.0000000000  0.7931073686
   671.0010000000   215.3849593481  1118.6407281573  0.0000000000  0.7923776927
   668.5010000000   214.5675930438  1115.4842097685  0.0000000000  0.7916459819
   666.0010000000   213.7502561762  1112.3247692712  0.0000000000  0.7909122231
   663.5010000000   212.9329486086  1109.1623918637  0.0000000000  0.7901764025
   661.0010000000   212.1156703634  1105.9970632343  0.0000000000  0.7894385066
   658.5010000000   211.2984222793  1102.8287721122  0.0000000000  0.7886985221
   656.0010000000   210.4812037074  1099.6575013381  0.0000000000  0.7879564344
   653.5010000000   209.6640151494  1096.4832380857  0.0000000000  0.7872122299
   651.0010000000   208.8468569403  1093.3059687572  0.0000000000  0.7864658945
   648.5010000000   208.0297292524  1090.1256789961  0.0000000000  0.7857174139
   646.0010000000   207.2126317768  1086.9423524391  0.0000000000  0.7849667733
   643.5010000000   206.3955656705  1083.7559783025  0.0000000000  0.7842139589
   641.0010000000   205.5785299948  1080.5665375002  0.0000000000  0.7834589549
   638.5010000000   204.7615256021  1077.3740177943  0.0000000000  0.7827017470
   636.0010000000   203.9445525507  1074.1784037125  0.0000000000  0.7819423201
   633.5010000000   203.1276107572  1070.9796790878  0.0000000000  0.7811806586
   631.0010000000   202.3107006384  1067.7778295680  0.0000000000  0.7804167472
   628.5010000000   201.4938224714  1064.5728401140  0.0000000000  0.7796505707
   626.0010000000   200.6769763984  1061.3646950147  0.0000000000  0.7788821130
   623.5010000000   199.8601624318  1058.1533779001  0.0000000000  0.7781113582
   621.0010000000   199.0433810877  1054.9388742322  0.0000000000  0.7773382904
   618.5010000000   198.2266321269  1051.7211663520  0.0000000000  0.7765628930
   616.0010000000   197.4099164448  1048.5002409172  0.0000000000  0.7757851501
   613.5010000000   196.5932332529  1045.2760777917  0.0000000000  0.7750050443
   611.0010000000   195.7765835238  1042.0486636304  0.0000000000  0.7742225592
   608.5010000000   194.9599674905  1038.8179820152  0.0000000000  0.7734376781
   606.0010000000   194.1433846607  1035.5840134942  0.0000000000  0.7726503830
   603.5010000000   193.3268359852  1032.3467441647  0.0000000000  0.7718606572
   601.0010000000   192.5103210780  1029.1061546635  0.0000000000  0.7710684826
   598.5010000000   191.6938406861  1025.8622299555  0.0000000000  0.7702738418
   596.0010000000   190.8773945424  1022.6149508076  0.0000000000  0.7694767164
   593.5010000000   190.0609832069  1019.3643011037  0.0000000000  0.7686770885
   591.0010000000   189.2446068465  1016.1102629902  0.0000000000  0.7678749397
   588.5010000000   188.4282655459  1012.8528181091  0.0000000000  0.7670702510
   586.0010000000   187.6119596137  1009.5919488157  0.0000000000  0.7662630039
   583.5010000000   186.7956895823  1006.3276381809  0.0000000000  0.7654531794
   581.0010000000   185.9794550122  1003.0598652035  0.0000000000  0.7646407577
   578.5010000000   185.1632565970   999.7886132286  0.0000000000  0.7638257196
   576.0010000000   184.3470943670   996.5138627573  0.0000000000  0.7630080452
   573.5010000000   183.5309688881   993.2355962467  0.0000000000  0.7621877148
   571.0010000000   182.7148797811   989.9537921646  0.0000000000  0.7613647076
   568.5010000000   181.8988280943   986.6684345190  0.0000000000  0.7605390038
   566.0010000000   181.0828133529   983.3795009907  0.0000000000  0.7597105821
   563.5010000000   180.2668362172   980.0869736270  0.0000000000  0.7588794219
   561.0010000000   179.4508970126   976.7908329226  0.0000000000  0.7580455019
   558.5010000000   178.6349957388   973.4910578479  0.0000000000  0.7572088005
   556.0010000000   177.8191323694   970.1876270499  0.0000000000  0.7563692956
   553.5010000000   177.0033077211   966.8805223745  0.0000000000  0.7555269658
   551.0010000000   176.1875220078   963.5697230124  0.0000000000  0.7546817886
   548.5010000000   175.3717751415   960.2552067053  0.0000000000  0.7538337412
   546.0010000000   174.5560675982   956.9369532576  0.0000000000  0.7529828008
   543.5010000000   173.7403998442   953.6149422102  0.0000000000  0.7521289446
   541.0010000000   172.9247717744   950.2891505462  0.0000000000  0.7512721487
   538.5010000000   172.1091835745   946.9595561919  0.0000000000  0.7504123893
   536.0010000000   171.2936362827   943.6261403212  0.0000000000  0.7495496430
   533.5010000000   170.4781292581   940.2888770046  0.0000000000  0.7486838847
   531.0010000000   169.6626635661   936.9477470438  0.0000000000  0.7478150903
   528.5010000000   168.8472386148   933.6027242032  0.0000000000  0.7469432341
   526.0010000000   168.0318555166   930.2537889804  0.0000000000  0.7460682916
   523.5010000000   167.2165145773   926.9009183122  0.0000000000  0.7451902371
   521.0010000000   166.4012153157   923.5440856325  0.0000000000  0.7443090438
   518.5010000000   165.5859586779   920.1832699802  0.0000000000  0.7434246861
   516.0010000000   164.7707448311   916.8184469208  0.0000000000  0.7425371372
   513.5010000000   163.9555740003   913.4495919822  0.0000000000  0.7416463699
   511.0010000000   163.1404464735   910.0766806722  0.0000000000  0.7407523569
   508.5010000000   162.3253628768   906.6996896170  0.0000000000  0.7398550706
   506.0010000000   161.5103230977   903.3185920948  0.0000000000  0.7389544826
   503.5010000000   160.6953279140   899.9333647844  0.0000000000  0.7380505647
   501.0010000000   159.8803771138   896.5439799576  0.0000000000  0.7371432876
   498.5010000000   159.0654716501   893.1504144265  0.0000000000  0.7362326225
   496.0010000000   158.2506112389   889.7526395493  0.0000000000  0.7353185391
   493.5010000000   157.4357967672   886.3506312503  0.0000000000  0.7344010078
   491.0010000000   156.6210281723   882.9443611767  0.0000000000  0.7334799977
   488.5010000000   155.8063060403   879.5338033616  0.0000000000  0.7325554781
   486.0010000000   154.9916308174   876.1189309289  0.0000000000  0.7316274177
   483.5010000000   154.1770025600   872.6997150346  0.0000000000  0.7306957843
   481.0010000000   153.3624217272   869.2761281826  0.0000000000  0.7297605457
   478.5010000000   152.5478889228   865.8481431435  0.0000000000  0.7288216694
   476.0010000000   151.7334041293   862.4157297227  0.0000000000  0.7278791218
   473.5010000000   150.9189680081   858.9788602276  0.0000000000  0.7269328695
   471.0010000000   150.1045811297   855.5375062247  0.0000000000  0.7259828784
   468.5010000000   149.2902434759   852.0916364234  0.0000000000  0.7250291135
   466.0010000000   148.4759554719   848.6412210286  0.0000000000  0.7240715396
   463.5010000000   147.6617177348   845.1862306780  0.0000000000  0.7231101211
   461.0010000000   146.8475305763   841.7266343286  0.0000000000  0.7221448218
   458.5010000000   146.0333945184   838.2624014343  0.0000000000  0.7211756050
   456.0010000000   145.2193098006   834.7934998449  0.0000000000  0.7202024331
   453.5010000000   144.4052768913   831.3198979725  0.0000000000  0.7192252683
   451.0010000000   143.5912962454   827.8415637577  0.0000000000  0.7182440721
   448.5010000000   142.7773685613   824.3584657577  0.0000000000  0.7172588058
   446.0010000000   141.9634938067   820.8705689716  0.0000000000  0.7162694292
   443.5010000000   141.1496727067   817.3778411985  0.0000000000  0.7152759024
   441.0010000000   140.3359055255   813.8802478134  0.0000000000  0.7142781841
   438.5010000000   139.5221930530   810.3777559960  0.0000000000  0.7132762333
   436.0010000000   138.7085354031   806.8703295510  0.0000000000  0.7122700073
   433.5010000000   137.8949332364   803.3579341625  0.0000000000  0.7112594636
   431.0010000000   137.0813870449   799.8405343083  0.0000000000  0.7102445587
   428.5010000000   136.2678971683   796.3180933127  0.0000000000  0.7092252480
   426.0010000000   135.4544642815   792.7905754512  0.0000000000  0.7082014870
   423.5010000000   134.6410886949   789.2579429070  0.0000000000  0.7071732297
   421.0010000000   133.8277713113   785.7201599178  0.0000000000  0.7061404302
   418.5010000000   133.0145119948   782.1771856708  0.0000000000  0.7051030405
   416.0010000000   132.2013119277   778.6289845512  0.0000000000  0.7040610137
   413.5010000000   131.3881710538   775.0755149939  0.0000000000  0.7030143001
   411.0010000000   130.5750904203   771.5167396869  0.0000000000  0.7019628509
   408.5010000000   129.7620703357   767.9526175185  0.0000000000  0.7009066155
   406.0010000000   128.9491115412   764.3831086847  0.0000000000  0.6998455428
   403.5010000000   128.1362143084   760.8081707239  0.0000000000  0.6987795805
   401.0010000000   127.3233793690   757.2277625843  0.0000000000  0.6977086758
   398.5010000000   126.5106072462   753.6418416757  0.0000000000  0.6966327747
   396.0010000000   125.6978984992   750.0503649319  0.0000000000  0.6955518224
   393.5010000000   124.8852539621   746.4532898553  0.0000000000  0.6944657635
   391.0010000000   124.0726740904   742.8505716124  0.0000000000  0.6933745410
   388.5010000000   123.2601594276   739.2421650845  0.0000000000  0.6922780972
   386.0010000000   122.4477106225   735.6280249270  0.0000000000  0.6911763733
   383.5010000000   121.6353286624   732.0081066033  0.0000000000  0.6900693100
   381.0010000000   120.8230135819   728.3823606119  0.0000000000  0.6889568456
   378.5010000000   120.0107664496   724.7507413265  0.0000000000  0.6878389188
   376.0010000000   119.1985880737   721.1132012141  0.0000000000  0.6867154666
   373.5010000000   118.3864786009   717.4696890101  0.0000000000  0.6855864241
   371.0010000000   117.5744392561   713.8201575008  0.0000000000  0.6844517266
   368.5010000000   116.7624704328   710.1645549402  0.0000000000  0.6833113070
   366.0010000000   115.9505729990   706.5028308980  0.0000000000  0.6821650978
   363.5010000000   115.1387476802   702.8349334669  0.0000000000  0.6810130297
   361.0010000000   114.3269952948   699.1608103055  0.0000000000  0.6798550325
   358.5010000000   113.5153163616   695.4804068391  0.0000000000  0.6786910339
   356.0010000000   112.7037117504   691.7936691892  0.0000000000  0.6775209611
   353.5010000000   111.8921822893   688.1005423728  0.0000000000  0.6763447394
   351.0010000000   111.0807287912   684.4009704041  0.0000000000  0.6751622929
   348.5010000000   110.2693520818   680.6948963975  0.0000000000  0.6739735442
   346.0010000000   109.4580530266   676.9822626707  0.0000000000  0.6727784141
   343.5010000000   108.6468323583   673.2630099286  0.0000000000  0.6715768220
   341.0010000000   107.8356909091   669.5370783026  0.0000000000  0.6703686856
   338.5010000000   107.0246294400   665.8044065430  0.0000000000  0.6691539209
   336.0010000000   106.2136492662   662.0649348757  0.0000000000  0.6679324429
   333.5010000000   105.4027508999   658.3185987251  0.0000000000  0.6667041638
   331.0010000000   104.5919354716   654.5653352358  0.0000000000  0.6654689946
   328.5010000000   103.7812037774   650.8050788471  0.0000000000  0.6642268442
   326.0010000000   102.9705569015   647.0377641469  0.0000000000  0.6629776200
   323.5010000000   102.1599956695   643.2633233037  0.0000000000  0.6617212268
   321.0010000000   101.3495212646   639.4816889033  0.0000000000  0.6604575681
   318.5010000000   100.5391346876   635.6927914035  0.0000000000  0.6591865449
   316.0010000000    99.7288368015   631.8965593035  0.0000000000  0.6579080560
   313.5010000000    98.9186287512   628.0929210729  0.0000000000  0.6566219982
   311.0010000000    98.1085116251   624.2818035371  0.0000000000  0.6553282659


==> anc/s83s_18-PCE155/s83s_18-PCE155-eos6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2574.1750646750  7120.9448536723  0.0000000000  1.4583986094
  7798.5010000000  2570.0330423980  7112.3720952935  0.0000000000  1.4578165915
  7786.0010000000  2565.8910366763  7103.7959079099  0.0000000000  1.4572338738
  7773.5010000000  2561.7490530461  7095.2162960318  0.0000000000  1.4566504552
  7761.0010000000  2557.6070886306  7086.6332467263  0.0000000000  1.4560663333
  7748.5010000000  2553.4651406295  7078.0467471833  0.0000000000  1.4554815056
  7736.0010000000  2549.3232147459  7069.4568021968  0.0000000000  1.4548959710
  7723.5010000000  2545.1813040923  7060.8633904268  0.0000000000  1.4543097266
  7711.0010000000  2541.0394102848  7052.2665081378  0.0000000000  1.4537227704
  7698.5010000000  2536.8975391936  7043.6661604087  0.0000000000  1.4531351014
  7686.0010000000  2532.7556841444  7035.0623262483  0.0000000000  1.4525467165
  7673.5010000000  2528.6138469357  7026.4550022281  0.0000000000  1.4519576140
  7661.0010000000  2524.4720336047  7017.8441937130  0.0000000000  1.4513677927
  7648.5010000000  2520.3302335124  7009.2298713709  0.0000000000  1.4507772490
  7636.0010000000  2516.1884570004  7000.6120494703  0.0000000000  1.4501859822
  7623.5010000000  2512.0466935874  6991.9906989347  0.0000000000  1.4495939889
  7611.0010000000  2507.9049537211  6983.3658342174  0.0000000000  1.4490012684
  7598.5010000000  2503.7632312349  6974.7374351603  0.0000000000  1.4484078177
  7586.0010000000  2499.6215283632  6966.1054990696  0.0000000000  1.4478136351
  7573.5010000000  2495.4798473958  6957.4700233479  0.0000000000  1.4472187187
  7561.0010000000  2491.3381823949  6948.8309882116  0.0000000000  1.4466230657
  7548.5010000000  2487.1965357924  6940.1883912993  0.0000000000  1.4460266741
  7536.0010000000  2483.0549100762  6931.5422303459  0.0000000000  1.4454295423
  7523.5010000000  2478.9132995368  6922.8924859440  0.0000000000  1.4448316672
  7511.0010000000  2474.7717150466  6914.2391732907  0.0000000000  1.4442330482
  7498.5010000000  2470.6301469120  6905.5822645957  0.0000000000  1.4436336817
  7486.0010000000  2466.4885978895  6896.9217580469  0.0000000000  1.4430335661
  7473.5010000000  2462.3470666856  6888.2576433384  0.0000000000  1.4424326988
  7461.0010000000  2458.2055561836  6879.5899188745  0.0000000000  1.4418310781
  7448.5010000000  2454.0640693222  6870.9185831569  0.0000000000  1.4412287023
  7436.0010000000  2449.9225968252  6862.2436090771  0.0000000000  1.4406255676
  7423.5010000000  2445.7811458741  6853.5650039597  0.0000000000  1.4400216731
  7411.0010000000  2441.6397155256  6844.8827580883  0.0000000000  1.4394170161
  7398.5010000000  2437.4983049126  6836.1968618738  0.0000000000  1.4388115945
  7386.0010000000  2433.3569132443  6827.5073058543  0.0000000000  1.4382054057
  7373.5010000000  2429.2155398059  6818.8140806950  0.0000000000  1.4375984474
  7361.0010000000  2425.0741880185  6810.1171857150  0.0000000000  1.4369907179
  7348.5010000000  2420.9328573043  6801.4166118132  0.0000000000  1.4363822146
  7336.0010000000  2416.7915471619  6792.7123500163  0.0000000000  1.4357729354
  7323.5010000000  2412.6502531227  6784.0043829746  0.0000000000  1.4351628771
  7311.0010000000  2408.5089829302  6775.2927189871  0.0000000000  1.4345520385
  7298.5010000000  2404.3677322630  6766.5773409535  0.0000000000  1.4339404168
  7286.0010000000  2400.2265009247  6757.8582404134  0.0000000000  1.4333280095
  7273.5010000000  2396.0852928181  6749.1354175106  0.0000000000  1.4327148148
  7261.0010000000  2391.9440998486  6740.4088470848  0.0000000000  1.4321008291
  7248.5010000000  2387.8029300890  6731.6785380053  0.0000000000  1.4314860513
  7236.0010000000  2383.6617796252  6722.9444738526  0.0000000000  1.4308704784
  7223.5010000000  2379.5206526441  6714.2066552576  0.0000000000  1.4302541085
  7211.0010000000  2375.3795453947  6705.4650660742  0.0000000000  1.4296369388
  7198.5010000000  2371.2384542227  6696.7196903149  0.0000000000  1.4290189662
  7186.0010000000  2367.0973875303  6687.9705374241  0.0000000000  1.4284001895
  7173.5010000000  2362.9563418107  6679.2175916671  0.0000000000  1.4277806058
  7161.0010000000  2358.8153176302  6670.4608458782  0.0000000000  1.4271602126
  7148.5010000000  2354.6743116605  6661.7002846201  0.0000000000  1.4265390070
  7136.0010000000  2350.5333286015  6652.9359094048  0.0000000000  1.4259169873
  7123.5010000000  2346.3923652881  6644.1677050709  0.0000000000  1.4252941503
  7111.0010000000  2342.2514226070  6635.3956649975  0.0000000000  1.4246704938
  7098.5010000000  2338.1105015215  6626.6197826948  0.0000000000  1.4240460154
  7086.0010000000  2333.9696030709  6617.8400518042  0.0000000000  1.4234207126
  7073.5010000000  2329.8287244316  6609.0564577407  0.0000000000  1.4227945825
  7061.0010000000  2325.6878668112  6600.2689944310  0.0000000000  1.4221676227
  7048.5010000000  2321.5470314934  6591.4776559336  0.0000000000  1.4215398308
  7036.0010000000  2317.4062159148  6582.6824281035  0.0000000000  1.4209112038
  7023.5010000000  2313.2654215272  6573.8833052856  0.0000000000  1.4202817394
  7011.0010000000  2309.1246537720  6565.0802902780  0.0000000000  1.4196514358
  6998.5010000000  2304.9839025143  6556.2733527282  0.0000000000  1.4190202888
  6986.0010000000  2300.8431733688  6547.4624957292  0.0000000000  1.4183882966
  6973.5010000000  2296.7024642109  6538.6477058806  0.0000000000  1.4177554562
  6961.0010000000  2292.5617807970  6529.8289865266  0.0000000000  1.4171217658
  6948.5010000000  2288.4211172787  6521.0063162642  0.0000000000  1.4164872219
  6936.0010000000  2284.2804756885  6512.1796904360  0.0000000000  1.4158518221
  6923.5010000000  2280.1398542592  6503.3490962494  0.0000000000  1.4152155634
  6911.0010000000  2275.9992551915  6494.5145293369  0.0000000000  1.4145784434
  6898.5010000000  2271.8586807626  6485.6759854650  0.0000000000  1.4139404597
  6886.0010000000  2267.7181256047  6476.8334440420  0.0000000000  1.4133016088
  6873.5010000000  2263.5775921788  6467.9869011481  0.0000000000  1.4126618882
  6861.0010000000  2259.4370830220  6459.1363529982  0.0000000000  1.4120212956
  6848.5010000000  2255.2965969032  6450.2817877181  0.0000000000  1.4113798281
  6836.0010000000  2251.1561288487  6441.4231853827  0.0000000000  1.4107374819
  6823.5010000000  2247.0156893400  6432.5605590970  0.0000000000  1.4100942560
  6811.0010000000  2242.8752659192  6423.6938728341  0.0000000000  1.4094501456
  6798.5010000000  2238.7348692306  6414.8231399854  0.0000000000  1.4088051494
  6786.0010000000  2234.5944946791  6405.9483412730  0.0000000000  1.4081592639
  6773.5010000000  2230.4541377882  6397.0694576156  0.0000000000  1.4075124856
  6761.0010000000  2226.3138094304  6388.1865028129  0.0000000000  1.4068648132
  6748.5010000000  2222.1735015001  6379.2994499228  0.0000000000  1.4062162425
  6736.0010000000  2218.0332174225  6370.4082966987  0.0000000000  1.4055667712
  6723.5010000000  2213.8929531155  6361.5130247339  0.0000000000  1.4049163958
  6711.0010000000  2209.7527159747  6352.6136402420  0.0000000000  1.4042651143
  6698.5010000000  2205.6124983260  6343.7101170107  0.0000000000  1.4036129226
  6686.0010000000  2201.4723039625  6334.8024534329  0.0000000000  1.4029598185
  6673.5010000000  2197.3321367534  6325.8906480396  0.0000000000  1.4023057993
  6661.0010000000  2193.1919893483  6316.9746751682  0.0000000000  1.4016508611
  6648.5010000000  2189.0518658161  6308.0545336940  0.0000000000  1.4009950014
  6636.0010000000  2184.9117627928  6299.1302064403  0.0000000000  1.4003382166
  6623.5010000000  2180.7716845312  6290.2016926053  0.0000000000  1.3996805044
  6611.0010000000  2176.6316316164  6281.2689834459  0.0000000000  1.3990218618
  6598.5010000000  2172.4916009919  6272.3320623162  0.0000000000  1.3983622851
  6586.0010000000  2168.3515971866  6263.3909289002  0.0000000000  1.3977017721
  6573.5010000000  2164.2116136211  6254.4455588502  0.0000000000  1.3970403185
  6561.0010000000  2160.0716550243  6245.4959521981  0.0000000000  1.3963779219
  6548.5010000000  2155.9317187659  6236.5420930324  0.0000000000  1.3957145788
  6536.0010000000  2151.7918060464  6227.5839736771  0.0000000000  1.3950502863
  6523.5010000000  2147.6519181637  6218.6215866273  0.0000000000  1.3943850412
  6511.0010000000  2143.5120528114  6209.6549165309  0.0000000000  1.3937188401
  6498.5010000000  2139.3722151937  6200.6839642598  0.0000000000  1.3930516805
  6486.0010000000  2135.2323995188  6191.7087068176  0.0000000000  1.3923835584
  6473.5010000000  2131.0926075056  6182.7291374322  0.0000000000  1.3917144706
  6461.0010000000  2126.9528409700  6173.7452495044  0.0000000000  1.3910444143
  6448.5010000000  2122.8130981507  6164.7570286272  0.0000000000  1.3903733858
  6436.0010000000  2118.6733774051  6155.7644605976  0.0000000000  1.3897013815
  6423.5010000000  2114.5336845365  6146.7675473459  0.0000000000  1.3890283992
  6411.0010000000  2110.3940144492  6137.7662670742  0.0000000000  1.3883544346
  6398.5010000000  2106.2543694933  6128.7606141185  0.0000000000  1.3876794847
  6386.0010000000  2102.1147484686  6119.7505750477  0.0000000000  1.3870035460
  6373.5010000000  2097.9751539358  6110.7361445692  0.0000000000  1.3863266154
  6361.0010000000  2093.8355812789  6101.7173017136  0.0000000000  1.3856486889
  6348.5010000000  2089.6960369167  6092.6940495024  0.0000000000  1.3849697640
  6336.0010000000  2085.5565164653  6083.6663673706  0.0000000000  1.3842898365
  6323.5010000000  2081.4170193015  6074.6342428931  0.0000000000  1.3836089029
  6311.0010000000  2077.2775485363  6065.5976717462  0.0000000000  1.3829269602
  6298.5010000000  2073.1381037679  6056.5566418955  0.0000000000  1.3822440048
  6286.0010000000  2068.9986811084  6047.5111336353  0.0000000000  1.3815600326
  6273.5010000000  2064.8592876080  6038.4611511116  0.0000000000  1.3808750411
  6261.0010000000  2060.7199160168  6029.4066671637  0.0000000000  1.3801890256
  6248.5010000000  2056.5805736008  6020.3476863228  0.0000000000  1.3795019837
  6236.0010000000  2052.4412533691  6011.2841818766  0.0000000000  1.3788139107
  6223.5010000000  2048.3019592257  6002.2161509033  0.0000000000  1.3781248035
  6211.0010000000  2044.1626951716  5993.1435906588  0.0000000000  1.3774346592
  6198.5010000000  2040.0234510376  5984.0664672824  0.0000000000  1.3767434724
  6186.0010000000  2035.8842346450  5974.9847862972  0.0000000000  1.3760512408
  6173.5010000000  2031.7450467787  5965.8985377577  0.0000000000  1.3753579607
  6161.0010000000  2027.6058812409  5956.8076963288  0.0000000000  1.3746636274
  6148.5010000000  2023.4667461764  5947.7122681182  0.0000000000  1.3739682384
  6136.0010000000  2019.3276356466  5938.6122282451  0.0000000000  1.3732717892
  6123.5010000000  2015.1885474090  5929.5075598796  0.0000000000  1.3725742753
  6111.0010000000  2011.0494899481  5920.3982697407  0.0000000000  1.3718756946
  6098.5010000000  2006.9104577299  5911.2843336549  0.0000000000  1.3711760422
  6086.0010000000  2002.7714524186  5902.1657432295  0.0000000000  1.3704753145
  6073.5010000000  1998.6324722843  5893.0424825406  0.0000000000  1.3697735073
  6061.0010000000  1994.4935192445  5883.9145436459  0.0000000000  1.3690706172
  6048.5010000000  1990.3545953356  5874.7819188169  0.0000000000  1.3683666404
  6036.0010000000  1986.2156957199  5865.6445850979  0.0000000000  1.3676615723
  6023.5010000000  1982.0768227035  5856.5025352369  0.0000000000  1.3669554093
  6011.0010000000  1977.9379787111  5847.3557621964  0.0000000000  1.3662481477
  5998.5010000000  1973.7991593263  5838.2042437611  0.0000000000  1.3655397829
  5986.0010000000  1969.6603707181  5829.0479810608  0.0000000000  1.3648303117
  5973.5010000000  1965.5216052763  5819.8869446872  0.0000000000  1.3641197290
  5961.0010000000  1961.3828694289  5810.7211362342  0.0000000000  1.3634080317
  5948.5010000000  1957.2441627844  5801.5505421512  0.0000000000  1.3626952156
  5936.0010000000  1953.1054816393  5792.3751414807  0.0000000000  1.3619812759
  5923.5010000000  1948.9668258993  5783.1949211949  0.0000000000  1.3612662085
  5911.0010000000  1944.8281990522  5774.0098761563  0.0000000000  1.3605500098
  5898.5010000000  1940.6896012681  5764.8199938132  0.0000000000  1.3598326757
  5886.0010000000  1936.5510328576  5755.6252618646  0.0000000000  1.3591142019
  5873.5010000000  1932.4124908464  5746.4256606447  0.0000000000  1.3583945837
  5861.0010000000  1928.2739758422  5737.2211783797  0.0000000000  1.3576738169
  5848.5010000000  1924.1354885932  5728.0118035474  0.0000000000  1.3569518974
  5836.0010000000  1919.9970333965  5718.7975324695  0.0000000000  1.3562288215
  5823.5010000000  1915.8586010551  5709.5783313548  0.0000000000  1.3555045833
  5811.0010000000  1911.7202029642  5700.3542122138  0.0000000000  1.3547791805
  5798.5010000000  1907.5818302403  5691.1251418109  0.0000000000  1.3540526070
  5786.0010000000  1903.4434843664  5681.8911099389  0.0000000000  1.3533248588
  5773.5010000000  1899.3051703472  5672.6521141957  0.0000000000  1.3525959321
  5761.0010000000  1895.1668831783  5663.4081297741  0.0000000000  1.3518658217
  5748.5010000000  1891.0286247804  5654.1591472559  0.0000000000  1.3511345234
  5736.0010000000  1886.8903972144  5644.9051574791  0.0000000000  1.3504020329
  5723.5010000000  1882.7521959632  5635.6461365019  0.0000000000  1.3496683451
  5711.0010000000  1878.6140267552  5626.3820832337  0.0000000000  1.3489334562
  5698.5010000000  1874.4758853925  5617.1129743040  0.0000000000  1.3481973608
  5686.0010000000  1870.3377745470  5607.8388016519  0.0000000000  1.3474600550
  5673.5010000000  1866.1996903569  5598.5595425045  0.0000000000  1.3467215332
  5661.0010000000  1862.0616391392  5589.2751968435  0.0000000000  1.3459817918
  5648.5010000000  1857.9236140253  5579.9857350027  0.0000000000  1.3452408250
  5636.0010000000  1853.7856216349  5570.6911575150  0.0000000000  1.3444986292
  5623.5010000000  1849.6476554465  5561.3914353323  0.0000000000  1.3437551983
  5611.0010000000  1845.5097223823  5552.0865695408  0.0000000000  1.3430105289
  5598.5010000000  1841.3718195716  5542.7765391481  0.0000000000  1.3422646155
  5586.0010000000  1837.2339476262  5533.4613309164  0.0000000000  1.3415174534
  5573.5010000000  1833.0961040278  5524.1409244841  0.0000000000  1.3407690372
  5561.0010000000  1828.9582897297  5514.8153072285  0.0000000000  1.3400193622
  5548.5010000000  1824.8205058477  5505.4844668231  0.0000000000  1.3392684235
  5536.0010000000  1820.6827536599  5496.1483912374  0.0000000000  1.3385162165
  5523.5010000000  1816.5450346067  5486.8070687383  0.0000000000  1.3377627363
  5511.0010000000  1812.4073437613  5477.4604731356  0.0000000000  1.3370079770
  5498.5010000000  1808.2696829224  5468.1085933418  0.0000000000  1.3362519338
  5486.0010000000  1804.1320540510  5458.7514185673  0.0000000000  1.3354946019
  5473.5010000000  1799.9944560223  5449.3889309702  0.0000000000  1.3347359761
  5461.0010000000  1795.8568911386  5440.0211203850  0.0000000000  1.3339760514
  5448.5010000000  1791.7193553908  5430.6479622760  0.0000000000  1.3332148220
  5436.0010000000  1787.5818514395  5421.2694471290  0.0000000000  1.3324522831
  5423.5010000000  1783.4443788818  5411.8855584126  0.0000000000  1.3316884293
  5411.0010000000  1779.3069374993  5402.4962799309  0.0000000000  1.3309232553
  5398.5010000000  1775.1695304731  5393.1016031253  0.0000000000  1.3301567563
  5386.0010000000  1771.0321515195  5383.7014978616  0.0000000000  1.3293889256
  5373.5010000000  1766.8948073977  5374.2959635480  0.0000000000  1.3286197593
  5361.0010000000  1762.7574922160  5364.8849707591  0.0000000000  1.3278492506
  5348.5010000000  1758.6202130803  5355.4685195454  0.0000000000  1.3270773955
  5336.0010000000  1754.4829644905  5346.0465811931  0.0000000000  1.3263041874
  5323.5010000000  1750.3457475378  5336.6191418965  0.0000000000  1.3255296209
  5311.0010000000  1746.2085634981  5327.1861881905  0.0000000000  1.3247536906
  5298.5010000000  1742.0714138317  5317.7477069508  0.0000000000  1.3239763912
  5286.0010000000  1737.9342938557  5308.3036709447  0.0000000000  1.3231977161
  5273.5010000000  1733.7972085919  5298.8540749993  0.0000000000  1.3224176606
  5261.0010000000  1729.6601569189  5289.3988998343  0.0000000000  1.3216362186
  5248.5010000000  1725.5231347749  5279.9381193482  0.0000000000  1.3208533838
  5236.0010000000  1721.3861508941  5270.4717366144  0.0000000000  1.3200691517
  5223.5010000000  1717.2491953350  5260.9997118904  0.0000000000  1.3192835148
  5211.0010000000  1713.1122772121  5251.5220489566  0.0000000000  1.3184964689
  5198.5010000000  1708.9753901565  5242.0387160471  0.0000000000  1.3177080067
  5186.0010000000  1704.8385374085  5232.5497033139  0.0000000000  1.3169181230
  5173.5010000000  1700.7017192794  5223.0549941094  0.0000000000  1.3161268117
  5161.0010000000  1696.5649362881  5213.5545721679  0.0000000000  1.3153340670
  5148.5010000000  1692.4281860582  5204.0484144771  0.0000000000  1.3145398822
  5136.0010000000  1688.2914695398  5194.5365055645  0.0000000000  1.3137442513
  5123.5010000000  1684.1547847993  5185.0188232295  0.0000000000  1.3129471680
  5111.0010000000  1680.0181393876  5175.4953670042  0.0000000000  1.3121486273
  5098.5010000000  1675.8815256213  5165.9661012596  0.0000000000  1.3113486215
  5086.0010000000  1671.7449483864  5156.4310192053  0.0000000000  1.3105471452
  5073.5010000000  1667.6084035497  5146.8900931691  0.0000000000  1.3097441914
  5061.0010000000  1663.4718933549  5137.3433100758  0.0000000000  1.3089397540
  5048.5010000000  1659.3354202528  5127.7906572391  0.0000000000  1.3081338271
  5036.0010000000  1655.1989838503  5118.2321153106  0.0000000000  1.3073264041
  5023.5010000000  1651.0625809395  5108.6676583244  0.0000000000  1.3065174778
  5011.0010000000  1646.9262116042  5099.0972678104  0.0000000000  1.3057070418
  4998.5010000000  1642.7898791916  5089.5209327511  0.0000000000  1.3048950901
  4986.0010000000  1638.6535842281  5079.9386355051  0.0000000000  1.3040816160
  4973.5010000000  1634.5173244478  5070.3503518520  0.0000000000  1.3032666125
  4961.0010000000  1630.3810978373  5060.7560580360  0.0000000000  1.3024500724
  4948.5010000000  1626.2449116683  5051.1557517382  0.0000000000  1.3016319903
  4936.0010000000  1622.1087583713  5041.5493960928  0.0000000000  1.3008123579
  4923.5010000000  1617.9726426726  5031.9369826629  0.0000000000  1.2999911692
  4911.0010000000  1613.8365635182  5022.3184894816  0.0000000000  1.2991684171
  4898.5010000000  1609.7005201067  5012.6938950512  0.0000000000  1.2983440944
  4886.0010000000  1605.5645148717  5003.0631852902  0.0000000000  1.2975181945
  4873.5010000000  1601.4285474999  4993.4263396157  0.0000000000  1.2966907104
  4861.0010000000  1597.2926149606  4983.7833309886  0.0000000000  1.2958616342
  4848.5010000000  1593.1567204280  4974.1341467167  0.0000000000  1.2950309595
  4836.0010000000  1589.0208643471  4964.4787676360  0.0000000000  1.2941986789
  4823.5010000000  1584.8850444624  4954.8171681556  0.0000000000  1.2933647849
  4811.0010000000  1580.7492646891  4945.1493369812  0.0000000000  1.2925292709
  4798.5010000000  1576.6135203467  4935.4752426089  0.0000000000  1.2916921284
  4786.0010000000  1572.4778129256  4925.7948678331  0.0000000000  1.2908533504
  4773.5010000000  1568.3421470991  4916.1082027925  0.0000000000  1.2900129302
  4761.0010000000  1564.2065160721  4906.4152106432  0.0000000000  1.2891708591
  4748.5010000000  1560.0709250464  4896.7158825200  0.0000000000  1.2883271303
  4736.0010000000  1555.9353736274  4887.0101963262  0.0000000000  1.2874817362
  4723.5010000000  1551.7998616963  4877.2981304836  0.0000000000  1.2866346689
  4711.0010000000  1547.6643865086  4867.5796571135  0.0000000000  1.2857859202
  4698.5010000000  1543.5289514100  4857.8547625166  0.0000000000  1.2849354830
  4686.0010000000  1539.3935542191  4848.1234198746  0.0000000000  1.2840833487
  4673.5010000000  1535.2581959377  4838.3856097216  0.0000000000  1.2832295098
  4661.0010000000  1531.1228778429  4828.6413131158  0.0000000000  1.2823739584
  4648.5010000000  1526.9876014879  4818.8905116400  0.0000000000  1.2815166869
  4636.0010000000  1522.8523629684  4809.1331738716  0.0000000000  1.2806576862
  4623.5010000000  1518.7171644238  4799.3692825017  0.0000000000  1.2797969486
  4611.0010000000  1514.5820054144  4789.5988140017  0.0000000000  1.2789344659
  4598.5010000000  1510.4468886484  4779.8217521480  0.0000000000  1.2780702301
  4586.0010000000  1506.3118114232  4770.0380677884  0.0000000000  1.2772042324
  4573.5010000000  1502.1767770333  4760.2477458162  0.0000000000  1.2763364651
  4561.0010000000  1498.0417805544  4750.4507515247  0.0000000000  1.2754669186
  4548.5010000000  1493.9068258847  4740.6470709565  0.0000000000  1.2745955851
  4536.0010000000  1489.7719115584  4730.8366773045  0.0000000000  1.2737224557
  4523.5010000000  1485.6370392459  4721.0195510546  0.0000000000  1.2728475221
  4511.0010000000  1481.5022081087  4711.1956665933  0.0000000000  1.2719707753
  4498.5010000000  1477.3674204326  4701.3650055842  0.0000000000  1.2710922070
  4486.0010000000  1473.2326732096  4691.5275369569  0.0000000000  1.2702118077
  4473.5010000000  1469.0979665681  4681.6832369392  0.0000000000  1.2693295684
  4461.0010000000  1464.9633037433  4671.8320890124  0.0000000000  1.2684454807
  4448.5010000000  1460.8286854906  4661.9740706109  0.0000000000  1.2675595357
  4436.0010000000  1456.6941073420  4652.1091465515  0.0000000000  1.2666717233
  4423.5010000000  1452.5595707327  4642.2372955638  0.0000000000  1.2657820346
  4411.0010000000  1448.4250801813  4632.3585035990  0.0000000000  1.2648904612
  4398.5010000000  1444.2906294845  4622.4727308330  0.0000000000  1.2639969923
  4386.0010000000  1440.1562238290  4612.5799645020  0.0000000000  1.2631016197
  4373.5010000000  1436.0218604700  4602.6801727162  0.0000000000  1.2622043332
  4361.0010000000  1431.8875425071  4592.7733374123  0.0000000000  1.2613051238
  4348.5010000000  1427.7532678991  4582.8594280505  0.0000000000  1.2604039814
  4336.0010000000  1423.6190376997  4572.9384213394  0.0000000000  1.2595008965
  4323.5010000000  1419.4848505889  4563.0102881232  0.0000000000  1.2585958590
  4311.0010000000  1415.3507083297  4553.0750064789  0.0000000000  1.2576888593
  4298.5010000000  1411.2166103232  4543.1325486408  0.0000000000  1.2567798873
  4286.0010000000  1407.0825563399  4533.1828875549  0.0000000000  1.2558689328
  4273.5010000000  1402.9485492158  4523.2260033763  0.0000000000  1.2549559864
  4261.0010000000  1398.8145867526  4513.2618639640  0.0000000000  1.2540410372
  4248.5010000000  1394.6806698291  4503.2904444082  0.0000000000  1.2531240751
  4236.0010000000  1390.5467970154  4493.3117140500  0.0000000000  1.2522050895
  4223.5010000000  1386.4129699472  4483.3256494458  0.0000000000  1.2512840702
  4211.0010000000  1382.2791906296  4473.3322278736  0.0000000000  1.2503610071
  4198.5010000000  1378.1454561164  4463.3314144566  0.0000000000  1.2494358887
  4186.0010000000  1374.0117691872  4453.3231879778  0.0000000000  1.2485087051
  4173.5010000000  1369.8781303427  4443.3075215265  0.0000000000  1.2475794455
  4161.0010000000  1365.7445351916  4433.2843761389  0.0000000000  1.2466480978
  4148.5010000000  1361.6109876935  4423.2537328972  0.0000000000  1.2457146522
  4136.0010000000  1357.4774895462  4413.2155672240  0.0000000000  1.2447790976
  4123.5010000000  1353.3440375923  4403.1698425521  0.0000000000  1.2438414224
  4111.0010000000  1349.2106317336  4393.1165295364  0.0000000000  1.2429016151
  4098.5010000000  1345.0772749016  4383.0556060071  0.0000000000  1.2419596650
  4086.0010000000  1340.9439678145  4372.9870442200  0.0000000000  1.2410155608
  4073.5010000000  1336.8107064065  4362.9108045647  0.0000000000  1.2400692900
  4061.0010000000  1332.6774948604  4352.8268673252  0.0000000000  1.2391208418
  4048.5010000000  1328.5443325751  4342.7352009231  0.0000000000  1.2381702044
  4036.0010000000  1324.4112193908  4332.6357746430  0.0000000000  1.2372173657
  4023.5010000000  1320.2781555884  4322.5285586338  0.0000000000  1.2362623139
  4011.0010000000  1316.1451393200  4312.4135176183  0.0000000000  1.2353050365
  3998.5010000000  1312.0121743312  4302.2906297940  0.0000000000  1.2343455221
  3986.0010000000  1307.8792596683  4292.1598616432  0.0000000000  1.2333837583
  3973.5010000000  1303.7463948424  4282.0211805601  0.0000000000  1.2324197324
  3961.0010000000  1299.6135798301  4271.8745548539  0.0000000000  1.2314534321
  3948.5010000000  1295.4808150732  4261.7199537502  0.0000000000  1.2304848447
  3936.0010000000  1291.3481014785  4251.5573473938  0.0000000000  1.2295139577
  3923.5010000000  1287.2154404184  4241.3867068505  0.0000000000  1.2285407587
  3911.0010000000  1283.0828286860  4231.2079916811  0.0000000000  1.2275652339
  3898.5010000000  1278.9502686203  4221.0211748603  0.0000000000  1.2265873708
  3886.0010000000  1274.8177630253  4210.8262302904  0.0000000000  1.2256071570
  3873.5010000000  1270.6853076588  4200.6231142513  0.0000000000  1.2246245780
  3861.0010000000  1266.5529038121  4190.4117964237  0.0000000000  1.2236396208
  3848.5010000000  1262.4205532658  4180.1922474633  0.0000000000  1.2226522722
  3836.0010000000  1258.2882582900  4169.9644390033  0.0000000000  1.2216625192
  3823.5010000000  1254.1560142058  4159.7283252235  0.0000000000  1.2206703468
  3811.0010000000  1250.0238218435  4149.4838736752  0.0000000000  1.2196757414
  3798.5010000000  1245.8916850144  4139.2310590589  0.0000000000  1.2186786898
  3786.0010000000  1241.7596030966  4128.9698448341  0.0000000000  1.2176791777
  3773.5010000000  1237.6275735519  4118.7001894270  0.0000000000  1.2166771903
  3761.0010000000  1233.4955993019  4108.4220645652  0.0000000000  1.2156727137
  3748.5010000000  1229.3636788966  4098.1354308440  0.0000000000  1.2146657332
  3736.0010000000  1225.2318138854  4087.8402560522  0.0000000000  1.2136562344
  3723.5010000000  1221.1000063555  4077.5365090594  0.0000000000  1.2126442029
  3711.0010000000  1216.9682516596  4067.2241416603  0.0000000000  1.2116296228
  3698.5010000000  1212.8365530163  4056.9031249877  0.0000000000  1.2106124797
  3686.0010000000  1208.7049117706  4046.5734252318  0.0000000000  1.2095927586
  3673.5010000000  1204.5733250181  4036.2349976713  0.0000000000  1.2085704436
  3661.0010000000  1200.4417976655  4025.8878168403  0.0000000000  1.2075455203
  3648.5010000000  1196.3103255834  4015.5318343635  0.0000000000  1.2065179720
  3636.0010000000  1192.1789124409  4005.1670211067  0.0000000000  1.2054877838
  3623.5010000000  1188.0475553262  3994.7933311374  0.0000000000  1.2044549390
  3611.0010000000  1183.9162567139  3984.4107317374  0.0000000000  1.2034194221
  3598.5010000000  1179.7850149286  3974.0191794605  0.0000000000  1.2023812165
  3586.0010000000  1175.6538336562  3963.6186440405  0.0000000000  1.2013403066
  3573.5010000000  1171.5227101010  3953.2090785906  0.0000000000  1.2002966752
  3561.0010000000  1167.3916444788  3942.7904434813  0.0000000000  1.1992503055
  3548.5010000000  1163.2606399859  3932.3627062916  0.0000000000  1.1982011815
  3536.0010000000  1159.1296934174  3921.9258181254  0.0000000000  1.1971492853
  3523.5010000000  1154.9988092490  3911.4797491615  0.0000000000  1.1960946008
  3511.0010000000  1150.8679855926  3901.0244531732  0.0000000000  1.1950371101
  3498.5010000000  1146.7372212464  3890.5598853209  0.0000000000  1.1939767953
  3486.0010000000  1142.6065180078  3880.0860080232  0.0000000000  1.1929136392
  3473.5010000000  1138.4758760291  3869.6027791947  0.0000000000  1.1918476238
  3461.0010000000  1134.3452961489  3859.1101581491  0.0000000000  1.1907787313
  3448.5010000000  1130.2147775984  3848.6080997670  0.0000000000  1.1897069432
  3436.0010000000  1126.0843226078  3838.0965662025  0.0000000000  1.1886322417
  3423.5010000000  1121.9539295307  3827.5755093919  0.0000000000  1.1875546076
  3411.0010000000  1117.8235997323  3817.0448885739  0.0000000000  1.1864740225
  3398.5010000000  1113.6933330205  3806.5046586555  0.0000000000  1.1853904673
  3386.0010000000  1109.5631299393  3795.9547760509  0.0000000000  1.1843039229
  3373.5010000000  1105.4329895131  3785.3951929148  0.0000000000  1.1832143696
  3361.0010000000  1101.3029160278  3774.8258744819  0.0000000000  1.1821217891
  3348.5010000000  1097.1729055057  3764.2467644650  0.0000000000  1.1810261603
  3336.0010000000  1093.0429614931  3753.6578254473  0.0000000000  1.1799274643
  3323.5010000000  1088.9130838108  3743.0590100847  0.0000000000  1.1788256808
  3311.0010000000  1084.7832708414  3732.4502669349  0.0000000000  1.1777207889
  3298.5010000000  1080.6535239979  3721.8315519298  0.0000000000  1.1766127684
  3286.0010000000  1076.5238432682  3711.2028169347  0.0000000000  1.1755015983
  3273.5010000000  1072.3942294519  3700.5640154917  0.0000000000  1.1743872579
  3261.0010000000  1068.2646841611  3689.9151028250  0.0000000000  1.1732697262
  3248.5010000000  1064.1352076264  3679.2560301824  0.0000000000  1.1721489819
  3236.0010000000  1060.0057965427  3668.5867392420  0.0000000000  1.1710250022
  3223.5010000000  1055.8764572141  3657.9071960759  0.0000000000  1.1698977669
  3211.0010000000  1051.7471836878  3647.2173346312  0.0000000000  1.1687672522
  3198.5010000000  1047.6179817877  3636.5171188789  0.0000000000  1.1676334371
  3186.0010000000  1043.4888495049  3625.8064920683  0.0000000000  1.1664962985
  3173.5010000000  1039.3597857441  3615.0853993416  0.0000000000  1.1653558131
  3161.0010000000  1035.2307946208  3604.3537989138  0.0000000000  1.1642119589
  3148.5010000000  1031.1018725447  3593.6116285141  0.0000000000  1.1630647113
  3136.0010000000  1026.9730232976  3582.8588445642  0.0000000000  1.1619140478
  3123.5010000000  1022.8442451617  3572.0953886978  0.0000000000  1.1607599439
  3111.0010000000  1018.7155405683  3561.3212128731  0.0000000000  1.1596023761
  3098.5010000000  1014.5869075843  3550.5362571712  0.0000000000  1.1584413194
  3086.0010000000  1010.4583484321  3539.7404720209  0.0000000000  1.1572767495
  3073.5010000000  1006.3298631311  3528.9338015955  0.0000000000  1.1561086415
  3061.0010000000  1002.2014505943  3518.1161866515  0.0000000000  1.1549369698
  3048.5010000000   998.0731149321  3507.2875810501  0.0000000000  1.1537617098
  3036.0010000000   993.9448528835  3496.4479188012  0.0000000000  1.1525828349
  3023.5010000000   989.8166664106  3485.5971470779  0.0000000000  1.1514003193
  3011.0010000000   985.6885543499  3474.7352043007  0.0000000000  1.1502141362
  2998.5010000000   981.5605207349  3463.8620420219  0.0000000000  1.1490242600
  2986.0010000000   977.4325644410  3452.9775976708  0.0000000000  1.1478306632
  2973.5010000000   973.3046833859  3442.0818055674  0.0000000000  1.1466333180
  2961.0010000000   969.1768827427  3431.1746186150  0.0000000000  1.1454321980
  2948.5010000000   965.0491585333  3420.2559649723  0.0000000000  1.1442272740
  2936.0010000000   960.9215140476  3409.3257914187  0.0000000000  1.1430185186
  2923.5010000000   956.7939475929  3398.3840309556  0.0000000000  1.1418059026
  2911.0010000000   952.6664626865  3387.4306297912  0.0000000000  1.1405893981
  2898.5010000000   948.5390579277  3376.4655204856  0.0000000000  1.1393689751
  2886.0010000000   944.4117331141  3365.4886381464  0.0000000000  1.1381446039
  2873.5010000000   940.2844912407  3354.4999257628  0.0000000000  1.1369162553
  2861.0010000000   936.1573294993  3343.4993102400  0.0000000000  1.1356838979
  2848.5010000000   932.0302513110  3332.4867344297  0.0000000000  1.1344475021
  2836.0010000000   927.9032563455  3321.4621305357  0.0000000000  1.1332070365
  2823.5010000000   923.7763445495  3310.4254308286  0.0000000000  1.1319624694
  2811.0010000000   919.6495171463  3299.3765703177  0.0000000000  1.1307137694
  2798.5010000000   915.5227746759  3288.3154815044  0.0000000000  1.1294609042
  2786.0010000000   911.3961170276  3277.2420944495  0.0000000000  1.1282038411
  2773.5010000000   907.2695454204  3266.1563420753  0.0000000000  1.1269425472
  2761.0010000000   903.1430594919  3255.0581523433  0.0000000000  1.1256769889
  2748.5010000000   899.0166612157  3243.9474587715  0.0000000000  1.1244071328
  2736.0010000000   894.8903510303  3232.8241900200  0.0000000000  1.1231329446
  2723.5010000000   890.7641278893  3221.6882699904  0.0000000000  1.1218543892
  2711.0010000000   886.6379940949  3210.5396308596  0.0000000000  1.1205714320
  2698.5010000000   882.5119514508  3199.3782027078  0.0000000000  1.1192840379
  2686.0010000000   878.3859974946  3188.2039032896  0.0000000000  1.1179921698
  2673.5010000000   874.2601331725  3177.0166587755  0.0000000000  1.1166957914
  2661.0010000000   870.1343609187  3165.8163985782  0.0000000000  1.1153948664
  2648.5010000000   866.0086808952  3154.6030451367  0.0000000000  1.1140893572
  2636.0010000000   861.8830948049  3143.3765242516  0.0000000000  1.1127792262
  2623.5010000000   857.7576002920  3132.1367498294  0.0000000000  1.1114644342
  2611.0010000000   853.6322003422  3120.8836494626  0.0000000000  1.1101449429
  2598.5010000000   849.5068939491  3109.6171389958  0.0000000000  1.1088207125
  2586.0010000000   845.3816854484  3098.3371479854  0.0000000000  1.1074917041
  2573.5010000000   841.2565697299  3087.0435792655  0.0000000000  1.1061578756
  2561.0010000000   837.1315526062  3075.7363646405  0.0000000000  1.1048191874
  2548.5010000000   833.0066323786  3064.4154144317  0.0000000000  1.1034755974
  2536.0010000000   828.8818109240  3053.0806478207  0.0000000000  1.1021270638
  2523.5010000000   824.7570882224  3041.7319778280  0.0000000000  1.1007735436
  2511.0010000000   820.6324642308  3030.3693164303  0.0000000000  1.0994149934
  2498.5010000000   816.5079425153  3018.9925845703  0.0000000000  1.0980513703
  2486.0010000000   812.3835194620  3007.6016823848  0.0000000000  1.0966826283
  2473.5010000000   808.2592005186  2996.1965340069  0.0000000000  1.0953087240
  2461.0010000000   804.1349822683  2984.7770380403  0.0000000000  1.0939296102
  2448.5010000000   800.0108685841  2973.3431122004  0.0000000000  1.0925452416
  2436.0010000000   795.8868581683  2961.8946588144  0.0000000000  1.0911555707
  2423.5010000000   791.7629534818  2950.4315895472  0.0000000000  1.0897605502
  2411.0010000000   787.6391554550  2938.9538107186  0.0000000000  1.0883601319
  2398.5010000000   783.5154626833  2927.4612210146  0.0000000000  1.0869542660
  2386.0010000000   779.3918784648  2915.9537310778  0.0000000000  1.0855429038
  2373.5010000000   775.2684020932  2904.4312392267  0.0000000000  1.0841259941
  2361.0010000000   771.1450341504  2892.8936461812  0.0000000000  1.0827034857
  2348.5010000000   767.0217773826  2881.3408575220  0.0000000000  1.0812753274
  2336.0010000000   762.8986298581  2869.7727645003  0.0000000000  1.0798414656
  2323.5010000000   758.7755953265  2858.1892730519  0.0000000000  1.0784018477
  2311.0010000000   754.6526746664  2846.5902798065  0.0000000000  1.0769564196
  2298.5010000000   750.5298659887  2834.9756723016  0.0000000000  1.0755051251
  2286.0010000000   746.4071731548  2823.3453529520  0.0000000000  1.0740479096
  2273.5010000000   742.2845948135  2811.6992081476  0.0000000000  1.0725847154
  2261.0010000000   738.1621329021  2800.0371321914  0.0000000000  1.0711154853
  2248.5010000000   734.0397893049  2788.3590178673  0.0000000000  1.0696401613
  2236.0010000000   729.9175642501  2776.6647518634  0.0000000000  1.0681586837
  2223.5010000000   725.7954572208  2764.9542173025  0.0000000000  1.0666709917
  2211.0010000000   721.6734719481  2753.2273079152  0.0000000000  1.0651770251
  2198.5010000000   717.5516065712  2741.4839000463  0.0000000000  1.0636767208
  2186.0010000000   713.4298652023  2729.7238855303  0.0000000000  1.0621700167
  2173.5010000000   709.3082465154  2717.9471391597  0.0000000000  1.0606568479
  2161.0010000000   705.1867536001  2706.1535467582  0.0000000000  1.0591371500
  2148.5010000000   701.0653850934  2694.3429798121  0.0000000000  1.0576108559
  2136.0010000000   696.9441433324  2682.5153187598  0.0000000000  1.0560778990
  2123.5010000000   692.8230311531  2670.6704438315  0.0000000000  1.0545382114
  2111.0010000000   688.7020456036  2658.8082169186  0.0000000000  1.0529917224
  2098.5010000000   684.5811915491  2646.9285206649  0.0000000000  1.0514383628
  2086.0010000000   680.4604690009  2635.0312219913  0.0000000000  1.0498780604
  2073.5010000000   676.3398787652  2623.1161883027  0.0000000000  1.0483107423
  2061.0010000000   672.2194224966  2611.1832876235  0.0000000000  1.0467363345
  2048.5010000000   668.0991012017  2599.2323842375  0.0000000000  1.0451547616
  2036.0010000000   663.9789153283  2587.2633388936  0.0000000000  1.0435659467
  2023.5010000000   659.8588671564  2575.2760157190  0.0000000000  1.0419698124
  2011.0010000000   655.7389577787  2563.2702734124  0.0000000000  1.0403662794
  1998.5010000000   651.6191887276  2551.2459699320  0.0000000000  1.0387552672
  1986.0010000000   647.4995605338  2539.2029582447  0.0000000000  1.0371366935
  1973.5010000000   643.3800758461  2527.1410954028  0.0000000000  1.0355104755
  1961.0010000000   639.2607334705  2515.0602250551  0.0000000000  1.0338765275
  1948.5010000000   635.1415375017  2502.9602041543  0.0000000000  1.0322347640
  1936.0010000000   631.0224883787  2490.8408766997  0.0000000000  1.0305850970
  1923.5010000000   626.9035874972  2478.7020872061  0.0000000000  1.0289274370
  1911.0010000000   622.7848372819  2466.5436808913  0.0000000000  1.0272616934
  1898.5010000000   618.6662368698  2454.3654908771  0.0000000000  1.0255877726
  1886.0010000000   614.5477895697  2442.1673601680  0.0000000000  1.0239055811
  1873.5010000000   610.4294956203  2429.9491201979  0.0000000000  1.0222150224
  1861.0010000000   606.3113581356  2417.7106083843  0.0000000000  1.0205159991
  1848.5010000000   602.1933781239  2405.4516533009  0.0000000000  1.0188084116
  1836.0010000000   598.0755567904  2393.1720814419  0.0000000000  1.0170921581
  1823.5010000000   593.9578956477  2380.8717174948  0.0000000000  1.0153671353
  1811.0010000000   589.8403966248  2368.5503846154  0.0000000000  1.0136332380
  1798.5010000000   585.7230614746  2356.2079025983  0.0000000000  1.0118903588
  1786.0010000000   581.6058926016  2343.8440902926  0.0000000000  1.0101383888
  1773.5010000000   577.4888903918  2331.4587575156  0.0000000000  1.0083772158
  1761.0010000000   573.3720575442  2319.0517179937  0.0000000000  1.0066067266
  1748.5010000000   569.2553950197  2306.6227771120  0.0000000000  1.0048268049
  1736.0010000000   565.1389049607  2294.1717406333  0.0000000000  1.0030373328
  1723.5010000000   561.0225908020  2281.6984149909  0.0000000000  1.0012381904
  1711.0010000000   556.9064519717  2269.2025911453  0.0000000000  0.9994292538
  1698.5010000000   552.7904915494  2256.6840677051  0.0000000000  0.9976103981
  1686.0010000000   548.6747123087  2244.1426388781  0.0000000000  0.9957814958
  1673.5010000000   544.5591142250  2231.5780867601  0.0000000000  0.9939424153
  1661.0010000000   540.4437013312  2218.9902021567  0.0000000000  0.9920930245
  1648.5010000000   536.3284745406  2206.3787625944  0.0000000000  0.9902331867
  1636.0010000000   532.2134371392  2193.7435490168  0.0000000000  0.9883627637
  1623.5010000000   528.0985896988  2181.0843300908  0.0000000000  0.9864816131
  1611.0010000000   523.9839361560  2168.4008807843  0.0000000000  0.9845895909
  1598.5010000000   519.8694774817  2155.6929627923  0.0000000000  0.9826865487
  1586.0010000000   515.7552157966  2142.9603370885  0.0000000000  0.9807723354
  1573.5010000000   511.6411545414  2130.2027643778  0.0000000000  0.9788467973
  1561.0010000000   507.5272954917  2117.4199957401  0.0000000000  0.9769097762


==> anc/s83s_18-PCE155/s83s_18-PCE155-eos7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12951.0767039480 23870.2192178815  0.0000000000  2.1789526620
 38998.5010000000 12930.3034077114 23841.5299898219  0.0000000000  2.1780818786
 38936.0010000000 12909.5301312903 23812.8292535572  0.0000000000  2.1772100475
 38873.5010000000 12888.7569164810 23784.1170436785  0.0000000000  2.1763371672
 38811.0010000000 12867.9837485509 23755.3933166060  0.0000000000  2.1754632344
 38748.5010000000 12847.2105990077 23726.6580096051  0.0000000000  2.1745882448
 38686.0010000000 12826.4375104354 23697.9111581712  0.0000000000  2.1737121972
 38623.5010000000 12805.6644549867 23669.1527002843  0.0000000000  2.1728350874
 38561.0010000000 12784.8914334467 23640.3826134392  0.0000000000  2.1719569125
 38498.5010000000 12764.1184609881 23611.6008949851  0.0000000000  2.1710776701
 38436.0010000000 12743.3455389725 23582.8075230708  0.0000000000  2.1701973572
 38373.5010000000 12722.5726550362 23554.0024567250  0.0000000000  2.1693159702
 38311.0010000000 12701.7997971978 23525.1856553912  0.0000000000  2.1684335055
 38248.5010000000 12681.0269818686 23496.3571178091  0.0000000000  2.1675499608
 38186.0010000000 12660.2542257049 23467.5168430073  0.0000000000  2.1666653337
 38123.5010000000 12639.4815176671 23438.6647914878  0.0000000000  2.1657796206
 38061.0010000000 12618.7088331450 23409.8009047770  0.0000000000  2.1648928174
 37998.5010000000 12597.9361897881 23380.9251830122  0.0000000000  2.1640049215
 37936.0010000000 12577.1636054910 23352.0376266213  0.0000000000  2.1631159308
 37873.5010000000 12556.3910566883 23323.1381782901  0.0000000000  2.1622258409
 37811.0010000000 12535.6185480350 23294.2268198442  0.0000000000  2.1613346489
 37748.5010000000 12514.8460845001 23265.3035334652  0.0000000000  2.1604423519
 37686.0010000000 12494.0736575162 23236.3682823946  0.0000000000  2.1595489462
 37623.5010000000 12473.3012865644 23207.4210688553  0.0000000000  2.1586544295
 37561.0010000000 12452.5289637395 23178.4618568350  0.0000000000  2.1577587982
 37498.5010000000 12431.7566539228 23149.4905722457  0.0000000000  2.1568620475
 37436.0010000000 12410.9844052020 23120.5072569447  0.0000000000  2.1559641763
 37373.5010000000 12390.2122107169 23091.5118760902  0.0000000000  2.1550651809
 37311.0010000000 12369.4400364972 23062.5043568628  0.0000000000  2.1541650566
 37248.5010000000 12348.6679314683 23033.4847421010  0.0000000000  2.1532638021
 37186.0010000000 12327.8958623913 23004.4529598017  0.0000000000  2.1523614129
 37123.5010000000 12307.1238239373 22975.4089768195  0.0000000000  2.1514578851
 37061.0010000000 12286.3518385147 22946.3527987061  0.0000000000  2.1505532165
 36998.5010000000 12265.5799014567 22917.2843930710  0.0000000000  2.1496474036
 36936.0010000000 12244.8080084792 22888.2037279501  0.0000000000  2.1487404426
 36873.5010000000 12224.0361556814 22859.1107718065  0.0000000000  2.1478323301
 36811.0010000000 12203.2643395452 22830.0054935309  0.0000000000  2.1469230624
 36748.5010000000 12182.4925841164 22800.8879005522  0.0000000000  2.1460126372
 36686.0010000000 12161.7208593926 22771.7579244434  0.0000000000  2.1451010498
 36623.5010000000 12140.9491901160 22742.6155734266  0.0000000000  2.1441882976
 36561.0010000000 12120.1775741964 22713.4608180115  0.0000000000  2.1432743772
 36498.5010000000 12099.4059828845 22684.2935911580  0.0000000000  2.1423592838
 36436.0010000000 12078.6344419672 22655.1139022821  0.0000000000  2.1414430150
 36373.5010000000 12057.8629505032 22625.9217231863  0.0000000000  2.1405255671
 36311.0010000000 12037.0915079338 22596.7170261051  0.0000000000  2.1396069368
 36248.5010000000 12016.3201140836 22567.4997837058  0.0000000000  2.1386871203
 36186.0010000000 11995.5487557261 22538.2699501802  0.0000000000  2.1377661135
 36123.5010000000 11974.7774469206 22509.0275180038  0.0000000000  2.1368439134
 36061.0010000000 11954.0061752414 22479.7724422695  0.0000000000  2.1359205159
 35998.5010000000 11933.2349554787 22450.5047162892  0.0000000000  2.1349959179
 35936.0010000000 11912.4637893719 22421.2243149021  0.0000000000  2.1340701159
 35873.5010000000 11891.6926790433 22391.9312133833  0.0000000000  2.1331431063
 35811.0010000000 11870.9216003396 22362.6253498242  0.0000000000  2.1322148844
 35748.5010000000 11850.1505562539 22333.3067004725  0.0000000000  2.1312854465
 35686.0010000000 11829.3795767504 22303.9752795683  0.0000000000  2.1303547903
 35623.5010000000 11808.6086389298 22274.6310266154  0.0000000000  2.1294229110
 35561.0010000000 11787.8377469337 22245.2739191767  0.0000000000  2.1284898051
 35498.5010000000 11767.0669052870 22215.9039352552  0.0000000000  2.1275554689
 35436.0010000000 11746.2961056730 22186.5210345824  0.0000000000  2.1266198983
 35373.5010000000 11725.5253534348 22157.1251960919  0.0000000000  2.1256830897
 35311.0010000000 11704.7546542983 22127.7163991585  0.0000000000  2.1247450396
 35248.5010000000 11683.9839880290 22098.2945862755  0.0000000000  2.1238057431
 35186.0010000000 11663.2134006860 22068.8597937379  0.0000000000  2.1228651985
 35123.5010000000 11642.4428334084 22039.4119090552  0.0000000000  2.1219233992
 35061.0010000000 11621.6723199021 22009.9509507975  0.0000000000  2.1209803428
 34998.5010000000 11600.9018548108 21980.4768820600  0.0000000000  2.1200360253
 34936.0010000000 11580.1314463153 21950.9896850285  0.0000000000  2.1190904429
 34873.5010000000 11559.3610768467 21921.4893052101  0.0000000000  2.1181435909
 34811.0010000000 11538.5907554566 21891.9757257824  0.0000000000  2.1171954658
 34748.5010000000 11517.8204915795 21862.4489303704  0.0000000000  2.1162460639
 34686.0010000000 11497.0502690055 21832.9088660221  0.0000000000  2.1152953806
 34623.5010000000 11476.2800980402 21803.3555173583  0.0000000000  2.1143434121
 34561.0010000000 11455.5099634150 21773.7888324911  0.0000000000  2.1133901539
 34498.5010000000 11434.7399022274 21744.2088339648  0.0000000000  2.1124356034
 34436.0010000000 11413.9698741590 21714.6154339674  0.0000000000  2.1114797547
 34373.5010000000 11393.1998912569 21685.0086191202  0.0000000000  2.1105226042
 34311.0010000000 11372.4299659511 21655.3883764965  0.0000000000  2.1095641484
 34248.5010000000 11351.6600981639 21625.7546752264  0.0000000000  2.1086043831
 34186.0010000000 11330.8902753985 21596.1074665818  0.0000000000  2.1076433035
 34123.5010000000 11310.1204985364 21566.4467207839  0.0000000000  2.1066809054
 34061.0010000000 11289.3507689122 21536.7724085758  0.0000000000  2.1057171848
 33998.5010000000 11268.5811011329 21507.0845195504  0.0000000000  2.1047521379
 33936.0010000000 11247.8114717833 21477.3829888231  0.0000000000  2.1037857594
 33873.5010000000 11227.0418963942 21447.6678070506  0.0000000000  2.1028180458
 33811.0010000000 11206.2723653464 21417.9389287919  0.0000000000  2.1018489923
 33748.5010000000 11185.5028950416 21388.1963457194  0.0000000000  2.1008785953
 33686.0010000000 11164.7334768020 21358.4400134770  0.0000000000  2.0999068501
 33623.5010000000 11143.9641024742 21328.6698883031  0.0000000000  2.0989337518
 33561.0010000000 11123.1947898189 21298.8859634503  0.0000000000  2.0979592969
 33498.5010000000 11102.4255062691 21269.0881598615  0.0000000000  2.0969834795
 33436.0010000000 11081.6562958820 21239.2765082653  0.0000000000  2.0960062971
 33373.5010000000 11060.8871271031 21209.4509307654  0.0000000000  2.0950277438
 33311.0010000000 11040.1180195406 21179.6114227656  0.0000000000  2.0940478160
 33248.5010000000 11019.3489427596 21149.7579076356  0.0000000000  2.0930665078
 33186.0010000000 10998.5799425221 21119.8904181257  0.0000000000  2.0920838167
 33123.5010000000 10977.8109894057 21090.0088787727  0.0000000000  2.0910997369
 33061.0010000000 10957.0420797602 21060.1132509980  0.0000000000  2.0901142635
 32998.5010000000 10936.2732104594 21030.2034968260  0.0000000000  2.0891273918
 32936.0010000000 10915.5044289701 21000.2796510413  0.0000000000  2.0881391194
 32873.5010000000 10894.7356705040 20970.3415865613  0.0000000000  2.0871494385
 32811.0010000000 10873.9669834866 20940.3893392949  0.0000000000  2.0861583467
 32748.5010000000 10853.1983293372 20910.4228195690  0.0000000000  2.0851658376
 32686.0010000000 10832.4297448877 20880.4420463470  0.0000000000  2.0841719081
 32623.5010000000 10811.6612051405 20850.4469492274  0.0000000000  2.0831765523
 32561.0010000000 10790.8927229950 20820.4375123636  0.0000000000  2.0821797659
 32498.5010000000 10770.1242994113 20790.4137025308  0.0000000000  2.0811815443
 32436.0010000000 10749.3559358734 20760.3754871153  0.0000000000  2.0801818826
 32373.5010000000 10728.5876096770 20730.3227983459  0.0000000000  2.0791807749
 32311.0010000000 10707.8193481387 20700.2556406707  0.0000000000  2.0781782176
 32248.5010000000 10687.0511296741 20670.1739476136  0.0000000000  2.0771742048
 32186.0010000000 10666.2829702736 20640.0777069487  0.0000000000  2.0761687323
 32123.5010000000 10645.5148740958 20609.9668891812  0.0000000000  2.0751617952
 32061.0010000000 10624.7468212899 20579.8414298365  0.0000000000  2.0741533878
 31998.5010000000 10603.9788294188 20549.7013185375  0.0000000000  2.0731435057
 31936.0010000000 10583.2108920362 20519.5465099294  0.0000000000  2.0721321436
 31873.5010000000 10562.4430032919 20489.3769593461  0.0000000000  2.0711192962
 31811.0010000000 10541.6751823207 20459.1926582674  0.0000000000  2.0701049592
 31748.5010000000 10520.9074121797 20428.9935455918  0.0000000000  2.0690891268
 31686.0010000000 10500.1396887526 20398.7795786726  0.0000000000  2.0680717935
 31623.5010000000 10479.3720449406 20368.5507685834  0.0000000000  2.0670529558
 31561.0010000000 10458.6044412896 20338.3070209312  0.0000000000  2.0660326066
 31498.5010000000 10437.8368875755 20308.0483127910  0.0000000000  2.0650107410
 31436.0010000000 10417.0693940986 20277.7746218640  0.0000000000  2.0639873543
 31373.5010000000 10396.3019596141 20247.4859088718  0.0000000000  2.0629624411
 31311.0010000000 10375.5345834736 20217.1821352340  0.0000000000  2.0619359960
 31248.5010000000 10354.7672656243 20186.8632630689  0.0000000000  2.0609080138
 31186.0010000000 10334.0000066097 20156.5292551950  0.0000000000  2.0598784890
 31123.5010000000 10313.2327955730 20126.1800575960  0.0000000000  2.0588474157
 31061.0010000000 10292.4656462818 20095.8156520640  0.0000000000  2.0578147890
 30998.5010000000 10271.6985491076 20065.4359860234  0.0000000000  2.0567806031
 30936.0010000000 10250.9315189738 20035.0410426386  0.0000000000  2.0557448532
 30873.5010000000 10230.1645474799 20004.6307707786  0.0000000000  2.0547075333
 30811.0010000000 10209.3976268939 19974.2051200899  0.0000000000  2.0536686375
 30748.5010000000 10188.6307739271 19943.7640758561  0.0000000000  2.0526281609
 30686.0010000000 10167.8639820755 19913.3075891750  0.0000000000  2.0515860977
 30623.5010000000 10147.0972336527 19882.8355945313  0.0000000000  2.0505424412
 30561.0010000000 10126.3305472120 19852.3480793912  0.0000000000  2.0494971868
 30498.5010000000 10105.5639300154 19821.8450145036  0.0000000000  2.0484503289
 30436.0010000000 10084.7973545309 19791.3263193083  0.0000000000  2.0474018606
 30373.5010000000 10064.0308647108 19760.7920181107  0.0000000000  2.0463517781
 30311.0010000000 10043.2644108035 19730.2419972767  0.0000000000  2.0453000732
 30248.5010000000 10022.4980379529 19699.6762825439  0.0000000000  2.0442467423
 30186.0010000000 10001.7316978901 19669.0947619983  0.0000000000  2.0431917771
 30123.5010000000  9980.9654369504 19638.4974628143  0.0000000000  2.0421351739
 30061.0010000000  9960.1992317225 19607.8843092700  0.0000000000  2.0410769256
 29998.5010000000  9939.4330829477 19577.2552610115  0.0000000000  2.0400170263
 29936.0010000000  9918.6670153370 19546.6103128741  0.0000000000  2.0389554711
 29873.5010000000  9897.9009843294 19515.9493572668  0.0000000000  2.0378922518
 29811.0010000000  9877.1350160098 19485.2723906532  0.0000000000  2.0368273636
 29748.5010000000  9856.3691253895 19454.5793930075  0.0000000000  2.0357608011
 29686.0010000000  9835.6032933424 19423.8702936540  0.0000000000  2.0346925571
 29623.5010000000  9814.8375131168 19393.1450399693  0.0000000000  2.0336226251
 29561.0010000000  9794.0717902434 19362.4035972941  0.0000000000  2.0325509991
 29498.5010000000  9773.3061424440 19331.6459488436  0.0000000000  2.0314776739
 29436.0010000000  9752.5405535231 19300.8720274051  0.0000000000  2.0304026421
 29373.5010000000  9731.7750195860 19270.0817837518  0.0000000000  2.0293258973
 29311.0010000000  9711.0095489473 19239.2751865540  0.0000000000  2.0282474335
 29248.5010000000  9690.2441505902 19208.4522052903  0.0000000000  2.0271672448
 29186.0010000000  9669.4788113044 19177.6127762878  0.0000000000  2.0260853239
 29123.5010000000  9648.7135415200 19146.7568707555  0.0000000000  2.0250016650
 29061.0010000000  9627.9483295471 19115.8844268260  0.0000000000  2.0239162608
 28998.5010000000  9607.1831872627 19084.9954174442  0.0000000000  2.0228291055
 28936.0010000000  9586.4181044973 19054.0897825546  0.0000000000  2.0217401918
 28873.5010000000  9565.6530718973 19023.1674630644  0.0000000000  2.0206495126
 28811.0010000000  9544.8881262054 18992.2284683308  0.0000000000  2.0195570632
 28748.5010000000  9524.1232255723 18961.2726904127  0.0000000000  2.0184628346
 28686.0010000000  9503.3584081690 18930.3001403995  0.0000000000  2.0173668220
 28623.5010000000  9482.5936338327 18899.3107123417  0.0000000000  2.0162690165
 28561.0010000000  9461.8289421625 18868.3044190669  0.0000000000  2.0151694133
 28498.5010000000  9441.0643059103 18837.2811734031  0.0000000000  2.0140680041
 28436.0010000000  9420.2997436289 18806.2409563444  0.0000000000  2.0129647829
 28373.5010000000  9399.5352521570 18775.1837162273  0.0000000000  2.0118597426
 28311.0010000000  9378.7708068044 18744.1093689171  0.0000000000  2.0107528748
 28248.5010000000  9358.0064507676 18713.0179316403  0.0000000000  2.0096441748
 28186.0010000000  9337.2421386801 18681.9092888097  0.0000000000  2.0085336330
 28123.5010000000  9316.4779041047 18650.7834427978  0.0000000000  2.0074212440
 28061.0010000000  9295.7137368048 18619.6403301376  0.0000000000  2.0063070001
 27998.5010000000  9274.9496385131 18588.4799050534  0.0000000000  2.0051908942
 27936.0010000000  9254.1856007172 18557.3021061433  0.0000000000  2.0040729185
 27873.5010000000  9233.4216378792 18526.1069062577  0.0000000000  2.0029530664
 27811.0010000000  9212.6577321312 18494.8942294354  0.0000000000  2.0018313297
 27748.5010000000  9191.8939105906 18463.6640670855  0.0000000000  2.0007077023
 27686.0010000000  9171.1301570951 18432.4163453074  0.0000000000  1.9995821758
 27623.5010000000  9150.3664564468 18401.1509913454  0.0000000000  1.9984547420
 27561.0010000000  9129.6028382097 18369.8679995956  0.0000000000  1.9973253950
 27498.5010000000  9108.8392779612 18338.5672828915  0.0000000000  1.9961941256
 27436.0010000000  9088.0757850535 18307.2488046830  0.0000000000  1.9950609269
 27373.5010000000  9067.3123805480 18275.9125458680  0.0000000000  1.9939257922
 27311.0010000000  9046.5490318733 18244.5584061430  0.0000000000  1.9927887120
 27248.5010000000  9025.7857509963 18213.1863521406  0.0000000000  1.9916496792
 27186.0010000000  9005.0225506990 18181.7963515017  0.0000000000  1.9905086865
 27123.5010000000  8984.2594013047 18150.3883073986  0.0000000000  1.9893657245
 27061.0010000000  8963.4963390502 18118.9622224216  0.0000000000  1.9882207873
 26998.5010000000  8942.7333469321 18087.5180183643  0.0000000000  1.9870738657
 26936.0010000000  8921.9704197496 18056.0556345752  0.0000000000  1.9859249516
 26873.5010000000  8901.2075640100 18024.5750278659  0.0000000000  1.9847740372
 26811.0010000000  8880.4447871108 17993.0761561428  0.0000000000  1.9836211147
 26748.5010000000  8859.6820866336 17961.5589621532  0.0000000000  1.9824661758
 26686.0010000000  8838.9194504375 17930.0233735821  0.0000000000  1.9813092115
 26623.5010000000  8818.1568780904 17898.4693355856  0.0000000000  1.9801502135
 26561.0010000000  8797.3943914243 17866.8968268970  0.0000000000  1.9789891746
 26498.5010000000  8776.6319705629 17835.3057625588  0.0000000000  1.9778260853
 26436.0010000000  8755.8696179692 17803.6960912707  0.0000000000  1.9766609373
 26373.5010000000  8735.1073582571 17772.0677952017  0.0000000000  1.9754937234
 26311.0010000000  8714.3451534100 17740.4207608198  0.0000000000  1.9743244328
 26248.5010000000  8693.5830300097 17708.7549727097  0.0000000000  1.9731530585
 26186.0010000000  8672.8209733061 17677.0703521577  0.0000000000  1.9719795909
 26123.5010000000  8652.0590012180 17645.3668699931  0.0000000000  1.9708040222
 26061.0010000000  8631.2971010573 17613.6444500271  0.0000000000  1.9696263429
 25998.5010000000  8610.5352717320 17581.9030334503  0.0000000000  1.9684465440
 25936.0010000000  8589.7735236510 17550.1425787381  0.0000000000  1.9672646173
 25873.5010000000  8569.0118473045 17518.3630135933  0.0000000000  1.9660805531
 25811.0010000000  8548.2502551445 17486.5642990156  0.0000000000  1.9648943432
 25748.5010000000  8527.4887189724 17454.7463334156  0.0000000000  1.9637059768
 25686.0010000000  8506.7272741664 17422.9091123025  0.0000000000  1.9625154468
 25623.5010000000  8485.9659154544 17391.0525686011  0.0000000000  1.9613227435
 25561.0010000000  8465.2046179863 17359.1766048238  0.0000000000  1.9601278563
 25498.5010000000  8444.4433994921 17327.2811884969  0.0000000000  1.9589307769
 25436.0010000000  8423.6822580483 17295.3662566622  0.0000000000  1.9577314957
 25373.5010000000  8402.9211928478 17263.4317477385  0.0000000000  1.9565300032
 25311.0010000000  8382.1602247412 17231.4776331512  0.0000000000  1.9553262909
 25248.5010000000  8361.3993140329 17199.5037907905  0.0000000000  1.9541203471
 25186.0010000000  8340.6384838443 17167.5101948885  0.0000000000  1.9529121633
 25123.5010000000  8319.8777378336 17135.4967894002  0.0000000000  1.9517017301
 25061.0010000000  8299.1170807752 17103.4635196707  0.0000000000  1.9504890378
 24998.5010000000  8278.3564778581 17071.4102695778  0.0000000000  1.9492740746
 24936.0010000000  8257.5959769434 17039.3370502733  0.0000000000  1.9480568334
 24873.5010000000  8236.8355456056 17007.2437485867  0.0000000000  1.9468373021
 24811.0010000000  8216.0752034310 16975.1303313440  0.0000000000  1.9456154718
 24748.5010000000  8195.3149407492 16942.9967197875  0.0000000000  1.9443913319
 24686.0010000000  8174.5547491590 16910.8428367240  0.0000000000  1.9431648715
 24623.5010000000  8153.7946416492 16878.6686377217  0.0000000000  1.9419360813
 24561.0010000000  8133.0346222836 16846.4740641843  0.0000000000  1.9407049509
 24498.5010000000  8112.2746862962 16814.2590434524  0.0000000000  1.9394714697
 24436.0010000000  8091.5148301906 16782.0235044436  0.0000000000  1.9382356270
 24373.5010000000  8070.7550517393 16749.7673776551  0.0000000000  1.9369974121
 24311.0010000000  8049.9953499848 16717.4905951670  0.0000000000  1.9357568141
 24248.5010000000  8029.2357451287 16685.1931216004  0.0000000000  1.9345138236
 24186.0010000000  8008.4762187848 16652.8748611758  0.0000000000  1.9332684287
 24123.5010000000  7987.7167738035 16620.5357507405  0.0000000000  1.9320206185
 24061.0010000000  7966.9574143043 16588.1757287373  0.0000000000  1.9307703825
 23998.5010000000  7946.1981456761 16555.7947352073  0.0000000000  1.9295177098
 23936.0010000000  7925.4389548799 16523.3926810387  0.0000000000  1.9282625886
 23873.5010000000  7904.6798499587 16490.9695095998  0.0000000000  1.9270050081
 23811.0010000000  7883.9208402251 16458.5251658669  0.0000000000  1.9257449575
 23748.5010000000  7863.1619068886 16426.0595504766  0.0000000000  1.9244824245
 23686.0010000000  7842.4030619738 16393.5726118129  0.0000000000  1.9232173981
 23623.5010000000  7821.6443090225 16361.0642846010  0.0000000000  1.9219498672
 23561.0010000000  7800.8856237252 16328.5344594989  0.0000000000  1.9206798186
 23498.5010000000  7780.1270416303 16295.9831205304  0.0000000000  1.9194072427
 23436.0010000000  7759.3685412376 16263.4101618897  0.0000000000  1.9181321265
 23373.5010000000  7738.6101413232 16230.8155405099  0.0000000000  1.9168544593
 23311.0010000000  7717.8518233119 16198.1991542573  0.0000000000  1.9155742278
 23248.5010000000  7697.0935894794 16165.5609332722  0.0000000000  1.9142914202
 23186.0010000000  7676.3354435248 16132.9008094998  0.0000000000  1.9130060246
 23123.5010000000  7655.5773905715 16100.2187166939  0.0000000000  1.9117180290
 23061.0010000000  7634.8194275896 16067.5145753267  0.0000000000  1.9104274209
 22998.5010000000  7614.0615530508 16034.7883077685  0.0000000000  1.9091341879
 22936.0010000000  7593.3037669289 16002.0398382914  0.0000000000  1.9078383174
 22873.5010000000  7572.5460706994 15969.2690930731  0.0000000000  1.9065397968
 22811.0010000000  7551.7884768382 15936.4760152130  0.0000000000  1.9052386143
 22748.5010000000  7531.0309613278 15903.6604896773  0.0000000000  1.9039347555
 22686.0010000000  7510.2735491856 15870.8224784496  0.0000000000  1.9026282092
 22623.5010000000  7489.5162195734 15837.9618705212  0.0000000000  1.9013189610
 22561.0010000000  7468.7589910718 15805.0786167735  0.0000000000  1.9000069990
 22498.5010000000  7448.0018460807 15772.1726103019  0.0000000000  1.8986923089
 22436.0010000000  7427.2448062624 15739.2438059346  0.0000000000  1.8973748787
 22373.5010000000  7406.4878572551 15706.2921008881  0.0000000000  1.8960546943
 22311.0010000000  7385.7309957760 15673.3174094164  0.0000000000  1.8947317418
 22248.5010000000  7364.9742295232 15640.3196627118  0.0000000000  1.8934060081
 22186.0010000000  7344.2175677747 15607.2987940013  0.0000000000  1.8920774802
 22123.5010000000  7323.4609935389 15574.2546941999  0.0000000000  1.8907461431
 22061.0010000000  7302.7045194303 15541.1873008040  0.0000000000  1.8894119837
 21998.5010000000  7281.9481319122 15508.0965091329  0.0000000000  1.8880749871
 21936.0010000000  7261.1918469355 15474.9822609717  0.0000000000  1.8867351403
 21873.5010000000  7240.4356636223 15441.8444707625  0.0000000000  1.8853924288
 21811.0010000000  7219.6795828319 15408.6830551771  0.0000000000  1.8840468385
 21748.5010000000  7198.9235888318 15375.4979038056  0.0000000000  1.8826983537
 21686.0010000000  7178.1676952190 15342.2889525558  0.0000000000  1.8813469609
 21623.5010000000  7157.4119081237 15309.0561248801  0.0000000000  1.8799926456
 21561.0010000000  7136.6562080980 15275.7993026962  0.0000000000  1.8786353918
 21498.5010000000  7115.9006140098 15242.5184287228  0.0000000000  1.8772751858
 21436.0010000000  7095.1451191883 15209.2134041972  0.0000000000  1.8759120121
 21373.5010000000  7074.3897279044 15175.8841473210  0.0000000000  1.8745458557
 21311.0010000000  7053.6344372190 15142.5305641409  0.0000000000  1.8731767013
 21248.5010000000  7032.8792460891 15109.1525631480  0.0000000000  1.8718045332
 21186.0010000000  7012.1241553673 15075.7500552839  0.0000000000  1.8704293360
 21123.5010000000  6991.3691678021 15042.3229539456  0.0000000000  1.8690510943
 21061.0010000000  6970.6142790913 15008.8711605673  0.0000000000  1.8676697918
 20998.5010000000  6949.8594958345 14975.3945935386  0.0000000000  1.8662854131
 20936.0010000000  6929.1048176207 14941.8931593400  0.0000000000  1.8648979422
 20873.5010000000  6908.3502549003 14908.3667813757  0.0000000000  1.8635073634
 20811.0010000000  6887.5957845547 14874.8153281809  0.0000000000  1.8621136590
 20748.5010000000  6866.8414210650 14841.2387283915  0.0000000000  1.8607168134
 20686.0010000000  6846.0871631554 14807.6368845486  0.0000000000  1.8593168100
 20623.5010000000  6825.3330116054 14774.0097018675  0.0000000000  1.8579136320
 20561.0010000000  6804.5789604639 14740.3570739917  0.0000000000  1.8565072622
 20498.5010000000  6783.8250234471 14706.6789257982  0.0000000000  1.8550976845
 20436.0010000000  6763.0711987544 14672.9751563531  0.0000000000  1.8536848815
 20373.5010000000  6742.3174692695 14639.2456391349  0.0000000000  1.8522688349
 20311.0010000000  6721.5638637002 14605.4903214128  0.0000000000  1.8508495291
 20248.5010000000  6700.8103518501 14571.7090539923  0.0000000000  1.8494269445
 20186.0010000000  6680.0569579724 14537.9017755608  0.0000000000  1.8480010649
 20123.5010000000  6659.3036737137 14504.0683710459  0.0000000000  1.8465718718
 20061.0010000000  6638.5504930176 14470.2087283689  0.0000000000  1.8451393469
 19998.5010000000  6617.7974379380 14436.3227806190  0.0000000000  1.8437034734
 19936.0010000000  6597.0444810764 14402.4103794289  0.0000000000  1.8422642311
 19873.5010000000  6576.2916403946 14368.4714497681  0.0000000000  1.8408216026
 19811.0010000000  6555.5389103574 14334.5058774840  0.0000000000  1.8393755688
 19748.5010000000  6534.7862963306 14300.5135655098  0.0000000000  1.8379261114
 19686.0010000000  6514.0337974734 14266.4944058703  0.0000000000  1.8364732113
 19623.5010000000  6493.2814153221 14232.4482937237  0.0000000000  1.8350168493
 19561.0010000000  6472.5291368651 14198.3750995671  0.0000000000  1.8335570051
 19498.5010000000  6451.7769854008 14164.2747527380  0.0000000000  1.8320936610
 19436.0010000000  6431.0249443314 14130.1471162705  0.0000000000  1.8306267961
 19373.5010000000  6410.2730248860 14095.9920981320  0.0000000000  1.8291563912
 19311.0010000000  6389.5212155265 14061.8095680265  0.0000000000  1.8276824256
 19248.5010000000  6368.7695240588 14027.5994266845  0.0000000000  1.8262048795
 19186.0010000000  6348.0179524062 13993.3615643470  0.0000000000  1.8247237327
 19123.5010000000  6327.2664967121 13959.0958608855  0.0000000000  1.8232389643
 19061.0010000000  6306.5151640414 13924.8022133668  0.0000000000  1.8217505541
 18998.5010000000  6285.7639557195 13890.4805085504  0.0000000000  1.8202584811
 18936.0010000000  6265.0128674342 13856.1306230094  0.0000000000  1.8187627240
 18873.5010000000  6244.2618893389 13821.7524232526  0.0000000000  1.8172632607
 18811.0010000000  6223.5110390257 13787.3458203727  0.0000000000  1.8157600709
 18748.5010000000  6202.7603202318 13752.9107016714  0.0000000000  1.8142531332
 18686.0010000000  6182.0097066899 13718.4469037225  0.0000000000  1.8127424236
 18623.5010000000  6161.2592322591 13683.9543620339  0.0000000000  1.8112279227
 18561.0010000000  6140.5088763049 13649.4329206912  0.0000000000  1.8097096064
 18498.5010000000  6119.7586455704 13614.8824683435  0.0000000000  1.8081874528
 18436.0010000000  6099.0085414895 13580.3028838905  0.0000000000  1.8066614392
 18373.5010000000  6078.2585522163 13545.6940231350  0.0000000000  1.8051315417
 18311.0010000000  6057.5087011501 13511.0557997171  0.0000000000  1.8035977390
 18248.5010000000  6036.7589822627 13476.3880772555  0.0000000000  1.8020600071
 18186.0010000000  6016.0093765343 13441.6906966236  0.0000000000  1.8005183210
 18123.5010000000  5995.2599160907 13406.9635832320  0.0000000000  1.7989726593
 18061.0010000000  5974.5105719956 13372.2065593480  0.0000000000  1.7974229958
 17998.5010000000  5953.7613663749 13337.4195317057  0.0000000000  1.7958693077
 17936.0010000000  5933.0122766474 13302.6023310936  0.0000000000  1.7943115689
 17873.5010000000  5912.2633310458 13267.7548725114  0.0000000000  1.7927497568
 17811.0010000000  5891.5145133443 13232.8769953137  0.0000000000  1.7911838450
 17748.5010000000  5870.7658342818 13197.9685830877  0.0000000000  1.7896138092
 17686.0010000000  5850.0172841747 13163.0294840091  0.0000000000  1.7880396231
 17623.5010000000  5829.2688723546 13128.0595771760  0.0000000000  1.7864612617
 17561.0010000000  5808.5205957428 13093.0587197034  0.0000000000  1.7848786988
 17498.5010000000  5787.7724468426 13058.0267601166  0.0000000000  1.7832919075
 17436.0010000000  5767.0244371301 13022.9635778532  0.0000000000  1.7817008623
 17373.5010000000  5746.2765658801 12987.8690306389  0.0000000000  1.7801055362
 17311.0010000000  5725.5288358158 12952.7429808891  0.0000000000  1.7785059025
 17248.5010000000  5704.7812377097 12917.5852696154  0.0000000000  1.7769019332
 17186.0010000000  5684.0337813074 12882.3957687931  0.0000000000  1.7752936014
 17123.5010000000  5663.2864721449 12847.1743421204  0.0000000000  1.7736808797
 17061.0010000000  5642.5392963807 12811.9208191867  0.0000000000  1.7720637389
 16998.5010000000  5621.7922591884 12776.6350606332  0.0000000000  1.7704421510
 16936.0010000000  5601.0453693573 12741.3169320606  0.0000000000  1.7688160881
 16873.5010000000  5580.2986241457 12705.9662782225  0.0000000000  1.7671855207
 16811.0010000000  5559.5520170436 12670.5829361646  0.0000000000  1.7655504193
 16748.5010000000  5538.8055604719 12635.1667739466  0.0000000000  1.7639107551
 16686.0010000000  5518.0592480207 12599.7176262255  0.0000000000  1.7622664978
 16623.5010000000  5497.3130772332 12564.2353330735  0.0000000000  1.7606176170
 16561.0010000000  5476.5670570730 12528.7197527840  0.0000000000  1.7589640828
 16498.5010000000  5455.8211929254 12493.1707362342  0.0000000000  1.7573058649
 16436.0010000000  5435.0754644271 12457.5880887960  0.0000000000  1.7556429305
 16373.5010000000  5414.3298925270 12421.9716852947  0.0000000000  1.7539752497
 16311.0010000000  5393.5844725103 12386.3213551799  0.0000000000  1.7523027905
 16248.5010000000  5372.8392038693 12350.6369337029  0.0000000000  1.7506255206
 16186.0010000000  5352.0940829629 12314.9182492894  0.0000000000  1.7489434072
 16123.5010000000  5331.3491177615 12279.1651489191  0.0000000000  1.7472564181
 16061.0010000000  5310.6043058469 12243.3774602340  0.0000000000  1.7455645200
 15998.5010000000  5289.8596491783 12207.5550169427  0.0000000000  1.7438676794
 15936.0010000000  5269.1151540921 12171.6976588388  0.0000000000  1.7421658631
 15873.5010000000  5248.3708096015 12135.8051942532  0.0000000000  1.7404590358
 15811.0010000000  5227.6266237774 12099.8774629283  0.0000000000  1.7387471636
 15748.5010000000  5206.8825947719 12063.9142859008  0.0000000000  1.7370302113
 15686.0010000000  5186.1387325401 12027.9155031103  0.0000000000  1.7353081443
 15623.5010000000  5165.3950229939 11991.8809111816  0.0000000000  1.7335809257
 15561.0010000000  5144.6514783151 11955.8103507260  0.0000000000  1.7318485203
 15498.5010000000  5123.9081011096 11919.7036441242  0.0000000000  1.7301108917
 15436.0010000000  5103.1648846218 11883.5605957951  0.0000000000  1.7283680024
 15373.5010000000  5082.4218270739 11847.3810171134  0.0000000000  1.7266198148
 15311.0010000000  5061.6789457452 11811.1647510260  0.0000000000  1.7248662927
 15248.5010000000  5040.9362206095 11774.9115736415  0.0000000000  1.7231073960
 15186.0010000000  5020.1936719469 11738.6213297286  0.0000000000  1.7213430878
 15123.5010000000  4999.4512830777 11702.2937976640  0.0000000000  1.7195733275
 15061.0010000000  4978.7090705452 11665.9288121822  0.0000000000  1.7177980771
 14998.5010000000  4957.9670212971 11629.5261543479  0.0000000000  1.7160172953
 14936.0010000000  4937.2251485080 11593.0856493838  0.0000000000  1.7142309429
 14873.5010000000  4916.4834499233 11556.6070935881  0.0000000000  1.7124389788
 14811.0010000000  4895.7419219186 11520.0902789313  0.0000000000  1.7106413611
 14748.5010000000  4875.0005732977 11483.5350173487  0.0000000000  1.7088380488
 14686.0010000000  4854.2593978920 11446.9410924608  0.0000000000  1.7070289989
 14623.5010000000  4833.5184020917 11410.3083080573  0.0000000000  1.7052141692
 14561.0010000000  4812.7775843990 11373.6364520169  0.0000000000  1.7033935162
 14498.5010000000  4792.0369424036 11336.9253085582  0.0000000000  1.7015669956
 14436.0010000000  4771.2964863632 11300.1746822781  0.0000000000  1.6997345640
 14373.5010000000  4750.5562055260 11263.3843384741  0.0000000000  1.6978961756
 14311.0010000000  4729.8161154103 11226.5540869152  0.0000000000  1.6960517862
 14248.5010000000  4709.0762107876 11189.6836984389  0.0000000000  1.6942013492
 14186.0010000000  4688.3364860649 11152.7729410109  0.0000000000  1.6923448177
 14123.5010000000  4667.5969486457 11115.8216035092  0.0000000000  1.6904821452
 14061.0010000000  4646.8575990092 11078.8294602683  0.0000000000  1.6886132838
 13998.5010000000  4626.1184440936 11041.7962948894  0.0000000000  1.6867381861
 13936.0010000000  4605.3794710582 11004.7218533417  0.0000000000  1.6848568018
 13873.5010000000  4584.6407000233 10967.6059381701  0.0000000000  1.6829690834
 13811.0010000000  4563.9021119614 10930.4482795234  0.0000000000  1.6810749789
 13748.5010000000  4543.1637273875 10893.2486759514  0.0000000000  1.6791744395
 13686.0010000000  4522.4255281558 10856.0068542565  0.0000000000  1.6772674122
 13623.5010000000  4501.6875356180 10818.7226096586  0.0000000000  1.6753538468
 13561.0010000000  4480.9497329535 10781.3956662837  0.0000000000  1.6734336891
 13498.5010000000  4460.2121427945 10744.0258166943  0.0000000000  1.6715068879
 13436.0010000000  4439.4747437080 10706.6127714977  0.0000000000  1.6695733871
 13373.5010000000  4418.7375473991 10669.1562983730  0.0000000000  1.6676331331
 13311.0010000000  4398.0005602428 10631.6561527754  0.0000000000  1.6656860711
 13248.5010000000  4377.2637708781 10594.1120553648  0.0000000000  1.6637321439
 13186.0010000000  4356.5271947003 10556.5237724715  0.0000000000  1.6617712959
 13123.5010000000  4335.7908233672 10518.8910246492  0.0000000000  1.6598034688
 13061.0010000000  4315.0546690901 10481.2135669005  0.0000000000  1.6578286054
 12998.5010000000  4294.3187208356 10443.4911091309  0.0000000000  1.6558466454
 12936.0010000000  4273.5829883035 10405.7233959982  0.0000000000  1.6538575300
 12873.5010000000  4252.8474646229 10367.9101390260  0.0000000000  1.6518611976
 12811.0010000000  4232.1121637462 10330.0510846886  0.0000000000  1.6498575880
 12748.5010000000  4211.3770772803 10292.1459356335  0.0000000000  1.6478466382
 12686.0010000000  4190.6422117237 10254.1944185773  0.0000000000  1.6458282854
 12623.5010000000  4169.9075639952 10216.1962395518  0.0000000000  1.6438024654
 12561.0010000000  4149.1731399739 10178.1511177820  0.0000000000  1.6417691138
 12498.5010000000  4128.4389424106 10140.0587635150  0.0000000000  1.6397281649
 12436.0010000000  4107.7049711548 10101.9188783478  0.0000000000  1.6376795521
 12373.5010000000  4086.9712233811 10063.7311555573  0.0000000000  1.6356232073
 12311.0010000000  4066.2377057690 10025.4953024876  0.0000000000  1.6335590627
 12248.5010000000  4045.5044225959  9987.2110186052  0.0000000000  1.6314870491
 12186.0010000000  4024.7713641052  9948.8779738929  0.0000000000  1.6294070949
 12123.5010000000  4004.0385483132  9910.4958860685  0.0000000000  1.6273191305
 12061.0010000000  3983.3059677071  9872.0644219886  0.0000000000  1.6252230825
 11998.5010000000  3962.5736250997  9833.5832638724  0.0000000000  1.6231188776
 11936.0010000000  3941.8415219526  9795.0520876469  0.0000000000  1.6210064413
 11873.5010000000  3921.1096586051  9756.4705632924  0.0000000000  1.6188856979
 11811.0010000000  3900.3780402967  9717.8383659915  0.0000000000  1.6167565711
 11748.5010000000  3879.6466715121  9679.1551655639  0.0000000000  1.6146189835
 11686.0010000000  3858.9155447191  9640.4206053318  0.0000000000  1.6124728551
 11623.5010000000  3838.1846751683  9601.6343670493  0.0000000000  1.6103181072
 11561.0010000000  3817.4540550625  9562.7960851971  0.0000000000  1.6081546577
 11498.5010000000  3796.7236826338  9523.9054012032  0.0000000000  1.6059824236
 11436.0010000000  3775.9935735666  9484.9619849161  0.0000000000  1.6038013228
 11373.5010000000  3755.2637214692  9445.9654603417  0.0000000000  1.6016112693
 11311.0010000000  3734.5341266054  9406.9154594393  0.0000000000  1.5994121768
 11248.5010000000  3713.8047960102  9367.8116223456  0.0000000000  1.5972039582
 11186.0010000000  3693.0757269254  9328.6535660670  0.0000000000  1.5949865242
 11123.5010000000  3672.3469294134  9289.4409270737  0.0000000000  1.5927597853
 11061.0010000000  3651.6183987889  9250.1733091218  0.0000000000  1.5905236491
 10998.5010000000  3630.8901381637  9210.8503257665  0.0000000000  1.5882780226
 10936.0010000000  3610.1621530975  9171.4715902036  0.0000000000  1.5860228117
 10873.5010000000  3589.4344409449  9132.0366949298  0.0000000000  1.5837579199
 10811.0010000000  3568.7070130039  9092.5452537620  0.0000000000  1.5814832505
 10748.5010000000  3547.9798621388  9052.9968401100  0.0000000000  1.5791987034
 10686.0010000000  3527.2529903491  9013.3910393376  0.0000000000  1.5769041779
 10623.5010000000  3506.5264088867  8973.7274490112  0.0000000000  1.5745995726
 10561.0010000000  3485.8001170734  8934.0056382985  0.0000000000  1.5722847833
 10498.5010000000  3465.0741134945  8894.2251691910  0.0000000000  1.5699597039
 10436.0010000000  3444.3484016315  8854.3856072176  0.0000000000  1.5676242270
 10373.5010000000  3423.6229900992  8814.4865218568  0.0000000000  1.5652782442
 10311.0010000000  3402.8978771923  8774.5274566776  0.0000000000  1.5629216441
 10248.5010000000  3382.1730618925  8734.5079503393  0.0000000000  1.5605543133
 10186.0010000000  3361.4485545901  8694.4275572285  0.0000000000  1.5581761380
 10123.5010000000  3340.7243565696  8654.2858077363  0.0000000000  1.5557870015
 10061.0010000000  3320.0004606064  8614.0822091514  0.0000000000  1.5533867838
  9998.5010000000  3299.2768822278  8573.8163061847  0.0000000000  1.5509753659
  9936.0010000000  3278.5536189018  8533.4876016946  0.0000000000  1.5485526242
  9873.5010000000  3257.8306711253  8493.0955974088  0.0000000000  1.5461184337
  9811.0010000000  3237.1080478239  8452.6398043736  0.0000000000  1.5436726680
  9748.5010000000  3216.3857515492  8412.1197139710  0.0000000000  1.5412151977
  9686.0010000000  3195.6637840715  8371.5348086288  0.0000000000  1.5387458911
  9623.5010000000  3174.9421418969  8330.8845528501  0.0000000000  1.5362646135
  9561.0010000000  3154.2208366380  8290.1684330272  0.0000000000  1.5337712296
  9498.5010000000  3133.4998705486  8249.3859093284  0.0000000000  1.5312656005
  9436.0010000000  3112.7792421442  8208.5364264672  0.0000000000  1.5287475844
  9373.5010000000  3092.0589614150  8167.6194435314  0.0000000000  1.5262170382
  9311.0010000000  3071.3390306931  8126.6343961159  0.0000000000  1.5236738153
  9248.5010000000  3050.6194453833  8085.5806974615  0.0000000000  1.5211177655
  9186.0010000000  3029.9002186715  8044.4577872279  0.0000000000  1.5185487380
  9123.5010000000  3009.1813482530  8003.2650653939  0.0000000000  1.5159665771
  9061.0010000000  2988.4628410424  7962.0019410462  0.0000000000  1.5133711257
  8998.5010000000  2967.7446993771  7920.6678047826  0.0000000000  1.5107622226
  8936.0010000000  2947.0269264522  7879.2620392897  0.0000000000  1.5081397041
  8873.5010000000  2926.3095316073  7837.7840297326  0.0000000000  1.5055034038
  8811.0010000000  2905.5925075845  7796.2331179856  0.0000000000  1.5028531500
  8748.5010000000  2884.8758732408  7754.6086879968  0.0000000000  1.5001887711
  8686.0010000000  2864.1596183794  7712.9100548725  0.0000000000  1.4975100883
  8623.5010000000  2843.4437555347  7671.1365686215  0.0000000000  1.4948169222
  8561.0010000000  2822.7282882635  7629.2875501998  0.0000000000  1.4921090885
  8498.5010000000  2802.0132166633  7587.3623022600  0.0000000000  1.4893863990
  8436.0010000000  2781.2985472398  7545.3601288422  0.0000000000  1.4866486623
  8373.5010000000  2760.5842890588  7503.2803273890  0.0000000000  1.4838956835
  8311.0010000000  2739.8704411545  7461.1221628555  0.0000000000  1.4811272623
  8248.5010000000  2719.1570069243  7418.8848965990  0.0000000000  1.4783431949
  8186.0010000000  2698.4439992794  7376.5677966863  0.0000000000  1.4755432745
  8123.5010000000  2677.7314150429  7334.1700853087  0.0000000000  1.4727272876
  8061.0010000000  2657.0192624152  7291.6909945187  0.0000000000  1.4698950180
  7998.5010000000  2636.3075443214  7249.1297318637  0.0000000000  1.4670462438
  7936.0010000000  2615.5962681406  7206.4854999828  0.0000000000  1.4641807391
  7873.5010000000  2594.8854380537  7163.7574805313  0.0000000000  1.4612982728
  7811.0010000000  2574.1750646750  7120.9448536723  0.0000000000  1.4583986094


==> anc/s83s_18-PCE155/s83s_18-PCE155-par1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
   0.1812679037   0.0000000000   0.0000000000
   0.1812096575   0.0000000000   0.0000000000
   0.1811513541   0.0000000000   0.0000000000
   0.1810929933   0.0000000000   0.0000000000
   0.1810345752   0.0000000000   0.0000000000
   0.1809760995   0.0000000000   0.0000000000
   0.1809175663   0.0000000000   0.0000000000
   0.1808589753   0.0000000000   0.0000000000
   0.1808003267   0.0000000000   0.0000000000
   0.1807416203   0.0000000000   0.0000000000
   0.1806828560   0.0000000000   0.0000000000
   0.1806240338   0.0000000000   0.0000000000
   0.1805651536   0.0000000000   0.0000000000
   0.1805062152   0.0000000000   0.0000000000
   0.1804472188   0.0000000000   0.0000000000
   0.1803881641   0.0000000000   0.0000000000
   0.1803290511   0.0000000000   0.0000000000
   0.1802698798   0.0000000000   0.0000000000
   0.1802106500   0.0000000000   0.0000000000
   0.1801513617   0.0000000000   0.0000000000
   0.1800920148   0.0000000000   0.0000000000
   0.1800326094   0.0000000000   0.0000000000
   0.1799731452   0.0000000000   0.0000000000
   0.1799136222   0.0000000000   0.0000000000
   0.1798540404   0.0000000000   0.0000000000
   0.1797943997   0.0000000000   0.0000000000
   0.1797347000   0.0000000000   0.0000000000
   0.1796749413   0.0000000000   0.0000000000
   0.1796151235   0.0000000000   0.0000000000
   0.1795552465   0.0000000000   0.0000000000
   0.1794953103   0.0000000000   0.0000000000
   0.1794353148   0.0000000000   0.0000000000
   0.1793752599   0.0000000000   0.0000000000
   0.1793151456   0.0000000000   0.0000000000
   0.1792549718   0.0000000000   0.0000000000
   0.1791947385   0.0000000000   0.0000000000
   0.1791344456   0.0000000000   0.0000000000
   0.1790740930   0.0000000000   0.0000000000
   0.1790136807   0.0000000000   0.0000000000
   0.1789532086   0.0000000000   0.0000000000
   0.1788926766   0.0000000000   0.0000000000
   0.1788320847   0.0000000000   0.0000000000
   0.1787714329   0.0000000000   0.0000000000
   0.1787107210   0.0000000000   0.0000000000
   0.1786499491   0.0000000000   0.0000000000
   0.1785891170   0.0000000000   0.0000000000
   0.1785282247   0.0000000000   0.0000000000
   0.1784672722   0.0000000000   0.0000000000
   0.1784062594   0.0000000000   0.0000000000
   0.1783451861   0.0000000000   0.0000000000
   0.1782840525   0.0000000000   0.0000000000
   0.1782228584   0.0000000000   0.0000000000
   0.1781616038   0.0000000000   0.0000000000
   0.1781002885   0.0000000000   0.0000000000
   0.1780389127   0.0000000000   0.0000000000
   0.1779774761   0.0000000000   0.0000000000
   0.1779159788   0.0000000000   0.0000000000
   0.1778544207   0.0000000000   0.0000000000
   0.1777928017   0.0000000000   0.0000000000
   0.1777311219   0.0000000000   0.0000000000
   0.1776693811   0.0000000000   0.0000000000
   0.1776075793   0.0000000000   0.0000000000
   0.1775457163   0.0000000000   0.0000000000
   0.1774837924   0.0000000000   0.0000000000
   0.1774218072   0.0000000000   0.0000000000
   0.1773597608   0.0000000000   0.0000000000
   0.1772976532   0.0000000000   0.0000000000
   0.1772354843   0.0000000000   0.0000000000
   0.1771732540   0.0000000000   0.0000000000
   0.1771109623   0.0000000000   0.0000000000
   0.1770486091   0.0000000000   0.0000000000
   0.1769861944   0.0000000000   0.0000000000
   0.1769237181   0.0000000000   0.0000000000
   0.1768611802   0.0000000000   0.0000000000
   0.1767985807   0.0000000000   0.0000000000
   0.1767359195   0.0000000000   0.0000000000
   0.1766731965   0.0000000000   0.0000000000
   0.1766104117   0.0000000000   0.0000000000
   0.1765475650   0.0000000000   0.0000000000
   0.1764846565   0.0000000000   0.0000000000
   0.1764216860   0.0000000000   0.0000000000
   0.1763586534   0.0000000000   0.0000000000
   0.1762955588   0.0000000000   0.0000000000
   0.1762324021   0.0000000000   0.0000000000
   0.1761691833   0.0000000000   0.0000000000
   0.1761059022   0.0000000000   0.0000000000
   0.1760425588   0.0000000000   0.0000000000
   0.1759791532   0.0000000000   0.0000000000
   0.1759156852   0.0000000000   0.0000000000
   0.1758521547   0.0000000000   0.0000000000
   0.1757885618   0.0000000000   0.0000000000
   0.1757249064   0.0000000000   0.0000000000
   0.1756611884   0.0000000000   0.0000000000
   0.1755974077   0.0000000000   0.0000000000
   0.1755335644   0.0000000000   0.0000000000
   0.1754696583   0.0000000000   0.0000000000
   0.1754056893   0.0000000000   0.0000000000
   0.1753416575   0.0000000000   0.0000000000
   0.1752775628   0.0000000000   0.0000000000
   0.1752134051   0.0000000000   0.0000000000
   0.1751491843   0.0000000000   0.0000000000
   0.1750849004   0.0000000000   0.0000000000
   0.1750205533   0.0000000000   0.0000000000
   0.1749561430   0.0000000000   0.0000000000
   0.1748916693   0.0000000000   0.0000000000
   0.1748271323   0.0000000000   0.0000000000
   0.1747625318   0.0000000000   0.0000000000
   0.1746978677   0.0000000000   0.0000000000
   0.1746331400   0.0000000000   0.0000000000
   0.1745683487   0.0000000000   0.0000000000
   0.1745034935   0.0000000000   0.0000000000
   0.1744385746   0.0000000000   0.0000000000
   0.1743735916   0.0000000000   0.0000000000
   0.1743085446   0.0000000000   0.0000000000
   0.1742434336   0.0000000000   0.0000000000
   0.1741782583   0.0000000000   0.0000000000
   0.1741130187   0.0000000000   0.0000000000
   0.1740477147   0.0000000000   0.0000000000
   0.1739823462   0.0000000000   0.0000000000
   0.1739169131   0.0000000000   0.0000000000
   0.1738514152   0.0000000000   0.0000000000
   0.1737858526   0.0000000000   0.0000000000
   0.1737202249   0.0000000000   0.0000000000
   0.1736545322   0.0000000000   0.0000000000
   0.1735887743   0.0000000000   0.0000000000
   0.1735229511   0.0000000000   0.0000000000
   0.1734570624   0.0000000000   0.0000000000
   0.1733911081   0.0000000000   0.0000000000
   0.1733250881   0.0000000000   0.0000000000
   0.1732590022   0.0000000000   0.0000000000
   0.1731928502   0.0000000000   0.0000000000
   0.1731266321   0.0000000000   0.0000000000
   0.1730603475   0.0000000000   0.0000000000
   0.1729939965   0.0000000000   0.0000000000
   0.1729275787   0.0000000000   0.0000000000
   0.1728610940   0.0000000000   0.0000000000
   0.1727945422   0.0000000000   0.0000000000
   0.1727279232   0.0000000000   0.0000000000
   0.1726612366   0.0000000000   0.0000000000
   0.1725944823   0.0000000000   0.0000000000
   0.1725276601   0.0000000000   0.0000000000
   0.1724607697   0.0000000000   0.0000000000
   0.1723938110   0.0000000000   0.0000000000
   0.1723267836   0.0000000000   0.0000000000
   0.1722596872   0.0000000000   0.0000000000
   0.1721925218   0.0000000000   0.0000000000
   0.1721252868   0.0000000000   0.0000000000
   0.1720579821   0.0000000000   0.0000000000
   0.1719906074   0.0000000000   0.0000000000
   0.1719231624   0.0000000000   0.0000000000
   0.1718556467   0.0000000000   0.0000000000
   0.1717880600   0.0000000000   0.0000000000
   0.1717204019   0.0000000000   0.0000000000
   0.1716526722   0.0000000000   0.0000000000
   0.1715848704   0.0000000000   0.0000000000
   0.1715169961   0.0000000000   0.0000000000
   0.1714490490   0.0000000000   0.0000000000
   0.1713810286   0.0000000000   0.0000000000
   0.1713129345   0.0000000000   0.0000000000
   0.1712447663   0.0000000000   0.0000000000
   0.1711765234   0.0000000000   0.0000000000
   0.1711082054   0.0000000000   0.0000000000
   0.1710398118   0.0000000000   0.0000000000
   0.1709713422   0.0000000000   0.0000000000
   0.1709027958   0.0000000000   0.0000000000
   0.1708341722   0.0000000000   0.0000000000
   0.1707654709   0.0000000000   0.0000000000
   0.1706966912   0.0000000000   0.0000000000
   0.1706278324   0.0000000000   0.0000000000
   0.1705588939   0.0000000000   0.0000000000
   0.1704898752   0.0000000000   0.0000000000
   0.1704207754   0.0000000000   0.0000000000
   0.1703515938   0.0000000000   0.0000000000
   0.1702823297   0.0000000000   0.0000000000
   0.1702129823   0.0000000000   0.0000000000
   0.1701435508   0.0000000000   0.0000000000
   0.1700740344   0.0000000000   0.0000000000
   0.1700044322   0.0000000000   0.0000000000
   0.1699347433   0.0000000000   0.0000000000
   0.1698649668   0.0000000000   0.0000000000
   0.1697951016   0.0000000000   0.0000000000
   0.1697251469   0.0000000000   0.0000000000
   0.1696551015   0.0000000000   0.0000000000
   0.1695849643   0.0000000000   0.0000000000
   0.1695147343   0.0000000000   0.0000000000
   0.1694444102   0.0000000000   0.0000000000
   0.1693739909   0.0000000000   0.0000000000
   0.1693034751   0.0000000000   0.0000000000
   0.1692328615   0.0000000000   0.0000000000
   0.1691621488   0.0000000000   0.0000000000
   0.1690913355   0.0000000000   0.0000000000
   0.1690204202   0.0000000000   0.0000000000
   0.1689494014   0.0000000000   0.0000000000
   0.1688782775   0.0000000000   0.0000000000
   0.1688070468   0.0000000000   0.0000000000
   0.1687357078   0.0000000000   0.0000000000
   0.1686642586   0.0000000000   0.0000000000
   0.1685926974   0.0000000000   0.0000000000
   0.1685210223   0.0000000000   0.0000000000
   0.1684492314   0.0000000000   0.0000000000
   0.1683773226   0.0000000000   0.0000000000
   0.1683052938   0.0000000000   0.0000000000
   0.1682331427   0.0000000000   0.0000000000
   0.1681608672   0.0000000000   0.0000000000
   0.1680884648   0.0000000000   0.0000000000
   0.1680159330   0.0000000000   0.0000000000
   0.1679432693   0.0000000000   0.0000000000
   0.1678704710   0.0000000000   0.0000000000
   0.1677975353   0.0000000000   0.0000000000
   0.1677244593   0.0000000000   0.0000000000
   0.1676512401   0.0000000000   0.0000000000
   0.1675778744   0.0000000000   0.0000000000
   0.1675043590   0.0000000000   0.0000000000
   0.1674306906   0.0000000000   0.0000000000
   0.1673568655   0.0000000000   0.0000000000
   0.1672828801   0.0000000000   0.0000000000
   0.1672087306   0.0000000000   0.0000000000
   0.1671344130   0.0000000000   0.0000000000
   0.1670599231   0.0000000000   0.0000000000
   0.1669852566   0.0000000000   0.0000000000
   0.1669104088   0.0000000000   0.0000000000
   0.1668353752   0.0000000000   0.0000000000
   0.1667601507   0.0000000000   0.0000000000
   0.1666847302   0.0000000000   0.0000000000
   0.1666091083   0.0000000000   0.0000000000
   0.1665332793   0.0000000000   0.0000000000
   0.1664572374   0.0000000000   0.0000000000
   0.1663809765   0.0000000000   0.0000000000
   0.1663044899   0.0000000000   0.0000000000
   0.1662277711   0.0000000000   0.0000000000
   0.1661508129   0.0000000000   0.0000000000
   0.1660736079   0.0000000000   0.0000000000
   0.1659961481   0.0000000000   0.0000000000
   0.1659184270   0.0000000000   0.0000000000
   0.1658404417   0.0000000000   0.0000000000
   0.1657621902   0.0000000000   0.0000000000
   0.1656836705   0.0000000000   0.0000000000
   0.1656048807   0.0000000000   0.0000000000
   0.1655258188   0.0000000000   0.0000000000
   0.1654464827   0.0000000000   0.0000000000
   0.1653668704   0.0000000000   0.0000000000
   0.1652869799   0.0000000000   0.0000000000
   0.1652068091   0.0000000000   0.0000000000
   0.1651263559   0.0000000000   0.0000000000
   0.1650456181   0.0000000000   0.0000000000
   0.1649645936   0.0000000000   0.0000000000
   0.1648832802   0.0000000000   0.0000000000
   0.1648016756   0.0000000000   0.0000000000
   0.1647197778   0.0000000000   0.0000000000
   0.1646375843   0.0000000000   0.0000000000
   0.1645550929   0.0000000000   0.0000000000
   0.1644723014   0.0000000000   0.0000000000
   0.1643892073   0.0000000000   0.0000000000
   0.1643058083   0.0000000000   0.0000000000
   0.1642221020   0.0000000000   0.0000000000
   0.1641380860   0.0000000000   0.0000000000
   0.1640537578   0.0000000000   0.0000000000
   0.1639691149   0.0000000000   0.0000000000
   0.1638841548   0.0000000000   0.0000000000
   0.1637988750   0.0000000000   0.0000000000
   0.1637132729   0.0000000000   0.0000000000
   0.1636273459   0.0000000000   0.0000000000
   0.1635410914   0.0000000000   0.0000000000
   0.1634545066   0.0000000000   0.0000000000
   0.1633675889   0.0000000000   0.0000000000
   0.1632803355   0.0000000000   0.0000000000
   0.1631927436   0.0000000000   0.0000000000
   0.1631048105   0.0000000000   0.0000000000
   0.1630165333   0.0000000000   0.0000000000
   0.1629279091   0.0000000000   0.0000000000
   0.1628389350   0.0000000000   0.0000000000
   0.1627496081   0.0000000000   0.0000000000
   0.1626599253   0.0000000000   0.0000000000
   0.1625698835   0.0000000000   0.0000000000
   0.1624794799   0.0000000000   0.0000000000
   0.1623887111   0.0000000000   0.0000000000
   0.1622975741   0.0000000000   0.0000000000
   0.1622060657   0.0000000000   0.0000000000
   0.1621141827   0.0000000000   0.0000000000
   0.1620219216   0.0000000000   0.0000000000
   0.1619292793   0.0000000000   0.0000000000
   0.1618362524   0.0000000000   0.0000000000
   0.1617428374   0.0000000000   0.0000000000
   0.1616490309   0.0000000000   0.0000000000
   0.1615548293   0.0000000000   0.0000000000
   0.1614602292   0.0000000000   0.0000000000
   0.1613652269   0.0000000000   0.0000000000
   0.1612698187   0.0000000000   0.0000000000
   0.1611740009   0.0000000000   0.0000000000
   0.1610777699   0.0000000000   0.0000000000
   0.1609811217   0.0000000000   0.0000000000
   0.1608840525   0.0000000000   0.0000000000
   0.1607865584   0.0000000000   0.0000000000
   0.1606886355   0.0000000000   0.0000000000
   0.1605902796   0.0000000000   0.0000000000
   0.1604914866   0.0000000000   0.0000000000
   0.1603922526   0.0000000000   0.0000000000
   0.1602925731   0.0000000000   0.0000000000
   0.1601924440   0.0000000000   0.0000000000
   0.1600918610   0.0000000000   0.0000000000
   0.1599908195   0.0000000000   0.0000000000
   0.1598893153   0.0000000000   0.0000000000
   0.1597873436   0.0000000000   0.0000000000
   0.1596849000   0.0000000000   0.0000000000
   0.1595819798   0.0000000000   0.0000000000
   0.1594785782   0.0000000000   0.0000000000
   0.1593746904   0.0000000000   0.0000000000
   0.1592703116   0.0000000000   0.0000000000
   0.1591654367   0.0000000000   0.0000000000
   0.1590600608   0.0000000000   0.0000000000
   0.1589541788   0.0000000000   0.0000000000
   0.1588477854   0.0000000000   0.0000000000
   0.1587408754   0.0000000000   0.0000000000
   0.1586334434   0.0000000000   0.0000000000
   0.1585254840   0.0000000000   0.0000000000
   0.1584169916   0.0000000000   0.0000000000
   0.1583079607   0.0000000000   0.0000000000
   0.1581983855   0.0000000000   0.0000000000
   0.1580882602   0.0000000000   0.0000000000
   0.1579775790   0.0000000000   0.0000000000
   0.1578663359   0.0000000000   0.0000000000
   0.1577545247   0.0000000000   0.0000000000
   0.1576421393   0.0000000000   0.0000000000
   0.1575291733   0.0000000000   0.0000000000
   0.1574156205   0.0000000000   0.0000000000
   0.1573014742   0.0000000000   0.0000000000
   0.1571867279   0.0000000000   0.0000000000
   0.1570713749   0.0000000000   0.0000000000
   0.1569554082   0.0000000000   0.0000000000
   0.1568388210   0.0000000000   0.0000000000
   0.1567216061   0.0000000000   0.0000000000
   0.1566037564   0.0000000000   0.0000000000
   0.1564852645   0.0000000000   0.0000000000
   0.1563661230   0.0000000000   0.0000000000
   0.1562463242   0.0000000000   0.0000000000
   0.1561258605   0.0000000000   0.0000000000
   0.1560047239   0.0000000000   0.0000000000
   0.1558829065   0.0000000000   0.0000000000
   0.1557604001   0.0000000000   0.0000000000
   0.1556371964   0.0000000000   0.0000000000
   0.1555132869   0.0000000000   0.0000000000
   0.1553886630   0.0000000000   0.0000000000
   0.1552633160   0.0000000000   0.0000000000
   0.1551372369   0.0000000000   0.0000000000
   0.1550104166   0.0000000000   0.0000000000
   0.1546996953   0.0000000000   0.0000000000
   0.1543714722   0.0000000000   0.0000000000
   0.1540420514   0.0000000000   0.0000000000
   0.1537114215   0.0000000000   0.0000000000
   0.1533795709   0.0000000000   0.0000000000
   0.1530464877   0.0000000000   0.0000000000
   0.1527121598   0.0000000000   0.0000000000
   0.1523765750   0.0000000000   0.0000000000
   0.1520397206   0.0000000000   0.0000000000
   0.1517015842   0.0000000000   0.0000000000
   0.1513621526   0.0000000000   0.0000000000
   0.1510214127   0.0000000000   0.0000000000
   0.1506793510   0.0000000000   0.0000000000
   0.1503359538   0.0000000000   0.0000000000
   0.1499912072   0.0000000000   0.0000000000
   0.1496450968   0.0000000000   0.0000000000
   0.1492976083   0.0000000000   0.0000000000
   0.1489487267   0.0000000000   0.0000000000
   0.1485984371   0.0000000000   0.0000000000
   0.1482467239   0.0000000000   0.0000000000
   0.1478935716   0.0000000000   0.0000000000
   0.1475389640   0.0000000000   0.0000000000
   0.1471828848   0.0000000000   0.0000000000
   0.1468253173   0.0000000000   0.0000000000
   0.1464662444   0.0000000000   0.0000000000
   0.1461056487   0.0000000000   0.0000000000
   0.1457435124   0.0000000000   0.0000000000
   0.1453798174   0.0000000000   0.0000000000
   0.1450145450   0.0000000000   0.0000000000
   0.1446476762   0.0000000000   0.0000000000
   0.1442791916   0.0000000000   0.0000000000
   0.1439090713   0.0000000000   0.0000000000
   0.1435372951   0.0000000000   0.0000000000
   0.1431638420   0.0000000000   0.0000000000
   0.1427886907   0.0000000000   0.0000000000
   0.1424118196   0.0000000000   0.0000000000
   0.1420332062   0.0000000000   0.0000000000
   0.1416528276   0.0000000000   0.0000000000
   0.1412706605   0.0000000000   0.0000000000
   0.1408866808   0.0000000000   0.0000000000
   0.1405008639   0.0000000000   0.0000000000
   0.1401131845   0.0000000000   0.0000000000
   0.1397236167   0.0000000000   0.0000000000
   0.1393321338   0.0000000000   0.0000000000
   0.1389387088   0.0000000000   0.0000000000
   0.1385433135   0.0000000000   0.0000000000
   0.1381459191   0.0000000000   0.0000000000
   0.1377464960   0.0000000000   0.0000000000
   0.1373450140   0.0000000000   0.0000000000
   0.1369414418   0.0000000000   0.0000000000
   0.1365357471   0.0000000000   0.0000000000
   0.1361278971   0.0000000000   0.0000000000
   0.1357178577   0.0000000000   0.0000000000
   0.1353055939   0.0000000000   0.0000000000
   0.1348910696   0.0000000000   0.0000000000
   0.1344742478   0.0000000000   0.0000000000
   0.1340550901   0.0000000000   0.0000000000
   0.1336335572   0.0000000000   0.0000000000
   0.1332096083   0.0000000000   0.0000000000
   0.1327832014   0.0000000000   0.0000000000
   0.1323542933   0.0000000000   0.0000000000
   0.1319228393   0.0000000000   0.0000000000
   0.1314887931   0.0000000000   0.0000000000
   0.1310521070   0.0000000000   0.0000000000
   0.1306127317   0.0000000000   0.0000000000
   0.1301706162   0.0000000000   0.0000000000
   0.1297257076   0.0000000000   0.0000000000
   0.1292779514   0.0000000000   0.0000000000
   0.1288272909   0.0000000000   0.0000000000
   0.1283736676   0.0000000000   0.0000000000
   0.1279170207   0.0000000000   0.0000000000
   0.1274572873   0.0000000000   0.0000000000
   0.1269944019   0.0000000000   0.0000000000
   0.1265282968   0.0000000000   0.0000000000
   0.1260589015   0.0000000000   0.0000000000
   0.1255861429   0.0000000000   0.0000000000
   0.1251099449   0.0000000000   0.0000000000
   0.1246302285   0.0000000000   0.0000000000
   0.1241469114   0.0000000000   0.0000000000
   0.1236599079   0.0000000000   0.0000000000
   0.1231691287   0.0000000000   0.0000000000
   0.1226744809   0.0000000000   0.0000000000
   0.1221758675   0.0000000000   0.0000000000
   0.1216731873   0.0000000000   0.0000000000
   0.1211663348   0.0000000000   0.0000000000
   0.1206551994   0.0000000000   0.0000000000
   0.1201396660   0.0000000000   0.0000000000
   0.1196196138   0.0000000000   0.0000000000
   0.1190949166   0.0000000000   0.0000000000
   0.1185654422   0.0000000000   0.0000000000
   0.1180310520   0.0000000000   0.0000000000
   0.1174916007   0.0000000000   0.0000000000
   0.1169469357   0.0000000000   0.0000000000
   0.1163968969   0.0000000000   0.0000000000
   0.1158413161   0.0000000000   0.0000000000
   0.1152800161   0.0000000000   0.0000000000
   0.1147128106   0.0000000000   0.0000000000
   0.1141395034   0.0000000000   0.0000000000
   0.1135598875   0.0000000000   0.0000000000
   0.1129737445   0.0000000000   0.0000000000
   0.1123808438   0.0000000000   0.0000000000
   0.1117809417   0.0000000000   0.0000000000
   0.1111737802   0.0000000000   0.0000000000
   0.1105590862   0.0000000000   0.0000000000
   0.1099365702   0.0000000000   0.0000000000
   0.1093059248   0.0000000000   0.0000000000
   0.1086668238   0.0000000000   0.0000000000
   0.1080189200   0.0000000000   0.0000000000
   0.1073618439   0.0000000000   0.0000000000
   0.1066952017   0.0000000000   0.0000000000
   0.1060185731   0.0000000000   0.0000000000
   0.1053315088   0.0000000000   0.0000000000
   0.1046335284   0.0000000000   0.0000000000
   0.1039241170   0.0000000000   0.0000000000
   0.1032027223   0.0000000000   0.0000000000
   0.1024687506   0.0000000000   0.0000000000
   0.1017215631   0.0000000000   0.0000000000
   0.1009604713   0.0000000000   0.0000000000
   0.1001847316   0.0000000000   0.0000000000
   0.0993935396   0.0000000000   0.0000000000
   0.0985860236   0.0000000000   0.0000000000
   0.0977612372   0.0000000000   0.0000000000
   0.0969181501   0.0000000000   0.0000000000
   0.0960556391   0.0000000000   0.0000000000
   0.0951724764   0.0000000000   0.0000000000
   0.0942673166   0.0000000000   0.0000000000
   0.0933386816   0.0000000000   0.0000000000
   0.0923849432   0.0000000000   0.0000000000
   0.0914043026   0.0000000000   0.0000000000
   0.0903947660   0.0000000000   0.0000000000
   0.0893541165   0.0000000000   0.0000000000
   0.0882798803   0.0000000000   0.0000000000
   0.0871692862   0.0000000000   0.0000000000
   0.0860192171   0.0000000000   0.0000000000
   0.0848261511   0.0000000000   0.0000000000
   0.0835860903   0.0000000000   0.0000000000
   0.0822944722   0.0000000000   0.0000000000
   0.0809460603   0.0000000000   0.0000000000
   0.0795348072   0.0000000000   0.0000000000
   0.0780536801   0.0000000000   0.0000000000
   0.0764944385   0.0000000000   0.0000000000
   0.0748473435   0.0000000000   0.0000000000
   0.0731007750   0.0000000000   0.0000000000
   0.0712407164   0.0000000000   0.0000000000
   0.0692500490   0.0000000000   0.0000000000
   0.0671075608   0.0000000000   0.0000000000
   0.0647865165   0.0000000000   0.0000000000
   0.0622525218   0.0000000000   0.0000000000
   0.0594602075   0.0000000000   0.0000000000
   0.0563478143   0.0000000000   0.0000000000
   0.0528277674   0.0000000000   0.0000000000
   0.0487688603   0.0000000000   0.0000000000
   0.0439586235   0.0000000000   0.0000000000
   0.0380102316   0.0000000000   0.0000000000
   0.0300668542   0.0000000000   0.0000000000
   0.0172147438   0.0000000000   0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-par2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
   0.2940268945   0.0000000000   0.0000000000
   0.2939051200   0.0000000000   0.0000000000
   0.2937831866   0.0000000000   0.0000000000
   0.2936610938   0.0000000000   0.0000000000
   0.2935388409   0.0000000000   0.0000000000
   0.2934164277   0.0000000000   0.0000000000
   0.2932938536   0.0000000000   0.0000000000
   0.2931711181   0.0000000000   0.0000000000
   0.2930482206   0.0000000000   0.0000000000
   0.2929251609   0.0000000000   0.0000000000
   0.2928019381   0.0000000000   0.0000000000
   0.2926785519   0.0000000000   0.0000000000
   0.2925550018   0.0000000000   0.0000000000
   0.2924312873   0.0000000000   0.0000000000
   0.2923074078   0.0000000000   0.0000000000
   0.2921833628   0.0000000000   0.0000000000
   0.2920591517   0.0000000000   0.0000000000
   0.2919347743   0.0000000000   0.0000000000
   0.2918102298   0.0000000000   0.0000000000
   0.2916855176   0.0000000000   0.0000000000
   0.2915606374   0.0000000000   0.0000000000
   0.2914355885   0.0000000000   0.0000000000
   0.2913103705   0.0000000000   0.0000000000
   0.2911849827   0.0000000000   0.0000000000
   0.2910594248   0.0000000000   0.0000000000
   0.2909336959   0.0000000000   0.0000000000
   0.2908077957   0.0000000000   0.0000000000
   0.2906817237   0.0000000000   0.0000000000
   0.2905554793   0.0000000000   0.0000000000
   0.2904290617   0.0000000000   0.0000000000
   0.2903024707   0.0000000000   0.0000000000
   0.2901757055   0.0000000000   0.0000000000
   0.2900487656   0.0000000000   0.0000000000
   0.2899216505   0.0000000000   0.0000000000
   0.2897943596   0.0000000000   0.0000000000
   0.2896668922   0.0000000000   0.0000000000
   0.2895392480   0.0000000000   0.0000000000
   0.2894114261   0.0000000000   0.0000000000
   0.2892834260   0.0000000000   0.0000000000
   0.2891552474   0.0000000000   0.0000000000
   0.2890268894   0.0000000000   0.0000000000
   0.2888983516   0.0000000000   0.0000000000
   0.2887696331   0.0000000000   0.0000000000
   0.2886407336   0.0000000000   0.0000000000
   0.2885116525   0.0000000000   0.0000000000
   0.2883823891   0.0000000000   0.0000000000
   0.2882529427   0.0000000000   0.0000000000
   0.2881233129   0.0000000000   0.0000000000
   0.2879934990   0.0000000000   0.0000000000
   0.2878635004   0.0000000000   0.0000000000
   0.2877333164   0.0000000000   0.0000000000
   0.2876029464   0.0000000000   0.0000000000
   0.2874723899   0.0000000000   0.0000000000
   0.2873416460   0.0000000000   0.0000000000
   0.2872107144   0.0000000000   0.0000000000
   0.2870795942   0.0000000000   0.0000000000
   0.2869482849   0.0000000000   0.0000000000
   0.2868167858   0.0000000000   0.0000000000
   0.2866850964   0.0000000000   0.0000000000
   0.2865532159   0.0000000000   0.0000000000
   0.2864211436   0.0000000000   0.0000000000
   0.2862888790   0.0000000000   0.0000000000
   0.2861564214   0.0000000000   0.0000000000
   0.2860237700   0.0000000000   0.0000000000
   0.2858909242   0.0000000000   0.0000000000
   0.2857578835   0.0000000000   0.0000000000
   0.2856246470   0.0000000000   0.0000000000
   0.2854912141   0.0000000000   0.0000000000
   0.2853575841   0.0000000000   0.0000000000
   0.2852237564   0.0000000000   0.0000000000
   0.2850897303   0.0000000000   0.0000000000
   0.2849555050   0.0000000000   0.0000000000
   0.2848210798   0.0000000000   0.0000000000
   0.2846864542   0.0000000000   0.0000000000
   0.2845516273   0.0000000000   0.0000000000
   0.2844165984   0.0000000000   0.0000000000
   0.2842813669   0.0000000000   0.0000000000
   0.2841459320   0.0000000000   0.0000000000
   0.2840102930   0.0000000000   0.0000000000
   0.2838744491   0.0000000000   0.0000000000
   0.2837383997   0.0000000000   0.0000000000
   0.2836021441   0.0000000000   0.0000000000
   0.2834656814   0.0000000000   0.0000000000
   0.2833290110   0.0000000000   0.0000000000
   0.2831921320   0.0000000000   0.0000000000
   0.2830550438   0.0000000000   0.0000000000
   0.2829177455   0.0000000000   0.0000000000
   0.2827802366   0.0000000000   0.0000000000
   0.2826425160   0.0000000000   0.0000000000
   0.2825045833   0.0000000000   0.0000000000
   0.2823664373   0.0000000000   0.0000000000
   0.2822280776   0.0000000000   0.0000000000
   0.2820895032   0.0000000000   0.0000000000
   0.2819507135   0.0000000000   0.0000000000
   0.2818117076   0.0000000000   0.0000000000
   0.2816724846   0.0000000000   0.0000000000
   0.2815330438   0.0000000000   0.0000000000
   0.2813933845   0.0000000000   0.0000000000
   0.2812535059   0.0000000000   0.0000000000
   0.2811134069   0.0000000000   0.0000000000
   0.2809730870   0.0000000000   0.0000000000
   0.2808325451   0.0000000000   0.0000000000
   0.2806917807   0.0000000000   0.0000000000
   0.2805507927   0.0000000000   0.0000000000
   0.2804095804   0.0000000000   0.0000000000
   0.2802681429   0.0000000000   0.0000000000
   0.2801264793   0.0000000000   0.0000000000
   0.2799845890   0.0000000000   0.0000000000
   0.2798424708   0.0000000000   0.0000000000
   0.2797001240   0.0000000000   0.0000000000
   0.2795575479   0.0000000000   0.0000000000
   0.2794147413   0.0000000000   0.0000000000
   0.2792717036   0.0000000000   0.0000000000
   0.2791284337   0.0000000000   0.0000000000
   0.2789849309   0.0000000000   0.0000000000
   0.2788411943   0.0000000000   0.0000000000
   0.2786972228   0.0000000000   0.0000000000
   0.2785530156   0.0000000000   0.0000000000
   0.2784085719   0.0000000000   0.0000000000
   0.2782638907   0.0000000000   0.0000000000
   0.2781189711   0.0000000000   0.0000000000
   0.2779738121   0.0000000000   0.0000000000
   0.2778284128   0.0000000000   0.0000000000
   0.2776827723   0.0000000000   0.0000000000
   0.2775368897   0.0000000000   0.0000000000
   0.2773907640   0.0000000000   0.0000000000
   0.2772443942   0.0000000000   0.0000000000
   0.2770977794   0.0000000000   0.0000000000
   0.2769509186   0.0000000000   0.0000000000
   0.2768038108   0.0000000000   0.0000000000
   0.2766564552   0.0000000000   0.0000000000
   0.2765088505   0.0000000000   0.0000000000
   0.2763609960   0.0000000000   0.0000000000
   0.2762128905   0.0000000000   0.0000000000
   0.2760645332   0.0000000000   0.0000000000
   0.2759159229   0.0000000000   0.0000000000
   0.2757670586   0.0000000000   0.0000000000
   0.2756179394   0.0000000000   0.0000000000
   0.2754685642   0.0000000000   0.0000000000
   0.2753189320   0.0000000000   0.0000000000
   0.2751690418   0.0000000000   0.0000000000
   0.2750188924   0.0000000000   0.0000000000
   0.2748684827   0.0000000000   0.0000000000
   0.2747178119   0.0000000000   0.0000000000
   0.2745668788   0.0000000000   0.0000000000
   0.2744156822   0.0000000000   0.0000000000
   0.2742642213   0.0000000000   0.0000000000
   0.2741124947   0.0000000000   0.0000000000
   0.2739605015   0.0000000000   0.0000000000
   0.2738082406   0.0000000000   0.0000000000
   0.2736557107   0.0000000000   0.0000000000
   0.2735029109   0.0000000000   0.0000000000
   0.2733498400   0.0000000000   0.0000000000
   0.2731964967   0.0000000000   0.0000000000
   0.2730428801   0.0000000000   0.0000000000
   0.2728889889   0.0000000000   0.0000000000
   0.2727348221   0.0000000000   0.0000000000
   0.2725803784   0.0000000000   0.0000000000
   0.2724256567   0.0000000000   0.0000000000
   0.2722706557   0.0000000000   0.0000000000
   0.2721153743   0.0000000000   0.0000000000
   0.2719598112   0.0000000000   0.0000000000
   0.2718039655   0.0000000000   0.0000000000
   0.2716478356   0.0000000000   0.0000000000
   0.2714914206   0.0000000000   0.0000000000
   0.2713347190   0.0000000000   0.0000000000
   0.2711777298   0.0000000000   0.0000000000
   0.2710204516   0.0000000000   0.0000000000
   0.2708628832   0.0000000000   0.0000000000
   0.2707050233   0.0000000000   0.0000000000
   0.2705468707   0.0000000000   0.0000000000
   0.2703884242   0.0000000000   0.0000000000
   0.2702296822   0.0000000000   0.0000000000
   0.2700706436   0.0000000000   0.0000000000
   0.2699113072   0.0000000000   0.0000000000
   0.2697516715   0.0000000000   0.0000000000
   0.2695917352   0.0000000000   0.0000000000
   0.2694314971   0.0000000000   0.0000000000
   0.2692709558   0.0000000000   0.0000000000
   0.2691101098   0.0000000000   0.0000000000
   0.2689489579   0.0000000000   0.0000000000
   0.2687874986   0.0000000000   0.0000000000
   0.2686257307   0.0000000000   0.0000000000
   0.2684636526   0.0000000000   0.0000000000
   0.2683012631   0.0000000000   0.0000000000
   0.2681385606   0.0000000000   0.0000000000
   0.2679755439   0.0000000000   0.0000000000
   0.2678122114   0.0000000000   0.0000000000
   0.2676485616   0.0000000000   0.0000000000
   0.2674845931   0.0000000000   0.0000000000
   0.2673203045   0.0000000000   0.0000000000
   0.2671556944   0.0000000000   0.0000000000
   0.2669907611   0.0000000000   0.0000000000
   0.2668255032   0.0000000000   0.0000000000
   0.2666599193   0.0000000000   0.0000000000
   0.2664940078   0.0000000000   0.0000000000
   0.2663277671   0.0000000000   0.0000000000
   0.2661611958   0.0000000000   0.0000000000
   0.2659942922   0.0000000000   0.0000000000
   0.2658270548   0.0000000000   0.0000000000
   0.2656594820   0.0000000000   0.0000000000
   0.2654915723   0.0000000000   0.0000000000
   0.2653233240   0.0000000000   0.0000000000
   0.2651547357   0.0000000000   0.0000000000
   0.2649858054   0.0000000000   0.0000000000
   0.2648165318   0.0000000000   0.0000000000
   0.2646469131   0.0000000000   0.0000000000
   0.2644769476   0.0000000000   0.0000000000
   0.2643066338   0.0000000000   0.0000000000
   0.2641359699   0.0000000000   0.0000000000
   0.2639649542   0.0000000000   0.0000000000
   0.2637935850   0.0000000000   0.0000000000
   0.2636218605   0.0000000000   0.0000000000
   0.2634497791   0.0000000000   0.0000000000
   0.2632773390   0.0000000000   0.0000000000
   0.2631045384   0.0000000000   0.0000000000
   0.2629313756   0.0000000000   0.0000000000
   0.2627578486   0.0000000000   0.0000000000
   0.2625839559   0.0000000000   0.0000000000
   0.2624096954   0.0000000000   0.0000000000
   0.2622350655   0.0000000000   0.0000000000
   0.2620600642   0.0000000000   0.0000000000
   0.2618846898   0.0000000000   0.0000000000
   0.2617089401   0.0000000000   0.0000000000
   0.2615328134   0.0000000000   0.0000000000
   0.2613563080   0.0000000000   0.0000000000
   0.2611794216   0.0000000000   0.0000000000
   0.2610021525   0.0000000000   0.0000000000
   0.2608244986   0.0000000000   0.0000000000
   0.2606464580   0.0000000000   0.0000000000
   0.2604680288   0.0000000000   0.0000000000
   0.2602892090   0.0000000000   0.0000000000
   0.2601099963   0.0000000000   0.0000000000
   0.2599303890   0.0000000000   0.0000000000
   0.2597503848   0.0000000000   0.0000000000
   0.2595699818   0.0000000000   0.0000000000
   0.2593891778   0.0000000000   0.0000000000
   0.2592079707   0.0000000000   0.0000000000
   0.2590263585   0.0000000000   0.0000000000
   0.2588443390   0.0000000000   0.0000000000
   0.2586619099   0.0000000000   0.0000000000
   0.2584790692   0.0000000000   0.0000000000
   0.2582958148   0.0000000000   0.0000000000
   0.2581121442   0.0000000000   0.0000000000
   0.2579280554   0.0000000000   0.0000000000
   0.2577435459   0.0000000000   0.0000000000
   0.2575586137   0.0000000000   0.0000000000
   0.2573732565   0.0000000000   0.0000000000
   0.2571874718   0.0000000000   0.0000000000
   0.2570012574   0.0000000000   0.0000000000
   0.2568146108   0.0000000000   0.0000000000
   0.2566275298   0.0000000000   0.0000000000
   0.2564400121   0.0000000000   0.0000000000
   0.2562520551   0.0000000000   0.0000000000
   0.2560636564   0.0000000000   0.0000000000
   0.2558748136   0.0000000000   0.0000000000
   0.2556855241   0.0000000000   0.0000000000
   0.2554957855   0.0000000000   0.0000000000
   0.2553055955   0.0000000000   0.0000000000
   0.2551149512   0.0000000000   0.0000000000
   0.2549238501   0.0000000000   0.0000000000
   0.2547322899   0.0000000000   0.0000000000
   0.2545402676   0.0000000000   0.0000000000
   0.2543477809   0.0000000000   0.0000000000
   0.2541548269   0.0000000000   0.0000000000
   0.2539614031   0.0000000000   0.0000000000
   0.2537675067   0.0000000000   0.0000000000
   0.2535731351   0.0000000000   0.0000000000
   0.2533782852   0.0000000000   0.0000000000
   0.2531829547   0.0000000000   0.0000000000
   0.2529871404   0.0000000000   0.0000000000
   0.2527908397   0.0000000000   0.0000000000
   0.2525940496   0.0000000000   0.0000000000
   0.2523967674   0.0000000000   0.0000000000
   0.2521989900   0.0000000000   0.0000000000
   0.2520007146   0.0000000000   0.0000000000
   0.2518019382   0.0000000000   0.0000000000
   0.2516026576   0.0000000000   0.0000000000
   0.2514028702   0.0000000000   0.0000000000
   0.2512025726   0.0000000000   0.0000000000
   0.2510017618   0.0000000000   0.0000000000
   0.2508004348   0.0000000000   0.0000000000
   0.2505985884   0.0000000000   0.0000000000
   0.2503962193   0.0000000000   0.0000000000
   0.2501933245   0.0000000000   0.0000000000
   0.2499899007   0.0000000000   0.0000000000
   0.2497859447   0.0000000000   0.0000000000
   0.2495814530   0.0000000000   0.0000000000
   0.2493764225   0.0000000000   0.0000000000
   0.2491708498   0.0000000000   0.0000000000
   0.2489647314   0.0000000000   0.0000000000
   0.2487580639   0.0000000000   0.0000000000
   0.2485508440   0.0000000000   0.0000000000
   0.2483430680   0.0000000000   0.0000000000
   0.2481347325   0.0000000000   0.0000000000
   0.2479258338   0.0000000000   0.0000000000
   0.2477163686   0.0000000000   0.0000000000
   0.2475063329   0.0000000000   0.0000000000
   0.2472957232   0.0000000000   0.0000000000
   0.2470845359   0.0000000000   0.0000000000
   0.2468727670   0.0000000000   0.0000000000
   0.2466604129   0.0000000000   0.0000000000
   0.2464474697   0.0000000000   0.0000000000
   0.2462339336   0.0000000000   0.0000000000
   0.2460198006   0.0000000000   0.0000000000
   0.2458050668   0.0000000000   0.0000000000
   0.2455897282   0.0000000000   0.0000000000
   0.2453737809   0.0000000000   0.0000000000
   0.2451572205   0.0000000000   0.0000000000
   0.2449400432   0.0000000000   0.0000000000
   0.2447222448   0.0000000000   0.0000000000
   0.2445038210   0.0000000000   0.0000000000
   0.2442847675   0.0000000000   0.0000000000
   0.2440650801   0.0000000000   0.0000000000
   0.2438447545   0.0000000000   0.0000000000
   0.2436237863   0.0000000000   0.0000000000
   0.2434021710   0.0000000000   0.0000000000
   0.2431799041   0.0000000000   0.0000000000
   0.2429569811   0.0000000000   0.0000000000
   0.2427333973   0.0000000000   0.0000000000
   0.2425091484   0.0000000000   0.0000000000
   0.2422842294   0.0000000000   0.0000000000
   0.2420586356   0.0000000000   0.0000000000
   0.2418323623   0.0000000000   0.0000000000
   0.2416054047   0.0000000000   0.0000000000
   0.2413777578   0.0000000000   0.0000000000
   0.2411494166   0.0000000000   0.0000000000
   0.2409203762   0.0000000000   0.0000000000
   0.2406906315   0.0000000000   0.0000000000
   0.2404601773   0.0000000000   0.0000000000
   0.2402290085   0.0000000000   0.0000000000
   0.2399971197   0.0000000000   0.0000000000
   0.2397645059   0.0000000000   0.0000000000
   0.2395311615   0.0000000000   0.0000000000
   0.2392970811   0.0000000000   0.0000000000
   0.2390622591   0.0000000000   0.0000000000
   0.2388266902   0.0000000000   0.0000000000
   0.2385903685   0.0000000000   0.0000000000
   0.2383532885   0.0000000000   0.0000000000
   0.2381154443   0.0000000000   0.0000000000
   0.2378768301   0.0000000000   0.0000000000
   0.2376374401   0.0000000000   0.0000000000
   0.2373972682   0.0000000000   0.0000000000
   0.2371563084   0.0000000000   0.0000000000
   0.2369145545   0.0000000000   0.0000000000
   0.2366720004   0.0000000000   0.0000000000
   0.2364286399   0.0000000000   0.0000000000
   0.2361844664   0.0000000000   0.0000000000
   0.2359394736   0.0000000000   0.0000000000
   0.2356936551   0.0000000000   0.0000000000
   0.2354470041   0.0000000000   0.0000000000
   0.2351995140   0.0000000000   0.0000000000
   0.2349511781   0.0000000000   0.0000000000
   0.2347019894   0.0000000000   0.0000000000
   0.2344519412   0.0000000000   0.0000000000
   0.2342010262   0.0000000000   0.0000000000
   0.2339492375   0.0000000000   0.0000000000
   0.2336965677   0.0000000000   0.0000000000
   0.2334430096   0.0000000000   0.0000000000
   0.2331885558   0.0000000000   0.0000000000
   0.2329331987   0.0000000000   0.0000000000
   0.2326769309   0.0000000000   0.0000000000
   0.2324197445   0.0000000000   0.0000000000
   0.2321616317   0.0000000000   0.0000000000
   0.2319025847   0.0000000000   0.0000000000
   0.2316425955   0.0000000000   0.0000000000
   0.2313816558   0.0000000000   0.0000000000
   0.2311197575   0.0000000000   0.0000000000
   0.2308568922   0.0000000000   0.0000000000
   0.2305930515   0.0000000000   0.0000000000
   0.2303282267   0.0000000000   0.0000000000
   0.2300624092   0.0000000000   0.0000000000
   0.2297955900   0.0000000000   0.0000000000
   0.2295277603   0.0000000000   0.0000000000
   0.2292589110   0.0000000000   0.0000000000
   0.2289890329   0.0000000000   0.0000000000
   0.2287181166   0.0000000000   0.0000000000
   0.2284461527   0.0000000000   0.0000000000
   0.2281731315   0.0000000000   0.0000000000
   0.2278990433   0.0000000000   0.0000000000
   0.2276238781   0.0000000000   0.0000000000
   0.2273476261   0.0000000000   0.0000000000
   0.2270702769   0.0000000000   0.0000000000
   0.2267918201   0.0000000000   0.0000000000
   0.2265122454   0.0000000000   0.0000000000
   0.2262315421   0.0000000000   0.0000000000
   0.2259496993   0.0000000000   0.0000000000
   0.2256667060   0.0000000000   0.0000000000
   0.2253825512   0.0000000000   0.0000000000
   0.2250972234   0.0000000000   0.0000000000
   0.2248107112   0.0000000000   0.0000000000
   0.2245230029   0.0000000000   0.0000000000
   0.2242340868   0.0000000000   0.0000000000
   0.2239439506   0.0000000000   0.0000000000
   0.2236525822   0.0000000000   0.0000000000
   0.2233599691   0.0000000000   0.0000000000
   0.2230660988   0.0000000000   0.0000000000
   0.2227709582   0.0000000000   0.0000000000
   0.2224745346   0.0000000000   0.0000000000
   0.2221768146   0.0000000000   0.0000000000
   0.2218777846   0.0000000000   0.0000000000
   0.2215774311   0.0000000000   0.0000000000
   0.2212757401   0.0000000000   0.0000000000
   0.2209726974   0.0000000000   0.0000000000
   0.2206682888   0.0000000000   0.0000000000
   0.2203624993   0.0000000000   0.0000000000
   0.2200553144   0.0000000000   0.0000000000
   0.2197467188   0.0000000000   0.0000000000
   0.2194366971   0.0000000000   0.0000000000
   0.2191252336   0.0000000000   0.0000000000
   0.2188123123   0.0000000000   0.0000000000
   0.2184979172   0.0000000000   0.0000000000
   0.2181820317   0.0000000000   0.0000000000
   0.2178646389   0.0000000000   0.0000000000
   0.2175457219   0.0000000000   0.0000000000
   0.2172252631   0.0000000000   0.0000000000
   0.2169032449   0.0000000000   0.0000000000
   0.2165796492   0.0000000000   0.0000000000
   0.2162544576   0.0000000000   0.0000000000
   0.2159276515   0.0000000000   0.0000000000
   0.2155992117   0.0000000000   0.0000000000
   0.2152691189   0.0000000000   0.0000000000
   0.2149373532   0.0000000000   0.0000000000
   0.2146038946   0.0000000000   0.0000000000
   0.2142687224   0.0000000000   0.0000000000
   0.2139318156   0.0000000000   0.0000000000
   0.2135931531   0.0000000000   0.0000000000
   0.2132527130   0.0000000000   0.0000000000
   0.2129104731   0.0000000000   0.0000000000
   0.2125664108   0.0000000000   0.0000000000
   0.2122205030   0.0000000000   0.0000000000
   0.2118727261   0.0000000000   0.0000000000
   0.2115230563   0.0000000000   0.0000000000
   0.2111714689   0.0000000000   0.0000000000
   0.2108179390   0.0000000000   0.0000000000
   0.2104624410   0.0000000000   0.0000000000
   0.2101049489   0.0000000000   0.0000000000
   0.2097454361   0.0000000000   0.0000000000
   0.2093838756   0.0000000000   0.0000000000
   0.2090202393   0.0000000000   0.0000000000
   0.2086544993   0.0000000000   0.0000000000
   0.2082866265   0.0000000000   0.0000000000
   0.2079165912   0.0000000000   0.0000000000
   0.2075443636   0.0000000000   0.0000000000
   0.2071699124   0.0000000000   0.0000000000
   0.2067932064   0.0000000000   0.0000000000
   0.2064142132   0.0000000000   0.0000000000
   0.2060329000   0.0000000000   0.0000000000
   0.2056492329   0.0000000000   0.0000000000
   0.2052631777   0.0000000000   0.0000000000
   0.2048746989   0.0000000000   0.0000000000
   0.2044837605   0.0000000000   0.0000000000
   0.2040903257   0.0000000000   0.0000000000
   0.2036943568   0.0000000000   0.0000000000
   0.2032958151   0.0000000000   0.0000000000
   0.2028946610   0.0000000000   0.0000000000
   0.2024908542   0.0000000000   0.0000000000
   0.2020843530   0.0000000000   0.0000000000
   0.2016751153   0.0000000000   0.0000000000
   0.2012630974   0.0000000000   0.0000000000
   0.2008482549   0.0000000000   0.0000000000
   0.2004305423   0.0000000000   0.0000000000
   0.2000099128   0.0000000000   0.0000000000
   0.1995863185   0.0000000000   0.0000000000
   0.1991597106   0.0000000000   0.0000000000
   0.1987300387   0.0000000000   0.0000000000
   0.1982972515   0.0000000000   0.0000000000
   0.1978612961   0.0000000000   0.0000000000
   0.1974221187   0.0000000000   0.0000000000
   0.1969796637   0.0000000000   0.0000000000
   0.1965338744   0.0000000000   0.0000000000
   0.1960846927   0.0000000000   0.0000000000
   0.1956320591   0.0000000000   0.0000000000
   0.1951759123   0.0000000000   0.0000000000
   0.1947161900   0.0000000000   0.0000000000
   0.1942528280   0.0000000000   0.0000000000
   0.1937857607   0.0000000000   0.0000000000
   0.1933149209   0.0000000000   0.0000000000
   0.1928402401   0.0000000000   0.0000000000
   0.1923616475   0.0000000000   0.0000000000
   0.1918790716   0.0000000000   0.0000000000
   0.1913924385   0.0000000000   0.0000000000
   0.1909016733   0.0000000000   0.0000000000
   0.1904066993   0.0000000000   0.0000000000
   0.1899074382   0.0000000000   0.0000000000
   0.1894038103   0.0000000000   0.0000000000
   0.1888957344   0.0000000000   0.0000000000
   0.1883831281   0.0000000000   0.0000000000
   0.1878659075   0.0000000000   0.0000000000
   0.1873439878   0.0000000000   0.0000000000
   0.1868172830   0.0000000000   0.0000000000
   0.1862857065   0.0000000000   0.0000000000
   0.1857491708   0.0000000000   0.0000000000
   0.1852075884   0.0000000000   0.0000000000
   0.1846608713   0.0000000000   0.0000000000
   0.1841089320   0.0000000000   0.0000000000
   0.1835516837   0.0000000000   0.0000000000
   0.1829890402   0.0000000000   0.0000000000
   0.1824209170   0.0000000000   0.0000000000
   0.1818472315   0.0000000000   0.0000000000
   0.1812679037   0.0000000000   0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-par3.dat <==
   11.000999999999999     
  0.10000000000000001              501
   0.4402441848   0.0000000000   0.0000000000
   0.4400698808   0.0000000000   0.0000000000
   0.4398953650   0.0000000000   0.0000000000
   0.4397206370   0.0000000000   0.0000000000
   0.4395456960   0.0000000000   0.0000000000
   0.4393705415   0.0000000000   0.0000000000
   0.4391951727   0.0000000000   0.0000000000
   0.4390195890   0.0000000000   0.0000000000
   0.4388437902   0.0000000000   0.0000000000
   0.4386677753   0.0000000000   0.0000000000
   0.4384915436   0.0000000000   0.0000000000
   0.4383150948   0.0000000000   0.0000000000
   0.4381384279   0.0000000000   0.0000000000
   0.4379615425   0.0000000000   0.0000000000
   0.4377844380   0.0000000000   0.0000000000
   0.4376071139   0.0000000000   0.0000000000
   0.4374295691   0.0000000000   0.0000000000
   0.4372518033   0.0000000000   0.0000000000
   0.4370738158   0.0000000000   0.0000000000
   0.4368956060   0.0000000000   0.0000000000
   0.4367171729   0.0000000000   0.0000000000
   0.4365385163   0.0000000000   0.0000000000
   0.4363596354   0.0000000000   0.0000000000
   0.4361805295   0.0000000000   0.0000000000
   0.4360011979   0.0000000000   0.0000000000
   0.4358216400   0.0000000000   0.0000000000
   0.4356418551   0.0000000000   0.0000000000
   0.4354618425   0.0000000000   0.0000000000
   0.4352816015   0.0000000000   0.0000000000
   0.4351011314   0.0000000000   0.0000000000
   0.4349204319   0.0000000000   0.0000000000
   0.4347395017   0.0000000000   0.0000000000
   0.4345583405   0.0000000000   0.0000000000
   0.4343769476   0.0000000000   0.0000000000
   0.4341953222   0.0000000000   0.0000000000
   0.4340134636   0.0000000000   0.0000000000
   0.4338313711   0.0000000000   0.0000000000
   0.4336490442   0.0000000000   0.0000000000
   0.4334664819   0.0000000000   0.0000000000
   0.4332836837   0.0000000000   0.0000000000
   0.4331006486   0.0000000000   0.0000000000
   0.4329173762   0.0000000000   0.0000000000
   0.4327338657   0.0000000000   0.0000000000
   0.4325501162   0.0000000000   0.0000000000
   0.4323661271   0.0000000000   0.0000000000
   0.4321818978   0.0000000000   0.0000000000
   0.4319974273   0.0000000000   0.0000000000
   0.4318127150   0.0000000000   0.0000000000
   0.4316277603   0.0000000000   0.0000000000
   0.4314425621   0.0000000000   0.0000000000
   0.4312571198   0.0000000000   0.0000000000
   0.4310714329   0.0000000000   0.0000000000
   0.4308855004   0.0000000000   0.0000000000
   0.4306993214   0.0000000000   0.0000000000
   0.4305128955   0.0000000000   0.0000000000
   0.4303262216   0.0000000000   0.0000000000
   0.4301392991   0.0000000000   0.0000000000
   0.4299521274   0.0000000000   0.0000000000
   0.4297647052   0.0000000000   0.0000000000
   0.4295770322   0.0000000000   0.0000000000
   0.4293891074   0.0000000000   0.0000000000
   0.4292009301   0.0000000000   0.0000000000
   0.4290124994   0.0000000000   0.0000000000
   0.4288238146   0.0000000000   0.0000000000
   0.4286348747   0.0000000000   0.0000000000
   0.4284456792   0.0000000000   0.0000000000
   0.4282562270   0.0000000000   0.0000000000
   0.4280665175   0.0000000000   0.0000000000
   0.4278765497   0.0000000000   0.0000000000
   0.4276863230   0.0000000000   0.0000000000
   0.4274958364   0.0000000000   0.0000000000
   0.4273050890   0.0000000000   0.0000000000
   0.4271140803   0.0000000000   0.0000000000
   0.4269228089   0.0000000000   0.0000000000
   0.4267312746   0.0000000000   0.0000000000
   0.4265394761   0.0000000000   0.0000000000
   0.4263474127   0.0000000000   0.0000000000
   0.4261550835   0.0000000000   0.0000000000
   0.4259624878   0.0000000000   0.0000000000
   0.4257696245   0.0000000000   0.0000000000
   0.4255764926   0.0000000000   0.0000000000
   0.4253830918   0.0000000000   0.0000000000
   0.4251894206   0.0000000000   0.0000000000
   0.4249954786   0.0000000000   0.0000000000
   0.4248012646   0.0000000000   0.0000000000
   0.4246067778   0.0000000000   0.0000000000
   0.4244120172   0.0000000000   0.0000000000
   0.4242169822   0.0000000000   0.0000000000
   0.4240216715   0.0000000000   0.0000000000
   0.4238260845   0.0000000000   0.0000000000
   0.4236302201   0.0000000000   0.0000000000
   0.4234340774   0.0000000000   0.0000000000
   0.4232376557   0.0000000000   0.0000000000
   0.4230409536   0.0000000000   0.0000000000
   0.4228439707   0.0000000000   0.0000000000
   0.4226467056   0.0000000000   0.0000000000
   0.4224491576   0.0000000000   0.0000000000
   0.4222513259   0.0000000000   0.0000000000
   0.4220532090   0.0000000000   0.0000000000
   0.4218548066   0.0000000000   0.0000000000
   0.4216561172   0.0000000000   0.0000000000
   0.4214571402   0.0000000000   0.0000000000
   0.4212578744   0.0000000000   0.0000000000
   0.4210583188   0.0000000000   0.0000000000
   0.4208584726   0.0000000000   0.0000000000
   0.4206583347   0.0000000000   0.0000000000
   0.4204579041   0.0000000000   0.0000000000
   0.4202571798   0.0000000000   0.0000000000
   0.4200561608   0.0000000000   0.0000000000
   0.4198548461   0.0000000000   0.0000000000
   0.4196532345   0.0000000000   0.0000000000
   0.4194513253   0.0000000000   0.0000000000
   0.4192491171   0.0000000000   0.0000000000
   0.4190466092   0.0000000000   0.0000000000
   0.4188438005   0.0000000000   0.0000000000
   0.4186406898   0.0000000000   0.0000000000
   0.4184372761   0.0000000000   0.0000000000
   0.4182335583   0.0000000000   0.0000000000
   0.4180295355   0.0000000000   0.0000000000
   0.4178252063   0.0000000000   0.0000000000
   0.4176205701   0.0000000000   0.0000000000
   0.4174156254   0.0000000000   0.0000000000
   0.4172103713   0.0000000000   0.0000000000
   0.4170048068   0.0000000000   0.0000000000
   0.4167989304   0.0000000000   0.0000000000
   0.4165927415   0.0000000000   0.0000000000
   0.4163862385   0.0000000000   0.0000000000
   0.4161794207   0.0000000000   0.0000000000
   0.4159722868   0.0000000000   0.0000000000
   0.4157648357   0.0000000000   0.0000000000
   0.4155570661   0.0000000000   0.0000000000
   0.4153489771   0.0000000000   0.0000000000
   0.4151405673   0.0000000000   0.0000000000
   0.4149318357   0.0000000000   0.0000000000
   0.4147227812   0.0000000000   0.0000000000
   0.4145134025   0.0000000000   0.0000000000
   0.4143036985   0.0000000000   0.0000000000
   0.4140936678   0.0000000000   0.0000000000
   0.4138833094   0.0000000000   0.0000000000
   0.4136726222   0.0000000000   0.0000000000
   0.4134616048   0.0000000000   0.0000000000
   0.4132502559   0.0000000000   0.0000000000
   0.4130385747   0.0000000000   0.0000000000
   0.4128265595   0.0000000000   0.0000000000
   0.4126142093   0.0000000000   0.0000000000
   0.4124015229   0.0000000000   0.0000000000
   0.4121884989   0.0000000000   0.0000000000
   0.4119751362   0.0000000000   0.0000000000
   0.4117614334   0.0000000000   0.0000000000
   0.4115473892   0.0000000000   0.0000000000
   0.4113330025   0.0000000000   0.0000000000
   0.4111182720   0.0000000000   0.0000000000
   0.4109031961   0.0000000000   0.0000000000
   0.4106877739   0.0000000000   0.0000000000
   0.4104720039   0.0000000000   0.0000000000
   0.4102558849   0.0000000000   0.0000000000
   0.4100394153   0.0000000000   0.0000000000
   0.4098225938   0.0000000000   0.0000000000
   0.4096054195   0.0000000000   0.0000000000
   0.4093878906   0.0000000000   0.0000000000
   0.4091700058   0.0000000000   0.0000000000
   0.4089517640   0.0000000000   0.0000000000
   0.4087331637   0.0000000000   0.0000000000
   0.4085142033   0.0000000000   0.0000000000
   0.4082948815   0.0000000000   0.0000000000
   0.4080751973   0.0000000000   0.0000000000
   0.4078551487   0.0000000000   0.0000000000
   0.4076347346   0.0000000000   0.0000000000
   0.4074139536   0.0000000000   0.0000000000
   0.4071928040   0.0000000000   0.0000000000
   0.4069712848   0.0000000000   0.0000000000
   0.4067493942   0.0000000000   0.0000000000
   0.4065271308   0.0000000000   0.0000000000
   0.4063044932   0.0000000000   0.0000000000
   0.4060814800   0.0000000000   0.0000000000
   0.4058580895   0.0000000000   0.0000000000
   0.4056343203   0.0000000000   0.0000000000
   0.4054101709   0.0000000000   0.0000000000
   0.4051856399   0.0000000000   0.0000000000
   0.4049607255   0.0000000000   0.0000000000
   0.4047354264   0.0000000000   0.0000000000
   0.4045097410   0.0000000000   0.0000000000
   0.4042836677   0.0000000000   0.0000000000
   0.4040572049   0.0000000000   0.0000000000
   0.4038303511   0.0000000000   0.0000000000
   0.4036031049   0.0000000000   0.0000000000
   0.4033754643   0.0000000000   0.0000000000
   0.4031474279   0.0000000000   0.0000000000
   0.4029189943   0.0000000000   0.0000000000
   0.4026901615   0.0000000000   0.0000000000
   0.4024609280   0.0000000000   0.0000000000
   0.4022312922   0.0000000000   0.0000000000
   0.4020012525   0.0000000000   0.0000000000
   0.4017708071   0.0000000000   0.0000000000
   0.4015399545   0.0000000000   0.0000000000
   0.4013086926   0.0000000000   0.0000000000
   0.4010770202   0.0000000000   0.0000000000
   0.4008449354   0.0000000000   0.0000000000
   0.4006124363   0.0000000000   0.0000000000
   0.4003795215   0.0000000000   0.0000000000
   0.4001461889   0.0000000000   0.0000000000
   0.3999124370   0.0000000000   0.0000000000
   0.3996782639   0.0000000000   0.0000000000
   0.3994436679   0.0000000000   0.0000000000
   0.3992086471   0.0000000000   0.0000000000
   0.3989731998   0.0000000000   0.0000000000
   0.3987373242   0.0000000000   0.0000000000
   0.3985010183   0.0000000000   0.0000000000
   0.3982642805   0.0000000000   0.0000000000
   0.3980271088   0.0000000000   0.0000000000
   0.3977895013   0.0000000000   0.0000000000
   0.3975514562   0.0000000000   0.0000000000
   0.3973129716   0.0000000000   0.0000000000
   0.3970740456   0.0000000000   0.0000000000
   0.3968346762   0.0000000000   0.0000000000
   0.3965948615   0.0000000000   0.0000000000
   0.3963545997   0.0000000000   0.0000000000
   0.3961138887   0.0000000000   0.0000000000
   0.3958727265   0.0000000000   0.0000000000
   0.3956311110   0.0000000000   0.0000000000
   0.3953890406   0.0000000000   0.0000000000
   0.3951465130   0.0000000000   0.0000000000
   0.3949035264   0.0000000000   0.0000000000
   0.3946600783   0.0000000000   0.0000000000
   0.3944161672   0.0000000000   0.0000000000
   0.3941717905   0.0000000000   0.0000000000
   0.3939269466   0.0000000000   0.0000000000
   0.3936816331   0.0000000000   0.0000000000
   0.3934358480   0.0000000000   0.0000000000
   0.3931895890   0.0000000000   0.0000000000
   0.3929428542   0.0000000000   0.0000000000
   0.3926956414   0.0000000000   0.0000000000
   0.3924479484   0.0000000000   0.0000000000
   0.3921997728   0.0000000000   0.0000000000
   0.3919511127   0.0000000000   0.0000000000
   0.3917019655   0.0000000000   0.0000000000
   0.3914523295   0.0000000000   0.0000000000
   0.3912022019   0.0000000000   0.0000000000
   0.3909515809   0.0000000000   0.0000000000
   0.3907004639   0.0000000000   0.0000000000
   0.3904488487   0.0000000000   0.0000000000
   0.3901967329   0.0000000000   0.0000000000
   0.3899441143   0.0000000000   0.0000000000
   0.3896909904   0.0000000000   0.0000000000
   0.3894373589   0.0000000000   0.0000000000
   0.3891832175   0.0000000000   0.0000000000
   0.3889285637   0.0000000000   0.0000000000
   0.3886733950   0.0000000000   0.0000000000
   0.3884177091   0.0000000000   0.0000000000
   0.3881615033   0.0000000000   0.0000000000
   0.3879047755   0.0000000000   0.0000000000
   0.3876475229   0.0000000000   0.0000000000
   0.3873897429   0.0000000000   0.0000000000
   0.3871314334   0.0000000000   0.0000000000
   0.3868725914   0.0000000000   0.0000000000
   0.3866132145   0.0000000000   0.0000000000
   0.3863533003   0.0000000000   0.0000000000
   0.3860928457   0.0000000000   0.0000000000
   0.3858318486   0.0000000000   0.0000000000
   0.3855703059   0.0000000000   0.0000000000
   0.3853082152   0.0000000000   0.0000000000
   0.3850455736   0.0000000000   0.0000000000
   0.3847823786   0.0000000000   0.0000000000
   0.3845186274   0.0000000000   0.0000000000
   0.3842543172   0.0000000000   0.0000000000
   0.3839894452   0.0000000000   0.0000000000
   0.3837240084   0.0000000000   0.0000000000
   0.3834580044   0.0000000000   0.0000000000
   0.3831914300   0.0000000000   0.0000000000
   0.3829242826   0.0000000000   0.0000000000
   0.3826565591   0.0000000000   0.0000000000
   0.3823882566   0.0000000000   0.0000000000
   0.3821193723   0.0000000000   0.0000000000
   0.3818499031   0.0000000000   0.0000000000
   0.3815798461   0.0000000000   0.0000000000
   0.3813091981   0.0000000000   0.0000000000
   0.3810379562   0.0000000000   0.0000000000
   0.3807661175   0.0000000000   0.0000000000
   0.3804936787   0.0000000000   0.0000000000
   0.3802206366   0.0000000000   0.0000000000
   0.3799469883   0.0000000000   0.0000000000
   0.3796727306   0.0000000000   0.0000000000
   0.3793978602   0.0000000000   0.0000000000
   0.3791223740   0.0000000000   0.0000000000
   0.3788462686   0.0000000000   0.0000000000
   0.3785695409   0.0000000000   0.0000000000
   0.3782921874   0.0000000000   0.0000000000
   0.3780142050   0.0000000000   0.0000000000
   0.3777355903   0.0000000000   0.0000000000
   0.3774563398   0.0000000000   0.0000000000
   0.3771764501   0.0000000000   0.0000000000
   0.3768959179   0.0000000000   0.0000000000
   0.3766147397   0.0000000000   0.0000000000
   0.3763329119   0.0000000000   0.0000000000
   0.3760504310   0.0000000000   0.0000000000
   0.3757672935   0.0000000000   0.0000000000
   0.3754834958   0.0000000000   0.0000000000
   0.3751990344   0.0000000000   0.0000000000
   0.3749139055   0.0000000000   0.0000000000
   0.3746281052   0.0000000000   0.0000000000
   0.3743416303   0.0000000000   0.0000000000
   0.3740544767   0.0000000000   0.0000000000
   0.3737666406   0.0000000000   0.0000000000
   0.3734781184   0.0000000000   0.0000000000
   0.3731889062   0.0000000000   0.0000000000
   0.3728990000   0.0000000000   0.0000000000
   0.3726083960   0.0000000000   0.0000000000
   0.3723170902   0.0000000000   0.0000000000
   0.3720250786   0.0000000000   0.0000000000
   0.3717323572   0.0000000000   0.0000000000
   0.3714389221   0.0000000000   0.0000000000
   0.3711447690   0.0000000000   0.0000000000
   0.3708498936   0.0000000000   0.0000000000
   0.3705542921   0.0000000000   0.0000000000
   0.3702579603   0.0000000000   0.0000000000
   0.3699608938   0.0000000000   0.0000000000
   0.3696630881   0.0000000000   0.0000000000
   0.3693645393   0.0000000000   0.0000000000
   0.3690652428   0.0000000000   0.0000000000
   0.3687651943   0.0000000000   0.0000000000
   0.3684643892   0.0000000000   0.0000000000
   0.3681628232   0.0000000000   0.0000000000
   0.3678604918   0.0000000000   0.0000000000
   0.3675573901   0.0000000000   0.0000000000
   0.3672535138   0.0000000000   0.0000000000
   0.3669488583   0.0000000000   0.0000000000
   0.3666434186   0.0000000000   0.0000000000
   0.3663371902   0.0000000000   0.0000000000
   0.3660301681   0.0000000000   0.0000000000
   0.3657223479   0.0000000000   0.0000000000
   0.3654137241   0.0000000000   0.0000000000
   0.3651042922   0.0000000000   0.0000000000
   0.3647940471   0.0000000000   0.0000000000
   0.3644829837   0.0000000000   0.0000000000
   0.3641710970   0.0000000000   0.0000000000
   0.3638583820   0.0000000000   0.0000000000
   0.3635448333   0.0000000000   0.0000000000
   0.3632304459   0.0000000000   0.0000000000
   0.3629152142   0.0000000000   0.0000000000
   0.3625991332   0.0000000000   0.0000000000
   0.3622821974   0.0000000000   0.0000000000
   0.3619644012   0.0000000000   0.0000000000
   0.3616457394   0.0000000000   0.0000000000
   0.3613262062   0.0000000000   0.0000000000
   0.3610057963   0.0000000000   0.0000000000
   0.3606845037   0.0000000000   0.0000000000
   0.3603623227   0.0000000000   0.0000000000
   0.3600392478   0.0000000000   0.0000000000
   0.3597152730   0.0000000000   0.0000000000
   0.3593903924   0.0000000000   0.0000000000
   0.3590646001   0.0000000000   0.0000000000
   0.3587378899   0.0000000000   0.0000000000
   0.3584102560   0.0000000000   0.0000000000
   0.3580816921   0.0000000000   0.0000000000
   0.3577521919   0.0000000000   0.0000000000
   0.3574217493   0.0000000000   0.0000000000
   0.3570903578   0.0000000000   0.0000000000
   0.3567580110   0.0000000000   0.0000000000
   0.3564247028   0.0000000000   0.0000000000
   0.3560904261   0.0000000000   0.0000000000
   0.3557551745   0.0000000000   0.0000000000
   0.3554189414   0.0000000000   0.0000000000
   0.3550817200   0.0000000000   0.0000000000
   0.3547435034   0.0000000000   0.0000000000
   0.3544042847   0.0000000000   0.0000000000
   0.3540640569   0.0000000000   0.0000000000
   0.3537228130   0.0000000000   0.0000000000
   0.3533805459   0.0000000000   0.0000000000
   0.3530372483   0.0000000000   0.0000000000
   0.3526929129   0.0000000000   0.0000000000
   0.3523475323   0.0000000000   0.0000000000
   0.3520010991   0.0000000000   0.0000000000
   0.3516536056   0.0000000000   0.0000000000
   0.3513050442   0.0000000000   0.0000000000
   0.3509554074   0.0000000000   0.0000000000
   0.3506046872   0.0000000000   0.0000000000
   0.3502528757   0.0000000000   0.0000000000
   0.3498999650   0.0000000000   0.0000000000
   0.3495459468   0.0000000000   0.0000000000
   0.3491908131   0.0000000000   0.0000000000
   0.3488345557   0.0000000000   0.0000000000
   0.3484771661   0.0000000000   0.0000000000
   0.3481186358   0.0000000000   0.0000000000
   0.3477589562   0.0000000000   0.0000000000
   0.3473981187   0.0000000000   0.0000000000
   0.3470361147   0.0000000000   0.0000000000
   0.3466729350   0.0000000000   0.0000000000
   0.3463085707   0.0000000000   0.0000000000
   0.3459430129   0.0000000000   0.0000000000
   0.3455762521   0.0000000000   0.0000000000
   0.3452082793   0.0000000000   0.0000000000
   0.3448390848   0.0000000000   0.0000000000
   0.3444686591   0.0000000000   0.0000000000
   0.3440969925   0.0000000000   0.0000000000
   0.3437240755   0.0000000000   0.0000000000
   0.3433498978   0.0000000000   0.0000000000
   0.3429744496   0.0000000000   0.0000000000
   0.3425977205   0.0000000000   0.0000000000
   0.3422197006   0.0000000000   0.0000000000
   0.3418403792   0.0000000000   0.0000000000
   0.3414597458   0.0000000000   0.0000000000
   0.3410777897   0.0000000000   0.0000000000
   0.3406945000   0.0000000000   0.0000000000
   0.3403098658   0.0000000000   0.0000000000
   0.3399238761   0.0000000000   0.0000000000
   0.3395365196   0.0000000000   0.0000000000
   0.3391477848   0.0000000000   0.0000000000
   0.3387576600   0.0000000000   0.0000000000
   0.3383661338   0.0000000000   0.0000000000
   0.3379731943   0.0000000000   0.0000000000
   0.3375788293   0.0000000000   0.0000000000
   0.3371830266   0.0000000000   0.0000000000
   0.3367857741   0.0000000000   0.0000000000
   0.3363870590   0.0000000000   0.0000000000
   0.3359868690   0.0000000000   0.0000000000
   0.3355851907   0.0000000000   0.0000000000
   0.3351820115   0.0000000000   0.0000000000
   0.3347773179   0.0000000000   0.0000000000
   0.3343710966   0.0000000000   0.0000000000
   0.3339633340   0.0000000000   0.0000000000
   0.3335540164   0.0000000000   0.0000000000
   0.3331431297   0.0000000000   0.0000000000
   0.3327306599   0.0000000000   0.0000000000
   0.3323165922   0.0000000000   0.0000000000
   0.3319009126   0.0000000000   0.0000000000
   0.3314836057   0.0000000000   0.0000000000
   0.3310646570   0.0000000000   0.0000000000
   0.3306440509   0.0000000000   0.0000000000
   0.3302217721   0.0000000000   0.0000000000
   0.3297978049   0.0000000000   0.0000000000
   0.3293721334   0.0000000000   0.0000000000
   0.3289447414   0.0000000000   0.0000000000
   0.3285156124   0.0000000000   0.0000000000
   0.3280847300   0.0000000000   0.0000000000
   0.3276520770   0.0000000000   0.0000000000
   0.3272176365   0.0000000000   0.0000000000
   0.3267813908   0.0000000000   0.0000000000
   0.3263433226   0.0000000000   0.0000000000
   0.3259034135   0.0000000000   0.0000000000
   0.3254616456   0.0000000000   0.0000000000
   0.3250180002   0.0000000000   0.0000000000
   0.3245724585   0.0000000000   0.0000000000
   0.3241250013   0.0000000000   0.0000000000
   0.3236756093   0.0000000000   0.0000000000
   0.3232242627   0.0000000000   0.0000000000
   0.3227709413   0.0000000000   0.0000000000
   0.3223156249   0.0000000000   0.0000000000
   0.3218582927   0.0000000000   0.0000000000
   0.3213989236   0.0000000000   0.0000000000
   0.3209374963   0.0000000000   0.0000000000
   0.3204739890   0.0000000000   0.0000000000
   0.3200083794   0.0000000000   0.0000000000
   0.3195406451   0.0000000000   0.0000000000
   0.3190707634   0.0000000000   0.0000000000
   0.3185987107   0.0000000000   0.0000000000
   0.3181244635   0.0000000000   0.0000000000
   0.3176479975   0.0000000000   0.0000000000
   0.3171692885   0.0000000000   0.0000000000
   0.3166883113   0.0000000000   0.0000000000
   0.3162050407   0.0000000000   0.0000000000
   0.3157194508   0.0000000000   0.0000000000
   0.3152315152   0.0000000000   0.0000000000
   0.3147412073   0.0000000000   0.0000000000
   0.3142484998   0.0000000000   0.0000000000
   0.3137533649   0.0000000000   0.0000000000
   0.3132557743   0.0000000000   0.0000000000
   0.3127556994   0.0000000000   0.0000000000
   0.3122531106   0.0000000000   0.0000000000
   0.3117479784   0.0000000000   0.0000000000
   0.3112402721   0.0000000000   0.0000000000
   0.3107299609   0.0000000000   0.0000000000
   0.3102170130   0.0000000000   0.0000000000
   0.3097013963   0.0000000000   0.0000000000
   0.3091830780   0.0000000000   0.0000000000
   0.3086620246   0.0000000000   0.0000000000
   0.3081382020   0.0000000000   0.0000000000
   0.3076115753   0.0000000000   0.0000000000
   0.3070821092   0.0000000000   0.0000000000
   0.3065497673   0.0000000000   0.0000000000
   0.3060145127   0.0000000000   0.0000000000
   0.3054763077   0.0000000000   0.0000000000
   0.3049351139   0.0000000000   0.0000000000
   0.3043908921   0.0000000000   0.0000000000
   0.3038436019   0.0000000000   0.0000000000
   0.3032932027   0.0000000000   0.0000000000
   0.3027396525   0.0000000000   0.0000000000
   0.3021829088   0.0000000000   0.0000000000
   0.3016229279   0.0000000000   0.0000000000
   0.3010596652   0.0000000000   0.0000000000
   0.3004930752   0.0000000000   0.0000000000
   0.2999231113   0.0000000000   0.0000000000
   0.2993497262   0.0000000000   0.0000000000
   0.2987728710   0.0000000000   0.0000000000
   0.2981924961   0.0000000000   0.0000000000
   0.2976085506   0.0000000000   0.0000000000
   0.2970209823   0.0000000000   0.0000000000
   0.2964297382   0.0000000000   0.0000000000
   0.2958347639   0.0000000000   0.0000000000
   0.2952360035   0.0000000000   0.0000000000
   0.2946333998   0.0000000000   0.0000000000
   0.2940268945   0.0000000000   0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-par4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   0.6553282659   0.0000000000   0.0000000000
   0.6550685891   0.0000000000   0.0000000000
   0.6548086002   0.0000000000   0.0000000000
   0.6545482980   0.0000000000   0.0000000000
   0.6542876821   0.0000000000   0.0000000000
   0.6540267514   0.0000000000   0.0000000000
   0.6537655049   0.0000000000   0.0000000000
   0.6535039418   0.0000000000   0.0000000000
   0.6532420613   0.0000000000   0.0000000000
   0.6529798626   0.0000000000   0.0000000000
   0.6527173444   0.0000000000   0.0000000000
   0.6524545061   0.0000000000   0.0000000000
   0.6521913465   0.0000000000   0.0000000000
   0.6519278651   0.0000000000   0.0000000000
   0.6516640606   0.0000000000   0.0000000000
   0.6513999321   0.0000000000   0.0000000000
   0.6511354788   0.0000000000   0.0000000000
   0.6508707001   0.0000000000   0.0000000000
   0.6506055944   0.0000000000   0.0000000000
   0.6503401612   0.0000000000   0.0000000000
   0.6500743993   0.0000000000   0.0000000000
   0.6498083078   0.0000000000   0.0000000000
   0.6495418861   0.0000000000   0.0000000000
   0.6492751329   0.0000000000   0.0000000000
   0.6490080472   0.0000000000   0.0000000000
   0.6487406280   0.0000000000   0.0000000000
   0.6484728747   0.0000000000   0.0000000000
   0.6482047858   0.0000000000   0.0000000000
   0.6479363607   0.0000000000   0.0000000000
   0.6476675983   0.0000000000   0.0000000000
   0.6473984977   0.0000000000   0.0000000000
   0.6471290579   0.0000000000   0.0000000000
   0.6468592774   0.0000000000   0.0000000000
   0.6465891560   0.0000000000   0.0000000000
   0.6463186922   0.0000000000   0.0000000000
   0.6460478850   0.0000000000   0.0000000000
   0.6457767334   0.0000000000   0.0000000000
   0.6455052366   0.0000000000   0.0000000000
   0.6452333932   0.0000000000   0.0000000000
   0.6449612024   0.0000000000   0.0000000000
   0.6446886631   0.0000000000   0.0000000000
   0.6444157746   0.0000000000   0.0000000000
   0.6441425352   0.0000000000   0.0000000000
   0.6438689443   0.0000000000   0.0000000000
   0.6435950007   0.0000000000   0.0000000000
   0.6433207034   0.0000000000   0.0000000000
   0.6430460512   0.0000000000   0.0000000000
   0.6427710434   0.0000000000   0.0000000000
   0.6424956783   0.0000000000   0.0000000000
   0.6422199552   0.0000000000   0.0000000000
   0.6419438731   0.0000000000   0.0000000000
   0.6416674306   0.0000000000   0.0000000000
   0.6413906269   0.0000000000   0.0000000000
   0.6411134609   0.0000000000   0.0000000000
   0.6408359312   0.0000000000   0.0000000000
   0.6405580368   0.0000000000   0.0000000000
   0.6402797767   0.0000000000   0.0000000000
   0.6400011494   0.0000000000   0.0000000000
   0.6397221544   0.0000000000   0.0000000000
   0.6394427901   0.0000000000   0.0000000000
   0.6391630553   0.0000000000   0.0000000000
   0.6388829493   0.0000000000   0.0000000000
   0.6386024707   0.0000000000   0.0000000000
   0.6383216181   0.0000000000   0.0000000000
   0.6380403905   0.0000000000   0.0000000000
   0.6377587869   0.0000000000   0.0000000000
   0.6374768060   0.0000000000   0.0000000000
   0.6371944465   0.0000000000   0.0000000000
   0.6369117074   0.0000000000   0.0000000000
   0.6366285875   0.0000000000   0.0000000000
   0.6363450854   0.0000000000   0.0000000000
   0.6360612001   0.0000000000   0.0000000000
   0.6357769304   0.0000000000   0.0000000000
   0.6354922750   0.0000000000   0.0000000000
   0.6352072324   0.0000000000   0.0000000000
   0.6349218019   0.0000000000   0.0000000000
   0.6346359818   0.0000000000   0.0000000000
   0.6343497711   0.0000000000   0.0000000000
   0.6340631684   0.0000000000   0.0000000000
   0.6337761726   0.0000000000   0.0000000000
   0.6334887826   0.0000000000   0.0000000000
   0.6332009967   0.0000000000   0.0000000000
   0.6329128139   0.0000000000   0.0000000000
   0.6326242327   0.0000000000   0.0000000000
   0.6323352521   0.0000000000   0.0000000000
   0.6320458709   0.0000000000   0.0000000000
   0.6317560872   0.0000000000   0.0000000000
   0.6314659002   0.0000000000   0.0000000000
   0.6311753084   0.0000000000   0.0000000000
   0.6308843108   0.0000000000   0.0000000000
   0.6305929055   0.0000000000   0.0000000000
   0.6303010916   0.0000000000   0.0000000000
   0.6300088676   0.0000000000   0.0000000000
   0.6297162320   0.0000000000   0.0000000000
   0.6294231840   0.0000000000   0.0000000000
   0.6291297214   0.0000000000   0.0000000000
   0.6288358437   0.0000000000   0.0000000000
   0.6285415488   0.0000000000   0.0000000000
   0.6282468357   0.0000000000   0.0000000000
   0.6279517030   0.0000000000   0.0000000000
   0.6276561492   0.0000000000   0.0000000000
   0.6273601731   0.0000000000   0.0000000000
   0.6270637729   0.0000000000   0.0000000000
   0.6267669474   0.0000000000   0.0000000000
   0.6264696952   0.0000000000   0.0000000000
   0.6261720147   0.0000000000   0.0000000000
   0.6258739047   0.0000000000   0.0000000000
   0.6255753635   0.0000000000   0.0000000000
   0.6252763899   0.0000000000   0.0000000000
   0.6249769824   0.0000000000   0.0000000000
   0.6246771394   0.0000000000   0.0000000000
   0.6243768593   0.0000000000   0.0000000000
   0.6240761407   0.0000000000   0.0000000000
   0.6237749823   0.0000000000   0.0000000000
   0.6234733825   0.0000000000   0.0000000000
   0.6231713395   0.0000000000   0.0000000000
   0.6228688522   0.0000000000   0.0000000000
   0.6225659191   0.0000000000   0.0000000000
   0.6222625380   0.0000000000   0.0000000000
   0.6219587081   0.0000000000   0.0000000000
   0.6216544273   0.0000000000   0.0000000000
   0.6213496943   0.0000000000   0.0000000000
   0.6210445078   0.0000000000   0.0000000000
   0.6207388656   0.0000000000   0.0000000000
   0.6204327666   0.0000000000   0.0000000000
   0.6201262089   0.0000000000   0.0000000000
   0.6198191910   0.0000000000   0.0000000000
   0.6195117115   0.0000000000   0.0000000000
   0.6192037683   0.0000000000   0.0000000000
   0.6188953604   0.0000000000   0.0000000000
   0.6185864856   0.0000000000   0.0000000000
   0.6182771423   0.0000000000   0.0000000000
   0.6179673289   0.0000000000   0.0000000000
   0.6176570441   0.0000000000   0.0000000000
   0.6173462858   0.0000000000   0.0000000000
   0.6170350524   0.0000000000   0.0000000000
   0.6167233425   0.0000000000   0.0000000000
   0.6164111536   0.0000000000   0.0000000000
   0.6160984849   0.0000000000   0.0000000000
   0.6157853343   0.0000000000   0.0000000000
   0.6154716997   0.0000000000   0.0000000000
   0.6151575800   0.0000000000   0.0000000000
   0.6148429730   0.0000000000   0.0000000000
   0.6145278769   0.0000000000   0.0000000000
   0.6142122903   0.0000000000   0.0000000000
   0.6138962110   0.0000000000   0.0000000000
   0.6135796376   0.0000000000   0.0000000000
   0.6132625680   0.0000000000   0.0000000000
   0.6129450004   0.0000000000   0.0000000000
   0.6126269331   0.0000000000   0.0000000000
   0.6123083641   0.0000000000   0.0000000000
   0.6119892918   0.0000000000   0.0000000000
   0.6116697141   0.0000000000   0.0000000000
   0.6113496291   0.0000000000   0.0000000000
   0.6110290348   0.0000000000   0.0000000000
   0.6107079299   0.0000000000   0.0000000000
   0.6103863119   0.0000000000   0.0000000000
   0.6100641792   0.0000000000   0.0000000000
   0.6097415297   0.0000000000   0.0000000000
   0.6094183614   0.0000000000   0.0000000000
   0.6090946727   0.0000000000   0.0000000000
   0.6087704613   0.0000000000   0.0000000000
   0.6084457251   0.0000000000   0.0000000000
   0.6081204625   0.0000000000   0.0000000000
   0.6077946716   0.0000000000   0.0000000000
   0.6074683498   0.0000000000   0.0000000000
   0.6071414953   0.0000000000   0.0000000000
   0.6068141063   0.0000000000   0.0000000000
   0.6064861809   0.0000000000   0.0000000000
   0.6061577164   0.0000000000   0.0000000000
   0.6058287113   0.0000000000   0.0000000000
   0.6054991632   0.0000000000   0.0000000000
   0.6051690700   0.0000000000   0.0000000000
   0.6048384299   0.0000000000   0.0000000000
   0.6045072403   0.0000000000   0.0000000000
   0.6041754996   0.0000000000   0.0000000000
   0.6038432052   0.0000000000   0.0000000000
   0.6035103553   0.0000000000   0.0000000000
   0.6031769471   0.0000000000   0.0000000000
   0.6028429793   0.0000000000   0.0000000000
   0.6025084492   0.0000000000   0.0000000000
   0.6021733545   0.0000000000   0.0000000000
   0.6018376931   0.0000000000   0.0000000000
   0.6015014627   0.0000000000   0.0000000000
   0.6011646613   0.0000000000   0.0000000000
   0.6008272862   0.0000000000   0.0000000000
   0.6004893356   0.0000000000   0.0000000000
   0.6001508065   0.0000000000   0.0000000000
   0.5998116975   0.0000000000   0.0000000000
   0.5994720056   0.0000000000   0.0000000000
   0.5991317286   0.0000000000   0.0000000000
   0.5987908643   0.0000000000   0.0000000000
   0.5984494098   0.0000000000   0.0000000000
   0.5981073635   0.0000000000   0.0000000000
   0.5977647226   0.0000000000   0.0000000000
   0.5974214845   0.0000000000   0.0000000000
   0.5970776471   0.0000000000   0.0000000000
   0.5967332079   0.0000000000   0.0000000000
   0.5963881641   0.0000000000   0.0000000000
   0.5960425138   0.0000000000   0.0000000000
   0.5956962537   0.0000000000   0.0000000000
   0.5953493821   0.0000000000   0.0000000000
   0.5950018959   0.0000000000   0.0000000000
   0.5946537926   0.0000000000   0.0000000000
   0.5943050700   0.0000000000   0.0000000000
   0.5939557253   0.0000000000   0.0000000000
   0.5936057559   0.0000000000   0.0000000000
   0.5932551593   0.0000000000   0.0000000000
   0.5929039324   0.0000000000   0.0000000000
   0.5925520732   0.0000000000   0.0000000000
   0.5921995788   0.0000000000   0.0000000000
   0.5918464460   0.0000000000   0.0000000000
   0.5914926731   0.0000000000   0.0000000000
   0.5911382564   0.0000000000   0.0000000000
   0.5907831936   0.0000000000   0.0000000000
   0.5904274820   0.0000000000   0.0000000000
   0.5900711190   0.0000000000   0.0000000000
   0.5897141012   0.0000000000   0.0000000000
   0.5893564262   0.0000000000   0.0000000000
   0.5889980911   0.0000000000   0.0000000000
   0.5886390933   0.0000000000   0.0000000000
   0.5882794293   0.0000000000   0.0000000000
   0.5879190966   0.0000000000   0.0000000000
   0.5875580924   0.0000000000   0.0000000000
   0.5871964135   0.0000000000   0.0000000000
   0.5868340572   0.0000000000   0.0000000000
   0.5864710205   0.0000000000   0.0000000000
   0.5861073001   0.0000000000   0.0000000000
   0.5857428931   0.0000000000   0.0000000000
   0.5853777968   0.0000000000   0.0000000000
   0.5850120077   0.0000000000   0.0000000000
   0.5846455229   0.0000000000   0.0000000000
   0.5842783395   0.0000000000   0.0000000000
   0.5839104540   0.0000000000   0.0000000000
   0.5835418636   0.0000000000   0.0000000000
   0.5831725649   0.0000000000   0.0000000000
   0.5828025550   0.0000000000   0.0000000000
   0.5824318302   0.0000000000   0.0000000000
   0.5820603878   0.0000000000   0.0000000000
   0.5816882241   0.0000000000   0.0000000000
   0.5813153360   0.0000000000   0.0000000000
   0.5809417204   0.0000000000   0.0000000000
   0.5805673737   0.0000000000   0.0000000000
   0.5801922924   0.0000000000   0.0000000000
   0.5798164735   0.0000000000   0.0000000000
   0.5794399137   0.0000000000   0.0000000000
   0.5790626091   0.0000000000   0.0000000000
   0.5786845565   0.0000000000   0.0000000000
   0.5783057523   0.0000000000   0.0000000000
   0.5779261932   0.0000000000   0.0000000000
   0.5775458757   0.0000000000   0.0000000000
   0.5771647961   0.0000000000   0.0000000000
   0.5767829505   0.0000000000   0.0000000000
   0.5764003361   0.0000000000   0.0000000000
   0.5760169486   0.0000000000   0.0000000000
   0.5756327844   0.0000000000   0.0000000000
   0.5752478403   0.0000000000   0.0000000000
   0.5748621122   0.0000000000   0.0000000000
   0.5744755963   0.0000000000   0.0000000000
   0.5740882889   0.0000000000   0.0000000000
   0.5737001861   0.0000000000   0.0000000000
   0.5733112845   0.0000000000   0.0000000000
   0.5729215798   0.0000000000   0.0000000000
   0.5725310684   0.0000000000   0.0000000000
   0.5721397463   0.0000000000   0.0000000000
   0.5717476091   0.0000000000   0.0000000000
   0.5713546536   0.0000000000   0.0000000000
   0.5709608755   0.0000000000   0.0000000000
   0.5705662706   0.0000000000   0.0000000000
   0.5701708349   0.0000000000   0.0000000000
   0.5697745644   0.0000000000   0.0000000000
   0.5693774547   0.0000000000   0.0000000000
   0.5689795019   0.0000000000   0.0000000000
   0.5685807019   0.0000000000   0.0000000000
   0.5681810500   0.0000000000   0.0000000000
   0.5677805426   0.0000000000   0.0000000000
   0.5673791750   0.0000000000   0.0000000000
   0.5669769426   0.0000000000   0.0000000000
   0.5665738418   0.0000000000   0.0000000000
   0.5661698674   0.0000000000   0.0000000000
   0.5657650154   0.0000000000   0.0000000000
   0.5653592815   0.0000000000   0.0000000000
   0.5649526607   0.0000000000   0.0000000000
   0.5645451488   0.0000000000   0.0000000000
   0.5641367411   0.0000000000   0.0000000000
   0.5637274330   0.0000000000   0.0000000000
   0.5633172198   0.0000000000   0.0000000000
   0.5629060968   0.0000000000   0.0000000000
   0.5624940594   0.0000000000   0.0000000000
   0.5620811029   0.0000000000   0.0000000000
   0.5616672223   0.0000000000   0.0000000000
   0.5612524127   0.0000000000   0.0000000000
   0.5608366694   0.0000000000   0.0000000000
   0.5604199875   0.0000000000   0.0000000000
   0.5600023619   0.0000000000   0.0000000000
   0.5595837874   0.0000000000   0.0000000000
   0.5591642595   0.0000000000   0.0000000000
   0.5587437726   0.0000000000   0.0000000000
   0.5583223215   0.0000000000   0.0000000000
   0.5578999016   0.0000000000   0.0000000000
   0.5574765072   0.0000000000   0.0000000000
   0.5570521331   0.0000000000   0.0000000000
   0.5566267741   0.0000000000   0.0000000000
   0.5562004248   0.0000000000   0.0000000000
   0.5557730796   0.0000000000   0.0000000000
   0.5553447332   0.0000000000   0.0000000000
   0.5549153804   0.0000000000   0.0000000000
   0.5544850152   0.0000000000   0.0000000000
   0.5540536322   0.0000000000   0.0000000000
   0.5536212259   0.0000000000   0.0000000000
   0.5531877901   0.0000000000   0.0000000000
   0.5527533197   0.0000000000   0.0000000000
   0.5523178085   0.0000000000   0.0000000000
   0.5518812507   0.0000000000   0.0000000000
   0.5514436405   0.0000000000   0.0000000000
   0.5510049718   0.0000000000   0.0000000000
   0.5505652388   0.0000000000   0.0000000000
   0.5501244353   0.0000000000   0.0000000000
   0.5496825554   0.0000000000   0.0000000000
   0.5492395928   0.0000000000   0.0000000000
   0.5487955410   0.0000000000   0.0000000000
   0.5483503941   0.0000000000   0.0000000000
   0.5479041455   0.0000000000   0.0000000000
   0.5474567891   0.0000000000   0.0000000000
   0.5470083184   0.0000000000   0.0000000000
   0.5465587265   0.0000000000   0.0000000000
   0.5461080072   0.0000000000   0.0000000000
   0.5456561538   0.0000000000   0.0000000000
   0.5452031597   0.0000000000   0.0000000000
   0.5447490177   0.0000000000   0.0000000000
   0.5442937215   0.0000000000   0.0000000000
   0.5438372641   0.0000000000   0.0000000000
   0.5433796384   0.0000000000   0.0000000000
   0.5429208373   0.0000000000   0.0000000000
   0.5424608543   0.0000000000   0.0000000000
   0.5419996815   0.0000000000   0.0000000000
   0.5415373120   0.0000000000   0.0000000000
   0.5410737387   0.0000000000   0.0000000000
   0.5406089539   0.0000000000   0.0000000000
   0.5401429505   0.0000000000   0.0000000000
   0.5396757210   0.0000000000   0.0000000000
   0.5392072574   0.0000000000   0.0000000000
   0.5387375525   0.0000000000   0.0000000000
   0.5382665983   0.0000000000   0.0000000000
   0.5377943873   0.0000000000   0.0000000000
   0.5373209112   0.0000000000   0.0000000000
   0.5368461626   0.0000000000   0.0000000000
   0.5363701331   0.0000000000   0.0000000000
   0.5358928146   0.0000000000   0.0000000000
   0.5354141991   0.0000000000   0.0000000000
   0.5349342780   0.0000000000   0.0000000000
   0.5344530436   0.0000000000   0.0000000000
   0.5339704867   0.0000000000   0.0000000000
   0.5334865992   0.0000000000   0.0000000000
   0.5330013723   0.0000000000   0.0000000000
   0.5325147975   0.0000000000   0.0000000000
   0.5320268658   0.0000000000   0.0000000000
   0.5315375685   0.0000000000   0.0000000000
   0.5310468965   0.0000000000   0.0000000000
   0.5305548408   0.0000000000   0.0000000000
   0.5300613924   0.0000000000   0.0000000000
   0.5295665418   0.0000000000   0.0000000000
   0.5290702795   0.0000000000   0.0000000000
   0.5285725965   0.0000000000   0.0000000000
   0.5280734830   0.0000000000   0.0000000000
   0.5275729295   0.0000000000   0.0000000000
   0.5270709260   0.0000000000   0.0000000000
   0.5265674629   0.0000000000   0.0000000000
   0.5260625302   0.0000000000   0.0000000000
   0.5255561175   0.0000000000   0.0000000000
   0.5250482150   0.0000000000   0.0000000000
   0.5245388123   0.0000000000   0.0000000000
   0.5240278988   0.0000000000   0.0000000000
   0.5235154643   0.0000000000   0.0000000000
   0.5230014982   0.0000000000   0.0000000000
   0.5224859892   0.0000000000   0.0000000000
   0.5219689273   0.0000000000   0.0000000000
   0.5214503007   0.0000000000   0.0000000000
   0.5209300987   0.0000000000   0.0000000000
   0.5204083099   0.0000000000   0.0000000000
   0.5198849230   0.0000000000   0.0000000000
   0.5193599268   0.0000000000   0.0000000000
   0.5188333092   0.0000000000   0.0000000000
   0.5183050585   0.0000000000   0.0000000000
   0.5177751634   0.0000000000   0.0000000000
   0.5172436111   0.0000000000   0.0000000000
   0.5167103899   0.0000000000   0.0000000000
   0.5161754874   0.0000000000   0.0000000000
   0.5156388909   0.0000000000   0.0000000000
   0.5151005883   0.0000000000   0.0000000000
   0.5145605666   0.0000000000   0.0000000000
   0.5140188128   0.0000000000   0.0000000000
   0.5134753138   0.0000000000   0.0000000000
   0.5129300568   0.0000000000   0.0000000000
   0.5123830280   0.0000000000   0.0000000000
   0.5118342144   0.0000000000   0.0000000000
   0.5112836016   0.0000000000   0.0000000000
   0.5107311765   0.0000000000   0.0000000000
   0.5101769245   0.0000000000   0.0000000000
   0.5096208317   0.0000000000   0.0000000000
   0.5090628836   0.0000000000   0.0000000000
   0.5085030659   0.0000000000   0.0000000000
   0.5079413637   0.0000000000   0.0000000000
   0.5073777621   0.0000000000   0.0000000000
   0.5068122461   0.0000000000   0.0000000000
   0.5062448003   0.0000000000   0.0000000000
   0.5056754093   0.0000000000   0.0000000000
   0.5051040574   0.0000000000   0.0000000000
   0.5045307290   0.0000000000   0.0000000000
   0.5039554077   0.0000000000   0.0000000000
   0.5033780772   0.0000000000   0.0000000000
   0.5027987213   0.0000000000   0.0000000000
   0.5022173231   0.0000000000   0.0000000000
   0.5016338657   0.0000000000   0.0000000000
   0.5010483321   0.0000000000   0.0000000000
   0.5004607048   0.0000000000   0.0000000000
   0.4998709663   0.0000000000   0.0000000000
   0.4992790987   0.0000000000   0.0000000000
   0.4986850839   0.0000000000   0.0000000000
   0.4980889036   0.0000000000   0.0000000000
   0.4974905395   0.0000000000   0.0000000000
   0.4968899726   0.0000000000   0.0000000000
   0.4962871837   0.0000000000   0.0000000000
   0.4956821538   0.0000000000   0.0000000000
   0.4950748630   0.0000000000   0.0000000000
   0.4944652917   0.0000000000   0.0000000000
   0.4938534196   0.0000000000   0.0000000000
   0.4932392266   0.0000000000   0.0000000000
   0.4926226915   0.0000000000   0.0000000000
   0.4920037935   0.0000000000   0.0000000000
   0.4913825116   0.0000000000   0.0000000000
   0.4907588238   0.0000000000   0.0000000000
   0.4901327086   0.0000000000   0.0000000000
   0.4895041434   0.0000000000   0.0000000000
   0.4888731060   0.0000000000   0.0000000000
   0.4882395733   0.0000000000   0.0000000000
   0.4876035220   0.0000000000   0.0000000000
   0.4869649290   0.0000000000   0.0000000000
   0.4863237700   0.0000000000   0.0000000000
   0.4856800211   0.0000000000   0.0000000000
   0.4850336573   0.0000000000   0.0000000000
   0.4843846539   0.0000000000   0.0000000000
   0.4837329856   0.0000000000   0.0000000000
   0.4830786265   0.0000000000   0.0000000000
   0.4824215502   0.0000000000   0.0000000000
   0.4817617310   0.0000000000   0.0000000000
   0.4810991410   0.0000000000   0.0000000000
   0.4804337535   0.0000000000   0.0000000000
   0.4797655404   0.0000000000   0.0000000000
   0.4790944738   0.0000000000   0.0000000000
   0.4784205245   0.0000000000   0.0000000000
   0.4777436637   0.0000000000   0.0000000000
   0.4770638620   0.0000000000   0.0000000000
   0.4763810890   0.0000000000   0.0000000000
   0.4756953143   0.0000000000   0.0000000000
   0.4750065067   0.0000000000   0.0000000000
   0.4743146349   0.0000000000   0.0000000000
   0.4736196665   0.0000000000   0.0000000000
   0.4729215693   0.0000000000   0.0000000000
   0.4722203096   0.0000000000   0.0000000000
   0.4715158542   0.0000000000   0.0000000000
   0.4708081686   0.0000000000   0.0000000000
   0.4700972181   0.0000000000   0.0000000000
   0.4693829670   0.0000000000   0.0000000000
   0.4686653792   0.0000000000   0.0000000000
   0.4679444181   0.0000000000   0.0000000000
   0.4672200466   0.0000000000   0.0000000000
   0.4664922265   0.0000000000   0.0000000000
   0.4657609192   0.0000000000   0.0000000000
   0.4650260851   0.0000000000   0.0000000000
   0.4642876848   0.0000000000   0.0000000000
   0.4635456770   0.0000000000   0.0000000000
   0.4628000202   0.0000000000   0.0000000000
   0.4620506724   0.0000000000   0.0000000000
   0.4612975903   0.0000000000   0.0000000000
   0.4605407303   0.0000000000   0.0000000000
   0.4597800477   0.0000000000   0.0000000000
   0.4590154972   0.0000000000   0.0000000000
   0.4582470321   0.0000000000   0.0000000000
   0.4574746054   0.0000000000   0.0000000000
   0.4566981690   0.0000000000   0.0000000000
   0.4559176736   0.0000000000   0.0000000000
   0.4551330697   0.0000000000   0.0000000000
   0.4543443059   0.0000000000   0.0000000000
   0.4535513305   0.0000000000   0.0000000000
   0.4527540903   0.0000000000   0.0000000000
   0.4519525315   0.0000000000   0.0000000000
   0.4511465987   0.0000000000   0.0000000000
   0.4503362358   0.0000000000   0.0000000000
   0.4495213853   0.0000000000   0.0000000000
   0.4487019887   0.0000000000   0.0000000000
   0.4478779862   0.0000000000   0.0000000000
   0.4470493168   0.0000000000   0.0000000000
   0.4462159180   0.0000000000   0.0000000000
   0.4453777263   0.0000000000   0.0000000000
   0.4445346767   0.0000000000   0.0000000000
   0.4436867028   0.0000000000   0.0000000000
   0.4428337368   0.0000000000   0.0000000000
   0.4419757091   0.0000000000   0.0000000000
   0.4411125494   0.0000000000   0.0000000000
   0.4402441848   0.0000000000   0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-par5.dat <==
   311.00099999999998     
   2.5000000000000000              501
   0.9769097762   0.0000000000   0.0000000000
   0.9765209802   0.0000000000   0.0000000000
   0.9761317169   0.0000000000   0.0000000000
   0.9757419854   0.0000000000   0.0000000000
   0.9753517838   0.0000000000   0.0000000000
   0.9749611115   0.0000000000   0.0000000000
   0.9745699667   0.0000000000   0.0000000000
   0.9741783484   0.0000000000   0.0000000000
   0.9737862550   0.0000000000   0.0000000000
   0.9733936851   0.0000000000   0.0000000000
   0.9730006378   0.0000000000   0.0000000000
   0.9726071112   0.0000000000   0.0000000000
   0.9722131043   0.0000000000   0.0000000000
   0.9718186157   0.0000000000   0.0000000000
   0.9714236437   0.0000000000   0.0000000000
   0.9710281872   0.0000000000   0.0000000000
   0.9706322449   0.0000000000   0.0000000000
   0.9702358150   0.0000000000   0.0000000000
   0.9698388963   0.0000000000   0.0000000000
   0.9694414877   0.0000000000   0.0000000000
   0.9690435874   0.0000000000   0.0000000000
   0.9686451938   0.0000000000   0.0000000000
   0.9682463058   0.0000000000   0.0000000000
   0.9678469225   0.0000000000   0.0000000000
   0.9674470415   0.0000000000   0.0000000000
   0.9670466616   0.0000000000   0.0000000000
   0.9666457816   0.0000000000   0.0000000000
   0.9662444001   0.0000000000   0.0000000000
   0.9658425151   0.0000000000   0.0000000000
   0.9654401260   0.0000000000   0.0000000000
   0.9650372305   0.0000000000   0.0000000000
   0.9646338274   0.0000000000   0.0000000000
   0.9642299154   0.0000000000   0.0000000000
   0.9638254925   0.0000000000   0.0000000000
   0.9634205576   0.0000000000   0.0000000000
   0.9630151092   0.0000000000   0.0000000000
   0.9626091456   0.0000000000   0.0000000000
   0.9622026651   0.0000000000   0.0000000000
   0.9617956667   0.0000000000   0.0000000000
   0.9613881486   0.0000000000   0.0000000000
   0.9609801092   0.0000000000   0.0000000000
   0.9605715468   0.0000000000   0.0000000000
   0.9601624598   0.0000000000   0.0000000000
   0.9597528472   0.0000000000   0.0000000000
   0.9593427070   0.0000000000   0.0000000000
   0.9589320373   0.0000000000   0.0000000000
   0.9585208367   0.0000000000   0.0000000000
   0.9581091042   0.0000000000   0.0000000000
   0.9576968374   0.0000000000   0.0000000000
   0.9572840353   0.0000000000   0.0000000000
   0.9568706956   0.0000000000   0.0000000000
   0.9564568176   0.0000000000   0.0000000000
   0.9560423984   0.0000000000   0.0000000000
   0.9556274374   0.0000000000   0.0000000000
   0.9552119326   0.0000000000   0.0000000000
   0.9547958820   0.0000000000   0.0000000000
   0.9543792846   0.0000000000   0.0000000000
   0.9539621382   0.0000000000   0.0000000000
   0.9535444414   0.0000000000   0.0000000000
   0.9531261920   0.0000000000   0.0000000000
   0.9527073889   0.0000000000   0.0000000000
   0.9522880303   0.0000000000   0.0000000000
   0.9518681144   0.0000000000   0.0000000000
   0.9514476388   0.0000000000   0.0000000000
   0.9510266029   0.0000000000   0.0000000000
   0.9506050043   0.0000000000   0.0000000000
   0.9501828413   0.0000000000   0.0000000000
   0.9497601121   0.0000000000   0.0000000000
   0.9493368148   0.0000000000   0.0000000000
   0.9489129480   0.0000000000   0.0000000000
   0.9484885099   0.0000000000   0.0000000000
   0.9480634984   0.0000000000   0.0000000000
   0.9476379117   0.0000000000   0.0000000000
   0.9472117480   0.0000000000   0.0000000000
   0.9467850055   0.0000000000   0.0000000000
   0.9463576826   0.0000000000   0.0000000000
   0.9459297772   0.0000000000   0.0000000000
   0.9455012878   0.0000000000   0.0000000000
   0.9450722118   0.0000000000   0.0000000000
   0.9446425482   0.0000000000   0.0000000000
   0.9442122944   0.0000000000   0.0000000000
   0.9437814488   0.0000000000   0.0000000000
   0.9433500095   0.0000000000   0.0000000000
   0.9429179745   0.0000000000   0.0000000000
   0.9424853419   0.0000000000   0.0000000000
   0.9420521103   0.0000000000   0.0000000000
   0.9416182767   0.0000000000   0.0000000000
   0.9411838399   0.0000000000   0.0000000000
   0.9407487982   0.0000000000   0.0000000000
   0.9403131484   0.0000000000   0.0000000000
   0.9398768901   0.0000000000   0.0000000000
   0.9394400199   0.0000000000   0.0000000000
   0.9390025367   0.0000000000   0.0000000000
   0.9385644378   0.0000000000   0.0000000000
   0.9381257220   0.0000000000   0.0000000000
   0.9376863869   0.0000000000   0.0000000000
   0.9372464301   0.0000000000   0.0000000000
   0.9368058499   0.0000000000   0.0000000000
   0.9363646444   0.0000000000   0.0000000000
   0.9359228106   0.0000000000   0.0000000000
   0.9354803478   0.0000000000   0.0000000000
   0.9350372528   0.0000000000   0.0000000000
   0.9345935243   0.0000000000   0.0000000000
   0.9341491594   0.0000000000   0.0000000000
   0.9337041565   0.0000000000   0.0000000000
   0.9332585134   0.0000000000   0.0000000000
   0.9328122275   0.0000000000   0.0000000000
   0.9323652970   0.0000000000   0.0000000000
   0.9319177201   0.0000000000   0.0000000000
   0.9314694937   0.0000000000   0.0000000000
   0.9310206165   0.0000000000   0.0000000000
   0.9305710857   0.0000000000   0.0000000000
   0.9301208993   0.0000000000   0.0000000000
   0.9296700551   0.0000000000   0.0000000000
   0.9292185505   0.0000000000   0.0000000000
   0.9287663837   0.0000000000   0.0000000000
   0.9283135524   0.0000000000   0.0000000000
   0.9278600540   0.0000000000   0.0000000000
   0.9274058863   0.0000000000   0.0000000000
   0.9269510471   0.0000000000   0.0000000000
   0.9264955341   0.0000000000   0.0000000000
   0.9260393446   0.0000000000   0.0000000000
   0.9255824768   0.0000000000   0.0000000000
   0.9251249283   0.0000000000   0.0000000000
   0.9246666961   0.0000000000   0.0000000000
   0.9242077785   0.0000000000   0.0000000000
   0.9237481724   0.0000000000   0.0000000000
   0.9232878762   0.0000000000   0.0000000000
   0.9228268870   0.0000000000   0.0000000000
   0.9223652025   0.0000000000   0.0000000000
   0.9219028201   0.0000000000   0.0000000000
   0.9214397373   0.0000000000   0.0000000000
   0.9209759518   0.0000000000   0.0000000000
   0.9205114611   0.0000000000   0.0000000000
   0.9200462627   0.0000000000   0.0000000000
   0.9195803540   0.0000000000   0.0000000000
   0.9191137322   0.0000000000   0.0000000000
   0.9186463954   0.0000000000   0.0000000000
   0.9181783404   0.0000000000   0.0000000000
   0.9177095648   0.0000000000   0.0000000000
   0.9172400661   0.0000000000   0.0000000000
   0.9167698421   0.0000000000   0.0000000000
   0.9162988891   0.0000000000   0.0000000000
   0.9158272054   0.0000000000   0.0000000000
   0.9153547882   0.0000000000   0.0000000000
   0.9148816346   0.0000000000   0.0000000000
   0.9144077419   0.0000000000   0.0000000000
   0.9139331078   0.0000000000   0.0000000000
   0.9134577288   0.0000000000   0.0000000000
   0.9129816028   0.0000000000   0.0000000000
   0.9125047269   0.0000000000   0.0000000000
   0.9120270987   0.0000000000   0.0000000000
   0.9115487146   0.0000000000   0.0000000000
   0.9110695725   0.0000000000   0.0000000000
   0.9105896693   0.0000000000   0.0000000000
   0.9101090019   0.0000000000   0.0000000000
   0.9096275683   0.0000000000   0.0000000000
   0.9091453650   0.0000000000   0.0000000000
   0.9086623891   0.0000000000   0.0000000000
   0.9081786378   0.0000000000   0.0000000000
   0.9076941081   0.0000000000   0.0000000000
   0.9072087975   0.0000000000   0.0000000000
   0.9067227026   0.0000000000   0.0000000000
   0.9062358209   0.0000000000   0.0000000000
   0.9057481488   0.0000000000   0.0000000000
   0.9052596833   0.0000000000   0.0000000000
   0.9047704222   0.0000000000   0.0000000000
   0.9042803617   0.0000000000   0.0000000000
   0.9037894990   0.0000000000   0.0000000000
   0.9032978310   0.0000000000   0.0000000000
   0.9028053548   0.0000000000   0.0000000000
   0.9023120671   0.0000000000   0.0000000000
   0.9018179648   0.0000000000   0.0000000000
   0.9013230448   0.0000000000   0.0000000000
   0.9008273034   0.0000000000   0.0000000000
   0.9003307383   0.0000000000   0.0000000000
   0.8998333459   0.0000000000   0.0000000000
   0.8993351232   0.0000000000   0.0000000000
   0.8988360660   0.0000000000   0.0000000000
   0.8983361726   0.0000000000   0.0000000000
   0.8978354382   0.0000000000   0.0000000000
   0.8973338603   0.0000000000   0.0000000000
   0.8968314355   0.0000000000   0.0000000000
   0.8963281607   0.0000000000   0.0000000000
   0.8958240317   0.0000000000   0.0000000000
   0.8953190460   0.0000000000   0.0000000000
   0.8948131999   0.0000000000   0.0000000000
   0.8943064894   0.0000000000   0.0000000000
   0.8937989118   0.0000000000   0.0000000000
   0.8932904633   0.0000000000   0.0000000000
   0.8927811407   0.0000000000   0.0000000000
   0.8922709402   0.0000000000   0.0000000000
   0.8917598583   0.0000000000   0.0000000000
   0.8912478914   0.0000000000   0.0000000000
   0.8907350358   0.0000000000   0.0000000000
   0.8902212881   0.0000000000   0.0000000000
   0.8897066446   0.0000000000   0.0000000000
   0.8891911017   0.0000000000   0.0000000000
   0.8886746558   0.0000000000   0.0000000000
   0.8881573029   0.0000000000   0.0000000000
   0.8876390397   0.0000000000   0.0000000000
   0.8871198621   0.0000000000   0.0000000000
   0.8865997662   0.0000000000   0.0000000000
   0.8860787486   0.0000000000   0.0000000000
   0.8855568053   0.0000000000   0.0000000000
   0.8850339325   0.0000000000   0.0000000000
   0.8845101263   0.0000000000   0.0000000000
   0.8839853828   0.0000000000   0.0000000000
   0.8834596979   0.0000000000   0.0000000000
   0.8829330679   0.0000000000   0.0000000000
   0.8824054887   0.0000000000   0.0000000000
   0.8818769564   0.0000000000   0.0000000000
   0.8813474669   0.0000000000   0.0000000000
   0.8808170160   0.0000000000   0.0000000000
   0.8802856000   0.0000000000   0.0000000000
   0.8797532143   0.0000000000   0.0000000000
   0.8792198550   0.0000000000   0.0000000000
   0.8786855178   0.0000000000   0.0000000000
   0.8781501990   0.0000000000   0.0000000000
   0.8776138937   0.0000000000   0.0000000000
   0.8770765983   0.0000000000   0.0000000000
   0.8765383079   0.0000000000   0.0000000000
   0.8759990185   0.0000000000   0.0000000000
   0.8754587256   0.0000000000   0.0000000000
   0.8749174254   0.0000000000   0.0000000000
   0.8743751126   0.0000000000   0.0000000000
   0.8738317834   0.0000000000   0.0000000000
   0.8732874333   0.0000000000   0.0000000000
   0.8727420577   0.0000000000   0.0000000000
   0.8721956517   0.0000000000   0.0000000000
   0.8716482114   0.0000000000   0.0000000000
   0.8710997318   0.0000000000   0.0000000000
   0.8705502086   0.0000000000   0.0000000000
   0.8699996366   0.0000000000   0.0000000000
   0.8694480117   0.0000000000   0.0000000000
   0.8688953289   0.0000000000   0.0000000000
   0.8683415832   0.0000000000   0.0000000000
   0.8677867707   0.0000000000   0.0000000000
   0.8672308855   0.0000000000   0.0000000000
   0.8666739236   0.0000000000   0.0000000000
   0.8661158796   0.0000000000   0.0000000000
   0.8655567487   0.0000000000   0.0000000000
   0.8649965262   0.0000000000   0.0000000000
   0.8644352066   0.0000000000   0.0000000000
   0.8638727855   0.0000000000   0.0000000000
   0.8633092572   0.0000000000   0.0000000000
   0.8627446171   0.0000000000   0.0000000000
   0.8621788596   0.0000000000   0.0000000000
   0.8616119801   0.0000000000   0.0000000000
   0.8610439729   0.0000000000   0.0000000000
   0.8604748332   0.0000000000   0.0000000000
   0.8599045550   0.0000000000   0.0000000000
   0.8593331339   0.0000000000   0.0000000000
   0.8587605639   0.0000000000   0.0000000000
   0.8581868394   0.0000000000   0.0000000000
   0.8576119556   0.0000000000   0.0000000000
   0.8570359068   0.0000000000   0.0000000000
   0.8564586871   0.0000000000   0.0000000000
   0.8558802914   0.0000000000   0.0000000000
   0.8553007140   0.0000000000   0.0000000000
   0.8547199490   0.0000000000   0.0000000000
   0.8541379910   0.0000000000   0.0000000000
   0.8535548340   0.0000000000   0.0000000000
   0.8529704722   0.0000000000   0.0000000000
   0.8523849001   0.0000000000   0.0000000000
   0.8517981114   0.0000000000   0.0000000000
   0.8512101006   0.0000000000   0.0000000000
   0.8506208616   0.0000000000   0.0000000000
   0.8500303881   0.0000000000   0.0000000000
   0.8494386744   0.0000000000   0.0000000000
   0.8488457142   0.0000000000   0.0000000000
   0.8482515018   0.0000000000   0.0000000000
   0.8476560306   0.0000000000   0.0000000000
   0.8470592939   0.0000000000   0.0000000000
   0.8464612865   0.0000000000   0.0000000000
   0.8458620011   0.0000000000   0.0000000000
   0.8452614318   0.0000000000   0.0000000000
   0.8446595719   0.0000000000   0.0000000000
   0.8440564152   0.0000000000   0.0000000000
   0.8434519549   0.0000000000   0.0000000000
   0.8428461846   0.0000000000   0.0000000000
   0.8422390976   0.0000000000   0.0000000000
   0.8416306867   0.0000000000   0.0000000000
   0.8410209461   0.0000000000   0.0000000000
   0.8404098683   0.0000000000   0.0000000000
   0.8397974466   0.0000000000   0.0000000000
   0.8391836741   0.0000000000   0.0000000000
   0.8385685437   0.0000000000   0.0000000000
   0.8379520487   0.0000000000   0.0000000000
   0.8373341816   0.0000000000   0.0000000000
   0.8367149355   0.0000000000   0.0000000000
   0.8360943033   0.0000000000   0.0000000000
   0.8354722773   0.0000000000   0.0000000000
   0.8348488506   0.0000000000   0.0000000000
   0.8342240157   0.0000000000   0.0000000000
   0.8335977646   0.0000000000   0.0000000000
   0.8329700907   0.0000000000   0.0000000000
   0.8323409860   0.0000000000   0.0000000000
   0.8317104428   0.0000000000   0.0000000000
   0.8310784536   0.0000000000   0.0000000000
   0.8304450103   0.0000000000   0.0000000000
   0.8298101052   0.0000000000   0.0000000000
   0.8291737308   0.0000000000   0.0000000000
   0.8285358783   0.0000000000   0.0000000000
   0.8278965404   0.0000000000   0.0000000000
   0.8272557088   0.0000000000   0.0000000000
   0.8266133755   0.0000000000   0.0000000000
   0.8259695314   0.0000000000   0.0000000000
   0.8253241693   0.0000000000   0.0000000000
   0.8246772801   0.0000000000   0.0000000000
   0.8240288558   0.0000000000   0.0000000000
   0.8233788874   0.0000000000   0.0000000000
   0.8227273666   0.0000000000   0.0000000000
   0.8220742848   0.0000000000   0.0000000000
   0.8214196326   0.0000000000   0.0000000000
   0.8207634022   0.0000000000   0.0000000000
   0.8201055836   0.0000000000   0.0000000000
   0.8194461685   0.0000000000   0.0000000000
   0.8187851476   0.0000000000   0.0000000000
   0.8181225117   0.0000000000   0.0000000000
   0.8174582516   0.0000000000   0.0000000000
   0.8167923581   0.0000000000   0.0000000000
   0.8161248218   0.0000000000   0.0000000000
   0.8154556327   0.0000000000   0.0000000000
   0.8147847818   0.0000000000   0.0000000000
   0.8141122594   0.0000000000   0.0000000000
   0.8134380554   0.0000000000   0.0000000000
   0.8127621602   0.0000000000   0.0000000000
   0.8120845636   0.0000000000   0.0000000000
   0.8114052560   0.0000000000   0.0000000000
   0.8107242267   0.0000000000   0.0000000000
   0.8100414660   0.0000000000   0.0000000000
   0.8093569633   0.0000000000   0.0000000000
   0.8086707085   0.0000000000   0.0000000000
   0.8079826905   0.0000000000   0.0000000000
   0.8072928994   0.0000000000   0.0000000000
   0.8066013240   0.0000000000   0.0000000000
   0.8059079533   0.0000000000   0.0000000000
   0.8052127772   0.0000000000   0.0000000000
   0.8045157837   0.0000000000   0.0000000000
   0.8038169628   0.0000000000   0.0000000000
   0.8031163018   0.0000000000   0.0000000000
   0.8024137907   0.0000000000   0.0000000000
   0.8017094176   0.0000000000   0.0000000000
   0.8010031705   0.0000000000   0.0000000000
   0.8002950381   0.0000000000   0.0000000000
   0.7995850088   0.0000000000   0.0000000000
   0.7988730704   0.0000000000   0.0000000000
   0.7981592109   0.0000000000   0.0000000000
   0.7974434181   0.0000000000   0.0000000000
   0.7967256798   0.0000000000   0.0000000000
   0.7960059839   0.0000000000   0.0000000000
   0.7952843173   0.0000000000   0.0000000000
   0.7945606681   0.0000000000   0.0000000000
   0.7938350227   0.0000000000   0.0000000000
   0.7931073686   0.0000000000   0.0000000000
   0.7923776927   0.0000000000   0.0000000000
   0.7916459819   0.0000000000   0.0000000000
   0.7909122231   0.0000000000   0.0000000000
   0.7901764025   0.0000000000   0.0000000000
   0.7894385066   0.0000000000   0.0000000000
   0.7886985221   0.0000000000   0.0000000000
   0.7879564344   0.0000000000   0.0000000000
   0.7872122299   0.0000000000   0.0000000000
   0.7864658945   0.0000000000   0.0000000000
   0.7857174139   0.0000000000   0.0000000000
   0.7849667733   0.0000000000   0.0000000000
   0.7842139589   0.0000000000   0.0000000000
   0.7834589549   0.0000000000   0.0000000000
   0.7827017470   0.0000000000   0.0000000000
   0.7819423201   0.0000000000   0.0000000000
   0.7811806586   0.0000000000   0.0000000000
   0.7804167472   0.0000000000   0.0000000000
   0.7796505707   0.0000000000   0.0000000000
   0.7788821130   0.0000000000   0.0000000000
   0.7781113582   0.0000000000   0.0000000000
   0.7773382904   0.0000000000   0.0000000000
   0.7765628930   0.0000000000   0.0000000000
   0.7757851501   0.0000000000   0.0000000000
   0.7750050443   0.0000000000   0.0000000000
   0.7742225592   0.0000000000   0.0000000000
   0.7734376781   0.0000000000   0.0000000000
   0.7726503830   0.0000000000   0.0000000000
   0.7718606572   0.0000000000   0.0000000000
   0.7710684826   0.0000000000   0.0000000000
   0.7702738418   0.0000000000   0.0000000000
   0.7694767164   0.0000000000   0.0000000000
   0.7686770885   0.0000000000   0.0000000000
   0.7678749397   0.0000000000   0.0000000000
   0.7670702510   0.0000000000   0.0000000000
   0.7662630039   0.0000000000   0.0000000000
   0.7654531794   0.0000000000   0.0000000000
   0.7646407577   0.0000000000   0.0000000000
   0.7638257196   0.0000000000   0.0000000000
   0.7630080452   0.0000000000   0.0000000000
   0.7621877148   0.0000000000   0.0000000000
   0.7613647076   0.0000000000   0.0000000000
   0.7605390038   0.0000000000   0.0000000000
   0.7597105821   0.0000000000   0.0000000000
   0.7588794219   0.0000000000   0.0000000000
   0.7580455019   0.0000000000   0.0000000000
   0.7572088005   0.0000000000   0.0000000000
   0.7563692956   0.0000000000   0.0000000000
   0.7555269658   0.0000000000   0.0000000000
   0.7546817886   0.0000000000   0.0000000000
   0.7538337412   0.0000000000   0.0000000000
   0.7529828008   0.0000000000   0.0000000000
   0.7521289446   0.0000000000   0.0000000000
   0.7512721487   0.0000000000   0.0000000000
   0.7504123893   0.0000000000   0.0000000000
   0.7495496430   0.0000000000   0.0000000000
   0.7486838847   0.0000000000   0.0000000000
   0.7478150903   0.0000000000   0.0000000000
   0.7469432341   0.0000000000   0.0000000000
   0.7460682916   0.0000000000   0.0000000000
   0.7451902371   0.0000000000   0.0000000000
   0.7443090438   0.0000000000   0.0000000000
   0.7434246861   0.0000000000   0.0000000000
   0.7425371372   0.0000000000   0.0000000000
   0.7416463699   0.0000000000   0.0000000000
   0.7407523569   0.0000000000   0.0000000000
   0.7398550706   0.0000000000   0.0000000000
   0.7389544826   0.0000000000   0.0000000000
   0.7380505647   0.0000000000   0.0000000000
   0.7371432876   0.0000000000   0.0000000000
   0.7362326225   0.0000000000   0.0000000000
   0.7353185391   0.0000000000   0.0000000000
   0.7344010078   0.0000000000   0.0000000000
   0.7334799977   0.0000000000   0.0000000000
   0.7325554781   0.0000000000   0.0000000000
   0.7316274177   0.0000000000   0.0000000000
   0.7306957843   0.0000000000   0.0000000000
   0.7297605457   0.0000000000   0.0000000000
   0.7288216694   0.0000000000   0.0000000000
   0.7278791218   0.0000000000   0.0000000000
   0.7269328695   0.0000000000   0.0000000000
   0.7259828784   0.0000000000   0.0000000000
   0.7250291135   0.0000000000   0.0000000000
   0.7240715396   0.0000000000   0.0000000000
   0.7231101211   0.0000000000   0.0000000000
   0.7221448218   0.0000000000   0.0000000000
   0.7211756050   0.0000000000   0.0000000000
   0.7202024331   0.0000000000   0.0000000000
   0.7192252683   0.0000000000   0.0000000000
   0.7182440721   0.0000000000   0.0000000000
   0.7172588058   0.0000000000   0.0000000000
   0.7162694292   0.0000000000   0.0000000000
   0.7152759024   0.0000000000   0.0000000000
   0.7142781841   0.0000000000   0.0000000000
   0.7132762333   0.0000000000   0.0000000000
   0.7122700073   0.0000000000   0.0000000000
   0.7112594636   0.0000000000   0.0000000000
   0.7102445587   0.0000000000   0.0000000000
   0.7092252480   0.0000000000   0.0000000000
   0.7082014870   0.0000000000   0.0000000000
   0.7071732297   0.0000000000   0.0000000000
   0.7061404302   0.0000000000   0.0000000000
   0.7051030405   0.0000000000   0.0000000000
   0.7040610137   0.0000000000   0.0000000000
   0.7030143001   0.0000000000   0.0000000000
   0.7019628509   0.0000000000   0.0000000000
   0.7009066155   0.0000000000   0.0000000000
   0.6998455428   0.0000000000   0.0000000000
   0.6987795805   0.0000000000   0.0000000000
   0.6977086758   0.0000000000   0.0000000000
   0.6966327747   0.0000000000   0.0000000000
   0.6955518224   0.0000000000   0.0000000000
   0.6944657635   0.0000000000   0.0000000000
   0.6933745410   0.0000000000   0.0000000000
   0.6922780972   0.0000000000   0.0000000000
   0.6911763733   0.0000000000   0.0000000000
   0.6900693100   0.0000000000   0.0000000000
   0.6889568456   0.0000000000   0.0000000000
   0.6878389188   0.0000000000   0.0000000000
   0.6867154666   0.0000000000   0.0000000000
   0.6855864241   0.0000000000   0.0000000000
   0.6844517266   0.0000000000   0.0000000000
   0.6833113070   0.0000000000   0.0000000000
   0.6821650978   0.0000000000   0.0000000000
   0.6810130297   0.0000000000   0.0000000000
   0.6798550325   0.0000000000   0.0000000000
   0.6786910339   0.0000000000   0.0000000000
   0.6775209611   0.0000000000   0.0000000000
   0.6763447394   0.0000000000   0.0000000000
   0.6751622929   0.0000000000   0.0000000000
   0.6739735442   0.0000000000   0.0000000000
   0.6727784141   0.0000000000   0.0000000000
   0.6715768220   0.0000000000   0.0000000000
   0.6703686856   0.0000000000   0.0000000000
   0.6691539209   0.0000000000   0.0000000000
   0.6679324429   0.0000000000   0.0000000000
   0.6667041638   0.0000000000   0.0000000000
   0.6654689946   0.0000000000   0.0000000000
   0.6642268442   0.0000000000   0.0000000000
   0.6629776200   0.0000000000   0.0000000000
   0.6617212268   0.0000000000   0.0000000000
   0.6604575681   0.0000000000   0.0000000000
   0.6591865449   0.0000000000   0.0000000000
   0.6579080560   0.0000000000   0.0000000000
   0.6566219982   0.0000000000   0.0000000000
   0.6553282659   0.0000000000   0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-par6.dat <==
   1561.0010000000000     
   12.500000000000000              501
   1.4583986094   0.0000000000   0.0000000000
   1.4578165915   0.0000000000   0.0000000000
   1.4572338738   0.0000000000   0.0000000000
   1.4566504552   0.0000000000   0.0000000000
   1.4560663333   0.0000000000   0.0000000000
   1.4554815056   0.0000000000   0.0000000000
   1.4548959710   0.0000000000   0.0000000000
   1.4543097266   0.0000000000   0.0000000000
   1.4537227704   0.0000000000   0.0000000000
   1.4531351014   0.0000000000   0.0000000000
   1.4525467165   0.0000000000   0.0000000000
   1.4519576140   0.0000000000   0.0000000000
   1.4513677927   0.0000000000   0.0000000000
   1.4507772490   0.0000000000   0.0000000000
   1.4501859822   0.0000000000   0.0000000000
   1.4495939889   0.0000000000   0.0000000000
   1.4490012684   0.0000000000   0.0000000000
   1.4484078177   0.0000000000   0.0000000000
   1.4478136351   0.0000000000   0.0000000000
   1.4472187187   0.0000000000   0.0000000000
   1.4466230657   0.0000000000   0.0000000000
   1.4460266741   0.0000000000   0.0000000000
   1.4454295423   0.0000000000   0.0000000000
   1.4448316672   0.0000000000   0.0000000000
   1.4442330482   0.0000000000   0.0000000000
   1.4436336817   0.0000000000   0.0000000000
   1.4430335661   0.0000000000   0.0000000000
   1.4424326988   0.0000000000   0.0000000000
   1.4418310781   0.0000000000   0.0000000000
   1.4412287023   0.0000000000   0.0000000000
   1.4406255676   0.0000000000   0.0000000000
   1.4400216731   0.0000000000   0.0000000000
   1.4394170161   0.0000000000   0.0000000000
   1.4388115945   0.0000000000   0.0000000000
   1.4382054057   0.0000000000   0.0000000000
   1.4375984474   0.0000000000   0.0000000000
   1.4369907179   0.0000000000   0.0000000000
   1.4363822146   0.0000000000   0.0000000000
   1.4357729354   0.0000000000   0.0000000000
   1.4351628771   0.0000000000   0.0000000000
   1.4345520385   0.0000000000   0.0000000000
   1.4339404168   0.0000000000   0.0000000000
   1.4333280095   0.0000000000   0.0000000000
   1.4327148148   0.0000000000   0.0000000000
   1.4321008291   0.0000000000   0.0000000000
   1.4314860513   0.0000000000   0.0000000000
   1.4308704784   0.0000000000   0.0000000000
   1.4302541085   0.0000000000   0.0000000000
   1.4296369388   0.0000000000   0.0000000000
   1.4290189662   0.0000000000   0.0000000000
   1.4284001895   0.0000000000   0.0000000000
   1.4277806058   0.0000000000   0.0000000000
   1.4271602126   0.0000000000   0.0000000000
   1.4265390070   0.0000000000   0.0000000000
   1.4259169873   0.0000000000   0.0000000000
   1.4252941503   0.0000000000   0.0000000000
   1.4246704938   0.0000000000   0.0000000000
   1.4240460154   0.0000000000   0.0000000000
   1.4234207126   0.0000000000   0.0000000000
   1.4227945825   0.0000000000   0.0000000000
   1.4221676227   0.0000000000   0.0000000000
   1.4215398308   0.0000000000   0.0000000000
   1.4209112038   0.0000000000   0.0000000000
   1.4202817394   0.0000000000   0.0000000000
   1.4196514358   0.0000000000   0.0000000000
   1.4190202888   0.0000000000   0.0000000000
   1.4183882966   0.0000000000   0.0000000000
   1.4177554562   0.0000000000   0.0000000000
   1.4171217658   0.0000000000   0.0000000000
   1.4164872219   0.0000000000   0.0000000000
   1.4158518221   0.0000000000   0.0000000000
   1.4152155634   0.0000000000   0.0000000000
   1.4145784434   0.0000000000   0.0000000000
   1.4139404597   0.0000000000   0.0000000000
   1.4133016088   0.0000000000   0.0000000000
   1.4126618882   0.0000000000   0.0000000000
   1.4120212956   0.0000000000   0.0000000000
   1.4113798281   0.0000000000   0.0000000000
   1.4107374819   0.0000000000   0.0000000000
   1.4100942560   0.0000000000   0.0000000000
   1.4094501456   0.0000000000   0.0000000000
   1.4088051494   0.0000000000   0.0000000000
   1.4081592639   0.0000000000   0.0000000000
   1.4075124856   0.0000000000   0.0000000000
   1.4068648132   0.0000000000   0.0000000000
   1.4062162425   0.0000000000   0.0000000000
   1.4055667712   0.0000000000   0.0000000000
   1.4049163958   0.0000000000   0.0000000000
   1.4042651143   0.0000000000   0.0000000000
   1.4036129226   0.0000000000   0.0000000000
   1.4029598185   0.0000000000   0.0000000000
   1.4023057993   0.0000000000   0.0000000000
   1.4016508611   0.0000000000   0.0000000000
   1.4009950014   0.0000000000   0.0000000000
   1.4003382166   0.0000000000   0.0000000000
   1.3996805044   0.0000000000   0.0000000000
   1.3990218618   0.0000000000   0.0000000000
   1.3983622851   0.0000000000   0.0000000000
   1.3977017721   0.0000000000   0.0000000000
   1.3970403185   0.0000000000   0.0000000000
   1.3963779219   0.0000000000   0.0000000000
   1.3957145788   0.0000000000   0.0000000000
   1.3950502863   0.0000000000   0.0000000000
   1.3943850412   0.0000000000   0.0000000000
   1.3937188401   0.0000000000   0.0000000000
   1.3930516805   0.0000000000   0.0000000000
   1.3923835584   0.0000000000   0.0000000000
   1.3917144706   0.0000000000   0.0000000000
   1.3910444143   0.0000000000   0.0000000000
   1.3903733858   0.0000000000   0.0000000000
   1.3897013815   0.0000000000   0.0000000000
   1.3890283992   0.0000000000   0.0000000000
   1.3883544346   0.0000000000   0.0000000000
   1.3876794847   0.0000000000   0.0000000000
   1.3870035460   0.0000000000   0.0000000000
   1.3863266154   0.0000000000   0.0000000000
   1.3856486889   0.0000000000   0.0000000000
   1.3849697640   0.0000000000   0.0000000000
   1.3842898365   0.0000000000   0.0000000000
   1.3836089029   0.0000000000   0.0000000000
   1.3829269602   0.0000000000   0.0000000000
   1.3822440048   0.0000000000   0.0000000000
   1.3815600326   0.0000000000   0.0000000000
   1.3808750411   0.0000000000   0.0000000000
   1.3801890256   0.0000000000   0.0000000000
   1.3795019837   0.0000000000   0.0000000000
   1.3788139107   0.0000000000   0.0000000000
   1.3781248035   0.0000000000   0.0000000000
   1.3774346592   0.0000000000   0.0000000000
   1.3767434724   0.0000000000   0.0000000000
   1.3760512408   0.0000000000   0.0000000000
   1.3753579607   0.0000000000   0.0000000000
   1.3746636274   0.0000000000   0.0000000000
   1.3739682384   0.0000000000   0.0000000000
   1.3732717892   0.0000000000   0.0000000000
   1.3725742753   0.0000000000   0.0000000000
   1.3718756946   0.0000000000   0.0000000000
   1.3711760422   0.0000000000   0.0000000000
   1.3704753145   0.0000000000   0.0000000000
   1.3697735073   0.0000000000   0.0000000000
   1.3690706172   0.0000000000   0.0000000000
   1.3683666404   0.0000000000   0.0000000000
   1.3676615723   0.0000000000   0.0000000000
   1.3669554093   0.0000000000   0.0000000000
   1.3662481477   0.0000000000   0.0000000000
   1.3655397829   0.0000000000   0.0000000000
   1.3648303117   0.0000000000   0.0000000000
   1.3641197290   0.0000000000   0.0000000000
   1.3634080317   0.0000000000   0.0000000000
   1.3626952156   0.0000000000   0.0000000000
   1.3619812759   0.0000000000   0.0000000000
   1.3612662085   0.0000000000   0.0000000000
   1.3605500098   0.0000000000   0.0000000000
   1.3598326757   0.0000000000   0.0000000000
   1.3591142019   0.0000000000   0.0000000000
   1.3583945837   0.0000000000   0.0000000000
   1.3576738169   0.0000000000   0.0000000000
   1.3569518974   0.0000000000   0.0000000000
   1.3562288215   0.0000000000   0.0000000000
   1.3555045833   0.0000000000   0.0000000000
   1.3547791805   0.0000000000   0.0000000000
   1.3540526070   0.0000000000   0.0000000000
   1.3533248588   0.0000000000   0.0000000000
   1.3525959321   0.0000000000   0.0000000000
   1.3518658217   0.0000000000   0.0000000000
   1.3511345234   0.0000000000   0.0000000000
   1.3504020329   0.0000000000   0.0000000000
   1.3496683451   0.0000000000   0.0000000000
   1.3489334562   0.0000000000   0.0000000000
   1.3481973608   0.0000000000   0.0000000000
   1.3474600550   0.0000000000   0.0000000000
   1.3467215332   0.0000000000   0.0000000000
   1.3459817918   0.0000000000   0.0000000000
   1.3452408250   0.0000000000   0.0000000000
   1.3444986292   0.0000000000   0.0000000000
   1.3437551983   0.0000000000   0.0000000000
   1.3430105289   0.0000000000   0.0000000000
   1.3422646155   0.0000000000   0.0000000000
   1.3415174534   0.0000000000   0.0000000000
   1.3407690372   0.0000000000   0.0000000000
   1.3400193622   0.0000000000   0.0000000000
   1.3392684235   0.0000000000   0.0000000000
   1.3385162165   0.0000000000   0.0000000000
   1.3377627363   0.0000000000   0.0000000000
   1.3370079770   0.0000000000   0.0000000000
   1.3362519338   0.0000000000   0.0000000000
   1.3354946019   0.0000000000   0.0000000000
   1.3347359761   0.0000000000   0.0000000000
   1.3339760514   0.0000000000   0.0000000000
   1.3332148220   0.0000000000   0.0000000000
   1.3324522831   0.0000000000   0.0000000000
   1.3316884293   0.0000000000   0.0000000000
   1.3309232553   0.0000000000   0.0000000000
   1.3301567563   0.0000000000   0.0000000000
   1.3293889256   0.0000000000   0.0000000000
   1.3286197593   0.0000000000   0.0000000000
   1.3278492506   0.0000000000   0.0000000000
   1.3270773955   0.0000000000   0.0000000000
   1.3263041874   0.0000000000   0.0000000000
   1.3255296209   0.0000000000   0.0000000000
   1.3247536906   0.0000000000   0.0000000000
   1.3239763912   0.0000000000   0.0000000000
   1.3231977161   0.0000000000   0.0000000000
   1.3224176606   0.0000000000   0.0000000000
   1.3216362186   0.0000000000   0.0000000000
   1.3208533838   0.0000000000   0.0000000000
   1.3200691517   0.0000000000   0.0000000000
   1.3192835148   0.0000000000   0.0000000000
   1.3184964689   0.0000000000   0.0000000000
   1.3177080067   0.0000000000   0.0000000000
   1.3169181230   0.0000000000   0.0000000000
   1.3161268117   0.0000000000   0.0000000000
   1.3153340670   0.0000000000   0.0000000000
   1.3145398822   0.0000000000   0.0000000000
   1.3137442513   0.0000000000   0.0000000000
   1.3129471680   0.0000000000   0.0000000000
   1.3121486273   0.0000000000   0.0000000000
   1.3113486215   0.0000000000   0.0000000000
   1.3105471452   0.0000000000   0.0000000000
   1.3097441914   0.0000000000   0.0000000000
   1.3089397540   0.0000000000   0.0000000000
   1.3081338271   0.0000000000   0.0000000000
   1.3073264041   0.0000000000   0.0000000000
   1.3065174778   0.0000000000   0.0000000000
   1.3057070418   0.0000000000   0.0000000000
   1.3048950901   0.0000000000   0.0000000000
   1.3040816160   0.0000000000   0.0000000000
   1.3032666125   0.0000000000   0.0000000000
   1.3024500724   0.0000000000   0.0000000000
   1.3016319903   0.0000000000   0.0000000000
   1.3008123579   0.0000000000   0.0000000000
   1.2999911692   0.0000000000   0.0000000000
   1.2991684171   0.0000000000   0.0000000000
   1.2983440944   0.0000000000   0.0000000000
   1.2975181945   0.0000000000   0.0000000000
   1.2966907104   0.0000000000   0.0000000000
   1.2958616342   0.0000000000   0.0000000000
   1.2950309595   0.0000000000   0.0000000000
   1.2941986789   0.0000000000   0.0000000000
   1.2933647849   0.0000000000   0.0000000000
   1.2925292709   0.0000000000   0.0000000000
   1.2916921284   0.0000000000   0.0000000000
   1.2908533504   0.0000000000   0.0000000000
   1.2900129302   0.0000000000   0.0000000000
   1.2891708591   0.0000000000   0.0000000000
   1.2883271303   0.0000000000   0.0000000000
   1.2874817362   0.0000000000   0.0000000000
   1.2866346689   0.0000000000   0.0000000000
   1.2857859202   0.0000000000   0.0000000000
   1.2849354830   0.0000000000   0.0000000000
   1.2840833487   0.0000000000   0.0000000000
   1.2832295098   0.0000000000   0.0000000000
   1.2823739584   0.0000000000   0.0000000000
   1.2815166869   0.0000000000   0.0000000000
   1.2806576862   0.0000000000   0.0000000000
   1.2797969486   0.0000000000   0.0000000000
   1.2789344659   0.0000000000   0.0000000000
   1.2780702301   0.0000000000   0.0000000000
   1.2772042324   0.0000000000   0.0000000000
   1.2763364651   0.0000000000   0.0000000000
   1.2754669186   0.0000000000   0.0000000000
   1.2745955851   0.0000000000   0.0000000000
   1.2737224557   0.0000000000   0.0000000000
   1.2728475221   0.0000000000   0.0000000000
   1.2719707753   0.0000000000   0.0000000000
   1.2710922070   0.0000000000   0.0000000000
   1.2702118077   0.0000000000   0.0000000000
   1.2693295684   0.0000000000   0.0000000000
   1.2684454807   0.0000000000   0.0000000000
   1.2675595357   0.0000000000   0.0000000000
   1.2666717233   0.0000000000   0.0000000000
   1.2657820346   0.0000000000   0.0000000000
   1.2648904612   0.0000000000   0.0000000000
   1.2639969923   0.0000000000   0.0000000000
   1.2631016197   0.0000000000   0.0000000000
   1.2622043332   0.0000000000   0.0000000000
   1.2613051238   0.0000000000   0.0000000000
   1.2604039814   0.0000000000   0.0000000000
   1.2595008965   0.0000000000   0.0000000000
   1.2585958590   0.0000000000   0.0000000000
   1.2576888593   0.0000000000   0.0000000000
   1.2567798873   0.0000000000   0.0000000000
   1.2558689328   0.0000000000   0.0000000000
   1.2549559864   0.0000000000   0.0000000000
   1.2540410372   0.0000000000   0.0000000000
   1.2531240751   0.0000000000   0.0000000000
   1.2522050895   0.0000000000   0.0000000000
   1.2512840702   0.0000000000   0.0000000000
   1.2503610071   0.0000000000   0.0000000000
   1.2494358887   0.0000000000   0.0000000000
   1.2485087051   0.0000000000   0.0000000000
   1.2475794455   0.0000000000   0.0000000000
   1.2466480978   0.0000000000   0.0000000000
   1.2457146522   0.0000000000   0.0000000000
   1.2447790976   0.0000000000   0.0000000000
   1.2438414224   0.0000000000   0.0000000000
   1.2429016151   0.0000000000   0.0000000000
   1.2419596650   0.0000000000   0.0000000000
   1.2410155608   0.0000000000   0.0000000000
   1.2400692900   0.0000000000   0.0000000000
   1.2391208418   0.0000000000   0.0000000000
   1.2381702044   0.0000000000   0.0000000000
   1.2372173657   0.0000000000   0.0000000000
   1.2362623139   0.0000000000   0.0000000000
   1.2353050365   0.0000000000   0.0000000000
   1.2343455221   0.0000000000   0.0000000000
   1.2333837583   0.0000000000   0.0000000000
   1.2324197324   0.0000000000   0.0000000000
   1.2314534321   0.0000000000   0.0000000000
   1.2304848447   0.0000000000   0.0000000000
   1.2295139577   0.0000000000   0.0000000000
   1.2285407587   0.0000000000   0.0000000000
   1.2275652339   0.0000000000   0.0000000000
   1.2265873708   0.0000000000   0.0000000000
   1.2256071570   0.0000000000   0.0000000000
   1.2246245780   0.0000000000   0.0000000000
   1.2236396208   0.0000000000   0.0000000000
   1.2226522722   0.0000000000   0.0000000000
   1.2216625192   0.0000000000   0.0000000000
   1.2206703468   0.0000000000   0.0000000000
   1.2196757414   0.0000000000   0.0000000000
   1.2186786898   0.0000000000   0.0000000000
   1.2176791777   0.0000000000   0.0000000000
   1.2166771903   0.0000000000   0.0000000000
   1.2156727137   0.0000000000   0.0000000000
   1.2146657332   0.0000000000   0.0000000000
   1.2136562344   0.0000000000   0.0000000000
   1.2126442029   0.0000000000   0.0000000000
   1.2116296228   0.0000000000   0.0000000000
   1.2106124797   0.0000000000   0.0000000000
   1.2095927586   0.0000000000   0.0000000000
   1.2085704436   0.0000000000   0.0000000000
   1.2075455203   0.0000000000   0.0000000000
   1.2065179720   0.0000000000   0.0000000000
   1.2054877838   0.0000000000   0.0000000000
   1.2044549390   0.0000000000   0.0000000000
   1.2034194221   0.0000000000   0.0000000000
   1.2023812165   0.0000000000   0.0000000000
   1.2013403066   0.0000000000   0.0000000000
   1.2002966752   0.0000000000   0.0000000000
   1.1992503055   0.0000000000   0.0000000000
   1.1982011815   0.0000000000   0.0000000000
   1.1971492853   0.0000000000   0.0000000000
   1.1960946008   0.0000000000   0.0000000000
   1.1950371101   0.0000000000   0.0000000000
   1.1939767953   0.0000000000   0.0000000000
   1.1929136392   0.0000000000   0.0000000000
   1.1918476238   0.0000000000   0.0000000000
   1.1907787313   0.0000000000   0.0000000000
   1.1897069432   0.0000000000   0.0000000000
   1.1886322417   0.0000000000   0.0000000000
   1.1875546076   0.0000000000   0.0000000000
   1.1864740225   0.0000000000   0.0000000000
   1.1853904673   0.0000000000   0.0000000000
   1.1843039229   0.0000000000   0.0000000000
   1.1832143696   0.0000000000   0.0000000000
   1.1821217891   0.0000000000   0.0000000000
   1.1810261603   0.0000000000   0.0000000000
   1.1799274643   0.0000000000   0.0000000000
   1.1788256808   0.0000000000   0.0000000000
   1.1777207889   0.0000000000   0.0000000000
   1.1766127684   0.0000000000   0.0000000000
   1.1755015983   0.0000000000   0.0000000000
   1.1743872579   0.0000000000   0.0000000000
   1.1732697262   0.0000000000   0.0000000000
   1.1721489819   0.0000000000   0.0000000000
   1.1710250022   0.0000000000   0.0000000000
   1.1698977669   0.0000000000   0.0000000000
   1.1687672522   0.0000000000   0.0000000000
   1.1676334371   0.0000000000   0.0000000000
   1.1664962985   0.0000000000   0.0000000000
   1.1653558131   0.0000000000   0.0000000000
   1.1642119589   0.0000000000   0.0000000000
   1.1630647113   0.0000000000   0.0000000000
   1.1619140478   0.0000000000   0.0000000000
   1.1607599439   0.0000000000   0.0000000000
   1.1596023761   0.0000000000   0.0000000000
   1.1584413194   0.0000000000   0.0000000000
   1.1572767495   0.0000000000   0.0000000000
   1.1561086415   0.0000000000   0.0000000000
   1.1549369698   0.0000000000   0.0000000000
   1.1537617098   0.0000000000   0.0000000000
   1.1525828349   0.0000000000   0.0000000000
   1.1514003193   0.0000000000   0.0000000000
   1.1502141362   0.0000000000   0.0000000000
   1.1490242600   0.0000000000   0.0000000000
   1.1478306632   0.0000000000   0.0000000000
   1.1466333180   0.0000000000   0.0000000000
   1.1454321980   0.0000000000   0.0000000000
   1.1442272740   0.0000000000   0.0000000000
   1.1430185186   0.0000000000   0.0000000000
   1.1418059026   0.0000000000   0.0000000000
   1.1405893981   0.0000000000   0.0000000000
   1.1393689751   0.0000000000   0.0000000000
   1.1381446039   0.0000000000   0.0000000000
   1.1369162553   0.0000000000   0.0000000000
   1.1356838979   0.0000000000   0.0000000000
   1.1344475021   0.0000000000   0.0000000000
   1.1332070365   0.0000000000   0.0000000000
   1.1319624694   0.0000000000   0.0000000000
   1.1307137694   0.0000000000   0.0000000000
   1.1294609042   0.0000000000   0.0000000000
   1.1282038411   0.0000000000   0.0000000000
   1.1269425472   0.0000000000   0.0000000000
   1.1256769889   0.0000000000   0.0000000000
   1.1244071328   0.0000000000   0.0000000000
   1.1231329446   0.0000000000   0.0000000000
   1.1218543892   0.0000000000   0.0000000000
   1.1205714320   0.0000000000   0.0000000000
   1.1192840379   0.0000000000   0.0000000000
   1.1179921698   0.0000000000   0.0000000000
   1.1166957914   0.0000000000   0.0000000000
   1.1153948664   0.0000000000   0.0000000000
   1.1140893572   0.0000000000   0.0000000000
   1.1127792262   0.0000000000   0.0000000000
   1.1114644342   0.0000000000   0.0000000000
   1.1101449429   0.0000000000   0.0000000000
   1.1088207125   0.0000000000   0.0000000000
   1.1074917041   0.0000000000   0.0000000000
   1.1061578756   0.0000000000   0.0000000000
   1.1048191874   0.0000000000   0.0000000000
   1.1034755974   0.0000000000   0.0000000000
   1.1021270638   0.0000000000   0.0000000000
   1.1007735436   0.0000000000   0.0000000000
   1.0994149934   0.0000000000   0.0000000000
   1.0980513703   0.0000000000   0.0000000000
   1.0966826283   0.0000000000   0.0000000000
   1.0953087240   0.0000000000   0.0000000000
   1.0939296102   0.0000000000   0.0000000000
   1.0925452416   0.0000000000   0.0000000000
   1.0911555707   0.0000000000   0.0000000000
   1.0897605502   0.0000000000   0.0000000000
   1.0883601319   0.0000000000   0.0000000000
   1.0869542660   0.0000000000   0.0000000000
   1.0855429038   0.0000000000   0.0000000000
   1.0841259941   0.0000000000   0.0000000000
   1.0827034857   0.0000000000   0.0000000000
   1.0812753274   0.0000000000   0.0000000000
   1.0798414656   0.0000000000   0.0000000000
   1.0784018477   0.0000000000   0.0000000000
   1.0769564196   0.0000000000   0.0000000000
   1.0755051251   0.0000000000   0.0000000000
   1.0740479096   0.0000000000   0.0000000000
   1.0725847154   0.0000000000   0.0000000000
   1.0711154853   0.0000000000   0.0000000000
   1.0696401613   0.0000000000   0.0000000000
   1.0681586837   0.0000000000   0.0000000000
   1.0666709917   0.0000000000   0.0000000000
   1.0651770251   0.0000000000   0.0000000000
   1.0636767208   0.0000000000   0.0000000000
   1.0621700167   0.0000000000   0.0000000000
   1.0606568479   0.0000000000   0.0000000000
   1.0591371500   0.0000000000   0.0000000000
   1.0576108559   0.0000000000   0.0000000000
   1.0560778990   0.0000000000   0.0000000000
   1.0545382114   0.0000000000   0.0000000000
   1.0529917224   0.0000000000   0.0000000000
   1.0514383628   0.0000000000   0.0000000000
   1.0498780604   0.0000000000   0.0000000000
   1.0483107423   0.0000000000   0.0000000000
   1.0467363345   0.0000000000   0.0000000000
   1.0451547616   0.0000000000   0.0000000000
   1.0435659467   0.0000000000   0.0000000000
   1.0419698124   0.0000000000   0.0000000000
   1.0403662794   0.0000000000   0.0000000000
   1.0387552672   0.0000000000   0.0000000000
   1.0371366935   0.0000000000   0.0000000000
   1.0355104755   0.0000000000   0.0000000000
   1.0338765275   0.0000000000   0.0000000000
   1.0322347640   0.0000000000   0.0000000000
   1.0305850970   0.0000000000   0.0000000000
   1.0289274370   0.0000000000   0.0000000000
   1.0272616934   0.0000000000   0.0000000000
   1.0255877726   0.0000000000   0.0000000000
   1.0239055811   0.0000000000   0.0000000000
   1.0222150224   0.0000000000   0.0000000000
   1.0205159991   0.0000000000   0.0000000000
   1.0188084116   0.0000000000   0.0000000000
   1.0170921581   0.0000000000   0.0000000000
   1.0153671353   0.0000000000   0.0000000000
   1.0136332380   0.0000000000   0.0000000000
   1.0118903588   0.0000000000   0.0000000000
   1.0101383888   0.0000000000   0.0000000000
   1.0083772158   0.0000000000   0.0000000000
   1.0066067266   0.0000000000   0.0000000000
   1.0048268049   0.0000000000   0.0000000000
   1.0030373328   0.0000000000   0.0000000000
   1.0012381904   0.0000000000   0.0000000000
   0.9994292538   0.0000000000   0.0000000000
   0.9976103981   0.0000000000   0.0000000000
   0.9957814958   0.0000000000   0.0000000000
   0.9939424153   0.0000000000   0.0000000000
   0.9920930245   0.0000000000   0.0000000000
   0.9902331867   0.0000000000   0.0000000000
   0.9883627637   0.0000000000   0.0000000000
   0.9864816131   0.0000000000   0.0000000000
   0.9845895909   0.0000000000   0.0000000000
   0.9826865487   0.0000000000   0.0000000000
   0.9807723354   0.0000000000   0.0000000000
   0.9788467973   0.0000000000   0.0000000000
   0.9769097762   0.0000000000   0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-par7.dat <==
   7811.0010000000002     
   62.500000000000000              501
   2.1789526620   0.0000000000   0.0000000000
   2.1780818786   0.0000000000   0.0000000000
   2.1772100475   0.0000000000   0.0000000000
   2.1763371672   0.0000000000   0.0000000000
   2.1754632344   0.0000000000   0.0000000000
   2.1745882448   0.0000000000   0.0000000000
   2.1737121972   0.0000000000   0.0000000000
   2.1728350874   0.0000000000   0.0000000000
   2.1719569125   0.0000000000   0.0000000000
   2.1710776701   0.0000000000   0.0000000000
   2.1701973572   0.0000000000   0.0000000000
   2.1693159702   0.0000000000   0.0000000000
   2.1684335055   0.0000000000   0.0000000000
   2.1675499608   0.0000000000   0.0000000000
   2.1666653337   0.0000000000   0.0000000000
   2.1657796206   0.0000000000   0.0000000000
   2.1648928174   0.0000000000   0.0000000000
   2.1640049215   0.0000000000   0.0000000000
   2.1631159308   0.0000000000   0.0000000000
   2.1622258409   0.0000000000   0.0000000000
   2.1613346489   0.0000000000   0.0000000000
   2.1604423519   0.0000000000   0.0000000000
   2.1595489462   0.0000000000   0.0000000000
   2.1586544295   0.0000000000   0.0000000000
   2.1577587982   0.0000000000   0.0000000000
   2.1568620475   0.0000000000   0.0000000000
   2.1559641763   0.0000000000   0.0000000000
   2.1550651809   0.0000000000   0.0000000000
   2.1541650566   0.0000000000   0.0000000000
   2.1532638021   0.0000000000   0.0000000000
   2.1523614129   0.0000000000   0.0000000000
   2.1514578851   0.0000000000   0.0000000000
   2.1505532165   0.0000000000   0.0000000000
   2.1496474036   0.0000000000   0.0000000000
   2.1487404426   0.0000000000   0.0000000000
   2.1478323301   0.0000000000   0.0000000000
   2.1469230624   0.0000000000   0.0000000000
   2.1460126372   0.0000000000   0.0000000000
   2.1451010498   0.0000000000   0.0000000000
   2.1441882976   0.0000000000   0.0000000000
   2.1432743772   0.0000000000   0.0000000000
   2.1423592838   0.0000000000   0.0000000000
   2.1414430150   0.0000000000   0.0000000000
   2.1405255671   0.0000000000   0.0000000000
   2.1396069368   0.0000000000   0.0000000000
   2.1386871203   0.0000000000   0.0000000000
   2.1377661135   0.0000000000   0.0000000000
   2.1368439134   0.0000000000   0.0000000000
   2.1359205159   0.0000000000   0.0000000000
   2.1349959179   0.0000000000   0.0000000000
   2.1340701159   0.0000000000   0.0000000000
   2.1331431063   0.0000000000   0.0000000000
   2.1322148844   0.0000000000   0.0000000000
   2.1312854465   0.0000000000   0.0000000000
   2.1303547903   0.0000000000   0.0000000000
   2.1294229110   0.0000000000   0.0000000000
   2.1284898051   0.0000000000   0.0000000000
   2.1275554689   0.0000000000   0.0000000000
   2.1266198983   0.0000000000   0.0000000000
   2.1256830897   0.0000000000   0.0000000000
   2.1247450396   0.0000000000   0.0000000000
   2.1238057431   0.0000000000   0.0000000000
   2.1228651985   0.0000000000   0.0000000000
   2.1219233992   0.0000000000   0.0000000000
   2.1209803428   0.0000000000   0.0000000000
   2.1200360253   0.0000000000   0.0000000000
   2.1190904429   0.0000000000   0.0000000000
   2.1181435909   0.0000000000   0.0000000000
   2.1171954658   0.0000000000   0.0000000000
   2.1162460639   0.0000000000   0.0000000000
   2.1152953806   0.0000000000   0.0000000000
   2.1143434121   0.0000000000   0.0000000000
   2.1133901539   0.0000000000   0.0000000000
   2.1124356034   0.0000000000   0.0000000000
   2.1114797547   0.0000000000   0.0000000000
   2.1105226042   0.0000000000   0.0000000000
   2.1095641484   0.0000000000   0.0000000000
   2.1086043831   0.0000000000   0.0000000000
   2.1076433035   0.0000000000   0.0000000000
   2.1066809054   0.0000000000   0.0000000000
   2.1057171848   0.0000000000   0.0000000000
   2.1047521379   0.0000000000   0.0000000000
   2.1037857594   0.0000000000   0.0000000000
   2.1028180458   0.0000000000   0.0000000000
   2.1018489923   0.0000000000   0.0000000000
   2.1008785953   0.0000000000   0.0000000000
   2.0999068501   0.0000000000   0.0000000000
   2.0989337518   0.0000000000   0.0000000000
   2.0979592969   0.0000000000   0.0000000000
   2.0969834795   0.0000000000   0.0000000000
   2.0960062971   0.0000000000   0.0000000000
   2.0950277438   0.0000000000   0.0000000000
   2.0940478160   0.0000000000   0.0000000000
   2.0930665078   0.0000000000   0.0000000000
   2.0920838167   0.0000000000   0.0000000000
   2.0910997369   0.0000000000   0.0000000000
   2.0901142635   0.0000000000   0.0000000000
   2.0891273918   0.0000000000   0.0000000000
   2.0881391194   0.0000000000   0.0000000000
   2.0871494385   0.0000000000   0.0000000000
   2.0861583467   0.0000000000   0.0000000000
   2.0851658376   0.0000000000   0.0000000000
   2.0841719081   0.0000000000   0.0000000000
   2.0831765523   0.0000000000   0.0000000000
   2.0821797659   0.0000000000   0.0000000000
   2.0811815443   0.0000000000   0.0000000000
   2.0801818826   0.0000000000   0.0000000000
   2.0791807749   0.0000000000   0.0000000000
   2.0781782176   0.0000000000   0.0000000000
   2.0771742048   0.0000000000   0.0000000000
   2.0761687323   0.0000000000   0.0000000000
   2.0751617952   0.0000000000   0.0000000000
   2.0741533878   0.0000000000   0.0000000000
   2.0731435057   0.0000000000   0.0000000000
   2.0721321436   0.0000000000   0.0000000000
   2.0711192962   0.0000000000   0.0000000000
   2.0701049592   0.0000000000   0.0000000000
   2.0690891268   0.0000000000   0.0000000000
   2.0680717935   0.0000000000   0.0000000000
   2.0670529558   0.0000000000   0.0000000000
   2.0660326066   0.0000000000   0.0000000000
   2.0650107410   0.0000000000   0.0000000000
   2.0639873543   0.0000000000   0.0000000000
   2.0629624411   0.0000000000   0.0000000000
   2.0619359960   0.0000000000   0.0000000000
   2.0609080138   0.0000000000   0.0000000000
   2.0598784890   0.0000000000   0.0000000000
   2.0588474157   0.0000000000   0.0000000000
   2.0578147890   0.0000000000   0.0000000000
   2.0567806031   0.0000000000   0.0000000000
   2.0557448532   0.0000000000   0.0000000000
   2.0547075333   0.0000000000   0.0000000000
   2.0536686375   0.0000000000   0.0000000000
   2.0526281609   0.0000000000   0.0000000000
   2.0515860977   0.0000000000   0.0000000000
   2.0505424412   0.0000000000   0.0000000000
   2.0494971868   0.0000000000   0.0000000000
   2.0484503289   0.0000000000   0.0000000000
   2.0474018606   0.0000000000   0.0000000000
   2.0463517781   0.0000000000   0.0000000000
   2.0453000732   0.0000000000   0.0000000000
   2.0442467423   0.0000000000   0.0000000000
   2.0431917771   0.0000000000   0.0000000000
   2.0421351739   0.0000000000   0.0000000000
   2.0410769256   0.0000000000   0.0000000000
   2.0400170263   0.0000000000   0.0000000000
   2.0389554711   0.0000000000   0.0000000000
   2.0378922518   0.0000000000   0.0000000000
   2.0368273636   0.0000000000   0.0000000000
   2.0357608011   0.0000000000   0.0000000000
   2.0346925571   0.0000000000   0.0000000000
   2.0336226251   0.0000000000   0.0000000000
   2.0325509991   0.0000000000   0.0000000000
   2.0314776739   0.0000000000   0.0000000000
   2.0304026421   0.0000000000   0.0000000000
   2.0293258973   0.0000000000   0.0000000000
   2.0282474335   0.0000000000   0.0000000000
   2.0271672448   0.0000000000   0.0000000000
   2.0260853239   0.0000000000   0.0000000000
   2.0250016650   0.0000000000   0.0000000000
   2.0239162608   0.0000000000   0.0000000000
   2.0228291055   0.0000000000   0.0000000000
   2.0217401918   0.0000000000   0.0000000000
   2.0206495126   0.0000000000   0.0000000000
   2.0195570632   0.0000000000   0.0000000000
   2.0184628346   0.0000000000   0.0000000000
   2.0173668220   0.0000000000   0.0000000000
   2.0162690165   0.0000000000   0.0000000000
   2.0151694133   0.0000000000   0.0000000000
   2.0140680041   0.0000000000   0.0000000000
   2.0129647829   0.0000000000   0.0000000000
   2.0118597426   0.0000000000   0.0000000000
   2.0107528748   0.0000000000   0.0000000000
   2.0096441748   0.0000000000   0.0000000000
   2.0085336330   0.0000000000   0.0000000000
   2.0074212440   0.0000000000   0.0000000000
   2.0063070001   0.0000000000   0.0000000000
   2.0051908942   0.0000000000   0.0000000000
   2.0040729185   0.0000000000   0.0000000000
   2.0029530664   0.0000000000   0.0000000000
   2.0018313297   0.0000000000   0.0000000000
   2.0007077023   0.0000000000   0.0000000000
   1.9995821758   0.0000000000   0.0000000000
   1.9984547420   0.0000000000   0.0000000000
   1.9973253950   0.0000000000   0.0000000000
   1.9961941256   0.0000000000   0.0000000000
   1.9950609269   0.0000000000   0.0000000000
   1.9939257922   0.0000000000   0.0000000000
   1.9927887120   0.0000000000   0.0000000000
   1.9916496792   0.0000000000   0.0000000000
   1.9905086865   0.0000000000   0.0000000000
   1.9893657245   0.0000000000   0.0000000000
   1.9882207873   0.0000000000   0.0000000000
   1.9870738657   0.0000000000   0.0000000000
   1.9859249516   0.0000000000   0.0000000000
   1.9847740372   0.0000000000   0.0000000000
   1.9836211147   0.0000000000   0.0000000000
   1.9824661758   0.0000000000   0.0000000000
   1.9813092115   0.0000000000   0.0000000000
   1.9801502135   0.0000000000   0.0000000000
   1.9789891746   0.0000000000   0.0000000000
   1.9778260853   0.0000000000   0.0000000000
   1.9766609373   0.0000000000   0.0000000000
   1.9754937234   0.0000000000   0.0000000000
   1.9743244328   0.0000000000   0.0000000000
   1.9731530585   0.0000000000   0.0000000000
   1.9719795909   0.0000000000   0.0000000000
   1.9708040222   0.0000000000   0.0000000000
   1.9696263429   0.0000000000   0.0000000000
   1.9684465440   0.0000000000   0.0000000000
   1.9672646173   0.0000000000   0.0000000000
   1.9660805531   0.0000000000   0.0000000000
   1.9648943432   0.0000000000   0.0000000000
   1.9637059768   0.0000000000   0.0000000000
   1.9625154468   0.0000000000   0.0000000000
   1.9613227435   0.0000000000   0.0000000000
   1.9601278563   0.0000000000   0.0000000000
   1.9589307769   0.0000000000   0.0000000000
   1.9577314957   0.0000000000   0.0000000000
   1.9565300032   0.0000000000   0.0000000000
   1.9553262909   0.0000000000   0.0000000000
   1.9541203471   0.0000000000   0.0000000000
   1.9529121633   0.0000000000   0.0000000000
   1.9517017301   0.0000000000   0.0000000000
   1.9504890378   0.0000000000   0.0000000000
   1.9492740746   0.0000000000   0.0000000000
   1.9480568334   0.0000000000   0.0000000000
   1.9468373021   0.0000000000   0.0000000000
   1.9456154718   0.0000000000   0.0000000000
   1.9443913319   0.0000000000   0.0000000000
   1.9431648715   0.0000000000   0.0000000000
   1.9419360813   0.0000000000   0.0000000000
   1.9407049509   0.0000000000   0.0000000000
   1.9394714697   0.0000000000   0.0000000000
   1.9382356270   0.0000000000   0.0000000000
   1.9369974121   0.0000000000   0.0000000000
   1.9357568141   0.0000000000   0.0000000000
   1.9345138236   0.0000000000   0.0000000000
   1.9332684287   0.0000000000   0.0000000000
   1.9320206185   0.0000000000   0.0000000000
   1.9307703825   0.0000000000   0.0000000000
   1.9295177098   0.0000000000   0.0000000000
   1.9282625886   0.0000000000   0.0000000000
   1.9270050081   0.0000000000   0.0000000000
   1.9257449575   0.0000000000   0.0000000000
   1.9244824245   0.0000000000   0.0000000000
   1.9232173981   0.0000000000   0.0000000000
   1.9219498672   0.0000000000   0.0000000000
   1.9206798186   0.0000000000   0.0000000000
   1.9194072427   0.0000000000   0.0000000000
   1.9181321265   0.0000000000   0.0000000000
   1.9168544593   0.0000000000   0.0000000000
   1.9155742278   0.0000000000   0.0000000000
   1.9142914202   0.0000000000   0.0000000000
   1.9130060246   0.0000000000   0.0000000000
   1.9117180290   0.0000000000   0.0000000000
   1.9104274209   0.0000000000   0.0000000000
   1.9091341879   0.0000000000   0.0000000000
   1.9078383174   0.0000000000   0.0000000000
   1.9065397968   0.0000000000   0.0000000000
   1.9052386143   0.0000000000   0.0000000000
   1.9039347555   0.0000000000   0.0000000000
   1.9026282092   0.0000000000   0.0000000000
   1.9013189610   0.0000000000   0.0000000000
   1.9000069990   0.0000000000   0.0000000000
   1.8986923089   0.0000000000   0.0000000000
   1.8973748787   0.0000000000   0.0000000000
   1.8960546943   0.0000000000   0.0000000000
   1.8947317418   0.0000000000   0.0000000000
   1.8934060081   0.0000000000   0.0000000000
   1.8920774802   0.0000000000   0.0000000000
   1.8907461431   0.0000000000   0.0000000000
   1.8894119837   0.0000000000   0.0000000000
   1.8880749871   0.0000000000   0.0000000000
   1.8867351403   0.0000000000   0.0000000000
   1.8853924288   0.0000000000   0.0000000000
   1.8840468385   0.0000000000   0.0000000000
   1.8826983537   0.0000000000   0.0000000000
   1.8813469609   0.0000000000   0.0000000000
   1.8799926456   0.0000000000   0.0000000000
   1.8786353918   0.0000000000   0.0000000000
   1.8772751858   0.0000000000   0.0000000000
   1.8759120121   0.0000000000   0.0000000000
   1.8745458557   0.0000000000   0.0000000000
   1.8731767013   0.0000000000   0.0000000000
   1.8718045332   0.0000000000   0.0000000000
   1.8704293360   0.0000000000   0.0000000000
   1.8690510943   0.0000000000   0.0000000000
   1.8676697918   0.0000000000   0.0000000000
   1.8662854131   0.0000000000   0.0000000000
   1.8648979422   0.0000000000   0.0000000000
   1.8635073634   0.0000000000   0.0000000000
   1.8621136590   0.0000000000   0.0000000000
   1.8607168134   0.0000000000   0.0000000000
   1.8593168100   0.0000000000   0.0000000000
   1.8579136320   0.0000000000   0.0000000000
   1.8565072622   0.0000000000   0.0000000000
   1.8550976845   0.0000000000   0.0000000000
   1.8536848815   0.0000000000   0.0000000000
   1.8522688349   0.0000000000   0.0000000000
   1.8508495291   0.0000000000   0.0000000000
   1.8494269445   0.0000000000   0.0000000000
   1.8480010649   0.0000000000   0.0000000000
   1.8465718718   0.0000000000   0.0000000000
   1.8451393469   0.0000000000   0.0000000000
   1.8437034734   0.0000000000   0.0000000000
   1.8422642311   0.0000000000   0.0000000000
   1.8408216026   0.0000000000   0.0000000000
   1.8393755688   0.0000000000   0.0000000000
   1.8379261114   0.0000000000   0.0000000000
   1.8364732113   0.0000000000   0.0000000000
   1.8350168493   0.0000000000   0.0000000000
   1.8335570051   0.0000000000   0.0000000000
   1.8320936610   0.0000000000   0.0000000000
   1.8306267961   0.0000000000   0.0000000000
   1.8291563912   0.0000000000   0.0000000000
   1.8276824256   0.0000000000   0.0000000000
   1.8262048795   0.0000000000   0.0000000000
   1.8247237327   0.0000000000   0.0000000000
   1.8232389643   0.0000000000   0.0000000000
   1.8217505541   0.0000000000   0.0000000000
   1.8202584811   0.0000000000   0.0000000000
   1.8187627240   0.0000000000   0.0000000000
   1.8172632607   0.0000000000   0.0000000000
   1.8157600709   0.0000000000   0.0000000000
   1.8142531332   0.0000000000   0.0000000000
   1.8127424236   0.0000000000   0.0000000000
   1.8112279227   0.0000000000   0.0000000000
   1.8097096064   0.0000000000   0.0000000000
   1.8081874528   0.0000000000   0.0000000000
   1.8066614392   0.0000000000   0.0000000000
   1.8051315417   0.0000000000   0.0000000000
   1.8035977390   0.0000000000   0.0000000000
   1.8020600071   0.0000000000   0.0000000000
   1.8005183210   0.0000000000   0.0000000000
   1.7989726593   0.0000000000   0.0000000000
   1.7974229958   0.0000000000   0.0000000000
   1.7958693077   0.0000000000   0.0000000000
   1.7943115689   0.0000000000   0.0000000000
   1.7927497568   0.0000000000   0.0000000000
   1.7911838450   0.0000000000   0.0000000000
   1.7896138092   0.0000000000   0.0000000000
   1.7880396231   0.0000000000   0.0000000000
   1.7864612617   0.0000000000   0.0000000000
   1.7848786988   0.0000000000   0.0000000000
   1.7832919075   0.0000000000   0.0000000000
   1.7817008623   0.0000000000   0.0000000000
   1.7801055362   0.0000000000   0.0000000000
   1.7785059025   0.0000000000   0.0000000000
   1.7769019332   0.0000000000   0.0000000000
   1.7752936014   0.0000000000   0.0000000000
   1.7736808797   0.0000000000   0.0000000000
   1.7720637389   0.0000000000   0.0000000000
   1.7704421510   0.0000000000   0.0000000000
   1.7688160881   0.0000000000   0.0000000000
   1.7671855207   0.0000000000   0.0000000000
   1.7655504193   0.0000000000   0.0000000000
   1.7639107551   0.0000000000   0.0000000000
   1.7622664978   0.0000000000   0.0000000000
   1.7606176170   0.0000000000   0.0000000000
   1.7589640828   0.0000000000   0.0000000000
   1.7573058649   0.0000000000   0.0000000000
   1.7556429305   0.0000000000   0.0000000000
   1.7539752497   0.0000000000   0.0000000000
   1.7523027905   0.0000000000   0.0000000000
   1.7506255206   0.0000000000   0.0000000000
   1.7489434072   0.0000000000   0.0000000000
   1.7472564181   0.0000000000   0.0000000000
   1.7455645200   0.0000000000   0.0000000000
   1.7438676794   0.0000000000   0.0000000000
   1.7421658631   0.0000000000   0.0000000000
   1.7404590358   0.0000000000   0.0000000000
   1.7387471636   0.0000000000   0.0000000000
   1.7370302113   0.0000000000   0.0000000000
   1.7353081443   0.0000000000   0.0000000000
   1.7335809257   0.0000000000   0.0000000000
   1.7318485203   0.0000000000   0.0000000000
   1.7301108917   0.0000000000   0.0000000000
   1.7283680024   0.0000000000   0.0000000000
   1.7266198148   0.0000000000   0.0000000000
   1.7248662927   0.0000000000   0.0000000000
   1.7231073960   0.0000000000   0.0000000000
   1.7213430878   0.0000000000   0.0000000000
   1.7195733275   0.0000000000   0.0000000000
   1.7177980771   0.0000000000   0.0000000000
   1.7160172953   0.0000000000   0.0000000000
   1.7142309429   0.0000000000   0.0000000000
   1.7124389788   0.0000000000   0.0000000000
   1.7106413611   0.0000000000   0.0000000000
   1.7088380488   0.0000000000   0.0000000000
   1.7070289989   0.0000000000   0.0000000000
   1.7052141692   0.0000000000   0.0000000000
   1.7033935162   0.0000000000   0.0000000000
   1.7015669956   0.0000000000   0.0000000000
   1.6997345640   0.0000000000   0.0000000000
   1.6978961756   0.0000000000   0.0000000000
   1.6960517862   0.0000000000   0.0000000000
   1.6942013492   0.0000000000   0.0000000000
   1.6923448177   0.0000000000   0.0000000000
   1.6904821452   0.0000000000   0.0000000000
   1.6886132838   0.0000000000   0.0000000000
   1.6867381861   0.0000000000   0.0000000000
   1.6848568018   0.0000000000   0.0000000000
   1.6829690834   0.0000000000   0.0000000000
   1.6810749789   0.0000000000   0.0000000000
   1.6791744395   0.0000000000   0.0000000000
   1.6772674122   0.0000000000   0.0000000000
   1.6753538468   0.0000000000   0.0000000000
   1.6734336891   0.0000000000   0.0000000000
   1.6715068879   0.0000000000   0.0000000000
   1.6695733871   0.0000000000   0.0000000000
   1.6676331331   0.0000000000   0.0000000000
   1.6656860711   0.0000000000   0.0000000000
   1.6637321439   0.0000000000   0.0000000000
   1.6617712959   0.0000000000   0.0000000000
   1.6598034688   0.0000000000   0.0000000000
   1.6578286054   0.0000000000   0.0000000000
   1.6558466454   0.0000000000   0.0000000000
   1.6538575300   0.0000000000   0.0000000000
   1.6518611976   0.0000000000   0.0000000000
   1.6498575880   0.0000000000   0.0000000000
   1.6478466382   0.0000000000   0.0000000000
   1.6458282854   0.0000000000   0.0000000000
   1.6438024654   0.0000000000   0.0000000000
   1.6417691138   0.0000000000   0.0000000000
   1.6397281649   0.0000000000   0.0000000000
   1.6376795521   0.0000000000   0.0000000000
   1.6356232073   0.0000000000   0.0000000000
   1.6335590627   0.0000000000   0.0000000000
   1.6314870491   0.0000000000   0.0000000000
   1.6294070949   0.0000000000   0.0000000000
   1.6273191305   0.0000000000   0.0000000000
   1.6252230825   0.0000000000   0.0000000000
   1.6231188776   0.0000000000   0.0000000000
   1.6210064413   0.0000000000   0.0000000000
   1.6188856979   0.0000000000   0.0000000000
   1.6167565711   0.0000000000   0.0000000000
   1.6146189835   0.0000000000   0.0000000000
   1.6124728551   0.0000000000   0.0000000000
   1.6103181072   0.0000000000   0.0000000000
   1.6081546577   0.0000000000   0.0000000000
   1.6059824236   0.0000000000   0.0000000000
   1.6038013228   0.0000000000   0.0000000000
   1.6016112693   0.0000000000   0.0000000000
   1.5994121768   0.0000000000   0.0000000000
   1.5972039582   0.0000000000   0.0000000000
   1.5949865242   0.0000000000   0.0000000000
   1.5927597853   0.0000000000   0.0000000000
   1.5905236491   0.0000000000   0.0000000000
   1.5882780226   0.0000000000   0.0000000000
   1.5860228117   0.0000000000   0.0000000000
   1.5837579199   0.0000000000   0.0000000000
   1.5814832505   0.0000000000   0.0000000000
   1.5791987034   0.0000000000   0.0000000000
   1.5769041779   0.0000000000   0.0000000000
   1.5745995726   0.0000000000   0.0000000000
   1.5722847833   0.0000000000   0.0000000000
   1.5699597039   0.0000000000   0.0000000000
   1.5676242270   0.0000000000   0.0000000000
   1.5652782442   0.0000000000   0.0000000000
   1.5629216441   0.0000000000   0.0000000000
   1.5605543133   0.0000000000   0.0000000000
   1.5581761380   0.0000000000   0.0000000000
   1.5557870015   0.0000000000   0.0000000000
   1.5533867838   0.0000000000   0.0000000000
   1.5509753659   0.0000000000   0.0000000000
   1.5485526242   0.0000000000   0.0000000000
   1.5461184337   0.0000000000   0.0000000000
   1.5436726680   0.0000000000   0.0000000000
   1.5412151977   0.0000000000   0.0000000000
   1.5387458911   0.0000000000   0.0000000000
   1.5362646135   0.0000000000   0.0000000000
   1.5337712296   0.0000000000   0.0000000000
   1.5312656005   0.0000000000   0.0000000000
   1.5287475844   0.0000000000   0.0000000000
   1.5262170382   0.0000000000   0.0000000000
   1.5236738153   0.0000000000   0.0000000000
   1.5211177655   0.0000000000   0.0000000000
   1.5185487380   0.0000000000   0.0000000000
   1.5159665771   0.0000000000   0.0000000000
   1.5133711257   0.0000000000   0.0000000000
   1.5107622226   0.0000000000   0.0000000000
   1.5081397041   0.0000000000   0.0000000000
   1.5055034038   0.0000000000   0.0000000000
   1.5028531500   0.0000000000   0.0000000000
   1.5001887711   0.0000000000   0.0000000000
   1.4975100883   0.0000000000   0.0000000000
   1.4948169222   0.0000000000   0.0000000000
   1.4921090885   0.0000000000   0.0000000000
   1.4893863990   0.0000000000   0.0000000000
   1.4866486623   0.0000000000   0.0000000000
   1.4838956835   0.0000000000   0.0000000000
   1.4811272623   0.0000000000   0.0000000000
   1.4783431949   0.0000000000   0.0000000000
   1.4755432745   0.0000000000   0.0000000000
   1.4727272876   0.0000000000   0.0000000000
   1.4698950180   0.0000000000   0.0000000000
   1.4670462438   0.0000000000   0.0000000000
   1.4641807391   0.0000000000   0.0000000000
   1.4612982728   0.0000000000   0.0000000000
   1.4583986094   0.0000000000   0.0000000000


==> anc/s83s_18-PCE155/s83s_18-PCE155-pichem1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
          35
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   5.3447595989960703E-004   5.2722964353868712E-004   5.3447595989958947E-004   9.2138806701640001E-004   9.2138806701640413E-004   9.2975358866581234E-004   9.2975358866583013E-004   1.0782866531555669E-003   1.4087629236916070E-003   1.7365223641376023E-003   1.7365223641375722E-003   1.7389423169830406E-003   1.7389423169830442E-003   1.6311842817397020E-003   1.7312801647035962E-003   1.9443575755354547E-003   1.9443575755354586E-003   2.1251588042275719E-003   2.1251588042275698E-003   2.1328167621427366E-003   2.1328167621427379E-003   2.1448642227728685E-003   2.1448642227728707E-003   2.3092007694721270E-003   2.3092007694721270E-003   2.3235134543770734E-003   2.3235134543770743E-003   2.8158576348497914E-003   2.8158576348497927E-003   2.7011743086387146E-003   2.7011743086387142E-003   2.7075227394878477E-003   2.7075227394878498E-003   2.9561341920544310E-003   2.9561341920544310E-003
   1.1175905836624943E-003   1.1024050283201243E-003   1.1175905836624750E-003   1.9280871465761243E-003   1.9280871465761136E-003   1.9456024951008744E-003   1.9456024951008718E-003   2.2560142353954247E-003   2.9482898210002220E-003   3.6345894378877037E-003   3.6345894378876933E-003   3.6396552192650496E-003   3.6396552192650804E-003   3.4135618313385456E-003   3.6232033372131534E-003   4.0698110796109225E-003   4.0698110796109042E-003   4.4476918719954890E-003   4.4476918719955081E-003   4.4637162822071235E-003   4.4637162822071244E-003   4.4889285351138505E-003   4.4889285351138496E-003   4.8328341727774584E-003   4.8328341727774575E-003   4.8627866038684743E-003   4.8627866038684483E-003   5.8929297036267444E-003   5.8929297036267401E-003   5.6533555074076945E-003   5.6533555074076937E-003   5.6666427786594741E-003   5.6666427786594776E-003   6.1870021307509713E-003   6.1870021307509722E-003
   1.7017209132373350E-003   1.6785467635833124E-003   1.7017209132373305E-003   2.9380918711770067E-003   2.9380918711769824E-003   2.9647974033755872E-003   2.9647974033755855E-003   3.4371902241345145E-003   4.4932158882914084E-003   5.5396934187185677E-003   5.5396934187185720E-003   5.5474156524241347E-003   5.5474156524241338E-003   5.2019653205431574E-003   5.5217028088737699E-003   6.2033737908502194E-003   6.2033737908502046E-003   6.7784920014419495E-003   6.7784920014419443E-003   6.8029097655768755E-003   6.8029097655768799E-003   6.8413320178951553E-003   6.8413320178951345E-003   7.3654135133997128E-003   7.3654135133997094E-003   7.4110590169675509E-003   7.4110590169675500E-003   8.9806290721803003E-003   8.9806290721802708E-003   8.6161870408780102E-003   8.6161870408780396E-003   8.6364386944894501E-003   8.6364386944894813E-003   9.4295626155331113E-003   9.4295626155331113E-003
   2.2868653839531626E-003   2.2556527761287515E-003   2.2868653839531834E-003   3.9514308604879757E-003   3.9514308604879818E-003   3.9873673829645788E-003   3.9873673829645667E-003   4.6218419084102158E-003   6.0435889548339800E-003   7.4519024225539873E-003   7.4519024225539465E-003   7.4622918605260092E-003   7.4622918605260907E-003   6.9964500395657660E-003   7.4268386221575007E-003   8.3451262623743441E-003   8.3451262623743545E-003   9.1176358510183450E-003   9.1176358510183259E-003   9.1504741164496698E-003   9.1504741164496715E-003   9.2021519865297594E-003   9.2021519865297628E-003   9.9070210164721242E-003   9.9070210164721208E-003   9.9684134061862554E-003   9.9684134061862571E-003   1.2079052083398396E-002   1.2079052083398387E-002   1.1589768010946730E-002   1.1589768010946726E-002   1.1617009830970859E-002   1.1617009830970859E-002   1.2683924897876939E-002   1.2683924897876939E-002
   2.8730222977164351E-003   2.8337208471550528E-003   2.8730222977164416E-003   4.9681332291062232E-003   4.9681332291061902E-003   5.0133420064073812E-003   5.0133420064074046E-003   5.8099970378823864E-003   7.5994576670605834E-003   9.3712857916262732E-003   9.3712857916262472E-003   9.3843533165773822E-003   9.3843533165773856E-003   8.7970722776811155E-003   9.3386718960165645E-003   1.0495150530443054E-002   1.0495150530443066E-002   1.1465201445924588E-002   1.1465201445924571E-002   1.1506487609949011E-002   1.1506487609949040E-002   1.1571467134341729E-002   1.1571467134341732E-002   1.2457740367259119E-002   1.2457740367259116E-002   1.2534933952662938E-002   1.2534933952662966E-002   1.5188296778287390E-002   1.5188296778287409E-002   1.4574199278068380E-002   1.4574199278068405E-002   1.4608457294876359E-002   1.4608457294876359E-002   1.5950200169515687E-002   1.5950200169515687E-002
   3.4601898117641223E-003   3.4127486058414670E-003   3.4601898117641145E-003   5.9882285827418868E-003   5.9882285827419102E-003   6.0427513455833873E-003   6.0427513455833569E-003   7.0016838168138274E-003   9.1608714872900635E-003   1.1297914101170635E-002   1.1297914101170651E-002   1.1313670729269754E-002   1.1313670729269757E-002   1.0603889325824645E-002   1.1257264829488130E-002   1.2653530126663612E-002   1.2653530126663598E-002   1.3821268185580672E-002   1.3821268185580686E-002   1.3871029899801150E-002   1.3871029899801105E-002   1.3949357540137011E-002   1.3949357540137023E-002   1.5017656718955542E-002   1.5017656718955563E-002   1.5110706314049864E-002   1.5110706314049869E-002   1.8308462905378076E-002   1.8308462905378076E-002   1.7569583472716473E-002   1.7569583472716494E-002   1.7610883967269241E-002   1.7610883967269245E-002   1.9228501575832883E-002   1.9228501575832883E-002
   4.0483659347170685E-003   3.9927335252755618E-003   4.0483659347171023E-003   7.0117470318744601E-003   7.0117470318744757E-003   7.0756259855715301E-003   7.0756259855714876E-003   8.1969309170987562E-003   1.0727880716066614E-002   1.3231859193034852E-002   1.3231859193034849E-002   1.3250316076663096E-002   1.3250316076663087E-002   1.2416959505261990E-002   1.3182680732488615E-002   1.4820350119464764E-002   1.4820350119464741E-002   1.6185916881993747E-002   1.6185916881993775E-002   1.6244182056819986E-002   1.6244182056820013E-002   1.6335904706862504E-002   1.6335904706862532E-002   1.7586856733838759E-002   1.7586856733838748E-002   1.7695817665898537E-002   1.7695817665898540E-002   2.1439651968335329E-002   2.1439651968335353E-002   2.0576025044590229E-002   2.0576025044590222E-002   2.0624394552825005E-002   2.0624394552824978E-002   2.2518944270055106E-002   2.2518944270055106E-002
   4.6375484373552432E-003   4.5736728747799446E-003   4.6375484373552944E-003   8.0387191219896733E-003   8.0387191219896716E-003   8.1119969549633877E-003   8.1119969549634085E-003   9.3957673970917026E-003   1.2300536395805133E-002   1.5173194087175256E-002   1.5173194087175249E-002   1.5194362517757255E-002   1.5194362517757262E-002   1.4236342050008868E-002   1.5114983903628292E-002   1.6995697015224315E-002   1.6995697015224319E-002   1.8559229631692015E-002   1.8559229631692015E-002   1.8626026441977923E-002   1.8626026441977944E-002   1.8731191432980635E-002   1.8731191432980684E-002   2.0165428437154066E-002   2.0165428437154079E-002   2.0290356554958436E-002   2.0290356554958436E-002   2.4581967060294446E-002   2.4581967060294471E-002   2.3593630100245306E-002   2.3593630100245299E-002   2.3649095417207236E-002   2.3649095417207236E-002   2.5821645239373966E-002   2.5821645239373966E-002
   5.2277355926487520E-003   5.1555644684229919E-003   5.2277355926487372E-003   9.0691767766117714E-003   9.0691767766117298E-003   9.1518966718446178E-003   9.1518966718446317E-003   1.0598223766938671E-002   1.3878891673133003E-002   1.7121994419706306E-002   1.7121994419706323E-002   1.7145885830814587E-002   1.7145885830814559E-002   1.6062098769765509E-002   1.7054241371009412E-002   1.9179660403421710E-002   1.9179660403421717E-002   2.0941291724309238E-002   2.0941291724309221E-002   2.1016648619072844E-002   2.1016648619072865E-002   2.1135303730426692E-002   2.1135303730426692E-002   2.2753463356031931E-002   2.2753463356031938E-002   2.2894415047547041E-002   2.2894415047547041E-002   2.7735515305166481E-002   2.7735515305166523E-002   2.6622508824081445E-002   2.6622508824081438E-002   2.6685097012332130E-002   2.6685097012332130E-002   2.9136725916634278E-002   2.9136725916634281E-002
   5.8189240558677042E-003   5.7384041011013477E-003   5.8189240558677562E-003   1.0103150450337236E-002   1.0103150450337207E-002   1.0195356087468143E-002   1.0195356087468150E-002   1.1804328758613742E-002   1.5462997683644012E-002   1.9078334123646110E-002   1.9078334123646127E-002   1.9104960093443830E-002   1.9104960093443819E-002   1.7894289049454223E-002   1.9000517661084421E-002   2.1372328039969048E-002   2.1372328039969062E-002   2.3332185919992292E-002   2.3332185919992303E-002   2.3416131606573479E-002   2.3416131606573472E-002   2.3548325074771895E-002   2.3548325074771885E-002   2.5351050103753790E-002   2.5351050103753794E-002   2.5508082285641189E-002   2.5508082285641186E-002   3.0900400533508853E-002   3.0900400533508818E-002   2.9662768227475721E-002   2.9662768227475711E-002   2.9732506612792635E-002   2.9732506612792638E-002   3.2464304362874070E-002   3.2464304362874084E-002
   6.4111115947543913E-003   6.3221891419165694E-003   6.4111115947543844E-003   1.1140673001505536E-002   1.1140673001505563E-002   1.1242408572824592E-002   1.1242408572824584E-002   1.3014113715168512E-002   1.7052909164977703E-002   2.1042291359999098E-002   2.1042291359999080E-002   2.1071663614871748E-002   2.1071663614871748E-002   1.9732976662738225E-002   2.0953881928555108E-002   2.3573792599845537E-002   2.3573792599845551E-002   2.5732000266409993E-002   2.5732000266409979E-002   2.5824563737960660E-002   2.5824563737960677E-002   2.5970344259470993E-002   2.5970344259471010E-002   2.7958283134747991E-002   2.7958283134747991E-002   2.8131453280484314E-002   2.8131453280484314E-002   3.4076733281455718E-002   3.4076733281455725E-002   3.2714522050762897E-002   3.2714522050762897E-002   3.2791438235278303E-002   3.2791438235278310E-002   3.5804505946267558E-002   3.5804505946267558E-002
   7.0042954126114223E-003   6.9069162191614502E-003   7.0042954126114413E-003   1.2181777288464512E-002   1.2181777288464524E-002   1.2293087506280706E-002   1.2293087506280647E-002   1.4227609861102108E-002   1.8648680974920742E-002   2.3013944852433819E-002   2.3013944852433840E-002   2.3046075269977092E-002   2.3046075269977071E-002   2.1578225553122745E-002   2.2914403543159906E-002   2.5784147513338490E-002   2.5784147513338507E-002   2.8140823266838630E-002   2.8140823266838616E-002   2.8242033799733189E-002   2.8242033799733210E-002   2.8401450541214627E-002   2.8401450541214641E-002   3.0575257331131044E-002   3.0575257331131041E-002   3.0764623475337212E-002   3.0764623475337212E-002   3.7264624608117088E-002   3.7264624608117088E-002   3.5777884645464171E-002   3.5777884645464171E-002   3.5862006510078842E-002   3.5862006510078856E-002   3.9157456746346110E-002   3.9157456746346131E-002
   7.5984725966404421E-003   7.4925818363246943E-003   7.5984725966404083E-003   1.3226496858136700E-002   1.3226496858136682E-002   1.3347426964826036E-002   1.3347426964826057E-002   1.5444849078555596E-002   2.0250369087228551E-002   2.4993374953243698E-002   2.4993374953243740E-002   2.5028275565576248E-002   2.5028275565576154E-002   2.3430101038524512E-002   2.4882153350777061E-002   2.8003488179909910E-002   2.8003488179909906E-002   3.0558745269100546E-002   3.0558745269100570E-002   3.0668632428564040E-002   3.0668632428563998E-002   3.0841735035604129E-002   3.0841735035604129E-002   3.3202069554267945E-002   3.3202069554267945E-002   3.3407690303924362E-002   3.3407690303924369E-002   4.0464187868288412E-002   4.0464187868288412E-002   3.8852972731737316E-002   3.8852972731737295E-002   3.8944328441650293E-002   3.8944328441650314E-002   4.2523285450641150E-002   4.2523285450641150E-002
   8.1936398832623512E-003   8.0791821386788538E-003   8.1936398832623668E-003   1.4274865607193024E-002   1.4274865607193066E-002   1.4405461384467549E-002   1.4405461384467542E-002   1.6665863528032929E-002   2.1858030127286768E-002   2.6980663160518205E-002   2.6980663160518198E-002   2.7018346157494252E-002   2.7018346157494211E-002   2.5288669266386607E-002   2.6857203105121696E-002   3.0231911430878677E-002   3.0231911430878656E-002   3.2985857845371690E-002   3.2985857845371697E-002   3.3104451489951087E-002   3.3104451489951059E-002   3.3291290093959938E-002   3.3291290093959876E-002   3.5838817953708815E-002   3.5838817953708829E-002   3.6060752496438912E-002   3.6060752496438912E-002   4.3675537925143046E-002   4.3675537925143060E-002   4.1939904620773572E-002   4.1939904620773572E-002   4.2038522629701820E-002   4.2038522629701813E-002   4.5902122517128018E-002   4.5902122517128018E-002
   8.7897939954777130E-003   8.6667132483678033E-003   8.7897939954777547E-003   1.5326918330773506E-002   1.5326918330773515E-002   1.5467226110745080E-002   1.5467226110745032E-002   1.7890686255698996E-002   2.3471722135859602E-002   2.8975892945239886E-002   2.8975892945239862E-002   2.9016370678049633E-002   2.9016370678049654E-002   2.7153998118506828E-002   2.8839626414355626E-002   3.2469516463467754E-002   3.2469516463467747E-002   3.5422254840121563E-002   3.5422254840121549E-002   3.5549585128256074E-002   3.5549585128256074E-002   3.5750210356650526E-002   3.5750210356650547E-002   3.8485603129922823E-002   3.8485603129922802E-002   3.8723911247391565E-002   3.8723911247391565E-002   4.6898792477042227E-002   4.6898792477042220E-002   4.5038801532262071E-002   4.5038801532262071E-002   4.5144710588980827E-002   4.5144710588980820E-002   4.9294101597033707E-002   4.9294101597033707E-002
   9.3869314120874695E-003   9.2551710348549518E-003   9.3869314120874816E-003   1.6382690391570844E-002   1.6382690391570798E-002   1.6532757067070900E-002   1.6532757067070893E-002   1.9119350822687325E-002   2.5091504116039234E-002   3.0979149281337964E-002   3.0979149281337978E-002   3.1022434266019520E-002   3.1022434266019531E-002   2.9026156679745362E-002   3.0829498187086472E-002   3.4716404318375076E-002   3.4716404318375089E-002   3.7868031766019120E-002   3.7868031766019113E-002   3.8004129161487502E-002   3.8004129161487488E-002   3.8218592146084474E-002   3.8218592146084487E-002   4.1142527461013628E-002   4.1142527461013628E-002   4.1397269539473223E-002   4.1397269539473223E-002   5.0134071290507017E-002   5.0134071290506989E-002   4.8149786837110714E-002   4.8149786837110714E-002   4.8263015990718576E-002   4.8263015990718569E-002   5.2699358719295188E-002   5.2699358719295188E-002
   9.9850484188194425E-003   9.8445511655370042E-003   9.9850484188194373E-003   1.7442217826729205E-002   1.7442217826729230E-002   1.7602090862158932E-002   1.7602090862158994E-002   2.0351891421075036E-002   2.6717436186090546E-002   3.2990518822264468E-002   3.2990518822264468E-002   3.3036623743368299E-002   3.3036623743368285E-002   3.0905215422105409E-002   3.2826894825922305E-002   3.6972678083674861E-002   3.6972678083674847E-002   4.0323286023110506E-002   4.0323286023110527E-002   4.0468181300963101E-002   4.0468181300963149E-002   4.0696533687118223E-002   4.0696533687118217E-002   4.3809695344303887E-002   4.3809695344303894E-002   4.4080932386264406E-002   4.4080932386264399E-002   5.3381496476567307E-002   5.3381496476567314E-002   5.1272986334166416E-002   5.1272986334166423E-002   5.1393564939870018E-002   5.1393564939870011E-002   5.6118032590628919E-002   5.6118032590628919E-002
   1.0584141103369650E-002   1.0434849100609572E-002   1.0584141103369646E-002   1.8505537368809770E-002   1.8505537368809794E-002   1.8675264811278094E-002   1.8675264811278073E-002   2.1588342894228309E-002   2.8349579613601395E-002   3.5010089951468933E-002   3.5010089951468926E-002   3.5059027665833097E-002   3.5059027665833110E-002   3.2791246248878393E-002   3.4831894274850367E-002   3.9238442957335556E-002   3.9238442957335549E-002   4.2788116957244833E-002   4.2788116957244882E-002   4.2941841209911999E-002   4.2941841209911999E-002   4.3184135165908660E-002   4.3184135165908695E-002   4.6487213259213338E-002   4.6487213259213317E-002   4.6775006895459666E-002   4.6775006895459673E-002   5.6641192563319370E-002   5.6641192563319363E-002   5.4408528325105260E-002   5.4408528325105260E-002   5.4536486050174374E-002   5.4536486050174367E-002   5.9550264677904481E-002   5.9550264677904481E-002
   1.1184205358170591E-002   1.1026060095611528E-002   1.1184205358170623E-002   1.9572686479648230E-002   1.9572686479648219E-002   1.9752316970434176E-002   1.9752316970434183E-002   2.2828740771306040E-002   2.9987996867484257E-002   3.7037952852077539E-002   3.7037952852077519E-002   3.7089736392720202E-002   3.7089736392720250E-002   3.4684322560070840E-002   3.6844576088871789E-002   4.1513806331556526E-002   4.1513806331556539E-002   4.5262625942910910E-002   4.5262625942910889E-002   4.5425210586527300E-002   4.5425210586527293E-002   4.5681498813286342E-002   4.5681498813286342E-002   4.9175189857274364E-002   4.9175189857274371E-002   4.9479602359346918E-002   4.9479602359346925E-002   5.9913286599191602E-002   5.9913286599191595E-002   5.7556543719996654E-002   5.7556543719996654E-002   5.7691910549942882E-002   5.7691910549942882E-002   6.2996199323599553E-002   6.2996199323599553E-002
   1.1785236844159438E-002   1.1618179165187285E-002   1.1785236844159427E-002   2.0643703325380878E-002   2.0643703325380888E-002   2.0833286111596856E-002   2.0833286111596867E-002   2.4073121236688332E-002   3.1632751589712259E-002   3.9074199493092952E-002   3.9074199493092973E-002   3.9128842073207715E-002   3.9128842073207687E-002   3.6584519223152687E-002   3.8865021404913644E-002   4.3798877783607290E-002   4.3798877783607304E-002   4.7746916359068407E-002   4.7746916359068393E-002   4.7918393139834294E-002   4.7918393139834314E-002   4.8188728880656125E-002   4.8188728880656125E-002   5.1873735932807009E-002   5.1873735932807016E-002   5.2194830225460120E-002   5.2194830225460127E-002   6.3197908121381041E-002   6.3197908121381027E-002   6.0717166008754944E-002   6.0717166008754944E-002   6.0859972253512043E-002   6.0859972253512043E-002   6.6455983716917147E-002   6.6455983716917147E-002
   1.2387231007524578E-002   1.2211201055804569E-002   1.2387231007524540E-002   2.1718626825104299E-002   2.1718626825104281E-002   2.1918211771760888E-002   2.1918211771760888E-002   2.5321521179702759E-002   3.3283908665488721E-002   4.1118923720263850E-002   4.1118923720263878E-002   4.1176438737357088E-002   4.1176438737357018E-002   3.8491912657323449E-002   4.0893313030943963E-002   4.6093769182766767E-002   4.6093769182766746E-002   5.0241093694063911E-002   5.0241093694063904E-002   5.0421494693460307E-002   5.0421494693460370E-002   5.0705931745620471E-002   5.0705931745620450E-002   5.4582964535762599E-002   5.4582964535762592E-002   5.4920804209959297E-002   5.4920804209959304E-002   6.6495189284227374E-002   6.6495189284227388E-002   6.3890531392138281E-002   6.3890531392138267E-002   6.4040807692500798E-002   6.4040807692500784E-002   6.9929768036605264E-002   6.9929768036605264E-002
   1.2990183139533052E-002   1.2805120478173920E-002   1.2990183139533030E-002   2.2797496810672432E-002   2.2797496810672450E-002   2.3007134413270545E-002   2.3007134413270517E-002   2.6573978371780049E-002   3.4941534458331182E-002   4.3172221514791519E-002   4.3172221514791546E-002   4.3232622554945331E-002   4.3232622554945276E-002   4.0406581127979888E-002   4.2929535755836287E-002   4.8398594994680945E-002   4.8398594994680945E-002   5.2745265888502160E-002   5.2745265888502153E-002   5.2934623534759681E-002   5.2934623534759688E-002   5.3233216256330297E-002   5.3233216256330283E-002   5.7302991357804783E-002   5.7302991357804797E-002   5.7657640685500805E-002   5.7657640685500812E-002   6.9805265300350181E-002   6.9805265300350181E-002   6.7076779223047014E-002   6.7076779223047014E-002   6.7234556557934644E-002   6.7234556557934658E-002   7.3417705928718185E-002   7.3417705928718185E-002
   1.3594088236521027E-002   1.3399931710547154E-002   1.3594088236521034E-002   2.3880353793853188E-002   2.3880353793853181E-002   2.4100095190893553E-002   2.4100095190893577E-002   2.7830531200316738E-002   3.6605696483201604E-002   4.5234190675071596E-002   4.5234190675071520E-002   4.5297491517322958E-002   4.5297491517322978E-002   4.2328604347255314E-002   4.4973775932588757E-002   5.0713471920885086E-002   5.0713471920885107E-002   5.5259542893198163E-002   5.5259542893198135E-002   5.5457889963799592E-002   5.5457889963799592E-002   5.5770693288008620E-002   5.5770693288008669E-002   6.0033934227395114E-002   6.0033934227395114E-002   6.0405458174209906E-002   6.0405458174209919E-002   7.3128273867059682E-002   7.3128273867059682E-002   7.0276051440166520E-002   7.0276051440166520E-002   7.0441361132943595E-002   7.0441361132943567E-002   7.6919953897950255E-002   7.6919953897950255E-002
   1.4198941087521644E-002   1.3995628855506459E-002   1.4198941087521637E-002   2.4967239170583931E-002   2.4967239170583907E-002   2.5197136156723778E-002   2.5197136156723754E-002   2.9091218892389865E-002   3.8276463702694254E-002   4.7304931140674029E-002   4.7304931140674016E-002   4.7371145761543339E-002   4.7371145761543332E-002   4.4258063840995329E-002   4.7026121863911287E-002   5.3038519276946687E-002   5.3038519276946680E-002   5.7784037094887643E-002   5.7784037094887657E-002   5.7991406725368226E-002   5.7991406725368240E-002   5.8318476170525546E-002   5.8318476170525532E-002   6.2775913587902105E-002   6.2775913587902119E-002   6.3164377827960499E-002   6.3164377827960486E-002   7.6464355711531359E-002   7.6464355711531359E-002   7.3488493113088471E-002   7.3488493113088485E-002   7.3661366838884940E-002   7.3661366838884926E-002   8.0436671897316625E-002   8.0436671897316625E-002
   1.4804736247768480E-002   1.4592205771292723E-002   1.4804736247768508E-002   2.6058195208676433E-002   2.6058195208676405E-002   2.6298300248188859E-002   2.6298300248188869E-002   3.0356081506016565E-002   3.9953906515168676E-002   4.9384544999844453E-002   4.9384544999844460E-002   4.9453687578005362E-002   4.9453687578005320E-002   4.6195042936997666E-002   4.9086663791498668E-002   5.5373859007190919E-002   5.5373859007190905E-002   6.0318863313817660E-002   6.0318863313817687E-002   6.0535289005299940E-002   6.0535289005299947E-002   6.0876680686243224E-002   6.0876680686243301E-002   6.5529052490600703E-002   6.5529052490600689E-002   6.5934523421437727E-002   6.5934523421437741E-002   7.9813654584053803E-002   7.9813654584053831E-002   7.6714252439234715E-002   7.6714252439234742E-002   7.6894722232311183E-002   7.6894722232311197E-002   8.3968023326920063E-002   8.3968023326920063E-002
   1.5411468029376336E-002   1.5189656062286226E-002   1.5411468029376355E-002   2.7153265071331895E-002   2.7153265071331877E-002   2.7403631311927700E-002   2.7403631311927690E-002   3.1625159938708569E-002   4.1638096794137013E-002   5.1473136550131457E-002   5.1473136550131450E-002   5.1545221471225658E-002   5.1545221471225651E-002   4.8139626817222163E-002   5.1155493952203784E-002   5.7719615760848969E-002   5.7719615760848941E-002   6.2864138873793510E-002   6.2864138873793537E-002   6.3089654500735601E-002   6.3089654500735629E-002   6.3445425140583753E-002   6.3445425140583767E-002   6.8293476669800415E-002   6.8293476669800429E-002   6.8716021427692883E-002   6.8716021427692883E-002   8.3176317344639164E-002   8.3176317344639178E-002   7.9953480833802826E-002   7.9953480833802826E-002   8.0141579095124996E-002   8.0141579095124996E-002   8.7514175133065933E-002   8.7514175133065933E-002
   1.6019130528913055E-002   1.5787973106134168E-002   1.6019130528913059E-002   2.8252492900066008E-002   2.8252492900065974E-002   2.8513174187262770E-002   2.8513174187262767E-002   3.2898496024778880E-002   4.3329108010482745E-002   5.3570812447921959E-002   5.3570812447921959E-002   5.3645854309555888E-002   5.3645854309555895E-002   5.0091902667708521E-002   5.3232706736585506E-002   6.0075917068692190E-002   6.0075917068692183E-002   6.5419983785072550E-002   6.5419983785072536E-002   6.5654623603451145E-002   6.5654623603451145E-002   6.6024830546007593E-002   6.6024830546007579E-002   7.1069314743470779E-002   7.1069314743470766E-002   7.1509001219738050E-002   7.1509001219738022E-002   8.6552494192707150E-002   8.6552494192707150E-002   8.3206333161731094E-002   8.3206333161731094E-002   8.3402092666999744E-002   8.3402092666999744E-002   9.1075298060644586E-002   9.1075298060644586E-002
   1.6627717497895579E-002   1.6387149924838487E-002   1.6627717497895572E-002   2.9355923653413302E-002   2.9355923653413305E-002   2.9626974544739410E-002   2.9626974544739445E-002   3.4176132350471788E-002   4.5027015016903142E-002   5.5677681498555641E-002   5.5677681498555655E-002   5.5755695115353186E-002   5.5755695115353214E-002   5.2051959431012443E-002   5.5318398431829702E-002   6.2442893116322742E-002   6.2442893116322742E-002   6.7986520470089476E-002   6.7986520470089490E-002   6.8230319125136482E-002   6.8230319125136468E-002   6.8615020346543973E-002   6.8615020346543987E-002   7.3856697905628862E-002   7.3856697905628876E-002   7.4313594761711205E-002   7.4313594761711205E-002   8.9942338317751058E-002   8.9942338317751072E-002   8.6472967395393646E-002   8.6472967395393632E-002   8.6676421302541995E-002   8.6676421302541995E-002   9.4651566286117220E-002   9.4651566286117220E-002
   1.7237222519332306E-002   1.6987179359843736E-002   1.7237222519332296E-002   3.0463603425661848E-002   3.0463603425661873E-002   3.0745079206125566E-002   3.0745079206125590E-002   3.5458112603042782E-002   4.6731894496911772E-002   5.7793855155781351E-002   5.7793855155781358E-002   5.7874855564756175E-002   5.7874855564756168E-002   5.4019888341717788E-002   5.7412667783579077E-002   6.4820677314431224E-002   6.4820677314431238E-002   7.0563874390913814E-002   7.0563874390913800E-002   7.0816866926152536E-002   7.0816866926152536E-002   7.1216121048573763E-002   7.1216121048573777E-002   7.6655760620786453E-002   7.6655760620786453E-002   7.7129937306438273E-002   7.7129937306438273E-002   9.3346006691609265E-002   9.3346006691609293E-002   8.9753545405123633E-002   8.9753545405123619E-002   8.9964727263240590E-002   8.9964727263240590E-002   9.8243158272596193E-002   9.8243158272596193E-002
   1.7847638881052140E-002   1.7588053945917812E-002   1.7847638881052130E-002   3.1575579293295110E-002   3.1575579293295103E-002   3.1867535990733872E-002   3.1867535990733879E-002   3.6744481396489247E-002   4.8443824760692658E-002   5.9919447325531644E-002   5.9919447325531658E-002   6.0003449791530945E-002   6.0003449791530952E-002   5.5995782692921950E-002   5.9515615753718804E-002   6.7209406088300991E-002   6.7209406088300991E-002   7.3152173791934505E-002   7.3152173791934449E-002   7.3414395657808287E-002   7.3414395657808273E-002   7.3828261962412572E-002   7.3828261962412572E-002   7.9466640335026137E-002   7.9466640335026151E-002   7.9958167105372069E-002   7.9958167105372069E-002   9.6763659740444485E-002   9.6763659740444458E-002   9.3048232638436354E-002   9.3048232638436354E-002   9.3267176396196499E-002   9.3267176396196499E-002  0.10185025642621517       0.10185025642621517     
   1.8458959599313911E-002   1.8189765934313103E-002   1.8458959599313908E-002   3.2691899398027753E-002   3.2691899398027767E-002   3.2994393799048581E-002   3.2994393799048595E-002   3.8035284359267327E-002   5.0162885868677162E-002   6.2054574519945442E-002   6.2054574519945442E-002   6.2141594541298723E-002   6.2141594541298695E-002   5.7979737989113642E-002   6.1627345682266868E-002   6.9609219061064223E-002   6.9609219061064223E-002   7.5751549887703648E-002   7.5751549887703648E-002   7.6023036950660261E-002   7.6023036950660233E-002   7.6451575391289550E-002   7.6451575391289550E-002   8.2289477681704332E-002   8.2289477681704332E-002   8.2798425615306412E-002   8.2798425615306412E-002  0.10019546158025334       0.10019546158025336        9.6357198358545143E-002   9.6357198358545143E-002   9.6583938373115186E-002   9.6583938373115186E-002  0.10547304735591903       0.10547304735591903     
   1.9071177427759479E-002   1.8792307301357926E-002   1.9071177427759430E-002   3.3812613008496341E-002   3.3812613008496396E-002   3.4125702674941520E-002   3.4125702674941492E-002   3.9330568198065199E-002   5.1889159725601722E-002   6.4199355980115988E-002   6.4199355980116071E-002   6.4289409294478086E-002   6.4289409294478031E-002   5.9971852064696358E-002   6.3747963413361836E-002   7.2020259202316639E-002   7.2020259202316639E-002   7.8362137011015159E-002   7.8362137011015201E-002   7.8642925562962568E-002   7.8642925562962554E-002   7.9086196780343593E-002   7.9086196780343593E-002   8.5124416643003853E-002   8.5124416643003853E-002   8.5650857660736324E-002   8.5650857660736324E-002  0.10364158020160578       0.10364158020160580        9.9680615832951749E-002   9.9680615832951749E-002   9.9915186879286189E-002   9.9915186879286189E-002  0.10911172207937433       0.10911172207937433     
   1.9684284790443651E-002   1.9395669681591052E-002   1.9684284790443665E-002   3.4937770466389885E-002   3.4937770466389885E-002   3.5261513752070692E-002   3.5261513752070699E-002   4.0630380634177281E-002   5.3622730016897900E-002   6.6353913634735806E-002   6.6353913634735778E-002   6.6447016225095162E-002   6.6447016225095176E-002   6.1972225016919083E-002   6.5877577227616238E-002   7.4442672793006731E-002   7.4442672793006801E-002   8.0984072551073219E-002   8.0984072551073205E-002   8.1274199318854365E-002   8.1274199318854337E-002   8.1732264654779660E-002   8.1732264654779674E-002   8.7971604477420862E-002   8.7971604477420848E-002   8.8515611361205976E-002   8.8515611361205976E-002  0.10710218739012378       0.10710218739012378       0.10301866225892695       0.10301866225892697       0.10326109953901899       0.10326109953901899       0.11276647594572432       0.11276647594572432     
   2.0298273774484593E-002   1.9999844402157557E-002   2.0298273774484593E-002   3.6067423275747731E-002   3.6067423275747752E-002   3.6401879343851952E-002   3.6401879343851917E-002   4.1934770495578352E-002   5.5363682336263036E-002   6.8518372262033486E-002   6.8518372262033389E-002   6.8614540362966672E-002   6.8614540362966672E-002   6.3980959358902800E-002   6.8016298003772804E-002   7.6876609615769309E-002   7.6876609615769267E-002   8.3617497140835023E-002   8.3617497140835009E-002   8.3916999297476966E-002   8.3916999297476966E-002   8.4389920808216917E-002   8.4389920808216931E-002   9.0831191922919760E-002   9.0831191922919746E-002   9.1392838335404389E-002   9.1392838335404389E-002  0.11057745895685303       0.11057745895685304       0.10637151899834695       0.10637151899834695       0.10662185815092996       0.10662185815092996       0.11643750889119697       0.11643750889119697     
   2.0913136423761452E-002   2.0604822607986097E-002   2.0913136423761469E-002   3.7201624417132199E-002   3.7201624417132179E-002   3.7546853258571759E-002   3.7546853258571759E-002   4.3243788065682069E-002   5.7112104646788238E-002   7.0692859990871160E-002   7.0692859990871174E-002   7.0792110094982777E-002   7.0792110094982777E-002   6.5998160595436312E-002   7.0164239824472313E-002   7.9322223543066325E-002   7.9322223543066353E-002   8.6262555328737486E-002   8.6262555328737486E-002   8.6571470500726333E-002   8.6571470500726333E-002   8.7059310978123125E-002   8.7059310978123125E-002   9.3703333949367321E-002   9.3703333949367335E-002   9.4282694457039809E-002   9.4282694457039823E-002  0.11406757559637705       0.11406757559637705       0.10973937243633526       0.10973937243633525       0.10999764954816893       0.10999764954816893       0.12012502636799179       0.12012502636799179     
   2.1528864212945625E-002   2.1210594985798401E-002   2.1528864212945614E-002   3.8340427877961082E-002   3.8340427877961103E-002   3.8696490329384596E-002   3.8696490329384603E-002   4.4557484550434900E-002   5.8868086619794500E-002   7.2877507649972972E-002   7.2877507649972945E-002   7.2979856514556921E-002   7.2979856514556934E-002   6.8023936418019168E-002   7.2321519135506454E-002   8.1779671800051343E-002   8.1779671800051343E-002   8.8919394676629682E-002   8.8919394676629682E-002   8.9237760957587120E-002   8.9237760957587134E-002   8.9740583939379018E-002   8.9740583939379004E-002   9.6588188737876821E-002   9.6588188737876807E-002   9.7185338829892887E-002   9.7185338829892887E-002  0.11757272172797623       0.11757272172797625       0.11312241283427570       0.11312241283427571       0.11338866444950803       0.11338866444950803       0.12382923811091942       0.12382923811091942     
   2.2145448393198076E-002   2.1817151944218519E-002   2.2145448393198063E-002   3.9483889055348831E-002   3.9483889055348838E-002   3.9850846818337692E-002   3.9850846818337698E-002   4.5875912524339389E-002   6.0631720217870201E-002   7.5072449398988952E-002   7.5072449398988952E-002   7.5177914052923303E-002   7.5177914052923289E-002   7.0058397424998156E-002   7.4488255502426159E-002   8.4249115699605429E-002   8.4249115699605415E-002   9.1588166596276527E-002   9.1588166596276513E-002   9.1916022557053959E-002   9.1916022557053959E-002   9.2433892345239022E-002   9.2433892345239022E-002   9.9485918616467328E-002   9.9485918616467328E-002  0.10010093472767566       0.10010093472767566       0.12109308656072054       0.12109308656072054       0.11652083539514087       0.11652083539514085       0.11679509852659962       0.11679509852659962       0.12755035928904257       0.12755035928904257     
   2.2762879898161448E-002   2.2424483560359056E-002   2.2762879898161427E-002   4.0632064718364759E-002   4.0632064718364759E-002   4.1009980379066703E-002   4.1009980379066668E-002   4.7199125882062327E-002   6.2403099650914555E-002   7.7277822715133504E-002   7.7277822715133518E-002   7.7386420466012878E-002   7.7386420466012865E-002   7.2101657074317954E-002   7.6664571563634612E-002   8.6730720638446571E-002   8.6730720638446598E-002   9.4269026312078938E-002   9.4269026312078938E-002   9.4606411012213010E-002   9.4606411012212982E-002   9.5139392690095428E-002   9.5139392690095415E-002  0.10239669001242961       0.10239669001242957       0.10302964954633965       0.10302964954633967       0.12462886404094174       0.12462886404094173       0.11993484021741760       0.11993484021741760       0.12021715235790396       0.12021715235790396       0.13128861045938775       0.13128861045938775     
   2.3381149399108535E-002   2.3032579634191530E-002   2.3381149399108528E-002   4.1785013158376738E-002   4.1785013158376738E-002   4.2173950208047331E-002   4.2173950208047324E-002   4.8527179999070698E-002   6.4182321596507316E-002   7.9493768658266226E-002   7.9493768658266253E-002   7.9605517099836126E-002   7.9605517099836126E-002   7.4153831953687632E-002   7.8850593315838047E-002   8.9224656409750719E-002   8.9224656409750636E-002   9.6962133188017011E-002   9.6962133188016997E-002   9.7309086187933880E-002   9.7309086187933894E-002   9.7857245638300089E-002   9.7857245638300103E-002  0.10532067381173459       0.10532067381173459       0.10597165516519533       0.10597165516519540       0.12818025326266752       0.12818025326266752       0.12336463270952316       0.12336463270952316       0.12365503184390611       0.12365503184390611       0.13504421801732408       0.13504421801732408     
   2.4000247052717978E-002   2.3641429437740794E-002   2.4000247052717989E-002   4.2942793857108287E-002   4.2942793857108294E-002   4.3342816712123360E-002   4.3342816712123394E-002   4.9860131359655974E-002   6.5969484753625365E-002   8.1720431426185569E-002   8.1720431426185541E-002   8.1835348445829834E-002   8.1835348445829834E-002   7.6215041267559389E-002   8.1046449580237850E-002   9.1731096719607857E-002   9.1731096719607871E-002   9.9667650153446669E-002   9.9667650153446669E-002  0.10002421152569602       0.10002421152569602       0.10058761544735699       0.10058761544735700       0.10825804471687772       0.10825804471687772       0.10892712730215798       0.10892712730215798       0.13174745773825566       0.13174745773825569       0.12681042287227509       0.12681042287227509       0.12710894748843649       0.12710894748843649       0.13881741342618373       0.13881741342618373     
   2.4620162858272239E-002   2.4251022069302970E-002   2.4620162858272281E-002   4.4105468118727391E-002   4.4105468118727419E-002   4.4516642142989796E-002   4.4516642142989754E-002   5.1198038249115889E-002   6.7764690730702265E-002   8.3957959334213239E-002   8.3957959334213211E-002   8.4076063121019437E-002   8.4076063121019479E-002   7.8285407893516804E-002   8.3252273110784425E-002   9.4250220303374641E-002   9.4250220303374668E-002  0.10238574493653234       0.10238574493653232       0.10275195527951494       0.10275195527951492       0.10333067120777108       0.10333067120777110       0.11120898261341400       0.11120898261341401       0.11189624688633752       0.11189624688633754       0.13533068695502565       0.13533068695502565       0.13027242685251786       0.13027242685251786       0.13057911595507449       0.13057911595507449       0.14260843489665870       0.14260843489665870     
   2.5240886410391353E-002   2.4861346207529885E-002   2.5240886410391336E-002   4.5273098751554816E-002   4.5273098751554823E-002   4.5695490278449692E-002   4.5695490278449699E-002   5.2540960396414996E-002   6.9568043619485626E-002   8.6206504394521904E-002   8.6206504394521974E-002   8.6327813447427626E-002   8.6327813447427668E-002   8.0365057894145206E-002   8.5468200086694590E-002   9.6782210470723509E-002   9.6782210470723495E-002  0.10511658952001383       0.10511658952001383       0.10549248997080514       0.10549248997080517       0.10608658629637474       0.10608658629637477       0.11417367196083782       0.11417367196083783       0.11487919944647849       0.11487919944647848       0.13893015568345857       0.13893015568345857       0.13375086626364649       0.13375086626364649       0.13406575938659371       0.13406575938659371       0.14641752665774915       0.14641752665774915     
   2.5862406925163266E-002   2.5472390092734075E-002   2.5862406925163214E-002   4.6445750176074677E-002   4.6445750176074649E-002   4.6879426531336275E-002   4.6879426531336310E-002   5.3888959086621654E-002   7.1379650157422106E-002   8.8466222527119623E-002   8.8466222527119664E-002   8.8590755663399426E-002   8.8590755663399412E-002   8.2454120718394433E-002   8.7694370326339824E-002   9.9327255359059355E-002   9.9327255359059369E-002  0.10786036039318188       0.10786036039318185       0.10824599263958276       0.10824599263958272       0.10885553862995531       0.10885553862995530       0.11715230206611064       0.11715230206611064       0.11787617538584938       0.11787617538584937       0.14254608429020513       0.14254608429020513       0.13724596850429710       0.13724596850429710       0.13756910572430345       0.13756910572430345       0.15024493930456861       0.15024493930456861     
   2.6484713646905706E-002   2.6084141892865884E-002   2.6484713646905696E-002   4.7623488913481567E-002   4.7623488913481574E-002   4.8068518439314811E-002   4.8068518439314853E-002   5.5242097704592895E-002   7.3199620447203906E-002   9.0737274329751955E-002   9.0737274329751968E-002   9.0865050693713978E-002   9.0865050693713978E-002   8.4552730105095689E-002   8.9930928237759819E-002  0.10188554884022478       0.10188554884022478       0.11061723959683677       0.11061723959683677       0.11101264589022232       0.11101264589022232       0.11163771171538049       0.11163771171538049       0.12014506826114051       0.12014506826114051       0.12088737116503197       0.12088737116503197       0.14617870007731898       0.14617870007731898       0.14075796810043931       0.14075796810043931       0.14108939005259180       0.14108939005259180       0.15409093124925058       0.15409093124925058     
   2.7107794487260042E-002   2.6696588923053915E-002   2.7107794487260046E-002   4.8806382499227509E-002   4.8806382499227495E-002   4.9262834578150866E-002   4.9262834578150873E-002   5.6600440494605879E-002   7.5028066379202799E-002   9.3019823541256749E-002   9.3019823541256777E-002   9.3150862613708280E-002   9.3150862613708266E-002   8.6661022104609908E-002   9.2178020746833914E-002  0.10445728874115673       0.10445728874115674       0.11338741250652090       0.11338741250652090       0.11379263568929705       0.11379263568929705       0.11443329242230167       0.11443329242230170       0.12315216937275313       0.12315216937275311       0.12391298676102679       0.12391298676102679       0.14982823441037818       0.14982823441037812       0.14428710385159588       0.14428710385159588       0.14462685174022263       0.14462685174022263       0.15795576564952926       0.15795576564952926     
   2.7731637865874230E-002   2.7309718419677047E-002   2.7731637865874216E-002   4.9994500991306833E-002   4.9994500991306819E-002   5.0462446071833353E-002   5.0462446071833339E-002   5.7964054266048573E-002   7.6865103859906636E-002   9.5314039311878179E-002   9.5314039311878207E-002   9.5448360919230521E-002   9.5448360919230479E-002   8.8779137904109809E-002   9.4435800264785680E-002  0.10704267951537491       0.10704267951537487       0.11617107105362649       0.11617107105362649       0.11658615455878393       0.11658615455878395       0.11724247422084756       0.11724247422084755       0.12617381137865855       0.12617381137865855       0.12695322933942407       0.12695322933942407       0.15349492687317132       0.15349492687317134       0.14783362298024516       0.14783362298024516       0.14818173859716352       0.14818173859716352       0.16183971488574145       0.16183971488574145     
   2.8356231554806141E-002   2.7923517155015329E-002   2.8356231554806165E-002   5.1187916221332314E-002   5.1187916221332334E-002   5.1667425844075243E-002   5.1667425844075243E-002   5.9333007529613950E-002   7.8710851714898500E-002   9.7620095165913037E-002   9.7620095165913010E-002   9.7757719490122852E-002   9.7757719490122852E-002   9.0907222435024457E-002   9.6704423230297834E-002  0.10964193103663020       0.10964193103663018       0.11896841217527043       0.11896841217527043       0.11939340004784911       0.11939340004784914       0.12006545562375541       0.12006545562375541       0.12921020562966232       0.12921020562966226       0.13000831146900574       0.13000831146900574       0.15717902324997171       0.15717902324997174       0.15139777912947025       0.15139777912947025       0.15175430486879724       0.15175430486879724       0.16574305840756876       0.16574305840756876     
   2.8981562914639717E-002   2.8537971471968883E-002   2.8981562914639766E-002   5.2386702014253661E-002   5.2386702014253703E-002   5.2877848838863428E-002   5.2877848838863428E-002   6.0707370740289035E-002   8.0565432031642667E-002   9.9938169389643547E-002   9.9938169389643547E-002  0.10007911697838423       0.10007911697838423        9.3045424822542189E-002   9.8984050585322836E-002  0.11225525907339602       0.11225525907339601       0.12177963834822339       0.12177963834822340       0.12221457526154188       0.12221457526154188       0.12290244072344900       0.12290244072344900       0.13226156944942519       0.13226156944942521       0.13307845172437685       0.13307845172437688       0.16088077620950203       0.16088077620950203       0.15497983305407378       0.15497983305407378       0.15534481192838603       0.15534481192838603       0.16966608348418089       0.16966608348418089     
   2.9607618968512054E-002   2.9153067357007786E-002   2.9607618968512075E-002   5.3590934401594480E-002   5.3590934401594494E-002   5.4093792234957798E-002   5.4093792234957777E-002   6.2087216524614339E-002   8.2428970473207991E-002  0.10226844540876741       0.10226844540876739       0.10241273718603712       0.10241273718603715        9.5193898773067137E-002  0.10127484818467052       0.11488288573724222       0.11488288573724220       0.12460495805637163       0.12460495805637165       0.12504988932929353       0.12504988932929351       0.12575363966209702       0.12575363966209702       0.13532812664897698       0.13532812664897698       0.13616387520289400       0.13616387520289400       0.16460044589016137       0.16460044589016137       0.15858005321366564       0.15858005321366564       0.15895352887129535       0.15895352887129535       0.17360908584863965       0.17360908584863965     
   3.0234386233497945E-002   2.9768790272235075E-002   3.0234386233497945E-002   5.4800691455109359E-002   5.4800691455109352E-002   5.5315335279756753E-002   5.5315335279756760E-002   6.3472619490401255E-002   8.4301596069981943E-002  0.10461111161424239       0.10461111161424236       0.10475876889125232       0.10475876889125234        9.7352802349498335E-002  0.10357698656551260       0.11752503931341550       0.11752503931341549       0.12744458555765958       0.12744458555765958       0.12789955717162305       0.12789955717162305       0.12861926839780094       0.12861926839780094       0.13841010726189723       0.13841010726189723       0.13926481325897858       0.13926481325897858       0.16833829960144486       0.16833829960144486       0.16219871548644010       0.16219871548644010       0.16258073222842112       0.16258073222842112       0.17757236939482218       0.17757236939482218     
   3.0861850914446785E-002   3.0385125347147192E-002   3.0861850914446813E-002   5.6016053700808463E-002   5.6016053700808519E-002   5.6542559705297299E-002   5.6542559705297257E-002   6.4863656674743794E-002   8.6183441814206369E-002  0.10696636204489966       0.10696636204489965       0.10711740653155150       0.10711740653155151        9.9522298690247868E-002  0.10589064170463890       0.12018195505458154       0.12018195505458153       0.13029874173710582       0.13029874173710579       0.13076380035495921       0.13076380035495921       0.13149954956220508       0.13149954956220511       0.14150774848654096       0.14150774848654096       0.14238150445064029       0.14238150445064029       0.17209461289655650       0.17209461289655656       0.16583610424761833       0.16583610424761833       0.16622670704662945       0.16622670704662945       0.18155624734601655       0.18155624734601655     
   3.1489998770200339E-002   3.1002057245237032E-002   3.1489998770200305E-002   5.7237104016751167E-002   5.7237104016751146E-002   5.7775549626476769E-002   5.7775549626476769E-002   6.6260407423593071E-002   8.8074644541855249E-002  0.10933439631222749       0.10933439631222752       0.10948885012892767       0.10948885012892766       0.10170255589280473       0.10821599490158228       0.12285387512531905       0.12285387512531905       0.13316765399912767       0.13316765399912769       0.13364284698396059       0.13364284698396059       0.13439471235266590       0.13439471235266590       0.14462129456046793       0.14462129456046793       0.14551419441363317       0.14551419441363317       0.17586966943115540       0.17586966943115540       0.16949251224129250       0.16949251224129250       0.16989174676052257       0.16989174676052257       0.18556104212255967       0.18556104212255967     
   3.2118815139064671E-002   3.1619570188621576E-002   3.2118815139064699E-002   5.8463927789398337E-002   5.8463927789398323E-002   5.9014391698658394E-002   5.9014391698658401E-002   6.7662953557895839E-002   8.9975345173393992E-002  0.11171541991019934       0.11171541991019932       0.11187330560016531       0.11187330560016535       0.10389374731983506       0.11055323310423318       0.12554104898047397       0.12554104898047397       0.13605155664755880       0.13605155664755880       0.13653693208246001       0.13653693208246004       0.13730499291454856       0.13730499291454853       0.14775099717662571       0.14775099717662571       0.14866313627970740       0.14866313627970740       0.17966376143803328       0.17966376143803328       0.17316824106543149       0.17316824106543149       0.17357615367843543       0.17357615367843543       0.18958708587100714       0.18958708587100714     
   3.2748284930072827E-002   3.2237647948680358E-002   3.2748284930072841E-002   5.9696613020850241E-002   5.9696613020850234E-002   6.0259175226043155E-002   6.0259175226043141E-002   6.9071379474280228E-002   9.1885688887749076E-002  0.11410964445622249       0.11410964445622250       0.11427098499827469       0.11427098499827468       0.10609605182825435       0.11290254915404907       0.12824373366773920       0.12824373366773922       0.13895069117814238       0.13895069117814238       0.13944629788673021       0.13944629788673021       0.14023063463557975       0.14023063463557975       0.15089711580200055       0.15089711580200055       0.15182859099691656       0.15182859099691656       0.18347719009080768       0.18347719009080768       0.17686360154726660       0.17686360154726660       0.17728023935862403       0.17728023935862403       0.19363472087536301       0.19363472087536301     
   3.3378392509820207E-002   3.2856273842464423E-002   3.3378392509820234E-002   6.0935250519598867E-002   6.0935250519598860E-002   6.1509992354643141E-002   6.1509992354643148E-002   7.0485772348767947E-002   9.3805825389945738E-002  0.11651728806593757       0.11651728806593754       0.11668210688813889       0.11668210688813892       0.10830965407347566       0.11526414210933114       0.13096219426396785       0.13096219426396785       0.14186530667255348       0.14186530667255351       0.14237119424410083       0.14237119424410083       0.14317188854242252       0.14317188854242249       0.15405991809159694       0.15405991809159694       0.15501082774565145       0.15501082774565142       0.18731026597834949       0.18731026597834949       0.18057891422678710       0.18057891422678710       0.18100432509374578       0.18100432509374578       0.19770430008593692       0.19770430008593692     
   3.4009122136157990E-002   3.3475430737325271E-002   3.4009122136157983E-002   6.2179933766011587E-002   6.2179933766011580E-002   6.2766937935083034E-002   6.2766937935083061E-002   7.1906222013352603E-002   9.5735908846421885E-002  0.11893857522004657       0.11893857522004656       0.11910689621257098       0.11910689621257096       0.11053474460378290       0.11763821735393240       0.13369670383486154       0.13369670383486157       0.14479565988398641       0.14479565988398641       0.14531187868484108       0.14531187868484111       0.14612901338639966       0.14612901338639964       0.15723968004563946       0.15723968004563946       0.15821012409693530       0.15821012409693527       0.19116330927544956       0.19116330927544958       0.18431450955245479       0.18431450955245479       0.18474874210714384       0.18474874210714384       0.20179618733441496       0.20179618733441496     
   3.4640457288613376E-002   3.4095101010733125E-002   3.4640457288613376E-002   6.3430759399756662E-002   6.3430759399756662E-002   6.4030110017085265E-002   6.4030110017085265E-002   7.3332821422511130E-002   9.7676098452293580E-002  0.12137373761641305       0.12137373761641305       0.12154558514689714       0.12154558514689716       0.11277152034471799       0.12002498710481148       0.13644754432081724       0.13644754432081727       0.14774201590778316       0.14774201590778316       0.14826861711504322       0.14826861711504324       0.14910227631897177       0.14910227631897177       0.16043668664602623       0.16043668664602623       0.16142676665178676       0.16142676665178676       0.19503665048144106       0.19503665048144106       0.18807072861595975       0.18807072861595975       0.18851383228895910       0.18851383228895910       0.20591075813801088       0.20591075813801088     
   3.5272381107405833E-002   3.4715266572989817E-002   3.5272381107405812E-002   6.4687827136745077E-002   6.4687827136745077E-002   6.5299609764054023E-002   6.5299609764054023E-002   7.4765666593227878E-002   9.9626558438246290E-002  0.12382301412270852       0.12382301412270853       0.12399841305094363       0.12399841305094361       0.11502018477660730       0.12242467060835169       0.13921500659520661       0.13921500659520661       0.15070464836722139       0.15070464836722139       0.15124168398933699       0.15124168398933696       0.15209195307820678       0.15209195307820680       0.16365123212237859       0.16365123212237859       0.16466105130885220       0.16466105130885220       0.19893063071467898       0.19893063071467898       0.19184792347255000       0.19184792347255000       0.19229994851725968       0.19229994851725968       0.21004840004966222       0.21004840004966222     
   3.5904876292451787E-002   3.5335908868888349E-002   3.5904876292451801E-002   6.5951239990650792E-002   6.5951239990650765E-002   6.6575541677006883E-002   6.6575541677006897E-002   7.6204856828474526E-002  0.10158745838808837       0.12628665121301624       0.12628665121301624       0.12646562690657601       0.12646562690657598       0.11728094830614449       0.12483749453531054       0.14199939097926828       0.14199939097926825       0.15368383988913897       0.15368383988913895       0.15423136279106997       0.15423136279106997       0.15509832846738711       0.15509832846738711       0.16688362045690353       0.16688362045690353       0.16791328377175671       0.16791328377175671       0.20284560228922238       0.20284560228922238       0.19564645773023090       0.19564645773023087       0.19610745524843270       0.19610745524843273       0.21420951330206942       0.21420951330206942     
   3.6537925100281976E-002   3.5957008873715231E-002   3.6537925100281976E-002   6.7221104431324702E-002   6.7221104431324716E-002   6.7858013754577465E-002   6.7858013754577479E-002   7.7650494881494295E-002  0.10355897349496546       0.12876490331594612       0.12876490331594612       0.12894748166649361       0.12894748166649359       0.11955402860160916       0.12726369333943247       0.14480100767785545       0.14480100767785550       0.15667988252978030       0.15667988252978027       0.15723794645926786       0.15723794645926786       0.15812169678355217       0.15812169678355217       0.17013416584938190       0.17013416584938190       0.17118378001650381       0.17118378001650381       0.20678192924605010       0.20678192924605010       0.19946670709644909       0.19946670709644909       0.19993672906503412       0.19993672906503410       0.21839451140614538       0.21839451140614538     
   3.7171509150887530E-002   3.6578546857556696E-002   3.7171509150887530E-002   6.8497530233387366E-002   6.8497530233387366E-002   6.9147137342166903E-002   6.9147137342166903E-002   7.9102686778373787E-002  0.10554128438546433       0.13125803270088637       0.13125803270088637       0.13144424014099143       0.13144424014099146       0.12183965042153035       0.12970350908510295       0.14762017669745117       0.14762017669745117       0.15969307761376816       0.15969307761376816       0.16026173722618409       0.16026173722618411       0.16116236165616596       0.16116236165616596       0.17340319252918782       0.17340319252918782       0.17447286610302931       0.17447286610302931       0.21073998713859102       0.21073998713859102       0.20330905918469552       0.20330905918469552       0.20378815848224643       0.20378815848224643       0.22260382095074793       0.22260382095074793     
   3.7805609847734963E-002   3.7200502971828253E-002   3.7805609847734956E-002   6.9780631359958864E-002   6.9780631359958864E-002   7.0443028019403844E-002   7.0443028019403858E-002   8.0561542780296022E-002  0.10753457839050427       0.13376631090473773       0.13376631090473770       0.13395617442573510       0.13395617442573510       0.12413804715542572       0.13215719306935911       0.15045722950430859       0.15045722950430859       0.16272373754493299       0.16272373754493299       0.16330304843720833       0.16330304843720833       0.16422063786708252       0.16422063786708252       0.17669103676687112       0.17669103676687112       0.17778088019583105       0.17778088019583102       0.21472016531884752       0.21472016531884752       0.20717391581217284       0.20717391581217284       0.20766214624975085       0.20766214624975085       0.22683788408977137       0.22683788408977137     
   3.8440207980941339E-002   3.7822856601237798E-002   3.8440207980941339E-002   7.1070525470256690E-002   7.1070525470256732E-002   7.1745805107695237E-002   7.1745805107695237E-002   8.2027176827772344E-002  0.10953904889477883       0.13629001813598196       0.13629001813598196       0.13648356530635161       0.13648356530635161       0.12644946008546232       0.13462500505669159       0.15331250839946309       0.15331250839946309       0.16577218500760205       0.16577218500760205       0.16636220374303134       0.16636220374303137       0.16729685054906415       0.16729685054906421       0.17999804596630298       0.17999804596630298       0.18110817165266196       0.18110817165266196       0.21872286590852563       0.21872286590852563       0.21106169199566469       0.21106169199566469       0.21155910834609265       0.21155910834609265       0.23109715746949053       0.23109715746949053     
   3.9075283891281162E-002   3.8445586692377395E-002   3.9075283891281176E-002   7.2367334407317602E-002   7.2367334407317602E-002   7.3055592160479271E-002   7.3055592160479257E-002   8.3499707067588816E-002  0.11155489606331910       0.13882944412559248       0.13882944412559245       0.13902670311021958       0.13902670311021958       0.12877413929434367       0.13710721423896305       0.15618636753645715       0.15618636753645715       0.16883875404981050       0.16883875404981047       0.16943953819043456       0.16943953819043459       0.17039133627448852       0.17039133627448852       0.18332457986766432       0.18332457986766429       0.18445510223311218       0.18445510223311218       0.22274850516493341       0.22274850516493341       0.21497281733599591       0.21497281733599591       0.21547947536577636       0.21547947536577636       0.23538211373144149       0.23538211373144149     
   3.9710817442028784E-002   3.9068671683383266E-002   3.9710817442028819E-002   7.3671184353554783E-002   7.3671184353554783E-002   7.4372517120610229E-002   7.4372517120610215E-002   8.4979256011053758E-002  0.11358232710192497       0.14138488849824923       0.14138488849824921       0.14158588807852610       0.14158588807852612       0.13111234401482375       0.13960409961073050       0.15907917339637503       0.15907917339637503       0.17192379053372403       0.17192379053372403       0.17253539867260265       0.17253539867260267       0.17350444350868952       0.17350444350868952       0.18667101103704478       0.18667101103704478       0.18782204659077417       0.18782204659077417       0.22679751403776294       0.22679751403776291       0.21890773659689830       0.21890773659689833       0.21942369309938772       0.21942369309938772       0.23969324214749185       0.23969324214749185     
   4.0346788017700301E-002   3.9692089501493728E-002   4.0346788017700315E-002   7.4982206047235406E-002   7.4982206047235378E-002   7.5696712538858721E-002   7.5696712538858693E-002   8.6465950759473040E-002  0.11562155660653854       0.14395666124015113       0.14395666124015113       0.14416143083497243       0.14416143083497246       0.13346434308931196       0.14211595046044925       0.16199130537648873       0.16199130537648873       0.17502765271338286       0.17502765271338286       0.17565014450829824       0.17565014450829822       0.17663653319116332       0.17663653319116335       0.19003772549921846       0.19003772549921846       0.19120939290921710       0.19120939290921710       0.23087033888796560       0.23087033888796560       0.22286691044709250       0.22286691044709250       0.22339222327722344       0.22339222327722344       0.24403104943138754       0.24403104943138754     
   4.0983174556830773E-002   4.0315817594286651E-002   4.0983174556830766E-002   7.6300535066037095E-002   7.6300535066037095E-002   7.7028315859770324E-002   7.7028315859770338E-002   8.7959923302617288E-002  0.11767280700833248       0.14654508327368074       0.14654508327368074       0.14675365296141071       0.14675365296141071       0.13583041554465933       0.14464306698285243       0.16492315650275138       0.16492315650275138       0.17815071194737822       0.17815071194737822       0.17878414815623744       0.17878414815623744       0.17978797945239222       0.17978797945239222       0.19342512352004734       0.19342512352004734       0.19461754368824893       0.19461754368824893       0.23496744237612696       0.23496744237612699       0.22685081637295787       0.22685081637295787       0.22738554448381831       0.22738554448381831       0.24839606073482343       0.24839606073482343     
   4.1619955419924227E-002   4.0939832797436654E-002   4.1619955419924221E-002   7.7626311855152216E-002   7.7626311855152216E-002   7.8367469451318797E-002   7.8367469451318797E-002   8.9461310537487806E-002  0.11973630866913748       0.14915048666347705       0.14915048666347705       0.14936288720479840       0.14936288720479843       0.13821085076105569       0.14718576046682399       0.16787513373279619       0.16787513373279622       0.18129335294646240       0.18129335294646240       0.18193779546354483       0.18193779546354483       0.18295916986333052       0.18295916986333052       0.19683361987194178       0.19683361987194178       0.19804691601106283       0.19804691601106283       0.23908930376407361       0.23908930376407364       0.23085994900801105       0.23085994900801105       0.23140415248829041       0.23140415248829041       0.25278882001535230       0.25278882001535230     
   4.2257108587113783E-002   4.1564111529277928E-002   4.2257108587113831E-002   7.8959682304584583E-002   7.8959682304584569E-002   7.9714321185580791E-002   7.9714321185580791E-002   9.0970254887303967E-002  0.12181230073910172       0.15177321564181406       0.15177321564181406       0.15198947850379732       0.15198947850379732       0.14060594953674152       0.14974435442208164       0.17084765918301567       0.17084765918301570       0.18445597505543904       0.18445597505543901       0.18511148695043439       0.18511148695043436       0.18615050672428812       0.18615050672428815       0.20026364524805895       0.20026364524805895       0.20149794296503193       0.20149794296503193       0.24323642051945646       0.24323642051945646       0.23489482176310669       0.23489482176310669       0.23544856187766047       0.23544856187766047       0.25720989180738824       0.25720989180738824     
   4.2894611539746851E-002   4.2188629671935408E-002   4.2894611539746830E-002   8.0300797826918069E-002   8.0300797826918083E-002   8.1069024518352670E-002   8.1069024518352670E-002   9.2486904373719550E-002  0.12390103132773478       0.15441362690573954       0.15441362690573951       0.15463378428691782       0.15463378428691787       0.14301602435290695       0.15231918486883961       0.17384117054308806       0.17384117054308806       0.18763899261619879       0.18763899261619879       0.18830563817433121       0.18830563817433121       0.18936240743044144       0.18936240743044144       0.20371564665548791       0.20371564665548791       0.20497107403716988       0.20497107403716988       0.24740930876128409       0.24740930876128411       0.23895596730341481       0.23895596730341481       0.23951930653497883       0.23951930653497883       0.26165986175046196       0.26165986175046196     
   4.3532441262601508E-002   4.2813362571934771E-002   4.3532441262601515E-002   8.1649815647252086E-002   8.1649815647252086E-002   8.2431738781729991E-002   8.2431738781729991E-002   9.4011412921049461E-002  0.12600275797320937       0.15707209024040217       0.15707209024040217       0.15729617509703261       0.15729617509703261       0.14544139999179898       0.15491060099830664       0.17685612186194985       0.17685612186194985       0.19084283574224928       0.19084283574224928       0.19152068050629800       0.19152068050629800       0.19259530525095056       0.19259530525095056       0.20719008826491939       0.20719008826491939       0.20846677596807642       0.20846677596807642       0.25160850422421105       0.25160850422421105       0.24304393854411813       0.24304393854411813       0.24361694063709094       0.24361694063709094       0.26613933767785103       0.26613933767785103     
   4.4170574298601363E-002   4.3438285092829293E-002   4.4170574298601398E-002   8.3006899192602762E-002   8.3006899192602776E-002   8.3802629576477161E-002   8.3802629576477147E-002   9.5543940768232458E-002  0.12811774825121325       0.15974898929396955       0.15974898929396955       0.15997703536756358       0.15997703536756358       0.14788241432284130       0.15751896600946971       0.17989298450921942       0.17989298450921937       0.19406795128608667       0.19406795128608667       0.19475706210063204       0.19475706210063204       0.19584965030176837       0.19584965030176837       0.21068745247499035       0.21068745247499035       0.21198553382144258       0.21198553382144258       0.25583456346345179       0.25583456346345179       0.24715930988936380       0.24715930988936380       0.24774203989607241       0.24774203989607241       0.27064895096763608       0.27064895096763608     
   4.4808986626118645E-002   4.4063371533185916E-002   4.4808986626118638E-002   8.4372218267530025E-002   8.4372218267530025E-002   8.5181868950218065E-002   8.5181868950218065E-002   9.7084654645813076E-002  0.13024628009133171       0.16244472205610752       0.16244472205610749       0.16267676390226829       0.16267676390226832       0.15033941874537643       0.16014465758730401       0.18295224780730143       0.18295224780730143       0.19731480342023908       0.19731480342023908       0.19801524847880458       0.19801524847880458       0.19912591013035955       0.19912591013035955       0.21420824054354679       0.21420824054354679       0.21552785161872526       0.21552785161872526       0.26008806457094280       0.26008806457094280       0.25130267798474476       0.25130267798474476       0.25189520231339574       0.25189520231339574       0.27518935737091738       0.27518935737091738     
   4.5447654056598251E-002   4.4688595855351440E-002   4.5447654056598272E-002   8.5745949820351261E-002   8.5745949820351261E-002   8.6569636167610001E-002   8.6569636167610028E-002   9.8633728605186738E-002  0.13238864293278638       0.16515970220939330       0.16515970220939330       0.16539577522803778       0.16539577522803772       0.15281277964714871       0.16278806944636490       0.18603442066387729       0.18603442066387729       0.20058387537824984       0.20058387537824990       0.20129572426893297       0.20129572426893297       0.20242457146605428       0.20242457146605428       0.21775297452175238       0.21775297452175238       0.21909425428220630       0.21909425428220630       0.26436960936432063       0.26436960936432063       0.25547466394492901       0.25547466394492901       0.25607705041179868       0.25607705041179868       0.27976123943038395       0.27976123943038395     
   4.6086551679895227E-002   4.5313931376042782E-002   4.6086551679895227E-002   8.7128277721773506E-002   8.7128277721773478E-002   8.7966117490974785E-002   8.7966117490974785E-002  0.10019134375335301       0.13454513748273475       0.16789435905274144       0.16789435905274139       0.16813449951982631       0.16813449951982634       0.15530287817710059       0.16544961110806433       0.18914003158030515       0.18914003158030512       0.20387566928085990       0.20387566928085990       0.20459899303991505       0.20459899303991499       0.20574614004616984       0.20574614004616984       0.22132219703256922       0.22132219703256922       0.22268528741330898       0.22268528741330898       0.26867982313668659       0.26867982313668659       0.25967591314527905       0.25967591314527905       0.26028823102696075       0.26028823102696075       0.28436530627491302       0.28436530627491302     
   4.6725654248387080E-002   4.5939350985319996E-002   4.6725654248387080E-002   8.8519393555644449E-002   8.8519393555644477E-002   8.9371506975313306E-002   8.9371506975313292E-002  0.10175768910820308       0.13671607691695567       0.17064913891696981       0.17064913891696981       0.17089338401777593       0.17089338401777593       0.15781011176756665       0.16812970951292139       0.19226963037037809       0.19226963037037811       0.20719070795833858       0.20719070795833858       0.20792557912256796       0.20792557912256796       0.20909114244817717       0.20909114244817717       0.22491647329429224       0.22491647329429224       0.22630151932554587       0.22630151932554587       0.27301935694596879       0.27301935694596879       0.26390709755543551       0.26390709755543551       0.26452941764555371       0.26452941764555371       0.28900229615450651       0.28900229615450651     
   4.7364936162440460E-002   4.6564827169392760E-002   4.7364936162440516E-002   8.9919497051359029E-002   8.9919497051359015E-002   9.0786006904490332E-002   9.0786006904490318E-002  0.10333296205403868       0.13890178757259422       0.17342450607423504       0.17342450607423504       0.17367289393837759       0.17367289393837759       0.16033489504080267       0.17082880998823377       0.19542378930517387       0.19542378930517390       0.21052953607886435       0.21052953607886435       0.21127602874192297       0.21127602874192297       0.21246012722449498       0.21246012722449498       0.22853639235905809       0.22853639235905809       0.22994354228914168       0.22994354228914168       0.27738888901572523       0.27738888901572517       0.26816891718746211       0.26816891718746211       0.26880131185634820       0.26880131185634820       0.29367297802235681       0.29367297802235681     
   4.8004371208951901E-002   4.7190331704432993E-002   4.8004371208951908E-002   9.1328796072113375E-002   9.1328796072113333E-002   9.2209827781873310E-002   9.2209827781873324E-002  0.10491736831405038       0.14110260903650443       0.17622094300754337       0.17622094300754337       0.17647351274553141       0.17647351274553139       0.16287766001883980       0.17354737648707072       0.19860310354969624       0.19860310354969624       0.21389272047855537       0.21389272047855537       0.21465091034708897       0.21465091034708897       0.21585366523517766       0.21585366523517766       0.23218256746490720       0.23218256746490720       0.23361197288551136       0.23361197288551136       0.28178912513083793       0.28178912513083798       0.27246210054406578       0.27246210054406578       0.27310464379970117       0.27310464379970117       0.29837815204018237       0.29837815204018237     
   4.8643933067196464E-002   4.7815836332096968E-002   4.8643933067196478E-002   9.2747507926670136E-002   9.2747507926670136E-002   9.3643189648652911E-002   9.3643189648652897E-002  0.10651112336863119       0.14331889607813939       0.17903895264591263       0.17903895264591263       0.17929574438795057       0.17929574438795057       0.16543885851187332       0.17628589411112991       0.20180819382261581       0.20180819382261581       0.21728085299560407       0.21728085299560407       0.21805081745667429       0.21805081745667429       0.21927235249643603       0.21927235249643606       0.23585563918000407       0.23585563918000407       0.23730745516574986       0.23730745516574986       0.28622080219415208       0.28622080219415208       0.27678740822812309       0.27678740822812309       0.27744017578381441       0.27744017578381441       0.30311865349248551       0.30311865349248551     
   4.9283594914385102E-002   4.8441312104083659E-002   4.9283594914385102E-002   9.4175859162765732E-002   9.4175859162765732E-002   9.5086321879559732E-002   9.5086321879559732E-002  0.10811445221054619       0.14555101847383572       0.18187905838678259       0.18187905838678256       0.18214011332331634       0.18214011332331637       0.16801896202041541       0.17904486902948094       0.20503970656788123       0.20503970656788123       0.22069455046446626       0.22069455046446626       0.22147636864555656       0.22147636864555661       0.22271681017644698       0.22271681017644701       0.23955627537022756       0.23955627537022758       0.24103066061910897       0.24103066061910897       0.29068468818592552       0.29068468818592547       0.28114563296207462       0.28114563296207462       0.28180870230471305       0.28180870230471305       0.30789535283264957       0.30789535283264957     
   4.9923329626649027E-002   4.9066729750909546E-002   4.9923329626649068E-002   9.5614086434081591E-002   9.5614086434081605E-002   9.6539464055217725E-002   9.6539464055217739E-002  0.10972759027837851       0.14779936234219379       0.18474180571326043       0.18474180571326043       0.18500716613774723       0.18500716613774723       0.17061846344227596       0.18182483029024576       0.20829831594212322       0.20829831594212322       0.22413445677540197       0.22413445677540200       0.22492820961421070       0.22492820961421070       0.22618768666555292       0.22618768666555292       0.24328517348238746       0.24328517348238746       0.24478229046694827       0.24478229046694830       0.29518158474278827       0.29518158474278827       0.28553760223011804       0.28553760223011804       0.28621105269357006       0.28621105269357006       0.31270915855734932       0.31270915855734932     
   5.0563109796888550E-002   4.9692059653943611E-002   5.0563109796888557E-002   9.7062437067509624E-002   9.7062437067509624E-002   9.8002866534245017E-002   9.8002866534245003E-002  0.11135078405870549       0.15006433106436687       0.18762776339384193       0.18762776339384193       0.18789747274779814       0.18789747274779817       0.17323787828927323       0.18462633111968429       0.21158472533805123       0.21158472533805123       0.22760124438318885       0.22760124438318885       0.22840701469959016       0.22840701469959016       0.22968565909348845       0.22968565909348845       0.24704306220473848       0.24704306220473846       0.24856307733139715       0.24856307733139715       0.29971232903073097       0.29971232903073097       0.28996418021935361       0.28996418021935361       0.29064809306179923       0.29064809306179923       0.31756101932702779       0.31756101932702779     
   5.1202907865645027E-002   5.0317272089038960E-002   5.1202907865645020E-002   9.8521169737882622E-002   9.8521169737882622E-002   9.9476791132788553E-002   9.9476791132788553E-002  0.11298429181746115       0.15234634639220937       0.19053752486417266       0.19053752486417264       0.19081162778444266       0.19081162778444266       0.17587774616691290       0.18744995049987845       0.21489966914158432       0.21489966914158434       0.23109561611166540       0.23109561611166540       0.23191348868725509       0.23191348868725509       0.23321143514340353       0.23321143514340353       0.25083070347640329       0.25083070347640329       0.25237378725454684       0.25237378725454684       0.30427779601177418       0.30427779601177418       0.29442627016165052       0.29442627016165052       0.29512072864763872       0.29512072864763872       0.32245192652031429       0.32245192652031429     
   5.1842695623409152E-002   5.0942336269895146E-002   5.1842695623409173E-002   9.9990554738231388E-002   9.9990554738231416E-002  0.10096151140106165       0.10096151140106165       0.11462838383727535       0.15464584888150781       0.19347170904714003       0.19347170904714006       0.19375025141649899       0.19375025141649899       0.17853863132914527       0.19029629377347926       0.21824391380038752       0.21824391380038752       0.23461830596398300       0.23461830596398300       0.23544836761017682       0.23544836761017682       0.23676575386907017       0.23676575386907017       0.25464889330030560       0.25464889330030560       0.25621522051589918       0.25621522051589918       0.30887889935959451       0.30887889935959451       0.29892481532000975       0.29892481532000975       0.29962990480480611       0.29962990480480611       0.32738291532981401       0.32738291532981401     
   5.2482445118624634E-002   5.1567221921358986E-002   5.2482445118624634E-002  0.10147087544375313       0.10147087544375313       0.10245731409240653       0.10245731409240655       0.11628334405857833       0.15696330023090715       0.19643096292953791       0.19643096292953791       0.19671399192902672       0.19671399192902672       0.18122112576250035       0.19316599591051650       0.22161826102068091       0.22161826102068091       0.23817008271856230       0.23817008271856230       0.23901242237228981       0.23901242237228981       0.24034938930668759       0.24034938930668759       0.25849846583187425       0.25849846583187425       0.26008821573990859       0.26008821573990859       0.31351659606770199       0.31351659606770199       0.30346080369455075       0.30346080369455075       0.30417661171742116       0.30417661171742116       0.33235506986701679       0.33235506986701679     
   5.3122128116854808E-002   5.2191898295958265E-002   5.3122128116854815E-002  0.10296242857480949       0.10296242857480950       0.10396449943291972       0.10396449943291966       0.11794947031163563       0.15929918373656929       0.19941596243157203       0.19941596243157206       0.19970352659646048       0.19970352659646048       0.18392584979650548       0.19605972217595477       0.22502354892601267       0.22502354892601267       0.24175175081803918       0.24175175081803923       0.24260645962672683       0.24260645962672681       0.24396315137125349       0.24396315137125346       0.26238029428192122       0.26238029428192122       0.26399365080395876       0.26399365080395876       0.31819188746475524       0.31819188746475519       0.30803526912157442       0.30803526912157442       0.30876188550166600       0.30876188550166600       0.33736952438443890       0.33736952438443890     
   5.3761716304435617E-002   5.2816334480353729E-002   5.3761716304435631E-002  0.10446552517522102       0.10446552517522101       0.10548338210633218       0.10548338210633219       0.11962707537737814       0.16165400586535073       0.20242741434360559       0.20242741434360553       0.20271956362237015       0.20271956362237015       0.18665345417599899       0.19897817033561938       0.22846065450014069       0.22846065450014066       0.24536415288213870       0.24536415288213873       0.24623132429744601       0.24623132429744601       0.24760788838244258       0.24760788838244258       0.26629529371135741       0.26629529371135741       0.26793244564640906       0.26793244564640906       0.32290582236099685       0.32290582236099680       0.31264929452147244       0.31264929452147244       0.31338681146011399       0.31338681146011399       0.34242746681480390       0.34242746681480390     
   5.4401181350592742E-002   5.3440499452240171E-002   5.4401181350592714E-002  0.10598049151976541       0.10598049151976539       0.10701429216861121       0.10701429216861119       0.12131648796171528       0.16402829772272962       0.20546605819597283       0.20546605819597288       0.20576284401267439       0.20576284401267436       0.18940462199873073       0.20192207272245544       0.23193049596121620       0.23193049596121620       0.24900817208677894       0.24900817208677894       0.24988790196364130       0.24988790196364130       0.25128448945656418       0.25128448945656418       0.27024442366005597       0.27024442366005597       0.27190556490814327       0.27190556490814333       0.32765950000605176       0.32765950000605176       0.31730401496408206       0.31730401496408206       0.31805252715322480       0.31805252715322480       0.34753014211640298       0.34753014211640298     
   5.5040494977386389E-002   5.4064362144648194E-002   5.5040494977386355E-002  0.10750767009159604       0.10750767009159604       0.10855757603296640       0.10855757603296640       0.12301805374644337       0.16642261663407462       0.20853266826827033       0.20853266826827033       0.20883414358857874       0.20883414358857871       0.19218007080270499       0.20489219846222573       0.23543403531413151       0.23543403531413151       0.25268473472422848       0.25268473472422848       0.25357712142558103       0.25357712142558103       0.25499388708047910       0.25499388708047910       0.27422869097696484       0.27422869097696484       0.27591402077630484       0.27591402077630484       0.33245407327164656       0.33245407327164656       0.32200062096784265       0.32200062096784265       0.32276022570509694       0.32276022570509694       0.35267885587329550       0.35267885587329550     
   5.5679628944556275E-002   5.4687891467808940E-002   5.5679628944556268E-002  0.10904742053862385       0.10904742053862385       0.11011359743410062       0.11011359743410061       0.12473213641654302       0.16883754771104922       0.21162805560835110       0.21162805560835113       0.21193427500949408       0.21193427500949405       0.19498055464974579       0.20788935569779407       0.23897228093470069       0.23897228093470069       0.25639481277039433       0.25639481277039433       0.25729995727895527       0.25729995727895527       0.25873705969269650       0.25873705969269650       0.27824915265538891       0.27824915265538891       0.27995887583332540       0.27995887583332540       0.33729075183758744       0.33729075183758739       0.32674036181126798       0.32674036181126798       0.32751115912161061       0.32751115912161061       0.35787497791191974       0.35787497791191974     
   5.6318555504921555E-002   5.5311056587533415E-002   5.6318555504921562E-002  0.11060012118901638       0.11060012118901638       0.11168273895332197       0.11168273895332197       0.12645911930366399       0.17127370623077512       0.21475307091192253       0.21475307091192253       0.21506409065680138       0.21506409065680135       0.19780686720573487       0.21091439486172975       0.24254629115883025       0.24254629115883025       0.26013942759848380       0.26013942759848380       0.26105743363120704       0.26105743363120698       0.26251503541651461       0.26251503541651466       0.28230691995674562       0.28230691995674562       0.28404124719997115       0.28404124719997115       0.34217080682939283       0.34217080682939283       0.33152455031013284       0.33152455031013284       0.33230664307687796       0.33230664307687796       0.36311994750057952       0.36311994750057952     
   5.6957246928407333E-002   5.5933826652531042E-002   5.6957246928407347E-002  0.11216616966069734       0.11216616966069737       0.11326540263580956       0.11326540263580952       0.12819940603040247       0.17373173874319398       0.21790860612651355       0.21790860612651355       0.21822448424239024       0.21822448424239024       0.20065984330250361       0.21396821035913216       0.24615717644065543       0.24615717644065543       0.26391965197885836       0.26391965197885836       0.26485062611265020       0.26485062611265026       0.26632889407100507       0.26632889407100507       0.28640316059976467       0.28640316059976467       0.28816230873577331       0.28816230873577331       0.34709557326868051       0.34709557326868051       0.33635456541213671       0.33635456541213671       0.33714805951346472       0.33714805951346472       0.36841527620077041       0.36841527620077041     
   5.7595676149752549E-002   5.6556171433315788E-002   5.7595676149752535E-002  0.11374598488174321       0.11374598488174321       0.11486201202276787       0.11486201202276788       0.12995342270708321       0.17621232620010963       0.22109559816858232       0.22109559816858235       0.22141639453070072       0.22141639453070069       0.20354036295107464       0.21705174482493761       0.24980610394592298       0.24980610394592298       0.26773661488166800       0.26773661488166800       0.26868066668901019       0.26868066668901019       0.27017977199803056       0.27017977199803056       0.29053910410297212       0.29053910410297212       0.29232329640615629       0.29232329640615629       0.35206645607920783       0.35206645607920783       0.34123185836915565       0.34123185836915565       0.34203686282643520       0.34203686282643520       0.37376255457761642       0.37376255457761642     
   5.8233816381763677E-002   5.7178060724720800E-002   5.8233816381763705E-002  0.11534000768770770       0.11534000768770772       0.11647301275699849       0.11647301275699849       0.13172161857278253       0.17871618510956971       0.22431503061245692       0.22431503061245689       0.22464080703262962       0.22464080703262965       0.20644935302519959       0.22016599094209421       0.25349429987720640       0.25349429987720640       0.27159150363865553       0.27159150363865553       0.27254874582226579       0.27254874582226579       0.27406886423661103       0.27406886423661103       0.29471604416006070       0.29471604416006070       0.29652551067013472       0.29652551067013472       0.35708493273927860       0.35708493273927860       0.34615795556092127       0.34615795556092127       0.34697458269315512       0.34697458269315512       0.37916345530654472       0.37916345530654472     
   5.8871641733744033E-002   5.7799465113214932E-002   5.8871641733744040E-002  0.11694870321327695       0.11694870321327695       0.11809887498861088       0.11809887498861088       0.13350446859054355       0.18124407121488684       0.22756793807557835       0.22756793807557835       0.22789875839682422       0.22789875839682419       0.20938779195168167       0.22331199641567837       0.25722305487826297       0.25722305487826297       0.27548556955936720       0.27548556955936720       0.27645611810332943       0.27645611810332943       0.27799743016743350       0.27799743016743350       0.29893534487546025       0.29893534487546025       0.30077032274451487       0.30077032274451487       0.36215256028783788       0.36215256028783788       0.35113446569619711       0.35113446569619711       0.35196283128816780       0.35196283128816780       0.38461974100177942       0.38461974100177942     
   5.9509127094935797E-002   5.8420355812755030E-002   5.9509127094935818E-002  0.11857256211290762       0.11857256211290761       0.11974009460656115       0.11974009460656115       0.13530247477499413       0.18379678158399992       0.23085540894496789       0.23085540894496789       0.23119133914203402       0.23119133914203402       0.21235671256665198       0.22649086702924201       0.26099372761119599       0.26099372761119599       0.27942013145902950       0.27942013145902950       0.28040410578655556       0.28040410578655556       0.28196679705942224       0.28196679705942224       0.30319844467271378       0.30319844467271378       0.30505917853133557       0.30505917853133552       0.36727097969632860       0.36727097969632860       0.35616308439190891       0.35616308439190891       0.35700330787163781       0.35700330787163781       0.39013326922457531       0.39013326922457531     
   6.0146248398790507E-002   5.9040704917076567E-002   6.0146248398790500E-002  0.12021210254802350       0.12021210254802352       0.12139719523959355       0.12139719523959354       0.13711616835350079       0.18637515779230890       0.23417858930537908       0.23417858930537905       0.23451969759197300       0.23451969759197305       0.21535720628624427       0.22970377108361353       0.26480774972909615       0.26480774972909615       0.28339658071304674       0.28339658071304674       0.28439410385492053       0.28439410385492053       0.28597836515023223       0.28597836515023223       0.30750686190134302       0.30750686190134302       0.30939360425107160       0.30939360425107160       0.37244192215266236       0.37244192215266236       0.36124560068575001       0.36124560068575001       0.36209780531467300       0.36209780531467300       0.39570599958076186       0.39570599958076186     
   6.0782982684412151E-002   5.9660485450486883E-002   6.0782982684412151E-002  0.12186787195059899       0.12186787195059899       0.12307073003335792       0.12307073003335792       0.13894611169066223       0.18898008883779219       0.23753868661456096       0.23753868661456093       0.23788504355762763       0.23788504355762763       0.21839042700553407       0.23295194355634061       0.26866663061466273       0.26866663061466267       0.28741638601511510       0.28741638601511510       0.28842758478836206       0.28842758478836206       0.29003361242891396       0.29003361242891396       0.31186220011707910       0.31186220011707910       0.31377521174804035       0.31377521174804035       0.37766721496905409       0.37766721496905409       0.36638390319218112       0.36638390319218112       0.36724821626754633       0.36724821626754633       0.40134000044032331       0.40134000044032331     
   6.1419308504460236E-002   6.0279671760536890E-002   6.1419308504460243E-002  0.12354044951865316       0.12354044951865312       0.12476128416248716       0.12476128416248718       0.14079290100799394       0.19161251510720428       0.24093697454412535       0.24093697454412533       0.24128865318608389       0.24128865318608389       0.22145759626735095       0.23623669159790911       0.27257196348262969       0.27257196348262974       0.29148109961475327       0.29148109961475327       0.29250610481428774       0.29250610481428774       0.29413410090513586       0.29413410090513581       0.31626615500665778       0.31626615500665778       0.31820570544743160       0.31820570544743160       0.38294878933832516       0.38294878933832510       0.37157998813325177       0.37157998813325177       0.37245654120605537       0.37245654120605537       0.40703745768416355       0.40703745768416355     
   6.2055206038333782E-002   6.0898239618106559E-002   6.2055206038333768E-002  0.12523044835532260       0.12523044835532260       0.12646947698556704       0.12646947698556704       0.14265716872560241       0.19427343190110713       0.24437479738696768       0.24437479738696768       0.24473187337626917       0.24473187337626914       0.22456000796611011       0.23955939954717609       0.27652543105654176       0.27652543105654176       0.29559236303870534       0.29559236303870534       0.29663130964111650       0.29663130964111650       0.29828148235975266       0.29828148235975266       0.32072052074309743       0.32072052074309743       0.32268688874068152       0.32268688874068152       0.38828868743788719       0.38828868743788719       0.37683596674056685       0.37683596674056685       0.37772489584808921       0.37772489584808921       0.41280068278086962       0.41280068278086962     
   6.2690657392801594E-002   6.1516166501857282E-002   6.2690657392801594E-002  0.12693851809518236       0.12693851809518239       0.12819596468965710       0.12819596468965713       0.14453958633712344       0.19696389368369158       0.24785357528624133       0.24785357528624133       0.24821612701713416       0.24821612701713416       0.22769903395115559       0.24292153489666532       0.28052881223551718       0.28052881223551723       0.29975191386837585       0.29975191386837585       0.30080494124984958       0.30080494124984958       0.30247750515647404       0.30247750515647404       0.32522719751681511       0.32522719751681511       0.32722067155183243       0.32722067155183243       0.39368907085065863       0.39368907085065857       0.38215407400459978       0.38215407400459978       0.38305551991998238       0.38305551991998238       0.41863212232374331       0.41863212232374331     
   6.3325646808126315E-002   6.2133431695937651E-002   6.3325646808126301E-002  0.12866534768719384       0.12866534768719382       0.12994144309316963       0.12994144309316963       0.14644086745234169       0.19968501858650320       0.25137480981600546       0.25137480981600552       0.25174291857852366       0.25174291857852366       0.23087612996189835       0.24632465461265410       0.28458398922001477       0.28458398922001477       0.30396159293549152       0.30396159293549152       0.30502884510212386       0.30502884510212386       0.30672402147413924       0.30672402147413924       0.32978819951717214       0.32978819951717214       0.33180907835643420       0.33180907835643420       0.39915222948427204       0.39915222948427204       0.38753667795143537       0.38753667795143537       0.38845078645133690       0.38845078645133690       0.42453436814549506       0.42453436814549506     
   6.3960161365270357E-002   6.2750017333252292E-002   6.3960161365270357E-002  0.13041166857555214       0.13041166857555214       0.13170665084618280       0.13170665084618280       0.14836177132841891       0.20243799363554352       0.25494009023340503       0.25494009023340503       0.25531384037335686       0.25531384037335686       0.23409284259429816       0.24977041254887000       0.28869295552825119       0.28869295552825119       0.30822335266072071       0.30822335266072076       0.30930497850615868       0.30930497850615868       0.31102299568533559       0.31102299568533559       0.33440566427700763       0.33440566427700763       0.33645425756957870       0.33645425756957870       0.40468059200626227       0.40468059200626227       0.39298629048635547       0.39298629048635547       0.39391321263961437       0.39391321263961437       0.43051016913135987       0.43051016913135987     
   6.4594190832189743E-002   6.3365907699914764E-002   6.4594190832189743E-002  0.13217825792025678       0.13217825792025678       0.13349237267641820       0.13349237267641820       0.15030310635969080       0.20522407989634536       0.25855110000267212       0.25855110000267212       0.25893057909482636       0.25893057909482636       0.23735081600990116       0.25326056659207019       0.29285782430620283       0.29285782430620283       0.31253926525533016       0.31253926525533016       0.31363541882052398       0.31363541882052398       0.31537651260131638       0.31537651260131638       0.33908186169733473       0.33908186169733473       0.34115849061274417       0.34115849061274417       0.41027673591989150       0.41027673591989150       0.39850557788991670       0.39850557788991670       0.39944547036664746       0.39944547036664746       0.43656244266950739       0.43656244266950739     
   6.5227728337751173E-002   6.3981090265732662E-002   6.5227728337751173E-002  0.13396594228160055       0.13396594228160055       0.13529944309678860       0.13529944309678860       0.15226573417443751       0.20804461854551173       0.26220962408278337       0.26220962408278337       0.26259492311622296       0.26259492311622296       0.24065180003535164       0.25679698728314987       0.29708083769908594       0.29708083769908594       0.31691153242428682       0.31691153242428682       0.31802237318802795       0.31802237318802795       0.31978678722154696       0.31978678722154696       0.34381920491302309       0.34381920491302309       0.34592420282998770       0.34592420282998770       0.41594339968456473       0.41594339968456473       0.40409737342999602       0.40409737342999602       0.40505039883509592       0.40505039883509592       0.44269428839388775       0.44269428839388775     
   6.5860771155149128E-002   6.4595556198820334E-002   6.5860771155149128E-002  0.13577560209632611       0.13577560209632611       0.13712875091023599       0.13712875091023599       0.15425057456205291       0.21090103804232366       0.26591755757472374       0.26591755757472374       0.26630877115263368       0.26630877115263368       0.24399765954670491       0.26038166779334670       0.30136437782503700       0.30136437782503700       0.32134249662887954       0.32134249662887954       0.32246818981401676       0.32246818981401676       0.32425617605203733       0.32425617605203733       0.34862026282980091       0.34862026282980091       0.35075397608260012       0.35075397608260012       0.42168349670556493       0.42168349670556493       0.40976469188855535       0.40976469188855535       0.41073101912302457       0.41073101912302457       0.44890900400385975       0.44890900400385975     
   6.6493320640755735E-002   6.5209300471779266E-002   6.6493320640755735E-002  0.13760817545585047       0.13760817545585047       0.13898124301573933       0.13898124301573933       0.15625860966133259       0.21379486042844914       0.26967691354197626       0.26967691354197626       0.27007414009707470       0.27007414009707470       0.24739038291563092       0.26401673292984174       0.30571097693864496       0.30571097693864496       0.32583465131942091       0.32583465131942091       0.32697536822598461       0.32697536822598461       0.32878718738834994       0.32878718738834994       0.35348777151278749       0.35348777151278749       0.35565056019102287       0.35565056019102287       0.42750012801284548       0.42750012801284548       0.41551074282002903       0.41551074282002903       0.41649054746820968       0.41649054746820968       0.45521009973394788       0.45521009973394788     
   6.7125383343222572E-002   6.5822322945978756E-002   6.7125383343222572E-002  0.13946466369571558       0.13946466369571558       0.14085793003180525       0.14085793003180525       0.15829089014030864       0.21672771028368021       0.27348983368003832       0.27348983368003826       0.27389317570722382       0.27389317570722388       0.25083209372555831       0.26770445158444156       0.31012333096415218       0.31012333096415218       0.33039065493140102       0.33039065493140102       0.33154657329785198       0.33154657329785198       0.33338249537939535       0.33338249537939535       0.35842464980432931       0.35842464980432931       0.36061688862405900       0.36061688862405900       0.43339659967450983       0.43339659967450983       0.42133894862910576       0.42133894862910576       0.42233241338031596       0.42233241338031596       0.46160131803261828       0.46160131803261828     
   6.7756971492856546E-002   6.6434628620987785E-002   6.7756971492856546E-002  0.14134613653460620       0.14134613653460620       0.14275989147012669       0.14275989147012669       0.16034854090154849       0.21970132315995541       0.27735859857430600       0.27735859857430600       0.27776816288220163       0.27776816288220163       0.25432506196435400       0.27144724864862996       0.31460431270944400       0.31460431270944400       0.33501334435089752       0.33501334435089752       0.33618464873665682       0.33618464873665682       0.33804495355865560       0.33804495355865560       0.36343401433078737       0.36343401433078737       0.36565609357504125       0.36565609357504125       0.43937643949931338       0.43937643949931338       0.42725296199439228       0.42725296199439228       0.42826027709813935       0.42826027709813935       0.46808665255680848       0.46808665255680848     
   6.8388103620035515E-002   6.7046228376809944E-002   6.8388103620035515E-002  0.14325373784015416       0.14325373784015416       0.14468828153893543       0.14468828153893543       0.16243276750512328       0.22271755505538826       0.28128563912533450       0.28128563912533450       0.28170153710857632       0.28170153710857632       0.25787171660516367       0.27524771840251189       0.31915698658666791       0.31915698658666791       0.33970575000123093       0.33970575000123093       0.34089263220421850       0.34089263220421850       0.34277761000315998       0.34277761000315998       0.36851919635030689       0.36851919635030689       0.37077152288724319       0.37077152288724319       0.44544341578008090       0.44544341578008095       0.43325668541778861       0.43325668541778861       0.43427804917652868       0.43427804917652868       0.47467036947892077       0.47467036947892077     
   6.9018805828033977E-002   6.7657140158401727E-002   6.9018805828033977E-002  0.14518869301132789       0.14518869301132789       0.14664433657039364       0.14664433657039364       0.16454486435740590       0.22577839426818913       0.28527355064840448       0.28527355064840448       0.28569589858291483       0.28569589858291483       0.26147466111440848       0.27910864099116667       0.32378462653891305       0.32378462653891305       0.34447111435025846       0.34447111435025846       0.34567377385985193       0.34567377385985193       0.34758372592942566       0.34758372592942566       0.37368376240472878       0.37368376240472878       0.37596676079971492       0.37596676079971492       0.45160156028370008       0.45160156028370008       0.43935429512342744       0.43935429512342744       0.44038991443060233       0.44038991443060233       0.48135703350391029       0.48135703350391029     
   6.9649112556497653E-002   6.8267389692757127E-002   6.9649112556497639E-002  0.14715231599664855       0.14715231599664855       0.14862938208402612       0.14862938208402615       0.16668622255575680       0.22888597295440316       0.28932510675777967       0.28932510675777967       0.28975402612199802       0.28975402612199802       0.26513668880578278       0.28303299876280091       0.32849073396038664       0.32849073396038664       0.34931291029448153       0.34931291029448153       0.35053155478112930       0.35053155478112930       0.35246679416516008       0.35246679416516008       0.37893153486142306       0.37893153486142306       0.38124564858341442       0.38124564858341442       0.45785519107805178       0.45785519107805178       0.44555026488571503       0.44555026488571503       0.44660035580938306       0.44660035580938306       0.48815153383913645       0.48815153383913645     
   7.0279067663140599E-002   6.8877011516252279E-002   7.0279067663140599E-002  0.14914601747303380       0.14914601747303383       0.15064484101660630       0.15064484101660630       0.16885833903022215       0.23204258050340515       0.29344327532041403       0.29344327532041403       0.29387889314429488       0.29387889314429488       0.26886080052515604       0.28702399507517357       0.33327905820599485       0.33327905820599485       0.35423486227987111       0.35423486227987111       0.35546970812646345       0.35546970812646345       0.35743056037013293       0.35743056037013293       0.38426661551994240       0.38426661551994240       0.38661230825560255       0.38661230825560255       0.46420893876186980       0.46420893876186980       0.45184939338296037       0.45184939338296037       0.45291418180146154       0.45291418180146154       0.49505911399394487       0.49505911399394487     
   7.0908725919226714E-002   6.9486050405890357E-002   7.0908725919226714E-002  0.15117131444627854       0.15117131444627854       0.15269224338071172       0.15269224338071172       0.17106282726906691       0.23525067912153913       0.29763123691390841       0.29763123691390841       0.29807368615969826       0.29807368615969826       0.27265022515010656       0.29108507608084289       0.33815362021643303       0.33815362021643303       0.35924097072303340       0.35924097072303340       0.36049224360417437       0.36049224360417437       0.36247904757242244       0.36247904757242244       0.38969341291289095       0.38969341291289095       0.39207117000459230       0.39207117000459230       0.47066777679785754       0.47066777679785754       0.45825683579689724       0.45825683579689724       0.45933655809426155       0.45933655809426155       0.50208540618934050       0.50208540618934050     
   7.1538154370986110E-002   7.0094562672448388E-002   7.1538154370986110E-002  0.15322984037638165       0.15322984037638165       0.15477323645202606       0.15477323645202606       0.17330142867958193       0.23851292043247727       0.30189240451289540       0.30189240451289540       0.30234182449082259       0.30234182449082259       0.27650844154951637       0.29521995407515822       0.34311873786590474       0.34311873786590474       0.36433553818053688       0.36433553818053688       0.36560347369314478       0.36560347369314478       0.36761658246033480       0.36761658246033480       0.39521667158674723       0.39521667158674723       0.39762700160366454       0.39762700160366454       0.47723705401203476       0.47723705401203476       0.46477813772645654       0.46477813772645654       0.46587304155206066       0.46587304155206066       0.50923646830210512       0.50923646830210512     
   7.2167434074053113E-002   7.0702617815754265E-002   7.2167434074053113E-002  0.15532335684259072       0.15532335684259072       0.15688959650419143       0.15688959650419143       0.17557602568264252       0.24183216452924669       0.30623044596396931       0.30623044596396931       0.30668698278699286       0.30668698278699286       0.28043920371364978       0.29943263420403343       0.34817905483477929       0.34817905483477929       0.36952319924026056       0.36952319924026056       0.37080804359244868       0.37080804359244868       0.37284782541305950       0.37284782541305950       0.40084150555860809       0.40084150555860809       0.40328494201925463       0.40328494201925463       0.48392253171954436       0.48392253171954436       0.47141927391011129       0.47141927391011129       0.47252961901137547       0.47252961901137547       0.51651882603583199       0.51651882603583199     
   7.2796662167182502E-002   7.1310300583458400E-002   7.2796662167182502E-002  0.15745376665817187       0.15745376665817190       0.15904324200064912       0.15904324200064909       0.17788865646875496       0.24521150142578504       0.31064930917192096       0.31064930917192096       0.31111311625452098       0.31111311625452098       0.28444656905886262       0.30372744454142203       0.35333957298446539       0.35333957298446539       0.37480895413247028       0.37480895413247028       0.37611096489968004       0.37611096489968004       0.37817780426717462       0.37817780426717462       0.40657343597310658       0.40657343597310658       0.40905053923792556       0.40905053923792556       0.49073042548966200       0.49073042548966200       0.47818669179573120       0.47818669179573120       0.47931275093279913       0.47931275093279913       0.52393952036756863       0.52393952036756863     
   7.3425953655849446E-002   7.1917712364424013E-002   7.3425953655849446E-002  0.15962312832600151       0.15962312832600151       0.16123624813713799       0.16123624813713799       0.18024153126350392       0.24865427470564339       0.31515324998592992       0.31515324998592992       0.31562448859219439       0.31562448859219439       0.28853492960843163       0.30810906922597481       0.35860568824584765       0.35860568824584765       0.38019820581028480       0.38019820581028480       0.38151765275553340       0.38151765275553340       0.38361195156941147       0.38361195156941147       0.41241843258948768       0.41241843258948768       0.41492979194065366       0.41492979194065366       0.49766745113353600       0.49766745113353600       0.48508735954894655       0.48508735954894655       0.48622941949963594       0.48622941949963594       0.53150615983747895       0.53150615983747895     
   7.4055444672980350E-002   7.2524974756003155E-002   7.4055444672980322E-002  0.16183367302528792       0.16183367302528795       0.16347086392314686       0.16347086392314686       0.18263705152800996       0.25216410935097228       0.31974686446790890       0.31974686446790890       0.32022570431419184       0.32022570431419189       0.29270904870511399       0.31258258745550305       0.36398323209203698       0.36398323209203698       0.38569680335579770       0.38569680335579770       0.38703396934479228       0.38703396934479228       0.38915614817982597       0.38915614817982597       0.41838296253178886       0.41838296253178886       0.42092919847190280       0.42092919847190274       0.50474087872524864       0.50474087872524864       0.49212882240668598       0.49212882240668604       0.49328718507684033       0.49328718507684033       0.53922698189869700       0.53922698189869700     
   7.4685295039575328E-002   7.3132231718770160E-002   7.4685295039575314E-002  0.16408782321203777       0.16408782321203777       0.16574953089058581       0.16574953089058581       0.18507783096750760       0.25574494221514110       0.32443512451425577       0.32443512451425577       0.32492174443486033       0.32492174443486033       0.29697410116765949       0.31715351614786280       0.36947851739796511       0.36947851739796511       0.39131108959095784       0.39131108959095784       0.39266627159139572       0.39266627159139572       0.39481677110106722       0.39481677110106722       0.42447404363661362       0.42447404363661362       0.42705581042692792       0.42705581042692792       0.51195859168184787       0.51195859168184787       0.49931926436732998       0.49931926436732998       0.50049424801655329       0.50049424801655329       0.54711092009791062       0.54711092009791062     
   7.5315691839591706E-002   7.3739653067302818E-002   7.5315691839591706E-002  0.16638821408896595       0.16638821408896595       0.16807490468392688       0.16807490468392688       0.18756671984784626       0.25940105723086071       0.32922341865317151       0.32922341865317151       0.32971800733641166       0.32971800733641166       0.30133571968719941       0.32182785921618307       0.37509839094097391       0.37509839094097391       0.39704795592182235       0.39704795592182235       0.39842146610947865       0.39842146610947865       0.40060074857111350       0.40060074857111350       0.43069930601822848       0.43069930601822848       0.43331729449239004       0.43331729449239004       0.51932915491749176       0.51932915491749176       0.50666757934058038       0.50666757934058038       0.50785951994057532       0.50785951994057532       0.55516768154067264       0.55516768154067264     
   7.5946853454206584E-002   7.4347438330873178E-002   7.5946853454206584E-002  0.16873771802250070       0.16873771802250070       0.17044987961265526       0.17044987961265526       0.19010683269064380       0.26313712547756274       0.33411759834332727       0.33411759834332727       0.33462035514764438       0.33462035514764438       0.30580004760273272       0.32661216361213358       0.38085029299894929       0.38085029299894929       0.40291490466651719       0.40291490466651719       0.40430707165029278       0.40430707165029278       0.40651562267248226       0.40651562267248226       0.43706706205721857       0.43706706205721857       0.43972200274756335       0.43972200274756335       0.52686189228723634       0.52686189228723634       0.51418345201128712       0.51418345201128712       0.51539270475455357       0.51539270475455357       0.56340783493084556       0.56340783493084556     
   7.6579034266751361E-002   7.4955821258113300E-002   7.6579034266751347E-002  0.17113947247808622       0.17113947247808625       0.17287761673934390       0.17287761673934390       0.19270158001100385       0.26695825105572946       0.33912403078337711       0.33912403078337711       0.33963516664456112       0.33963516664456112       0.31037379929890840       0.33151358345379661       0.38674232534028463       0.38674232534028463       0.40892012029797375       0.40892012029797375       0.41033129048051897       0.41033129048051897       0.41256962089476790       0.41256962089476790       0.44358638644387105       0.44358638644387105       0.44627905306436300       0.44627905306436300       0.53456697511824269       0.53456697511824269       0.52187745029132926       0.52187745029132926       0.52310439127133601       0.52310439127133601       0.57184291122134756       0.57184291122134756     
   7.7212530168027496E-002   7.5565075090379699E-002   7.7212530168027496E-002  0.17359691209259470       0.17359691209259470       0.17536157612491396       0.17536157612491396       0.19535470481414147       0.27087002379471625       0.34424965935483443       0.34424965935483443       0.34476939779725835       0.34476939779725835       0.31506432956738756       0.33653995365943901       0.39278332905083874       0.39278332905083874       0.41507255115951641       0.41507255115951641       0.41650309025293958       0.41650309025293958       0.41877173821516661       0.41877173821516661       0.45026720803937759       0.45026720803937759       0.45299842137692337       0.45299842137692337       0.54245552376931117       0.54245552376931117       0.52976113138760184       0.52976113138760184       0.53100615947518837       0.53100615947518837       0.58048551908294488       0.58048551908294488     
   7.7847685020505236E-002   7.6175518756237348E-002   7.7847685020505236E-002  0.17611380563223566       0.17611380563223566       0.17790555398274027       0.17790555398274027       0.19807032471776398       0.27487858003655274       0.34950207305196945       0.34950207305196945       0.35003065131897454       0.35003065131897454       0.31987971355377998       0.34169987480573250       0.39898297393982335       0.39898297393982335       0.42138200353591176       0.42138200353591176       0.42283229825558827       0.42283229825558827       0.42513183158752132       0.42513183158752132       0.45712041568611278       0.45712041568611278       0.45989104796121477       0.45989104796121477       0.55053972456478206       0.55053972456478206       0.53784716393703291       0.53784716393703291       0.53911070288218710       0.53911070288218710       0.58934947785795699       0.58934947785795699     
   7.8484898183672283E-002   7.6787524118704445E-002   7.8484898183672283E-002  0.17869429863440769       0.17869429863440769       0.18051372554361408       0.18051372554361408       0.20085298063477053       0.27899067285215867       0.35488958637742501       0.35488958637742501       0.35542725669867870       0.35542725669867870       0.32482883907734750       0.34700281110577930       0.40535186145143864       0.40535186145143864       0.42785925015728615       0.42785925015728615       0.42932971012166127       0.42932971012166127       0.43166072892593660       0.43166072892593660       0.46415798032206212       0.46415798032206212       0.46696896009002598       0.46696896009002598       0.55883296469119004       0.55883296469119004       0.54614946892050320       0.54614946892050320       0.54743196971354147       0.54743196971354147       0.59844997095274910       0.59844997095274910     
   7.9124633867519625E-002   7.7401524775171551E-002   7.9124633867519625E-002  0.18134296345846193       0.18134296345846193       0.18319069536316257       0.18319069536316257       0.20370769396469629       0.28321375439347668       0.36042133259416614       0.36042133259416614       0.36096836361107426       0.36096836361107426       0.32992151474735071       0.35245920512271395       0.41190164466147772       0.41190164466147772       0.43451615707873303       0.43451615707873303       0.43600721694343453       0.43600721694343453       0.43837035654296258       0.43837035654296258       0.47139309785329830       0.47139309785329830       0.47424541553607136       0.47424541553607136       0.56734998998079533       0.56734998998079533       0.55468338445180965       0.55468338445180965       0.55598532798692690       0.55598532798692690       0.60780372519715264       0.60780372519715264     
   7.9767431403482331E-002   7.8018026260892603E-002   7.9767431403482372E-002  0.18406485679343407       0.18406485679343407       0.18594155512137214       0.18594155512137217       0.20664003246018833       0.28755607081735562       0.36610737086557571       0.36610737086557571       0.36666404923985313       0.36666404923985313       0.33516859465271243       0.35808061006480962       0.41864516633418758       0.41864516633418758       0.44136582988441669       0.44136582988441669       0.44287795176149869       0.44287795176149869       0.44527388599343243       0.44527388599343243       0.47884035389205443       0.47884035389205443       0.48173506803635491       0.48173506803635491       0.57610708675407041       0.57610708675407041       0.56346585576328212       0.56346585576328212       0.56478775585012020       0.56478775585012020       0.61742921764537007       0.61742921764537007     
   8.0413918100208898E-002   7.8637617963893860E-002   8.0413918100208898E-002  0.18686558761367028       0.18686558761367028       0.18877195191642532       0.18877195191642532       0.20965618812203649       0.29202677439685498       0.37195881220557431       0.37195881220557431       0.37252544444084984       0.37252544444084984       0.34058212541175592       0.36387984576740151       0.42559662106749702       0.42559662106749702       0.44842278588044171       0.44842278588044171       0.44995646207048240       0.44995646207048240       0.45238590701888520       0.45238590701888520       0.48651591786740006       0.48651591786740006       0.48945416225639193       0.48945416225639193       0.58512229603288302       0.58512229603288302       0.57251565896482948       0.57251565896482948       0.57385806574865972       0.57385806574865972       0.62734691911518625       0.62734691911518625     
   8.1064825022617040E-002   7.9260988696166906E-002   8.1064825022617040E-002  0.18975139753459583       0.18975139753459583       0.19168816901124811       0.19168816901124811       0.21276306943774423       0.29663605619397670       0.37798796769554616       0.37798796769554616       0.37856488220710105       0.37856488220710105       0.34617552004685770       0.36987118309222200       0.43277174601664770       0.43277174601664770       0.45570315736479244       0.45570315736479244       0.45725891348130265       0.45725891348130265       0.45972263169867589       0.45972263169867589       0.49443777237363207       0.49443777237363207       0.49742076414474162       0.49742076414474162       0.59441566656801947       0.59441566656801947       0.58185366531641103       0.58185366531641103       0.58321716917952315       0.58321716917952315       0.63757958180154184       0.63757958180154184     
   8.1721004734153391E-002   7.9888943339146160E-002   8.1721004734153391E-002  0.19272925508788924       0.19272925508788924       0.19469722056361535       0.19469722056361535       0.21596840972709624       0.30139530194366093       0.38420852218900498       0.38420852218900498       0.38479607166648394       0.38479607166648394       0.35196376214500208       0.37607056042668391       0.44018804451129967       0.44018804451129967       0.46322493018964156       0.46322493018964156       0.46480332872323965       0.46480332872323965       0.46730213404504700       0.46730213404504700       0.50262598236995615       0.50262598236995615       0.50565503131197564       0.50565503131197564       0.60400955173985438       0.60400955173985438       0.59150315135488196       0.59150315135488196       0.59288838738150240       0.59288838738150240       0.64815257681241989       0.64815257681241989     
   8.2383454114140359E-002   8.0522424983863361E-002   8.2383454114140359E-002  0.19580696889842061       0.19580696889842061       0.19780696533429112       0.19780696533429112       0.21928089735154133       0.30631727925283325       0.39063574156946440       0.39063574156946440       0.39123430568321466       0.39123430568321466       0.35796365073952796       0.38249584330241748       0.44786505260775472       0.44786505260775472       0.47100822938120984       0.47100822938120984       0.47260987380602654       0.47260987380602654       0.47514463685210478       0.47514463685210478       0.51110301779733958       0.51110301779733958       0.51417953705726072       0.51417953705726072       0.61392896530363239       0.61392896530363239       0.60149017038340735       0.60149017038340735       0.60289782349751919       0.60289782349751919       0.65909429844880318       0.65909429844880318     
   8.3053341404300263E-002   8.1162540850767476E-002   8.3053341404300263E-002  0.19899332272599013       0.19899332272599013       0.20102624235285624       0.20102624235285624       0.22271033124469064       0.31141636125038163       0.39728671933500309       0.39728671933500309       0.39789670785052433       0.39789670785052439       0.36419409261106017       0.38916713424414534       0.45582465618189416       0.45582465618189416       0.47907565974875349       0.47907565974875349       0.48070119926900645       0.48070119926900645       0.48327285376660639       0.48327285376660639       0.51989413848133081       0.51989413848133081       0.52301965695036512       0.52301965695036512       0.62420200572664175       0.62420200572664175       0.61184399555152102       0.61184399555152102       0.61327480645535093       0.61327480645535093       0.67043664640033462       0.67043664640033462     
   8.3732039528869415E-002   8.1810594294888211E-002   8.3732039528869401E-002  0.20229823852278903       0.20229823852278903       0.20436503471316372       0.20436503471316372       0.22626780885971159       0.31670879683049274       0.40418067301366223       0.40418067301366223       0.40480252939216615       0.40480252939216615       0.37067645505069841       0.39610714664044527       0.46409147184825589       0.46409147184825589       0.48745271643246002       0.48745271643246002       0.48910285150346239       0.48910285150346239       0.49171240159184820       0.49171240159184820       0.52902785835749011       0.52902785835749011       0.53220403507840786       0.53220403507840786       0.63486036790239853       0.63486036790239853       0.62259765404465395       0.62259765404465395       0.62405242611983014       0.62405242611983014       0.68221560707393547       0.68221560707393547     
   8.4421167230450414E-002   8.2468124321780314E-002   8.4421167230450414E-002  0.20573297460139922       0.20573297460139922       0.20783466861976080       0.20783466861976080       0.22996595473476961       0.32221303933064871       0.41133930279250258       0.41133930279250258       0.41197350837398050       0.41197350837398045       0.37743499433706407       0.40334165877486317       0.47269330748790317       0.47269330748790317       0.49616828296915605       0.49616828296915605       0.49784377176019218       0.49784377176019218       0.50049230047761040       0.50049230047761040       0.53853650899406758       0.53853650899406758       0.54176515001774683       0.54176515001774683       0.64593996426074618       0.64593996426074618       0.63378857529343691       0.63378857529343691       0.63526818266715679       0.63526818266715679       0.69447195898546066       0.69447195898546066     
   8.5122640085106713E-002   8.3136954560133008E-002   8.5122640085106727E-002  0.20931036804961581       0.20931036804961581       0.21144805685473869       0.21144805685473869       0.23381920025216790       0.32795014897366898       0.41878722826602988       0.41878722826602988       0.41943430715430974       0.41943430715430974       0.38449737967798081       0.41090006891783970       0.48166172266414892       0.48166172266414892       0.50525523961694729       0.50525523961694729       0.50695690562778617       0.50695690562778617       0.50964558483310407       0.50964558483310407       0.54845692829140513       0.54845692829140513       0.55174000652178290       0.55174000652178290       0.65748168381395233       0.65748168381395233       0.64545938288602678       0.64545938288602678       0.64696477991685108       0.64696477991685108       0.70725213452031011       0.70725213452031011     
   8.5838734049901666E-002   8.3819254455122782E-002   8.5838734049901666E-002  0.21304513374521192       0.21304513374521192       0.21521999906226266       0.21521999906226266       0.23784412883699715       0.33394428969013346       0.42655252461365029       0.42655252461365029       0.42721304941297261       0.42721304941297261       0.39189533907211305       0.41881607946436622       0.49103271598519121       0.49103271598519121       0.51475121237299448       0.51475121237299448       0.51647995348186881       0.51647995348186881       0.51921005552522370       0.51921005552522370       0.55883130898160660       0.55883130898160660       0.56217098769666130       0.56217098769666130       0.66953232734048851       0.66953232734048851       0.65765886987039612       0.65765886987039612       0.65919110237790579       0.65919110237790579       0.72060928124677615       0.72060928124677615     
   8.6572166359206212E-002   8.4517616647742086E-002   8.6572166359206212E-002  0.21695423767319386       0.21695423767319386       0.21916755661542350       0.21916755661542350       0.24205990689441703       0.34022334958256717       0.43466738830679175       0.43466738830679175       0.43534198689800130       0.43534198689800130       0.39966546443870815       0.42712854960579455       0.50084757734264806       0.50084757734264806       0.52469950559475764       0.52469950559475764       0.52645630488550388       0.52645630488550388       0.52922921645557786       0.52922921645557786       0.56970825574328809       0.56970825574328809       0.57310691668842162       0.57310691668842162       0.68214577262574738       0.68214577262574738       0.67044321336041446       0.67044321336041446       0.67200343202080381       0.67200343202080381       0.73460458359393177       0.73460458359393177     
   8.7326197787064755E-002   8.5235155493207024E-002   8.7326197787064755E-002  0.22105736614381685       0.22105736614381685       0.22331052373861338       0.22331052373861338       0.24648882538480840       0.34681972135014744       0.44316896942297496       0.44316896942297496       0.44385833301796906       0.44385833301796906       0.40785022256054815       0.43588256577737300       0.51115395208061110       0.51115395208061110       0.53515027172588814       0.53515027172588814       0.53693621057888929       0.53693621057888929       0.53975344924348867       0.53975344924348867       0.58114411190252346       0.58114411190252346       0.58460438911491164       0.58460438911491164       0.69538443710592779       0.69538443710592779       0.68387749833495237       0.68387749833495237       0.68546697478724528       0.68546697478724528       0.74930892097050661       0.74930892097050661     
   8.8104764419179762E-002   8.5975633439763027E-002   8.8104764419179762E-002  0.22537752311524972       0.22537752311524972       0.22767202719931073       0.22767202719931073       0.25115698888436483       0.35377129609545516       0.45210042488705104       0.45210042488705104       0.45280531766574500       0.45280531766574500       0.41649923984363418       0.44513080177956965       0.52200718537669411       0.52200718537669411       0.54616199619017092       0.54616199619017092       0.54797827025667567       0.54797827025667567       0.55084150441417179       0.55084150441417179       0.59320464463133316       0.59320464463133316       0.59672946553454820       0.59672946553454820       0.70932113624129034       0.70932113624129034       0.69803765245165694       0.69803765245165694       0.69965779883718016       0.69965779883718016       0.76480497309016859       0.76480497309016859     
   8.8912648470583944E-002   8.6743624806010361E-002   8.8912648470583944E-002  0.22994180007083859       0.22994180007083859       0.23227929917115053       0.23227929917115053       0.25609520287936455       0.36112274429510127       0.46151226735141981       0.46151226735141981       0.46223353807421513       0.46223353807421513       0.42567095463608362       0.45493526768437476       0.53347204059790065       0.53347204059790065       0.55780340507446025       0.55780340507446025       0.55965134399066685       0.55965134399066685       0.56256241717671673       0.56256241717671673       0.60596721123912689       0.60596721123912689       0.60955984707285005       0.60955984707285005       0.72404147330362867       0.72404147330362867       0.71301293226543394       0.71301293226543394       0.71466532516847947       0.71466532516847947       0.78118992524224740       0.78118992524224740     
   8.9755704050097654E-002   8.7544732613391282E-002   8.9755704050097654E-002  0.23478238290154646       0.23478238290154646       0.23716468793323486       0.23716468793323486       0.26134013268504674       0.36892719068822188       0.47146411681188877       0.47146411681188877       0.47220271291454896       0.47220271291454896       0.43543477242028217       0.46536959056494176       0.54562492538863805       0.54562492538863805       0.57015595064200419       0.57015595064200419       0.57203704267637390       0.57203704267637390       0.57499800350447705       0.57499800350447705       0.61952358344824698       0.61952358344824698       0.62318771185567623       0.62318771185567623       0.73964695652480694       0.73964695652480694       0.72890916335594935       0.72890916335594935       0.73059557346700510       0.73059557346700510       0.79857899379061126       0.79857899379061126     
   9.0641157298835873E-002   8.8385876183766976E-002   9.0641157298835873E-002  0.23993788890546400       0.23993788890546400       0.24236699983470575       0.24236699983470575       0.26693583955867445       0.37724843686362947       0.48202700907118701       0.48202700907118701       0.48278399390748095       0.48278399390748095       0.44587391816448485       0.47652203241830404       0.55855681737423812       0.55855681737423812       0.58331709754672467       0.58331709754672467       0.58523302084086448       0.58523302084086448       0.58824616036712019       0.58824616036712019       0.63398368367634628       0.63398368367634628       0.63772346736103125       0.63772346736103125       0.75625912530836514       0.75625912530836514       0.74585302515065499       0.74585302515065499       0.74757545448106100       0.74757545448106100       0.81711008822757780       0.81711008822757780     
   9.1578013816080953E-002   8.9275681612605087E-002   9.1578013816080953E-002  0.24545517594896180       0.24545517594896180       0.24793331504625118       0.24793331504625118       0.27293585445099361       0.38616396506064243       0.49328649319191969       0.49328649319191969       0.49406306729570648       0.49406306729570648       0.45708927999093524       0.48849955615639246       0.57237717668883148       0.57237717668883148       0.59740474654378950       0.59740474654378950       0.59935740935985060       0.59935740935985060       0.60242530839616193       0.60242530839616193       0.64948061771870191       0.64948061771870191       0.65330080472892005       0.65330080472892005       0.77402511220716241       0.77402511220716241       0.76399782033176677       0.76399782033176677       0.76575854957565626       0.76575854957565626       0.83695008818726169       0.83695008818726169     
   9.2577623107528095E-002   9.0225021019666660E-002   9.2577623107528095E-002  0.25139184384317026       0.25139184384317026       0.25392149790396507       0.25392149790396507       0.27940603676022857       0.39576908292939922       0.50534687433242687       0.50534687433242687       0.50614440184939469       0.50614440184939469       0.46920469578113511       0.50143341689327259       0.58721928364083065       0.58721928364083065       0.61256331262744601       0.61256331262744601       0.61455490613888653       0.61455490613888653       0.61768049622629018       0.61768049622629018       0.66617759382859310       0.66617759382859310       0.67008364755332861       0.67008364755332861       0.79312529633994688       0.79312529633994688       0.78353140389381248       0.78353140389381248       0.78533305370988993       0.78533305370988993       0.85830346946245351       0.85830346946245351     
   9.3654468024082463E-002   9.1247771010945194E-002   9.3654468024082463E-002  0.25781977040066917       0.25781977040066917       0.26040374549990997       0.26040374549990997       0.28642860171323370       0.40618276787273278       0.51833715227504040       0.51833715227504040       0.51915719408398486       0.51915719408398486       0.48237438249167414       0.51548701800922336       0.60324767489746023       0.60324767489746023       0.62897225818521529       0.62897225818521529       0.63100532728892555       0.63100532728892555       0.63419197071782274       0.63419197071782274       0.68427764267230562       0.68427764267230562       0.68827591355260442       0.68827591355260442       0.81378406572646267       0.81378406572646267       0.80468731826261375       0.80468731826261375       0.80653293007410676       0.80653293007410676       0.88142441683553596       0.88142441683553596     
   9.4827319372577407E-002   9.2361910399390096E-002   9.4827319372577407E-002  0.26483027544235321       0.26483027544235321       0.26747176990064941       0.26747176990064941       0.29410797671636230       0.41755616653476152       0.53241959588660637       0.53241959588660637       0.53326395139723082       0.53326395139723082       0.49679369975995774       0.53086729071672090       0.62066881673225471       0.62066881673225471       0.64685844247545254       0.64685844247545254       0.64893598296924127       0.64893598296924127       0.65218758061004600       0.65218758061004600       0.70403769322209797       0.70403769322209797       0.70813565082262475       0.70813565082262475       0.83628542029658515       0.83628542029658515       0.82776091309063848       0.82776091309063848       0.82965405810025572       0.82965405810025572       0.90663435652315594       0.90663435652315594     
   9.6120956277830766E-002   9.3591169941291324E-002   9.6120956277830766E-002  0.27254192584645698       0.27254192584645698       0.27524463083153294       0.27524463083153294       0.30257960931754307       0.43008537046561401       0.54780254612945756       0.54780254612945756       0.54867330634147438       0.54867330634147438       0.51271526401150047       0.54784172684238175       0.63974692913617159       0.63974692913617159       0.66651458937208374       0.66651458937208374       0.66864018563936289       0.66864018563936289       0.67196132620731719       0.67196132620731719       0.72578963524304863       0.72578963524304863       0.72999619055418163       0.72999619055418163       0.86099634787489632       0.86099634787489632       0.85313345857246270       0.85313345857246270       0.85507838893322752       0.85507838893322752       0.93434817710322693       0.93434817710322693     
   9.7568849231977589E-002   9.4967587469503179E-002   9.7568849231977589E-002  0.28111283165576811       0.28111283165576811       0.28388107593763767       0.28388107593763767       0.31202376847441249       0.44403140364157700       0.56476032793890685       0.56476032793890685       0.56565994289247989       0.56565994289247989       0.53047405596691344       0.56676491236647586       0.66082838722480841       0.66082838722480841       0.68832802619172484       0.68832802619172484       0.69050605291832723       0.69050605291832723       0.69390222748509556       0.69390222748509556       0.74997311898680619       0.74997311898680619       0.75429908706548876       0.75429908706548876       0.88840327218932447       0.88840327218932447       0.88130968564836221       0.88130968564836221       0.88331155120529803       0.88331155120529803       0.96511503948382982       0.96511503948382982     
   9.9217552002265952E-002   9.6535696808044039E-002   9.9217552002265952E-002  0.29076106689805914       0.29076106689805914       0.29360003697425974       0.29360003697425974       0.32268833208830988       0.45975312464661477       0.58366588579069223       0.58366588579069223       0.58459724975983052       0.58459724975983052       0.55052858045141106       0.58812201558068766       0.68438130489161664       0.68438130489161664       0.71282772843843201       0.71282772843843201       0.71506365933064941       0.71506365933064941       0.71854158376743305       0.71854158376743305       0.77718928794770326       0.77718928794770326       0.78164808004348030       0.78164808004348030       0.91917183346063824       0.91917183346063824       0.91297926891753367       0.91297926891753367       0.91504444126336304       0.91504444126336304       0.99968518948221829       0.99968518948221829     
  0.10113439899149469        9.8359863999917418E-002  0.10113439899149469       0.30180091683398619       0.30180091683398619       0.30471701638117327       0.30471701638117327       0.33492899671878024       0.47776500094966884       0.60504798696316486       0.60504798696316486       0.60601454346576578       0.60601454346576578       0.57353285415534871       0.61260482872722932       0.71106406876601169       0.71106406876601169       0.74076645761944027       0.74076645761944027       0.74306736380974336       0.74306736380974336       0.74663549326962964       0.74663549326962964       0.80829467058850091       0.80829467058850091       0.81290338617470903       0.81290338617470903       0.95425144993860722       0.95425144993860722       0.94912423417583047       0.94912423417583047       0.95126081805012230       0.95126081805012230        1.0391266166529016        1.0391266166529016     
  0.10342223941905558       0.10053833087863394       0.10342223941905558       0.31471290477963954       0.31471290477963954       0.31771439820733405       0.31771439820733405       0.34928653494759077       0.49884735095816818       0.62970058783082616       0.62970058783082616       0.63070645036451756       0.63070645036451756       0.60047329151319673       0.64125632284890111       0.74185451507467881       0.74185451507467881       0.77327661726855723       0.77327661726855723       0.77565202874786676       0.77565202874786676       0.77932144647371138       0.77932144647371138       0.84457950433621265       0.84457950433621265       0.84936077971726154       0.84936077971726154       0.99507401761309844       0.99507401761309844       0.99122290046327144       0.99122290046327144       0.99344160058073894       0.99344160058073894        1.0850464191391689        1.0850464191391689     
  0.10625123103434257       0.10323353485266058       0.10625123103434257       0.33029517812758313       0.33029517812758313       0.33339348865532287       0.33339348865532287       0.36665307973708283       0.52428155727318326       0.65891789315026206       0.65891789315026206       0.65996795709110234       0.65996795709110234       0.63295999492402744       0.67577815982429990       0.77832325225588850       0.77832325225588850       0.81220107325535773       0.81220107325535773       0.81466460775219685       0.81466460775219685       0.81845073847716465       0.81845073847716465       0.88814662702319525       0.88814662702319525       0.89313208302479963       0.89313208302479963        1.0439760543006784        1.0439760543006784        1.0416830749178734        1.0416830749178734        1.0439988168193985        1.0439988168193985        1.1400606371213331        1.1400606371213331     
  0.10993998654046316       0.10674955452202686       0.10993998654046316       0.35004657285267488       0.35004657285267488       0.35325935076054882       0.35325935076054882       0.38869182281015774       0.55643800978440017       0.69509053534839094       0.69509053534839094       0.69619050243536929       0.69619050243536929       0.67395381520634712       0.71929796174540228       0.82331633861345610       0.82331633861345610       0.86091661522831964       0.86091661522831964       0.86348946827160844       0.86348946827160844       0.86741594605161565       0.86741594605161565       0.94285543660707061       0.94285543660707061       0.94809308379729540       0.94809308379729540        1.1052494167665989        1.1052494167665989        1.1049208871941001        1.1049208871941001        1.1073563120835170        1.1073563120835170        1.2089632903626977        1.2089632903626977     
  0.11522315354771567       0.11178756088599170       0.11522315354771567       0.37740617864326559       0.37740617864326559       0.38076642153135343       0.38076642153135343       0.41919530617075501       0.60066269816855922       0.74366416176028571       0.74366416176028571       0.74482040367395319       0.74482040367395319       0.73009913296002527       0.77883011107199041       0.88317615986147091       0.88317615986147091       0.92697057983150521       0.92697057983150521       0.92969060500215817       0.92969060500215817       0.93380042787725814       0.93380042787725814        1.0173442718313817        1.0173442718313817        1.0229184898122872        1.0229184898122872        1.1884995036677453        1.1884995036677453        1.1908132069804460        1.1908132069804460        1.1934081437241522        1.1934081437241522        1.3024641041907814        1.3024641041907814     
  0.12473590500821455       0.12086017185664986       0.12473590500821455       0.42448457176394183       0.42448457176394183       0.42808274408265712       0.42808274408265712       0.47148247928135945       0.67551351950577010       0.82407573664101186       0.82407573664101186       0.82529910019903285       0.82529910019903285       0.82438691170175393       0.87862780238547278       0.98029723012214742       0.98029723012214742        1.0364198945935619        1.0364198945935619        1.0393779274753518        1.0393779274753518        1.0437848080800975        1.0437848080800975        1.1413985864504348        1.1413985864504348        1.1475175835640343        1.1475175835640343        1.3267978634657158        1.3267978634657158        1.3333805241243788        1.3333805241243788        1.3362336039151470        1.3362336039151470        1.4574018069658401        1.4574018069658401     


==> anc/s83s_18-PCE155/s83s_18-PCE155-pidens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
          35
  0.30522898359907746       0.30644590250036619       0.30522898359907746        6.2673448444657651E-002   6.2673448444657637E-002   6.2402254771023194E-002   6.2402254771023194E-002   5.1579273869236580E-002   4.5878700819096375E-002   3.6006129900314723E-002   3.6006129900314723E-002   3.5956256439104148E-002   3.5956256439104148E-002   4.5088738080031774E-003   9.9577623357172233E-003   1.4141255692853764E-002   1.4141255692853764E-002   5.6154353646991209E-003   5.6154353646991209E-003   5.5561998144778007E-003   5.5561998144778007E-003   5.4870353892831911E-003   5.4870353892831911E-003   1.9531935064762943E-003   1.9531935064762943E-003   1.9000505512993065E-003   1.9000505512993065E-003   1.9870738560997122E-003   1.9870738560997122E-003   1.3626997391515618E-003   1.3626997391515618E-003   1.3438044620820329E-003   1.3438044620820329E-003   6.5832000134259812E-004   6.5832000134259812E-004
  0.30451762839446272       0.30573250123999629       0.30451762839446272        6.2534285541768070E-002   6.2534285541768070E-002   6.2263320161875441E-002   6.2263320161875441E-002   5.1456947417241015E-002   4.5768429495056634E-002   3.5897757326447920E-002   3.5897757326447920E-002   3.5847975493457689E-002   3.5847975493457689E-002   4.4981231424947926E-003   9.9335309395049767E-003   1.4098321557696860E-002   1.4098321557696860E-002   5.5983452519249646E-003   5.5983452519249646E-003   5.5392557269891129E-003   5.5392557269891129E-003   5.4702540555494747E-003   5.4702540555494747E-003   1.9473421692509393E-003   1.9473421692509393E-003   1.8943325306530854E-003   1.8943325306530854E-003   1.9802654289158891E-003   1.9802654289158891E-003   1.3581954497663533E-003   1.3581954497663533E-003   1.3393547414542752E-003   1.3393547414542752E-003   6.5601577268656916E-004   6.5601577268656916E-004
  0.30380710404651967       0.30501993369449470       0.30380710404651967        6.2395255354917044E-002   6.2395255354917044E-002   6.2124518497862186E-002   6.2124518497862186E-002   5.1334754523691233E-002   4.5658267881039237E-002   3.5789556304555409E-002   3.5789556304555409E-002   3.5739866077425124E-002   3.5739866077425124E-002   4.4873824056771332E-003   9.9093223246378911E-003   1.4055453923876306E-002   1.4055453923876306E-002   5.5812818559728469E-003   5.5812818559728469E-003   5.5223382209840834E-003   5.5223382209840834E-003   5.4534991757720207E-003   5.4534991757720207E-003   1.9414994745546867E-003   1.9414994745546867E-003   1.8886230310340205E-003   1.8886230310340205E-003   1.9734698799034160E-003   1.9734698799034160E-003   1.3536990794676166E-003   1.3536990794676166E-003   1.3349128695883193E-003   1.3349128695883193E-003   6.5371600600910504E-004   6.5371600600910504E-004
  0.30309741091608766       0.30430820022375343       0.30309741091608766        6.2256357971309212E-002   6.2256357971309219E-002   6.1985849866451150E-002   6.1985849866451156E-002   5.1212695261373974E-002   4.5548216074215282E-002   3.5681526867555914E-002   3.5681526867555914E-002   3.5631928223822211E-002   3.5631928223822211E-002   4.4766516080477509E-003   9.8851365169558246E-003   1.4012652813457196E-002   1.4012652813457196E-002   5.5642451848164970E-003   5.5642451848164970E-003   5.5054473042571959E-003   5.5054473042571959E-003   5.4367707575263789E-003   5.4367707575263789E-003   1.9356654264983523E-003   1.9356654264983523E-003   1.8829220563621909E-003   1.8829220563621909E-003   1.9666872091456049E-003   1.9666872091456049E-003   1.3492106297384157E-003   1.3492106297384157E-003   1.3304788479010618E-003   1.3304788479010618E-003   6.5142070135046067E-004   6.5142070135046067E-004
  0.30238854936744464       0.30359730119110340       0.30238854936744464        6.2117593478946374E-002   6.2117593478946381E-002   6.1847314355906131E-002   6.1847314355906124E-002   5.1090769703726321E-002   4.5438274172437107E-002   3.5573669048774972E-002   3.5573669048774972E-002   3.5524161965870722E-002   3.5524161965870722E-002   4.4659307601765813E-003   9.8609735424640289E-003   1.3969918248675512E-002   1.3969918248675512E-002   5.5472352464964935E-003   5.5472352464964935E-003   5.4885829846687325E-003   5.4885829846687325E-003   5.4200688084526851E-003   5.4200688084526851E-003   1.9298400292184371E-003   1.9298400292184371E-003   1.8772296105823857E-003   1.8772296105823857E-003   1.9599174167411379E-003   1.9599174167411379E-003   1.3447301020749526E-003   1.3447301020749526E-003   1.3260526778222498E-003   1.3260526778222498E-003   6.4912985875527818E-004   6.4912985875527818E-004
  0.30168052066942241       0.30288723786702404       0.30168052066942241        6.1978962143086097E-002   6.1978962143086097E-002   6.1708912231453458E-002   6.1708912231453458E-002   5.0968978079849091E-002   4.5328442414036038E-002   3.5465983018968431E-002   3.5465983018968431E-002   3.5416567474105383E-002   3.5416567474105383E-002   4.4552198863396621E-003   9.8368334580604330E-003   1.3927250306231235E-002   1.3927250306231235E-002   5.5302520707304756E-003   5.5302520707304756E-003   5.4717452915698560E-003   5.4717452915698560E-003   5.4033933574741625E-003   5.4033933574741625E-003   1.9240232942789399E-003   1.9240232942789399E-003   1.8715457048968595E-003   1.8715457048968595E-003   1.9531605114003897E-003   1.9531605114003897E-003   1.3402575036771235E-003   1.3402575036771235E-003   1.3216343664159429E-003   1.3216343664159429E-003   6.4684348118129753E-004   6.4684348118129753E-004
  0.30097332518723879       0.30217801061577665       0.30097332518723879        6.1840464052280622E-002   6.1840464052280622E-002   6.1570643581905185E-002   6.1570643581905185E-002   5.0847320463497464E-002   4.5218720897381957E-002   3.5358468811196524E-002   3.5358468811196524E-002   3.5309144781481408E-002   3.5309144781481408E-002   4.4445189971723418E-003   9.8127162899005662E-003   1.3884649008280077E-002   1.3884649008280077E-002   5.5132956655238076E-003   5.5132956655238076E-003   5.4549342327846881E-003   5.4549342327846881E-003   5.3867444121933773E-003   5.3867444121933773E-003   1.9182152258118194E-003   1.9182152258118194E-003   1.8658703432448956E-003   1.8658703432448956E-003   1.9464164931768107E-003   1.9464164931768107E-003   1.3357928360194407E-003   1.3357928360194407E-003   1.3172239150900887E-003   1.3172239150900887E-003   6.4456156865580895E-004   6.4456156865580895E-004
  0.30026696373809691       0.30146962025489521       0.30026696373809691        6.1702099383754941E-002   6.1702099383754941E-002   6.1432508584598963E-002   6.1432508584598963E-002   5.0725797006250323E-002   4.5109109791138177E-002   3.5251126527071297E-002   3.5251126527071297E-002   3.5201893989446911E-002   3.5201893989446911E-002   4.4338281101723087E-003   9.7886220796077599E-003   1.3842114404151624E-002   1.3842114404151624E-002   5.4963660496963442E-003   5.4963660496963442E-003   5.4381498268586039E-003   5.4381498268586039E-003   5.3701219908300320E-003   5.3701219908300320E-003   1.9124158316565995E-003   1.9124158316565995E-003   1.8602035331881880E-003   1.8602035331881880E-003   1.9396853664115261E-003   1.9396853664115261E-003   1.3313361034184997E-003   1.3313361034184997E-003   1.3128213280600568E-003   1.3128213280600568E-003   6.4228412265594412E-004   6.4228412265594412E-004
  0.29956143758628800       0.30076206805028310       0.29956143758628800        6.1563868402544880E-002   6.1563868402544880E-002   6.1294507504536161E-002   6.1294507504536161E-002   5.0604407936698445E-002   4.4999609333563381E-002   3.5143956335868483E-002   3.5143956335868483E-002   3.5094815267055143E-002   3.5094815267055143E-002   4.4231472496339816E-003   9.7645508841239532E-003   1.3799646570001959E-002   1.3799646570001959E-002   5.4794632527434091E-003   5.4794632527434091E-003   5.4213921029200880E-003   5.4213921029200880E-003   5.3535261220837137E-003   5.3535261220837137E-003   1.9066251233143398E-003   1.9066251233143398E-003   1.8545452858655896E-003   1.8545452858655896E-003   1.9329671396708717E-003   1.9329671396708717E-003   1.3268873129935401E-003   1.3268873129935401E-003   1.3084266123095686E-003   1.3084266123095686E-003   6.4001114608721753E-004   6.4001114608721753E-004
  0.29885674754494995       0.30005535481538331       0.29885674754494995        6.1425771285545931E-002   6.1425771285545931E-002   6.1156640518722570E-002   6.1156640518722570E-002   5.0483153405909260E-002   4.4890219693124934E-002   3.5036958338024830E-002   3.5036958338024830E-002   3.4987908714578041E-002   3.4987908714578041E-002   4.4124764330534605E-003   9.7405027450702345E-003   1.3757245554723961E-002   1.3757245554723961E-002   5.4625872933070077E-003   5.4625872933070077E-003   5.4046610793366135E-003   5.4046610793366135E-003   5.3369568239957756E-003   5.3369568239957756E-003   1.9008431085727640E-003   1.9008431085727640E-003   1.8488956087868600E-003   1.8488956087868600E-003   1.9262618171866489E-003   1.9262618171866489E-003   1.3224464689989522E-003   1.3224464689989522E-003   1.3040397719920917E-003   1.3040397719920917E-003   6.3774264038735746E-004   6.3774264038735746E-004
  0.29815289398090150       0.29934948091602970       0.29815289398090150        6.1287808122366554E-002   6.1287808122366554E-002   6.1018907717022057E-002   6.1018907717022057E-002   5.0362033488229353E-002   4.4780940969188908E-002   3.4930132566015369E-002   3.4930132566015369E-002   3.4881174364383316E-002   3.4881174364383316E-002   4.4018156711934575E-003   9.7164776888945207E-003   1.3714911380290431E-002   1.3714911380290431E-002   5.4457381793132078E-003   5.4457381793132078E-003   5.3879567638511396E-003   5.3879567638511396E-003   5.3204141040849185E-003   5.3204141040849185E-003   1.8950697915517114E-003   1.8950697915517114E-003   1.8432545058773111E-003   1.8432545058773111E-003   1.9195693989177819E-003   1.9195693989177819E-003   1.3180135728632207E-003   1.3180135728632207E-003   1.2996608084693676E-003   1.2996608084693676E-003   6.3547860554750849E-004   6.3547860554750849E-004
  0.29744987815370261       0.29864444761335490       0.29744987815370261        6.1149979177790088E-002   6.1149979177790088E-002   6.0881309364180083E-002   6.0881309364180083E-002   5.0241048411709198E-002   4.4671773399914745E-002   3.4823479187599628E-002   3.4823479187599628E-002   3.4774612384006552E-002   3.4774612384006552E-002   4.3911649883643777E-003   9.6924757725770014E-003   1.3672644122298391E-002   1.3672644122298391E-002   5.4289159400290098E-003   5.4289159400290098E-003   5.3712791853635150E-003   5.3712791853635150E-003   5.3038979908211900E-003   5.3038979908211900E-003   1.8893051836872221E-003   1.8893051836872221E-003   1.8376219882103642E-003   1.8376219882103642E-003   1.9128898932838953E-003   1.9128898932838953E-003   1.3135886316231395E-003   1.3135886316231395E-003   1.2952897286430270E-003   1.2952897286430270E-003   6.3321904442000237E-004   6.3321904442000237E-004
  0.29674770087460645       0.29794025571888932       0.29674770087460645        6.1012284628963416E-002   6.1012284628963416E-002   6.0743845637450541E-002   6.0743845637450541E-002   5.0120198327349028E-002   4.4562717154077461E-002   3.4716998302214620E-002   3.4716998302214620E-002   3.4668222872718438E-002   3.4668222872718438E-002   4.3805244021166128E-003   9.6684970378640451E-003   1.3630443829283436E-002   1.3630443829283436E-002   5.4121205939489138E-003   5.4121205939489138E-003   5.3546283620928723E-003   5.3546283620928723E-003   5.2874085020961298E-003   5.2874085020961298E-003   1.8835492927287054E-003   1.8835492927287054E-003   1.8319980632565860E-003   1.8319980632565860E-003   1.9062233044063708E-003   1.9062233044063708E-003   1.3091716494735412E-003   1.3091716494735412E-003   1.2909265366070888E-003   1.2909265366070888E-003   6.3096395840184726E-004   6.3096395840184726E-004
  0.29604636251138777       0.29723690559940197       0.29604636251138777        6.0874724566248151E-002   6.0874724566248151E-002   6.0606516627446955E-002   6.0606516627446955E-002   4.9999483309900401E-002   4.4453772331757159E-002   3.4610689941849522E-002   3.4610689941849522E-002   3.4562005862399006E-002   3.4562005862399006E-002   4.3698939233054205E-003   9.6445415114158259E-003   1.3588310523061857E-002   1.3588310523061857E-002   5.3953521489318304E-003   5.3953521489318304E-003   5.3380043017136596E-003   5.3380043017136596E-003   5.2709456453579441E-003   5.2709456453579441E-003   1.8778021227842849E-003   1.8778021227842849E-003   1.8263827349282119E-003   1.8263827349282119E-003   1.8995696321697396E-003   1.8995696321697396E-003   1.3047626278060824E-003   1.3047626278060824E-003   1.2865712336863652E-003   1.2865712336863652E-003   6.2871334745584484E-004   6.2871334745584484E-004
  0.29534586476051600       0.29653439895416478       0.29534586476051594        6.0737299340834973E-002   6.0737299340834973E-002   6.0469322685172709E-002   6.0469322685172709E-002   4.9878903662900882E-002   4.4344939239639176E-002   3.4504554339641696E-002   3.4504554339641696E-002   3.4455961585902702E-002   3.4455961585902702E-002   4.3592735829543370E-003   9.6206092653418843E-003   1.3546244305184333E-002   1.3546244305184333E-002   5.3786106445679613E-003   5.3786106445679613E-003   5.3214070433576467E-003   5.3214070433576467E-003   5.2545094592061021E-003   5.2545094592061021E-003   1.8720636888418108E-003   1.8720636888418108E-003   1.8207760177670076E-003   1.8207760177670076E-003   1.8929288890313120E-003   1.8929288890313120E-003   1.3003615763484346E-003   1.3003615763484346E-003   1.2822238294398906E-003   1.2822238294398906E-003   6.2646721579637092E-004   6.2646721579637092E-004
  0.29464620798738556       0.29583273614754496       0.29464620798738556        6.0600009043057373E-002   6.0600009043057373E-002   6.0332263901210867E-002   6.0332263901210867E-002   4.9758459460871589E-002   4.4236217977848824E-002   3.4398591526708752E-002   3.4398591526708752E-002   3.4350090074237033E-002   3.4350090074237033E-002   4.3486633919398660E-003   9.5967003263516728E-003   1.3504245197148044E-002   1.3504245197148044E-002   5.3618960885855483E-003   5.3618960885855483E-003   5.3048365945682621E-003   5.3048365945682621E-003   5.2380999509570149E-003   5.2380999509570149E-003   1.8663339949730805E-003   1.8663339949730805E-003   1.8151779156484931E-003   1.8151779156484931E-003   1.8863010747875121E-003   1.8863010747875121E-003   1.2959684964433124E-003   1.2959684964433124E-003   1.2778843251437012E-003   1.2778843251437012E-003   6.2422556335407125E-004   6.2422556335407125E-004
  0.29394739300042455       0.29513191798820793       0.29394739300042450        6.0462853850347158E-002   6.0462853850347158E-002   6.0195340453095707E-002   6.0195340453095707E-002   4.9638150854673754E-002   4.4127608715527934E-002   3.4292801601095713E-002   3.4292801601095713E-002   3.4244391425278554E-002   3.4244391425278554E-002   4.3380633678808851E-003   9.5728147363493259E-003   1.3462313246987561E-002   1.3462313246987561E-002   5.3452084992726490E-003   5.3452084992726490E-003   5.2882929733571362E-003   5.2882929733571362E-003   5.2217171382928683E-003   5.2217171382928683E-003   1.8606130488730498E-003   1.8606130488730498E-003   1.8095884359876537E-003   1.8095884359876537E-003   1.8796861934080957E-003   1.8796861934080957E-003   1.2915833922032154E-003   1.2915833922032154E-003   1.2735527248096822E-003   1.2735527248096822E-003   6.2198839147011205E-004   6.2198839147011205E-004
  0.29324942060730241       0.29443194528404854       0.29324942060730236        6.0325833940198616E-002   6.0325833940198616E-002   6.0058552518422820E-002   6.0058552518422820E-002   4.9517977995125140E-002   4.4019111621902335E-002   3.4187184660488763E-002   3.4187184660488763E-002   3.4138865736544496E-002   3.4138865736544496E-002   4.3274735284126991E-003   9.5489525372767815E-003   1.3420448502607834E-002   1.3420448502607834E-002   5.3285478948639818E-003   5.3285478948639818E-003   5.2717761976823182E-003   5.2717761976823182E-003   5.2053610388417817E-003   5.2053610388417817E-003   1.8549008582224604E-003   1.8549008582224604E-003   1.8040075861849899E-003   1.8040075861849899E-003   1.8730842488241350E-003   1.8730842488241350E-003   1.2872062677195461E-003   1.2872062677195461E-003   1.2692290324286617E-003   1.2692290324286617E-003   6.1975570147141789E-004   6.1975570147141789E-004
  0.29255229205287919       0.29373281928139877       0.29255229205287919        6.0188949576173482E-002   6.0188949576173482E-002   5.9921900360707929E-002   5.9921900360707929E-002   4.9397941108413543E-002   4.3910726934378648E-002   3.4081740868443296E-002   3.4081740868443296E-002   3.4033513171363418E-002   3.4033513171363418E-002   4.3168938978343533E-003   9.5251137860917802E-003   1.3378651038036841E-002   1.3378651038036841E-002   5.3119143039882981E-003   5.3119143039882981E-003   5.2552862958053451E-003   5.2552862958053451E-003   5.1890316804340504E-003   5.1890316804340504E-003   1.8491974342702486E-003   1.8491974342702486E-003   1.7984353771264905E-003   1.7984353771264905E-003   1.8664952490657573E-003   1.8664952490657573E-003   1.2828371298065065E-003   1.2828371298065065E-003   1.2649132546808076E-003   1.2649132546808076E-003   6.1752749606990140E-004   6.1752749606990140E-004
  0.29185600770332271       0.29303454034537230       0.29185600770332271        6.0052200849530522E-002   6.0052200849530522E-002   5.9785384071454881E-002   5.9785384071454881E-002   4.9278040269520602E-002   4.3802454753965096E-002   3.3976470255334595E-002   3.3976470255334595E-002   3.3928333759998104E-002   3.3928333759998104E-002   4.3063244871395555E-003   9.5012985097719122E-003   1.3336920874523791E-002   1.3336920874523791E-002   5.2953077342687621E-003   5.2953077342687621E-003   5.2388232751628388E-003   5.2388232751628388E-003   5.1727290702767202E-003   5.1727290702767202E-003   1.8435027810672141E-003   1.8435027810672141E-003   1.7928718126649576E-003   1.7928718126649576E-003   1.8599191938231995E-003   1.8599191938231995E-003   1.2784759797530773E-003   1.2784759797530773E-003   1.2606053927883272E-003   1.2606053927883272E-003   6.1530377515593606E-004   6.1530377515593606E-004
  0.29116056879993307       0.29233710971871429       0.29116056879993307        5.9915588023598178E-002   5.9915588023598178E-002   5.9649003913943753E-002   5.9649003913943753E-002   4.9158275704209366E-002   4.3694295317944686E-002   3.3871372983631708E-002   3.3871372983631708E-002   3.3823327664689852E-002   3.3823327664689852E-002   4.2957653206328120E-003   9.4775067652880293E-003   1.3295258085692279E-002   1.3295258085692279E-002   5.2787282141694191E-003   5.2787282141694191E-003   5.2223871638515194E-003   5.2223871638515194E-003   5.1564532360347283E-003   5.1564532360347283E-003   1.8378169098145708E-003   1.8378169098145708E-003   1.7873169036384550E-003   1.7873169036384550E-003   1.8533560910232645E-003   1.8533560910232645E-003   1.2741228243147804E-003   1.2741228243147804E-003   1.2563054533729814E-003   1.2563054533729814E-003   6.1308454140402032E-004   6.1308454140402032E-004
  0.29046597614421904       0.29164052820310954       0.29046597614421904        5.9779111275574219E-002   5.9779111275574219E-002   5.9512760065468934E-002   5.9512760065468934E-002   4.9038647562607819E-002   4.3586248795434226E-002   3.3766449149022368E-002   3.3766449149022368E-002   3.3718494980955589E-002   3.3718494980955589E-002   4.2852164159733587E-003   9.4537385946378179E-003   1.3253662718706680E-002   1.3253662718706680E-002   5.2621757616228724E-003   5.2621757616228724E-003   5.2059779795268612E-003   5.2059779795268612E-003   5.1402041950323859E-003   5.1402041950323859E-003   1.8321398281066616E-003   1.8321398281066616E-003   1.7817706573605354E-003   1.7817706573605354E-003   1.8468059444026062E-003   1.8468059444026062E-003   1.2697776674733966E-003   1.2697776674733966E-003   1.2520134403164551E-003   1.2520134403164551E-003   6.1086979607045868E-004   6.1086979607045868E-004
  0.28977223097095356       0.29094479703473941       0.28977223097095356        5.9642770868030576E-002   5.9642770868030576E-002   5.9376652788551691E-002   5.9376652788551691E-002   4.8919156069561584E-002   4.3478315423167942E-002   3.3661698912352253E-002   3.3661698912352253E-002   3.3613835869412585E-002   3.3613835869412585E-002   4.2746777974311673E-003   9.4299940547140707E-003   1.3212134846575463E-002   1.3212134846575463E-002   5.2456504048441705E-003   5.2456504048441705E-003   5.1895957500369943E-003   5.1895957500369943E-003   5.1239819746860728E-003   5.1239819746860728E-003   1.8264715470689722E-003   1.8264715470689722E-003   1.7762330845938362E-003   1.7762330845938362E-003   1.8402687617470217E-003   1.8402687617470217E-003   1.2654405159018803E-003   1.2654405159018803E-003   1.2477293601584633E-003   1.2477293601584633E-003   6.0865954177937234E-004   6.0865954177937234E-004
  0.28907933321065032       0.29024991614178397       0.28907933321065032        5.9506566807423174E-002   5.9506566807423174E-002   5.9240682090034288E-002   5.9240682090034288E-002   4.8799801225355849E-002   4.3370495235161170E-002   3.3557122237300029E-002   3.3557122237300029E-002   3.3509350293681836E-002   3.3509350293681836E-002   4.2641494694908534E-003   9.4062731578318688E-003   1.3170674464152463E-002   1.3170674464152463E-002   5.2291521409463249E-003   5.2291521409463249E-003   5.1732404723966825E-003   5.1732404723966825E-003   5.1077865718790081E-003   5.1077865718790081E-003   1.8208120671627313E-003   1.8208120671627313E-003   1.7707041856820757E-003   1.7707041856820757E-003   1.8337445385217465E-003   1.8337445385217465E-003   1.2611113681033628E-003   1.2611113681033628E-003   1.2434532113686668E-003   1.2434532113686668E-003   6.0645377698808700E-004   6.0645377698808700E-004
  0.28838728496166599       0.28955588762646611       0.28838728496166599        5.9370499526552628E-002   5.9370499526552628E-002   5.9104848402372123E-002   5.9104848402372123E-002   4.8680583403783492E-002   4.3262788602960997E-002   3.3452719414495076E-002   3.3452719414495076E-002   3.3405038544049366E-002   3.3405038544049366E-002   4.2536314696041732E-003   9.3825759905837303E-003   1.3129281695925522E-002   1.3129281695925522E-002   5.2126810186257635E-003   5.2126810186257635E-003   5.1569121947563556E-003   5.1569121947563556E-003   5.0916180341292481E-003   5.0916180341292481E-003   1.8151614065479759E-003   1.8151614065479759E-003   1.7651839782588281E-003   1.7651839782588281E-003   1.8272332905735376E-003   1.8272332905735376E-003   1.2567902361094916E-003   1.2567902361094916E-003   1.2391850057794243E-003   1.2391850057794243E-003   6.0425250704352815E-004   6.0425250704352815E-004
  0.28769608612186526       0.28886271141605674       0.28769608612186526        5.9234569032116990E-002   5.9234569032116990E-002   5.8969151732647211E-002   5.8969151732647211E-002   4.8561502605149909E-002   4.3155195560842359E-002   3.3348490407011579E-002   3.3348490407011579E-002   3.3300900583530607E-002   3.3300900583530607E-002   4.2431238022973697E-003   9.3589025653798320E-003   1.3087956536531661E-002   1.3087956536531661E-002   5.1962370349059404E-003   5.1962370349059404E-003   5.1406109140405987E-003   5.1406109140405987E-003   5.0754763582287936E-003   5.0754763582287936E-003   1.8095195656629974E-003   1.8095195656629974E-003   1.7596724626442386E-003   1.7596724626442386E-003   1.8207350132979955E-003   1.8207350132979955E-003   1.2524771183859023E-003   1.2524771183859023E-003   1.2349247418229690E-003   1.2349247418229690E-003   6.0205573037715079E-004   6.0205573037715079E-004
  0.28700573755188624       0.28817038830761249       0.28700573755188624        5.9098775501503137E-002   5.9098775501503137E-002   5.8833592258337022E-002   5.8833592258337022E-002   4.8442558979242795E-002   4.3047716278233762E-002   3.3244435308601605E-002   3.3244435308601605E-002   3.3196936505704204E-002   3.3196936505704204E-002   4.2326264853020075E-003   9.3352529243832926E-003   1.3046699032427141E-002   1.3046699032427141E-002   5.1798202074291025E-003   5.1798202074291025E-003   5.1243366476134327E-003   5.1243366476134327E-003   5.0593615612083602E-003   5.0593615612083602E-003   1.8038865520227940E-003   1.8038865520227940E-003   1.7541696460713107E-003   1.7541696460713107E-003   1.8142497102279303E-003   1.8142497102279303E-003   1.2481720188018577E-003   1.2481720188018577E-003   1.2306724232688121E-003   1.2306724232688121E-003   5.9986344817037490E-004   5.9986344817037490E-004
  0.28631624087442265       0.28747891995834124       0.28631624087442265        5.8963119281088668E-002   5.8963119281088668E-002   5.8698170325616444E-002   5.8698170325616444E-002   4.8323752823736840E-002   4.2940351058339599E-002   3.3140554341960865E-002   3.3140554341960865E-002   3.3093146532978554E-002   3.3093146532978554E-002   4.2221395494251831E-003   9.3116271392149584E-003   1.3005509281208041E-002   1.3005509281208041E-002   5.1634305741844709E-003   5.1634305741844709E-003   5.1080894330082496E-003   5.1080894330082496E-003   5.0432736800691330E-003   5.0432736800691330E-003   1.7982623801288647E-003   1.7982623801288647E-003   1.7486755425973220E-003   1.7486755425973220E-003   1.8077773929118870E-003   1.8077773929118870E-003   1.2438749465533156E-003   1.2438749465533156E-003   1.2264280591476038E-003   1.2264280591476038E-003   5.9767566431283086E-004   5.9767566431283086E-004
  0.28562759687868355       0.28678830715753678       0.28562759687868350        5.8827600547295959E-002   5.8827600547295959E-002   5.8562886110996012E-002   5.8562886110996012E-002   4.8205084287305577E-002   4.2833100069867430E-002   3.3036847599002842E-002   3.3036847599002842E-002   3.2989530757093134E-002   3.2989530757093134E-002   4.2116630123477973E-003   9.2880252519228230E-003   1.2964387328629555E-002   1.2964387328629555E-002   5.1470681525310489E-003   5.1470681525310489E-003   5.0918692873064579E-003   5.0918692873064579E-003   5.0272127315594889E-003   5.0272127315594889E-003   1.7926470574089273E-003   1.7926470574089273E-003   1.7431901593685114E-003   1.7431901593685114E-003   1.8013180647265361E-003   1.8013180647265361E-003   1.2395859054171964E-003   1.2395859054171964E-003   1.2221916531371343E-003   1.2221916531371343E-003   5.9549237993032254E-004   5.9549237993032254E-004
  0.28493980635285976       0.28609855069346402       0.28493980635285976        5.8692219476568303E-002   5.8692219476568303E-002   5.8427739791005920E-002   5.8427739791005920E-002   4.8086553518537599E-002   4.2725963481572059E-002   3.2933315171234601E-002   3.2933315171234601E-002   3.2886089269380518E-002   3.2886089269380518E-002   4.2011968917638190E-003   9.2644473045846339E-003   1.2923333220297109E-002   1.2923333220297109E-002   5.1307329597665785E-003   5.1307329597665785E-003   5.0756762275280106E-003   5.0756762275280106E-003   5.0111787323659290E-003   5.0111787323659290E-003   1.7870405912736938E-003   1.7870405912736938E-003   1.7377135035138930E-003   1.7377135035138930E-003   1.7948717290063899E-003   1.7948717290063899E-003   1.2353048991469709E-003   1.2353048991469709E-003   1.2179632088918308E-003   1.2179632088918308E-003   5.9331359613318637E-004   5.9331359613318637E-004
  0.28425286965761887       0.28540965092563103       0.28425286965761887        5.8556976161391473E-002   5.8556976161391473E-002   5.8292731458363771E-002   5.8292731458363771E-002   4.7968160592426784E-002   4.2618941395802343E-002   3.2829957085597668E-002   3.2829957085597668E-002   3.2782822096663632E-002   3.2782822096663632E-002   4.1907411988878649E-003   9.2408933246821857E-003   1.2882346976223796E-002   1.2882346976223796E-002   5.1144250030042866E-003   5.1144250030042866E-003   5.0595102605963177E-003   5.0595102605963177E-003   4.9951716891766937E-003   4.9951716891766937E-003   1.7814429856419787E-003   1.7814429856419787E-003   1.7322455787508930E-003   1.7322455787508930E-003   1.7884383850509571E-003   1.7884383850509571E-003   1.2310319288204483E-003   1.2310319288204483E-003   1.2137427274231248E-003   1.2137427274231248E-003   5.9113931266685017E-004   5.9113931266685017E-004
  0.28356678843296312       0.28472160949653519       0.28356678843296312        5.8421870946358756E-002   5.8421870946358756E-002   5.8157861457455245E-002   5.8157861457455245E-002   4.7849905804554053E-002   4.2512034114435743E-002   3.2726773561256944E-002   3.2726773561256944E-002   3.2679729457818871E-002   3.2679729457818871E-002   4.1802959644365407E-003   9.2173633836303420E-003   1.2841428692659702E-002   1.2841428692659702E-002   5.0981443196894778E-003   5.0981443196894778E-003   5.0433714235019900E-003   5.0433714235019900E-003   4.9791916384505936E-003   4.9791916384505936E-003   1.7758542548480692E-003   1.7758542548480692E-003   1.7267863989704740E-003   1.7267863989704740E-003   1.7820180441067372E-003   1.7820180441067372E-003   1.2267670034552544E-003   1.2267670034552544E-003   1.2095302175845215E-003   1.2095302175845215E-003   5.8896953331320746E-004   5.8896953331320746E-004
  0.28288156303645556       0.28403442676255414       0.28288156303645556        5.8286903923810758E-002   5.8286903923810758E-002   5.8023129880850170E-002   5.8023129880850170E-002   4.7731789229567313E-002   4.2405241739762518E-002   3.2623764624148427E-002   3.2623764624148427E-002   3.2576811378662689E-002   3.2576811378662689E-002   4.1698611996362758E-003   9.1938575089376209E-003   1.2800578389242199E-002   1.2800578389242199E-002   5.0818909167824047E-003   5.0818909167824047E-003   5.0272597230152528E-003   5.0272597230152528E-003   4.9632385867220703E-003   4.9632385867220703E-003   1.7702744027666042E-003   1.7702744027666042E-003   1.7213359678456336E-003   1.7213359678456336E-003   1.7756107053753759E-003   1.7756107053753759E-003   1.2225101240736511E-003   1.2225101240736511E-003   1.2053256803321536E-003   1.2053256803321536E-003   5.8680425778207565E-004   5.8680425778207565E-004
  0.28219719467561394       0.28334810393244619       0.28219719467561394        5.8152075353707956E-002   5.8152075353707956E-002   5.7888536988445038E-002   5.7888536988445038E-002   4.7613811088713043E-002   4.2298564506734873E-002   3.2520930427753600E-002   3.2520930427753600E-002   3.2474068012443791E-002   3.2474068012443791E-002   4.1594369286840427E-003   9.1703757573310934E-003   1.2759796136199686E-002   1.2759796136199686E-002   5.0656648213707927E-003   5.0656648213707927E-003   5.0111751858576501E-003   5.0111751858576501E-003   4.9473125602794944E-003   4.9473125602794944E-003   1.7647034401857705E-003   1.7647034401857705E-003   1.7158942958019844E-003   1.7158942958019844E-003   1.7692163759763619E-003   1.7692163759763619E-003   1.2182612969624930E-003   1.2182612969624930E-003   1.2011291218218265E-003   1.2011291218218265E-003   5.8464348845782641E-004   5.8464348845782641E-004
  0.28151368413034278       0.28266264178612377       0.28151368413034278        5.8017385412039074E-002   5.8017385412039074E-002   5.7754082956309294E-002   5.7754082956309294E-002   4.7495971529628971E-002   4.2192002583886071E-002   3.2418271060972177E-002   3.2418271060972177E-002   3.2371499447884998E-002   3.2371499447884998E-002   4.1490231692962697E-003   9.1469181709390550E-003   1.2719081978161307E-002   1.2719081978161307E-002   5.0494660503551652E-003   5.0494660503551652E-003   4.9951178286514941E-003   4.9951178286514941E-003   4.9314135754103053E-003   4.9314135754103053E-003   1.7591413744008919E-003   1.7591413744008919E-003   1.7104613898526150E-003   1.7104613898526150E-003   1.7628350589930194E-003   1.7628350589930194E-003   1.2140205257321838E-003   1.2140205257321838E-003   1.1969405455655689E-003   1.1969405455655689E-003   5.8248722635950928E-004   5.8248722635950928E-004
  0.28083103302286155       0.28197804194821008       0.28083103302286161        5.7882834441058219E-002   5.7882834441058219E-002   5.7619768126484477E-002   5.7619768126484477E-002   4.7378270845279874E-002   4.2085556271311088E-002   3.2315786738871609E-002   3.2315786738871609E-002   3.2269105899764221E-002   3.2269105899764221E-002   4.1386199520562468E-003   9.1234848208722706E-003   1.2678436009806693E-002   1.2678436009806693E-002   5.0332946405473233E-003   5.0332946405473233E-003   4.9790876877556433E-003   4.9790876877556433E-003   4.9155416679425613E-003   4.9155416679425613E-003   1.7535882195490024E-003   1.7535882195490024E-003   1.7050372636926783E-003   1.7050372636926783E-003   1.7564667653301512E-003   1.7564667653301512E-003   1.2097878191966076E-003   1.2097878191966076E-003   1.1927599602145947E-003   1.1927599602145947E-003   5.8033547514761729E-004   5.8033547514761729E-004
  0.28014924128350316       0.28129430434660463       0.28014924128350310        5.7748422449812972E-002   5.7748422449812972E-002   5.7485592508388493E-002   5.7485592508388493E-002   4.7260709037025506E-002   4.1979225605518776E-002   3.2213477422206704E-002   3.2213477422206704E-002   3.2166887328770905E-002   3.2166887328770905E-002   4.1282272817959658E-003   9.1000757202358822E-003   1.2637858224965635E-002   1.2637858224965635E-002   5.0171505886330119E-003   5.0171505886330119E-003   4.9630847597525599E-003   4.9630847597525599E-003   4.8996968343193639E-003   4.8996968343193639E-003   1.7480439759926974E-003   1.7480439759926974E-003   1.6996219175622299E-003   1.6996219175622299E-003   1.7501114900699561E-003   1.7501114900699561E-003   1.2055631756583576E-003   1.2055631756583576E-003   1.1885873640380211E-003   1.1885873640380211E-003   5.7818823313502137E-004   5.7818823313502137E-004
  0.27946831010849699       0.28061143017871004       0.27946831010849699        5.7614149697078176E-002   5.7614149697078176E-002   5.7351556360727113E-002   5.7351556360727113E-002   4.7143286324578024E-002   4.1873010820612656E-002   3.2111343261533115E-002   3.2111343261533115E-002   3.2064843885226374E-002   3.2064843885226374E-002   4.1178451826671750E-003   9.0766909256530699E-003   1.2597348692754220E-002   1.2597348692754220E-002   5.0010339212498509E-003   5.0010339212498509E-003   4.9471090709142101E-003   4.9471090709142101E-003   4.8838791003792768E-003   4.8838791003792768E-003   1.7425086543836723E-003   1.7425086543836723E-003   1.6942153617507596E-003   1.6942153617507596E-003   1.7437692400721467E-003   1.7437692400721467E-003   1.2013466012523403E-003   1.2013466012523403E-003   1.1844227630406299E-003   1.1844227630406299E-003   5.7604550261281179E-004   5.7604550261281179E-004
  0.27878824110796019       0.27992942105698526       0.27878824110796019        5.7480016523575088E-002   5.7480016523575088E-002   5.7217660024005246E-002   5.7217660024005246E-002   4.7026002999147110E-002   4.1766912215526905E-002   3.2009384469069681E-002   3.2009384469069681E-002   3.1962975781059021E-002   3.1962975781059021E-002   4.1074736851697919E-003   9.0533305080439247E-003   1.2556907506760742E-002   1.2556907506760742E-002   4.9849446747692429E-003   4.9849446747692429E-003   4.9311606571601470E-003   4.9311606571601470E-003   4.8680885015115714E-003   4.8680885015115714E-003   1.7369822687223529E-003   1.7369822687223529E-003   1.6888176098177039E-003   1.6888176098177039E-003   1.7374400260009972E-003   1.7374400260009972E-003   1.1971381046494030E-003   1.1971381046494030E-003   1.1802661657315946E-003   1.1802661657315946E-003   5.7390728715580133E-004   5.7390728715580133E-004
  0.27810903421143912       0.27924827690851839       0.27810903421143912        5.7346022938825840E-002   5.7346022938825840E-002   5.7083903508111482E-002   5.7083903508111482E-002   4.6908859062220268E-002   4.1660929827239193E-002   3.1907601004760387E-002   3.1907601004760387E-002   3.1861282976145752E-002   3.1861282976145752E-002   4.0971127942061487E-003   9.0299944806726887E-003   1.2516534660522272E-002   1.2516534660522272E-002   4.9688828457560424E-003   4.9688828457560424E-003   4.9152395149509248E-003   4.9152395149509248E-003   4.8523250340357900E-003   4.8523250340357900E-003   1.7314648193408329E-003   1.7314648193408329E-003   1.6834286619716015E-003   1.6834286619716015E-003   1.7311238428405480E-003   1.7311238428405480E-003   1.1929376840993592E-003   1.1929376840993592E-003   1.1761175703273205E-003   1.1761175703273205E-003   5.7177358504009680E-004   5.7177358504009680E-004
  0.27743069060578673       0.27856799892128203       0.27743069060578673        5.7212169200556974E-002   5.7212169200556974E-002   5.6950287070699546E-002   5.6950287070699546E-002   4.6791854732208246E-002   4.1555063889083990E-002   3.1805993016802661E-002   3.1805993016802661E-002   3.1759765618448586E-002   3.1759765618448586E-002   4.0867625338816124E-003   9.0066829000558634E-003   1.2476230222255089E-002   1.2476230222255089E-002   4.9528484604841345E-003   4.9528484604841345E-003   4.8993456701953604E-003   4.8993456701953604E-003   4.8365887234273442E-003   4.8365887234273442E-003   1.7259563167795766E-003   1.7259563167795766E-003   1.6780485283911472E-003   1.6780485283911472E-003   1.7248206972442202E-003   1.7248206972442202E-003   1.1887453456156999E-003   1.1887453456156999E-003   1.1719769827119532E-003   1.1719769827119532E-003   5.6964439848285718E-004   5.6964439848285718E-004
  0.27675321188885349       0.27788858869540967       0.27675321188885349        5.7078455647929724E-002   5.7078455647929724E-002   5.6816811050710389E-002   5.6816811050710389E-002   4.6674990298538901E-002   4.1449314698809629E-002   3.1704560714538657E-002   3.1704560714538657E-002   3.1658423917018383E-002   3.1658423917018383E-002   4.0764229346103844E-003   8.9833958369171883E-003   1.2435994284443593E-002   1.2435994284443593E-002   4.9368415548796656E-003   4.9368415548796656E-003   4.8834791583688645E-003   4.8834791583688645E-003   4.8208796046319384E-003   4.8208796046319384E-003   1.7204567749006044E-003   1.7204567749006044E-003   1.6726772224983002E-003   1.6726772224983002E-003   1.7185305996337962E-003   1.7185305996337962E-003   1.1845610977248295E-003   1.1845610977248295E-003   1.1678444112512374E-003   1.1678444112512374E-003   5.6751973097251900E-004   5.6751973097251900E-004
  0.27607659798920703       0.27721004615698142       0.27607659798920703        5.6944882290908931E-002   5.6944882290908931E-002   5.6683475458471549E-002   5.6683475458471549E-002   4.6558265762796334E-002   4.1343682293834089E-002   3.1603304057065712E-002   3.1603304057065712E-002   3.1557257830883666E-002   3.1557257830883666E-002   4.0660940013625456E-003   8.9601333046737883E-003   1.2395826840317105E-002   1.2395826840317105E-002   4.9208621253806345E-003   4.9208621253806345E-003   4.8676399758041614E-003   4.8676399758041614E-003   4.8051976738396800E-003   4.8051976738396800E-003   1.7149661940034039E-003   1.7149661940034039E-003   1.6673147444680137E-003   1.6673147444680137E-003   1.7122535448925924E-003   1.7122535448925924E-003   1.1803849386220215E-003   1.1803849386220215E-003   1.1637198541071339E-003   1.1637198541071339E-003   5.6539958074751481E-004   5.6539958074751481E-004
  0.27540085049831853       0.27653237289971744       0.27540085049831853        5.6811449467935683E-002   5.6811449467935683E-002   5.6550280632201334E-002   5.6550280632201334E-002   4.6441681413520265E-002   4.1238166971373329E-002   3.1502223252131846E-002   3.1502223252131846E-002   3.1456267567500480E-002   3.1456267567500480E-002   4.0557757645195520E-003   8.9368953739738227E-003   1.2355727981750395E-002   1.2355727981750395E-002   4.9049102076669238E-003   4.9049102076669238E-003   4.8518281577308092E-003   4.8518281577308092E-003   4.7895429657504457E-003   4.7895429657504457E-003   1.7094845878744412E-003   1.7094845878744412E-003   1.6619611076470193E-003   1.6619611076470193E-003   1.7059895433033461E-003   1.7059895433033461E-003   1.1762168767516445E-003   1.1762168767516445E-003   1.1596033195638816E-003   1.1596033195638816E-003   5.6328395124645089E-004   5.6328395124645089E-004
  0.27472597058556064       0.27585557009402401       0.27472597058556064        5.6678157434458643E-002   5.6678157434458643E-002   5.6417226827270330E-002   5.6417226827270330E-002   4.6325237466559165E-002   4.1132768963016604E-002   3.1401318443897722E-002   3.1401318443897722E-002   3.1355453270793018E-002   3.1355453270793018E-002   4.0454682480570081E-003   8.9136821010363711E-003   1.2315697775407487E-002   1.2315697775407487E-002   4.8889858273866750E-003   4.8889858273866750E-003   4.8360437294336107E-003   4.8360437294336107E-003   4.7739155052166152E-003   4.7739155052166152E-003   1.7040119668587925E-003   1.7040119668587925E-003   1.6566163220200620E-003   1.6566163220200620E-003   1.6997386011821287E-003   1.6997386011821287E-003   1.1720569179255041E-003   1.1720569179255041E-003   1.1554948133053931E-003   1.1554948133053931E-003   5.6117284456647218E-004   5.6117284456647218E-004
  0.27405195900290524       0.27517963849170884       0.27405195900290524        5.6545006363768288E-002   5.6545006363768288E-002   5.6284314217035739E-002   5.6284314217035739E-002   4.6208934065852768E-002   4.1027488435403936E-002   3.1300589713780913E-002   3.1300589713780913E-002   3.1254815021997555E-002   3.1254815021997555E-002   4.0351714696086590E-003   8.8904935277969357E-003   1.2275736263072805E-002   1.2275736263072805E-002   4.8730890002888199E-003   4.8730890002888199E-003   4.8202867063842185E-003   4.8202867063842185E-003   4.7583153073737679E-003   4.7583153073737679E-003   1.6985483379041823E-003   1.6985483379041823E-003   1.6512803942531490E-003   1.6512803942531490E-003   1.6935007209373124E-003   1.6935007209373124E-003   1.1679050653602464E-003   1.1679050653602464E-003   1.1513943384522688E-003   1.1513943384522688E-003   5.5906626148350866E-004   5.5906626148350866E-004
  0.27337881567825606       0.27450457801815853       0.27337881567825606        5.6411996266538950E-002   5.6411996266538950E-002   5.6151542812529286E-002   5.6151542812529286E-002   4.6092771213223006E-002   4.0922325426632683E-002   3.1200037019865103E-002   3.1200037019865103E-002   3.1154352779126607E-002   3.1154352779126607E-002   4.0248854342437414E-003   8.8673296678960373E-003   1.2235843437608600E-002   1.2235843437608600E-002   4.8572197226596919E-003   4.8572197226596919E-003   4.8045570847623119E-003   4.8045570847623119E-003   4.7427423682566729E-003   4.7427423682566729E-003   1.6930937012722168E-003   1.6930937012722168E-003   1.6459533244819586E-003   1.6459533244819586E-003   1.6872758973258566E-003   1.6872758973258566E-003   1.1637613171832533E-003   1.1637613171832533E-003   1.1473018930986613E-003   1.1473018930986613E-003   5.5696420018844120E-004   5.5696420018844120E-004
  0.27270654300809272       0.27383039107435508       0.27270654300809272        5.6279127641478209E-002   5.6279127641478209E-002   5.6018913111938511E-002   5.6018913111938511E-002   4.5976749336589857E-002   4.0817280360678845E-002   3.1099660688689999E-002   3.1099660688689999E-002   3.1054066868316226E-002   3.1054066868316226E-002   4.0146101847837040E-003   8.8441906199902085E-003   1.2196019438066769E-002   1.2196019438066769E-002   4.8413780489378827E-003   4.8413780489378827E-003   4.7888549183871957E-003   4.7888549183871957E-003   4.7271967409644837E-003   4.7271967409644837E-003   1.6876480772169656E-003   1.6876480772169656E-003   1.6406351323663834E-003   1.6406351323663834E-003   1.6810641478954350E-003   1.6810641478954350E-003   1.1596256866981025E-003   1.1596256866981025E-003   1.1432174903268030E-003   1.1432174903268030E-003   5.5486666656696482E-004   5.5486666656696482E-004
  0.27203514173457644       0.27315707840224446       0.27203514173457644        5.6146400660755970E-002   5.6146400660755970E-002   5.5886425287496058E-002   5.5886425287496058E-002   4.5860868578521473E-002   4.0712353403346273E-002   3.0999460799241145E-002   3.0999460799241145E-002   3.0953957368369651E-002   3.0953957368369651E-002   4.0043457388096075E-003   8.8210764258929951E-003   1.2156264305299088E-002   1.2156264305299088E-002   4.8255639944957823E-003   4.8255639944957823E-003   4.7731802223547051E-003   4.7731802223547051E-003   4.7116784402570543E-003   4.7116784402570543E-003   1.6822114725701810E-003   1.6822114725701810E-003   1.6353258244570016E-003   1.6353258244570016E-003   1.6748654748430414E-003   1.6748654748430414E-003   1.1554981769963334E-003   1.1554981769963334E-003   1.1391411331330113E-003   1.1391411331330113E-003   5.5277366131926346E-004   5.5277366131926346E-004
  0.27136461178137194       0.27248463992293509       0.27136461178137194        5.6013815334916874E-002   5.6013815334916874E-002   5.5754079350100051E-002   5.5754079350100051E-002   4.5745128940396555E-002   4.0607544592700655E-002   3.0899437308169846E-002   3.0899437308169846E-002   3.0854024235865498E-002   3.0854024235865498E-002   3.9940921014140398E-003   8.7979870992958200E-003   1.2116578031627216E-002   1.2116578031627216E-002   4.8097775554000466E-003   4.8097775554000466E-003   4.7575329926244567E-003   4.7575329926244567E-003   4.6961874619481482E-003   4.6961874619481482E-003   1.6767838875296340E-003   1.6767838875296340E-003   1.6300254008252502E-003   1.6300254008252502E-003   1.6686798727839551E-003   1.6686798727839551E-003   1.1513787861244422E-003   1.1513787861244422E-003   1.1350728195309301E-003   1.1350728195309301E-003   5.5068518258440818E-004   5.5068518258440818E-004
  0.27069495470858101       0.27181307719862469       0.27069495470858101        5.5881371998281658E-002   5.5881371998281658E-002   5.5621875633839184E-002   5.5621875633839184E-002   4.5629530706142972E-002   4.0502854222783512E-002   3.0799590416024911E-002   3.0799590416024911E-002   3.0754267671058787E-002   3.0754267671058787E-002   3.9838493027400668E-003   8.7749227102992908E-003   1.2076960706151536E-002   1.2076960706151536E-002   4.7940187662127865E-003   4.7940187662127865E-003   4.7419132633114121E-003   4.7419132633114121E-003   4.6807238396249532E-003   4.6807238396249532E-003   1.6713653355316376E-003   1.6713653355316376E-003   1.6247338744703986E-003   1.6247338744703986E-003   1.6625073514013188E-003   1.6625073514013188E-003   1.1472675221673443E-003   1.1472675221673443E-003   1.1310125574479726E-003   1.1310125574479726E-003   5.4860123358772264E-004   5.4860123358772264E-004
  0.27002617206734353       0.27114239178251459       0.27002617206734353        5.5749070983786286E-002   5.5749070983786286E-002   5.5489814471416217E-002   5.5489814471416217E-002   4.5514074158283575E-002   4.0398282586533836E-002   3.0699920321524004E-002   3.0699920321524004E-002   3.0654687872373517E-002   3.0654687872373517E-002   3.9736173728353984E-003   8.7518833287860004E-003   1.2037412417260127E-002   1.2037412417260127E-002   4.7782876612101517E-003   4.7782876612101517E-003   4.7263210682458702E-003   4.7263210682458702E-003   4.6652876065911572E-003   4.6652876065911572E-003   1.6659558299203609E-003   1.6659558299203609E-003   1.6194512583007328E-003   1.6194512583007328E-003   1.6563479202367265E-003   1.6563479202367265E-003   1.1431643931229935E-003   1.1431643931229935E-003   1.1269603547253342E-003   1.1269603547253342E-003   5.4652181750484627E-004   5.4652181750484627E-004
  0.26935826377690980       0.27047258359126219       0.26935826377690980        5.5616912301816701E-002   5.5616912301816701E-002   5.5357895873566494E-002   5.5357895873566494E-002   4.5398759297725536E-002   4.0293829721959232E-002   3.0600426979855565E-002   3.0600426979855565E-002   3.0555284794923962E-002   3.0555284794923962E-002   3.9633963168134740E-003   8.7288689684923357E-003   1.1997933156720757E-002   1.1997933156720757E-002   4.7625842362339008E-003   4.7625842362339008E-003   4.7107564031622319E-003   4.7107564031622319E-003   4.6498787584343688E-003   4.6498787584343688E-003   1.6605553708278359E-003   1.6605553708278359E-003   1.6141775523215872E-003   1.6141775523215872E-003   1.6502015737616445E-003   1.6502015737616445E-003   1.1390693969554884E-003   1.1390693969554884E-003   1.1229162092946522E-003   1.1229162092946522E-003   5.4444693242228237E-004   5.4444693242228237E-004
  0.26869123138168277       0.26980365417129504       0.26869123138168277        5.5484896284528795E-002   5.5484896284528795E-002   5.5226120172209937E-002   5.5226120172209937E-002   4.5283586406045441E-002   4.0189495921410169E-002   3.0501110588081984E-002   3.0501110588081984E-002   3.0456058635478147E-002   3.0456058635478147E-002   3.9531861646839878E-003   8.7058796992124723E-003   1.1958523012284705E-002   1.1958523012284705E-002   4.7469085253033080E-003   4.7469085253033080E-003   4.6952193016344419E-003   4.6952193016344419E-003   4.6344973282020346E-003   4.6344973282020346E-003   1.6551639715187412E-003   1.6551639715187412E-003   1.6089127693621609E-003   1.6089127693621609E-003   1.6440683213744282E-003   1.6440683213744282E-003   1.1349825415776856E-003   1.1349825415776856E-003   1.1188801289126020E-003   1.1188801289126020E-003   5.4237658146434836E-004   5.4237658146434836E-004
  0.26802507560933614       0.26913560424997907       0.26802507560933614        5.5353023102768906E-002   5.5353023102768906E-002   5.5094487538247611E-002   5.5094487538247611E-002   4.5168555623925626E-002   4.0085281349754698E-002   3.0401971221248950E-002   3.0401971221248950E-002   3.0357009468896915E-002   3.0357009468896915E-002   3.9429869339922879E-003   8.6829155626732980E-003   1.1919182023297122E-002   1.1919182023297122E-002   4.7312605431815685E-003   4.7312605431815685E-003   4.6797097781495307E-003   4.6797097781495307E-003   4.6191433300444727E-003   4.6191433300444727E-003   1.6497816386402079E-003   1.6497816386402079E-003   1.6036569157886554E-003   1.6036569157886554E-003   1.6379481649138414E-003   1.6379481649138414E-003   1.1309038298713714E-003   1.1309038298713714E-003   1.1148521163670052E-003   1.1148521163670052E-003   5.4031076520182975E-004   5.4031076520182975E-004
  0.26735979758893175       0.26846843495719974       0.26735979758893175        5.5221293007111247E-002   5.5221293007111247E-002   5.4962998222161066E-002   5.4962998222161066E-002   4.5053667161465402E-002   3.9981186234881269E-002   3.0303009013824749E-002   3.0303009013824749E-002   3.0258137429408565E-002   3.0258137429408565E-002   3.9327986484609997E-003   8.6599766145088273E-003   1.1879910252692815E-002   1.1879910252692815E-002   4.7156403140129928E-003   4.7156403140129928E-003   4.6642278564918253E-003   4.6642278564918253E-003   4.6038167873148697E-003   4.6038167873148697E-003   1.6444083820703933E-003   1.6444083820703933E-003   1.5984100011216581E-003   1.5984100011216581E-003   1.6318411098670551E-003   1.6318411098670551E-003   1.1268332671547406E-003   1.1268332671547406E-003   1.1108321768515820E-003   1.1108321768515820E-003   5.3824948543554916E-004   5.3824948543554916E-004
  0.26669539804223147       0.26780214701437816       0.26669539804223147        5.5089706167770008E-002   5.5089706167770008E-002   5.4831652394216474E-002   5.4831652394216474E-002   4.4938921158538668E-002   3.9877210741187573E-002   3.0204224039348672E-002   3.0204224039348672E-002   3.0159442590366806E-002   3.0159442590366806E-002   3.9226213256086245E-003   8.6370628963827120E-003   1.1840707739237627E-002   1.1840707739237627E-002   4.7000478523269744E-003   4.7000478523269744E-003   4.6487735509149241E-003   4.6487735509149241E-003   4.5885177139300716E-003   4.5885177139300716E-003   1.6390442083844951E-003   1.6390442083844951E-003   1.5931720316557151E-003   1.5931720316557151E-003   1.6257471579399928E-003   1.6257471579399928E-003   1.1227708562309749E-003   1.1227708562309749E-003   1.1068203130760587E-003   1.1068203130760587E-003   5.3619274268852483E-004   5.3619274268852483E-004
  0.26603187809048473       0.26713674154354916       0.26603187809048473        5.4958262834349417E-002   5.4958262834349417E-002   5.4700450303922718E-002   5.4700450303922718E-002   4.4824317824120108E-002   3.9773355095816441E-002   3.0105616430442888E-002   3.0105616430442888E-002   3.0060925084153211E-002   3.0060925084153211E-002   3.9124549891049075E-003   8.6141744638063462E-003   1.1801574545153232E-002   1.1801574545153232E-002   4.6844831819805709E-003   4.6844831819805709E-003   4.6333468849166027E-003   4.6333468849166027E-003   4.5732461329570651E-003   4.5732461329570651E-003   1.6336891273708853E-003   1.6336891273708853E-003   1.5879430168222325E-003   1.5879430168222325E-003   1.6196663144633623E-003   1.6196663144633623E-003   1.1187166023245874E-003   1.1187166023245874E-003   1.1028165301411406E-003   1.1028165301411406E-003   5.3414053870568759E-004   5.3414053870568759E-004
  0.26536923884961627       0.26647221966139889       0.26536923884961627        5.4826963255716177E-002   5.4826963255716177E-002   5.4569392200049721E-002   5.4569392200049721E-002   4.4709857366385282E-002   3.9669619525331642E-002   3.0007186318552672E-002   3.0007186318552672E-002   2.9962585041972273E-002   2.9962585041972273E-002   3.9022996625736415E-003   8.5913113721852886E-003   1.1762510732204749E-002   1.1762510732204749E-002   4.6689463266472607E-003   4.6689463266472607E-003   4.6179478818116669E-003   4.6179478818116669E-003   4.5580020672803057E-003   4.5580020672803057E-003   1.6283431487596925E-003   1.6283431487596925E-003   1.5827229659949255E-003   1.5827229659949255E-003   1.6135985846719863E-003   1.6135985846719863E-003   1.1146705106019940E-003   1.1146705106019940E-003   1.0988208330898880E-003   1.0988208330898880E-003   5.3209287519796072E-004   5.3209287519796072E-004
  0.26470748103099306       0.26580858207889835       0.26470748103099312        5.4695807600865190E-002   5.4695807600865190E-002   5.4438478251640283E-002   5.4438478251640283E-002   4.4595539923741559E-002   3.9566004193201949E-002   2.9908933774685804E-002   2.9908933774685804E-002   2.9864422534645180E-002   2.9864422534645180E-002   3.8921553634719531E-003   8.5684736630399494E-003   1.1723516338180934E-002   1.1723516338180934E-002   4.6534373004626182E-003   4.6534373004626182E-003   4.6025765554607335E-003   4.6025765554607335E-003   4.5427855304239302E-003   4.5427855304239302E-003   1.6230062790036945E-003   1.6230062790036945E-003   1.5775118853466000E-003   1.5775118853466000E-003   1.6075439700536753E-003   1.6075439700536753E-003   1.1106325837362994E-003   1.1106325837362994E-003   1.0948332245028509E-003   1.0948332245028509E-003   5.3004975261021297E-004   5.3004975261021297E-004
  0.26404660574263306       0.26514582990478436       0.26404660574263306        5.4564796117676791E-002   5.4564796117676791E-002   5.4307708706475319E-002   5.4307708706475319E-002   4.4481365703224099E-002   3.9462509325229572E-002   2.9810858928425804E-002   2.9810858928425804E-002   2.9766437691514082E-002   2.9766437691514082E-002   3.8820221153692430E-003   8.5456613916495717E-003   1.1684591424126591E-002   1.1684591424126591E-002   4.6379561268100793E-003   4.6379561268100793E-003   4.5872329288893067E-003   4.5872329288893067E-003   4.5275965449834707E-003   4.5275965449834707E-003   1.6176785277421681E-003   1.6176785277421681E-003   1.5723097841607492E-003   1.5723097841607492E-003   1.6015024756857613E-003   1.6015024756857613E-003   1.1066028267994505E-003   1.1066028267994505E-003   1.0908537093293020E-003   1.0908537093293020E-003   5.2801117259711054E-004   5.2801117259711054E-004
  0.26338661368981586       0.26448396384390721       0.26338661368981586        5.4433928974484222E-002   5.4433928974484222E-002   5.4177083732933076E-002   5.4177083732933076E-002   4.4367334842403419E-002   3.9359135084385037E-002   2.9712961849244879E-002   2.9712961849244879E-002   2.9668630581863809E-002   2.9668630581863809E-002   3.8718999356931521E-003   8.5228745994648560E-003   1.1645736027237966E-002   1.1645736027237966E-002   4.6225028195862865E-003   4.6225028195862865E-003   4.5719170157194726E-003   4.5719170157194726E-003   4.5124351242445395E-003   4.5124351242445395E-003   1.6123599013540264E-003   1.6123599013540264E-003   1.5671166685366350E-003   1.5671166685366350E-003   1.5954741029212435E-003   1.5954741029212435E-003   1.1025812423844723E-003   1.1025812423844723E-003   1.0868822900702523E-003   1.0868822900702523E-003   5.2597713555505336E-004   5.2597713555505336E-004
  0.26272750557613883       0.26382298459942233       0.26272750557613883        5.4303206339532423E-002   5.4303206339532423E-002   5.4046603499302306E-002   5.4046603499302306E-002   4.4253447478658614E-002   3.9255881633586960E-002   2.9615242606090535E-002   2.9615242606090535E-002   2.9571001274454028E-002   2.9571001274454028E-002   3.8617888418751964E-003   8.5001133279440106E-003   1.1606950184510469E-002   1.1606950184510469E-002   4.6070773926065942E-003   4.6070773926065942E-003   4.5566288294919613E-003   4.5566288294919613E-003   4.4973012814111379E-003   4.4973012814111379E-003   1.6070504061939492E-003   1.6070504061939492E-003   1.5619325445492167E-003   1.5619325445492167E-003   1.5894588530626318E-003   1.5894588530626318E-003   1.0985678330550938E-003   1.0985678330550938E-003   1.0829189691975688E-003   1.0829189691975688E-003   5.2394764186201523E-004   5.2394764186201523E-004
  0.26206928329004969       0.26316289406268745       0.26206928329004969        5.4172628616390793E-002   5.4172628616390793E-002   5.3916268408756754E-002   5.3916268408756754E-002   4.4139703954223827E-002   3.9152749321627656E-002   2.9517701443174092E-002   2.9517701443174092E-002   2.9473550013145614E-002   2.9473550013145614E-002   3.8516888695596164E-003   8.4773776595413984E-003   1.1568234002513571E-002   1.1568234002513571E-002   4.5916798873544828E-003   4.5916798873544828E-003   4.5413684111684435E-003   4.5413684111684435E-003   4.4821950568299405E-003   4.4821950568299405E-003   1.6017500581450884E-003   1.6017500581450884E-003   1.5567574275760850E-003   1.5567574275760850E-003   1.5834567381769434E-003   1.5834567381769434E-003   1.0945626085631303E-003   1.0945626085631303E-003   1.0789637562812193E-003   1.0789637562812193E-003   5.2192269552610575E-004   5.2192269552610575E-004
  0.26141194673421730       0.26250369213363617       0.26141194673421730        5.4042195815021142E-002   5.4042195815021142E-002   5.3786078471591107E-002   5.3786078471591107E-002   4.4026104268307116E-002   3.9049738186420768E-002   2.9420338310034034E-002   2.9420338310034034E-002   2.9376276747396859E-002   2.9376276747396859E-002   3.8416000239566406E-003   8.4546676081997327E-003   1.1529587470864612E-002   1.1529587470864612E-002   4.5763102987993387E-003   4.5763102987993387E-003   4.5261357556095746E-003   4.5261357556095746E-003   4.4671164452109819E-003   4.4671164452109819E-003   1.5964588570838252E-003   1.5964588570838252E-003   1.5515913173654000E-003   1.5515913173654000E-003   1.5774677521745919E-003   1.5774677521745919E-003   1.0905655665503931E-003   1.0905655665503931E-003   1.0750166489321045E-003   1.0750166489321045E-003   5.1990229442818955E-004   5.1990229442818955E-004
  0.26075549778532309       0.26184538069180979       0.26075549778532309        5.3911908337319119E-002   5.3911908337319119E-002   5.3656034089302661E-002   5.3656034089302661E-002   4.3912648761358759E-002   3.8946848575433221E-002   2.9323153448332653E-002   2.9323153448332653E-002   2.9279181718519297E-002   2.9279181718519297E-002   3.8315223406027530E-003   8.4319832561249933E-003   1.1491010695140759E-002   1.1491010695140759E-002   4.5609686680260332E-003   4.5609686680260332E-003   4.5109309033798794E-003   4.5109309033798794E-003   4.4520654865049429E-003   4.4520654865049429E-003   1.5911768187660193E-003   1.5911768187660193E-003   1.5464342291687677E-003   1.5464342291687677E-003   1.5714919069174701E-003   1.5714919069174701E-003   1.0865767166436575E-003   1.0865767166436575E-003   1.0710776565961571E-003   1.0710776565961571E-003   5.1788644250373923E-004   5.1788644250373923E-004
  0.26009993673621534       0.26118796002841482       0.26009993673621534        5.3781766271191953E-002   5.3781766271191953E-002   5.3526135349982656E-002   5.3526135349982656E-002   4.3799337500225737E-002   3.8844080588162876E-002   2.9226146864806353E-002   2.9226146864806353E-002   2.9182264933114294E-002   2.9182264933114294E-002   3.8214558307584105E-003   8.4093246308756461E-003   1.1452503687677565E-002   1.1452503687677565E-002   4.5456549990359404E-003   4.5456549990359404E-003   4.4957538582898905E-003   4.4957538582898905E-003   4.4370421842789467E-003   4.4370421842789467E-003   1.5859039461852426E-003   1.5859039461852426E-003   1.5412861657764885E-003   1.5412861657764885E-003   1.5655291997958335E-003   1.5655291997958335E-003   1.0825960588163792E-003   1.0825960588163792E-003   1.0671467791863558E-003   1.0671467791863558E-003   5.1587513880462692E-004   5.1587513880462692E-004
  0.25944526466532214       0.26053143122245570       0.25944526466532208        5.3651769860729545E-002   5.3651769860729545E-002   5.3396382497611840E-002   5.3396382497611840E-002   4.3686170687633634E-002   3.8741434447458062E-002   2.9129318682187866E-002   2.9129318682187866E-002   2.9085526513671266E-002   2.9085526513671266E-002   3.8114005177753260E-003   8.3866917872250750E-003   1.1414066506861605E-002   1.1414066506861605E-002   4.5303693141430105E-003   4.5303693141430105E-003   4.4806046422986101E-003   4.4806046422986101E-003   4.4220465600637339E-003   4.4220465600637339E-003   1.5806402486439372E-003   1.5806402486439372E-003   1.5361471361378010E-003   1.5361471361378010E-003   1.5595796353128706E-003   1.5595796353128706E-003   1.0786235977945403E-003   1.0786235977945403E-003   1.0632240213085721E-003   1.0632240213085721E-003   5.1386838478066925E-004   5.1386838478066925E-004
  0.25879148264559554       0.25987579534743699       0.25879148264559554        5.3521919349258165E-002   5.3521919349258165E-002   5.3266775775405700E-002   5.3266775775405700E-002   4.3573148525484634E-002   3.8638910375562475E-002   2.9032669022009776E-002   2.9032669022009776E-002   2.8988966581479307E-002   2.8988966581479307E-002   3.8013564249568029E-003   8.3640847798347687E-003   1.1375699210611857E-002   1.1375699210611857E-002   4.5151116354733584E-003   4.5151116354733584E-003   4.4654832771778659E-003   4.4654832771778659E-003   4.4070786352033726E-003   4.4070786352033726E-003   1.5753857353846294E-003   1.5753857353846294E-003   1.5310171491426207E-003   1.5310171491426207E-003   1.5536432178744183E-003   1.5536432178744183E-003   1.0746593382448359E-003   1.0746593382448359E-003   1.0593093875098675E-003   1.0593093875098675E-003   5.1186618184714794E-004   5.1186618184714794E-004
  0.25813859174450005       0.25922105347135255       0.25813859174450005        5.3392214979337993E-002   5.3392214979337986E-002   5.3137315425812369E-002   5.3137315425812369E-002   4.3460271214854788E-002   3.8536508594112673E-002   2.8936198004602624E-002   2.8936198004602624E-002   2.8892585256625310E-002   2.8892585256625310E-002   3.7913235755574954E-003   8.3415036632537576E-003   1.1337401856378802E-002   1.1337401856378802E-002   4.4998819849649246E-003   4.4998819849649246E-003   4.4503897845119805E-003   4.4503897845119805E-003   4.3921384308549397E-003   4.3921384308549397E-003   1.5701404155897961E-003   1.5701404155897961E-003   1.5258962136214071E-003   1.5258962136214071E-003   1.5477199517888759E-003   1.5477199517888759E-003   1.0707032847745814E-003   1.0707032847745814E-003   1.0554028822783981E-003   1.0554028822783981E-003   5.0986853138476943E-004   5.0986853138476943E-004
  0.25748659224584269       0.25856720587630677       0.25748659224584269        5.3262656838115589E-002   5.3262656838115589E-002   5.3008001536156701E-002   5.3008001536156701E-002   4.3347538821441683E-002   3.8434229202055727E-002   2.8839905634196937E-002   2.8839905634196937E-002   2.8796382543203002E-002   2.8796382543203002E-002   3.7813019808210307E-003   8.3189484649956163E-003   1.1299174455529923E-002   1.1299174455529923E-002   4.4846803662284222E-003   4.4846803662284222E-003   4.4353241677210619E-003   4.4353241677210619E-003   4.3772259501945847E-003   4.3772259501945847E-003   1.5649042921336467E-003   1.5649042921336467E-003   1.5207843322452516E-003   1.5207843322452516E-003   1.5418098342164185E-003   1.5418098342164185E-003   1.0667554372215701E-003   1.0667554372215701E-003   1.0515045053923104E-003   1.0515045053923104E-003   5.0787543236196771E-004   5.0787543236196771E-004
  0.25683548559973501       0.25791425401400897       0.25683548559973501        5.3133245244753220E-002   5.3133245244753220E-002   5.2878834425340124E-002   5.2878834425340124E-002   4.3234951612703743E-002   3.8332072481513942E-002   2.8743792086978748E-002   2.8743792086978748E-002   2.8700358617100498E-002   2.8700358617100498E-002   3.7712916699483325E-003   8.2964192529877950E-003   1.1261017087704120E-002   1.1261017087704120E-002   4.4695068100221820E-003   4.4695068100221820E-003   4.4202864571291521E-003   4.4202864571291521E-003   4.3623412230277946E-003   4.3623412230277946E-003   1.5596773772450212E-003   1.5596773772450212E-003   1.5156815168172356E-003   1.5156815168172356E-003   1.5359128728522017E-003   1.5359128728522017E-003   1.0628158024652220E-003   1.0628158024652220E-003   1.0476142635829227E-003   1.0476142635829227E-003   5.0588688729846863E-004   5.0588688729846863E-004
  0.25618527285984527       0.25726219893859092       0.25618527285984527        5.3003980439989190E-002   5.3003980439989190E-002   5.2749814333984527E-002   5.2749814333984527E-002   4.3122509787685039E-002   3.8230038652688217E-002   2.8647857480150186E-002   2.8647857480150186E-002   2.8604513595275528E-002   2.8604513595275528E-002   3.7612926660845897E-003   8.2739160815246994E-003   1.1222929809133093E-002   1.1222929809133093E-002   4.4543613377943537E-003   4.4543613377943537E-003   4.4052766738322934E-003   4.4052766738322934E-003   4.3474842700243514E-003   4.3474842700243514E-003   1.5544596799510126E-003   1.5544596799510126E-003   1.5105877760137757E-003   1.5105877760137757E-003   1.5300290717454982E-003   1.5300290717454982E-003   1.0588843849557497E-003   1.0588843849557497E-003   1.0437321611824963E-003   1.0437321611824963E-003   5.0390289748265609E-004   5.0390289748265609E-004
  0.25553595468796703       0.25661104131118995       0.25553595468796703        5.2874862586953966E-002   5.2874862586953966E-002   5.2620941425248473E-002   5.2620941425248473E-002   4.3010213477777545E-002   3.8128127874522043E-002   2.8552101872744335E-002   2.8552101872744335E-002   2.8508847536569910E-002   2.8508847536569910E-002   3.7513049863821708E-003   8.2514389914108976E-003   1.1184912652961768E-002   1.1184912652961768E-002   4.4392439618109597E-003   4.4392439618109597E-003   4.3902948298257466E-003   4.3902948298257466E-003   4.3326551028446151E-003   4.3326551028446151E-003   1.5492512061196964E-003   1.5492512061196964E-003   1.5055031154265514E-003   1.5055031154265514E-003   1.5241584313562286E-003   1.5241584313562286E-003   1.0549611867501742E-003   1.0549611867501742E-003   1.0398582001598716E-003   1.0398582001598716E-003   5.0192346299097817E-004   5.0192346299097817E-004
  0.25488753212940951       0.25596078217753848       0.25488753212940951        5.2745891925321572E-002   5.2745891925321572E-002   5.2492215938686651E-002   5.2492215938686651E-002   4.2898062880810502E-002   3.8026340366379259E-002   2.8456525380029050E-002   2.8456525380029050E-002   2.8413360556006496E-002   2.8413360556006496E-002   3.7413286539246414E-003   8.2289880367966192E-003   1.1146965674667926E-002   1.1146965674667926E-002   4.4241547032171178E-003   4.4241547032171178E-003   4.3753409459033801E-003   4.3753409459033801E-003   4.3178537418566932E-003   4.3178537418566932E-003   1.5440519646822944E-003   1.5440519646822944E-003   1.5004275436368598E-003   1.5004275436368598E-003   1.5183009555714939E-003   1.5183009555714939E-003   1.0510462122005810E-003   1.0510462122005810E-003   1.0359923847499313E-003   1.0359923847499313E-003   4.9994858505388788E-004   4.9994858505388788E-004
  0.25424000583940420       0.25531142219217823       0.25424000583940420        5.2617068617479272E-002   5.2617068617479272E-002   5.2363638036711568E-002   5.2363638036711568E-002   4.2786058127261328E-002   3.7924676286627323E-002   2.8361128059423677E-002   2.8361128059423677E-002   2.8318052710812672E-002   2.8318052710812672E-002   3.7313636858274553E-003   8.2065632583985439E-003   1.1109088906768393E-002   1.1109088906768393E-002   4.4090935740261281E-003   4.4090935740261281E-003   4.3604150338082568E-003   4.3604150338082568E-003   4.3030801984688966E-003   4.3030801984688966E-003   1.5388619614277630E-003   1.5388619614277630E-003   1.4953610661577103E-003   1.4953610661577103E-003   1.5124566447112793E-003   1.5124566447112793E-003   1.0471394632800099E-003   1.0471394632800099E-003   1.0321347168381265E-003   1.0321347168381265E-003   4.9797826369753857E-004   4.9797826369753857E-004
  0.25359337723843239       0.25466296277705880       0.25359337723843239        5.2488392978367916E-002   5.2488392978367916E-002   5.2235208033995943E-002   5.2235208033995943E-002   4.2674199480093926E-002   3.7823135914023108E-002   2.8265910080722600E-002   2.8265910080722600E-002   2.8222924170484220E-002   2.8222924170484220E-002   3.7214101110169019E-003   8.1841647235089184E-003   1.1071282426404537E-002   1.1071282426404537E-002   4.3940606039939243E-003   4.3940606039939243E-003   4.3455171228658131E-003   4.3455171228658131E-003   4.2883345014910991E-003   4.2883345014910991E-003   1.5336812082634536E-003   1.5336812082634536E-003   1.4903036944741027E-003   1.4903036944741027E-003   1.5066255059574961E-003   1.5066255059574961E-003   1.0432409465537494E-003   1.0432409465537494E-003   1.0282852028442211E-003   1.0282852028442211E-003   4.9601250125980167E-004   4.9601250125980167E-004
  0.25294764658967817       0.25401540419354535       0.25294764658967817        5.2359865092951485E-002   5.2359865092951485E-002   5.2106926015671906E-002   5.2106926015671906E-002   4.2562487002195483E-002   3.7721719345839927E-002   2.8170871442924270E-002   2.8170871442924270E-002   2.8127974933880098E-002   2.8127974933880098E-002   3.7114679406398481E-003   8.1617924594076692E-003   1.1033546242909802E-002   1.1033546242909802E-002   4.3790557959123210E-003   4.3790557959123210E-003   4.3306472156786286E-003   4.3306472156786286E-003   4.2736166532819806E-003   4.2736166532819806E-003   1.5285097078086619E-003   1.5285097078086619E-003   1.4852554310033684E-003   1.4852554310033684E-003   1.5008075360093301E-003   1.5008075360093301E-003   1.0393506615841062E-003   1.0393506615841062E-003   1.0244438422727542E-003   1.0244438422727542E-003   4.9405129654296652E-004   4.9405129654296652E-004
  0.25230281530331483       0.25336874785323515       0.25230281530331483        5.2231485274758578E-002   5.2231485274758578E-002   5.1978792294997071E-002   5.1978792294997071E-002   4.2450920954990028E-002   3.7620426859710364E-002   2.8076012313544570E-002   2.8076012313544570E-002   2.8033205168217216E-002   2.8033205168217216E-002   3.7015372035336951E-003   8.1394465331804146E-003   1.0995880432534610E-002   1.0995880432534610E-002   4.3640791791796085E-003   4.3640791791796085E-003   4.3158053412157378E-003   4.3158053412157378E-003   4.2589266822959078E-003   4.2589266822959078E-003   1.5233474718564116E-003   1.5233474718564116E-003   1.4802162871172880E-003   1.4802162871172880E-003   1.4950027418627972E-003   1.4950027418627972E-003   1.0354686148229056E-003   1.0354686148229056E-003   1.0206106414309339E-003   1.0206106414309339E-003   4.9209465181881420E-004   4.9209465181881420E-004
  0.25165888401851921       0.25272299439453416       0.25165888401851921        5.2103253684167190E-002   5.2103253684167190E-002   5.1850807032368669E-002   5.1850807032368669E-002   4.2339501466636592E-002   3.7519258612418137E-002   2.7981332746256721E-002   2.7981332746256721E-002   2.7938614926975601E-002   2.7938614926975601E-002   3.6916179166991241E-003   8.1171269852740330E-003   1.0958285026333199E-002   1.0958285026333199E-002   4.3491307652213755E-003   4.3491307652213755E-003   4.3009915106340928E-003   4.3009915106340928E-003   4.2442645993559947E-003   4.2442645993559947E-003   1.5181945060096424E-003   1.5181945060096424E-003   1.4751862681442783E-003   1.4751862681442783E-003   1.4892111235222519E-003   1.4892111235222519E-003   1.0315948080521118E-003   1.0315948080521118E-003   1.0167856020145819E-003   1.0167856020145819E-003   4.9014256700061968E-004   4.9014256700061968E-004
  0.25101585375241403       0.25207814483485835       0.25101585375241403        5.1975170557103531E-002   5.1975170557103531E-002   5.1722970463584858E-002   5.1722970463584858E-002   4.2228228730801787E-002   3.7418214820352881E-002   2.7886832849979410E-002   2.7886832849979410E-002   2.7844204318827552E-002   2.7844204318827552E-002   3.6817101029908189E-003   8.0948338693049120E-003   1.0920760077302086E-002   1.0920760077302086E-002   4.3342105741863328E-003   4.3342105741863328E-003   4.2862057437343653E-003   4.2862057437343653E-003   4.2296304238392899E-003   4.2296304238392899E-003   1.5130508188821760E-003   1.5130508188821760E-003   1.4701653823510849E-003   1.4701653823510849E-003   1.4834326843508145E-003   1.4834326843508145E-003   1.0277292453049424E-003   1.0277292453049424E-003   1.0129687279422004E-003   1.0129687279422004E-003   4.8819504313208674E-004   4.8819504313208674E-004
  0.25037372513741851       0.25143419980582055       0.25037372513741851        5.1847236053168301E-002   5.1847236053168301E-002   5.1595282748262652E-002   5.1595282748262652E-002   4.2117102874697603E-002   3.7317295639689024E-002   2.7792512676740398E-002   2.7792512676740398E-002   2.7749973395606954E-002   2.7749973395606954E-002   3.6718137793693472E-003   8.0725672256241488E-003   1.0883305615852715E-002   1.0883305615852715E-002   4.3193186172416726E-003   4.3193186172416726E-003   4.2714480514156883E-003   4.2714480514156883E-003   4.2150241663112854E-003   4.2150241663112854E-003   1.5079164159956307E-003   1.5079164159956307E-003   1.4651536349853085E-003   1.4651536349853085E-003   1.4776674242108732E-003   1.4776674242108732E-003   1.0238719282777899E-003   1.0238719282777899E-003   1.0091600208246576E-003   1.0091600208246576E-003   4.8625208007546916E-004   4.8625208007546916E-004
  0.24973249956019331       0.25079116069540236       0.24973249956019331        5.1719450482547044E-002   5.1719450482547044E-002   5.1467744196310727E-002   5.1467744196310727E-002   4.2006124156184127E-002   3.7216501345382187E-002   2.7698372388987414E-002   2.7698372388987414E-002   2.7655922319461977E-002   2.7655922319461977E-002   3.6619289744536407E-003   8.0503271208106925E-003   1.0845921716250052E-002   1.0845921716250052E-002   4.3044549229892554E-003   4.3044549229892554E-003   4.2567184618537025E-003   4.2567184618537025E-003   4.2004458544353668E-003   4.2004458544353668E-003   1.5027913088869491E-003   1.5027913088869491E-003   1.4601510371653873E-003   1.4601510371653873E-003   1.4719153496915206E-003   1.4719153496915206E-003   1.0200228631728123E-003   1.0200228631728123E-003   1.0053594867215588E-003   1.0053594867215588E-003   4.8431367995828038E-004   4.8431367995828038E-004
  0.24909217726637187       0.25014902774732173       0.24909217726637187        5.1591813928359979E-002   5.1591813928359979E-002   5.1340354891008411E-002   5.1340354891008411E-002   4.1895292635763276E-002   3.7115832033275918E-002   2.7604411981267327E-002   2.7604411981267327E-002   2.7562051084797711E-002   2.7562051084797711E-002   3.6520556993079726E-003   8.0281135819430579E-003   1.0808608386090074E-002   1.0808608386090074E-002   4.2896194935219921E-003   4.2896194935219921E-003   4.2420169769532921E-003   4.2420169769532921E-003   4.1858954898725846E-003   4.1858954898725846E-003   1.4976754999569703E-003   1.4976754999569703E-003   1.4551575910912331E-003   1.4551575910912331E-003   1.4661764570995950E-003   1.4661764570995950E-003   1.0161820493170205E-003   1.0161820493170205E-003   1.0015671249037853E-003   1.0015671249037853E-003   4.8237984144126384E-004   4.8237984144126384E-004
  0.24845275963213795       0.24950780233903552       0.24845275963213795        5.1464326699349631E-002   5.1464326699349631E-002   5.1213115140818423E-002   5.1213115140818423E-002   4.1784608569726440E-002   3.7015287977171032E-002   2.7510631613723354E-002   2.7510631613723354E-002   2.7468359851457406E-002   2.7468359851457406E-002   3.6421939824594022E-003   8.0059266753861168E-003   1.0771365698734256E-002   1.0771365698734256E-002   4.2748123570792874E-003   4.2748123570792874E-003   4.2273436245289430E-003   4.2273436245289430E-003   4.1713730999261229E-003   4.1713730999261229E-003   1.4925690006263724E-003   1.4925690006263724E-003   1.4501733077661844E-003   1.4501733077661844E-003   1.4604507528367379E-003   1.4604507528367379E-003   1.0123494927978020E-003   1.0123494927978020E-003   9.9778294131709611E-004   9.9778294131709611E-004   4.8045056658528156E-004   4.8045056658528156E-004
  0.24781424689804327       0.24886748470915043       0.24781424689804327        5.1336988878160343E-002   5.1336988878160343E-002   5.1086025028541142E-002   5.1086025028541142E-002   4.1674072017909396E-002   3.6914869272544143E-002   2.7417031279557066E-002   2.7417031279557066E-002   2.7374848612500044E-002   2.7374848612500044E-002   3.6323438349550367E-003   7.9837664281744748E-003   1.0734193661252559E-002   1.0734193661252559E-002   4.2600335155424255E-003   4.2600335155424255E-003   4.2126984062741679E-003   4.2126984062741679E-003   4.1568786860455426E-003   4.1568786860455426E-003   1.4874718132301251E-003   1.4874718132301251E-003   1.4451981893245089E-003   1.4451981893245089E-003   1.4547382330886889E-003   1.4547382330886889E-003   1.0085251928697336E-003   1.0085251928697336E-003   9.9400693516043409E-004   9.9400693516043409E-004   4.7852585400720397E-004   4.7852585400720397E-004
  0.24717664042973150       0.24822807622453602       0.24717664042973150        5.1209800772080948E-002   5.1209800772080948E-002   5.0959084861182620E-002   5.0959084861182620E-002   4.1563683235024816E-002   3.6814576192030338E-002   2.7323611136597779E-002   2.7323611136597779E-002   2.7281517525454588E-002   2.7281517525454588E-002   3.6225052852290004E-003   7.9616329064563247E-003   1.0697092346098426E-002   1.0697092346098426E-002   4.2452829967866146E-003   4.2452829967866146E-003   4.1980813496405650E-003   4.1980813496405650E-003   4.1424122751721228E-003   4.1424122751721228E-003   1.4823839490719581E-003   1.4823839490719581E-003   1.4402322466537741E-003   1.4402322466537741E-003   1.4490389040690533E-003   1.4490389040690533E-003   1.0047091555049480E-003   1.0047091555049480E-003   9.9023911226524177E-004   9.9023911226524177E-004   4.7660570570103771E-004   4.7660570570103771E-004
  0.24653994120986597       0.24758957786798994       0.24653994120986597        5.1082762612384293E-002   5.1082762612384293E-002   5.0832294869877066E-002   5.0832294869877066E-002   4.1453442409620074E-002   3.6714408948298950E-002   2.7230371286093243E-002   2.7230371286093243E-002   2.7188366691320846E-002   2.7188366691320846E-002   3.6126783558449002E-003   7.9395261631680161E-003   1.0660061803260909E-002   1.0660061803260909E-002   4.2305608197538815E-003   4.2305608197538815E-003   4.1834924732262043E-003   4.1834924732262043E-003   4.1279738854832371E-003   4.1279738854832371E-003   1.4773054163793821E-003   1.4773054163793821E-003   1.4352754876381007E-003   1.4352754876381007E-003   1.4433527685122512E-003   1.4433527685122512E-003   1.0009013843523379E-003   1.0009013843523379E-003   9.8647947616878123E-004   9.8647947616878123E-004   4.7469012248665309E-004   4.7469012248665309E-004
  0.24590414984262657       0.24695199024275127       0.24590414984262657        5.0955874555132792E-002   5.0955874555132792E-002   5.0705655210692688E-002   5.0705655210692688E-002   4.1343349664827986E-002   3.6614367694710721E-002   2.7137311773508067E-002   2.7137311773508067E-002   2.7095396155367529E-002   2.7095396155367529E-002   3.6028630635581292E-003   7.9174462381761349E-003   1.0623102060579070E-002   1.0623102060579070E-002   4.2158669945786586E-003   4.2158669945786586E-003   4.1689317869003919E-003   4.1689317869003919E-003   4.1135635265162262E-003   4.1135635265162262E-003   1.4722362203456777E-003   1.4722362203456777E-003   1.4303279171993678E-003   1.4303279171993678E-003   1.4376798257286787E-003   1.4376798257286787E-003   9.9710188077280605E-004   9.9710188077280605E-004   9.8272802814900395E-004   9.8272802814900395E-004   4.7277910402872383E-004   4.7277910402872383E-004
  0.24526926655819389       0.24631531357699293       0.24526926655819389        5.0829136681982509E-002   5.0829136681982509E-002   5.0579165965435519E-002   5.0579165965435519E-002   4.1233405059116830E-002   3.6514452525973538E-002   2.7044432589319024E-002   2.7044432589319024E-002   2.7002605907927156E-002   2.7002605907927156E-002   3.5930594193781095E-003   7.8953931584193164E-003   1.0586213124055241E-002   1.0586213124055241E-002   4.2012015227129926E-003   4.2012015227129926E-003   4.1543992919279840E-003   4.1543992919279840E-003   4.0991811992918343E-003   4.0991811992918343E-003   1.4671763631717537E-003   1.4671763631717537E-003   1.4253895373382928E-003   1.4253895373382928E-003   1.4320200716596394E-003   1.4320200716596394E-003   9.9331064387436362E-004   9.9331064387436362E-004   9.7898476725928195E-004   9.7898476725928195E-004   4.7087264885558130E-004   4.7087264885558130E-004
  0.24463529307189294       0.24567954958821994       0.24463529307189297        5.0702549371358978E-002   5.0702549371358978E-002   5.0452827512096343E-002   5.0452827512096343E-002   4.1123608908257434E-002   3.6414663770751261E-002   2.6951733940924993E-002   2.6951733940924993E-002   2.6909996156045470E-002   2.6909996156045470E-002   3.5832674572800079E-003   7.8733670024935653E-003   1.0549395085850935E-002   1.0549395085850935E-002   4.1865644398607696E-003   4.1865644398607696E-003   4.1398950235142012E-003   4.1398950235142012E-003   4.0848269384191815E-003   4.0848269384191815E-003   1.4621258588798968E-003   1.4621258588798968E-003   1.4204603615924154E-003   1.4204603615924154E-003   1.4263735154434101E-003   1.4263735154434101E-003   9.8952768160987534E-004   9.8952768160987534E-004   9.7524970128567707E-004   9.7524970128567707E-004   4.6897075993921201E-004   4.6897075993921201E-004
  0.24400222960591769       0.24504469849658006       0.24400222960591769        5.0576112703922683E-002   5.0576112703922683E-002   5.0326639931482536E-002   5.0326639931482536E-002   4.1013961269566669E-002   3.6315001522955193E-002   2.6859215816945333E-002   2.6859215816945333E-002   2.6817566888197024E-002   2.6817566888197024E-002   3.5734871882152704E-003   7.8513677971999880E-003   1.0512647951238492E-002   1.0512647951238492E-002   4.1719557471811232E-003   4.1719557471811232E-003   4.1254189826318323E-003   4.1254189826318323E-003   4.0705007446274139E-003   4.0705007446274139E-003   1.4570847095776401E-003   1.4570847095776401E-003   1.4155403918698381E-003   1.4155403918698381E-003   1.4207401528649865E-003   1.4207401528649865E-003   9.8575299299211942E-004   9.8575299299211942E-004   9.7152282918707062E-004   9.7152282918707062E-004   4.6707343575196395E-004   4.6707343575196395E-004
  0.24337007712211081       0.24441076126395181       0.24337007712211081        5.0449826908303803E-002   5.0449826908303803E-002   5.0200603452078045E-002   5.0200603452078045E-002   4.0904462328569632E-002   3.6215465993139309E-002   2.6766878313832562E-002   2.6766878313832562E-002   2.6725318200584939E-002   2.6725318200584939E-002   3.5637186345907545E-003   7.8293955951043472E-003   1.0475971768322464E-002   1.0475971768322464E-002   4.1573754628600069E-003   4.1573754628600069E-003   4.1109711871251267E-003   4.1109711871251267E-003   4.0562026353414713E-003   4.0562026353414713E-003   1.4520529232511601E-003   1.4520529232511601E-003   1.4106296358153698E-003   1.4106296358153698E-003   1.4151199862575206E-003   1.4151199862575206E-003   9.8198658142524629E-004   9.8198658142524629E-004   9.6780415425788864E-004   9.6780415425788864E-004   4.6518067697014903E-004   4.6518067697014903E-004
  0.24273883694473611       0.24377773921564794       0.24273883694473608        5.0323692285898065E-002   5.0323692285898065E-002   5.0074718374985075E-002   5.0074718374985075E-002   4.0795112333703420E-002   3.6116057449186161E-002   2.6674721580534296E-002   2.6674721580534296E-002   2.6633250241855571E-002   2.6633250241855571E-002   3.5539618244512217E-003   7.8074504614485873E-003   1.0439366606063356E-002   1.0439366606063356E-002   4.1428236133727366E-003   4.1428236133727366E-003   4.0965516630512696E-003   4.0965516630512696E-003   4.0419326361125904E-003   4.0419326361125904E-003   1.4470305107520617E-003   1.4470305107520617E-003   1.4057281038694369E-003   1.4057281038694369E-003   1.4095130211231666E-003   1.4095130211231666E-003   9.7822845244301235E-004   9.7822845244301235E-004   9.6409368189488850E-004   9.6409368189488850E-004   4.6329248533541050E-004   4.6329248533541050E-004
  0.24210850891923363       0.24314563219397622       0.24210850891923363        5.0197708842903761E-002   5.0197708842903761E-002   4.9948984706689889E-002   4.9948984706689889E-002   4.0685911277344312E-002   3.6016775926321118E-002   2.6582745549754067E-002   2.6582745549754067E-002   2.6541362944618237E-002   2.6541362944618237E-002   3.5442167630165525E-003   7.7855324101328742E-003   1.0402832447531502E-002   1.0402832447531502E-002   4.1283001910489567E-003   4.1283001910489567E-003   4.0821604026313593E-003   4.0821604026313593E-003   4.0276907390055213E-003   4.0276907390055213E-003   1.4420174711507242E-003   1.4420174711507242E-003   1.4008357949740462E-003   1.4008357949740462E-003   1.4039192497857843E-003   1.4039192497857843E-003   9.7447860275096695E-004   9.7447860275096695E-004   9.6039140877834256E-004   9.6039140877834256E-004   4.6140885814980990E-004   4.6140885814980990E-004
  0.24147909399529668       0.24251444114860579       0.24147909399529668        5.0071876806428044E-002   5.0071876806428044E-002   4.9823402674148663E-002   4.9823402674148663E-002   4.0576859343262182E-002   3.5917621633874020E-002   2.6490950315131656E-002   2.6490950315131656E-002   2.6449656402262496E-002   2.6449656402262496E-002   3.5344834726037909E-003   7.7636414935096393E-003   1.0366369339723952E-002   1.0366369339723952E-002   4.1138052136304353E-003   4.1138052136304353E-003   4.0677974232667643E-003   4.0677974232667643E-003   4.0134769610030889E-003   4.0134769610030889E-003   1.4370138122913713E-003   1.4370138122913713E-003   1.3959527166332402E-003   1.3959527166332402E-003   1.3983386743424032E-003   1.3983386743424032E-003   9.7073703560907683E-004   9.7073703560907683E-004   9.5669733805962744E-004   9.5669733805962744E-004   4.5952979600509390E-004   4.5952979600509390E-004
  0.24085059311674717       0.24188416702331042       0.24085059311674717        4.9946196402743261E-002   4.9946196402743261E-002   4.9697972503481340E-002   4.9697972503481340E-002   4.0467956714336756E-002   3.5818594780498710E-002   2.6399335969047297E-002   2.6399335969047297E-002   2.6358130706918215E-002   2.6358130706918215E-002   3.5247619754745826E-003   7.7417777638020815E-003   1.0329977329141208E-002   1.0329977329141208E-002   4.0993386986600561E-003   4.0993386986600561E-003   4.0534627421607494E-003   4.0534627421607494E-003   3.9992913188906529E-003   3.9992913188906529E-003   1.4320195419538324E-003   1.4320195419538324E-003   1.3910788762873892E-003   1.3910788762873892E-003   1.3927712967891873E-003   1.3927712967891873E-003   9.6700375421501555E-004   9.6700375421501555E-004   9.5301147282834953E-004   9.5301147282834953E-004   4.5765529945721359E-004   4.5765529945721359E-004
  0.24022300722152323       0.24125481075595476       0.24022300722152323        4.9820667857284770E-002   4.9820667857284770E-002   4.9572694419969199E-002   4.9572694419969199E-002   4.0359203572556318E-002   3.5719695574170714E-002   2.6307902602620562E-002   2.6307902602620562E-002   2.6266785949454474E-002   2.6266785949454474E-002   3.5150522938349480E-003   7.7199412731035217E-003   1.0293656461786566E-002   1.0293656461786566E-002   4.0849006634815490E-003   4.0849006634815490E-003   4.0391563763182209E-003   4.0391563763182209E-003   3.9851338292558481E-003   3.9851338292558481E-003   1.4270346678534271E-003   1.4270346678534271E-003   1.3862142813130694E-003   1.3862142813130694E-003   1.3872171190213766E-003   1.3872171190213766E-003   9.6327876170409739E-004   9.6327876170409739E-004   9.4933381611229017E-004   9.4933381611229017E-004   4.5578536902629813E-004   4.5578536902629813E-004
  0.23959633651409967       0.24062637254886204       0.23959633651409967        4.9695291249067700E-002   4.9695291249067700E-002   4.9447568502763176E-002   4.9447568502763176E-002   4.0250599972919937E-002   3.5620924107500861E-002   2.6216650199791414E-002   2.6216650199791414E-002   2.6175622113663494E-002   2.6175622113663494E-002   3.5053544385743717E-003   7.6981320480534786E-003   1.0257406741089556E-002   1.0257406741089556E-002   4.0704911085138679E-003   4.0704911085138679E-003   4.0248783259727904E-003   4.0248783259727904E-003   3.9710044920883364E-003   3.9710044920883364E-003   1.4220591918654877E-003   1.4220591918654877E-003   1.3813589333870862E-003   1.3813589333870862E-003   1.3816761364030463E-003   1.3816761364030463E-003   9.5956205683571751E-004   9.5956205683571751E-004   9.4566436661869962E-004   9.4566436661869962E-004   4.5392000303199758E-004   4.5392000303199758E-004
  0.23897058192595033       0.23999885333339904       0.23897058192595033        4.9570066802806623E-002   4.9570066802806623E-002   4.9322594976420671E-002   4.9322594976420671E-002   4.0142146096519463E-002   3.5522280587884932E-002   2.6125578850096306E-002   2.6125578850096306E-002   2.6084639288830491E-002   2.6084639288830491E-002   3.4956684318613843E-003   7.6763501406536452E-003   1.0221228212428589E-002   1.0221228212428589E-002   4.0561100508500854E-003   4.0561100508500854E-003   4.0106286078792734E-003   4.0106286078792734E-003   3.9569033237258633E-003   3.9569033237258633E-003   1.4170931216256951E-003   1.4170931216256951E-003   1.3765128398068966E-003   1.3765128398068966E-003   1.3761483506922968E-003   1.3761483506922968E-003   9.5585364266181764E-004   9.5585364266181764E-004   9.4200312729261575E-004   9.4200312729261575E-004   4.5205920194500590E-004   4.5205920194500590E-004
  0.23834574438262435       0.23937225403498200       0.23834574438262435        4.9444994742371656E-002   4.9444994742371656E-002   4.9197774064652963E-002   4.9197774064652963E-002   4.0033842123547665E-002   3.5423765222032895E-002   2.6034688641804211E-002   2.6034688641804211E-002   2.5993837562973094E-002   2.5993837562973094E-002   3.4859942958081151E-003   7.6545956027739663E-003   1.0185120920681618E-002   1.0185120920681618E-002   4.0417575073829117E-003   4.0417575073829117E-003   3.9964072385929141E-003   3.9964072385929141E-003   3.9428303403072516E-003   3.9428303403072516E-003   1.4121364647047174E-003   1.4121364647047174E-003   1.3716760078056830E-003   1.3716760078056830E-003   1.3706337635459125E-003   1.3706337635459125E-003   9.5215352217164801E-004   9.5215352217164801E-004   9.3835010101690861E-004   9.3835010101690861E-004   4.5020296620006388E-004   4.5020296620006388E-004
  0.23772182408148512       0.23874657484878087       0.23772182408148512        4.9320075146161976E-002   4.9320075146161976E-002   4.9073105845990193E-002   4.9073105845990193E-002   3.9925688108092619E-002   3.5325378102064355E-002   2.5943979556938696E-002   2.5943979556938696E-002   2.5903216917965814E-002   2.5903216917965814E-002   3.4763320412837485E-003   7.6328684609981981E-003   1.0149084868520860E-002   1.0149084868520860E-002   4.0274334782272473E-003   4.0274334782272473E-003   3.9822142180436408E-003   3.9822142180436408E-003   3.9287855415182744E-003   3.9287855415182744E-003   1.4071892228824335E-003   1.4071892228824335E-003   1.3668484389651216E-003   1.3668484389651216E-003   1.3651323701538750E-003   1.3651323701538750E-003   9.4846169401970146E-004   9.4846169401970146E-004   9.3470528639465493E-004   9.3470528639465493E-004   4.4835129405351054E-004   4.4835129405351054E-004
  0.23709882194151174       0.23812181669360688       0.23709882194151174        4.9195308237308388E-002   4.9195308237308381E-002   4.8948590543401158E-002   4.8948590543401164E-002   3.9817684229433430E-002   3.5227119434091674E-002   2.5853451682168214E-002   2.5853451682168214E-002   2.5812777440225063E-002   2.5812777440225063E-002   3.4666816903612071E-003   7.6111687671003986E-003   1.0113120100191428E-002   1.0113120100191428E-002   4.0131379800220652E-003   4.0131379800220652E-003   3.9680495625335531E-003   3.9680495625335531E-003   3.9147689432448476E-003   3.9147689432448476E-003   1.4022514036486908E-003   1.4022514036486908E-003   1.3620301404381203E-003   1.3620301404381203E-003   1.3596441720347071E-003   1.3596441720347071E-003   9.4477816111099560E-004   9.4477816111099560E-004   9.3106868622513993E-004   9.3106868622513993E-004   4.4650418589025389E-004   4.4650418589025389E-004
  0.23647673851635650       0.23749798012190704       0.23647673851635650        4.9070694166095455E-002   4.9070694166095455E-002   4.8824228307152460E-002   4.8824228307152460E-002   3.9709830603637038E-002   3.5128989366842549E-002   2.5763105050711183E-002   2.5763105050711183E-002   2.5722519162768114E-002   2.5722519162768114E-002   3.4570432594877971E-003   7.5894965602004193E-003   1.0077226638705783E-002   1.0077226638705783E-002   3.9988710209653711E-003   3.9988710209653711E-003   3.9539132800001098E-003   3.9539132800001098E-003   3.9007805530943541E-003   3.9007805530943541E-003   1.3973230115815057E-003   1.3973230115815057E-003   1.3572211165354684E-003   1.3572211165354684E-003   1.3541691674440024E-003   1.3541691674440024E-003   9.4110292416529928E-004   9.4110292416529928E-004   9.2744030114999944E-004   9.2744030114999944E-004   4.4466164099526978E-004   4.4466164099526978E-004
  0.23585557471569299       0.23687506604314681       0.23585557471569299        4.8946233154423431E-002   4.8946233154423431E-002   4.8700019358979135E-002   4.8700019358979142E-002   3.9602127408611174E-002   3.5030988105428380E-002   2.5672939747153904E-002   2.5672939747153904E-002   2.5632442169928733E-002   2.5632442169928733E-002   3.4474167706588735E-003   7.5678518918887586E-003   1.0041404527485382E-002   1.0041404527485382E-002   3.9846326173662633E-003   3.9846326173662633E-003   3.9398053864166697E-003   3.9398053864166697E-003   3.8868203866247570E-003   3.8868203866247570E-003   1.3924040540642831E-003   1.3924040540642831E-003   1.3524213743046651E-003   1.3524213743046651E-003   1.3487073577289463E-003   1.3487073577289463E-003   9.3743598598210491E-004   9.3743598598210491E-004   9.2382013386385468E-004   9.2382013386385468E-004   4.4282365969227868E-004   4.4282365969227868E-004
  0.23523533072802738       0.23625307464358139       0.23523533072802738        4.8821925279984538E-002   4.8821925279984538E-002   4.8575963776697699E-002   4.8575963776697699E-002   3.9494574697334063E-002   3.4933115741401032E-002   2.5582955751076625E-002   2.5582955751076625E-002   2.5542546441136346E-002   2.5542546441136346E-002   3.4378022347247537E-003   7.5462347886928400E-003   1.0005653768234393E-002   1.0005653768234393E-002   3.9704227689511653E-003   3.9704227689511653E-003   3.9257258813250448E-003   3.9257258813250448E-003   3.8728884431333374E-003   3.8728884431333374E-003   1.3874945327549497E-003   1.3874945327549497E-003   1.3476309152057901E-003   1.3476309152057901E-003   1.3432587378552352E-003   1.3432587378552352E-003   9.3377734508074469E-004   9.3377734508074469E-004   9.2020818283555003E-004   9.2020818283555003E-004   4.4099024015587272E-004   4.4099024015587272E-004
  0.23461600709961403       0.23563200646821689       0.23461600709961403        4.8697770692398286E-002   4.8697770692398286E-002   4.8452061709904841E-002   4.8452061709904841E-002   3.9387172584914421E-002   3.4835372422949783E-002   2.5493153093732731E-002   2.5493153093732731E-002   2.5452832007441917E-002   2.5452832007441917E-002   3.4281996681079312E-003   7.5246452896656811E-003   9.9699743831861108E-003   9.9699743831861108E-003   3.9562414836055932E-003   3.9562414836055932E-003   3.9116747723506318E-003   3.9116747723506318E-003   3.8589847299152769E-003   3.8589847299152769E-003   1.3825944521328700E-003   1.3825944521328700E-003   1.3428497434513861E-003   1.3428497434513861E-003   1.3378233059011600E-003   1.3378233059011600E-003   9.3012700207369646E-004   9.3012700207369646E-004   9.1660444860019118E-004   9.1660444860019118E-004   4.3916138160658989E-004   4.3916138160658989E-004
  0.23399760473001882       0.23501186241635771       0.23399760473001882        4.8573769612412575E-002   4.8573769612412575E-002   4.8328313379178305E-002   4.8328313379178305E-002   3.9279921247847960E-002   3.4737758354248388E-002   2.5403531857266119E-002   2.5403531857266119E-002   2.5363298950735757E-002   2.5363298950735757E-002   3.4186090927409126E-003   7.5030834462441100E-003   9.9343664147939371E-003   9.9343664147939371E-003   3.9420887772507176E-003   3.9420887772507176E-003   3.8976520750798162E-003   3.8976520750798162E-003   3.8451092621420071E-003   3.8451092621420071E-003   1.3777038194574349E-003   1.3777038194574349E-003   1.3380778659658273E-003   1.3380778659658273E-003   1.3324010630038313E-003   1.3324010630038313E-003   9.2648495963206434E-004   9.2648495963206434E-004   9.1300893372500507E-004   9.1300893372500507E-004   4.3733708429246010E-004   4.3733708429246010E-004
  0.23338012344793466       0.23439264231341125       0.23338012344793466        4.8449922046311808E-002   4.8449922046311808E-002   4.8204718791067358E-002   4.8204718791067358E-002   3.9172820677012207E-002   3.4640273570639785E-002   2.5314091968340429E-002   2.5314091968340429E-002   2.5273947197579881E-002   2.5273947197579881E-002   3.4090305139777913E-003   7.4815492725891402E-003   9.8988298437362576E-003   9.8988298437362576E-003   3.9279646412538399E-003   3.9279646412538399E-003   3.8836577807698953E-003   3.8836577807698953E-003   3.8312620309101874E-003   3.8312620309101874E-003   1.3728226335060995E-003   1.3728226335060995E-003   1.3333152813968735E-003   1.3333152813968735E-003   1.3269920008746211E-003   1.3269920008746211E-003   9.2285121409955669E-004   9.2285121409955669E-004   9.0942163453045486E-004   9.0942163453045486E-004   4.3551734528868231E-004   4.3551734528868231E-004
  0.23276356450279134       0.23377434740951569       0.23276356450279134        4.8326228285575090E-002   4.8326228285575090E-002   4.8081278236732139E-002   4.8081278236732139E-002   3.9065871109806631E-002   3.4542918331956649E-002   2.5224833559162888E-002   2.5224833559162888E-002   2.5184776879876396E-002   2.5184776879876396E-002   3.3994639592389280E-003   7.4600428324672315E-003   9.8633647323579498E-003   9.8633647323579498E-003   3.9138690994402247E-003   3.9138690994402247E-003   3.8696919128370223E-003   3.8696919128370223E-003   3.8174430591364117E-003   3.8174430591364117E-003   1.3679509042760828E-003   1.3679509042760828E-003   1.3285619993388521E-003   1.3285619993388521E-003   1.3215961236385612E-003   1.3215961236385612E-003   9.1922577016246285E-004   9.1922577016246285E-004   9.0584255557278268E-004   9.0584255557278268E-004   4.3370216584524276E-004   4.3370216584524276E-004
  0.23214792807486564       0.23315697788263726       0.23214792807486564        4.8202688407528081E-002   4.8202688407528081E-002   4.7957991793614207E-002   4.7957991793614207E-002   3.8959072598300781E-002   3.4445692729453581E-002   2.5135756606763690E-002   2.5135756606763690E-002   2.5095787974502171E-002   2.5095787974502171E-002   3.3899094393903049E-003   7.4385641524237116E-003   9.8279710813482923E-003   9.8279710813482923E-003   3.8998021511289400E-003   3.8998021511289400E-003   3.8557544704156095E-003   3.8557544704156095E-003   3.8036523457095242E-003   3.8036523457095242E-003   1.3630886332986235E-003   1.3630886332986235E-003   1.3238180211251325E-003   1.3238180211251325E-003   1.3162134260157876E-003   1.3162134260157876E-003   9.1560862619301036E-004   9.1560862619301036E-004   9.0227169517466030E-004   9.0227169517466030E-004   4.3189154404644277E-004   4.3189154404644277E-004
  0.23153321504996985       0.23254053461825691       0.23153321504996985        4.8079302631335349E-002   4.8079302631335349E-002   4.7834859680701378E-002   4.7834859680701378E-002   3.8852425317062608E-002   3.4348596966008935E-002   2.5046861189983938E-002   2.5046861189983938E-002   2.5006980560043340E-002   2.5006980560043340E-002   3.3803669762763368E-003   7.4171132836799462E-003   9.7926489318491301E-003   9.7926489318491301E-003   3.8857638117158803E-003   3.8857638117158803E-003   3.8418454685681144E-003   3.8418454685681144E-003   3.7898899052776530E-003   3.7898899052776530E-003   1.3582358276647245E-003   1.3582358276647245E-003   1.3190833535129613E-003   1.3190833535129613E-003   1.3108439088602606E-003   1.3108439088602606E-003   9.1199978468885343E-004   9.1199978468885343E-004   8.9870905573121828E-004   8.9870905573121828E-004   4.3008548003832151E-004   4.3008548003832151E-004
  0.23091942525350861       0.23192501743845531       0.23091942525350861        4.7956070963584313E-002   4.7956070963584313E-002   4.7711881904839146E-002   4.7711881904839146E-002   3.8745929256796041E-002   3.4251631077211520E-002   2.4958147234027818E-002   2.4958147234027818E-002   2.4918354561600183E-002   2.4918354561600183E-002   3.3708365753096266E-003   7.3956902405157149E-003   9.7573982639546589E-003   9.7573982639546589E-003   3.8717540723335131E-003   3.8717540723335131E-003   3.8279648983163255E-003   3.8279648983163255E-003   3.7761557287004761E-003   3.7761557287004761E-003   1.3533924860808389E-003   1.3533924860808389E-003   1.3143579950785028E-003   1.3143579950785028E-003   1.3054875637268125E-003   1.3054875637268125E-003   9.0839924190142354E-004   9.0839924190142354E-004   8.9515463347112939E-004   8.9515463347112939E-004   4.2828397083751873E-004   4.2828397083751873E-004
  0.23030655886581439       0.23131042652123315       0.23030655886581439        4.7832993482284383E-002   4.7832993482284383E-002   4.7589058544147807E-002   4.7589058544147807E-002   3.8639584469863965E-002   3.4154795154871881E-002   2.4869614715274792E-002   2.4869614715274792E-002   2.4829909955396901E-002   2.4829909955396901E-002   3.3613182474354205E-003   7.3742950496458832E-003   9.7222190780906839E-003   9.7222190780906839E-003   3.8577729321945856E-003   3.8577729321945856E-003   3.8141127586873336E-003   3.8141127586873336E-003   3.7624498147578885E-003   3.7624498147578885E-003   1.3485586100483024E-003   1.3485586100483024E-003   1.3096419471243400E-003   1.3096419471243400E-003   1.3001443852486421E-003   1.3001443852486421E-003   9.0480699615321479E-004   9.0480699615321479E-004   8.9160842666749279E-004   8.9160842666749279E-004   4.2648701449486096E-004   4.2648701449486096E-004
  0.22969461711710432       0.23069676309742246       0.22969461711710432        4.7710070476574044E-002   4.7710070476574044E-002   4.7466389887438329E-002   4.7466389887438329E-002   3.8533391190918559E-002   3.4058089456902182E-002   2.4781263761448867E-002   2.4781263761448867E-002   2.4741646868850855E-002   2.4741646868850855E-002   3.3518120199352674E-003   7.3529277745014859E-003   9.6871114348204123E-003   9.6871114348204123E-003   3.8438204144111334E-003   3.8438204144111334E-003   3.8002890723861683E-003   3.8002890723861683E-003   3.7487721856565843E-003   3.7487721856565843E-003   1.3437342093345645E-003   1.3437342093345645E-003   1.3049352190169839E-003   1.3049352190169839E-003   1.2948143771725697E-003   1.2948143771725697E-003   9.0122305189786365E-004   9.0122305189786365E-004   8.8807043964576101E-004   8.8807043964576101E-004   4.2469461212449290E-004   4.2469461212449290E-004
  0.22908359983268792       0.23008402698898672       0.22908359983268792        4.7587301953699604E-002   4.7587301953699604E-002   4.7343875942209936E-002   4.7343875942209936E-002   3.8427349410932621E-002   3.3961514019424453E-002   2.4693094297076525E-002   2.4693094297076525E-002   2.4653565226382689E-002   2.4653565226382689E-002   3.3423178982989010E-003   7.3315884295266313E-003   9.6520753139630183E-003   9.6520753139630183E-003   3.8298965100047534E-003   3.8298965100047534E-003   3.7864938303227859E-003   3.7864938303227859E-003   3.7351228321428173E-003   3.7351228321428173E-003   1.3389192826145410E-003   1.3389192826145410E-003   1.3002378093002116E-003   1.3002378093002116E-003   1.2894975309646070E-003   1.2894975309646070E-003   8.9764740533576344E-004   8.9764740533576344E-004   8.8454066858374789E-004   8.8454066858374789E-004   4.2290676070891889E-004   4.2290676070891889E-004
  0.22847350753803092       0.22947221872000892       0.22847350753803092        4.7464688061777900E-002   4.7464688061777900E-002   4.7221516856539567E-002   4.7221516856539567E-002   3.8321459242476333E-002   3.3865068989389860E-002   2.4605106347548117E-002   2.4605106347548117E-002   2.4565665053175721E-002   2.4565665053175721E-002   3.3328358989188856E-003   7.3102770536687747E-003   9.6171107354153049E-003   9.6171107354153049E-003   3.8160012259242327E-003   3.8160012259242327E-003   3.7727270391866097E-003   3.7727270391866097E-003   3.7215017605746617E-003   3.7215017605746617E-003   1.3341138340725819E-003   1.3341138340725819E-003   1.2955497218923159E-003   1.2955497218923159E-003   1.2841938441595885E-003   1.2841938441595885E-003   8.9408005675091224E-004   8.9408005675091224E-004   8.8101911369034482E-004   8.8101911369034482E-004   4.2112345927006959E-004   4.2112345927006959E-004
  0.22786434075587358       0.22886133881183066       0.22786434075587358        4.7342228948660407E-002   4.7342228948660407E-002   4.7099312778237076E-002   4.7099312778237076E-002   3.8215720797758243E-002   3.3768754513529134E-002   2.4517299937554100E-002   2.4517299937554100E-002   2.4477946373713002E-002   2.4477946373713002E-002   3.3233660381755950E-003   7.2889936858435440E-003   9.5822177187946667E-003   9.5822177187946667E-003   3.8021345690064969E-003   3.8021345690064969E-003   3.7589887055554118E-003   3.7589887055554118E-003   3.7079089771985623E-003   3.7079089771985623E-003   1.3293178678573066E-003   1.3293178678573066E-003   1.2908709606760597E-003   1.2908709606760597E-003   1.2789033142302291E-003   1.2789033142302291E-003   8.9052100638936616E-004   8.9052100638936616E-004   8.7750577513678505E-004   8.7750577513678505E-004   4.1934470680733633E-004   4.1934470680733633E-004
  0.22725609896761767       0.22825138674151971       0.22725609896761767        4.7219924553064563E-002   4.7219924553064563E-002   4.6977263646412956E-002   4.6977263646412956E-002   3.8110134008321507E-002   3.3672570574098781E-002   2.4429674941500546E-002   2.4429674941500546E-002   2.4390409062342550E-002   2.4390409062342550E-002   3.3139083162856283E-003   7.2677383286361384E-003   9.5473962239946645E-003   9.5473962239946645E-003   3.7882965223535944E-003   3.7882965223535944E-003   3.7452788124911394E-003   3.7452788124911394E-003   3.6943444649934526E-003   3.6943444649934526E-003   1.3245313799101961E-003   1.3245313799101961E-003   1.2862015215271496E-003   1.2862015215271496E-003   1.2736259295799903E-003   1.2736259295799903E-003   8.8697024839850592E-004   8.8697024839850592E-004   8.7400064707381802E-004   8.7400064707381802E-004   4.1757049926955997E-004   4.1757049926955997E-004
  0.22664878304363525       0.22764236335018043       0.22664878304363525        4.7097775093177197E-002   4.7097775093177197E-002   4.6855369679063355E-002   4.6855369679063355E-002   3.8004699046906981E-002   3.3576517373156201E-002   2.4342231433748085E-002   2.4342231433748085E-002   2.4303053193166231E-002   2.4303053193166231E-002   3.3044627550856396E-003   7.2465110332187443E-003   9.5126462903657571E-003   9.5126462903657571E-003   3.7744871006435330E-003   3.7744871006435330E-003   3.7315973743387741E-003   3.7315973743387741E-003   3.6808082378888642E-003   3.6808082378888642E-003   1.3197543770961545E-003   1.3197543770961545E-003   1.2815414109771802E-003   1.2815414109771802E-003   1.2683616906425269E-003   1.2683616906425269E-003   8.8342778502187454E-004   8.8342778502187454E-004   8.7050373164419988E-004   8.7050373164419988E-004   4.1580083664878944E-004   4.1580083664878944E-004
  0.22604239315910210       0.22703426886845024       0.22604239315910210        4.6975780647663827E-002   4.6975780647663827E-002   4.6733630954952268E-002   4.6733630954952268E-002   3.7899415965681360E-002   3.3480595003026602E-002   2.4254969388222837E-002   2.4254969388222837E-002   2.4215878739950854E-002   2.4215878739950854E-002   3.2950293656314892E-003   7.2253118265305557E-003   9.4779679173444629E-003   9.4779679173444629E-003   3.7607063026918524E-003   3.7607063026918524E-003   3.7179443897269577E-003   3.7179443897269577E-003   3.6673002942635498E-003   3.6673002942635498E-003   1.3149868607960676E-003   1.3149868607960676E-003   1.2768906302071978E-003   1.2768906302071978E-003   1.2631105917838027E-003   1.2631105917838027E-003   8.7989361442403354E-004   8.7989361442403354E-004   8.6701502696392529E-004   8.6701502696392529E-004   4.1403571689557441E-004   4.1403571689557441E-004
  0.22543692914624608       0.22642710309616165       0.22543692914624608        4.6853941226383949E-002   4.6853941226383949E-002   4.6612047484181358E-002   4.6612047484181358E-002   3.7794284757352997E-002   3.3384803501781170E-002   2.4167888729339275E-002   2.4167888729339275E-002   2.4128885627000562E-002   2.4128885627000562E-002   3.2856081536672818E-003   7.2041407235715017E-003   9.4433610846875269E-003   9.4433610846875269E-003   3.7469541194933612E-003   3.7469541194933612E-003   3.7043198495355818E-003   3.7043198495355818E-003   3.6538206248290820E-003   3.6538206248290820E-003   1.3102288296868326E-003   1.3102288296868326E-003   1.2722491777600272E-003   1.2722491777600272E-003   1.2578726243771461E-003   1.2578726243771461E-003   8.7636773275749365E-004   8.7636773275749365E-004   8.6353452916270010E-004   8.6353452916270010E-004   4.1227513695322982E-004   4.1227513695322982E-004
  0.22483239152682899       0.22582086655363870       0.22483239152682899        4.6732256978152788E-002   4.6732256978152788E-002   4.6490619415515251E-002   4.6490619415515251E-002   3.7689305534446840E-002   3.3289143017252734E-002   2.4080989480508491E-002   2.4080989480508491E-002   2.4042073877515873E-002   2.4042073877515873E-002   3.2761991356905261E-003   7.1829977635036553E-003   9.4088258114905041E-003   9.4088258114905041E-003   3.7332305576752130E-003   3.7332305576752130E-003   3.6907237601312361E-003   3.6907237601312361E-003   3.6403692356182520E-003   3.6403692356182520E-003   1.3054802878556249E-003   1.3054802878556249E-003   1.2676170574557482E-003   1.2676170574557482E-003   1.2526477857366899E-003   1.2526477857366899E-003   8.7285014017601695E-004   8.7285014017601695E-004   8.6006223831984734E-004   8.6006223831984734E-004   4.1051909576056796E-004   4.1051909576056796E-004
  0.22422877979414610       0.22521555872984250       0.22422877979414610        4.6610727844979841E-002   4.6610727844979841E-002   4.6369346691347214E-002   4.6369346691347214E-002   3.7584478230983459E-002   3.3193613534200528E-002   2.3994271517114148E-002   2.3994271517114148E-002   2.3955443366818117E-002   2.3955443366818117E-002   3.2668023122164368E-003   7.1618829495724758E-003   9.3743620580168472E-003   9.3743620580168472E-003   3.7195356004856421E-003   3.7195356004856421E-003   3.6771561047181482E-003   3.6771561047181482E-003   3.6269461097471604E-003   3.6269461097471604E-003   1.3007412313020569E-003   1.3007412313020569E-003   1.2629942652246705E-003   1.2629942652246705E-003   1.2474360642617589E-003   1.2474360642617589E-003   8.6934083083394778E-004   8.6934083083394778E-004   8.5659814859239097E-004   8.5659814859239097E-004   4.0876758925881209E-004   4.0876758925881209E-004
  0.22362609481295290       0.22461118048904027       0.22362609481295290        4.6489354045183305E-002   4.6489354045183305E-002   4.6248229529795862E-002   4.6248229529795862E-002   3.7479803019244355E-002   3.3098215254763350E-002   2.3907734911420262E-002   2.3907734911420262E-002   2.3868994166909793E-002   2.3868994166909793E-002   3.2574177051335946E-003   7.1407963330473601E-003   9.3399698627708323E-003   9.3399698627708323E-003   3.7058692622635209E-003   3.7058692622635209E-003   3.6636168973016533E-003   3.6636168973016533E-003   3.6135512608041873E-003   3.6135512608041873E-003   1.2960116667859744E-003   1.2960116667859744E-003   1.2583808074929244E-003   1.2583808074929244E-003   1.2422374601713177E-003   1.2422374601713177E-003   8.6583980684634264E-004   8.6583980684634264E-004   8.5314226199537189E-004   8.5314226199537189E-004   4.0702061736015748E-004   4.0702061736015748E-004
  0.22302433642120628       0.22400773166580881       0.22302433642120628        4.6368135590578320E-002   4.6368135590578320E-002   4.6127267942911082E-002   4.6127267942911082E-002   3.7375279893287053E-002   3.3002948218757565E-002   2.3821379587955417E-002   2.3821379587955417E-002   2.3782726202206044E-002   2.3782726202206044E-002   3.2480453203718963E-003   7.1197379293348071E-003   9.3056492055397910E-003   9.3056492055397910E-003   3.6922315340148109E-003   3.6922315340148109E-003   3.6501061287704194E-003   3.6501061287704194E-003   3.6001846795063559E-003   3.6001846795063559E-003   1.2912915929950944E-003   1.2912915929950944E-003   1.2537766828120114E-003   1.2537766828120114E-003   1.2370519647894637E-003   1.2370519647894637E-003   8.6234706434164309E-004   8.6234706434164309E-004   8.4969457463419408E-004   8.4969457463419408E-004   4.0527817698604818E-004   4.0527817698604818E-004
  0.22242350412152961       0.22340521175844311       0.22242350412152961        4.6247072425554279E-002   4.6247072425554279E-002   4.6006461875460321E-002   4.6006461875460321E-002   3.7270908788989997E-002   3.2907812413041068E-002   2.3735205423068451E-002   2.3735205423068451E-002   2.3696639348990592E-002   2.3696639348990592E-002   3.2386851586571016E-003   7.0987077421474807E-003   9.2714000469574856E-003   9.2714000469574856E-003   3.6786223991347859E-003   3.6786223991347859E-003   3.6366237824729340E-003   3.6366237824729340E-003   3.5868463491105155E-003   3.5868463491105155E-003   1.2865810059837365E-003   1.2865810059837365E-003   1.2491818871644476E-003   1.2491818871644476E-003   1.2318795665386348E-003   1.2318795665386348E-003   8.5886259749473419E-004   8.5886259749473419E-004   8.4625508068583981E-004   8.4625508068583981E-004   4.0354026408188302E-004   4.0354026408188302E-004
  0.22182359810071520       0.22280362095132161       0.22182359810071520        4.6126164632490141E-002   4.6126164632490141E-002   4.5885811409908113E-002   4.5885811409908113E-002   3.7166689761149500E-002   3.2812807932938219E-002   2.3649212391161776E-002   2.3649212391161776E-002   2.3610733581500967E-002   2.3610733581500967E-002   3.2293372313929028E-003   7.0777057991876649E-003   9.2372223866230597E-003   9.2372223866230597E-003   3.6650418565020650E-003   3.6650418565020650E-003   3.6231698570964184E-003   3.6231698570964184E-003   3.5735362680478690E-003   3.5735362680478690E-003   1.2818799071663497E-003   1.2818799071663497E-003   1.2445964217608068E-003   1.2445964217608068E-003   1.2267202597174246E-003   1.2267202597174246E-003   8.5538640444012101E-004   8.5538640444012101E-004   8.4282377823572318E-004   8.4282377823572318E-004   4.0180687656636593E-004   4.0180687656636593E-004
  0.22122461820841596       0.22220295909073032       0.22122461820841596        4.6005412226014029E-002   4.6005412226014029E-002   4.5765316561111505E-002   4.5765316561111505E-002   3.7062622806080699E-002   3.2717934820548467E-002   2.3563400418140205E-002   2.3563400418140205E-002   2.3525008825525530E-002   2.3525008825525530E-002   3.2200015447534907E-003   7.0567321164058490E-003   9.2031162048562074E-003   9.2031162048562074E-003   3.6514898973343444E-003   3.6514898973343444E-003   3.6097443437380378E-003   3.6097443437380378E-003   3.5602544272399341E-003   3.5602544272399341E-003   1.2771882953070809E-003   1.2771882953070809E-003   1.2400202852260946E-003   1.2400202852260946E-003   1.2215740357009492E-003   1.2215740357009492E-003   8.5191848134471453E-004   8.5191848134471453E-004   8.3940066342693602E-004   8.3940066342693602E-004   4.0007801137466580E-004   4.0007801137466580E-004
  0.22062656463479902       0.22160322636441832       0.22062656463479902        4.5884815289582576E-002   4.5884815289582576E-002   4.5644977412608763E-002   4.5644977412608763E-002   3.6958707979343197E-002   3.2623193172063705E-002   2.3477769478547003E-002   2.3477769478547003E-002   2.3439465055441012E-002   2.3439465055441012E-002   3.2106781102430853E-003   7.0357867217245851E-003   9.1690815013034527E-003   9.1690815013034527E-003   3.6379665205286977E-003   3.6379665205286977E-003   3.5963472411021588E-003   3.5963472411021588E-003   3.5470008251333057E-003   3.5470008251333057E-003   1.2725061718300340E-003   1.2725061718300340E-003   1.2354534787793847E-003   1.2354534787793847E-003   1.2164408887686197E-003   1.2164408887686197E-003   8.4845882633441058E-004   8.4845882633441058E-004   8.3598573433613208E-004   8.3598573433613208E-004   3.9835366641638274E-004   3.9835366641638274E-004
  0.22002943689870086       0.22100442228691236       0.22002943689870086        4.5764373771453364E-002   4.5764373771453364E-002   4.5524793913027953E-002   4.5524793913027953E-002   3.6854945219931837E-002   3.2528582977480694E-002   2.3392319450669656E-002   2.3392319450669656E-002   2.3354102149465737E-002   2.3354102149465737E-002   3.2013669289223915E-003   7.0148696196025021E-003   9.1351182373489367E-003   9.1351182373489367E-003   3.6244717097789385E-003   3.6244717097789385E-003   3.5829785328313885E-003   3.5829785328313885E-003   3.5337754452734473E-003   3.5337754452734473E-003   1.2678335328968682E-003   1.2678335328968682E-003   1.2308959985065117E-003   1.2308959985065117E-003   1.2113208074177330E-003   1.2113208074177330E-003   8.4500743363976878E-004   8.4500743363976878E-004   8.3257898519487723E-004   8.3257898519487723E-004   3.9663383765753814E-004   3.9663383765753814E-004
  0.21943323486110808       0.22040654671584314       0.21943323486110811        4.5644087689010696E-002   4.5644087689010696E-002   4.5404766079976365E-002   4.5404766079976365E-002   3.6751334526361659E-002   3.2434104281132338E-002   2.3307050261718702E-002   2.3307050261718702E-002   2.3268920034690808E-002   2.3268920034690808E-002   3.1920680072054196E-003   6.9939808265233605E-003   9.1012263938160809E-003   9.1012263938160809E-003   3.6110054565031404E-003   3.6110054565031404E-003   3.5696382102200939E-003   3.5696382102200939E-003   3.5205782787751387E-003   3.5205782787751387E-003   1.2631703773442980E-003   1.2631703773442980E-003   1.2263478431021877E-003   1.2263478431021877E-003   1.2062137830692334E-003   1.2062137830692334E-003   8.4156429946279868E-004   8.4156429946279868E-004   8.2918041218062069E-004   8.2918041218062069E-004   3.9491852204521344E-004   3.9491852204521344E-004
  0.21883795805257616       0.21980959917747706       0.21883795805257616        4.5523956993106435E-002   4.5523956993106435E-002   4.5284893864672264E-002   4.5284893864672264E-002   3.6647875839794695E-002   3.2339757075124050E-002   2.3221961791577709E-002   2.3221961791577709E-002   2.3183918590928238E-002   2.3183918590928238E-002   3.1827813463719333E-003   6.9731203474362562E-003   9.0674059327117192E-003   9.0674059327117192E-003   3.5975677446431933E-003   3.5975677446431933E-003   3.5563262571560090E-003   3.5563262571560090E-003   3.5074093094254748E-003   3.5074093094254748E-003   1.2585167014208926E-003   1.2585167014208926E-003   1.2218090087365010E-003   1.2218090087365010E-003   1.2011198043003577E-003   1.2011198043003577E-003   8.3812941808927930E-004   8.3812941808927930E-004   8.2579000957929967E-004   8.2579000957929967E-004   3.9320771557029786E-004   3.9320771557029786E-004
  0.21824360634400508       0.21921357953937243       0.21824360634400508        4.5403981703394304E-002   4.5403981703394304E-002   4.5165177286988420E-002   4.5165177286988420E-002   3.6544569160611010E-002   3.2245541405630809E-002   2.3137053968735465E-002   2.3137053968735465E-002   2.3099097746545189E-002   2.3099097746545189E-002   3.1735069530296300E-003   6.9522881992574457E-003   9.0336568353561568E-003   9.0336568353561568E-003   3.5841585658150281E-003   3.5841585658150281E-003   3.5430426651287855E-003   3.5430426651287855E-003   3.4942685285313827E-003   3.4942685285313827E-003   1.2538725040333750E-003   1.2538725040333750E-003   1.2172794941718351E-003   1.2172794941718351E-003   1.1960388625901902E-003   1.1960388625901902E-003   8.3470278576239525E-004   8.3470278576239525E-004   8.2240777360885085E-004   8.2240777360885085E-004   3.9150141519725585E-004   3.9150141519725585E-004
  0.21765017960990238       0.21861848767269937       0.21765017960990238        4.5284161840419529E-002   4.5284161840419529E-002   4.5045616367687107E-002   4.5045616367687107E-002   3.6441414489897142E-002   3.2151457319549027E-002   2.3052326722082614E-002   2.3052326722082614E-002   2.3014457430309665E-002   2.3014457430309665E-002   3.1642448338640612E-003   6.9314843990760013E-003   8.9999790832240786E-003   8.9999790832240786E-003   3.5707779116959798E-003   3.5707779116959798E-003   3.5297874256884597E-003   3.5297874256884597E-003   3.4811559274588828E-003   3.4811559274588828E-003   1.2492377841108388E-003   1.2492377841108388E-003   1.2127592981920200E-003   1.2127592981920200E-003   1.1909709494306094E-003   1.1909709494306094E-003   8.3128439873543774E-004   8.3128439873543774E-004   8.1903370049708107E-004   8.1903370049708107E-004   3.8979961789365950E-004   3.8979961789365950E-004
  0.21705767673364096       0.21802432245470557       0.21705767673364096        4.5164497224692242E-002   4.5164497224692242E-002   4.4926210927929165E-002   4.4926210927929165E-002   3.6338411656509972E-002   3.2057504706749743E-002   2.2967779839006164E-002   2.2967779839006164E-002   2.2929997429630956E-002   2.2929997429630956E-002   3.1549949801075389E-003   6.9107089292711034E-003   8.9663726015382708E-003   8.9663726015382708E-003   3.5574257516142187E-003   3.5574257516142187E-003   3.5165605082451506E-003   3.5165605082451506E-003   3.4680714756720145E-003   3.4680714756720145E-003   1.2446125328412891E-003   1.2446125328412891E-003   1.2082484120308930E-003   1.2082484120308930E-003   1.1859160478437996E-003   1.1859160478437996E-003   8.2787424754888139E-004   8.2787424754888139E-004   8.1566778083299793E-004   8.1566778083299793E-004   3.8810231778209218E-004   3.8810231778209218E-004
  0.21646609760448118       0.21743108377134243       0.21646609760448118        4.5044987879911805E-002   4.5044987879911805E-002   4.4806960991626843E-002   4.4806960991626843E-002   3.6235560664217382E-002   3.1963683616695264E-002   2.2883413250513799E-002   2.2883413250513799E-002   2.2845717675391477E-002   2.2845717675391477E-002   3.1457573987085864E-003   6.8899618075221750E-003   8.9328373726020593E-003   8.9328373726020593E-003   3.5441020775773182E-003   3.5441020775773182E-003   3.5033619046755901E-003   3.5033619046755901E-003   3.4550151648593563E-003   3.4550151648593563E-003   1.2399967492684231E-003   1.2399967492684231E-003   1.2037468345836805E-003   1.2037468345836805E-003   1.1808741494366225E-003   1.1808741494366225E-003   8.2447232853385911E-004   8.2447232853385911E-004   8.1231001092116068E-004   8.1231001092116068E-004   3.8640951186697556E-004   3.8640951186697556E-004
  0.21587544178528514       0.21683877118124112       0.21587544178528514        4.4925633763982800E-002   4.4925633763982800E-002   4.4687866517040709E-002   4.4687866517040709E-002   3.6132861460114386E-002   3.1869994047223349E-002   2.2799226840984850E-002   2.2799226840984850E-002   2.2761618051892713E-002   2.2761618051892713E-002   3.1365320915391895E-003   6.8692430401054725E-003   8.8993733601784690E-003   8.8993733601784690E-003   3.5308068742269392E-003   3.5308068742269392E-003   3.4901915995593650E-003   3.4901915995593650E-003   3.4419869794904481E-003   3.4419869794904481E-003   1.2353904298849448E-003   1.2353904298849448E-003   1.1992545622574061E-003   1.1992545622574061E-003   1.1758452430195884E-003   1.1758452430195884E-003   8.2107863613581735E-004   8.2107863613581735E-004   8.0896038520482459E-004   8.0896038520482459E-004   3.8472119621274780E-004   3.8472119621274780E-004
  0.21528570851672066       0.21624738391992712       0.21528570851672066        4.4806434769778636E-002   4.4806434769778636E-002   4.4568927397543326E-002   4.4568927397543326E-002   3.6030313935330460E-002   3.1776435945173591E-002   2.2715220448902854E-002   2.2715220448902854E-002   2.2677698397587553E-002   2.2677698397587553E-002   3.1273190554546577E-003   6.8485526220306136E-003   8.8659805097803124E-003   8.8659805097803124E-003   3.5175401189545367E-003   3.5175401189545367E-003   3.4770495702937804E-003   3.4770495702937804E-003   3.4289868969298058E-003   3.4289868969298058E-003   1.2307935686715460E-003   1.2307935686715460E-003   1.1947715890091230E-003   1.1947715890091230E-003   1.1708293146567000E-003   1.1708293146567000E-003   8.1769316294666146E-004   8.1769316294666146E-004   8.0561889629774742E-004   8.0561889629774742E-004   3.8303736596095731E-004   3.8303736596095731E-004
  0.21469689737778577       0.21565692156219995       0.21469689737778577        4.4687390858617351E-002   4.4687390858617351E-002   4.4450143594804391E-002   4.4450143594804391E-002   3.5927918039878222E-002   3.1683009311161255E-002   2.2631393960997198E-002   2.2631393960997198E-002   2.2593958599124754E-002   2.2593958599124754E-002   3.1181182926104146E-003   6.8278905602106596E-003   8.8326587860913606E-003   8.8326587860913606E-003   3.5043017967687565E-003   3.5043017967687565E-003   3.4639358018215870E-003   3.4639358018215870E-003   3.4160149020056882E-003   3.4160149020056882E-003   1.2262061622479658E-003   1.2262061622479658E-003   1.1902979113694243E-003   1.1902979113694243E-003   1.1658263532888723E-003   1.1658263532888723E-003   8.1431590349968753E-004   8.1431590349968753E-004   8.0228553872983182E-004   8.0228553872983182E-004   3.8135801721814910E-004   3.8135801721814910E-004
  0.21410900729955087       0.21506738303310721       0.21410900729955087        4.4568501860874209E-002   4.4568501860874209E-002   4.4331514939839084E-002   4.4331514939839084E-002   3.5825673611143229E-002   3.1589714043093436E-002   2.2547747171816412E-002   2.2547747171816412E-002   2.2510398451067469E-002   2.2510398451067469E-002   3.1089297950515553E-003   6.8072568388547403E-003   8.7994081171457426E-003   8.7994081171457426E-003   3.4910918781184894E-003   3.4910918781184894E-003   3.4508502646626651E-003   3.4508502646626651E-003   3.4030709652792461E-003   3.4030709652792461E-003   1.2216282021882724E-003   1.2216282021882724E-003   1.1858335209482230E-003   1.1858335209482230E-003   1.1608363423521114E-003   1.1608363423521114E-003   8.1094684861161273E-004   8.1094684861161273E-004   7.9896030336270099E-004   7.9896030336270099E-004   3.7968314424229196E-004   3.7968314424229196E-004
  0.21352203755299076       0.21447876759854953       0.21352203755299076        4.4449767675658128E-002   4.4449767675658128E-002   4.4213041332248799E-002   4.4213041332248799E-002   3.5723580545660605E-002   3.1496550092890027E-002   2.2464279924425925E-002   2.2464279924425925E-002   2.2427017796445649E-002   2.2427017796445649E-002   3.0997535601460452E-003   6.7866514541272457E-003   8.7662284502558908E-003   8.7662284502558908E-003   3.4779103411126298E-003   3.4779103411126298E-003   3.4377929369248240E-003   3.4377929369248240E-003   3.3901550648175361E-003   3.3901550648175361E-003   1.2170596827200410E-003   1.2170596827200410E-003   1.1813784119431429E-003   1.1813784119431429E-003   1.1558592681775849E-003   1.1558592681775849E-003   8.0758599105235952E-004   8.0758599105235952E-004   7.9564318298580908E-004   7.9564318298580908E-004   3.7801274226259763E-004   3.7801274226259763E-004
  0.21293598774468989       0.21389107486096914       0.21293598774468989        4.4331188270033316E-002   4.4331188270033316E-002   4.4094722739442822E-002   4.4094722739442822E-002   3.5621638798392724E-002   3.1403517465844931E-002   2.2380992109657268E-002   2.2380992109657268E-002   2.2343816526005655E-002   2.2343816526005655E-002   3.0905895905237713E-003   6.7660744140087071E-003   8.7331197517152622E-003   8.7331197517152622E-003   3.4647571714014462E-003   3.4647571714014462E-003   3.4247638041860476E-003   3.4247638041860476E-003   3.3772671860766478E-003   3.3772671860766478E-003   1.2125006006843855E-003   1.2125006006843855E-003   1.1769325811003322E-003   1.1769325811003322E-003   1.1508951199404270E-003   1.1508951199404270E-003   8.0423332551203053E-004   8.0423332551203053E-004   7.9233417228378371E-004   7.9233417228378371E-004   3.7634680746197012E-004   3.7634680746197012E-004
  0.21235085618862978       0.21330430312657855       0.21235085618862978        4.4212763349531607E-002   4.4212763349531607E-002   4.3976558867876304E-002   4.3976558867876304E-002   3.5519848099495432E-002   3.1310615962136669E-002   2.2297883434775078E-002   2.2297883434775078E-002   2.2260794347117790E-002   2.2260794347117790E-002   3.0814378686137523E-003   6.7455256811219614E-003   8.7000819148379538E-003   8.7000819148379538E-003   3.4516323256435126E-003   3.4516323256435126E-003   3.4117628233060436E-003   3.4117628233060436E-003   3.3644072861057626E-003   3.3644072861057626E-003   1.2079509428725430E-003   1.2079509428725430E-003   1.1724960153657112E-003   1.1724960153657112E-003   1.1459438758746302E-003   1.1459438758746302E-003   8.0088883929009232E-004   8.0088883929009232E-004   7.8903325864686171E-004   7.8903325864686171E-004   3.7468533235098097E-004   3.7468533235098097E-004
  0.21176664251453942       0.21271845202101777       0.21176664251453942        4.4094492885920690E-002   4.4094492885920690E-002   4.3858549688744981E-002   4.3858549688744981E-002   3.5418208408034571E-002   3.1217845590893738E-002   2.2214953794164393E-002   2.2214953794164393E-002   2.2177951154078435E-002   2.2177951154078435E-002   3.0722983974308259E-003   6.7250052643156944E-003   8.6671149073149958E-003   8.6671149073149958E-003   3.4385357900462601E-003   3.4385357900462601E-003   3.3987899804147344E-003   3.3987899804147344E-003   3.3515753509069639E-003   3.3515753509069639E-003   1.2034107063169329E-003   1.2034107063169329E-003   1.1680687116719817E-003   1.1680687116719817E-003   1.1410055253666591E-003   1.1410055253666591E-003   7.9755252721690965E-004   7.9755252721690965E-004   7.8574043689814727E-004   7.8574043689814727E-004   3.7302831318232412E-004   3.7302831318232412E-004
  0.21118334538925854       0.21213352020433363       0.21118334538925854        4.3976376656077669E-002   4.3976376656077669E-002   4.3740694981533094E-002   4.3740694981533094E-002   3.5316719515603050E-002   3.1125206208437804E-002   2.2132202945614049E-002   2.2132202945614049E-002   2.2095286704730103E-002   2.2095286704730103E-002   3.0631711649400091E-003   6.7045131386490797E-003   8.6342186425292181E-003   8.6342186425292181E-003   3.4254675292433490E-003   3.4254675292433490E-003   3.3858452402719644E-003   3.3858452402719644E-003   3.3387713453442622E-003   3.3387713453442622E-003   1.1988798805703696E-003   1.1988798805703696E-003   1.1636506596582104E-003   1.1636506596582104E-003   1.1360800496664904E-003   1.1360800496664904E-003   7.9422437862518964E-004   7.9422437862518964E-004   7.8245569643474011E-004   7.8245569643474011E-004   3.7137574347787927E-004   3.7137574347787927E-004
  0.21060096381801813       0.21154950667590586       0.21060096381801813        4.3858414505407166E-002   4.3858414505407166E-002   4.3622994591349960E-002   4.3622994591349960E-002   3.5215381272746926E-002   3.1032697724933691E-002   2.2049630695211254E-002   2.2049630695211254E-002   2.2012800805163702E-002   2.2012800805163702E-002   3.0540561644133326E-003   6.6840492911002178E-003   8.6013930530554651E-003   8.6013930530554651E-003   3.4124275154939526E-003   3.4124275154939526E-003   3.3729285751912595E-003   3.3729285751912595E-003   3.3259952417535382E-003   3.3259952417535382E-003   1.1943584578276696E-003   1.1943584578276696E-003   1.1592418515398780E-003   1.1592418515398780E-003   1.1311674329037848E-003   1.1311674329037848E-003   7.9090438479098232E-004   7.9090438479098232E-004   7.7917902857181729E-004   7.7917902857181729E-004   3.6972761772543280E-004   3.6972761772543280E-004
  0.21001949649860979       0.21096641012680653       0.21001949649860979        4.3740606216803972E-002   4.3740606216803972E-002   4.3505448301858998E-002   4.3505448301858998E-002   3.5114193476372180E-002   3.0940320001615975E-002   2.1967236805530557E-002   2.1967236805530557E-002   2.1930493218003288E-002   2.1930493218003288E-002   3.0449533843042356E-003   6.6636136978324174E-003   8.5686380541627541E-003   8.5686380541627541E-003   3.3994157141837319E-003   3.3994157141837319E-003   3.3600399506778129E-003   3.3600399506778129E-003   3.3132470057366734E-003   3.3132470057366734E-003   1.1898464278988228E-003   1.1898464278988228E-003   1.1548422772071614E-003   1.1548422772071614E-003   1.1262676566228618E-003   1.1262676566228618E-003   7.8759253524103806E-004   7.8759253524103806E-004   7.7591042289813642E-004   7.7591042289813642E-004   3.6808392954506674E-004   3.6808392954506674E-004
  0.20943894214414560       0.21038422926346695       0.20943894214414563        4.3622951576383691E-002   4.3622951576383691E-002   4.3388055899941984E-002   4.3388055899941984E-002   3.5013155926236106E-002   3.0848072902349463E-002   2.1885021041734277E-002   2.1885021041734277E-002   2.1848363708458482E-002   2.1848363708458482E-002   3.0358628133271151E-003   6.6432063355992615E-003   8.5359535621405899E-003   8.5359535621405899E-003   3.3864320911051963E-003   3.3864320911051963E-003   3.3471793326401264E-003   3.3471793326401264E-003   3.3005266032948648E-003   3.3005266032948648E-003   1.1853437807328724E-003   1.1853437807328724E-003   1.1504519266860433E-003   1.1504519266860433E-003   1.1213807025282311E-003   1.1213807025282311E-003   7.8428881960759540E-004   7.8428881960759540E-004   7.7264986910666525E-004   7.7264986910666525E-004   3.6644467261041116E-004   3.6644467261041116E-004
  0.20885929948427551       0.20980296280889507       0.20885929948427551        4.3505450373469479E-002   4.3505450373469486E-002   4.3270817175685726E-002   4.3270817175685719E-002   3.4912268424933092E-002   3.0755956293618738E-002   2.1802983171554928E-002   2.1802983171554928E-002   2.1766412044306942E-002   2.1766412044306942E-002   3.0267844404563921E-003   6.6228271817423880E-003   8.5033394942921527E-003   8.5033394942921527E-003   3.3734766124549702E-003   3.3734766124549702E-003   3.3343466873872723E-003   3.3343466873872723E-003   3.2878340008258970E-003   3.2878340008258970E-003   1.1808505064170218E-003   1.1808505064170218E-003   1.1460707901374259E-003   1.1460707901374259E-003   1.1165065524832449E-003   1.1165065524832449E-003   7.8099322762755342E-004   7.8099322762755342E-004   7.6939735699374772E-004   7.6939735699374772E-004   3.6480984064818242E-004   3.6480984064818242E-004
  0.20828056662696470       0.20922260886266744       0.20828056662696470        4.3388102271235032E-002   4.3388102271235032E-002   4.3153731793314942E-002   4.3153731793314942E-002   3.4811530666856216E-002   3.0663969943133407E-002   2.1721122875088372E-002   2.1721122875088372E-002   2.1684637905782411E-002   2.1684637905782411E-002   3.0177182449327954E-003   6.6024761917589051E-003   8.4707957330721947E-003   8.4707957330721947E-003   3.3605492305883319E-003   3.3605492305883319E-003   3.3215419675186406E-003   3.3215419675186406E-003   3.2751691511680877E-003   3.2751691511680877E-003   1.1763665902353878E-003   1.1763665902353878E-003   1.1416988530393267E-003   1.1416988530393267E-003   1.1116451831539847E-003   1.1116451831539847E-003   7.7770574552020260E-004   7.7770574552020260E-004   7.6615287288422527E-004   7.6615287288422527E-004   3.6317942564188506E-004   3.6317942564188506E-004
  0.20770274297519722       0.20864316682300052       0.20770274297519722        4.3270907195336265E-002   4.3270907195336265E-002   4.3036799678954143E-002   4.3036799678954143E-002   3.4710942571826872E-002   3.0572113824472506E-002   2.1639440015927387E-002   2.1639440015927387E-002   2.1603041156423086E-002   2.1603041156423086E-002   3.0086642262888963E-003   6.5821533667004854E-003   8.4383222338769819E-003   8.4383222338769819E-003   3.3476499268367652E-003   3.3476499268367652E-003   3.3087651543352624E-003   3.3087651543352624E-003   3.2625320355483792E-003   3.2625320355483792E-003   1.1718920275202974E-003   1.1718920275202974E-003   1.1373361106673059E-003   1.1373361106673059E-003   1.1067965821117700E-003   1.1067965821117700E-003   7.7442636687627929E-004   7.7442636687627929E-004   7.6291641037808230E-004   7.6291641037808230E-004   3.6155342323235967E-004   3.6155342323235967E-004
  0.20712582603781288       0.20806463418865492       0.20712582603781288        4.3153864687171868E-002   4.3153864687171868E-002   4.2920020375337771E-002   4.2920020375337771E-002   3.4610503729947624E-002   3.0480387610148832E-002   2.1557934190191422E-002   2.1557934190191422E-002   2.1521621392576327E-002   2.1521621392576327E-002   2.9996223543837849E-003   6.5618586410177773E-003   8.4059188457592804E-003   8.4059188457592804E-003   3.3347786402908456E-003   3.3347786402908456E-003   3.2960161872986789E-003   3.2960161872986789E-003   3.2499225938121090E-003   3.2499225938121090E-003   1.1674267989493468E-003   1.1674267989493468E-003   1.1329825440086448E-003   1.1329825440086448E-003   1.1019607210575513E-003   1.1019607210575513E-003   7.7115507454969155E-004   7.7115507454969155E-004   7.5968795247907651E-004   7.5968795247907651E-004   3.5993182373806758E-004   3.5993182373806758E-004
  0.20654981461848498       0.20748700975684581       0.20654981461848498        4.3036974550594791E-002   4.3036974550594791E-002   4.2803393687072019E-002   4.2803393687072019E-002   3.4510213956720659E-002   3.0388791178522005E-002   2.1476605177458134E-002   2.1476605177458134E-002   2.1440378393855160E-002   2.1440378393855160E-002   2.9905926193664572E-003   6.5415919947114792E-003   8.3735854906982609E-003   8.3735854906982609E-003   3.3219353390112906E-003   3.3219353390112906E-003   3.2832950345660404E-003   3.2832950345660404E-003   3.2373407941872216E-003   3.2373407941872216E-003   1.1629708952463917E-003   1.1629708952463917E-003   1.1286381438462424E-003   1.1286381438462424E-003   1.0971375825945110E-003   1.0971375825945110E-003   7.6789185876395322E-004   7.6789185876395322E-004   7.5646748946427795E-004   7.5646748946427795E-004   3.5831462113375829E-004   3.5831462113375829E-004
  0.20597470658995218       0.20691029139124006       0.20597470658995218        4.2920236400406722E-002   4.2920236400406722E-002   4.2686919230143838E-002   4.2686919230143838E-002   3.4410072905564623E-002   3.0297324259938852E-002   2.1395452626236326E-002   2.1395452626236326E-002   2.1359311808943186E-002   2.1359311808943186E-002   2.9815749967953154E-003   6.5213533750408791E-003   8.3413220385569857E-003   8.3413220385569857E-003   3.3091199703592206E-003   3.3091199703592206E-003   3.2706016437922206E-003   3.2706016437922206E-003   3.2247865846246329E-003   3.2247865846246329E-003   1.1585242999510414E-003   1.1585242999510414E-003   1.1243028939588798E-003   1.1243028939588798E-003   1.0923271415632211E-003   1.0923271415632211E-003   7.6463670448690096E-004   7.6463670448690096E-004   7.5325500642407100E-004   7.5325500642407100E-004   3.5670180679141618E-004   3.5670180679141618E-004
  0.20540050016536429       0.20633447729686374       0.20540050016536429        4.2803649920271691E-002   4.2803649920271691E-002   4.2570596689254843E-002   4.2570596689254843E-002   3.4310080289148059E-002   3.0205986638865777E-002   2.1314476233599191E-002   2.1314476233599191E-002   2.1278421335038135E-002   2.1278421335038135E-002   2.9725694675630751E-003   6.5011427412462802E-003   8.3091283784973140E-003   8.3091283784973140E-003   3.2963324893637022E-003   3.2963324893637022E-003   3.2579359702278330E-003   3.2579359702278330E-003   3.2122599205887535E-003   3.2122599205887535E-003   1.1540869992596240E-003   1.1540869992596240E-003   1.1199767807161210E-003   1.1199767807161210E-003   1.0875293757003749E-003   1.0875293757003749E-003   7.6138959864078257E-004   7.6138959864078257E-004   7.5005049037784439E-004   7.5005049037784439E-004   3.5509337305448591E-004   3.5509337305448591E-004
  0.20482719326620386       0.20575956538625284       0.20482719326620386        4.2687214734419388E-002   4.2687214734419388E-002   4.2454425689814335E-002   4.2454425689814335E-002   3.4210235769330154E-002   3.0114778053365043E-002   2.1233675655984923E-002   2.1233675655984923E-002   2.1197706628746971E-002   2.1197706628746971E-002   2.9635760079864235E-003   6.4809600423066686E-003   8.2770043835175677E-003   8.2770043835175677E-003   3.2835728446356767E-003   3.2835728446356767E-003   3.2452979627672022E-003   3.2452979627672022E-003   3.1997607512584446E-003   3.1997607512584446E-003   1.1496589771378041E-003   1.1496589771378041E-003   1.1156597883132894E-003   1.1156597883132894E-003   1.0827442603509256E-003   1.0827442603509256E-003   7.5815052652416679E-004   7.5815052652416679E-004   7.4685392674278279E-004   7.4685392674278279E-004   3.5348931146496516E-004   3.5348931146496516E-004
  0.20425478415248444       0.20518555391141516       0.20425478415248444        4.2570930535606191E-002   4.2570930535606191E-002   4.2338405925610632E-002   4.2338405925610632E-002   3.4110539066906337E-002   3.0023698295343359E-002   2.1153050598062047E-002   2.1153050598062047E-002   2.1117167394856889E-002   2.1117167394856889E-002   2.9545945996902762E-003   6.4608052391224450E-003   8.2449499457828181E-003   8.2449499457828181E-003   3.2708409924013036E-003   3.2708409924013036E-003   3.2326875778480126E-003   3.2326875778480126E-003   3.1872890332740700E-003   3.1872890332740700E-003   1.1452402201902738E-003   1.1452402201902738E-003   1.1113519035191297E-003   1.1113519035191297E-003   1.0779717737328478E-003   1.0779717737328478E-003   7.5491947537521266E-004   7.5491947537521266E-004   7.4366530285041859E-004   7.4366530285041859E-004   3.5188961452837169E-004   3.5188961452837169E-004
  0.20368326985724788       0.20461243989394670       0.20368326985724788        4.2454796767048324E-002   4.2454796767048324E-002   4.2222536841468115E-002   4.2222536841468108E-002   3.4010989688934345E-002   2.9932746961439782E-002   2.1072600592283924E-002   2.1072600592283924E-002   2.1036803166124697E-002   2.1036803166124697E-002   2.9456252050420184E-003   6.4406782493894657E-003   8.2129648889814073E-003   8.2129648889814073E-003   3.2581368616906008E-003   3.2581368616906008E-003   3.2201047449721795E-003   3.2201047449721795E-003   3.1748446966376772E-003   3.1748446966376772E-003   1.1408307055786107E-003   1.1408307055786107E-003   1.1070531038969091E-003   1.1070531038969091E-003   1.0732118838907882E-003   1.0732118838907882E-003   7.5169642553849381E-004   7.5169642553849381E-004   7.4048459922945373E-004   7.4048459922945373E-004   3.5029427134087080E-004   3.5029427134087080E-004
  0.20311264900581263       0.20404022195217175       0.20311264900581263        4.2338813195198201E-002   4.2338813195198201E-002   4.2106818204720446E-002   4.2106818204720446E-002   3.3911587419778046E-002   2.9841923901638544E-002   2.0992325395910845E-002   2.0992325395910845E-002   2.0956613699876010E-002   2.0956613699876010E-002   2.9366678113904661E-003   6.4205790468726542E-003   8.1810491261712463E-003   8.1810491261712463E-003   3.2454604170328969E-003   3.2454604170328969E-003   3.2075494288030075E-003   3.2075494288030075E-003   3.1624277061270962E-003   3.1624277061270962E-003   1.1364304227811730E-003   1.1364304227811730E-003   1.1027633790182041E-003   1.1027633790182041E-003   1.0684645721936964E-003   1.0684645721936964E-003   7.4848136637413248E-004   7.4848136637413248E-004   7.3731180530595846E-004   7.3731180530595846E-004   3.4870327546528005E-004   3.4870327546528005E-004
  0.20254291837841693       0.20346889685416295       0.20254291837841693        4.2222979211224441E-002   4.2222979211224441E-002   4.1991249408283096E-002   4.1991249408283096E-002   3.3812331722360811E-002   2.9751228672230623E-002   2.0912224507203332E-002   2.0912224507203332E-002   2.0876598494714568E-002   2.0876598494714568E-002   2.9277223771175991E-003   6.4005075403491454E-003   8.1492024674295286E-003   8.1492024674295286E-003   3.2328115820574677E-003   3.2328115820574677E-003   3.1950215534953816E-003   3.1950215534953816E-003   3.1500379864591735E-003   3.1500379864591735E-003   1.1320393470750198E-003   1.1320393470750198E-003   1.0984827046107341E-003   1.0984827046107341E-003   1.0637298047125607E-003   1.0637298047125607E-003   7.4527427687630908E-004   7.4527427687630908E-004   7.3414690027655749E-004   7.3414690027655749E-004   3.4711661533806573E-004   3.4711661533806573E-004
  0.20197407603259063       0.20289846264885358       0.20197407603259063        4.2107294465582285E-002   4.2107294465582278E-002   4.1875830103775991E-002   4.1875830103775984E-002   3.3713222282062916E-002   2.9660661032754471E-002   2.0832297604804467E-002   2.0832297604804467E-002   2.0796757229435737E-002   2.0796757229435737E-002   2.9187888806475716E-003   6.3804636835803254E-003   8.1174247945418384E-003   8.1174247945418384E-003   3.2201903088777168E-003   3.2201903088777168E-003   3.1825210714172122E-003   3.1825210714172122E-003   3.1376754902544103E-003   3.1376754902544103E-003   1.1276574636198242E-003   1.1276574636198242E-003   1.0942110660373452E-003   1.0942110660373452E-003   1.0590075582102027E-003   1.0590075582102027E-003   7.4207514327324984E-004   7.4207514327324984E-004   7.3098987047708964E-004   7.3098987047708964E-004   3.4553428297979605E-004   3.4553428297979605E-004
  0.20140611881495152       0.20232891617086987       0.20140611881495152        4.1991758362135548E-002   4.1991758362135548E-002   4.1760559696803333E-002   4.1760559696803326E-002   3.3614258573241636E-002   2.9570220549905334E-002   2.0752544197902546E-002   2.0752544197902546E-002   2.0717089413563230E-002   2.0717089413563230E-002   2.9098672813798044E-003   6.3604473876545447E-003   8.0857159219135250E-003   8.0857159219135250E-003   3.2075965228480149E-003   3.2075965228480149E-003   3.1700479084345100E-003   3.1700479084345100E-003   3.1253401439254023E-003   3.1253401439254023E-003   1.1232847482801963E-003   1.1232847482801963E-003   1.0899484396004774E-003   1.0899484396004774E-003   1.0542977994617980E-003   1.0542977994617980E-003   7.3888394502015964E-004   7.3888394502015964E-004   7.2784069555980268E-004   7.2784069555980268E-004   3.4395626706524202E-004   3.4395626706524202E-004
  0.20083904422629251       0.20176025491083757       0.20083904422629251        4.1876370437378747E-002   4.1876370437378747E-002   4.1645437725307335E-002   4.1645437725307342E-002   3.3515440184165010E-002   2.9479906894451000E-002   2.0672963888414872E-002   2.0672963888414872E-002   2.0637594649252449E-002   2.0637594649252449E-002   2.9009575489748998E-003   6.3404585866974400E-003   8.0540757008097236E-003   8.0540757008097236E-003   3.1950301639655024E-003   3.1950301639655024E-003   3.1576020049172049E-003   3.1576020049172049E-003   3.1130318882303426E-003   3.1130318882303426E-003   1.1189211819987637E-003   1.1189211819987637E-003   1.0856948065538234E-003   1.0856948065538234E-003   1.0496005007507928E-003   1.0496005007507928E-003   7.3570066529582586E-004   7.3570066529582586E-004   7.2469935885184189E-004   7.2469935885184189E-004   3.4238255811608537E-004   3.4238255811608537E-004
  0.20027284918400817       0.20119247577434585       0.20027284918400817        4.1761130107801712E-002   4.1761130107801712E-002   4.1530463608403005E-002   4.1530463608403005E-002   3.3416766601373625E-002   2.9389719644169088E-002   2.0593556197195044E-002   2.0593556197195044E-002   2.0558272457684223E-002   2.0558272457684223E-002   2.8920596439153921E-003   6.3204971942584344E-003   8.0225039502581329E-003   8.0225039502581329E-003   3.1824911594267547E-003   3.1824911594267547E-003   3.1451832885586316E-003   3.1451832885586316E-003   3.1007506513927897E-003   3.1007506513927897E-003   1.1145667412676581E-003   1.1145667412676581E-003   1.0814501438136774E-003   1.0814501438136774E-003   1.0449156296051336E-003   1.0449156296051336E-003   7.3252528404835020E-004   7.3252528404835020E-004   7.2156584049257112E-004   7.2156584049257112E-004   3.4081314506198307E-004   3.4081314506198307E-004
  0.19970753064313398       0.20062557570472389       0.19970753064313398        4.1646036799755815E-002   4.1646036799755815E-002   4.1415636772380381E-002   4.1415636772380381E-002   3.3318237317883165E-002   2.9299658382724220E-002   2.0514320651309679E-002   2.0514320651309679E-002   2.0479122366248024E-002   2.0479122366248024E-002   2.8831735272587945E-003   6.3005631251937845E-003   7.9910004917491742E-003   7.9910004917491742E-003   3.1699794374098087E-003   3.1699794374098087E-003   3.1327916880256809E-003   3.1327916880256809E-003   3.0884963626011779E-003   3.0884963626011779E-003   1.1102214029133368E-003   1.1102214029133368E-003   1.0772144286233967E-003   1.0772144286233967E-003   1.0402431539543290E-003   1.0402431539543290E-003   7.2935778148876381E-004   7.2935778148876381E-004   7.1844012088120163E-004   7.1844012088120163E-004   3.3924801696863201E-004   3.3924801696863201E-004
  0.19914308559619587       0.20005955168288861       0.19914308559619587        4.1531089944056521E-002   4.1531089944056521E-002   4.1300956650681966E-002   4.1300956650681966E-002   3.3219851833161070E-002   2.9209722699650383E-002   2.0435256784005682E-002   2.0435256784005682E-002   2.0400143908509239E-002   2.0400143908509239E-002   2.8742991606360959E-003   6.2806562956631545E-003   7.9595651492234305E-003   7.9595651492234305E-003   3.1574949270690980E-003   3.1574949270690980E-003   3.1204271329537624E-003   3.1204271329537624E-003   3.0762689520037780E-003   3.0762689520037780E-003   1.1058851440949749E-003   1.1058851440949749E-003   1.0729876385518124E-003   1.0729876385518124E-003   1.0355830421268776E-003   1.0355830421268776E-003   7.2619813808946537E-004   7.2619813808946537E-004   7.1532218067525493E-004   7.1532218067525493E-004   3.3768716303687023E-004   3.3768716303687023E-004
  0.19857951076821920       0.19949440042150274       0.19857951076821920        4.1416288917449362E-002   4.1416288917449362E-002   4.1186422621921216E-002   4.1186422621921216E-002   3.3121609599961778E-002   2.9119912141751206E-002   2.0356364092017992E-002   2.0356364092017992E-002   2.0321336581563178E-002   2.0321336581563178E-002   2.8654365014559417E-003   6.2607766123723343E-003   7.9281977320978265E-003   7.9281977320978265E-003   3.1450375517943765E-003   3.1450375517943765E-003   3.1080895472705254E-003   3.1080895472705254E-003   3.0640683441065762E-003   3.0640683441065762E-003   1.1015579399629351E-003   1.1015579399629351E-003   1.0687697492108440E-003   1.0687697492108440E-003   1.0309352603351061E-003   1.0309352603351061E-003   7.2304633287866764E-004   7.2304633287866764E-004   7.1221199910752038E-004   7.1221199910752038E-004   3.3613057176032260E-004   3.3613057176032260E-004
  0.19801680231665444       0.19893011806405958       0.19801680231665444        4.1301632980481659E-002   4.1301632980481659E-002   4.1072033948798832E-002   4.1072033948798832E-002   3.3023509971991181E-002   2.9030226165239273E-002   2.0277641993724897E-002   2.0277641993724897E-002   2.0242699804236024E-002   2.0242699804236024E-002   2.8565854981796725E-003   6.2409239619778071E-003   7.8968980186282494E-003   7.8968980186282494E-003   3.1326072226037882E-003   3.1326072226037882E-003   3.0957788426527926E-003   3.0957788426527926E-003   3.0518944513032334E-003   3.0518944513032334E-003   1.0972397613626299E-003   1.0972397613626299E-003   1.0645607320176112E-003   1.0645607320176112E-003   1.0262997702172041E-003   1.0262997702172041E-003   7.1990234177193846E-004   7.1990234177193846E-004   7.0910955233970802E-004   7.0910955233970802E-004   3.3457823010263251E-004   3.3457823010263251E-004
  0.19745495705219540       0.19836670140911636       0.19745495705219540        4.1187121526195594E-002   4.1187121526195594E-002   4.0957790026217425E-002   4.0957790026217425E-002   3.2925552416723153E-002   2.8940664330292288E-002   2.0199090000033212E-002   2.0199090000033212E-002   2.0164233087785154E-002   2.0164233087785154E-002   2.8477461095207058E-003   6.2210982541525024E-003   7.8656658238534360E-003   7.8656658238534360E-003   3.1202038651272517E-003   3.1202038651272517E-003   3.0834949452504205E-003   3.0834949452504205E-003   3.0397472003022351E-003   3.0397472003022351E-003   1.0929305842076712E-003   1.0929305842076712E-003   1.0603605633307698E-003   1.0603605633307698E-003   1.0216765389038027E-003   1.0216765389038027E-003   7.1676614439886545E-004   7.1676614439886545E-004   7.0601482019895740E-004   7.0601482019895740E-004   3.3303012686882144E-004   3.3303012686882144E-004
  0.19689397122089813       0.19780414668900528       0.19689397122089813        4.1072753831985200E-002   4.1072753831985200E-002   4.0843690133716769E-002   4.0843690133716769E-002   3.2827736303083971E-002   2.8851226106950595E-002   2.0120707543984734E-002   2.0120707543984734E-002   2.0085935865690165E-002   2.0085935865690165E-002   2.8389182852891375E-003   6.2012993786204401E-003   7.8345009318473591E-003   7.8345009318473591E-003   3.1078273927011985E-003   3.1078273927011985E-003   3.0712377690399447E-003   3.0712377690399447E-003   3.0276265057766014E-003   3.0276265057766014E-003   1.0886303801334173E-003   1.0886303801334173E-003   1.0561692153403027E-003   1.0561692153403027E-003   1.0170655289837187E-003   1.0170655289837187E-003   7.1363771729762997E-004   7.1363771729762997E-004   7.0292777946231566E-004   7.0292777946231566E-004   3.3148624934495639E-004   3.3148624934495639E-004
  0.19633384051217456       0.19724244957785306       0.19633384051217456        4.0958529061067291E-002   4.0958529061067291E-002   4.0729733436944547E-002   4.0729733436944547E-002   3.2730060902804850E-002   2.8761910876328095E-002   2.0042493982127655E-002   2.0042493982127655E-002   2.0007807495023552E-002   2.0007807495023552E-002   2.8301019665080696E-003   6.1815272054224421E-003   7.8034030962645341E-003   7.8034030962645341E-003   3.0954777065858785E-003   3.0954777065858785E-003   3.0590072160402615E-003   3.0590072160402615E-003   3.0155322705778366E-003   3.0155322705778366E-003   1.0843391165706678E-003   1.0843391165706678E-003   1.0519866561397287E-003   1.0519866561397287E-003   1.0124666985960086E-003   1.0124666985960086E-003   7.1051703397486082E-004   7.1051703397486082E-004   6.9984840391592912E-004   6.9984840391592912E-004   3.2994658332965071E-004   3.2994658332965071E-004
  0.19577456096902660       0.19668160610435634       0.19577456096902660        4.0844446448018094E-002   4.0844446448018094E-002   4.0615919172759127E-002   4.0615919172759127E-002   3.2632525549127087E-002   2.8672718075721072E-002   1.9964448721748313E-002   1.9964448721748313E-002   1.9929847383544228E-002   1.9929847383544228E-002   2.8212970997357747E-003   6.1617816170387255E-003   7.7723720909278274E-003   7.7723720909278274E-003   3.0831547160553542E-003   3.0831547160553542E-003   3.0468031962090705E-003   3.0468031962090705E-003   3.0034644054109656E-003   3.0034644054109656E-003   1.0800567637256409E-003   1.0800567637256409E-003   1.0478128565294578E-003   1.0478128565294578E-003   1.0078800089168216E-003   1.0078800089168216E-003   7.0740406998478643E-004   7.0740406998478643E-004   6.9677666936701968E-004   6.9677666936701968E-004   3.2841111564097425E-004   3.2841111564097425E-004
  0.19521612838389643       0.19612161204594519       0.19521612838389643        4.0730505175583923E-002   4.0730505175583923E-002   4.0502246526329402E-002   4.0502246526329402E-002   3.2535129531454848E-002   2.8583647102283279E-002   1.9886571136496230E-002   1.9886571136496230E-002   1.9852054905414425E-002   1.9852054905414425E-002   2.8125036275577957E-003   6.1420624870656138E-003   7.7414076762815148E-003   7.7414076762815148E-003   3.0708583250751180E-003   3.0708583250751180E-003   3.0346256142489681E-003   3.0346256142489681E-003   2.9914228157876220E-003   2.9914228157876220E-003   1.0757832899509247E-003   1.0757832899509247E-003   1.0436477855049731E-003   1.0436477855049731E-003   1.0033054191974072E-003   1.0033054191974072E-003   7.0429879956238452E-004   7.0429879956238452E-004   6.9371255032159242E-004   6.9371255032159242E-004   3.2687983245515236E-004   3.2687983245515236E-004
  0.19465853860167223       0.19556246323263485       0.19465853860167223        4.0616704436457617E-002   4.0616704436457617E-002   4.0388714692766441E-002   4.0388714692766441E-002   3.2437872148191021E-002   2.8494697361339576E-002   1.9808860608718594E-002   1.9808860608718594E-002   1.9774429443488124E-002   1.9774429443488124E-002   2.8037214933558097E-003   6.1223696909112587E-003   7.7105096162241029E-003   7.7105096162241029E-003   3.0585884389868197E-003   3.0585884389868197E-003   3.0224743762277337E-003   3.0224743762277337E-003   2.9794074085725980E-003   2.9794074085725980E-003   1.0715186640682082E-003   1.0715186640682082E-003   1.0394914125207476E-003   1.0394914125207476E-003   9.9874288925425286E-004   9.9874288925425286E-004   7.0120119731298489E-004   7.0120119731298489E-004   6.9065602165167546E-004   6.9065602165167546E-004   3.2535272014031039E-004   3.2535272014031039E-004
  0.19410178662454602       0.19500415464938042       0.19410178662454602        4.0503043250521648E-002   4.0503043250521648E-002   4.0275322694800018E-002   4.0275322694800018E-002   3.2340752550586341E-002   2.8405868123565492E-002   1.9731316404809702E-002   1.9731316404809702E-002   1.9696970264797230E-002   1.9696970264797230E-002   2.7949506272055826E-003   6.1027030741757386E-003   7.6796776285471763E-003   7.6796776285471763E-003   3.0463449448273920E-003   3.0463449448273920E-003   3.0103493700879480E-003   3.0103493700879480E-003   2.9674180727116092E-003   2.9674180727116092E-003   1.0672628485271615E-003   1.0672628485271615E-003   1.0353437008229359E-003   1.0353437008229359E-003   9.9419237215513448E-004   9.9419237215513448E-004   6.9811123324569073E-004   6.9811123324569073E-004   6.8760705369465052E-004   6.8760705369465052E-004   3.2382976280871125E-004   3.2382976280871125E-004
  0.19354586781399993       0.19444668164142398       0.19354586781399993        4.0389520710094259E-002   4.0389520710094259E-002   4.0162069627446534E-002   4.0162069627446534E-002   3.2243769952377585E-002   2.8317158716709027E-002   1.9653937842846168E-002   1.9653937842846168E-002   1.9619676688003643E-002   1.9619676688003643E-002   2.7861909648046303E-003   6.0830624950962212E-003   7.6489114515884893E-003   7.6489114515884893E-003   3.0341277377978607E-003   3.0341277377978607E-003   2.9982504918600709E-003   2.9982504918600709E-003   2.9554547051516382E-003   2.9554547051516382E-003   1.0630158086044254E-003   1.0630158086044254E-003   1.0312046164150167E-003   1.0312046164150167E-003   9.8965382406635710E-004   9.8965382406635710E-004   6.9502887945778957E-004   6.9502887945778957E-004   6.8456561884907446E-004   6.8456561884907446E-004   3.2231094561300611E-004   3.2231094561300611E-004
  0.19299077729314262       0.19389003931496004       0.19299077729314262        4.0276135857930280E-002   4.0276135857930280E-002   4.0048954536298809E-002   4.0048954536298809E-002   3.2146923525536726E-002   2.8228568430244769E-002   1.9576724209327257E-002   1.9576724209327257E-002   1.9542548000230746E-002   1.9542548000230746E-002   2.7774424380582869E-003   6.0634478034383857E-003   7.6182108111282265E-003   7.6182108111282265E-003   3.0219367081176242E-003   3.0219367081176242E-003   2.9861776326438930E-003   2.9861776326438930E-003   2.9435171979680045E-003   2.9435171979680045E-003   1.0587775078344330E-003   1.0587775078344330E-003   1.0270741236046393E-003   1.0270741236046393E-003   9.8512719936581263E-004   9.8512719936581263E-004   6.9195410681665182E-004   6.9195410681665182E-004   6.8153168830059911E-004   6.8153168830059911E-004   3.2079625311062337E-004   3.2079625311062337E-004
  0.19243650995054329       0.19333422254097921       0.19243650995054329        4.0162887687932608E-002   4.0162887687932608E-002   3.9935976418237339E-002   3.9935976418237339E-002   3.2050212400921950E-002   2.8140096515960927E-002   1.9499674759823251E-002   1.9499674759823251E-002   1.9465583457711481E-002   1.9465583457711481E-002   2.7687049751363942E-003   6.0438588406258502E-003   7.5875754206474640E-003   7.5875754206474640E-003   3.0097717411273622E-003   3.0097717411273622E-003   2.9741306787106629E-003   2.9741306787106629E-003   2.9316054384656248E-003   2.9316054384656248E-003   1.0545479080444657E-003   1.0545479080444657E-003   1.0229521850379617E-003   1.0229521850379617E-003   9.8061245068600160E-004   9.8061245068600160E-004   6.8888688498788266E-004   6.8888688498788266E-004   6.7850523204978502E-004   6.7850523204978502E-004   3.1928566927846646E-004   3.1928566927846646E-004
  0.19188306014897388       0.19277922566319874       0.19188306014897388        4.0049775085547502E-002   4.0049775085547502E-002   3.9823134161969739E-002   3.9823134161969739E-002   3.1953635617434605E-002   2.8051742141435108E-002   1.9422788678642146E-002   1.9422788678642146E-002   1.9388782245499829E-002   1.9388782245499829E-002   2.7599784958768246E-003   6.0242954294382357E-003   7.5570049652920225E-003   7.5570049652920225E-003   2.9976327109216988E-003   2.9976327109216988E-003   2.9621095051977925E-003   2.9621095051977925E-003   2.9197193029448986E-003   2.9197193029448986E-003   1.0503269671398243E-003   1.0503269671398243E-003   1.0188387595414085E-003   1.0188387595414085E-003   9.7610952655743900E-004   9.7610952655743900E-004   6.8582718083282860E-004   6.8582718083282860E-004   6.7548621733098382E-004   6.7548621733098382E-004   3.1777917672483113E-004   3.1777917672483113E-004
  0.19133042261606176       0.19222504339119920       0.19133042261606176        3.9936797009715710E-002   3.9936797009715710E-002   3.9710426729548692E-002   3.9710426729548692E-002   3.1857192277417935E-002   2.7963504532193800E-002   1.9346065202686710E-002   1.9346065202686710E-002   1.9312143601191586E-002   1.9312143601191586E-002   2.7512629258247020E-003   6.0047574054875857E-003   7.5264991511197858E-003   7.5264991511197858E-003   2.9855194999047984E-003   2.9855194999047984E-003   2.9501139954748344E-003   2.9501139954748344E-003   2.9078586758504361E-003   2.9078586758504361E-003   1.0461146459028498E-003   1.0461146459028498E-003   1.0147338087476967E-003   1.0147338087476967E-003   9.7161837866798981E-004   9.7161837866798981E-004   6.8277496334006671E-004   6.8277496334006671E-004   6.7247461347830445E-004   6.7247461347830445E-004   3.1627675911841374E-004   3.1627675911841374E-004
  0.19077859126615704       0.19167166961900522       0.19077859126615704        3.9823952252020386E-002   3.9823952252020386E-002   3.9597852916096993E-002   3.9597852916096993E-002   3.1760881341057798E-002   2.7875382783609876E-002   1.9269503457899344E-002   1.9269503457899344E-002   1.9235666651550021E-002   1.9235666651550021E-002   2.7425581776529253E-003   5.9852445755684096E-003   7.4960576400707893E-003   7.4960576400707893E-003   2.9734319729683312E-003   2.9734319729683312E-003   2.9381440155723400E-003   2.9381440155723400E-003   2.8960234244874723E-003   2.8960234244874723E-003   1.0419108990135139E-003   1.0419108990135139E-003   1.0106372883452973E-003   1.0106372883452973E-003   9.6713895228887805E-004   9.6713895228887805E-004   6.7973019711894402E-004   6.7973019711894402E-004   6.6947038550571830E-004   6.6947038550571830E-004   3.1477839798553872E-004   3.1477839798553872E-004
  0.19022756038280936       0.19111909861086213       0.19022756038280936        3.9711239678358129E-002   3.9711239678358129E-002   3.9485411590901208E-002   3.9485411590901208E-002   3.1664701832725441E-002   2.7787376049682375E-002   1.9193102623538606E-002   1.9193102623538606E-002   1.9159350576601095E-002   1.9159350576601095E-002   2.7338641698074727E-003   5.9657567594580104E-003   7.4656801152856852E-003   7.4656801152856852E-003   2.9613700034283198E-003   2.9613700034283198E-003   2.9261994398668929E-003   2.9261994398668929E-003   2.8842134244183486E-003   2.8842134244183486E-003   1.0377156840681958E-003   1.0377156840681958E-003   1.0065491568674897E-003   1.0065491568674897E-003   9.6267119589570971E-004   9.6267119589570971E-004   6.7669284893708134E-004   6.7669284893708134E-004   6.6647350055762877E-004   6.6647350055762877E-004   3.1328407592895680E-004   3.1328407592895680E-004
  0.18967732344706995       0.19056732382626407       0.18967732344706995        3.9598657989269655E-002   3.9598657989269655E-002   3.9373101458319161E-002   3.9373101458319161E-002   3.1568652636465681E-002   2.7699483355907589E-002   1.9116861769727100E-002   1.9116861769727100E-002   1.9083194447361562E-002   1.9083194447361562E-002   2.7251808080214950E-003   5.9462937484802544E-003   7.4353662165146097E-003   7.4353662165146097E-003   2.9493334473779187E-003   2.9493334473779187E-003   2.9142801256834866E-003   2.9142801256834866E-003   2.8724285343510437E-003   2.8724285343510437E-003   1.0335289526595768E-003   1.0335289526595768E-003   1.0024693669999319E-003   1.0024693669999319E-003   9.5821505166853067E-004   9.5821505166853067E-004   6.7366288126208349E-004   6.7366288126208349E-004   6.6348392153661002E-004   6.6348392153661002E-004   3.1179377345041649E-004   3.1179377345041649E-004
  0.18912787402244524       0.19001633880738131       0.18912787402244524        3.9486205900847185E-002   3.9486205900847185E-002   3.9260921238254531E-002   3.9260921238254531E-002   3.1472732650434550E-002   2.7611703740580043E-002   1.9040779980327004E-002   1.9040779980327004E-002   1.9007197348578701E-002   1.9007197348578701E-002   2.7165079992721879E-003   5.9268553367939044E-003   7.4051155889744095E-003   7.4051155889744095E-003   2.9373221630875647E-003   2.9373221630875647E-003   2.9023859325071955E-003   2.9023859325071955E-003   2.8606686151348326E-003   2.8606686151348326E-003   1.0293506571230164E-003   1.0293506571230164E-003   9.9839787215509016E-004   9.9839787215509016E-004   9.5377046268499530E-004   9.5377046268499530E-004   6.7064025715008033E-004   6.7064025715008033E-004   6.6050161192690083E-004   6.6050161192690083E-004   3.1030747135701506E-004   3.1030747135701506E-004
  0.18857920546436907       0.18946613688772107       0.18857920546436910        3.9373882085267736E-002   3.9373882085267736E-002   3.9148869606834023E-002   3.9148869606834023E-002   3.1376940736180484E-002   2.7524036208382990E-002   1.8964856312727481E-002   1.8964856312727481E-002   1.8931358338562503E-002   1.8931358338562503E-002   2.7078456471954439E-003   5.9074413111161348E-003   7.3749278673609503E-003   7.3749278673609503E-003   2.9253360046568679E-003   2.9253360046568679E-003   2.8905167156969506E-003   2.8905167156969506E-003   2.8489335235450581E-003   2.8489335235450581E-003   1.0251807483283319E-003   1.0251807483283319E-003   9.9433462432046570E-004   9.9433462432046570E-004   9.4933737057161427E-004   9.4933737057161427E-004   6.6762493864842311E-004   6.6762493864842311E-004   6.5752653421840949E-004   6.5752653421840949E-004   3.0882514997578216E-004   3.0882514997578216E-004
  0.18803131063449854       0.18891671090562234       0.18803131063449854        3.9261685112212390E-002   3.9261685112212390E-002   3.9036945137970736E-002   3.9036945137970736E-002   3.1281275668741539E-002   2.7436479684707773E-002   1.8889089758457232E-002   1.8889089758457232E-002   1.8855676409842554E-002   1.8855676409842554E-002   2.6991936475706650E-003   5.8880514406062191E-003   7.3448026601896331E-003   7.3448026601896331E-003   2.9133748157972993E-003   2.9133748157972993E-003   2.8786723203291700E-003   2.8786723203291700E-003   2.8372231061966936E-003   2.8372231061966936E-003   1.0210191735159646E-003   1.0210191735159646E-003   9.9027957195032168E-004   9.9027957195032168E-004   9.4491571321034154E-004   9.4491571321034154E-004   6.6461688523441456E-004   6.6461688523441456E-004   6.5455864836634116E-004   6.5455864836634116E-004   3.0734678838721132E-004   3.0734678838721132E-004
  0.18748418248572446       0.18836805379090277       0.18748418248572446        3.9149613568566555E-002   3.9149613568566555E-002   3.8925146422775690E-002   3.8925146422775690E-002   3.1185736238767837E-002   2.7349033109110899E-002   1.8813479324244514E-002   1.8813479324244514E-002   1.8780150570138002E-002   1.8780150570138002E-002   2.6905518975540582E-003   5.8686854975616605E-003   7.3147395820265769E-003   7.3147395820265769E-003   2.9014384426299489E-003   2.9014384426299489E-003   2.8668525938708171E-003   2.8668525938708171E-003   2.8255372120744664E-003   2.8255372120744664E-003   1.0168658807486672E-003   1.0168658807486672E-003   9.8623266430364863E-004   9.8623266430364863E-004   9.4050542947607093E-004   9.4050542947607093E-004   6.6161605703676926E-004   6.6161605703676926E-004   6.5159791496970673E-004   6.5159791496970673E-004   3.0587236600963401E-004   3.0587236600963401E-004
  0.18693781348619204       0.18782015798726695       0.18693781348619204        3.9037665940407994E-002   3.9037665940407994E-002   3.8813471951834093E-002   3.8813471951834093E-002   3.1090321151938292E-002   2.7261695343251752E-002   1.8738023952472906E-002   1.8738023952472906E-002   1.8704779762902378E-002   1.8704779762902378E-002   2.6819202865804026E-003   5.8493432370306173E-003   7.2847382218627389E-003   7.2847382218627389E-003   2.8895267211286844E-003   2.8895267211286844E-003   2.8550573737453865E-003   2.8550573737453865E-003   2.8138756802397382E-003   2.8138756802397382E-003   1.0127208145421411E-003   1.0127208145421411E-003   9.8219384718677659E-004   9.8219384718677659E-004   9.3610645459893502E-004   9.3610645459893502E-004   6.5862241167970886E-004   6.5862241167970886E-004   6.4864429215761080E-004   6.4864429215761080E-004   3.0440186104890193E-004   3.0440186104890193E-004
  0.18639219591404171       0.18727301574787375       0.18639219591404171        3.8925840673276424E-002   3.8925840673276424E-002   3.8701920175330536E-002   3.8701920175330536E-002   3.0995029080403629E-002   2.7174465217967583E-002   1.8662722562084490E-002   1.8662722562084490E-002   1.8629562908181595E-002   1.8629562908181595E-002   2.6732987010133118E-003   5.8300244072367778E-003   7.2547981593787132E-003   7.2547981593787132E-003   2.8776394835784026E-003   2.8776394835784026E-003   2.8432864937283247E-003   2.8432864937283247E-003   2.8022383461539552E-003   2.8022383461539552E-003   1.0085839181112083E-003   1.0085839181112083E-003   9.7816306514225898E-004   9.7816306514225898E-004   9.3171872255753171E-004   9.3171872255753171E-004   6.5563590590981321E-004   6.5563590590981321E-004   6.4569773719443428E-004   6.4569773719443428E-004   3.0293525129892215E-004   3.0293525129892215E-004
  0.18584732128860446       0.18672661856493869       0.18584732128860446        3.8814136055483929E-002   3.8814136055483929E-002   3.8590489386647185E-002   3.8590489386647185E-002   3.0899858563417749E-002   2.7087341442300794E-002   1.8587573970262224E-002   1.8587573970262224E-002   1.8554498824384688E-002   1.8554498824384688E-002   2.6646870151518193E-003   5.8107287294312804E-003   7.2249189338069201E-003   7.2249189338069201E-003   2.8657765462126892E-003   2.8657765462126892E-003   2.8315397717060338E-003   2.8315397717060338E-003   2.7906250295769782E-003   2.7906250295769782E-003   1.0044551290664951E-003   1.0044551290664951E-003   9.7414025725619418E-004   9.7414025725619418E-004   9.2734216152332114E-004   9.2734216152332114E-004   6.5265649249360747E-004   6.5265649249360747E-004   6.4275820341899985E-004   6.4275820341899985E-004   3.0147251261942120E-004   3.0147251261942120E-004
  0.18530318152384115       0.18618095832639855       0.18530318152384115        3.8702550454453782E-002   3.8702550454453782E-002   3.8479177958126110E-002   3.8479177958126110E-002   3.0804808208772870E-002   2.7000322787889604E-002   1.8512577051720311E-002   1.8512577051720311E-002   1.8479586387395636E-002   1.8479586387395636E-002   2.6560851094540668E-003   5.7914559387299835E-003   7.1951001072676100E-003   7.1951001072676100E-003   2.8539377343605476E-003   2.8539377343605476E-003   2.8198170345766441E-003   2.8198170345766441E-003   2.7790355591856036E-003   2.7790355591856036E-003   1.0003343881653068E-003   1.0003343881653068E-003   9.7012536568476444E-004   9.7012536568476444E-004   9.2297670314654386E-004   9.2297670314654386E-004   6.4968412653719997E-004   6.4968412653719997E-004   6.3982564647971244E-004   6.3982564647971244E-004   3.0001362204003923E-004   3.0001362204003923E-004
  0.18475976778542241       0.18563602616979358       0.18475976778542241        3.8591082082351000E-002   3.8591082082351000E-002   3.8367984107275772E-002   3.8367984107275772E-002   3.0709876493158539E-002   2.6913407906204508E-002   1.8437730581175149E-002   1.8437730581175149E-002   1.8404824373221804E-002   1.8404824373221804E-002   2.6474928524713188E-003   5.7722057436364787E-003   7.1653412021365917E-003   7.1653412021365917E-003   2.8421228575797276E-003   2.8421228575797276E-003   2.8081180936270927E-003   2.8081180936270927E-003   2.7674697482305160E-003   2.7674697482305160E-003   9.9622163065653311E-004   9.9622163065653311E-004   9.6611832722144804E-004   9.6611832722144804E-004   9.1862227338605697E-004   9.1862227338605697E-004   6.4671875924276448E-004   6.4671875924276448E-004   6.3690001817465734E-004   6.3690001817465734E-004   2.9855855469572738E-004   2.9855855469572738E-004
  0.18421707107005048       0.18509181306321229       0.18421707107005048        3.8479729114740638E-002   3.8479729114740638E-002   3.8256906015141076E-002   3.8256906015141076E-002   3.0615061863323786E-002   2.6826595421148309E-002   1.8363033313424815E-002   1.8363033313424815E-002   1.8330211537983792E-002   1.8330211537983792E-002   2.6389101099990840E-003   5.7529778465504836E-003   7.1356417328868544E-003   7.1356417328868544E-003   2.8303317222991833E-003   2.8303317222991833E-003   2.7964427570520687E-003   2.7964427570520687E-003   2.7559274069135051E-003   2.7559274069135051E-003   9.9211679067975076E-004   9.9211679067975076E-004   9.6211907758343587E-004   9.6211907758343587E-004   9.1427879718069291E-004   9.1427879718069291E-004   6.4376034108709038E-004   6.4376034108709038E-004   6.3398126958766376E-004   6.3398126958766376E-004   2.9710728538848098E-004   2.9710728538848098E-004
  0.18367508192603876       0.18454830952508505       0.18367508192603876        3.8368489633172166E-002   3.8368489633172166E-002   3.8145941769031168E-002   3.8145941769031168E-002   3.0520362687240864E-002   2.6739883884336416E-002   1.8288483945028154E-002   1.8288483945028154E-002   1.8255746579638271E-002   1.8255746579638271E-002   2.6303367406545815E-003   5.7337719338632640E-003   7.1060011908542168E-003   7.1060011908542168E-003   2.8185641257710507E-003   2.8185641257710507E-003   2.7847908239656254E-003   2.7847908239656254E-003   2.7444083364676262E-003   2.7444083364676262E-003   9.8801979915902577E-004   9.8801979915902577E-004   9.5812754935981341E-004   9.5812754935981341E-004   9.0994619622680392E-004   9.0994619622680392E-004   6.4080882030667359E-004   6.4080882030667359E-004   6.3106934959378561E-004   6.3106934959378561E-004   2.9565978784511346E-004   2.9565978784511346E-004
  0.18313379071879662       0.18400550591485043       0.18313379071879662        3.8257361684554347E-002   3.8257361684554347E-002   3.8035089421750212E-002   3.8035089421750212E-002   3.0425777304723334E-002   2.6653271821436654E-002   1.8214081154365180E-002   1.8214081154365180E-002   1.8181428177993546E-002   1.8181428177993546E-002   2.6217726004565270E-003   5.7145876862215008E-003   7.0764190601672571E-003   7.0764190601672571E-003   2.8068198623954193E-003   2.8068198623954193E-003   2.7731620906641182E-003   2.7731620906641182E-003   2.7329123353492090E-003   2.7329123353492090E-003   9.8393058600389715E-004   9.8393058600389715E-004   9.5414367415613680E-004   9.5414367415613680E-004   9.0562439131457932E-004   9.0562439131457932E-004   6.3786414448765462E-004   6.3786414448765462E-004   6.2816420642797298E-004   6.2816420642797298E-004   2.9421603549830550E-004   2.9421603549830550E-004
  0.18259318745063663       0.18346339215431942       0.18259318745063663        3.8146343224030245E-002   3.8146343224030245E-002   3.7924346934616070E-002   3.7924346934616084E-002   3.0331303978855792E-002   2.6566757687689405E-002   1.8139823563581296E-002   1.8139823563581296E-002   1.8107254956697325E-002   1.8107254956697325E-002   2.6132175384257494E-003   5.6954247686755903E-003   7.0468948026186475E-003   7.0468948026186475E-003   2.7950987177144111E-003   2.7950987177144111E-003   2.7615563446796031E-003   2.7615563446796031E-003   2.7214391933594461E-003   2.7214391933594461E-003   9.7984907801752937E-004   9.7984907801752937E-004   9.5016738055665663E-004   9.5016738055665663E-004   9.0131330012317647E-004   9.0131330012317647E-004   6.3492625906243108E-004   6.3492625906243108E-004   6.2526578620192112E-004   6.2526578620192112E-004   2.9277600075038756E-004   2.9277600075038756E-004
  0.18205326162156274       0.18292195773526337       0.18205326162156274        3.8035432116392619E-002   3.8035432116392619E-002   3.7813712178875129E-002   3.7813712178875129E-002   3.0236940897283973E-002   2.6480339869077690E-002   1.8065709739855409E-002   1.8065709739855409E-002   1.8033225484504003E-002   1.8033225484504003E-002   2.6046713966985805E-003   5.6762828309387565E-003   7.0174278581717460E-003   7.0174278581717460E-003   2.7834004686138002E-003   2.7834004686138002E-003   2.7499733649798725E-003   2.7499733649798725E-003   2.7099886918427320E-003   2.7099886918427320E-003   9.7577519896564747E-004   9.7577519896564747E-004   9.4619859419179514E-004   9.4619859419179514E-004   8.9701283730408477E-004   8.9701283730408477E-004   6.3199510736447213E-004   6.3199510736447213E-004   6.2237403295825654E-004   6.2237403295825654E-004   2.9133965500178924E-004   2.9133965500178924E-004
  0.18151400233486265       0.18238119172698461       0.18151400233486265        3.7924626137498599E-002   3.7924626137498599E-002   3.7703182937116643E-002   3.7703182937116650E-002   3.0142686173502735E-002   2.6394016683496193E-002   1.7991738196663141E-002   1.7991738196663141E-002   1.7959338276537125E-002   1.7959338276537125E-002   2.5961340106401619E-003   5.6571615076459227E-003   6.9880176454654762E-003   6.9880176454654762E-003   2.7717248835239213E-003   2.7717248835239213E-003   2.7384129221677922E-003   2.7384129221677922E-003   2.6985606038842686E-003   2.6985606038842686E-003   9.7170886964527512E-004   9.7170886964527512E-004   9.4223723780541670E-004   9.4223723780541670E-004   8.9272291456409707E-004   8.9272291456409707E-004   6.2907063068290577E-004   6.2907063068290577E-004   6.1948888872446974E-004   6.1948888872446974E-004   2.8990696867933665E-004   2.8990696867933665E-004
  0.18097539828008294       0.18184108278387265       0.18097539828008294        3.7813922975682354E-002   3.7813922975682354E-002   3.7592756904685116E-002   3.7592756904685116E-002   3.0048537848142140E-002   2.6307786381919065E-002   1.7917907395036167E-002   1.7917907395036167E-002   1.7885591795547849E-002   1.7885591795547849E-002   2.5876052089577367E-003   5.6380604186125460E-003   6.9586635623176312E-003   6.9586635623176312E-003   2.7600717226199342E-003   2.7600717226199342E-003   2.7268747786799931E-003   2.7268747786799931E-003   2.6871546945070436E-003   2.6871546945070436E-003   9.6765000795328139E-004   9.6765000795328139E-004   9.3828323132191154E-004   9.3828323132191154E-004   8.8844344074787271E-004   8.8844344074787271E-004   6.2615276831688390E-004   6.2615276831688390E-004   6.1661029356665164E-004   6.1661029356665164E-004   2.8847791126441910E-004   2.8847791126441910E-004
  0.18043743774054929       0.18130161915293752       0.18043743774054929        3.7703320233165770E-002   3.7703320233165770E-002   3.7482431691090369E-002   3.7482431691090369E-002   2.9954493890250917E-002   2.6221647149566554E-002   1.7844215744816476E-002   1.7844215744816476E-002   1.7811984453168436E-002   1.7811984453168436E-002   2.5790848138138550E-003   5.6189791690932954E-003   6.9293649862264238E-003   6.9293649862264238E-003   2.7484407380214100E-003   2.7484407380214100E-003   2.7153586889848628E-003   2.7153586889848628E-003   2.6757707208681118E-003   2.6757707208681118E-003   9.6359852895471431E-004   9.6359852895471431E-004   9.3433649191307290E-004   9.3433649191307290E-004   8.8417432192011518E-004   8.8417432192011518E-004   6.2324145762970742E-004   6.2324145762970742E-004   6.1373818564298445E-004   6.1373818564298445E-004   2.8705245132100844E-004   2.8705245132100844E-004
  0.17990010915588386       0.18076278923790856       0.17990010915588386        3.7592815541627675E-002   3.7592815541627675E-002   3.7372204935288998E-002   3.7372204935288991E-002   2.9860552295616724E-002   2.6135597195960071E-002   1.7770661681856023E-002   1.7770661681856023E-002   1.7738514687023983E-002   1.7738514687023983E-002   2.5705726497328761E-003   5.5999173697315633E-003   6.9001213050664343E-003   6.9001213050664343E-003   2.7368316859782355E-003   2.7368316859782355E-003   2.7038644116483307E-003   2.7038644116483307E-003   2.6644084441862859E-003   2.6644084441862859E-003   9.5955434912696892E-004   9.5955434912696892E-004   9.3039693813272407E-004   9.3039693813272407E-004   8.7991546584370779E-004   8.7991546584370779E-004   6.2033663710161970E-004   6.2033663710161970E-004   6.1087250421546944E-004   6.1087250421546944E-004   2.8563055799127112E-004   2.8563055799127112E-004
  0.17936339918457148       0.18022457965637542       0.17936339918457148        3.7482406163618212E-002   3.7482406163618212E-002   3.7262073908104494E-002   3.7262073908104494E-002   2.9766710748010867E-002   2.6049634444615433E-002   1.7697243403038371E-002   1.7697243403038371E-002   1.7665180696058342E-002   1.7665180696058342E-002   2.5620685129028372E-003   5.5808745678206781E-003   6.8709318117413853E-003   6.8709318117413853E-003   2.7252442850507286E-003   2.7252442850507286E-003   2.6923916679278499E-003   2.6923916679278499E-003   2.6530675888122054E-003   2.6530675888122054E-003   9.5551737179002858E-004   9.5551737179002858E-004   9.2646447572420926E-004   9.2646447572420926E-004   8.7566676664705984E-004   8.7566676664705984E-004   6.1743823586995735E-004   6.1743823586995735E-004   6.0801317933112061E-004   6.0801317933112061E-004   2.8421219587710023E-004   2.8421219587710023E-004
  0.17882729521454327       0.17968697775739154       0.17882729521454327        3.7372089508704749E-002   3.7372089508704749E-002   3.7152036027078950E-002   3.7152036027078950E-002   2.9672967058077027E-002   2.5963756935050649E-002   1.7623959210233877E-002   1.7623959210233877E-002   1.7591980784095990E-002   1.7591980784095990E-002   2.5535722109397024E-003   5.5618503363568939E-003   6.8417958409375994E-003   6.8417958409375994E-003   2.7136782703981164E-003   2.7136782703981164E-003   2.6809401955246275E-003   2.6809401955246275E-003   2.6417478953639855E-003   2.6417478953639855E-003   9.5148750601711113E-004   9.5148750601711113E-004   9.2253901604219350E-004   9.2253901604219350E-004   8.7142812475154985E-004   8.7142812475154985E-004   6.1454618731854934E-004   6.1454618731854934E-004   6.0516014522837087E-004   6.0516014522837087E-004   2.8279733169398591E-004   2.8279733169398591E-004
  0.17829178397914697       0.17914997023357609       0.17829178397914697        3.7261862848750632E-002   3.7261862848750632E-002   3.7042088572470065E-002   3.7042088572470072E-002   2.9579318921342537E-002   2.5877962601125803E-002   1.7550807320992731E-002   1.7550807320992731E-002   1.7518913170752364E-002   1.7518913170752364E-002   2.5450835409593121E-003   5.5428442249384063E-003   6.8127126938623004E-003   6.8127126938623004E-003   2.7021333639016135E-003   2.7021333639016135E-003   2.6695097190023642E-003   2.6695097190023642E-003   2.6304490914860015E-003   2.6304490914860015E-003   9.4746465622602043E-004   9.4746465622602043E-004   9.1862046591348508E-004   9.1862046591348508E-004   8.6719943591648252E-004   8.6719943591648252E-004   6.1166042160457111E-004   6.1166042160457111E-004   6.0231333296467638E-004   6.0231333296467638E-004   2.8138593061385214E-004   2.8138593061385214E-004
  0.17775685101984784       0.17861354258230944       0.17775685101984784        3.7151723207061171E-002   3.7151723207061178E-002   3.6932228576683913E-002   3.6932228576683913E-002   2.9485763824196806E-002   2.5792249184883563E-002   1.7477785795577502E-002   1.7477785795577502E-002   1.7445975918551709E-002   1.7445975918551709E-002   2.5366022810481654E-003   5.5238557406779264E-003   6.7836816092380799E-003   6.7836816092380799E-003   2.6906092626512949E-003   2.6906092626512949E-003   2.6580999383889834E-003   2.6580999383889834E-003   2.6191708805830250E-003   2.6191708805830250E-003   9.4344871816494499E-004   9.4344871816494499E-004   9.1470872372750249E-004   9.1470872372750249E-004   8.6298058703952166E-004   8.6298058703952166E-004   6.0878086278884033E-004   6.0878086278884033E-004   5.9947266758572930E-004   5.9947266758572930E-004   2.7997795486451736E-004   2.7997795486451736E-004
  0.17722248179974620       0.17807768022236437       0.17722248179974620        3.7041667587375912E-002   3.7041667587375912E-002   3.6822453052691807E-002   3.6822453052691814E-002   2.9392299238571305E-002   2.5706614414888283E-002   1.7404892689417546E-002   1.7404892689417546E-002   1.7373167085206809E-002   1.7373167085206809E-002   2.5281282079052531E-003   5.5048843877105831E-003   6.7547018239188248E-003   6.7547018239188248E-003   2.6791056630090264E-003   2.6791056630090264E-003   2.6467105530016840E-003   2.6467105530016840E-003   2.6079129653716567E-003   2.6079129653716567E-003   9.3943958729540418E-004   9.3943958729540418E-004   9.1080368760235717E-004   9.1080368760235717E-004   8.5877146498431172E-004   8.5877146498431172E-004   6.0590743485704136E-004   6.0590743485704136E-004   5.9663807406555580E-004   5.9663807406555580E-004   2.7857336667697329E-004   2.7857336667697329E-004
  0.17668866143428802       0.17754236822385946       0.17668866143428802        3.6931692918341176E-002   3.6931692918341176E-002   3.6712758938646090E-002   3.6712758938646090E-002   2.9298922574827649E-002   2.5621055963065825E-002   1.7332126016495180E-002   1.7332126016495180E-002   1.7300484687047802E-002   1.7300484687047802E-002   2.5196610925703666E-003   5.4859296576340536E-003   6.7257725583366960E-003   6.7257725583366960E-003   2.6676222548316728E-003   2.6676222548316728E-003   2.6353412557276871E-003   2.6353412557276871E-003   2.5966750422273667E-003   2.5966750422273667E-003   9.3543715677864639E-004   9.3543715677864639E-004   9.0690525342366709E-004   9.0690525342366709E-004   8.5457195447077665E-004   8.5457195447077665E-004   6.0304006027880202E-004   6.0304006027880202E-004   5.9380947588509516E-004   5.9380947588509516E-004   2.7717212758165944E-004   2.7717212758165944E-004
  0.17615537442669357       0.17700759104294991       0.17615537442669357        3.6821795998856884E-002   3.6821795998856890E-002   3.6603143043370125E-002   3.6603143043370125E-002   2.9205631135446962E-002   2.5535571402265499E-002   1.7259483713532694E-002   1.7259483713532694E-002   1.7227926663251399E-002   1.7227926663251399E-002   2.5112006962221089E-003   5.4669910201078659E-003   6.6968930022683346E-003   6.6968930022683346E-003   2.6561587158214850E-003   2.6561587158214850E-003   2.6239917274311860E-003   2.6239917274311860E-003   2.5854567956566767E-003   2.5854567956566767E-003   9.3144131550535803E-004   9.3144131550535803E-004   9.0301331292579035E-004   9.0301331292579035E-004   8.5038193601864908E-004   8.5038193601864908E-004   6.0017865860157989E-004   6.0017865860157989E-004   5.9098679364520278E-004   5.9098679364520278E-004   2.7577419772293059E-004   2.7577419772293059E-004
  0.17562260386569409       0.17647333171731808       0.17562260386569409        3.6711973332472655E-002   3.6711973332472655E-002   3.6493601881183994E-002   3.6493601881183994E-002   2.9112421974620380E-002   2.5450158077579655E-002   1.7186963531171693E-002   1.7186963531171693E-002   1.7155490767147695E-002   1.7155490767147695E-002   2.5027467574377719E-003   5.4480678943450668E-003   6.6680622715777280E-003   6.6680622715777280E-003   2.6447146943564346E-003   2.6447146943564346E-003   2.6126616199552599E-003   2.6126616199552599E-003   2.5742578814968412E-003   2.5742578814968412E-003   9.2745194210833940E-004   9.2745194210833940E-004   8.9912774786082199E-004   8.9912774786082199E-004   8.4620127969041003E-004   8.4620127969041003E-004   5.9732314217363308E-004   5.9732314217363308E-004   5.8816994084769320E-004   5.8816994084769320E-004   2.7437953377270588E-004   2.7437953377270588E-004
  0.17509033361200133       0.17593957405875427       0.17509033361200133        3.6602221577844943E-002   3.6602221577844943E-002   3.6384132121213011E-002   3.6384132121213011E-002   2.9019292280719127E-002   2.5364813456808414E-002   1.7114563332012625E-002   1.7114563332012625E-002   1.7083174863914561E-002   1.7083174863914561E-002   2.4942990268771960E-003   5.4291597267574626E-003   6.6392795267085653E-003   6.6392795267085653E-003   2.6332898565252171E-003   2.6332898565252171E-003   2.6013506026894475E-003   2.6013506026894475E-003   2.5630779729452430E-003   2.5630779729452430E-003   9.2346892135665578E-004   9.2346892135665578E-004   8.9524844596672120E-004   8.9524844596672120E-004   8.4202986229051221E-004   8.4202986229051221E-004   5.9447342788805321E-004   5.9447342788805321E-004   5.8535883548052939E-004   5.8535883548052939E-004   2.7298809466922276E-004   2.7298809466922276E-004
  0.17455854532402315       0.17540629967055663       0.17455854532402315        3.6492536935392714E-002   3.6492536935392714E-002   3.6274729975621048E-002   3.6274729975621048E-002   2.8926238855884138E-002   2.5279534653561846E-002   1.7042280686160316E-002   1.7042280686160316E-002   1.7010976526594345E-002   1.7010976526594345E-002   2.4858572200771312E-003   5.4102658853007937E-003   6.6105438118970877E-003   6.6105438118970877E-003   2.6218838223054583E-003   2.6218838223054583E-003   2.5900582993839188E-003   2.5900582993839188E-003   2.5519166981062087E-003   2.5519166981062087E-003   9.1949212190538059E-004   9.1949212190538059E-004   8.9137527929657471E-004   8.9137527929657471E-004   8.3786754406629891E-004   8.3786754406629891E-004   5.9162942126540503E-004   5.9162942126540503E-004   5.8255338431614388E-004   5.8255338431614388E-004   2.7159983384552499E-004   2.7159983384552499E-004
  0.17402722145007274       0.17487349094810201       0.17402722145007274        3.6382915764039514E-002   3.6382915764039514E-002   3.6165391814773733E-002   3.6165391814773733E-002   2.8833258639511375E-002   2.5194318906972515E-002   1.6970113278630631E-002   1.6970113278630631E-002   1.6938893443027275E-002   1.6938893443027275E-002   2.4774210649312245E-003   5.3913857657565028E-003   6.5818542171426154E-003   6.5818542171426154E-003   2.6104962298560013E-003   2.6104962298560013E-003   2.5787843518019667E-003   2.5787843518019667E-003   2.5407737029066527E-003   2.5407737029066527E-003   9.1552141870768710E-004   9.1552141870768710E-004   8.8750812604761350E-004   8.8750812604761350E-004   8.3371419219806285E-004   8.3371419219806285E-004   5.8879103249769244E-004   5.8879103249769244E-004   5.7975349873820548E-004   5.7975349873820548E-004   2.7021470706597441E-004   2.7021470706597441E-004
  0.17349634280748302       0.17434112865119111       0.17349634280748302        3.6273354081735869E-002   3.6273354081735869E-002   3.6056113669051079E-002   3.6056113669051079E-002   2.8740348284608152E-002   2.5109163193446842E-002   1.6898058580560680E-002   1.6898058580560680E-002   1.6866923087445949E-002   1.6866923087445949E-002   2.4689902632548601E-003   5.3725187057156107E-003   6.5532097475035156E-003   6.5532097475035156E-003   2.5991266836371068E-003   2.5991266836371068E-003   2.5675283683579408E-003   2.5675283683579408E-003   2.5296486003306218E-003   2.5296486003306218E-003   9.1155667492545493E-004   9.1155667492545493E-004   8.8364685294355582E-004   8.8364685294355582E-004   8.2956966187682131E-004   8.2956966187682131E-004   5.8595816351730693E-004   5.8595816351730693E-004   5.7695908198596082E-004   5.7695908198596082E-004   2.6883266611577608E-004   2.6883266611577608E-004
  0.17296588967872623       0.17380919300323214       0.17296588967872623        3.6163847791250328E-002   3.6163847791250335E-002   3.5946891454063976E-002   3.5946891454063976E-002   2.8647504349529656E-002   2.5024064402365594E-002   1.6826113998685908E-002   1.6826113998685908E-002   1.6795062869779380E-002   1.6795062869779380E-002   2.4605645081732549E-003   5.3536640235068746E-003   6.5246093825280229E-003   6.5246093825280229E-003   2.5877747780012140E-003   2.5877747780012140E-003   2.5562899474736328E-003   2.5562899474736328E-003   2.5185409935058697E-003   2.5185409935058697E-003   9.0759775015187964E-004   9.0759775015187964E-004   8.7979132324360310E-004   8.7979132324360310E-004   8.2543380493239752E-004   8.2543380493239752E-004   5.8313071388828503E-004   5.8313071388828503E-004   5.7417003496583409E-004   5.7417003496583409E-004   2.6745366167998366E-004   2.6745366167998366E-004
  0.17243584128972650       0.17327766316808912       0.17243584128972650        3.6054392572231482E-002   3.6054392572231482E-002   3.5837720863001903E-002   3.5837720863001903E-002   2.8554723206617241E-002   2.4939019252334830E-002   1.6754276804993203E-002   1.6754276804993203E-002   1.6723310065389796E-002   1.6723310065389796E-002   2.4521434758257069E-003   5.3348209996428161E-003   6.4960520482956639E-003   6.4960520482956639E-003   2.5764400860964526E-003   2.5764400860964526E-003   2.5450686665934395E-003   2.5450686665934395E-003   2.5074504648478733E-003   2.5074504648478733E-003   9.0364449653968458E-004   9.0364449653968458E-004   8.7594139297231201E-004   8.7594139297231201E-004   8.2130646580644577E-004   8.2130646580644577E-004   5.8030857805000725E-004   5.8030857805000725E-004   5.7138625353271555E-004   5.7138625353271555E-004   2.6607764200185997E-004   2.6607764200185997E-004
  0.17190617689186005       0.17274651833510876       0.17190617689186005        3.5944984104385992E-002   3.5944984104385992E-002   3.5728597589236862E-002   3.5728597589236862E-002   2.8462001231539427E-002   2.4854024464730666E-002   1.6682544283797719E-002   1.6682544283797719E-002   1.6651661961977843E-002   1.6651661961977843E-002   2.4437268425458159E-003   5.3159889152729423E-003   6.4675366758913970E-003   6.4675366758913970E-003   2.5651221830764307E-003   2.5651221830764307E-003   2.5338641051626575E-003   2.5338641051626575E-003   2.4963765987714220E-003   2.4963765987714220E-003   8.9969676689403836E-004   8.9969676689403836E-004   8.7209691880156743E-004   8.7209691880156743E-004   8.1718749002067956E-004   8.1718749002067956E-004   5.7749165110399371E-004   5.7749165110399371E-004   5.6860763419828921E-004   5.6860763419828921E-004   2.6470455570722952E-004   2.6470455570722952E-004
  0.17137687417585259       0.17221573612857768       0.17137687417585259        3.5835617739678534E-002   3.5835617739678534E-002   3.5619516999382317E-002   3.5619516999382317E-002   2.8369334525597981E-002   2.4769076509149827E-002   1.6610913517235957E-002   1.6610913517235957E-002   1.6580115645328942E-002   1.6580115645328942E-002   2.4353142596523678E-003   5.2971669957863621E-003   6.4390621161404416E-003   6.4390621161404416E-003   2.5538206122583899E-003   2.5538206122583899E-003   2.5226758111250363E-003   2.5226758111250363E-003   2.4853189485796764E-003   2.4853189485796764E-003   8.9575440286721920E-004   8.9575440286721920E-004   8.6825774655440303E-004   8.6825774655440303E-004   8.1307671187159025E-004   8.1307671187159025E-004   5.7467982039629607E-004   5.7467982039629607E-004   5.6583406582800405E-004   5.6583406582800405E-004   2.6333434770318937E-004   2.6333434770318937E-004
  0.17084791009120875       0.17168529342944205       0.17084791009120875        3.5726288671205052E-002   3.5726288671205052E-002   3.5510474301735297E-002   3.5510474301735297E-002   2.8276719059088479E-002   2.4684171734800534E-002   1.6539381496894594E-002   1.6539381496894594E-002   1.6508668110812585E-002   1.6508668110812585E-002   2.4269053664541696E-003   5.2783544399251474E-003   6.4106271839923781E-003   6.4106271839923781E-003   2.5425349027407874E-003   2.5425349027407874E-003   2.5115033183650977E-003   2.5115033183650977E-003   2.4742770537046180E-003   2.4742770537046180E-003   8.9181724110034611E-004   8.9181724110034611E-004   8.6442371718697573E-004   8.6442371718697573E-004   8.0897396086803753E-004   8.0897396086803753E-004   5.7187296991457949E-004   5.7187296991457949E-004   5.6306543397862221E-004   5.6306543397862221E-004   2.6196696132583592E-004   2.6196696132583592E-004
  0.17031926059809199       0.17115516612649065       0.17031926059809199        3.5616991881620215E-002   3.5616991881620215E-002   3.5401464494846130E-002   3.5401464494846130E-002   2.8184150627795401E-002   2.4599306330611179E-002   1.6467945090750769E-002   1.6467945090750769E-002   1.6437316230363042E-002   1.6437316230363042E-002   2.4184997862949113E-003   5.2595504109477888E-003   6.3822306453877389E-003   6.3822306453877389E-003   2.5312645641915412E-003   2.5312645641915412E-003   2.5003461415494875E-003   2.5003461415494875E-003   2.4632504346099272E-003   2.4632504346099272E-003   8.8788511140288652E-004   8.8788511140288652E-004   8.6059466501641607E-004   8.6059466501641607E-004   8.0487905985559009E-004   8.0487905985559009E-004   5.6907097900097119E-004   5.6907097900097119E-004   5.6030161962879914E-004   5.6030161962879914E-004   2.6060233771641275E-004   2.6060233771641275E-004
  0.16979090068649830       0.17062532913557885       0.16979090068649830        3.5507722146756598E-002   3.5507722146756598E-002   3.5292482371136261E-002   3.5292482371136261E-002   2.8091624856274658E-002   2.4514476328226419E-002   1.6396601046347291E-002   1.6396601046347291E-002   1.6366056755652437E-002   1.6366056755652437E-002   2.4100971268446983E-003   5.2407540372953502E-003   6.3538712185295075E-003   6.3538712185295075E-003   2.5200090873537212E-003   2.5200090873537212E-003   2.4892037766286214E-003   2.4892037766286214E-003   2.4522385932881632E-003   2.4522385932881632E-003   8.8395783692628543E-004   8.8395783692628543E-004   8.5677041789067950E-004   8.5677041789067950E-004   8.0079182522301126E-004   8.0079182522301126E-004   5.6627372248859809E-004   5.6627372248859809E-004   5.5754249931398410E-004   5.5754249931398410E-004   2.5924041589164463E-004   2.5924041589164463E-004
  0.16926280465724852       0.17009575668140228       0.16926280465724852        3.5398474093418481E-002   3.5398474093418481E-002   3.5183522574547946E-002   3.5183522574547946E-002   2.7999137246992930E-002   2.4429677647051035E-002   1.6325346029277314E-002   1.6325346029277314E-002   1.6294886356531320E-002   1.6294886356531320E-002   2.4016969845570440E-003   5.2219644225748162E-003   6.3255475891901254E-003   6.3255475891901254E-003   2.5087679501216010E-003   2.5087679501216010E-003   2.4780757068526009E-003   2.4780757068526009E-003   2.4412410192075221E-003   2.4412410192075221E-003   8.8003523628152813E-004   8.8003523628152813E-004   8.5295079925127714E-004   8.5295079925127714E-004   7.9671206912951026E-004   7.9671206912951026E-004   5.6348107222158571E-004   5.6348107222158571E-004   5.5478794662591096E-004   5.5478794662591096E-004   2.5788113348729073E-004   2.5788113348729073E-004
  0.16873494535423539       0.16956642152759618       0.16873494535423539        3.5289242040223899E-002   3.5289242040223899E-002   3.5074579441814295E-002   3.5074579441814295E-002   2.7906683045798276E-002   2.4344905970896422E-002   1.6254176520160261E-002   1.6254176520160261E-002   1.6223801518128515E-002   1.6223801518128515E-002   2.3932989324446431E-003   5.2031806182295161E-003   6.2972583697696195E-003   6.2972583697696195E-003   2.4975406012925239E-003   2.4975406012925239E-003   2.4669613866874825E-003   2.4669613866874825E-003   2.4302571734180888E-003   2.4302571734180888E-003   8.7611711786674852E-004   8.7611711786674852E-004   8.4913562261055067E-004   8.4913562261055067E-004   7.9263959362953500E-004   7.9263959362953500E-004   5.6069289302890994E-004   5.6069289302890994E-004   5.5203782824160628E-004   5.5203782824160628E-004   2.5652442480212170E-004   2.5652442480212170E-004
  0.16820729445172836       0.16903729526483810       0.16820729445172836        3.5180020056580656E-002   3.5180020056580656E-002   3.4965647061290635E-002   3.4965647061290635E-002   2.7814257292135807E-002   2.4260156794001904E-002   1.6183088854182234E-002   1.6183088854182234E-002   1.6152798580346739E-002   1.6152798580346739E-002   2.3849025246311458E-003   5.1844016337390707E-003   6.2690021150246505E-003   6.2690021150246505E-003   2.4863264668109042E-003   2.4863264668109042E-003   2.4558602479978243E-003   2.4558602479978243E-003   2.4192864946637766E-003   2.4192864946637766E-003   8.7220328204226497E-004   8.7220328204226497E-004   8.4532469367064344E-004   8.4532469367064344E-004   7.8857419296933073E-004   7.8857419296933073E-004   5.5790904429002259E-004   5.5790904429002259E-004   5.4929200546795275E-004   5.4929200546795275E-004   2.5517022156511747E-004   2.5517022156511747E-004
  0.16767982273701107       0.16850834859427233       0.16767982273701107        3.5070802020799520E-002   3.5070802020799520E-002   3.4856719330923394E-002   3.4856719330923394E-002   2.7721854868473127E-002   2.4175425466344300E-002   1.6112079259843433E-002   1.6112079259843433E-002   1.6081873776565718E-002   1.6081873776565718E-002   2.3765073008343743E-003   5.1656264466626032E-003   6.2407773374815352E-003   6.2407773374815352E-003   2.4751249558863518E-003   2.4751249558863518E-003   2.4447717061043136E-003   2.4447717061043136E-003   2.4083284053703926E-003   2.4083284053703926E-003   8.6829352326277666E-004   8.6829352326277666E-004   8.4151781240052106E-004   8.4151781240052106E-004   7.8451565583068095E-004   7.8451565583068095E-004   5.5512938146594240E-004   5.5512938146594240E-004   5.4655033575214758E-004   5.4655033575214758E-004   2.5381845368459960E-004   2.5381845368459960E-004
  0.16715249935369059       0.16797955056869879       0.16715249935369059        3.4961581463008172E-002   3.4961581463008172E-002   3.4747789801591343E-002   3.4747789801591343E-002   2.7629470367657120E-002   2.4090707071997557E-002   1.6041143757784124E-002   1.6041143757784124E-002   1.6011023132590875E-002   1.6011023132590875E-002   2.3681127743081431E-003   5.1468539756886816E-003   6.2125824672337685E-003   6.2125824672337685E-003   2.4639354450397724E-003   2.4639354450397724E-003   2.4336951439919582E-003   2.4336951439919582E-003   2.3973822960412935E-003   2.3973822960412935E-003   8.6438762450565855E-004   8.6438762450565855E-004   8.3771476761179057E-004   8.3771476761179057E-004   7.8046375957710793E-004   7.8046375957710793E-004   5.5235375215303246E-004   5.5235375215303246E-004   5.4381266878967378E-004   5.4381266878967378E-004   2.5246904733362797E-004   2.5246904733362797E-004
  0.16662529234857903       0.16745086914097787       0.16662529234857903        3.4852351677896583E-002   3.4852351677896583E-002   3.4638851789563531E-002   3.4638851789563531E-002   2.7537098188611001E-002   2.4005996516868643E-002   1.5970278235242524E-002   1.5970278235242524E-002   1.5940242541024673E-002   1.5940242541024673E-002   2.3597184405278531E-003   5.1280831000799984E-003   6.1844158815512734E-003   6.1844158815512734E-003   2.4527572898557799E-003   2.4527572898557799E-003   2.4226299239454292E-003   2.4226299239454292E-003   2.3864475367578494E-003   2.3864475367578494E-003   8.6048536136904778E-004   8.6048536136904778E-004   8.3391534095006090E-004   8.3391534095006090E-004   7.7641827454447230E-004   7.7641827454447230E-004   5.4958199901481949E-004   5.4958199901481949E-004   5.4107884941639048E-004   5.4107884941639048E-004   2.5112192638123890E-004   2.5112192638123890E-004
  0.16609816843792191       0.16692227092960354       0.16609816843792191        3.4743105675850462E-002   3.4743105675850462E-002   3.4529898327773714E-002   3.4529898327773714E-002   2.7444732495285212E-002   2.3921288491046192E-002   1.5899478415375323E-002   1.5899478415375323E-002   1.5869527730625946E-002   1.5869527730625946E-002   2.3513237734531659E-003   5.1093126513346186E-003   6.1562758926998204E-003   6.1562758926998204E-003   2.4415898201499268E-003   2.4415898201499268E-003   2.4115753827663642E-003   2.4115753827663642E-003   2.3755234724549745E-003   2.3755234724549745E-003   8.5658650038141686E-004   8.5658650038141686E-004   8.3011930525004154E-004   8.3011930525004154E-004   7.7237896232029213E-004   7.7237896232029213E-004   5.4681395859726108E-004   5.4681395859726108E-004   5.3834871644029827E-004   5.3834871644029827E-004   2.4977701182139273E-004   2.4977701182139273E-004
  0.16557109252207858       0.16639372073201841       0.16557109252207858        3.4633836081832077E-002   3.4633836081832077E-002   3.4420922064985295E-002   3.4420922064985295E-002   2.7352367131501982E-002   2.3836577390689836E-002   1.5828739792987174E-002   1.5828739792987174E-002   1.5798874202119152E-002   1.5798874202119152E-002   2.3429282177792033E-003   5.0905413958818565E-003   6.1281607224116736E-003   6.1281607224116736E-003   2.4304323298388556E-003   2.4304323298388556E-003   2.4005308217475594E-003   2.4005308217475594E-003   2.3646094130158287E-003   2.3646094130158287E-003   8.5269079546069517E-004   8.5269079546069517E-004   8.2632642108926302E-004   8.2632642108926302E-004   7.6834557211517482E-004   7.6834557211517482E-004   5.4404945883479818E-004   5.4404945883479818E-004   5.3562210018211068E-004   5.3562210018211068E-004   2.4843422056720893E-004   2.4843422056720893E-004
  0.16504402848736985       0.16586518232869993       0.16504402848736985        3.4524535301038717E-002   3.4524535301038717E-002   3.4311915431019163E-002   3.4311915431019163E-002   2.7259995761349808E-002   2.3751857446774122E-002   1.5758057743126351E-002   1.5758057743126351E-002   1.5728277336662121E-002   1.5728277336662121E-002   2.3345312016876084E-003   5.0717680636156656E-003   6.1000685450638163E-003   6.1000685450638163E-003   2.4192840940772237E-003   2.4192840940772237E-003   2.3894955236381304E-003   2.3894955236381304E-003   2.3537046500389288E-003   2.3537046500389288E-003   8.4879799389315092E-004   8.4879799389315092E-004   8.2253644261045221E-004   8.2253644261045221E-004   7.6431784699571373E-004   7.6431784699571373E-004   5.4128832331450918E-004   5.4128832331450918E-004   5.3289882668136103E-004   5.3289882668136103E-004   2.4709346752857389E-004   2.4709346752857389E-004
  0.16451693821063421       0.16533661748492509       0.16451693821063421        3.4415195311972520E-002   3.4415195311972520E-002   3.4202870430392704E-002   3.4202870430392704E-002   2.7167611694622555E-002   2.3667122564982462E-002   1.5687427388448534E-002   1.5687427388448534E-002   1.5657732263372054E-002   1.5657732263372054E-002   2.3261321209705438E-003   5.0529913124217731E-003   6.0719974349785375E-003   6.0719974349785375E-003   2.4081443483455634E-003   2.4081443483455634E-003   2.3784687319446779E-003   2.3784687319446779E-003   2.3428084363862206E-003   2.3428084363862206E-003   8.4490782902742396E-004   8.4490782902742396E-004   8.1874911040966743E-004   8.1874911040966743E-004   7.6029551636175861E-004   7.6029551636175861E-004   5.3853036611237843E-004   5.3853036611237843E-004   5.3017871260381002E-004   5.3017871260381002E-004   2.4575466311018573E-004   2.4575466311018573E-004
  0.16398978134460945       0.16480798573554642       0.16398978134460945        3.4305807621171212E-002   3.4305807621171212E-002   3.4093778597190975E-002   3.4093778597190975E-002   2.7075207849041681E-002   2.3582366291030658E-002   1.5616843571729962E-002   1.5616843571729962E-002   1.5587233831875527E-002   1.5587233831875527E-002   2.3177303355822283E-003   5.0342097204990289E-003   6.0439453555198802E-003   6.0439453555198802E-003   2.3970122841255846E-003   2.3970122841255846E-003   2.3674496466526765E-003   2.3674496466526765E-003   2.3319199819582322E-003   2.3319199819582322E-003   8.4102001875815827E-004   8.4102001875815827E-004   8.1496415006171842E-004   8.1496415006171842E-004   7.5627829443465091E-004   7.5627829443465091E-004   5.3577539074628185E-004   5.3577539074628185E-004   5.2746156420931014E-004   5.2746156420931014E-004   2.4441771271172745E-004   2.4441771271172745E-004
  0.16346251443158802       0.16427924349615758       0.16346251443158802        3.4196363078393591E-002   3.4196363078393591E-002   3.3984630810773381E-002   3.3984630810773381E-002   2.6982776594696573E-002   2.3497581667946622E-002   1.5546300738701989E-002   1.5546300738701989E-002   1.5516776495288940E-002   1.5516776495288940E-002   2.3093251554776439E-003   5.0154217547388443E-003   6.0159101125524953E-003   6.0159101125524953E-003   2.3858870304337304E-003   2.3858870304337304E-003   2.3564374059500855E-003   2.3564374059500855E-003   2.3210384356381099E-003   2.3210384356381099E-003   8.3713425906930346E-004   8.3713425906930346E-004   8.1118126583631142E-004   8.1118126583631142E-004   7.5226587365283823E-004   7.5226587365283823E-004   5.3302318563416503E-004   5.3302318563416503E-004   5.2474717287296182E-004   5.2474717287296182E-004   2.4308251453390205E-004   2.4308251453390205E-004
  0.16293510657965557       0.16375035978319366       0.16293510657965557        3.4086855130947287E-002   3.4086855130947287E-002   3.3875420541270178E-002   3.3875420541270178E-002   2.6890312502249530E-002   2.3412763757012806E-002   1.5475795034735045E-002   1.5475795034735045E-002   1.5446356404359499E-002   1.5446356404359499E-002   2.3009160905368372E-003   4.9966263293665060E-003   5.9878901877121748E-003   5.9878901877121748E-003   2.3747679844865394E-003   2.3747679844865394E-003   2.3454314135324100E-003   2.3454314135324100E-003   2.3101632087103182E-003   2.3101632087103182E-003   8.3325033953215012E-004   8.3325033953215012E-004   8.0740025313724261E-004   8.0740025313724261E-004   7.4825804389836326E-004   7.4825804389836326E-004   5.3027360588165143E-004   5.3027360588165143E-004   5.2203539574866226E-004   5.2203539574866226E-004   2.4174899925103843E-004   2.4174899925103843E-004
  0.16240754859054471       0.16322132536734416       0.16240754859054471        3.3977281723818288E-002   3.3977281723818288E-002   3.3766145744441638E-002   3.3766145744441638E-002   2.6797813944390778E-002   2.3327911107287665E-002   1.5405325517136734E-002   1.5405325517136734E-002   1.5375972618268162E-002   1.5375972618268162E-002   2.2925029963421347E-003   4.9778231315951698E-003   5.9598852201176895E-003   5.9598852201176895E-003   2.3636550028376226E-003   2.3636550028376226E-003   2.3344315277814285E-003   2.3344315277814285E-003   2.2992941617708804E-003   2.2992941617708804E-003   8.2936821011805070E-004   8.2936821011805070E-004   8.0362106353338029E-004   8.0362106353338029E-004   7.4425476105393772E-004   7.4425476105393772E-004   5.2752662039162333E-004   5.2752662039162333E-004   5.1932620222739896E-004   5.1932620222739896E-004   2.4041715279969142E-004   2.4041715279969142E-004
  0.16187983966340383       0.16269213944013006       0.16187983966340383        3.3867642543762004E-002   3.3867642543762004E-002   3.3656806113155031E-002   3.3656806113155031E-002   2.6705280765932492E-002   2.3243023618838215E-002   1.5334892369750963E-002   1.5334892369750963E-002   1.5305625321373844E-002   1.5305625321373844E-002   2.2840858624172491E-003   4.9590121481686081E-003   5.9318952967521267E-003   5.9318952967521267E-003   2.3525481197636772E-003   2.3525481197636772E-003   2.3234377829998219E-003   2.3234377829998219E-003   2.2884313292534479E-003   2.2884313292534479E-003   8.2548788287674618E-004   8.2548788287674618E-004   7.9984370903069533E-004   7.9984370903069533E-004   7.4025604516135578E-004   7.4025604516135578E-004   5.2478224207038360E-004   5.2478224207038360E-004   5.1661960509942462E-004   5.1661960509942462E-004   2.3908698247108147E-004   2.3908698247108147E-004
  0.16135197898967171       0.16216280118526388       0.16135197898967171        3.3757937274917070E-002   3.3757937274917070E-002   3.3547401337723243E-002   3.3547401337723243E-002   2.6612712810437145E-002   2.3158101191294460E-002   1.5264495778028443E-002   1.5264495778028443E-002   1.5235314699646053E-002   1.5235314699646053E-002   2.2756646782558566E-003   4.9401933658442402E-003   5.9039205053891498E-003   5.9039205053891498E-003   2.3414473698507069E-003   2.3414473698507069E-003   2.3124502137987861E-003   2.3124502137987861E-003   2.2775747458999842E-003   2.2775747458999842E-003   8.2160936997311524E-004   8.2160936997311524E-004   7.9606820174886570E-004   7.9606820174886570E-004   7.3626191641725251E-004   7.3626191641725251E-004   5.2204048392999491E-004   5.2204048392999491E-004   5.1391561725952961E-004   5.1391561725952961E-004   2.3775849561143427E-004   2.3775849561143427E-004
  0.16082396575296976       0.16163330977853546       0.16082396575296976        3.3648165598773538E-002   3.3648165598773538E-002   3.3437931105873744E-002   3.3437931105873744E-002   2.6520109920202477E-002   2.3073143723847476E-002   1.5194135929045990E-002   1.5194135929045990E-002   1.5165040940684282E-002   1.5165040940684282E-002   2.2672394333217378E-003   4.9213667714245197E-003   5.8759609346027272E-003   5.8759609346027272E-003   2.3303527879977993E-003   2.3303527879977993E-003   2.3014688551017972E-003   2.3014688551017972E-003   2.2667244467645090E-003   2.2667244467645090E-003   8.1773268368862399E-004   8.1773268368862399E-004   7.9229455392270190E-004   7.9229455392270190E-004   7.3227239517480083E-004   7.3227239517480083E-004   5.1930135908948287E-004   5.1930135908948287E-004   5.1121425170822161E-004   5.1121425170822161E-004   2.3643169962256656E-004   2.3643169962256656E-004
  0.16029579912899389       0.16110366438770732       0.16029579912899389        3.3538327194142181E-002   3.3538327194142181E-002   3.3328395102718830E-002   3.3328395102718830E-002   2.6427471936247511E-002   2.2988151115248760E-002   1.5123813011527310E-002   1.5123813011527310E-002   1.5094804233738771E-002   1.5094804233738771E-002   2.2588101170490827E-003   4.9025323517515361E-003   5.8480166737774732E-003   5.8480166737774732E-003   2.3192644094211677E-003   2.3192644094211677E-003   2.2904937421486353E-003   2.2904937421486353E-003   2.2558804672171110E-003   2.2558804672171110E-003   8.1385783642287212E-004   8.1385783642287212E-004   7.8852277790366059E-004   7.8852277790366059E-004   7.2828750194548863E-004   7.2828750194548863E-004   5.1656488077609850E-004   5.1656488077609850E-004   5.0851552155298002E-004   5.0851552155298002E-004   2.3510660196250245E-004   2.3510660196250245E-004
  0.15976747828540763       0.16057386417240196       0.15976747828540763        3.3428421737121600E-002   3.3428421737121600E-002   3.3218793010723544E-002   3.3218793010723544E-002   2.6334798698297034E-002   2.2903123263808816E-002   1.5053527215863562E-002   1.5053527215863562E-002   1.5024604769731187E-002   1.5024604769731187E-002   2.2503767188427146E-003   4.8836900937089152E-003   5.8200878131188134E-003   5.8200878131188134E-003   2.3081822696581203E-003   2.3081822696581203E-003   2.2795249104993298E-003   2.2795249104993298E-003   2.2450428429478782E-003   2.2450428429478782E-003   8.0998484069511295E-004   8.0998484069511295E-004   7.8475288616134038E-004   7.8475288616134038E-004   7.2430725740088369E-004   7.2430725740088369E-004   5.1383106232657128E-004   5.1383106232657128E-004   5.0581944000948600E-004   5.0581944000948600E-004   2.3378321014608353E-004   2.3378321014608353E-004
  0.15923900238173039       0.16004390828399076       0.15923900238173039        3.3318448901066187E-002   3.3318448901066187E-002   3.3109124509674660E-002   3.3109124509674660E-002   2.6242090044767373E-002   2.2818060067396329E-002   1.4983278734134450E-002   1.4983278734134450E-002   1.4954442741275678E-002   1.4954442741275678E-002   2.2419392280783896E-003   4.8648399842239048E-003   5.7921744436635423E-003   5.7921744436635423E-003   2.2971064045711883E-003   2.2971064045711883E-003   2.2685623960382760E-003   2.2685623960382760E-003   2.2342116099709911E-003   2.2342116099709911E-003   8.0611370914582747E-004   8.0611370914582747E-004   7.8098489128502536E-004   7.8098489128502536E-004   7.2033168237445029E-004   7.2033168237445029E-004   5.1109991718840519E-004   5.1109991718840519E-004   5.0312602040290312E-004   5.0312602040290312E-004   2.3246153174559837E-004   2.3246153174559837E-004
  0.15871037056922283       0.15951379586547673       0.15871037056922283        3.3208408356552623E-002   3.3208408356552623E-002   3.2999389276648014E-002   3.2999389276648014E-002   2.6149345812750354E-002   2.2732961423436778E-002   1.4913067760129361E-002   1.4913067760129361E-002   1.4884318342700117E-002   1.4884318342700117E-002   2.2334976341030371E-003   4.8459820102693969E-003   5.7642766572903710E-003   5.7642766572903710E-003   2.2860368503522283E-003   2.2860368503522283E-003   2.2576062349783060E-003   2.2576062349783060E-003   2.2233868046287793E-003   2.2233868046287793E-003   8.0224445453830275E-004   8.0224445453830275E-004   7.7721880598523752E-004   7.7721880598523752E-004   7.1636079786337084E-004   7.1636079786337084E-004   5.0837145892116678E-004   5.0837145892116678E-004   5.0043527616914693E-004   5.0043527616914693E-004   2.3114157439141003E-004   2.3114157439141003E-004
  0.15818158199077403       0.15898352605137908       0.15818158199077403        3.3098299771346408E-002   3.3098299771346408E-002   3.2889586985976070E-002   3.2889586985976070E-002   2.6056565837998157E-002   2.2647827228911750E-002   1.4842894489369266E-002   1.4842894489369266E-002   1.4814231770068013E-002   1.4814231770068013E-002   2.2250519262350847E-003   4.8271161588660698E-003   5.7363945467307741E-003   5.7363945467307741E-003   2.2749736435266872E-003   2.2749736435266872E-003   2.2466564638649413E-003   2.2466564638649413E-003   2.2125684635959635E-003   2.2125684635959635E-003   7.9837708976025529E-004   7.9837708976025529E-004   7.7345464309533027E-004   7.7345464309533027E-004   7.1239462503041022E-004   7.1239462503041022E-004   5.0564570119781735E-004   5.0564570119781735E-004   4.9774722085620202E-004   4.9774722085620202E-004   2.2982334577260324E-004   2.2982334577260324E-004
  0.15765263578078162       0.15845309796761428       0.15765263578078162        3.2988122810367525E-002   3.2988122810367525E-002   3.2779717309214473E-002   3.2779717309214473E-002   2.5963749954907415E-002   2.2562657380357568E-002   1.4772759119128608E-002   1.4772759119128608E-002   1.4744183221200427E-002   1.4744183221200427E-002   2.2166020937647471E-003   4.8082424170845846E-003   5.7085282055799628E-003   5.7085282055799628E-003   2.2639168209578520E-003   2.2639168209578520E-003   2.2357131195806135E-003   2.2357131195806135E-003   2.2017566238838539E-003   2.2017566238838539E-003   7.9451162782546829E-004   7.9451162782546829E-004   7.6969241557309101E-004   7.6969241557309101E-004   7.0843318520579879E-004   7.0843318520579879E-004   5.0292265780605056E-004   5.0292265780605056E-004   4.9506186812543816E-004   4.9506186812543816E-004   2.2850685363763303E-004   2.2850685363763303E-004
  0.15712353106503388       0.15792251073137231       0.15712353106503388        3.2877877135655861E-002   3.2877877135655861E-002   3.2669779915108443E-002   3.2669779915108443E-002   2.5870897996503366E-002   2.2477451773864867E-002   1.4702661848457794E-002   1.4702661848457794E-002   1.4674172895698551E-002   1.4674172895698551E-002   2.2081481259543585E-003   4.7893607720478192E-003   5.6806777283080444E-003   5.6806777283080444E-003   2.2528664198512320E-003   2.2528664198512320E-003   2.2247762393490340E-003   2.2247762393490340E-003   2.1909513228446980E-003   2.1909513228446980E-003   7.9064808187546487E-004   7.9064808187546487E-004   7.6593213650238978E-004   7.6593213650238978E-004   7.0447649988914732E-004   7.0447649988914732E-004   5.0020234264965739E-004   5.0020234264965739E-004   4.9237923175295909E-004   4.9237923175295909E-004   2.2719210579498698E-004   2.2719210579498698E-004
  0.15659426696058840       0.15739176345099690       0.15659426696058840        3.2767562406335875E-002   3.2767562406335875E-002   3.2559774469558544E-002   3.2559774469558551E-002   2.5778009794423445E-002   2.2392210305077306E-002   1.4632602878206079E-002   1.4632602878206079E-002   1.4604200994966603E-002   1.4604200994966603E-002   2.1996900120387092E-003   4.7704712109331764E-003   5.6528432102714065E-003   5.6528432102714065E-003   2.2418224777589974E-003   2.2418224777589974E-003   2.2138458607395958E-003   2.2138458607395958E-003   2.1801525981760750E-003   2.1801525981760750E-003   7.8678646518120718E-004   7.8678646518120718E-004   7.6217381909484436E-004   7.6217381909484436E-004   7.0052459075139464E-004   7.0052459075139464E-004   4.9748476974991352E-004   4.9748476974991352E-004   4.8969932563096784E-004   4.8969932563096784E-004   2.2587911011385622E-004   2.2587911011385622E-004
  0.15606484257564771       0.15686085522585733       0.15606484257564771        3.2657178278580876E-002   3.2657178278580876E-002   3.2449700635585881E-002   3.2449700635585874E-002   2.5685085178900845E-002   2.2306932869191030E-002   1.4562582411044514E-002   1.4562582411044514E-002   1.4534267722234840E-002   1.4534267722234840E-002   2.1912277412253923E-003   4.7515737209749458E-003   5.6250247477242273E-003   5.6250247477242273E-003   2.2307850325844650E-003   2.2307850325844650E-003   2.2029220216718548E-003   2.2029220216718548E-003   2.1693604879253442E-003   2.1693604879253442E-003   7.8292679114481901E-004   7.8292679114481901E-004   7.5841747669151010E-004   7.5841747669151010E-004   6.9657747963677689E-004   6.9657747963677689E-004   4.9476995324698053E-004   4.9476995324698053E-004   4.8702216376915372E-004   4.8702216376915372E-004   2.2456787452481778E-004   2.2456787452481778E-004
  0.15553525700943288       0.15632978514621995       0.15553525700943288        3.2546724405576495E-002   3.2546724405576495E-002   3.2339558073296581E-002   3.2339558073296581E-002   2.5592123978747810E-002   2.2221619360953772E-002   1.4492600651489759E-002   1.4492600651489759E-002   1.4464373282583393E-002   1.4464373282583393E-002   2.1827613026951828E-003   4.7326682894667169E-003   5.5972224378302172E-003   5.5972224378302172E-003   2.2197541225867012E-003   2.2197541225867012E-003   2.1920047604200945E-003   2.1920047604200945E-003   2.1585750304941968E-003   2.1585750304941968E-003   7.7906907330134759E-004   7.7906907330134759E-004   7.5466312276461361E-004   7.5466312276461361E-004   6.9263518856483143E-004   6.9263518856483143E-004   4.9205790740133827E-004   4.9205790740133827E-004   4.8434776029610119E-004   4.8434776029610119E-004   2.2325840702052161E-004   2.2325840702052161E-004
  0.15500550935205604       0.15579855229312028       0.15500550935205604        3.2436200437483506E-002   3.2436200437483506E-002   3.2229346439845784E-002   3.2229346439845784E-002   2.5499126021338438E-002   2.2136269674664078E-002   1.4422657805927748E-002   1.4422657805927748E-002   1.4394517882965984E-002   1.4394517882965984E-002   2.1742906856023901E-003   4.7137549037638508E-003   5.5694363786745081E-003   5.5694363786745081E-003   2.2087297863851484E-003   2.2087297863851484E-003   2.1810941156179325E-003   2.1810941156179325E-003   2.1477962646432496E-003   2.1477962646432496E-003   7.7521332532053957E-004   7.7521332532053957E-004   7.5091077091928645E-004   7.5091077091928645E-004   6.8869773973241947E-004   6.8869773973241947E-004   4.8934864659522627E-004   4.8934864659522627E-004   4.8167612946071147E-004   4.8167612946071147E-004   2.2195071565639312E-004   2.2195071565639312E-004
  0.15447559868438959       0.15526715573822891       0.15447559868438959        3.2325606021400846E-002   3.2325606021400846E-002   3.2119065389401680E-002   3.2119065389401680E-002   2.5406091132591874E-002   2.2050883704170968E-002   1.4352754082638426E-002   1.4352754082638426E-002   1.4324701732234747E-002   1.4324701732234747E-002   2.1658158790753197E-003   4.6948335512860999E-003   5.5416666692759244E-003   5.5416666692759244E-003   2.1977120629644172E-003   2.1977120629644172E-003   2.1701901262630935E-003   2.1701901262630935E-003   2.1370242294967818E-003   2.1370242294967818E-003   7.7135956100867604E-004   7.7135956100867604E-004   7.4716043489537858E-004   7.4716043489537858E-004   6.8476515551581349E-004   6.8476515551581349E-004   4.8664218533413174E-004   4.8664218533413174E-004   4.7900728563367415E-004   4.7900728563367415E-004   2.2064480855134871E-004   2.2064480855134871E-004
  0.15394552407793211       0.15473559454371366       0.15394552407793211        3.2214940801326745E-002   3.2214940801326745E-002   3.2008714573107652E-002   3.2008714573107652E-002   2.5313019136954020E-002   2.1965461342873017E-002   1.4282889691820061E-002   1.4282889691820061E-002   1.4254925041164518E-002   1.4254925041164518E-002   2.1573368722166203E-003   4.6759042195201311E-003   5.5139134095991121E-003   5.5139134095991121E-003   2.1867009916790377E-003   2.1867009916790377E-003   2.1592928317221271E-003   2.1592928317221271E-003   2.1262589645474447E-003   2.1262589645474447E-003   7.6750779431039768E-004   7.6750779431039768E-004   7.4341212856923744E-004   7.4341212856923744E-004   6.8083745847276290E-004   6.8083745847276290E-004   4.8393853824826871E-004   4.8393853824826871E-004   4.7634124330891980E-004   4.7634124330891980E-004   2.1934069388850880E-004   2.1934069388850880E-004
  0.15341528459467341       0.15420386776210757       0.15341528459467341        3.2104204418120397E-002   3.2104204418120397E-002   3.1898293639045235E-002   3.1898293639045235E-002   2.5219909857380478E-002   2.1880002483718103E-002   1.4213064845614876E-002   1.4213064845614876E-002   1.4185188022478588E-002   1.4185188022478588E-002   2.1488536541037803E-003   4.6569668960222896E-003   5.4861767005672767E-003   5.4861767005672767E-003   2.1756966122584167E-003   2.1756966122584167E-003   2.1484022717353428E-003   2.1484022717353428E-003   2.1155005096611715E-003   2.1155005096611715E-003   7.6365803931060421E-004   7.6365803931060421E-004   7.3966586595557854E-004   7.3966586595557854E-004   6.7691467134464690E-004   6.7691467134464690E-004   4.8123772009410915E-004   4.8123772009410915E-004   4.7367801710513892E-004   4.7367801710513892E-004   2.1803837991594025E-004   2.1803837991594025E-004
  0.15288487928695715       0.15367197443616282       0.15288487928695715        3.1993396509462375E-002   3.1993396509462375E-002   3.1787802232195426E-002   3.1787802232195426E-002   2.5126763115318019E-002   2.1794507019202866E-002   1.4143279758134489E-002   1.4143279758134489E-002   1.4115490890874129E-002   1.4115490890874129E-002   2.1403662137895532E-003   4.6380215684213534E-003   5.4584566440748694E-003   5.4584566440748694E-003   2.1646989648118047E-003   2.1646989648118047E-003   2.1375184864217511E-003   2.1375184864217511E-003   2.1047489050820922E-003   2.1047489050820922E-003   7.5981031023635980E-004   7.5981031023635980E-004   7.3592166120935003E-004   7.3592166120935003E-004   6.7299681705862305E-004   6.7299681705862305E-004   4.7853974575592440E-004   4.7853974575592440E-004   4.7101762176729207E-004   4.7101762176729207E-004   2.1673787494739383E-004   2.1673787494739383E-004
  0.15235430719733767       0.15313991359871035       0.15235430719733767        3.1882516709814394E-002   3.1882516709814394E-002   3.1677239994399899E-002   3.1677239994399899E-002   2.5033578730686165E-002   2.1708974841372217E-002   1.4073534645485756E-002   1.4073534645485756E-002   1.4045833863048132E-002   1.4045833863048132E-002   2.1318745403024154E-003   4.6190682244212911E-003   5.4307533430005073E-003   5.4307533430005073E-003   2.1537080898333255E-003   2.1537080898333255E-003   2.1266415162840687E-003   2.1266415162840687E-003   2.0940041914375151E-003   2.0940041914375151E-003   7.5596462145882649E-004   7.5596462145882649E-004   7.3217952862763929E-004   7.3217952862763929E-004   6.6908391872981239E-004   6.6908391872981239E-004   4.7584463024734661E-004   4.7584463024734661E-004   4.6836007216815515E-004   4.6836007216815515E-004   2.1543918736305863E-004   2.1543918736305863E-004
  0.15182356735844055       0.15260768427251517       0.15182356735844055        3.1771564650378843E-002   3.1771564650378843E-002   3.1566606564321420E-002   3.1566606564321420E-002   2.4940356521858865E-002   2.1623405841819349E-002   1.4003829725797749E-002   1.4003829725797749E-002   1.3976217157724397E-002   1.3976217157724397E-002   2.1233786226471101E-003   4.6001068518042665E-003   5.4030669012202978E-003   5.4030669012202978E-003   2.1427240282072034E-003   2.1427240282072034E-003   2.1157714022139108E-003   2.1157714022139108E-003   2.0832664097431100E-003   2.0832664097431100E-003   7.5212098749526807E-004   7.5212098749526807E-004   7.2843948265162472E-004   7.2843948265162472E-004   6.6517599966354763E-004   6.6517599966354763E-004   4.7315238871297241E-004   4.7315238871297241E-004   4.6570538330990358E-004   4.6570538330990358E-004   2.1414232561033363E-004   2.1414232561033363E-004
  0.15129265879281178       0.15207528547012553       0.15129265879281178        3.1660539959057224E-002   3.1660539959057224E-002   3.1455901577403654E-002   3.1455901577403654E-002   2.4847096305645140E-002   2.1537799911685158E-002   1.3934165219248293E-002   1.3934165219248293E-002   1.3906640995680165E-002   1.3906640995680165E-002   2.1148784498051065E-003   4.5811374384335454E-003   5.3753974236211716E-003   5.3753974236211716E-003   2.1317468212129352E-003   2.1317468212129352E-003   2.1049081854969446E-003   2.1049081854969446E-003   2.0725356014080153E-003   2.0725356014080153E-003   7.4827942301103866E-004   7.4827942301103866E-004   7.2470153786853737E-004   7.2470153786853737E-004   6.6127308335761409E-004   6.6127308335761409E-004   4.7046303642997244E-004   4.7046303642997244E-004   4.6305357032569243E-004   4.6305357032569243E-004   2.1284729820459923E-004   2.1284729820459923E-004
  0.15076158051277305       0.15154271619372400       0.15076158051277305        3.1549442260408123E-002   3.1549442260408123E-002   3.1345124665830365E-002   3.1345124665830365E-002   2.4753797897270030E-002   2.1452156941658432E-002   1.3864541348091706E-002   1.3864541348091706E-002   1.3837105599773858E-002   1.3837105599773858E-002   2.1063740107351817E-003   4.5621599722566108E-003   5.3477450161146158E-003   5.3477450161146158E-003   2.1207765105306854E-003   2.1207765105306854E-003   2.0940519078182494E-003   2.0940519078182494E-003   2.0618118082401903E-003   2.0618118082401903E-003   7.4443994282165241E-004   7.4443994282165241E-004   7.2096570901368669E-004   7.2096570901368669E-004   6.5737519350456553E-004   6.5737519350456553E-004   4.6777658880974401E-004   4.6777658880974401E-004   4.6040464848129197E-004   4.6040464848129197E-004   2.1155411373001233E-004   2.1155411373001233E-004
  0.15023033152026735       0.15100997543497013       0.15023033152026735        3.1438271175604326E-002   3.1438271175604326E-002   3.1234275458483677E-002   3.1234275458483677E-002   2.4660461110355039E-002   2.1366476821975584E-002   1.3794958336686501E-002   1.3794958336686501E-002   1.3767611194972870E-002   1.3767611194972870E-002   2.0978652943739332E-003   4.5431744413082639E-003   5.3201097856505168E-003   5.3201097856505168E-003   2.1098131382466813E-003   2.1098131382466813E-003   2.0832026112676777E-003   2.0832026112676777E-003   2.0510950724517470E-003   2.0510950724517470E-003   7.4060256189485457E-004   7.4060256189485457E-004   7.1723201097249108E-004   7.1723201097249108E-004   6.5348235399404007E-004   6.5348235399404007E-004   4.6509306139957360E-004   4.6509306139957360E-004   4.5775863317672492E-004   4.5775863317672492E-004   2.1026278084030343E-004   2.1026278084030343E-004
  0.14969891080670636       0.15047706217484746       0.14969891080670636        3.1327026322389553E-002   3.1327026322389553E-002   3.1123353580902121E-002   3.1123353580902121E-002   2.4567085756898050E-002   2.1280759442420812E-002   1.3725416411523993E-002   1.3725416411523993E-002   1.3698158008382224E-002   1.3698158008382224E-002   2.0893522896364030E-003   4.5241808337138914E-003   5.2924918402313548E-003   5.2924918402313548E-003   2.0988567468587516E-003   2.0988567468587516E-003   2.0723603383453757E-003   2.0723603383453757E-003   2.0403854366644368E-003   2.0403854366644368E-003   7.3676729535275271E-004   7.3676729535275271E-004   7.1350045878257025E-004   7.1350045878257025E-004   6.4959458891514547E-004   6.4959458891514547E-004   4.6241246988434540E-004   4.6241246988434540E-004   4.5511553994795155E-004   4.5511553994795155E-004   2.0897330825959344E-004   2.0897330825959344E-004
  0.14916731735281050       0.14994397538350049       0.14916731735281050        3.1215707315033960E-002   3.1215707315033960E-002   3.1012358655237521E-002   3.1012358655237521E-002   2.4473671647253295E-002   2.1195004692326151E-002   1.3655915801256992E-002   1.3655915801256992E-002   1.3628746269273297E-002   1.3628746269273297E-002   2.0808349854166313E-003   4.5051791376927398E-003   5.2648912889265674E-003   5.2648912889265674E-003   2.0879073792819326E-003   2.0879073792819326E-003   2.0615251319673509E-003   2.0615251319673509E-003   2.0296829439152009E-003   2.0296829439152009E-003   7.3293415847397187E-004   7.3293415847397187E-004   7.0977106763585914E-004   7.0977106763585914E-004   6.4571192255885709E-004   6.4571192255885709E-004   4.5973483008825676E-004   4.5973483008825676E-004   4.5247538446856146E-004   4.5247538446856146E-004   2.0768570478321948E-004   2.0768570478321948E-004
  0.14863555012845095       0.14941071402007156       0.14863555012845095        3.1104313764289446E-002   3.1104313764289446E-002   3.0901290300211440E-002   3.0901290300211440E-002   2.4380218590110827E-002   2.1109212460571729E-002   1.3586456736729422E-002   1.3586456736729422E-002   1.3559376209113504E-002   1.3559376209113504E-002   2.0723133705883375E-003   4.4861693415613416E-003   5.2373082418872190E-003   5.2373082418872190E-003   2.0769650788542105E-003   2.0769650788542105E-003   2.0506970354711791E-003   2.0506970354711791E-003   2.0189876376618455E-003   2.0189876376618455E-003   7.2910316669585714E-004   7.2910316669585714E-004   7.0604385288076195E-004   7.0604385288076195E-004   6.4183437942046866E-004   6.4183437942046866E-004   4.5706015797658235E-004   4.5706015797658235E-004   4.4983818255151192E-004   4.4983818255151192E-004   2.0639997927857366E-004   2.0639997927857366E-004
  0.14810360809248357       0.14887727703253617       0.14810360809248357        3.0992845277343570E-002   3.0992845277343570E-002   3.0790148131070578E-002   3.0790148131070578E-002   2.4286726392475404E-002   2.1023382635586021E-002   1.3517039451006014E-002   1.3517039451006014E-002   1.3490048061596057E-002   1.3490048061596057E-002   2.0637874340055061E-003   4.4671514337369655E-003   5.2097428103608373E-003   5.2097428103608373E-003   2.0660298893423030E-003   2.0660298893423030E-003   2.0398760926217674E-003   2.0398760926217674E-003   2.0082995617887751E-003   2.0082995617887751E-003   7.2527433561670243E-004   7.2527433561670243E-004   7.0231883002434576E-004   7.0231883002434576E-004   6.3796198420206873E-004   6.3796198420206873E-004   4.5438846965744554E-004   4.5438846965744554E-004   4.4720395015087640E-004   4.4720395015087640E-004   2.0511614068595318E-004   2.0511614068595318E-004
  0.14757149019258381       0.14834366335753235       0.14757149019258381        3.0881301457773565E-002   3.0881301457773565E-002   3.0678931759542109E-002   3.0678931759542109E-002   2.4193194859645564E-002   2.0937515105346464E-002   1.3447664179403079E-002   1.3447664179403079E-002   1.3420762062670767E-002   1.3420762062670767E-002   2.0552571645031255E-003   4.4481254027412776E-003   5.1821951067067178E-003   5.1821951067067178E-003   2.0551018549476397E-003   2.0551018549476397E-003   2.0290623476172812E-003   2.0290623476172812E-003   1.9976187606128965E-003   1.9976187606128965E-003   7.2144768099804263E-004   7.2144768099804263E-004   6.9859601473458259E-004   6.9859601473458259E-004   6.3409476181507888E-004   6.3409476181507888E-004   4.5171978138364399E-004   4.5171978138364399E-004   4.4457270336364241E-004   4.4457270336364241E-004   2.0383419801943149E-004   2.0383419801943149E-004
  0.14703919536507540       0.14780987192018627       0.14703919536507540        3.0769681905498690E-002   3.0769681905498690E-002   3.0567640793787414E-002   3.0567640793787414E-002   2.4099623795191961E-002   2.0851609757379760E-002   1.3378331159519247E-002   1.3378331159519247E-002   1.3351518450574881E-002   1.3351518450574881E-002   2.0467225508978373E-003   4.4290912372039202E-003   5.1546652444112084E-003   5.1546652444112084E-003   2.0441810203123360E-003   2.0441810203123360E-003   2.0182558450951042E-003   2.0182558450951042E-003   1.9869452788895394E-003   1.9869452788895394E-003   7.1762321876696203E-004   7.1762321876696203E-004   6.9487542284261137E-004   6.9487542284261137E-004   6.3023273738280520E-004   6.3023273738280520E-004   4.4905410955448013E-004   4.4905410955448013E-004   4.4194445843151757E-004   4.4194445843151757E-004   2.0255416036773003E-004   2.0255416036773003E-004
  0.14650672253475794       0.14727590163393930       0.14650672253475794        3.0657986216732318E-002   3.0657986216732318E-002   3.0456274838355633E-002   3.0456274838355633E-002   2.4006013000935463E-002   2.0765666478762691E-002   1.3309040631267205E-002   1.3309040631267205E-002   1.3282317465864831E-002   1.3282317465864831E-002   2.0381835819887101E-003   4.4100489258663885E-003   5.1271533381035510E-003   5.1271533381035510E-003   2.0332674305253711E-003   2.0332674305253711E-003   2.0074566301379721E-003   2.0074566301379721E-003   1.9762791618185668E-003   1.9762791618185668E-003   7.1380096501845848E-004   7.1380096501845848E-004   6.9115707034506178E-004   6.9115707034506178E-004   6.2637593624305181E-004   6.2637593624305181E-004   4.4639147071764116E-004   4.4639147071764116E-004   4.3931923174278395E-004   4.3931923174278395E-004   2.0127603689511675E-004   2.0127603689511675E-004
  0.14597407061472792       0.14674175140036499       0.14597407061472792        3.0546213983932903E-002   3.0546213983932907E-002   3.0344833494136046E-002   3.0344833494136043E-002   2.3912362276924819E-002   2.0679685156122760E-002   1.3239792836905713E-002   1.3239792836905713E-002   1.3213159351448336E-002   1.3213159351448336E-002   2.0296402465579577E-003   4.3909984575858201E-003   5.0996595035717861E-003   5.0996595035717861E-003   2.0223611311288056E-003   2.0223611311288056E-003   1.9966647482801518E-003   1.9966647482801518E-003   1.9656204550505228E-003   1.9656204550505228E-003   7.0998093601784876E-004   7.0998093601784876E-004   6.8744097340640246E-004   6.8744097340640246E-004   6.2252438395076545E-004   6.2252438395076545E-004   4.4373188157109688E-004   4.4373188157109688E-004   4.3669703983416862E-004   4.3669703983416862E-004   1.9999983684230831E-004   1.9999983684230831E-004
  0.14544123850620069       0.14620742008692836       0.14544123850620069        3.0434364795754391E-002   3.0434364795754391E-002   3.0233316358309937E-002   3.0233316358309937E-002   2.3818671421414059E-002   2.0593665675639160E-002   1.3170588021072391E-002   1.3170588021072391E-002   1.3144044352617245E-002   1.3144044352617245E-002   2.0210925333717421E-003   4.3719398213390211E-003   5.0721838577790900E-003   5.0721838577790900E-003   2.0114621681241660E-003   2.0114621681241660E-003   1.9858802455137935E-003   1.9858802455137935E-003   1.9549692046929440E-003   1.9549692046929440E-003   7.0616314820321087E-004   7.0616314820321087E-004   6.8372714836134759E-004   6.8372714836134759E-004   6.1867810628072652E-004   6.1867810628072652E-004   4.4107535896504012E-004   4.4107535896504012E-004   4.3407789939275450E-004   4.3407789939275450E-004   1.9872556952739307E-004   1.9872556952739307E-004
  0.14490822509832602       0.14567290661524870       0.14490822509832602        3.0322438236995583E-002   3.0322438236995583E-002   3.0121723024301557E-002   3.0121723024301557E-002   2.3724940230839608E-002   2.0507607923043642E-002   1.3101426430817032E-002   1.3101426430817032E-002   1.3074972717080897E-002   1.3074972717080897E-002   2.0125404311809943E-003   4.3528730062265698E-003   5.0447265188803365E-003   5.0447265188803365E-003   2.0005705879788992E-003   2.0005705879788992E-003   1.9751031682953527E-003   1.9751031682953527E-003   1.9443254573167580E-003   1.9443254573167580E-003   7.0234761818788692E-004   7.0234761818788692E-004   6.8001561171729657E-004   6.8001561171729657E-004   6.1483712923028752E-004   6.1483712923028752E-004   4.3842191990385240E-004   4.3842191990385240E-004   4.3146182725792190E-004   4.3146182725792190E-004   1.9745324434676658E-004   1.9745324434676658E-004
  0.14437502926799756       0.14513820982790990       0.14437502926799753        3.0210433888548636E-002   3.0210433888548636E-002   3.0010053081728067E-002   3.0010053081728067E-002   2.3631168499796580E-002   2.0421511783621886E-002   1.3032308315635430E-002   1.3032308315635430E-002   1.3005944695000021E-002   1.3005944695000021E-002   2.0039839287222454E-003   4.3337980014769651E-003   5.0172876062389926E-003   5.0172876062389926E-003   1.9896864376329798E-003   1.9896864376329798E-003   1.9643335635521455E-003   1.9643335635521455E-003   1.9336892599628051E-003   1.9336892599628051E-003   6.9853436276300768E-004   6.9853436276300768E-004   6.7630638015681987E-004   6.7630638015681987E-004   6.1100147902214423E-004   6.1100147902214423E-004   4.3577158154810291E-004   4.3577158154810291E-004   4.2884884042331700E-004   4.2884884042331700E-004   1.9618287077608062E-004   1.9618287077608062E-004
  0.14384164987966624       0.14460332857714803       0.14384164987966627        3.0098351327346718E-002   3.0098351327346718E-002   2.9898306116348809E-002   2.9898306116348809E-002   2.3537356021015466E-002   2.0335377142214485E-002   1.2963233927504049E-002   1.2963233927504049E-002   1.2936960539021465E-002   1.2936960539021465E-002   1.9954230147185095E-003   4.3147147964509806E-003   4.9898672404442750E-003   4.9898672404442750E-003   1.9788097645056148E-003   1.9788097645056148E-003   1.9535714786890336E-003   1.9535714786890336E-003   1.9230606601484711E-003   1.9230606601484711E-003   6.9472339890009358E-004   6.9472339890009358E-004   6.7259947054019401E-004   6.7259947054019401E-004   6.0717118210716972E-004   6.0717118210716972E-004   4.3312436121658844E-004   4.3312436121658844E-004   4.2623895603886164E-004   4.2623895603886164E-004   1.9491445837120964E-004   1.9491445837120964E-004
  0.14330808578514018       0.14406826170237996       0.14330808578514020        2.9986190126310968E-002   2.9986190126310968E-002   2.9786481710013860E-002   2.9786481710013860E-002   2.3443502585337502E-002   2.0249203883218613E-002   1.2894203520915148E-002   1.2894203520915148E-002   1.2868020504313387E-002   1.2868020504313387E-002   1.9868576778802084E-003   4.2956233806460842E-003   4.9624655433287172E-003   4.9624655433287172E-003   1.9679406165020977E-003   1.9679406165020977E-003   1.9428169615952184E-003   1.9428169615952184E-003   1.9124397058744714E-003   1.9124397058744714E-003   6.9091474375367653E-004   6.9091474375367653E-004   6.6889489990798955E-004   6.6889489990798955E-004   6.0334626516728488E-004   6.0334626516728488E-004   4.3048027638839938E-004   4.3048027638839938E-004   4.2363219141279399E-004   4.2363219141279399E-004   1.9364801676923234E-004   1.9364801676923234E-004
  0.14277433582338980       0.14353300802999738       0.14277433582338980        2.9873949854296006E-002   2.9873949854296006E-002   2.9674579440611176E-002   2.9674579440611176E-002   2.3349607981690512E-002   2.0162991890589531E-002   1.2825217352912619E-002   1.2825217352912619E-002   1.2799124848601125E-002   1.2799124848601125E-002   1.9782879069061014E-003   4.2765237437009888E-003   4.9350826379859535E-003   4.9350826379859535E-003   1.9570790420207537E-003   1.9570790420207537E-003   1.9320700606511574E-003   1.9320700606511574E-003   1.9018264456317122E-003   1.9018264456317122E-003   6.8710841466399191E-004   6.8710841466399191E-004   6.6519268548368901E-004   6.6519268548368901E-004   5.9952675511837545E-004   5.9952675511837545E-004   4.2783934470502620E-004   4.2783934470502620E-004   4.2102856401374093E-004   4.2102856401374093E-004   1.9238355568942730E-004   1.9238355568942730E-004
  0.14224039882033937       0.14299756637316002       0.14224039882033937        2.9761630076034509E-002   2.9761630076034509E-002   2.9562598882012830E-002   2.9562598882012830E-002   2.3255671997063049E-002   2.0076741047841778E-002   1.2756275683128083E-002   1.2756275683128083E-002   1.2730273832203421E-002   1.2730273832203421E-002   1.9697136904842224E-003   4.2574158754002198E-003   4.9077186487887416E-003   4.9077186487887416E-003   1.9462250899599874E-003   1.9462250899599874E-003   1.9213308247355717E-003   1.9213308247355717E-003   1.8912209284082612E-003   1.8912209284082612E-003   6.8330442915968416E-004   6.8330442915968416E-004   6.6149284467635150E-004   6.6149284467635150E-004   5.9571267911323936E-004   5.9571267911323936E-004   4.2520158397248685E-004   4.2520158397248685E-004   4.1842809147281732E-004   4.1842809147281732E-004   1.9112108493428065E-004   1.9112108493428065E-004
  0.14170627358866422       0.14246193553158926       0.14170627358866422        2.9649230352081918E-002   2.9649230352081918E-002   2.9450539604021365E-002   2.9450539604021365E-002   2.3161694416480163E-002   1.9990451238051890E-002   1.2687378773818779E-002   1.2687378773818779E-002   1.2661467718070293E-002   1.2661467718070293E-002   1.9611350172929792E-003   4.2382997656790940E-003   4.8803737014077343E-003   4.8803737014077343E-003   1.9353788097256006E-003   1.9353788097256006E-003   1.9105993032327104E-003   1.9105993032327104E-003   1.8806232036965795E-003   1.8806232036965795E-003   6.7950280496063126E-004   6.7950280496063126E-004   6.5779539508337267E-004   6.5779539508337267E-004   5.9190406454464424E-004   5.9190406454464424E-004   4.2256701216352512E-004   4.2256701216352512E-004   4.1583079158579329E-004   4.1583079158579329E-004   1.8986061439052443E-004   1.8986061439052443E-004
  0.14117195892757800       0.14192611429134966       0.14117195892757800        2.9536750238758850E-002   2.9536750238758850E-002   2.9338401172314069E-002   2.9338401172314069E-002   2.3067675022976925E-002   1.9904122343860027E-002   1.2618526889904932E-002   1.2618526889904932E-002   1.2592706771820552E-002   1.2592706771820552E-002   1.9525518760021583E-003   4.2191754046285394E-003   4.8530479228301223E-003   4.8530479228301223E-003   1.9245402512380941E-003   1.9245402512380941E-003   1.8998755460396160E-003   1.8998755460396160E-003   1.8700333215007437E-003   1.8700333215007437E-003   6.7570355998075560E-004   6.7570355998075560E-004   6.5410035449324142E-004   6.5410035449324142E-004   5.8810093904836580E-004   5.8810093904836580E-004   4.1993564741981646E-004   4.1993564741981646E-004   4.1323668231526666E-004   4.1323668231526666E-004   1.8860215403017794E-004   1.8860215403017794E-004
  0.14063745362261482       0.14139010142462841       0.14063745362261482        2.9424189288092810E-002   2.9424189288092810E-002   2.9226183148386285E-002   2.9226183148386285E-002   2.2973613597571906E-002   1.9817754247471977E-002   1.2549720299008362E-002   1.2549720299008362E-002   1.2523991261780406E-002   1.2523991261780406E-002   1.9439642552739993E-003   4.2000427825001230E-003   4.8257414413788308E-003   4.8257414413788308E-003   1.9137094649401430E-003   1.9137094649401430E-003   1.8891596035735523E-003   1.8891596035735523E-003   1.8594513323438330E-003   1.8594513323438330E-003   6.7190671233091572E-004   6.7190671233091572E-004   6.5040774088837017E-004   6.5040774088837017E-004   5.8430333050631025E-004   5.8430333050631025E-004   4.1730750805421172E-004   4.1730750805421172E-004   4.1064578179287611E-004   4.1064578179287611E-004   1.8734571391160751E-004   1.8734571391160751E-004
  0.14010275644540982       0.14085389568951290       0.14010275644540982        2.9311547047759477E-002   2.9311547047759477E-002   2.9113885089494668E-002   2.9113885089494668E-002   2.2879509919240877E-002   1.9731346830661804E-002   1.2480959271491957E-002   1.2480959271491957E-002   1.2455321459023063E-002   1.2455321459023063E-002   1.9353721437643625E-003   4.1809018897113496E-003   4.7984543867321304E-003   4.7984543867321304E-003   1.9028865018042749E-003   1.9028865018042749E-003   1.8784515267796398E-003   1.8784515267796398E-003   1.8488772872755199E-003   1.8488772872755199E-003   6.6811228032185471E-004   6.6811228032185471E-004   6.4671757244798614E-004   6.4671757244798614E-004   5.8051126704969315E-004   5.8051126704969315E-004   4.1468261255304468E-004   4.1468261255304468E-004   4.0805810832157278E-004   4.0805810832157278E-004   1.8609130418061173E-004   1.8609130418061173E-004
  0.13956786615347425       0.14031749582976139       0.13956786615347425        2.9198823061022096E-002   2.9198823061022096E-002   2.9001506548598312E-002   2.9001506548598312E-002   2.2785363764889353E-002   1.9644899974774227E-002   1.2412244080499426E-002   1.2412244080499426E-002   1.2386697637408491E-002   1.2386697637408491E-002   1.9267755301238653E-003   4.1617527168508949E-003   4.7711868899434993E-003   4.7711868899434993E-003   1.8920714133406147E-003   1.8920714133406147E-003   1.8677513671385463E-003   1.8677513671385463E-003   1.8383112378797205E-003   1.8383112378797205E-003   6.6432028246719919E-004   6.6432028246719919E-004   6.4302986755106033E-004   6.4302986755106033E-004   5.7672477706225604E-004   5.7672477706225604E-004   4.1206097957844907E-004   4.1206097957844907E-004   4.0547368037791004E-004   4.0547368037791004E-004   1.8483893507151462E-004   1.8483893507151462E-004
  0.13903278148996565       0.13978090057456935       0.13903278148996565        2.9086016866670474E-002   2.9086016866670474E-002   2.8889047074299640E-002   2.8889047074299640E-002   2.2691174909325078E-002   1.9558413560727607E-002   1.2343575001996485E-002   1.2343575001996485E-002   1.2318120073624712E-002   1.2318120073624712E-002   1.9181744029991208E-003   4.1425952546841780E-003   4.7439390834619543E-003   4.7439390834619543E-003   1.8812642516048417E-003   1.8812642516048417E-003   1.8570591766743994E-003   1.8570591766743994E-003   1.8277532362824598E-003   1.8277532362824598E-003   6.6053073748651976E-004   6.6053073748651976E-004   6.3934464477931850E-004   6.3934464477931850E-004   5.7294388918355352E-004   5.7294388918355352E-004   4.0944262797074473E-004   4.0944262797074473E-004   4.0289251661438790E-004   4.0289251661438790E-004   1.8358861690828703E-004   1.8358861690828703E-004
  0.13849750118345261       0.13924410863833073       0.13849750118345261        2.8973127998958386E-002   2.8973127998958386E-002   2.8776506210783728E-002   2.8776506210783728E-002   2.2596943125229620E-002   1.9471887469016597E-002   1.2274952314812010E-002   1.2274952314812010E-002   1.2249589047229033E-002   1.2249589047229033E-002   1.9095687510339754E-003   4.1234294941589322E-003   4.7167111011526810E-003   4.7167111011526810E-003   1.8704650692062275E-003   1.8704650692062275E-003   1.8463750079627777E-003   1.8463750079627777E-003   1.8172033351598208E-003   1.8172033351598208E-003   6.5674366430844094E-004   6.5674366430844094E-004   6.3566192292027084E-004   6.3566192292027084E-004   5.6916863231228163E-004   5.6916863231228163E-004   4.0682757675083878E-004   4.0682757675083878E-004   4.0031463586182525E-004   4.0031463586182525E-004   1.8234036010567349E-004   1.8234036010567349E-004
  0.13796202394767598       0.13870711872039340       0.13796202394767598        2.8860155987540100E-002   2.8860155987540100E-002   2.8663883497756875E-002   2.8663883497756875E-002   2.2502668183129994E-002   1.9385321579715471E-002   1.2206376300680714E-002   1.2206376300680714E-002   1.2181104840690781E-002   1.2181104840690781E-002   1.9009585628708215E-003   4.1042554264110282E-003   4.6895030783181430E-003   4.6895030783181430E-003   1.8596739193159049E-003   1.8596739193159049E-003   1.8356989141389236E-003   1.8356989141389236E-003   1.8066615877460968E-003   1.8066615877460968E-003   6.5295908207382673E-004   6.5295908207382673E-004   6.3198172097034234E-004   6.3198172097034234E-004   5.6539903560967337E-004   5.6539903560967337E-004   4.0421584512269392E-004   4.0421584512269392E-004   3.9774005713180634E-004   3.9774005713180634E-004   1.8109417517035321E-004   1.8109417517035321E-004
  0.13742634848130308       0.13816992950481227       0.13742634848130308        2.8747100357405769E-002   2.8747100357405769E-002   2.8551178470383860E-002   2.8551178470383860E-002   2.2408349851369393E-002   1.9298715772481451E-002   1.2137847244286248E-002   1.2137847244286248E-002   1.2112667739434445E-002   1.2112667739434445E-002   1.8923438271519417E-003   4.0850730427704268E-003   4.6623151517195538E-003   4.6623151517195538E-003   1.8488908556752337E-003   1.8488908556752337E-003   1.8250309489060603E-003   1.8250309489060603E-003   1.7961280478420848E-003   1.7961280478420848E-003   6.4917701013901465E-004   6.4917701013901465E-004   6.2830405813803301E-004   6.2830405813803301E-004   5.6163512850295372E-004   5.6163512850295372E-004   4.0160745247582201E-004   4.0160745247582201E-004   3.9516879961906854E-004   3.9516879961906854E-004   1.7985007270210720E-004   1.7985007270210720E-004
  0.13689047346767938       0.13763253966009331       0.13689047346767938        2.8633960628815461E-002   2.8633960628815461E-002   2.8438390659224089E-002   2.8438390659224089E-002   2.2313987896077525E-002   1.9212069926558273E-002   1.2069365433305118E-002   1.2069365433305118E-002   1.2044278031883736E-002   1.2044278031883736E-002   1.8837245325209048E-003   4.0658823347672684E-003   4.6351474595987471E-003   4.6351474595987471E-003   1.8381159326043585E-003   1.8381159326043585E-003   1.8143711665438889E-003   1.8143711665438889E-003   1.7856027698235080E-003   1.7856027698235080E-003   6.4539746807911629E-004   6.4539746807911629E-004   6.2462895384715318E-004   6.2462895384715318E-004   5.5787694068884280E-004   5.5787694068884280E-004   3.9900241838783000E-004   3.9900241838783000E-004   3.9260088270411862E-004   3.9260088270411862E-004   1.7860806339501265E-004   1.7860806339501265E-004
  0.13635439757457191       0.13709494783893569       0.13635439757457191        2.8520736317232287E-002   2.8520736317232287E-002   2.8325519590166829E-002   2.8325519590166829E-002   2.2219582081140502E-002   1.9125383920780073E-002   1.2000931158451826E-002   1.2000931158451826E-002   1.1975936009506740E-002   1.1975936009506740E-002   1.8751006676240188E-003   4.0466832941381849E-003   4.6080001417005056E-003   4.6080001417005056E-003   1.8273492050109340E-003   1.8273492050109340E-003   1.8037196219172749E-003   1.8037196219172749E-003   1.7750858086496594E-003   1.7750858086496594E-003   6.4162047569138795E-004   6.4162047569138795E-004   6.2095642774011967E-004   6.2095642774011967E-004   5.5412450213713376E-004   5.5412450213713376E-004   3.9640076262701393E-004   3.9640076262701393E-004   3.9003632595571746E-004   3.9003632595571746E-004   1.7736815803865553E-004   1.7736815803865553E-004
  0.13581811945390945       0.13655715267796539       0.13581811945390945        2.8407426933253849E-002   2.8407426933253849E-002   2.8212564784364715E-002   2.8212564784364715E-002   2.2125132168170181E-002   1.9038657633575394E-002   1.1932544713524387E-002   1.1932544713524387E-002   1.1907641966861541E-002   1.1907641966861541E-002   1.8664722211118199E-003   4.0274759128327521E-003   4.5808733392953263E-003   4.5808733392953263E-003   1.8165907283989968E-003   1.8165907283989968E-003   1.7930763704850450E-003   1.7930763704850450E-003   1.7645772198721544E-003   1.7645772198721544E-003   6.3784605299866011E-004   6.3784605299866011E-004   6.1728649968131552E-004   6.1728649968131552E-004   5.5037784309432602E-004   5.5037784309432602E-004   3.9380250515501050E-004   3.9380250515501050E-004   3.8747514913349302E-004   3.8747514913349302E-004   1.7613036751936258E-004   1.7613036751936258E-004
  0.13528163774151641       0.13601915279746477       0.13528163774151641        2.8294031982542708E-002   2.8294031982542708E-002   2.8099525758166446E-002   2.8099525758166446E-002   2.2030637916472640E-002   1.8951890942971377E-002   1.1864206395451013E-002   1.1864206395451013E-002   1.1839396201642991E-002   1.1839396201642991E-002   1.8578391816406229E-003   4.0082601830200805E-003   4.5537671952025262E-003   4.5537671952025262E-003   1.8058405588780232E-003   1.8058405588780232E-003   1.7824414683089993E-003   1.7824414683089993E-003   1.7540770596438757E-003   1.7540770596438757E-003   6.3407422025283386E-004   6.3407422025283386E-004   6.1361918976050769E-004   6.1361918976050769E-004   5.4663699408731342E-004   5.4663699408731342E-004   3.9120766612940443E-004   3.9120766612940443E-004   3.8491737219058095E-004   3.8491737219058095E-004   1.7489470282145176E-004   1.7489470282145176E-004
  0.13474495105683984       0.13548094680109632       0.13474495105683984        2.8180550965755741E-002   2.8180550965755741E-002   2.7986402023048373E-002   2.7986402023048373E-002   2.1936099083016764E-002   1.8865083726598557E-002   1.1795916504337823E-002   1.1795916504337823E-002   1.1771199014730465E-002   1.1771199014730465E-002   1.8492015378741328E-003   3.9890360970956974E-003   4.5266818538139885E-003   4.5266818538139885E-003   1.7950987531721780E-003   1.7950987531721780E-003   1.7718149720630976E-003   1.7718149720630976E-003   1.7435853847281085E-003   1.7435853847281085E-003   6.3030499793845609E-004   6.3030499793845609E-004   6.0995451829635268E-004   6.0995451829635268E-004   5.4290198592715853E-004   5.4290198592715853E-004   3.8861626590658125E-004   3.8861626590658125E-004   3.8236301527632555E-004   3.8236301527632555E-004   1.7366117502851341E-004   1.7366117502851341E-004
  0.13420805800267205       0.13494253327561923       0.13420805800267205        2.8066983378471841E-002   2.8066983378471841E-002   2.7873193085544406E-002   2.7873193085544406E-002   2.1841515422401571E-002   1.8778235861695511E-002   1.1727675343517202E-002   1.1727675343517202E-002   1.1703050710236329E-002   1.1703050710236329E-002   1.8405592784851033E-003   3.9698036476885218E-003   4.4996174611182044E-003   4.4996174611182044E-003   1.7843653686297270E-003   1.7843653686297270E-003   1.7611969390428075E-003   1.7611969390428075E-003   1.7331022525078363E-003   1.7331022525078363E-003   6.2653840677635571E-004   6.2653840677635571E-004   6.0629250583994993E-004   6.0629250583994993E-004   5.3917284971291329E-004   5.3917284971291329E-004   3.8602832504442661E-004   3.8602832504442661E-004   3.7981209873901641E-004   3.7981209873901641E-004   1.7242979532470067E-004   1.7242979532470067E-004
  0.13367095716486632       0.13440391079060088       0.13367095716486635        2.7953328711118310E-002   2.7953328711118310E-002   2.7759898447174740E-002   2.7759898447174740E-002   2.1746886686823452E-002   1.8691347225114039E-002   1.1659483219597432E-002   1.1659483219597432E-002   1.1634951595555639E-002   1.1634951595555639E-002   1.8319123921570648E-003   3.9505628276680829E-003   4.4725741647248865E-003   4.4725741647248865E-003   1.7736404632326395E-003   1.7736404632326395E-003   1.7505874271746540E-003   1.7505874271746540E-003   1.7226277209952258E-003   1.7226277209952258E-003   6.2277446772735835E-004   6.2277446772735835E-004   6.0263317317847784E-004   6.0263317317847784E-004   5.3544961683551801E-004   5.3544961683551801E-004   3.8344386430518349E-004   3.8344386430518349E-004   3.7726464312868305E-004   3.7726464312868305E-004   1.7120057499605271E-004   1.7120057499605271E-004
  0.13313364711204870       0.13386507789812263       0.13313364711204870        2.7839586448896329E-002   2.7839586448896329E-002   2.7646517604373810E-002   2.7646517604373810E-002   2.1652212626042912E-002   1.8604417693324958E-002   1.1591340442513341E-002   1.1591340442513341E-002   1.1566901981416865E-002   1.1566901981416865E-002   1.8232608675861366E-003   3.9313136301520136E-003   4.4455521138901380E-003   4.4455521138901380E-003   1.7629240956064339E-003   1.7629240956064339E-003   1.7399864950259900E-003   1.7399864950259900E-003   1.7121618488413354E-003   1.7121618488413354E-003   6.1901320199609180E-004   6.1901320199609180E-004   5.9897654133891562E-004   5.9897654133891562E-004   5.3173231898178243E-004   5.3173231898178243E-004   3.8086290465834486E-004   3.8086290465834486E-004   3.7472066919994192E-004   3.7472066919994192E-004   1.6997352543183906E-004   1.6997352543183906E-004
  0.13259612639531540       0.13332603313247340       0.13259612639531540        2.7725756071703508E-002   2.7725756071703508E-002   2.7533050048415119E-002   2.7533050048415119E-002   2.1557492987348836E-002   1.8517447142422146E-002   1.1523247325576578E-002   1.1523247325576578E-002   1.1498902181932280E-002   1.1498902181932280E-002   1.8146046934827170E-003   3.9120560485133068E-003   4.4185514595415547E-003   4.4185514595415547E-003   1.7522163250299721E-003   1.7522163250299721E-003   1.7293942018147372E-003   1.7293942018147372E-003   1.7017046953457994E-003   1.7017046953457994E-003   6.1525463103477367E-004   6.1525463103477367E-004   5.9532263159175461E-004   5.9532263159175461E-004   5.2802098813835296E-004   5.2802098813835296E-004   3.7828546728354602E-004   3.7828546728354602E-004   3.7218019791485351E-004   3.7218019791485351E-004   1.6874865812590309E-004   1.6874865812590309E-004
  0.13205839354793655       0.13278677500984701       0.13205839354793655        2.7611837054057703E-002   2.7611837054057703E-002   2.7419495265337532E-002   2.7419495265337532E-002   2.1462727515526137E-002   1.8430435448131069E-002   1.1455204185529975E-002   1.1455204185529975E-002   1.1430952514652369E-002   1.1430952514652369E-002   1.8059438585736262E-003   3.8927900763886759E-003   4.3915723543050122E-003   4.3915723543050122E-003   1.7415172114459423E-003   1.7415172114459423E-003   1.7188106074197877E-003   1.7188106074197877E-003   1.6912563204671618E-003   1.6912563204671618E-003   6.1149877654726327E-004   6.1149877654726327E-004   5.9167146545495734E-004   5.9167146545495734E-004   5.2431565659592284E-004   5.2431565659592284E-004   3.7571157357362781E-004   3.7571157357362781E-004   3.6964325044593196E-004   3.6964325044593196E-004   1.6752598467808334E-004   1.6752598467808334E-004
  0.13152044708504329       0.13224730202802509       0.13152044708504329        2.7497828865016997E-002   2.7497828865016997E-002   2.7305852735867914E-002   2.7305852735867914E-002   2.1367915952818936E-002   1.8343382485813478E-002   1.1387211342600036E-002   1.1387211342600036E-002   1.1363053300618417E-002   1.1363053300618417E-002   1.7972783516039439E-003   3.8735157076863025E-003   4.3646149525308590E-003   4.3646149525308590E-003   1.7308268154710739E-003   1.7308268154710739E-003   1.7082357723911673E-003   1.7082357723911673E-003   1.6808167848329733E-003   1.6808167848329733E-003   6.0774566049301957E-004   6.0774566049301957E-004   5.8802306469782697E-004   5.8802306469782697E-004   5.2061635695335490E-004   5.2061635695335490E-004   3.7314124513763871E-004   3.7314124513763871E-004   3.6710984817910850E-004   3.6710984817910850E-004   1.6630551679560536E-004   1.6630551679560536E-004
  0.13098228550331023       0.13170761266605271       0.13098228550331023        2.7383730968098690E-002   2.7383730968098690E-002   2.7192121935342543E-002   2.7192121935342543E-002   2.1273058038894569E-002   1.8256288130474314E-002   1.1319269120551655E-002   1.1319269120551655E-002   1.1295204864417329E-002   1.1295204864417329E-002   1.7886081613390683E-003   3.8542329365941117E-003   4.3376794103210685E-003   4.3376794103210685E-003   1.7201451984067671E-003   1.7201451984067671E-003   1.6976697579605784E-003   1.6976697579605784E-003   1.6703861497502674E-003   1.6703861497502674E-003   6.0399530509120433E-004   6.0399530509120433E-004   5.8437745134503033E-004   5.8437745134503033E-004   5.1692312212193970E-004   5.1692312212193970E-004   3.7057450380394684E-004   3.7057450380394684E-004   3.6458001271679483E-004   3.6458001271679483E-004   1.6508726629452250E-004   1.6508726629452250E-004
  0.13044390728063093       0.13116770538390971       0.13044390728063093        2.7269542821197406E-002   2.7269542821197406E-002   2.7078302333628002E-002   2.7078302333628002E-002   2.1178153510807114E-002   1.8169152256768979E-002   1.1251377846744081E-002   1.1251377846744081E-002   1.1227407534237659E-002   1.1227407534237659E-002   1.7799332765668445E-003   3.8349417575883637E-003   4.3107658855570247E-003   4.3107658855570247E-003   1.7094724222499302E-003   1.7094724222499302E-003   1.6871126260521745E-003   1.6871126260521745E-003   1.6599644772162666E-003   1.6599644772162666E-003   6.0024773282488838E-004   6.0024773282488838E-004   5.8073464768070070E-004   5.8073464768070070E-004   5.1323598532974457E-004   5.1323598532974457E-004   3.6801137162340307E-004   3.6801137162340307E-004   3.6205376588100042E-004   3.6205376588100042E-004   1.6387124510117959E-004   1.6387124510117959E-004
  0.12990531087578761       0.13062757862217311       0.12990531087578761        2.7155263876500843E-002   2.7155263876500843E-002   2.6964393395039525E-002   2.6964393395039525E-002   2.1083202102959896E-002   1.8081974739010492E-002   1.1183537852187710E-002   1.1183537852187710E-002   1.1159661641926499E-002   1.1159661641926499E-002   1.7712536860997560E-003   3.8156421654423501E-003   4.2838745379277033E-003   4.2838745379277033E-003   1.6988085497040117E-003   1.6988085497040117E-003   1.6765644392935149E-003   1.6765644392935149E-003   1.6495518299292598E-003   1.6495518299292598E-003   5.9650296644530882E-004   5.9650296644530882E-004   5.7709467625260893E-004   5.7709467625260893E-004   5.0955498012601958E-004   5.0955498012601958E-004   3.6545187087256279E-004   3.6545187087256279E-004   3.5953112971650431E-004   3.5953112971650431E-004   1.6265746525369936E-004   1.6265746525369936E-004
  0.12936649472811332       0.13008723080167470       0.12936649472811332        2.7040893580404974E-002   2.7040893580404974E-002   2.6850394578258999E-002   2.6850394578258999E-002   2.0988203547067777E-002   1.7994755451177586E-002   1.1115749471602527E-002   1.1115749471602527E-002   1.1091967523048035E-002   1.1091967523048035E-002   1.7625693787772160E-003   3.7963341552355130E-003   4.2570055289586576E-003   4.2570055289586576E-003   1.6881536441903089E-003   1.6881536441903089E-003   1.6660252610267965E-003   1.6660252610267965E-003   1.6391482712997695E-003   1.6391482712997695E-003   5.9276102897625577E-004   5.9276102897625577E-004   5.7345755987644987E-004   5.7345755987644987E-004   5.0588014038570577E-004   5.0588014038570577E-004   3.6289602405697698E-004   3.6289602405697698E-004   3.5701212649410011E-004   3.5701212649410011E-004   1.6144593890350390E-004   1.6144593890350390E-004
  0.12882745726240774       0.12954666032842374       0.12882745726240774        2.6926431374544247E-002   2.6926431374544247E-002   2.6736305337364354E-002   2.6736305337364354E-002   2.0893157573046182E-002   1.7907494267774944E-002   1.1048013044138246E-002   1.1048013044138246E-002   1.1024325517602820E-002   1.1024325517602820E-002   1.7538803435527594E-003   3.7770177225512555E-003   4.2301590223033439E-003   4.2301590223033439E-003   1.6775077699633324E-003   1.6775077699633324E-003   1.6554951554230140E-003   1.6554951554230140E-003   1.6287538655632980E-003   1.6287538655632980E-003   5.8902194375500211E-004   5.8902194375500211E-004   5.6982332167565086E-004   5.6982332167565086E-004   5.0221150034981195E-004   5.0221150034981195E-004   3.6034385393942986E-004   3.6034385393942986E-004   3.5449677873841998E-004   3.5449677873841998E-004   1.6023667832864536E-004   1.6023667832864536E-004
  0.12828819686746704       0.12900586557207322       0.12828819686746704        2.6811876691218539E-002   2.6811876691218539E-002   2.6622125117273986E-002   2.6622125117273986E-002   2.0798063905248576E-002   1.7820191060423100E-002   1.0980328910782138E-002   1.0980328910782138E-002   1.0956735967439412E-002   1.0956735967439412E-002   1.7451865691560692E-003   3.7576928627297943E-003   4.2033351827218089E-003   4.2033351827218089E-003   1.6668709917056412E-003   1.6668709917056412E-003   1.6449741870812407E-003   1.6449741870812407E-003   1.6183686773848594E-003   1.6183686773848594E-003   5.8528573429042008E-004   5.8528573429042008E-004   5.6619198494349370E-004   5.6619198494349370E-004   4.9854909448636094E-004   4.9854909448636094E-004   3.5779538344341233E-004   3.5779538344341233E-004   3.5198510913280476E-004   3.5198510913280476E-004   1.5902969588803441E-004   1.5902969588803441E-004
  0.12774871192748008       0.12846484489739896       0.12774871192748008        2.6697228960046598E-002   2.6697228960046598E-002   2.6507853360381223E-002   2.6507853360381223E-002   2.0702922268025822E-002   1.7732845703009162E-002   1.0912697418411945E-002   1.0912697418411945E-002   1.0889199220301831E-002   1.0889199220301831E-002   1.7364880446074575E-003   3.7383595720160722E-003   4.1765341776931857E-003   4.1765341776931857E-003   1.6562433751670812E-003   1.6562433751670812E-003   1.6344624216609752E-003   1.6344624216609752E-003   1.6079927724832414E-003   1.6079927724832414E-003   5.8155242448792923E-004   5.8155242448792923E-004   5.6256357336178185E-004   5.6256357336178185E-004   4.9489295771141075E-004   4.9489295771141075E-004   3.5525063580697650E-004   3.5525063580697650E-004   3.4947714067093047E-004   3.4947714067093047E-004   1.5782500409428516E-004   1.5782500409428516E-004
  0.12720900080042824       0.12792359664263095       0.12720900080042824        2.6582487603366130E-002   2.6582487603366130E-002   2.6393489501972071E-002   2.6393489501972071E-002   2.0607732381942551E-002   1.7645458068259290E-002   1.0845118917190408E-002   1.0845118917190408E-002   1.0821715627227887E-002   1.0821715627227887E-002   1.7277847588782742E-003   3.7190178468091144E-003   4.1497561763893034E-003   4.1497561763893034E-003   1.6456249867576047E-003   1.6456249867576047E-003   1.6239599254794239E-003   1.6239599254794239E-003   1.5976262172335517E-003   1.5976262172335517E-003   5.7782203850693188E-004   5.7782203850693188E-004   5.5893811086229908E-004   5.5893811086229908E-004   4.9124312524924884E-004   4.9124312524924884E-004   3.5270963448570577E-004   3.5270963448570577E-004   3.4697289656118128E-004   3.4697289656118128E-004   1.5662261556768814E-004   1.5662261556768814E-004
  0.12666906182302776       0.12738211912440564       0.12666906182302776        2.6467652037269293E-002   2.6467652037269293E-002   2.6279032971260153E-002   2.6279032971260153E-002   2.0512493964673178E-002   1.7558028028610347E-002   1.0777593761298816E-002   1.0777593761298816E-002   1.0754285543281885E-002   1.0754285543281885E-002   1.7190767009793682E-003   3.6996676838630792E-003   4.1230013499718556E-003   4.1230013499718556E-003   1.6350158936649264E-003   1.6350158936649264E-003   1.6134667656279387E-003   1.6134667656279387E-003   1.5872690787822319E-003   1.5872690787822319E-003   5.7409460080258632E-004   5.7409460080258632E-004   5.5531562166743879E-004   5.5531562166743879E-004   4.8759963267359886E-004   4.8759963267359886E-004   3.5017240318154787E-004   3.5017240318154787E-004   3.4447240025506148E-004   3.4447240025506148E-004   1.5542254304981944E-004   1.5542254304981944E-004
  0.12612889331033916       0.12684041063736901       0.12612889331033916        2.6352721671506586E-002   2.6352721671506586E-002   2.6164483191293702E-002   2.6164483191293702E-002   2.0417206730959616E-002   1.7470555456219946E-002   1.0710122309002836E-002   1.0710122309002836E-002   1.0686909327620592E-002   1.0686909327620592E-002   1.7103638599638793E-003   3.6803090802979420E-003   4.0962698716250408E-003   4.0962698716250408E-003   1.6244161638672738E-003   1.6244161638672738E-003   1.6029830099846703E-003   1.6029830099846703E-003   1.5769214250596225E-003   1.5769214250596225E-003   5.7037013613075104E-004   5.7037013613075104E-004   5.5169613029503503E-004   5.5169613029503503E-004   4.8396251591263894E-004   4.8396251591263894E-004   3.4763896584648953E-004   3.4763896584648953E-004   3.4197567545081448E-004   3.4197567545081448E-004   1.5422479940522567E-004   1.5422479940522567E-004
  0.12558849355537013       0.12629846945377121       0.12558849355537013        2.6237695909388667E-002   2.6237695909388667E-002   2.6049839578860711E-002   2.6049839578860711E-002   2.0321870392567713E-002   1.7383040222977240E-002   1.0642704922719563E-002   1.0642704922719563E-002   1.0619587343560347E-002   1.0619587343560347E-002   1.7016462249301058E-003   3.6609420336104663E-003   4.0695619165887955E-003   4.0695619165887955E-003   1.6138258661463982E-003   1.6138258661463982E-003   1.5925087272274875E-003   1.5925087272274875E-003   1.5665833247927902E-003   1.5665833247927902E-003   5.6664866955302359E-004   5.6664866955302359E-004   5.4807966156329040E-004   5.4807966156329040E-004   4.8033181125411035E-004   4.8033181125411035E-004   3.4510934668630338E-004   3.4510934668630338E-004   3.3948274609711432E-004   3.3948274609711432E-004   1.5302939762313719E-004   1.5302939762313719E-004
  0.12504786082866939       0.12575629382305287       0.12504786082866939        2.6122574147686720E-002   2.6122574147686720E-002   2.5935101544392533E-002   2.5935101544392533E-002   2.0226484658243313E-002   1.7295482200514748E-002   1.0575341969086481E-002   1.0575341969086481E-002   1.0552319958646141E-002   1.0552319958646141E-002   1.6929237850245311E-003   3.6415665416855742E-003   4.0428776621929769E-003   4.0428776621929769E-003   1.6032450701009044E-003   1.6032450701009044E-003   1.5820439868472183E-003   1.5820439868472183E-003   1.5562548475186824E-003   1.5562548475186824E-003   5.6293022644191123E-004   5.6293022644191123E-004   5.4446624059582382E-004   5.4446624059582382E-004   4.7670755535054402E-004   4.7670755535054402E-004   3.4258357016437940E-004   3.4258357016437940E-004   3.3699363639683833E-004   3.3699363639683833E-004   1.5183635081922239E-004   1.5183635081922239E-004
  0.12450699337790676       0.12521388197141950       0.12450699337790676        2.6007355776530076E-002   2.6007355776530076E-002   2.5820268491864862E-002   2.5820268491864862E-002   2.0131049233666966E-002   1.7207881260219705E-002   1.0508033819031279E-002   1.0508033819031279E-002   1.0485107544721544E-002   1.0485107544721544E-002   1.6841965294448688E-003   3.6221826028078976E-003   4.0162172878919419E-003   4.0162172878919419E-003   1.5926738461597898E-003   1.5926738461597898E-003   1.5715888591610928E-003   1.5715888591610928E-003   1.5459360635974625E-003   1.5459360635974625E-003   5.5921483248607827E-004   5.5921483248607827E-004   5.4085589282680644E-004   5.4085589282680644E-004   4.7308978522455372E-004   4.7308978522455372E-004   3.4006166100561153E-004   3.4006166100561153E-004   3.3450837081089432E-004   3.3450837081089432E-004   1.5064567223736043E-004   1.5064567223736043E-004
  0.12396588942744752       0.12467123210140675       0.12396588942744752        2.5892040179301929E-002   2.5892040179301929E-002   2.5705339818697038E-002   2.5705339818697038E-002   2.0035563821402771E-002   1.7120237273246960E-002   1.0440780847843698E-002   1.0440780847843698E-002   1.0417950478000653E-002   1.0417950478000653E-002   1.6754644474433061E-003   3.6027902156738688E-003   3.9895809753001960E-003   3.9895809753001960E-003   1.5821122655963677E-003   1.5821122655963677E-003   1.5611434153265586E-003   1.5611434153265586E-003   1.5356270442262378E-003   1.5356270442262378E-003   5.5550251369574884E-004   5.5550251369574884E-004   5.3724864400622871E-004   5.3724864400622871E-004   4.6947853827426452E-004   4.6947853827426452E-004   3.3754364420038216E-004   3.3754364420038216E-004   3.3202697406214471E-004   3.3202697406214471E-004   1.4945737525146071E-004   1.4945737525146071E-004
  0.12342454717791998       0.12412834239143983       0.12342454717791998        2.5776626732534877E-002   2.5776626732534877E-002   2.5590314915650995E-002   2.5590314915650995E-002   1.9940028120873272E-002   1.7032550110531525E-002   1.0373583435248605E-002   1.0373583435248605E-002   1.0350849139141258E-002   1.0350849139141258E-002   1.6667275283297708E-003   3.5833893794039460E-003   3.9629689082285140E-003   3.9629689082285140E-003   1.5715604005424005E-003   1.5715604005424005E-003   1.5507077273553167E-003   1.5507077273553167E-003   1.5253278614529935E-003   1.5253278614529935E-003   5.5179329640817954E-004   5.5179329640817954E-004   5.3364452020526287E-004   5.3364452020526287E-004   4.6587385227881681E-004   4.6587385227881681E-004   3.3502954500860637E-004   3.3502954500860637E-004   3.2954947113938960E-004   3.2954947113938960E-004   1.4827147336730415E-004   1.4827147336730415E-004
  0.12288296480575718       0.12358521099536904       0.12288296480575718        2.5661114805799780E-002   2.5661114805799780E-002   2.5475193166723861E-002   2.5475193166723861E-002   1.9844441828278964E-002   1.6944819642802655E-002   1.0306441965480856E-002   1.0306441965480856E-002   1.0283803913319839E-002   1.0283803913319839E-002   1.6579857614753947E-003   3.5639800935553982E-003   3.9363812727210958E-003   3.9363812727210958E-003   1.5610183240026012E-003   1.5610183240026012E-003   1.5402818681277263E-003   1.5402818681277263E-003   1.5150385881908840E-003   1.5150385881908840E-003   5.4808720729330053E-004   5.4808720729330053E-004   5.3004354782175574E-004   5.3004354782175574E-004   4.6227576540399599E-004   4.6227576540399599E-004   3.3251938896387162E-004   3.3251938896387162E-004   3.2707588730144095E-004   3.2707588730144095E-004   1.4708798022442730E-004   1.4708798022442730E-004
  0.12234114046274690       0.12304183604200972       0.12234114046274690        2.5545503761597164E-002   2.5545503761597164E-002   2.5359973949043022E-002   2.5359973949043022E-002   1.9748804636571724E-002   1.6857045740597834E-002   1.0239356827361792E-002   1.0239356827361792E-002   1.0216815190308154E-002   1.0216815190308154E-002   1.6492391363160488E-003   3.5445623581353697E-003   3.9098182570933742E-003   3.9098182570933742E-003   1.5504861098694386E-003   1.5504861098694386E-003   1.5298659114074908E-003   1.5298659114074908E-003   1.5047592982328193E-003   1.5047592982328193E-003   5.4438427335944280E-004   5.4438427335944280E-004   5.2644575358583897E-004   5.2644575358583897E-004   4.5868431620796585E-004   4.5868431620796585E-004   3.3001320187765379E-004   3.3001320187765379E-004   3.2460624808127792E-004   3.2460624808127792E-004   1.4590690959803883E-004   1.4590690959803883E-004
  0.12179907227555826       0.12249821563466137       0.12179907227555826        2.5429792955243863E-002   2.5429792955243863E-002   2.5244656632756612E-002   2.5244656632756612E-002   1.9653116235399573E-002   1.6769228274277712E-002   1.0172328414377298E-002   1.0172328414377298E-002   1.0149883364551426E-002   1.0149883364551426E-002   1.6404876423560149E-003   3.5251361736143160E-003   3.8832800519706945E-003   3.8832800519706945E-003   1.5399638329382441E-003   1.5399638329382441E-003   1.5194599318566586E-003   1.5194599318566586E-003   1.4944900662663557E-003   1.4944900662663557E-003   5.4068452195921103E-004   5.4068452195921103E-004   5.2285116456565577E-004   5.2285116456565577E-004   4.5509954364711023E-004   4.5509954364711023E-004   3.2751100984361432E-004   3.2751100984361432E-004   3.2214057929027439E-004   3.2214057929027439E-004   1.4472827540096958E-004   1.4472827540096958E-004
  0.12125675834526058       0.12195434785061698       0.12125675834526058        2.5313981734757605E-002   2.5313981734757605E-002   2.5129240580921964E-002   2.5129240580921964E-002   1.9557376311056123E-002   1.6681367114041563E-002   1.0105357124757573E-002   1.0105357124757573E-002   1.0083008835248208E-002   1.0083008835248208E-002   1.6317312691717753E-003   3.5057015409398749E-003   3.8567668503278183E-003   3.8567668503278183E-003   1.5294515689226575E-003   1.5294515689226575E-003   1.5090640050509567E-003   1.5090640050509567E-003   1.4842309678889090E-003   1.4842309678889090E-003   5.3698798079547560E-004   5.3698798079547560E-004   5.1925980817321563E-004   5.1925980817321563E-004   4.5152148708198366E-004   4.5152148708198366E-004   3.2501283924198982E-004   3.2501283924198982E-004   3.1967890702252214E-004   3.1967890702252214E-004   1.4355209168566234E-004   1.4355209168566234E-004
  0.12071419674683091       0.12141023074066266       0.12071419674683091        2.5198069440739955E-002   2.5198069440739955E-002   2.5013725149392544E-002   2.5013725149392544E-002   1.9461584546429364E-002   1.6593462129943868E-002   1.0038443361559107E-002   1.0038443361559107E-002   1.0016192006432483E-002   1.0016192006432483E-002   1.6229700064159820E-003   3.4862584615512147E-003   3.8302788475294129E-003   3.8302788475294129E-003   1.5189493944704651E-003   1.5189493944704651E-003   1.4986782074955123E-003   1.4986782074955123E-003   1.4739820796233626E-003   1.4739820796233626E-003   5.3329467792751363E-004   5.3329467792751363E-004   5.1567171217039762E-004   5.1567171217039762E-004   4.4795018628340577E-004   4.4795018628340577E-004   3.2251871674407315E-004   3.2251871674407315E-004   3.1722125765924303E-004   3.1722125765924303E-004   1.4237837264620193E-004   1.4237837264620193E-004
  0.12017138552864655       0.12086586232856036       0.12017138552864655        2.5082055406255535E-002   2.5082055406255535E-002   2.4898109686701322E-002   2.4898109686701322E-002   1.9365740620948476E-002   1.6505513191910712E-002   9.9715875327476729E-003   9.9715875327476729E-003   9.9494332870567852E-003   9.9494332870567852E-003   1.6142038438214791E-003   3.4668069373936265E-003   3.8038162413712015E-003   3.8038162413712015E-003   1.5084573871796748E-003   1.5084573871796748E-003   1.4883026166408065E-003   1.4883026166408065E-003   1.4637434789338999E-003   1.4637434789338999E-003   5.2960464177726255E-004   5.2960464177726255E-004   5.1208690467504660E-004   5.1208690467504660E-004   4.4438568143863186E-004   4.4438568143863186E-004   3.2002866931676887E-004   3.2002866931676887E-004   3.1476765787327368E-004   3.1476765787327368E-004   1.4120713262037371E-004   1.4120713262037371E-004
  0.11962832271203101       0.12032124061058493       0.11962832271203101        2.4965938956723468E-002   2.4965938956723468E-002   2.4782393533956313E-002   2.4782393533956313E-002   1.9269844210541759E-002   1.6417520169768239E-002   9.9047900512917470E-003   9.9047900512917470E-003   9.8827330910857044E-003   9.8827330910857044E-003   1.6054327712065625E-003   3.4473469709360278E-003   3.7773792321253350E-003   3.7773792321253350E-003   1.4979756256162948E-003   1.4979756256162948E-003   1.4779373109003139E-003   1.4779373109003139E-003   1.4535152442435059E-003   1.4535152442435059E-003   5.2591790113616860E-004   5.2591790113616860E-004   5.0850541416766113E-004   5.0850541416766113E-004   4.4082801315809727E-004   4.4082801315809727E-004   3.1754272422755171E-004   3.1754272422755171E-004   3.1231813463394864E-004   3.1231813463394864E-004   1.4003838609190973E-004   1.4003838609190973E-004
  0.11908500629047444       0.11977636355473328       0.11908500629047444        2.4849719409738857E-002   2.4849719409738857E-002   2.4666576024666556E-002   2.4666576024666556E-002   1.9173894987537944E-002   1.6329482933220552E-002   9.8380513352191116E-003   9.8380513352191116E-003   9.8160918375526790E-003   9.8160918375526790E-003   1.5966567784753357E-003   3.4278785651776287E-003   3.7509680225714451E-003   3.7509680225714451E-003   1.4875041893263822E-003   1.4875041893263822E-003   1.4675823696624849E-003   1.4675823696624849E-003   1.4432974549458777E-003   1.4432974549458777E-003   5.2223448517004509E-004   5.2223448517004509E-004   5.0492726949615300E-004   5.0492726949615300E-004   4.3727722248022930E-004   4.3727722248022930E-004   3.1506090904808196E-004   3.1506090904808196E-004   3.0987271521065566E-004   3.0987271521065566E-004   1.3887214769209722E-004   1.3887214769209722E-004
  0.11854143422946019       0.11923122910054351       0.11854143422946020        2.4733396075024634E-002   2.4733396075024634E-002   2.4550656484698074E-002   2.4550656484698074E-002   1.9077892620676169E-002   1.6241401351929568E-002   9.7713718077519617E-003   9.7713718077519617E-003   9.7495099506951580E-003   9.7495099506951580E-003   1.5878758556282257E-003   3.4084017236773855E-003   3.7245828180588907E-003   3.7245828180588907E-003   1.4770431588605067E-003   1.4770431588605067E-003   1.4572378733149910E-003   1.4572378733149910E-003   1.4330901914294486E-003   1.4330901914294486E-003   5.1855442342831049E-004   5.1855442342831049E-004   5.0135249988484082E-004   5.0135249988484082E-004   4.3373335088046325E-004   4.3373335088046325E-004   3.1258325166076554E-004   3.1258325166076554E-004   3.0743142717930012E-004   3.0743142717930012E-004   1.3770843220276677E-004   1.3770843220276677E-004
  0.11799760446565903       0.11868583515827673       0.11799760446565903        2.4616968254247956E-002   2.4616968254247956E-002   2.4434634232095003E-002   2.4434634232095003E-002   1.8981836775005010E-002   1.6153275295494748E-002   9.7047518973675997E-003   9.7047518973675997E-003   9.6829878600154223E-003   9.6829878600154223E-003   1.5790899927626578E-003   3.3889164505616258E-003   3.6982238265397716E-003   3.6982238265397716E-003   1.4665926157865856E-003   1.4665926157865856E-003   1.4469039032574838E-003   1.4469039032574838E-003   1.4228935350900722E-003   1.4228935350900722E-003   5.1487774584914607E-004   5.1487774584914607E-004   4.9778113493950638E-004   4.9778113493950638E-004   4.3019644027631111E-004   4.3019644027631111E-004   3.1010978026257052E-004   3.1010978026257052E-004   3.0499429842605416E-004   3.0499429842605416E-004   1.3654725455798731E-004   1.3654725455798731E-004
  0.11745351490641760       0.11814017960839643       0.11745351490641760        2.4500435240900047E-002   2.4500435240900047E-002   2.4318508576963951E-002   2.4318508576963951E-002   1.8885727111835671E-002   1.6065104633484449E-002   9.6381920378994842E-003   9.6381920378994842E-003   9.6165260003818216E-003   9.6165260003818216E-003   1.5702991800788978E-003   3.3694227505434069E-003   3.6718912586181395E-003   3.6718912586181395E-003   1.4561526427091392E-003   1.4561526427091392E-003   1.4365805419207006E-003   1.4365805419207006E-003   1.4127075683499687E-003   1.4127075683499687E-003   5.1120448276694016E-004   5.1120448276694016E-004   4.9421320465464584E-004   4.9421320465464584E-004   4.2666653303461745E-004   4.2666653303461745E-004   3.0764052337036942E-004   3.0764052337036942E-004   3.0256135715262244E-004   3.0256135715262244E-004   1.3538862984647092E-004   1.3538862984647092E-004
  0.11690916342917260       0.11759426030097156       0.11690916342917258        2.4383796320160481E-002   2.4383796320160481E-002   2.4202278821343098E-002   2.4202278821343098E-002   1.8789563288682799E-002   1.5976889235457842E-002   9.5716926686330167E-003   9.5716926686330167E-003   9.5501248121246211E-003   9.5501248121246211E-003   1.5615034078850910E-003   3.3499206289401367E-003   3.6455853275972469E-003   3.6455853275972469E-003   1.4457233232877814E-003   1.4457233232877814E-003   1.4262678727848057E-003   1.4262678727848057E-003   1.4025323746759270E-003   1.4025323746759270E-003   5.0753466491946717E-004   5.0753466491946717E-004   4.9064873942048209E-004   4.9064873942048209E-004   4.2314367197854037E-004   4.2314367197854037E-004   3.0517550982611148E-004   3.0517550982611148E-004   3.0013263188132959E-004   3.0013263188132959E-004   1.3423257331389486E-004   1.3423257331389486E-004
  0.11636454788084787       0.11704807505506139       0.11636454788084787        2.4267050768757566E-002   2.4267050768757566E-002   2.4085944259067415E-002   2.4085944259067415E-002   1.8693344959203752E-002   1.5888628970987733E-002   9.5052542344030745E-003   9.5052542344030745E-003   9.4837847411337016E-003   9.4837847411337016E-003   1.5527026666024273E-003   3.3304100916916827E-003   3.6193062495277857E-003   3.6193062495277857E-003   1.4353047422560735E-003   1.4353047422560735E-003   1.4159659803981116E-003   1.4159659803981116E-003   1.3923680385978701E-003   1.3923680385978701E-003   5.0386832345521474E-004   5.0386832345521474E-004   4.8708777003011935E-004   4.8708777003011935E-004   4.1962790039466909E-004   4.1962790039466909E-004   3.0271476880208703E-004   3.0271476880208703E-004   2.9770815146030279E-004   2.9770815146030279E-004   1.3307910036526027E-004   1.3307910036526027E-004
  0.11581966605904589       0.11650162165808646       0.11581966605904589        2.4150197854826482E-002   2.4150197854826482E-002   2.3969504175631758E-002   2.3969504175631758E-002   1.8597071773137141E-002   1.5800323709684705E-002   9.4388771856942083E-003   9.4388771856942083E-003   9.4175062389588969E-003   9.4175062389588969E-003   1.5438969467705384E-003   3.3108911453790953E-003   3.5930542432573245E-003   3.5930542432573245E-003   1.4248969854408679E-003   1.4248969854408679E-003   1.4056749503962580E-003   1.4056749503962580E-003   1.3822146457278842E-003   1.3822146457278842E-003   5.0020548994090521E-004   5.0020548994090521E-004   4.8353032768687468E-004   4.8353032768687468E-004   4.1611926204029436E-004   4.1611926204029436E-004   3.0025832980631591E-004   3.0025832980631591E-004   2.9528794506877490E-004   2.9528794506877490E-004   1.3192822656730256E-004   1.3192822656730256E-004
  0.11527451578440966       0.11595489786518377       0.11527451578440966        2.4033236837764104E-002   2.4033236837764104E-002   2.3852957848050801E-002   2.3852957848050801E-002   1.8500743376239883E-002   1.5711973321221921E-002   9.3725619787431644E-003   9.3725619787431644E-003   9.3512897629126068E-003   9.3512897629126068E-003   1.5350862390530746E-003   3.2913637972439261E-003   3.5668295304808932E-003   3.5668295304808932E-003   1.4145001397820973E-003   1.4145001397820973E-003   1.3953948695218559E-003   1.3953948695218559E-003   1.3720722827797040E-003   1.3720722827797040E-003   4.9654619636918214E-004   4.9654619636918214E-004   4.7997644401178075E-004   4.7997644401178075E-004   4.1261780115082965E-004   4.1261780115082965E-004   2.9780622268804906E-004   2.9780622268804906E-004   2.9287204222249998E-004   2.9287204222249998E-004   1.3077996765095069E-004   1.3077996765095069E-004
  0.11472909479012261       0.11540790139854347       0.11472909479012261        2.3916166968080698E-002   2.3916166968080698E-002   2.3736304544716067E-002   2.3736304544716067E-002   1.8404359410222948E-002   1.5623577675361343E-002   9.3063090756436428E-003   9.3063090756436428E-003   9.2851357761747425E-003   9.2851357761747425E-003   1.5262705342434647E-003   3.2718280552080994E-003   3.5406323357927132E-003   3.5406323357927132E-003   1.4041142933529948E-003   1.4041142933529948E-003   1.3851258256445459E-003   1.3851258256445459E-003   1.3619410375886065E-003   1.3619410375886065E-003   4.9289047516647827E-004   4.9289047516647827E-004   4.7642615105126634E-004   4.7642615105126634E-004   4.0912356244738116E-004   4.0912356244738116E-004   2.9535847764338162E-004   2.9535847764338162E-004   2.9046047277927995E-004   2.9046047277927995E-004   1.2963433951383355E-004   1.2963433951383355E-004
  0.11418340079471245       0.11486062994672822       0.11418340079471245        2.3798987487248142E-002   2.3798987487248142E-002   2.3619543525249434E-002   2.3619543525249434E-002   1.8307919512685965E-002   1.5535136641980907E-002   9.2401189444537395E-003   9.2401189444537395E-003   9.2190447479002895E-003   9.2190447479002895E-003   1.5174498232709123E-003   3.2522839278944574E-003   3.5144628867391768E-003   3.5144628867391768E-003   1.3937395353808338E-003   1.3937395353808338E-003   1.3748679077815759E-003   1.3748679077815759E-003   1.3518209991318149E-003   1.3518209991318149E-003   4.8923835920107364E-004   4.8923835920107364E-004   4.7287948128500788E-004   4.7287948128500788E-004   4.0563659114448370E-004   4.0563659114448370E-004   2.9291512522099745E-004   2.9291512522099745E-004   2.8805326694461098E-004   2.8805326694461098E-004   1.2849135822283651E-004   1.2849135822283651E-004
  0.11363743148293629       0.11431308116397394       0.11363743148293629        2.3681697627544560E-002   2.3681697627544560E-002   2.3502674040353305E-002   2.3502674040353305E-002   1.8211423317049627E-002   1.5446650091102370E-002   9.1739920593055645E-003   9.1739920593055645E-003   9.1530171533290364E-003   9.1530171533290364E-003   1.5086240972065335E-003   3.2327314246478069E-003   3.4883214138729164E-003   3.4883214138729164E-003   1.3833759562680687E-003   1.3833759562680687E-003   1.3646212061187721E-003   1.3646212061187721E-003   1.3417122575493051E-003   1.3417122575493051E-003   4.8558988179132011E-004   4.8558988179132011E-004   4.6933646763396356E-004   4.6933646763396356E-004   4.0215693295797100E-004   4.0215693295797100E-004   2.9047619632801121E-004   2.9047619632801121E-004   2.8565045527744257E-004   2.8565045527744257E-004   1.2735104001670444E-004   1.2735104001670444E-004
  0.11309118450507918       0.11376525266947539       0.11309118450507918        2.3564296611896636E-002   2.3564296611896636E-002   2.3385695331658636E-002   2.3385695331658636E-002   1.8114870452488319E-002   1.5358117892921630E-002   9.1079289005182289E-003   9.1079289005182289E-003   9.0870534738987600E-003   9.0870534738987600E-003   1.4997933472698482E-003   3.2131705555569021E-003   3.4622081508085059E-003   3.4622081508085059E-003   1.3730236476141317E-003   1.3730236476141317E-003   1.3543858120321638E-003   1.3543858120321638E-003   1.3316149041652434E-003   1.3316149041652434E-003   4.8194507671411760E-004   4.8194507671411760E-004   4.6579714346862787E-004   4.6579714346862787E-004   3.9868463411306241E-004   3.9868463411306241E-004   2.8804172223598126E-004   2.8804172223598126E-004   2.8325206869608528E-004   2.8325206869608528E-004   1.2621340130871265E-004   1.2621340130871265E-004
  0.11254465747623014       0.11321714204664764       0.11254465747623014        2.3446783653717249E-002   2.3446783653717249E-002   2.3268606631568323E-002   2.3268606631568323E-002   1.8018260543859767E-002   1.5269539917839105E-002   9.0419299547128650E-003   9.0419299547128650E-003   9.0211541973603468E-003   9.0211541973603468E-003   1.4909575648353755E-003   3.1936013314768572E-003   3.4361233342791197E-003   3.4361233342791197E-003   1.3626827022376023E-003   1.3626827022376023E-003   1.3441618181099725E-003   1.3441618181099725E-003   1.3215290315097912E-003   1.3215290315097912E-003   4.7830397821353472E-004   4.7830397821353472E-004   4.6226154261745102E-004   4.6226154261745102E-004   3.9521974135257198E-004   3.9521974135257198E-004   2.8561173458701016E-004   2.8561173458701016E-004   2.8085813848422229E-004   2.8085813848422229E-004   1.2507845868937496E-004   1.2507845868937496E-004
  0.11199784797553954       0.11266874684237133       0.11199784797553954        2.3329157956739718E-002   2.3329157956739718E-002   2.3151407163097451E-002   2.3151407163097451E-002   1.7921593211633932E-002   1.5180916036491883E-002   8.9759957149306620E-003   8.9759957149306620E-003   8.9553198178959920E-003   8.9553198178959920E-003   1.4821167414395301E-003   3.1740237640523992E-003   3.4100672041947615E-003   3.4100672041947615E-003   1.3523532141989775E-003   1.3523532141989775E-003   1.3339493181751987E-003   1.3339493181751987E-003   1.3114547333415061E-003   1.3114547333415061E-003   4.7466662100967147E-004   4.7466662100967147E-004   4.5872969937547112E-004   4.5872969937547112E-004   3.9176230194531541E-004   3.9176230194531541E-004   2.8318626540000411E-004   2.8318626540000411E-004   2.7846869629706214E-004   2.7846869629706214E-004   1.2394622892921569E-004   1.2394622892921569E-004
  0.11145075354545669       0.11212006456621421       0.11145075354545669        2.3211418714848629E-002   2.3211418714848629E-002   2.3034096139710240E-002   2.3034096139710240E-002   1.7824868071820193E-002   1.5092246119787290E-002   8.9101266807539072E-003   8.9101266807539072E-003   8.8895508362403942E-003   8.8895508362403942E-003   1.4732708687877525E-003   3.1544378657418206E-003   3.3840400037017972E-003   3.3840400037017972E-003   1.3420352788239790E-003   1.3420352788239790E-003   1.3237484073087480E-003   1.3237484073087480E-003   1.3013921046702583E-003   1.3013921046702583E-003   4.7103304030772118E-004   4.7103304030772118E-004   4.5520164851315769E-004   4.5520164851315769E-004   3.8831236369468822E-004   3.8831236369468822E-004   2.8076534707705762E-004   2.8076534707705762E-004   2.7608377416762399E-004   2.7608377416762399E-004   1.2281672898159718E-004   1.2281672898159718E-004
  0.11090337169094819       0.11157109268963573       0.11090337169094819        2.3093565111906661E-002   2.3093565111906661E-002   2.2916672765153162E-002   2.2916672765153162E-002   1.7728084735893254E-002   1.5003530038937883E-002   8.8443233584298737E-003   8.8443233584298737E-003   8.8238477598047895E-003   8.8238477598047895E-003   1.4644199387619128E-003   3.1348436498417442E-003   3.3580419792440231E-003   3.3580419792440231E-003   1.3317289927274386E-003   1.3317289927274386E-003   1.3135591818731070E-003   1.3135591818731070E-003   1.2913412417807184E-003   1.2913412417807184E-003   4.6740327180727035E-004   4.6740327180727035E-004   4.5167742528547501E-004   4.5167742528547501E-004   3.8486997494743770E-004   3.8486997494743770E-004   2.7834901240999008E-004   2.7834901240999008E-004   2.7370340451317006E-004   2.7370340451317006E-004   1.2168997598560659E-004   1.2168997598560659E-004
  0.11035569987869139       0.11102182864516522       0.11035569987869139        2.2975596321577422E-002   2.2975596321577422E-002   2.2799136233284199E-002   2.2799136233284199E-002   1.7631242810717155E-002   1.4914767665497833E-002   8.7785862609977734E-003   8.7785862609977734E-003   8.7582111028040623E-003   8.7582111028040623E-003   1.4555639434279603E-003   3.1152411305126189E-003   3.3320733806251088E-003   3.3320733806251088E-003   1.3214344538377430E-003   1.3214344538377430E-003   1.3033817395366003E-003   1.3033817395366003E-003   1.2813022422563910E-003   1.2813022422563910E-003   4.6377735171180759E-004   4.6377735171180759E-004   4.4815706544114965E-004   4.4815706544114965E-004   3.8143518460261115E-004   3.8143518460261115E-004   2.7593729458701534E-004   2.7593729458701534E-004   2.7132762014176734E-004   2.7132762014176734E-004   1.2056598726899894E-004   1.2056598726899894E-004
  0.10980773553624890       0.11047226982556020       0.10980773553624890        2.2857511507144327E-002   2.2857511507144327E-002   2.2681485727898430E-002   2.2681485727898430E-002   1.7534341898467705E-002   1.4825958871400860E-002   8.7129159084189216E-003   8.7129159084189216E-003   8.6926413863870518E-003   8.6926413863870518E-003   1.4467028750438714E-003   3.0956303228050993E-003   3.3061344610726723E-003   3.3061344610726723E-003   1.3111517614218988E-003   1.3111517614218988E-003   1.2932161792982406E-003   1.2932161792982406E-003   1.2712752050042556E-003   1.2712752050042556E-003   4.6015531673847769E-004   4.6015531673847769E-004   4.4464060523218750E-004   4.4464060523218750E-004   3.7800804212070747E-004   3.7800804212070747E-004   2.7353022719957336E-004   2.7353022719957336E-004   2.6895645425900535E-004   2.6895645425900535E-004   1.1944478035120621E-004   1.1944478035120621E-004
  0.10925947605121734       0.10992241358293978       0.10925947605121734        2.2739309821325007E-002   2.2739309821325007E-002   2.2563720422549151E-002   2.2563720422549151E-002   1.7437381596553513E-002   1.4737103528999811E-002   8.6473128277100002E-003   8.6473128277100002E-003   8.6271391387700014E-003   8.6271391387700014E-003   1.4378367260678673E-003   3.0760112426872015E-003   3.2802254773038357E-003   3.2802254773038357E-003   1.3008810161111940E-003   1.3008810161111940E-003   1.2830626015131817E-003   1.2830626015131817E-003   1.2612602302799934E-003   1.2612602302799934E-003   4.5653720412807211E-004   4.5653720412807211E-004   4.4112808142360109E-004   4.4112808142360109E-004   3.7458859753301978E-004   3.7458859753301978E-004   2.7112784424929956E-004   2.7112784424929956E-004   2.6658994047485952E-004   2.6658994047485952E-004   1.1832637294640499E-004   1.1832637294640499E-004
  0.10871091877035524       0.10937225722789537       0.10871091877035524        2.2620990406082037E-002   2.2620990406082037E-002   2.2445839480365715E-002   2.2445839480365715E-002   1.7340361497534908E-002   1.4648201511108105E-002   8.5817775530799643E-003   8.5817775530799643E-003   8.5617048953735946E-003   8.5617048953735946E-003   1.4289654891669651E-003   3.0563839070724629E-003   3.2543466895924985E-003   3.2543466895924985E-003   1.2906223199275237E-003   1.2906223199275237E-003   1.2729211079188253E-003   1.2729211079188253E-003   1.2512574197138596E-003   1.2512574197138596E-003   4.5292305165527927E-004   4.5292305165527927E-004   4.3761953130340479E-004   4.3761953130340479E-004   3.7117690145119312E-004   3.7117690145119312E-004   2.6873018015516770E-004   2.6873018015516770E-004   2.6422811281071165E-004   2.6422811281071165E-004   1.1721078296665168E-004   1.1721078296665168E-004
  0.10816206099868407       0.10882179802857514       0.10816206099868407        2.2502552392428665E-002   2.2502552392428665E-002   2.2327842053866329E-002   2.2327842053866329E-002   1.7243281189041466E-002   1.4559252691042626E-002   8.5163106260700769E-003   8.5163106260700769E-003   8.4963391989631917E-003   8.4963391989631917E-003   1.4200891572258071E-003   3.0367483338488966E-003   3.2284983618382128E-003   3.2284983618382128E-003   1.2803757763103552E-003   1.2803757763103552E-003   1.2627918016615558E-003   1.2627918016615558E-003   1.2412668763371840E-003   1.2412668763371840E-003   4.4931289763917420E-004   4.4931289763917420E-004   4.3411499269283574E-004   4.3411499269283574E-004   3.6777300507698446E-004   3.6777300507698446E-004   2.6633726976078484E-004   2.6633726976078484E-004   2.6187100570653171E-004   2.6187100570653171E-004   1.1609802852508309E-004   1.1609802852508309E-004
  0.10761289999856412       0.10827103320974214       0.10761289999856412        2.2383994900230228E-002   2.2383994900230228E-002   2.2209727284766969E-002   2.2209727284766969E-002   1.7146140253687440E-002   1.4470256942668498E-002   8.4509125956976124E-003   8.4509125956976124E-003   8.4310425997926510E-003   8.4310425997926510E-003   1.4112077233558267E-003   3.0171045419089357E-003   3.2026807616367860E-003   3.2026807616367860E-003   1.2701414901443546E-003   1.2701414901443546E-003   1.2526747873241367E-003   1.2526747873241367E-003   1.2312887046095162E-003   1.2312887046095162E-003   4.4570678095398505E-004   4.4570678095398505E-004   4.3061450395684463E-004   4.3061450395684463E-004   3.6437696021223505E-004   3.6437696021223505E-004   2.6394914834185028E-004   2.6394914834185028E-004   2.5951865402821069E-004   2.5951865402821069E-004   1.1498812793918216E-004   1.1498812793918216E-004
  0.10706343298874642       0.10771995995180794       0.10706343298874642        2.2265317038001210E-002   2.2265317038001210E-002   2.2091494303785958E-002   2.2091494303785958E-002   1.7048938268985712E-002   1.4381214140446172E-002   8.3855840186034605E-003   8.3855840186034605E-003   8.3658156557521440E-003   8.3658156557521440E-003   1.4023211809047875E-003   2.9974525511804562E-003   3.1768941603527515E-003   3.1768941603527515E-003   1.2599195677877597E-003   1.2599195677877597E-003   1.2425701709538413E-003   1.2425701709538413E-003   1.2213230104465096E-003   1.2213230104465096E-003   4.4210474104013433E-004   4.4210474104013433E-004   4.2711810401485346E-004   4.2711810401485346E-004   3.6098881926907974E-004   3.6098881926907974E-004   2.6156585161379983E-004   2.6156585161379983E-004   2.5717109307508312E-004   2.5717109307508312E-004   1.1388109973412003E-004   1.1388109973412003E-004
  0.10651365714339409       0.10716857538983460       0.10651365714339409        2.2146517902696828E-002   2.2146517902696828E-002   2.1973142230443402E-002   2.1973142230443402E-002   1.6951674807259190E-002   1.4292124159479877E-002   8.3203254592030939E-003   8.3203254592030939E-003   8.3006589325192830E-003   8.3006589325192830E-003   1.3934295234645979E-003   2.9777923826586482E-003   3.1511388331935111E-003   3.1511388331935111E-003   1.2497101171014065E-003   1.2497101171014065E-003   1.2324780600912351E-003   1.2324780600912351E-003   1.2113699012484260E-003   1.2113699012484260E-003   4.3850681791554261E-004   4.3850681791554261E-004   4.2362583235176879E-004   4.2362583235176879E-004   3.5760863528036551E-004   3.5760863528036551E-004   2.5918741573960553E-004   2.5918741573960553E-004   2.5482835858759784E-004   2.5482835858759784E-004   1.1277696264616126E-004   1.1277696264616126E-004
  0.10596356959107718       0.10661687661251221       0.10596356959107718        2.2027596579500274E-002   2.2027596579500274E-002   2.1854670172856448E-002   2.1854670172856448E-002   1.6854349435551242E-002   1.4202986875568552E-002   8.2551374898417549E-003   8.2551374898417549E-003   8.2355730037144605E-003   8.2355730037144605E-003   1.3845327448896430E-003   2.9581240584391011E-003   3.1254150592854996E-003   3.1254150592854996E-003   1.2395132474785459E-003   1.2395132474785459E-003   1.2223985637997313E-003   1.2223985637997313E-003   1.2014294859294310E-003   1.2014294859294310E-003   4.3491305218724578E-004   4.3491305218724578E-004   4.2013772902929348E-004   4.2013772902929348E-004   3.5423646191031383E-004   3.5423646191031383E-004   2.5681387733777198E-004   2.5681387733777198E-004   2.5249048675518316E-004   2.5249048675518316E-004   1.1167573562614865E-004   1.1167573562614865E-004
  0.10541316741374010       0.10606486066110317       0.10541316741374010        2.1908552141604823E-002   2.1908552141604819E-002   2.1736077227529609E-002   2.1736077227529613E-002   1.6756961715533137E-002   1.4113802165259023E-002   8.1900206909537067E-003   8.1900206909537067E-003   8.1705584510602929E-003   8.1705584510602929E-003   1.3756308392951961E-003   2.9384476017519424E-003   3.0997231217522853E-003   3.0997231217522853E-003   1.2293290698754198E-003   1.2293290698754198E-003   1.2123317926959070E-003   1.2123317926959070E-003   1.1915018749476282E-003   1.1915018749476282E-003   4.3132348506330051E-004   4.3132348506330051E-004   4.1665383469752639E-004   4.1665383469752639E-004   3.5087235346543017E-004   3.5087235346543017E-004   2.5444527349051621E-004   2.5444527349051621E-004   2.5015751422429225E-004   2.5015751422429225E-004   1.1057743784306250E-004   1.1057743784306250E-004
  0.10486244764563456       0.10551252452835870       0.10486244764563456        2.1789383649990234E-002   2.1789383649990234E-002   2.1617362479139715E-002   2.1617362479139715E-002   1.6659511203409944E-002   1.4024569905900931E-002   8.1249756512252799E-003   8.1249756512252799E-003   8.1056158645448559E-003   8.1056158645448559E-003   1.3667238010765899E-003   2.9187630369970573E-003   3.0740633077945560E-003   3.0740633077945560E-003   1.2191576968425830E-003   1.2191576968425830E-003   1.2022778589805508E-003   1.2022778589805508E-003   1.1815871803358094E-003   1.1815871803358094E-003   4.2773815836498393E-004   4.2773815836498393E-004   4.1317419060684561E-004   4.1317419060684561E-004   3.4751636490564094E-004   3.4751636490564094E-004   2.5208164175212808E-004   2.5208164175212808E-004   2.4782947810662696E-004   2.4782947810662696E-004   1.0948208868765247E-004   1.0948208868765247E-004
  0.10431140727222596       0.10495986515740022       0.10431140727222596        2.1670090153194516E-002   2.1670090153194516E-002   2.1498525000316356E-002   2.1498525000316356E-002   1.6561997449824461E-002   1.3935289975704682E-002   8.0600029677627208E-003   8.0600029677627208E-003   8.0407458425896979E-003   8.0407458425896979E-003   1.3578116249185950E-003   2.8990703897806306E-003   3.0484359087723763E-003   3.0484359087723763E-003   1.2089992425571080E-003   1.2089992425571080E-003   1.1922368764705901E-003   1.1922368764705901E-003   1.1716855157330877E-003   1.1716855157330877E-003   4.2415711453934436E-004   4.2415711453934436E-004   4.0969883862012506E-004   4.0969883862012506E-004   3.4416855185571011E-004   3.4416855185571011E-004   2.4972302015754581E-004   2.4972302015754581E-004   2.4550641598756746E-004   2.4550641598756746E-004   1.0838970777615756E-004   1.0838970777615756E-004
  0.10376004322906428       0.10440687944057099       0.10376004322906428        2.1550670687079342E-002   2.1550670687079342E-002   2.1379563851416331E-002   2.1379563851416331E-002   1.6464419999539754E-002   1.3845962253801284E-002   7.9951032462640403E-003   7.9951032462640403E-003   7.9759489922218707E-003   7.9759489922218707E-003   1.3488943058072530E-003   2.8793696869527700E-003   3.0228412202893728E-003   3.0228412202893728E-003   1.1988538228555584E-003   1.1988538228555584E-003   1.1822089606317713E-003   1.1822089606317713E-003   1.1617969964172639E-003   1.1617969964172639E-003   4.2058039667204226E-004   4.2058039667204226E-004   4.0622782122524059E-004   4.0622782122524059E-004   3.4082897061689257E-004   3.4082897061689257E-004   2.4736944723111330E-004   2.4736944723111330E-004   2.4318836593479142E-004   2.4318836593479142E-004   1.0730031495409845E-004   1.0730031495409845E-004
  0.10320835240297800       0.10385356422061283       0.10320835240297800        2.1431124275101097E-002   2.1431124275101097E-002   2.1260478080801920E-002   2.1260478080801920E-002   1.6366778392635308E-002   1.3756586620686751E-002   7.9302771014722658E-003   7.9302771014722658E-003   7.9112259295269390E-003   7.9112259295269390E-003   1.3399718390802776E-003   2.8596609567306877E-003   2.9972795423883454E-003   2.9972795423883454E-003   1.1887215553111081E-003   1.1887215553111081E-003   1.1721942286549813E-003   1.1721942286549813E-003   1.1519217393802326E-003   1.1519217393802326E-003   4.1700804851580006E-004   4.1700804851580006E-004   4.0276118156271974E-004   4.0276118156271974E-004   3.3749767819307919E-004   3.3749767819307919E-004   2.4502096200558010E-004   2.4502096200558010E-004   2.4087536651696420E-004   2.4087536651696420E-004   1.0621393030479148E-004   1.0621393030479148E-004
  0.10264319512255166       0.10328502238018390       0.10264319512255164        2.1313360888156795E-002   2.1313360888156795E-002   2.1143612429192528E-002   2.1143612429192528E-002   1.6276328009460755E-002   1.3679966467645480E-002   7.8850285106293536E-003   7.8850285106293518E-003   7.8660817688974809E-003   7.8660817688974809E-003   1.3324909101840115E-003   2.8436415418999807E-003   2.9800915085889230E-003   2.9800915085889230E-003   1.1819052287990789E-003   1.1819052287990789E-003   1.1654707808997746E-003   1.1654707808997746E-003   1.1453118364114082E-003   1.1453118364114082E-003   4.1461538553008899E-004   4.1461538553008899E-004   4.0044893862777351E-004   4.0044893862777351E-004   3.3552558107769056E-004   3.3552558107769056E-004   2.4359489539420190E-004   2.4359489539420190E-004   2.3947308405364908E-004   2.3947308405364908E-004   1.0559021404900420E-004   1.0559021404900420E-004
  0.10207631939536219       0.10271460198277910       0.10207631939536216        2.1195651896648231E-002   2.1195651896648231E-002   2.1026840920981660E-002   2.1026840920981660E-002   1.6186437439608261E-002   1.3604415029914231E-002   7.8414812371710857E-003   7.8414812371710857E-003   7.8226391341152061E-003   7.8226391341152061E-003   1.3251318567624642E-003   2.8279367368171516E-003   2.9636331204326099E-003   2.9636331204326094E-003   1.1753778268842315E-003   1.1753778268842317E-003   1.1590341428161339E-003   1.1590341428161339E-003   1.1389865317322160E-003   1.1389865317322160E-003   4.1232555619734893E-004   4.1232555619734893E-004   3.9823734745693059E-004   3.9823734745693048E-004   3.3367254729205166E-004   3.3367254729205166E-004   2.4224957451069590E-004   2.4224957451069590E-004   2.3815052702513015E-004   2.3815052702513015E-004   1.0500706258425765E-004   1.0500706258425765E-004
  0.10150888385667678       0.10214361827127735       0.10150888385667678        2.1077826663609158E-002   2.1077826663609158E-002   2.0909954097037865E-002   2.0909954097037865E-002   1.6096458099839284E-002   1.3528788982658616E-002   7.7978909593559445E-003   7.7978909593559454E-003   7.7791535983101623E-003   7.7791535983101623E-003   1.3177655360344849E-003   2.8122164227248852E-003   2.9471584790795292E-003   2.9471584790795287E-003   1.1688439789464620E-003   1.1688439789464620E-003   1.1525911483418235E-003   1.1525911483418235E-003   1.1326549806077316E-003   1.1326549806077316E-003   4.1003346558323095E-004   4.1003346558323095E-004   3.9602357226745235E-004   3.9602357226745235E-004   3.3181768357492169E-004   3.3181768357492164E-004   2.4090292507880022E-004   2.4090292507880030E-004   2.3682666392827272E-004   2.3682666392827280E-004   1.0442333523835951E-004   1.0442333523835951E-004
  0.10094088472814920       0.10157206744574633       0.10094088472814920        2.0959884403893809E-002   2.0959884403893809E-002   2.0792951178466839E-002   2.0792951178466836E-002   1.6006389390562346E-002   1.3453087821908238E-002   7.7542573866942344E-003   7.7542573866942344E-003   7.7356248716906762E-003   7.7356248716906788E-003   1.3103918989107077E-003   2.7964804948623009E-003   2.9306674747412811E-003   2.9306674747412811E-003   1.1623036414436351E-003   1.1623036414436351E-003   1.1461417545401628E-003   1.1461417545401628E-003   1.1263171408439419E-003   1.1263171408439419E-003   4.0773909841304671E-004   4.0773909841304665E-004   3.9380759830655462E-004   3.9380759830655462E-004   3.2996097756533501E-004   3.2996097756533501E-004   2.3955493812433229E-004   2.3955493812433229E-004   2.3550148594074505E-004   2.3550148594074505E-004   1.0383902812130279E-004   1.0383902812130279E-004
  0.10037231817726076       0.10099994564970087       0.10037231817726079        2.0841824321699440E-002   2.0841824321699440E-002   2.0675831375803921E-002   2.0675831375803921E-002   1.5916230704048524E-002   1.3377311036877552E-002   7.7105802247731036E-003   7.7105802247731028E-003   7.6920526605513267E-003   7.6920526605513267E-003   1.3030108956383043E-003   2.7807288470528988E-003   2.9141599961465814E-003   2.9141599961465814E-003   1.1557567702455203E-003   1.1557567702455201E-003   1.1396859178945549E-003   1.1396859178945554E-003   1.1199729696769530E-003   1.1199729696769530E-003   4.0544243920579874E-004   4.0544243920579874E-004   3.9158941062218666E-004   3.9158941062218672E-004   3.2810241673536723E-004   3.2810241673536728E-004   2.3820560455189464E-004   2.3820560455189467E-004   2.3417498412105068E-004   2.3417498412105068E-004   1.0325413729053819E-004   1.0325413729053819E-004
   9.9803180319320811E-002  0.10042724897415560        9.9803180319320811E-002   2.0723645610389821E-002   2.0723645610389824E-002   2.0558593888837288E-002   2.0558593888837288E-002   1.5825981424295619E-002   1.3301458109827654E-002   7.6668591751717363E-003   7.6668591751717363E-003   7.6484366671883833E-003   7.6484366671883833E-003   1.2956224757871455E-003   2.7649613716747832E-003   2.8976359305093692E-003   2.8976359305093687E-003   1.1492033206211341E-003   1.1492033206211344E-003   1.1332235942960050E-003   1.1332235942960046E-003   1.1136224237607130E-003   1.1136224237607130E-003   4.0314347226974372E-004   4.0314347226974372E-004   3.8936899405875747E-004   3.8936899405875747E-004   3.2624198838654623E-004   3.2624198838654623E-004   2.3685491514227085E-004   2.3685491514227085E-004   2.3284714940596866E-004   2.3284714940596866E-004   1.0266865874984444E-004   1.0266865874984444E-004
   9.9233467216378615E-002   9.9853973456532977E-002   9.9233467216378615E-002   2.0605347452269804E-002   2.0605347452269804E-002   2.0441237906384264E-002   2.0441237906384257E-002   1.5735640926856205E-002   1.3225528515921445E-002   7.6230939353780390E-003   7.6230939353780390E-003   7.6047765898166250E-003   7.6047765898166241E-003   1.2882265882357131E-003   2.7491779596305627E-003   2.8810951634973014E-003   2.8810951634973014E-003   1.1426432472262306E-003   1.1426432472262309E-003   1.1267547390307784E-003   1.1267547390307786E-003   1.1072654591548932E-003   1.1072654591548934E-003   4.0084218169800207E-004   4.0084218169800207E-004   3.8714633325288969E-004   3.8714633325288969E-004   3.2437967964630540E-004   3.2437967964630551E-004   2.3550286054985082E-004   2.3550286054985082E-004   2.3151797260802386E-004   2.3151797260802381E-004   1.0208258844821285E-004   1.0208258844821285E-004
   9.8663174876109913E-002   9.9280115079540460E-002   9.8663174876109941E-002   2.0486929018353629E-002   2.0486929018353629E-002   2.0323762606061432E-002   2.0323762606061432E-002   1.5645208578660454E-002   1.3149521723074918E-002   7.5792841987028211E-003   7.5792841987028211E-003   7.5610721224838185E-003   7.5610721224838185E-003   1.2808231811566066E-003   2.7333785003164448E-003   2.8645375791993529E-003   2.8645375791993529E-003   1.1360765040904651E-003   1.1360765040904653E-003   1.1202793067677493E-003   1.1202793067677495E-003   1.1009020313124541E-003   1.1009020313124545E-003   3.9853855136406100E-004   3.9853855136406100E-004   3.8492141262907222E-004   3.8492141262907222E-004   3.2251547746433619E-004   3.2251547746433624E-004   2.3414943129998031E-004   2.3414943129998031E-004   2.3018744441288038E-004   2.3018744441288038E-004   1.0149592227869907E-004   1.0149592227869907E-004
   9.8092299263218413E-002   9.8705669855387229E-002   9.8092299263218385E-002   2.0368389464094500E-002   2.0368389464094489E-002   2.0206167150113405E-002   2.0206167150113412E-002   1.5554683735220193E-002   1.3073437190670861E-002   7.5354296537821237E-003   7.5354296537821237E-003   7.5173229545736926E-003   7.5173229545736908E-003   1.2734122019153196E-003   2.7175628814131406E-003   2.8479630599242867E-003   2.8479630599242867E-003   1.1295030445371303E-003   1.1295030445371299E-003   1.1137972514791944E-003   1.1137972514791944E-003   1.0945320950017908E-003   1.0945320950017908E-003   3.9623256489337318E-004   3.9623256489337318E-004   3.8269421637223121E-004   3.8269421637223121E-004   3.2064936858946201E-004   3.2064936858946207E-004   2.3279461777216923E-004   2.3279461777216926E-004   2.2885555536283480E-004   2.2885555536283482E-004   1.0090865607113521E-004   1.0090865607113521E-004
   9.7520836249871096E-002   9.8130633487344951E-002   9.7520836249871096E-002   2.0249727945165889E-002   2.0249727945165885E-002   2.0088450700809172E-002   2.0088450700809172E-002   1.5464065750832095E-002   1.2997274373900023E-002   7.4915299861092821E-003   7.4915299861092839E-003   7.4735287723362411E-003   7.4735287723362393E-003   1.2659935973973345E-003   2.7017309895562458E-003   2.8313714868329685E-003   2.8313714868329690E-003   1.1229228214352177E-003   1.1229228214352177E-003   1.1073085266895806E-003   1.1073085266895806E-003   1.0881556045512788E-003   1.0881556045512788E-003   3.9392420575272999E-004   3.9392420575272999E-004   3.8046472851407969E-004   3.8046472851407969E-004   3.1878133964256361E-004   3.1878133964256361E-004   2.3143841025305358E-004   2.3143841025305358E-004   2.2752229590888029E-004   2.2752229590888029E-004   1.0032078561512024E-004   1.0032078561512026E-004
   9.6948781684438212E-002   9.7555001868256289E-002   9.6948781684438212E-002   2.0130943593317626E-002   2.0130943593317630E-002   1.9970612396877661E-002   1.9970612396877661E-002   1.5373353962895063E-002   1.2921032716901593E-002   7.4475848755295752E-003   7.4475848755295752E-003   7.4296892563855766E-003   7.4296892563855766E-003   1.2585673134828505E-003   2.6858827092566722E-003   2.8147627389120732E-003   2.8147627389120741E-003   1.1163357867904978E-003   1.1163357867904975E-003   1.1008130850719870E-003   1.1008130850719870E-003   1.0817725134525838E-003   1.0817725134525838E-003   3.9161345710540010E-004   3.9161345710540010E-004   3.7823293279314724E-004   3.7823293279314724E-004   3.1691137699844187E-004   3.1691137699844187E-004   2.3008079885060046E-004   2.3008079885060046E-004   2.2618765632636444E-004   2.2618765632636449E-004   9.9732306622781852E-005   9.9732306622781852E-005
   9.6376131345283916E-002   9.6978770750088733E-002   9.6376131345283916E-002   2.0012035531947320E-002   2.0012035531947320E-002   1.9852651368698137E-002   1.9852651368698130E-002   1.5282547701976151E-002   1.2844711657029009E-002   7.4035939977377977E-003   7.4035939977377986E-003   7.3858040831957482E-003   7.3858040831957482E-003   1.2511332953675340E-003   2.6700179235576108E-003   2.7981366935927064E-003   2.7981366935927064E-003   1.1097418919921069E-003   1.1097418919921072E-003   1.0943108786914801E-003   1.0943108786914801E-003   1.0753827745999000E-003   1.0753827745999000E-003   3.8930030189856862E-004   3.8930030189856862E-004   3.7599881273927475E-004   3.7599881273927475E-004   3.1503946685718532E-004   3.1503946685718537E-004   2.2872177354593662E-004   2.2872177354593662E-004   2.2485162676594132E-004   2.2485162676594135E-004   9.9143214751274241E-005   9.9143214751274254E-005
   9.5802880950318831E-002   9.6401935823977158E-002   9.5802880950318831E-002   1.9893002871899733E-002   1.9893002871899733E-002   1.9734566734196938E-002   1.9734566734196938E-002   1.5191646289056032E-002   1.2768310623578508E-002   7.3595570237846358E-003   7.3595570237846358E-003   7.3418729246078748E-003   7.3418729246078731E-003   1.2436914874622452E-003   2.6541365138274247E-003   2.7814932265507832E-003   2.7814932265507832E-003   1.1031410877330747E-003   1.1031410877330747E-003   1.0878018589267093E-003   1.0878018589267091E-003   1.0689863402128673E-003   1.0689863402128673E-003   3.8698472283522315E-004   3.8698472283522315E-004   3.7376235164644734E-004   3.7376235164644734E-004   3.1316559522126769E-004   3.1316559522126769E-004   2.2736132417671922E-004   2.2736132417671919E-004   2.2351419723722272E-004   2.2351419723722274E-004   9.8553505595562924E-005   9.8553505595562924E-005
   9.5229026155673829E-002   9.5824492718890875E-002   9.5229026155673829E-002   1.9773844711191441E-002   1.9773844711191445E-002   1.9616357598574417E-002   1.9616357598574417E-002   1.5100649035318941E-002   1.2691829037612661E-002   7.3154736199749553E-003   7.3154736199749553E-003   7.2978954477286489E-003   7.2978954477286471E-003   1.2362418333758418E-003   2.6382383597229348E-003   2.7648322116685439E-003   2.7648322116685434E-003   1.0965333239950604E-003   1.0965333239950604E-003   1.0812859764548367E-003   1.0812859764548362E-003   1.0625831618217806E-003   1.0625831618217803E-003   3.8466670236880155E-004   3.8466670236880150E-004   3.7152353256763025E-004   3.7152353256763020E-004   3.1128974789121426E-004   3.1128974789121426E-004   2.2599944043398882E-004   2.2599944043398882E-004   2.2217535760568451E-004   2.2217535760568451E-004   9.7963174687059953E-005   9.7963174687059953E-005
   9.4654562554336283E-002   9.5246437000261086E-002   9.4654562554336311E-002   1.9654560134727415E-002   1.9654560134727408E-002   1.9498023054023761E-002   1.9498023054023757E-002   1.5009555241936366E-002   1.2615266311778341E-002   7.2713434477629010E-003   7.2713434477629010E-003   7.2538713148256936E-003   7.2538713148256936E-003   1.2287842758974667E-003   2.6223233391516119E-003   2.7481535209949509E-003   2.7481535209949504E-003   1.0899185500326408E-003   1.0899185500326406E-003   1.0747631812360603E-003   1.0747631812360603E-003   1.0561731902523663E-003   1.0561731902523663E-003   3.8234622269767881E-004   3.8234622269767875E-004   3.6928233830943794E-004   3.6928233830943794E-004   3.0941191046114278E-004   3.0941191046114278E-004   2.2463611185893242E-004   2.2463611185893242E-004   2.2083509758948476E-004   2.2083509758948476E-004   9.7372217492220592E-005   9.7372217492220592E-005
   9.4079485674748775E-002   9.4667764168570270E-002   9.4079485674748761E-002   1.9535148214010256E-002   1.9535148214010249E-002   1.9379562179442485E-002   1.9379562179442485E-002   1.4918364199844634E-002   1.2538621850120090E-002   7.2271661636442719E-003   7.2271661636442736E-003   7.2098001832202174E-003   7.2098001832202174E-003   1.2213187569783456E-003   2.6063913282327639E-003   2.7314570247049890E-003   2.7314570247049894E-003   1.0832967143571718E-003   1.0832967143571718E-003   1.0682334224976903E-003   1.0682334224976903E-003   1.0497563756101372E-003   1.0497563756101372E-003   3.8002326575950707E-004   3.8002326575950707E-004   3.6703875142667054E-004   3.6703875142667054E-004   3.0753206831418223E-004   3.0753206831418217E-004   2.2327132783955648E-004   2.2327132783955648E-004   2.1949340675619312E-004   2.1949340675619312E-004   9.6780629411102385E-005   9.6780629411102385E-005
   9.3503790979358764E-002   9.4088469657893636E-002   9.3503790979358764E-002   1.9415608006839127E-002   1.9415608006839127E-002   1.9260974040133837E-002   1.9260974040133844E-002   1.4827075189515298E-002   1.2461895047886942E-002   7.1829414190452395E-003   7.1829414190452386E-003   7.1656817051759473E-003   7.1656817051759482E-003   1.2138452177129849E-003   2.5904422012573902E-003   2.7147425910576044E-003   2.7147425910576044E-003   1.0766677647201118E-003   1.0766677647201120E-003   1.0616966487176974E-003   1.0616966487176976E-003   1.0433326672642368E-003   1.0433326672642366E-003   3.7769781322536517E-004   3.7769781322536522E-004   3.6479275421666358E-004   3.6479275421666353E-004   3.0565020661773543E-004   3.0565020661773543E-004   2.2190507760724997E-004   2.2190507760724997E-004   2.1815027451941129E-004   2.1815027451941126E-004   9.6188405775872546E-005   9.6188405775872546E-005
   9.2927473863132215E-002   9.3508548834402794E-002   9.2927473863132215E-002   1.9295938557000836E-002   1.9295938557000840E-002   1.9142257687500323E-002   1.9142257687500320E-002   1.4735687480719128E-002   1.2385085291334115E-002   7.1386688602079664E-003   7.1386688602079664E-003   7.1215155277851057E-003   7.1215155277851057E-003   1.2063635983198579E-003   2.5744758306469489E-003   2.6980100863524931E-003   2.6980100863524931E-003   1.0700316480958803E-003   1.0700316480958807E-003   1.0551528076078284E-003   1.0551528076078287E-003   1.0369020138308307E-003   1.0369020138308311E-003   3.7536984649374035E-004   3.7536984649374030E-004   3.6254432871347589E-004   3.6254432871347584E-004   3.0376631031861821E-004   3.0376631031861821E-004   2.2053735023325072E-004   2.2053735023325072E-004   2.1680569013529996E-004   2.1680569013529994E-004   9.5595541849280162E-005   9.5595541849280162E-005
   9.2350529652678481E-002   9.2927996995484735E-002   9.2350529652678495E-002   1.9176138894088125E-002   1.9176138894088129E-002   1.9023412158863384E-002   1.9023412158863384E-002   1.4644200332387274E-002   1.2308191957606315E-002   7.0943481281234020E-003   7.0943481281234020E-003   7.0773012929012903E-003   7.0773012929012920E-003   1.1988738381300257E-003   2.5584920869291062E-003   2.6812593749046981E-003   2.6812593749046981E-003   1.0633883106717795E-003   1.0633883106717795E-003   1.0486018461036532E-003   1.0486018461036530E-003   1.0304643631633323E-003   1.0304643631633323E-003   3.7303934668700265E-004   3.7303934668700265E-004   3.6029345668448160E-004   3.6029345668448165E-004   3.0188036414019275E-004   3.0188036414019275E-004   2.1916813462656893E-004   2.1916813462656893E-004   2.1545964270053793E-004   2.1545964270053793E-004   9.5002032823753111E-005   9.5002032823753111E-005
   9.1772953602044668E-002   9.2346809365511248E-002   9.1772953602044641E-002   1.9056208032626781E-002   1.9056208032626781E-002   1.8904436476597564E-002   1.8904436476597567E-002   1.4552612991944868E-002   1.2231214414177630E-002   7.0499788582084289E-003   7.0499788582084289E-003   7.0330386368174297E-003   7.0330386368174297E-003   1.1913758755325908E-003   2.5424908386212997E-003   2.6644903189225679E-003   2.6644903189225679E-003   1.0567376977995958E-003   1.0567376977995953E-003   1.0420437103168399E-003   1.0420437103168399E-003   1.0240196623055140E-003   1.0240196623055140E-003   3.7070629463441696E-004   3.7070629463441696E-004   3.5804011961396620E-004   3.5804011961396620E-004   2.9999235256863294E-004   2.9999235256863288E-004   2.1779741952401220E-004   2.1779741952401220E-004   2.1411212114251469E-004   2.1411212114251469E-004   9.4407873817075751E-005   9.4407873817075751E-005
   9.1194740894988899E-002   9.1764981098125642E-002   9.1194740894988885E-002   1.8936144972547267E-002   1.8936144972547263E-002   1.8785329648598265E-002   1.8785329648598265E-002   1.4460924695670922E-002   1.2154152019154086E-002   7.0055606804802582E-003   7.0055606804802582E-003   6.9887271904397561E-003   6.9887271904397526E-003   1.1838696480041583E-003   2.5264719522936508E-003   2.6477027785736856E-003   2.6477027785736847E-003   1.0500797540217491E-003   1.0500797540217493E-003   1.0354783455609560E-003   1.0354783455609562E-003   1.0175678575168356E-003   1.0175678575168356E-003   3.6837067088132404E-004   3.6837067088132399E-004   3.5578429871198927E-004   3.5578429871198927E-004   2.9810225986034306E-004   2.9810225986034311E-004   2.1642519349557559E-004   2.1642519349557559E-004   2.1276311422462895E-004   2.1276311422462890E-004   9.3813059874724080E-005   9.3813059874724080E-005
   9.0615886640713267E-002   9.1182507271949056E-002   9.0615886640713267E-002   1.8815948698298952E-002   1.8815948698298952E-002   1.8666090667403143E-002   1.8666090667403139E-002   1.4369134668022079E-002   1.2077004120705125E-002   6.9610932192287287E-003   6.9610932192287287E-003   6.9443665789608883E-003   6.9443665789608883E-003   1.1763550920534771E-003   2.5104352924507664E-003   2.6308966118610182E-003   2.6308966118610182E-003   1.0434144230221716E-003   1.0434144230221716E-003   1.0289056963030071E-003   1.0289056963030071E-003   1.0111088942248534E-003   1.0111088942248536E-003   3.6603245567190182E-004   3.6603245567190182E-004   3.5352597489774065E-004   3.5352597489774065E-004   2.9621007002801809E-004   2.9621007002801809E-004   2.1505144493431629E-004   2.1505144493431629E-004   2.1141261053633708E-004   2.1141261053633710E-004   9.3217585965477351E-005   9.3217585965477351E-005
   9.0036385872772129E-002   9.0599382889481328E-002   9.0036385872772129E-002   1.8695618178623061E-002   1.8695618178623055E-002   1.8546718509966784E-002   1.8546718509966784E-002   1.4277242121459231E-002   1.1999770056918088E-002   6.9165760929323717E-003   6.9165760929323699E-003   6.8999564217761171E-003   6.8999564217761171E-003   1.1688321432072363E-003   2.4943807215014806E-003   2.6140716745911953E-003   2.6140716745911953E-003   1.0367416476137264E-003   1.0367416476137264E-003   1.0223257061510460E-003   1.0223257061510460E-003   1.0046427170130223E-003   1.0046427170130226E-003   3.6369162894475551E-004   3.6369162894475551E-004   3.5126512879527703E-004   3.5126512879527709E-004   2.9431576683706581E-004   2.9431576683706581E-004   2.1367616205375994E-004   2.1367616205375994E-004   2.1006059849059986E-004   2.1006059849059983E-004   9.2621446980295340E-005   9.2621446980295340E-005
   8.9456233547280981E-002   9.0015602875299819E-002   8.9456233547280994E-002   1.8575152366181173E-002   1.8575152366181163E-002   1.8427212137292197E-002   1.8427212137292193E-002   1.4185246256163738E-002   1.1922449155559458E-002   6.8720089141209697E-003   6.8720089141209688E-003   6.8554963323462616E-003   6.8554963323462616E-003   1.1613007359868427E-003   2.4783080997092741E-003   2.5972278203225435E-003   2.5972278203225435E-003   1.0300613697176025E-003   1.0300613697176028E-003   1.0157383178338519E-003   1.0157383178338521E-003   9.9816926960072665E-004   9.9816926960072643E-004   3.6134817032568964E-004   3.6134817032568969E-004   3.4900174072654107E-004   3.4900174072654102E-004   2.9241933379976380E-004   2.9241933379976380E-004   2.1229933288365624E-004   2.1229933288365626E-004   2.0870706631971356E-004   2.0870706631971353E-004   9.2024637730475590E-005   9.2024637730475590E-005
   8.8875424541068407E-002   8.9431162074199516E-002   8.8875424541068421E-002   1.8454550197171390E-002   1.8454550197171387E-002   1.8307570494050081E-002   1.8307570494050081E-002   1.4093146259744243E-002   1.1845040733828678E-002   6.8273912892334431E-003   6.8273912892334431E-003   6.8109859180559189E-003   6.8109859180559180E-003   1.1537608038844167E-003   2.4622172851410376E-003   2.5803649003114052E-003   2.5803649003114052E-003   1.0233735303420170E-003   1.0233735303420170E-003   1.0091434731799224E-003   1.0091434731799227E-003   9.9168849482265064E-004   9.9168849482265107E-004   3.5900205912023586E-004   3.5900205912023586E-004   3.4673579070414699E-004   3.4673579070414699E-004   2.9052075416920788E-004   2.9052075416920788E-004   2.1092094526558780E-004   2.1092094526558786E-004   2.0735200207098954E-004   2.0735200207098957E-004   9.1427152945752001E-005   9.1427152945752001E-005
   8.8293953649772453E-002   8.8846055249276815E-002   8.8293953649772466E-002   1.8333810590932718E-002   1.8333810590932711E-002   1.8187792508186227E-002   1.8187792508186227E-002   1.4000941306934809E-002   1.1767544098104273E-002   6.7827228184716669E-003   6.7827228184716669E-003   6.7664247800676364E-003   6.7664247800676364E-003   1.1462122793380733E-003   2.4461081336143420E-003   2.5634827634568613E-003   2.5634827634568604E-003   1.0166780695602990E-003   1.0166780695602992E-003   1.0025411130958721E-003   1.0025411130958723E-003   9.8520033460753709E-004   9.8520033460753709E-004   3.5665327430596305E-004   3.5665327430596305E-004   3.4446725842395204E-004   3.4446725842395204E-004   2.8862001093309445E-004   2.8862001093309450E-004   2.0954098684845292E-004   2.0954098684845292E-004   2.0599539360231783E-004   2.0599539360231783E-004   9.0828987272336886E-005   9.0828987272336886E-005
   8.7711815585869130E-002   8.8260277079945881E-002   8.7711815585869130E-002   1.8212932449536069E-002   1.8212932449536062E-002   1.8067877090515938E-002   1.8067877090515938E-002   1.3908630559282242E-002   1.1689958543681146E-002   6.7380030956489968E-003   6.7380030956489968E-003   6.7218125131707756E-003   6.7218125131707773E-003   1.1386550937063371E-003   2.4299804986428167E-003   2.5465812562435108E-003   2.5465812562435108E-003   1.0099749264881875E-003   1.0099749264881875E-003   9.9593117754404048E-004   9.9593117754404048E-004   9.7870472995618312E-004   9.7870472995618312E-004   3.5430179452451780E-004   3.5430179452451769E-004   3.4219612325736841E-004   3.4219612325736836E-004   2.8671708680727532E-004   2.8671708680727532E-004   2.0815944508378843E-004   2.0815944508378843E-004   2.0463722857756326E-004   2.0463722857756326E-004   9.0230135270892017E-005   9.0230135270892017E-005
   8.7129004976641680E-002   8.7673822159895803E-002   8.7129004976641680E-002   1.8091914657362512E-002   1.8091914657362512E-002   1.7947823134305541E-002   1.7947823134305547E-002   1.3816213164824299E-002   1.1612283354500031E-002   6.6932317080343005E-003   6.6932317080343031E-003   6.6771487056259543E-003   6.6771487056259569E-003   1.1310891772417749E-003   2.4138342313798971E-003   2.5296602226825000E-003   2.5296602226825000E-003   1.0032640392604593E-003   1.0032640392604593E-003   9.8931360551943875E-004   9.8931360551943875E-004   9.7220162091879534E-004   9.7220162091879556E-004   3.5194759807342073E-004   3.5194759807342073E-004   3.3992236424343792E-004   3.3992236424343792E-004   2.8481196422911771E-004   2.8481196422911777E-004   2.0677630722094989E-004   2.0677630722094989E-004   2.0327749446183272E-004   2.0327749446183272E-004   8.9630591414441136E-005   8.9630591414441136E-005
   8.6545516362080688E-002   8.7086684994977584E-002   8.6545516362080688E-002   1.7970756080667161E-002   1.7970756080667165E-002   1.7827629514839748E-002   1.7827629514839752E-002   1.3723688257756458E-002   1.1534517802867524E-002   6.6484082361906735E-003   6.6484082361906735E-003   6.6324329390041138E-003   6.6324329390041138E-003   1.1235144590637479E-003   2.3976691805606604E-003   2.5127195042505715E-003   2.5127195042505719E-003   9.9654534500673905E-004   9.9654534500673905E-004   9.8268833502591067E-004   9.8268833502591067E-004   9.6569094657155297E-004   9.6569094657155297E-004   3.4959066289758236E-004   3.4959066289758236E-004   3.3764596008064468E-004   3.3764596008064468E-004   2.8290462535064356E-004   2.8290462535064356E-004   2.0539156030212826E-004   2.0539156030212823E-004   2.0191617851657320E-004   2.0191617851657320E-004   8.9030350086208862E-005   8.9030350086208862E-005
   8.5961344192714464E-002   8.6498860001020431E-002   8.5961344192714464E-002   1.7849455567128580E-002   1.7849455567128580E-002   1.7707295088974694E-002   1.7707295088974694E-002   1.3631054958087935E-002   1.1456661149166937E-002   6.6035322538086586E-003   6.6035322538086586E-003   6.5876647880201786E-003   6.5876647880201786E-003   1.1159308671302240E-003   2.3814851924416898E-003   2.4957589398270537E-003   2.4957589398270537E-003   9.8981877982651885E-004   9.8981877982651863E-004   9.7605530305148395E-004   9.7605530305148373E-004   9.5917264499239087E-004   9.5917264499239087E-004   3.4723096658054073E-004   3.4723096658054078E-004   3.3536688911844388E-004   3.3536688911844388E-004   2.8099505203143447E-004   2.8099505203143442E-004   2.0400519115719993E-004   2.0400519115719993E-004   2.0055326779450924E-004   2.0055326779450924E-004   8.8429405577388138E-005   8.8429405577388138E-005
   8.5376482827368164E-002   8.5910341501576892E-002   8.5376482827368164E-002   1.7728011945383690E-002   1.7728011945383693E-002   1.7586818694676536E-002   1.7586818694676536E-002   1.3538312371286446E-002   1.1378712641559643E-002   6.5586033275341939E-003   6.5586033275341939E-003   6.5428438203613739E-003   6.5428438203613739E-003   1.1083383282087039E-003   2.3652821107390037E-003   2.4787783656287873E-003   2.4787783656287873E-003   9.8308427876334461E-004   9.8308427876334461E-004   9.6941444554293212E-004   9.6941444554293212E-004   9.5264665323599950E-004   9.5264665323599950E-004   3.4486848633540605E-004   3.4486848633540605E-004   3.3308512934852213E-004   3.3308512934852213E-004   2.7908322583130571E-004   2.7908322583130576E-004   2.0261718639840828E-004   2.0261718639840828E-004   1.9918874913441511E-004   1.9918874913441511E-004   8.7827752084835677E-005   8.7827752084835677E-005
   8.4790926532067754E-002   8.5321123726819867E-002   8.4790926532067754E-002   1.7606424024800036E-002   1.7606424024800039E-002   1.7466199150795506E-002   1.7466199150795503E-002   1.3445459588104322E-002   1.1300671515838950E-002   6.5136210168844104E-003   6.5136210168844121E-003   6.4979695966032531E-003   6.4979695966032522E-003   1.1007367678619912E-003   2.3490597765977055E-003   2.4617776151783558E-003   2.4617776151783558E-003   9.7634177579221978E-004   9.7634177579222000E-004   9.6276569739333576E-004   9.6276569739333576E-004   9.4611290732160569E-004   9.4611290732160569E-004   3.4250319900044001E-004   3.4250319900044001E-004   3.3080065840052314E-004   3.3080065840052314E-004   2.7716912800672752E-004   2.7716912800672763E-004   2.0122753241776445E-004   2.0122753241776445E-004   1.9782260915856054E-004   1.9782260915856054E-004   8.7225383709945225E-005   8.7225383709945225E-005
   8.4204669472791802E-002   8.4731200806250406E-002   8.4204669472791802E-002   1.7484690593970786E-002   1.7484690593970786E-002   1.7345435255572892E-002   1.7345435255572892E-002   1.3352495683429015E-002   1.1222536994464221E-002   6.4685848736907537E-003   6.4685848736907520E-003   6.4530416696541625E-003   6.4530416696541625E-003   1.0931261103540831E-003   2.3328180283911535E-003   2.4447565190935760E-003   2.4447565190935773E-003   9.6959120373611913E-004   9.6959120373611913E-004   9.5610899235977259E-004   9.5610899235977248E-004   9.3957134215207484E-004   9.3957134215207484E-004   3.4013508100976848E-004   3.4013508100976848E-004   3.2851345351376490E-004   3.2851345351376490E-004   2.7525273948712618E-004   2.7525273948712618E-004   1.9983621536984373E-004   1.9983621536984379E-004   1.9645483425579494E-004   1.9645483425579494E-004   8.6622294451189612E-005   8.6622294451189612E-005
   8.3617705720216179E-002   8.4140566773470191E-002   8.3617705720216179E-002   1.7362810421699910E-002   1.7362810421699910E-002   1.7224525787618447E-002   1.7224525787618444E-002   1.3259419717035871E-002   1.1144308287193148E-002   6.4234944424635832E-003   6.4234944424635806E-003   6.4080595851189392E-003   6.4080595851189383E-003   1.0855062787117893E-003   2.3165567018524295E-003   2.4277149052253162E-003   2.4277149052253158E-003   9.6283249432064252E-004   9.6283249432064242E-004   9.4944426311719689E-004   9.4944426311719678E-004   9.3302189156687374E-004   9.3302189156687385E-004   3.3776410841255866E-004   3.3776410841255866E-004   3.2622349155575790E-004   3.2622349155575790E-004   2.7333404089040019E-004   2.7333404089040019E-004   1.9844322118304765E-004   1.9844322118304765E-004   1.9508541059262254E-004   1.9508541059262254E-004   8.6018478209002998E-005   8.6018478209002998E-005
   8.3030029242371239E-002   8.3549215558793563E-002   8.3030029242371253E-002   1.7240782255477434E-002   1.7240782255477431E-002   1.7103469504397686E-002   1.7103469504397686E-002   1.3166230732423252E-002   1.1065984590102966E-002   6.3783492598279519E-003   6.3783492598279519E-003   6.3630228807360764E-003   6.3630228807360764E-003   1.0778771946293843E-003   2.3002756298708934E-003   2.4106525984442578E-003   2.4106525984442578E-003   9.5606557808944749E-004   9.5606557808944749E-004   9.4277144117506145E-004   9.4277144117506145E-004   9.2646448826012374E-004   9.2646448826012385E-004   3.3539025684334539E-004   3.3539025684334550E-004   3.2393074899354952E-004   3.2393074899354963E-004   2.7141301249890986E-004   2.7141301249890986E-004   1.9704853554217564E-004   1.9704853554217559E-004   1.9371432409606647E-004   1.9371432409606647E-004   8.5413928778225949E-005   8.5413928778225949E-005
   8.2441633903172148E-002   8.2957140987769379E-002   8.2441633903172135E-002   1.7118604821174350E-002   1.7118604821174353E-002   1.6982265141929322E-002   1.6982265141929326E-002   1.3072927756579882E-002   1.0987565085394896E-002   6.3331488544108765E-003   6.3331488544108756E-003   6.3179310862652377E-003   6.3179310862652377E-003   1.0702387784495466E-003   2.2839746424514851E-003   2.3935694205982562E-003   2.3935694205982558E-003   9.4929038438733618E-004   9.4929038438733618E-004   9.3609045686063449E-004   9.3609045686063460E-004   9.1989906376420990E-004   9.1989906376420980E-004   3.3301350151610578E-004   3.3301350151610572E-004   3.2163520188799760E-004   3.2163520188799760E-004   2.6948963425468147E-004   2.6948963425468147E-004   1.9565214388493941E-004   1.9565214388493946E-004   1.9234156045024357E-004   1.9234156045024357E-004   8.4808639846595431E-005   8.4808639846595431E-005
   8.1852513459673537E-002   8.2364336778418160E-002   8.1852513459673537E-002   1.6996276822472598E-002   1.6996276822472602E-002   1.6860911414219689E-002   1.6860911414219693E-002   1.2979509799549260E-002   1.0909048941027994E-002   6.2878927466302852E-003   6.2878927466302843E-003   6.2727837232767246E-003   6.2727837232767246E-003   1.0625909491277078E-003   2.2676535666386541E-003   2.3764651904326205E-003   2.3764651904326201E-003   9.4250684132864311E-004   9.4250684132864311E-004   9.2940123928782095E-004   9.2940123928782084E-004   9.1332554841914017E-004   9.1332554841914006E-004   3.3063381721316291E-004   3.3063381721316291E-004   3.1933682588305469E-004   3.1933682588305469E-004   2.6756388575042631E-004   2.6756388575042631E-004   1.9425403139544510E-004   1.9425403139544507E-004   1.9096710508995660E-004   1.9096710508995660E-004   8.4202604991918438E-005   8.4202604991918438E-005
   8.1262661559223848E-002   8.1770796538367593E-002   8.1262661559223834E-002   1.6873796940273963E-002   1.6873796940273963E-002   1.6739407012676438E-002   1.6739407012676431E-002   1.2885975853978632E-002   1.0830435310340027E-002   6.2425804484764862E-003   6.2425804484764862E-003   6.2275803049334742E-003   6.2275803049334742E-003   1.0549336241951137E-003   2.2513122264375260E-003   2.3593397235074916E-003   2.3593397235074916E-003   9.3571487576445990E-004   9.3571487576445990E-004   9.2270371632485336E-004   9.2270371632485314E-004   9.0674387134080246E-004   9.0674387134080246E-004   3.2825117827369360E-004   3.2825117827369349E-004   3.1703559619466782E-004   3.1703559619466782E-004   2.6563574622024224E-004   2.6563574622024230E-004   1.9285418299744178E-004   1.9285418299744178E-004   1.8959094319405609E-004   1.8959094319405609E-004   8.3595817679146169E-005   8.3595817679146169E-005
   8.0672071736520745E-002   8.1176513761890098E-002   8.0672071736520745E-002   1.6751163832088838E-002   1.6751163832088838E-002   1.6617750605502083E-002   1.6617750605502083E-002   1.2792324894651864E-002   1.0751723331654910E-002   6.1972114632859784E-003   6.1972114632859792E-003   6.1823203357654084E-003   6.1823203357654084E-003   1.0472667197206004E-003   2.2349504427323216E-003   2.3421928321123698E-003   2.3421928321123685E-003   9.2891441324874488E-004   9.2891441324874488E-004   9.1599781456086688E-004   9.1599781456086699E-004   9.0015396038809934E-004   9.0015396038809934E-004   3.2586555858183411E-004   3.2586555858183411E-004   3.1473148759929282E-004   3.1473148759929309E-004   2.6370519452998634E-004   2.6370519452998634E-004   1.9145258334733370E-004   1.9145258334733370E-004   1.8821305967857131E-004   1.8821305967857131E-004   8.2988271257344507E-005   8.2988271257344507E-005
   8.0080737410556310E-002   8.0581481826830864E-002   8.0080737410556310E-002   1.6628376131401851E-002   1.6628376131401858E-002   1.6495940837064755E-002   1.6495940837064755E-002   1.2698555878005146E-002   1.0672912127875651E-002   6.1517852855067388E-003   6.1517852855067379E-003   6.1370033114352771E-003   6.1370033114352771E-003   1.0395901502709376E-003   2.2185680332017328E-003   2.3250243251773848E-003   2.3250243251773856E-003   9.2210537800312771E-004   9.2210537800312771E-004   9.0928345927119040E-004   9.0928345927119051E-004   8.9355574212886409E-004   8.9355574212886431E-004   3.2347693155433801E-004   3.2347693155433801E-004   3.1242447442197106E-004   3.1242447442197106E-004   2.6177220916729147E-004   2.6177220916729157E-004   1.9004921682692769E-004   1.9004921682692769E-004   1.8683343918958072E-004   1.8683343918958072E-004   8.2379958956550729E-005   8.2379958956550729E-005
   7.9488651881455000E-002   7.9985693991422871E-002   7.9488651881455014E-002   1.6505432447015272E-002   1.6505432447015276E-002   1.6373976327246784E-002   1.6373976327246780E-002   1.2604667741625435E-002   1.0594000806062922E-002   6.1063014004553171E-003   6.1063014004553180E-003   6.0916287184963570E-003   6.0916287184963587E-003   1.0319038288697721E-003   2.2021648122313073E-003   2.3078340081815235E-003   2.3078340081815244E-003   9.1528769288051336E-004   9.1528769288051336E-004   9.0256057438146248E-004   9.0256057438146248E-004   8.8694914180458039E-004   8.8694914180458050E-004   3.2108527012780660E-004   3.2108527012780660E-004   3.1011453052399697E-004   3.1011453052399697E-004   2.5983676823122614E-004   2.5983676823122614E-004   1.8864406753593121E-004   1.8864406753593121E-004   1.8545206609583769E-004   1.8545206609583766E-004   8.1770873884521656E-005   8.1770873884521656E-005
   7.8895808327191855E-002   7.9389143390986433E-002   7.8895808327191841E-002   1.6382331362367421E-002   1.6382331362367424E-002   1.6251855670768606E-002   1.6251855670768606E-002   1.2510659403730275E-002   1.0514988456997562E-002   6.0607592840647298E-003   6.0607592840647333E-003   6.0461960341409281E-003   6.0461960341409307E-003   1.0242076669550293E-003   2.1857405908225374E-003   2.2906216830573304E-003   2.2906216830573299E-003   9.0846127932728553E-004   9.0846127932728564E-004   8.9582908243036300E-004   8.9582908243036310E-004   8.8033408329376000E-004   8.8033408329376000E-004   3.1869054674543034E-004   3.1869054674543034E-004   3.0780162929011331E-004   3.0780162929011331E-004   2.5789884942157030E-004   2.5789884942157030E-004   1.8723711928416356E-004   1.8723711928416356E-004   1.8406892448111117E-004   1.8406892448111117E-004   8.1161009023356977E-005   8.1161009023356977E-005
   7.8302199800193067E-002   7.8791823034507560E-002   7.8302199800193040E-002   1.6259071434827025E-002   1.6259071434827022E-002   1.6129577436488646E-002   1.6129577436488646E-002   1.2416529762628527E-002   1.0435874154727683E-002   6.0151584026233483E-003   6.0151584026233501E-003   6.0007047259398030E-003   6.0007047259398030E-003   1.0165015743347824E-003   2.1692951764986841E-003   2.2733871480922116E-003   2.2733871480922116E-003   9.0162605734416717E-004   9.0162605734416706E-004   8.8908890453100360E-004   8.8908890453100338E-004   8.7371048907401141E-004   8.7371048907401120E-004   3.1629273334325697E-004   3.1629273334325697E-004   3.0548574361524819E-004   3.0548574361524819E-004   2.5595843002769984E-004   2.5595843002769984E-004   1.8582835558348686E-004   1.8582835558348686E-004   1.8268399813625526E-004   1.8268399813625526E-004   8.0550357226002366E-005   8.0550357226002366E-005
   7.7707819220379143E-002   7.8193725797639432E-002   7.7707819220379143E-002   1.6135651194248493E-002   1.6135651194248497E-002   1.6007140165970189E-002   1.6007140165970192E-002   1.2322277695617334E-002   1.0356656955641327E-002   5.9694982122404129E-003   5.9694982122404146E-003   5.9551542513091244E-003   5.9551542513091252E-003   1.0087854590969383E-003   2.1528283731120298E-003   2.2561301977264562E-003   2.2561301977264562E-003   8.9478194540611026E-004   8.9478194540611026E-004   8.8233996029194915E-004   8.8233996029194915E-004   8.6707828014441284E-004   8.6707828014441284E-004   3.1389180132209088E-004   3.1389180132209088E-004   3.0316684587737477E-004   3.0316684587737477E-004   2.5401548690584926E-004   2.5401548690584926E-004   1.8441775963129825E-004   1.8441775963129825E-004   1.8129727054297940E-004   1.8129727054297940E-004   7.9938911209092859E-005   7.9938911209092859E-005
   7.7112659384923288E-002   7.7594844432523083E-002   7.7112659384923288E-002   1.6012069144998680E-002   1.6012069144998680E-002   1.5884542375491889E-002   1.5884542375491889E-002   1.2227902060529700E-002   1.0277335899767266E-002   5.9237781595958550E-003   5.9237781595958558E-003   5.9095440582583904E-003   5.9095440582583904E-003   1.0010592277359437E-003   2.1363399811142811E-003   2.2388506228365971E-003   2.2388506228365971E-003   8.8792886057468493E-004   8.8792886057468504E-004   8.7558216792802963E-004   8.7558216792802963E-004   8.6043737613442095E-004   8.6043737613442106E-004   3.1148772158691798E-004   3.1148772158691798E-004   3.0084490797558760E-004   3.0084490797558760E-004   2.5206999651101276E-004   2.5206999651101271E-004   1.8300531433368931E-004   1.8300531433368931E-004   1.7990872489661829E-004   1.7990872489661829E-004   7.9326663562993106E-005   7.9326663562993106E-005
   7.6516712944659435E-002   7.6995171544038718E-002   7.6516712944659435E-002   1.5888323761056707E-002   1.5888323761056707E-002   1.5761782551186758E-002   1.5761782551186754E-002   1.2133401691992729E-002   1.0197910007630180E-002   5.8779976801275171E-003   5.8779976801275171E-003   5.8638735835820051E-003   5.8638735835820043E-003   9.9332278484643875E-004   2.1198297969028316E-003   2.2215482100503099E-003   2.2215482100503090E-003   8.8106671822635796E-004   8.8106671822635796E-004   8.6881544399241000E-004   8.6881544399240989E-004   8.5378769504056335E-004   8.5378769504056335E-004   3.0908046445158666E-004   3.0908046445158666E-004   2.9851990123804157E-004   2.9851990123804157E-004   2.5012193481980876E-004   2.5012193481980881E-004   1.8159100224944799E-004   1.8159100224944799E-004   1.7851834405107733E-004   1.7851834405107733E-004   7.8713606727522732E-005   7.8713606727522732E-005
   7.5919972413767467E-002   7.6394699599563826E-002   7.5919972413767481E-002   1.5764413488026881E-002   1.5764413488026888E-002   1.5638859151038940E-002   1.5638859151038943E-002   1.2038775402964316E-002   1.0118378281542084E-002   5.8321561987756806E-003   5.8321561987756806E-003   5.8181422536020527E-003   5.8181422536020527E-003   9.8557603324908984E-004   2.1032976130892474E-003   2.2042227420277886E-003   2.2042227420277882E-003   8.7419543216409653E-004   8.7419543216409653E-004   8.6203970348662712E-004   8.6203970348662723E-004   8.4712915333458034E-004   8.4712915333458024E-004   3.0666999967795454E-004   3.0666999967795438E-004   2.9619179645976284E-004   2.9619179645976279E-004   2.4817127736216198E-004   2.4817127736216198E-004   1.8017480561305669E-004   1.8017480561305669E-004   1.7712611054144587E-004   1.7712611054144587E-004   7.8099733001926015E-005   7.8099733001926015E-005
   7.5322430160020229E-002   7.5793420919151533E-002   7.5322430160020271E-002   1.5640336741112211E-002   1.5640336741112214E-002   1.5515770602873454E-002   1.5515770602873458E-002   1.1944021983186124E-002   1.0038739704302219E-002   5.7862531292335396E-003   5.7862531292335396E-003   5.7723494834205497E-003   5.7723494834205488E-003   9.7781887386391253E-004   2.0867432182289712E-003   2.1868739971784585E-003   2.1868739971784576E-003   8.6731491450500774E-004   8.6731491450500774E-004   8.5525485974980765E-004   8.5525485974980765E-004   8.4046166585455848E-004   8.4046166585455848E-004   3.0425629643648000E-004   3.0425629643648005E-004   2.9386056386458237E-004   2.9386056386458248E-004   2.4621799918940712E-004   2.4621799918940712E-004   1.7875670631153771E-004   1.7875670631153771E-004   1.7573200656123138E-004   1.7573200656123138E-004   7.7485034534834703E-005   7.7485034534834703E-005
   7.4724078404137098E-002   7.5191327674883068E-002   7.4724078404137112E-002   1.5516091904980820E-002   1.5516091904980820E-002   1.5392515304223571E-002   1.5392515304223569E-002   1.1849140199081083E-002   9.9589932391108624E-003   5.7402878738976350E-003   5.7402878738976367E-003   5.7264946768700040E-003   5.7264946768700057E-003   9.7005120570190612E-004   2.0701663968034317E-003   2.1695017496422731E-003   2.1695017496422731E-003   8.6042507567292382E-004   8.6042507567292393E-004   8.4846082445134204E-004   8.4846082445134182E-004   8.3378514579772586E-004   8.3378514579772586E-004   3.0183932330361173E-004   3.0183932330361173E-004   2.9152617310262074E-004   2.9152617310262074E-004   2.4426207487218162E-004   2.4426207487218162E-004   1.7733668588292267E-004   1.7733668588292267E-004   1.7433601396085505E-004   1.7433601396085505E-004   7.6869503323604555E-005   7.6869503323604555E-005
   7.4124909212963233E-002   7.4588411884003905E-002   7.4124909212963233E-002   1.5391677332349418E-002   1.5391677332349418E-002   1.5269091620925643E-002   1.5269091620925643E-002   1.1754128792671941E-002   9.8791378286603015E-003   5.6942598233438819E-003   5.6942598233438810E-003   5.6805772259906967E-003   5.6805772259906967E-003   9.6227292577649184E-004   2.0535669290311000E-003   2.1521057690916420E-003   2.1521057690916420E-003   8.5352582431985516E-004   8.5352582431985505E-004   8.4165750751343817E-004   8.4165750751343817E-004   8.2709950464435211E-004   8.2709950464435211E-004   2.9941904823424157E-004   2.9941904823424157E-004   2.8918859322367478E-004   2.8918859322367478E-004   2.4230347847813006E-004   2.4230347847813006E-004   1.7591472550006269E-004   1.7591472550006269E-004   1.7293811423173917E-004   1.7293811423173917E-004   7.6253131207299166E-005   7.6253131207299166E-005
   7.3524914495459268E-002   7.3984665404888045E-002   7.3524914495459295E-002   1.5267091343150394E-002   1.5267091343150397E-002   1.5145497886292839E-002   1.5145497886292837E-002   1.1658986480945205E-002   9.7991723946003213E-003   5.6481683560193905E-003   5.6481683560193905E-003   5.6345965107232557E-003   5.6345965107232557E-003   9.5448392905145968E-004   2.0369445907563372E-003   2.1346858206149960E-003   2.1346858206149955E-003   8.4661706727979385E-004   8.4661706727979374E-004   8.3484481706556652E-004   8.3484481706556641E-004   8.2040465211297533E-004   8.2040465211297522E-004   2.9699543854549472E-004   2.9699543854549472E-004   2.8684779266156899E-004   2.8684779266156899E-004   2.4034218355878736E-004   2.4034218355878742E-004   1.7449080596111118E-004   1.7449080596111118E-004   1.7153828849694692E-004   1.7153828849694692E-004   7.5635909862561639E-005   7.5635909862561639E-005
   7.2924085997907534E-002   7.3380079932213321E-002   7.2924085997907534E-002   1.5142332223536819E-002   1.5142332223536815E-002   1.5021732400127989E-002   1.5021732400127989E-002   1.1563711955091050E-002   9.7190958368993906E-003   5.6020128378743940E-003   5.6020128378743948E-003   5.5885518985414571E-003   5.5885518985414571E-003   9.4668410837873789E-004   2.0202991533166477E-003   2.1172416645776401E-003   2.1172416645776401E-003   8.3969870951354671E-004   8.3969870951354682E-004   8.2802265939006315E-004   8.2802265939006315E-004   8.1370049610694762E-004   8.1370049610694762E-004   2.9456846089737928E-004   2.9456846089737928E-004   2.8450373921546116E-004   2.8450373921546116E-004   2.3837816313391900E-004   2.3837816313391900E-004   1.7306490767815151E-004   1.7306490767815151E-004   1.7013651750000271E-004   1.7013651750000271E-004   7.5017830798687296E-005   7.5017830798687296E-005
   7.2322415298928328E-002   7.2774646991948647E-002   7.2322415298928341E-002   1.5017398224847052E-002   1.5017398224847050E-002   1.4897793427696558E-002   1.4897793427696560E-002   1.1468303879712875E-002   9.6389070331802211E-003   5.5557926219791560E-003   5.5557926219791552E-003   5.5424427440700528E-003   5.5424427440700546E-003   9.3887335443367751E-004   2.0036303834045392E-003   2.0997730564769968E-003   2.0997730564769968E-003   8.3277065405131564E-004   8.3277065405131564E-004   8.2119093886549388E-004   8.2119093886549399E-004   8.0698694265878468E-004   8.0698694265878457E-004   2.9213808127264015E-004   2.9213808127264015E-004   2.8215640003038749E-004   2.8215640003038749E-004   2.3641138967521940E-004   2.3641138967521943E-004   1.7163701066535994E-004   1.7163701066535994E-004   1.6873278159325943E-004   1.6873278159325943E-004   7.4398885352492235E-005   7.4398885352492235E-005
   7.1719893804287865E-002   7.2168357936128344E-002   7.1719893804287879E-002   1.4892287562527154E-002   1.4892287562527152E-002   1.4773679198657496E-002   1.4773679198657496E-002   1.1372760892004310E-002   9.5586048380281018E-003   5.5095070481253582E-003   5.5095070481253599E-003   5.4962683886871280E-003   5.4962683886871288E-003   9.3105155564767903E-004   1.9869380429237450E-003   2.0822797467919415E-003   2.0822797467919423E-003   8.2583280193294483E-004   8.2583280193294483E-004   8.1434955790774671E-004   8.1434955790774671E-004   8.0026389587226977E-004   8.0026389587226977E-004   2.8970426495580112E-004   2.8970426495580112E-004   2.7980574157701892E-004   2.7980574157701892E-004   2.3444183508934956E-004   2.3444183508934959E-004   1.7020709452669449E-004   1.7020709452669449E-004   1.6732706072579136E-004   1.6732706072579136E-004   7.3779064682976897E-005   7.3779064682976897E-005
   7.1116512681025396E-002   7.1561203821185720E-002   7.1116512681025396E-002   1.4766998415149122E-002   1.4766998415149122E-002   1.4649387906097521E-002   1.4649387906097521E-002   1.1277081600917086E-002   9.4781880823458595E-003   5.4631554424583156E-003   5.4631554424583147E-003   5.4500281601571878E-003   5.4500281601571878E-003   9.2321859814487939E-004   1.9702218888554496E-003   2.0647614808450630E-003   2.0647614808450630E-003   8.1888505215360911E-004   8.1888505215360922E-004   8.0749841691649029E-004   8.0749841691649029E-004   7.9353125786981783E-004   7.9353125786981772E-004   2.8726697651411338E-004   2.8726697651411338E-004   2.7745172963325861E-004   2.7745172963325861E-004   2.3246947070248728E-004   2.3246947070248728E-004   1.6877513844467491E-004   1.6877513844467491E-004   1.6591933443236577E-004   1.6591933443236577E-004   7.3158359766459604E-005   7.3158359766459604E-005
   7.0512263089795219E-002   7.0953175860359069E-002   7.0512263089795219E-002   1.4641528922686707E-002   1.4641528922686707E-002   1.4524917704788518E-002   1.4524917704788519E-002   1.1181264586168639E-002   9.3976555723027898E-003   5.4167371168547260E-003   5.4167371168547260E-003   5.4037213720103967E-003   5.4037213720103958E-003   9.1537436564165123E-004   1.9534816730385368E-003   2.0472179985625309E-003   2.0472179985625309E-003   8.1192730156732455E-004   8.1192730156732455E-004   8.0063741417996603E-004   8.0063741417996624E-004   7.8678892869900395E-004   7.8678892869900395E-004   2.8482617976369738E-004   2.8482617976369738E-004   2.7509432925155119E-004   2.7509432925155113E-004   2.3049426723306340E-004   2.3049426723306346E-004   1.6734112116059417E-004   1.6734112116059417E-004   1.6450958181398953E-004   1.6450958181398953E-004   7.2536761388008303E-005   7.2536761388008303E-005
   6.9907135827557740E-002   7.0344264740428625E-002   6.9907135827557740E-002   1.4515877186107834E-002   1.4515877186107834E-002   1.4400266710830899E-002   1.4400266710830899E-002   1.1085308397451605E-002   9.3170060889950571E-003   5.3702513687520432E-003   5.3702513687520432E-003   5.3573473233723785E-003   5.3573473233723785E-003   9.0751873941079199E-004   1.9367171421010060E-003   2.0296490344168905E-003   2.0296490344168909E-003   8.0495944486612631E-004   8.0495944486612642E-004   7.9376644585453320E-004   7.9376644585453342E-004   7.8003680631233072E-004   7.8003680631233072E-004   2.8238183776225020E-004   2.8238183776225020E-004   2.7273350475182491E-004   2.7273350475182491E-004   2.2851619478565674E-004   2.2851619478565674E-004   1.6590502097007975E-004   1.6590502097007975E-004   1.6309778153354457E-004   1.6309778153354457E-004   7.1914260139503813E-005   7.1914260139503813E-005
   6.9301121552262188E-002   6.9734461060926581E-002   6.9301121552262174E-002   1.4390041265581681E-002   1.4390041265581679E-002   1.4275432999843459E-002   1.4275432999843457E-002   1.0989211553379626E-002   9.2362383873435729E-003   5.3236974804961330E-003   5.3236974804961330E-003   5.3109052983134463E-003   5.3109052983134454E-003   8.9965159817594325E-004   1.9199280372294600E-003   2.0120543171757883E-003   2.0120543171757883E-003   7.9798137447917392E-004   7.9798137447917392E-004   7.8688540586512761E-004   7.8688540586512750E-004   7.7327478646949653E-004   7.7327478646949674E-004   2.7993391277364432E-004   2.7993391277364432E-004   2.7036921968730894E-004   2.7036921968730894E-004   2.2653522282248172E-004   2.2653522282248172E-004   1.6446681570239617E-004   1.6446681570239617E-004   1.6168391179544118E-004   1.6168391179544118E-004   7.1290846410676048E-005   7.1290846410676048E-005
   6.8694210720713689E-002   6.9123755218982272E-002   6.8694210720713689E-002   1.4264019179510611E-002   1.4264019179510609E-002   1.4150414606010827E-002   1.4150414606010827E-002   1.0892972540670282E-002   9.1553511954611567E-003   5.2770747189809395E-003   5.2770747189809395E-003   5.2643945654890891E-003   5.2643945654890882E-003   8.9177281804951006E-004   1.9031140940379248E-003   1.9944335697668902E-003   1.9944335697668894E-003   7.9099298051949428E-004   7.9099298051949418E-004   7.7999418585275896E-004   7.7999418585275886E-004   7.6650276268578081E-004   7.6650276268578081E-004   2.7748236624924888E-004   2.7748236624924888E-004   2.6800143682648804E-004   2.6800143682648804E-004   2.2455132014823634E-004   2.2455132014823634E-004   1.6302648270944564E-004   1.6302648270944564E-004   1.6026795033480425E-004   1.6026795033480430E-004   7.0666510384334572E-005   7.0666510384334572E-005
   6.8086393577464627E-002   6.8512137398145614E-002   6.8086393577464627E-002   1.4137808902223891E-002   1.4137808902223893E-002   1.4025209519795568E-002   1.4025209519795570E-002   1.0796589812384110E-002   9.0743432131724748E-003   5.2303823347952649E-003   5.2303823347952649E-003   5.2178143772888645E-003   5.2178143772888628E-003   8.8388227238850575E-004   1.8862750422601947E-003   1.9767865089554710E-003   1.9767865089554719E-003   7.8399415065610629E-004   7.8399415065610629E-004   7.7309267504841578E-004   7.7309267504841578E-004   7.5972062610811866E-004   7.5972062610811877E-004   2.7502715878306770E-004   2.7502715878306770E-004   2.6563011810977846E-004   2.6563011810977846E-004   2.2256445487380097E-004   2.2256445487380097E-004   1.6158399883941146E-004   1.6158399883941146E-004   1.5884987439156338E-004   1.5884987439156336E-004   7.0041242024943600E-005   7.0041242024943600E-005
   6.7477660154469266E-002   6.7899597568037498E-002   6.7477660154469266E-002   1.4011408363905978E-002   1.4011408363905978E-002   1.3899815687866971E-002   1.3899815687866971E-002   1.0700061787869447E-002   8.9932131119677180E-003   5.1836195621961902E-003   5.1836195621961902E-003   5.1711639698098257E-003   5.1711639698098257E-003   8.7597983179003630E-004   1.8694106057402116E-003   1.9591128453343410E-003   1.9591128453343410E-003   7.7698477011002532E-004   7.7698477011002532E-004   7.6618076026911913E-004   7.6618076026911935E-004   7.5292826551124281E-004   7.5292826551124281E-004   2.7256825011033847E-004   2.7256825011033847E-004   2.6325522464817154E-004   2.6325522464817154E-004   2.2057459441510245E-004   2.2057459441510245E-004   1.6013934043593368E-004   1.6013934043593368E-004   1.5742966070964292E-004   1.5742966070964292E-004   6.9415031078264987E-005   6.9415031078264987E-005
   6.6868000259450472E-002   6.7286125472648228E-002   6.6868000259450472E-002   1.3884815448180689E-002   1.3884815448180689E-002   1.3774231010704602E-002   1.3774231010704605E-002   1.0603386850917957E-002   8.9119595334522812E-003   5.1367856182153900E-003   5.1367856182153874E-003   5.1244425619650352E-003   5.1244425619650343E-003   8.6806536394029490E-004   1.8525205021097879E-003   1.9414122829860820E-003   1.9414122829860820E-003   7.6996472152031435E-004   7.6996472152031435E-004   7.5925832578584238E-004   7.5925832578584238E-004   7.4612556716786643E-004   7.4612556716786643E-004   2.7010559906054252E-004   2.7010559906054252E-004   2.6087671667784934E-004   2.6087671667784923E-004   2.1858170545509050E-004   2.1858170545509048E-004   1.5869248331050318E-004   1.5869248331050318E-004   1.5600728550982146E-004   1.5600728550982146E-004   6.8787867059391506E-005   6.8787867059391506E-005
   6.6257403469391740E-002   6.6671710623781785E-002   6.6257403469391740E-002   1.3758027990760056E-002   1.3758027990760058E-002   1.3648453341257737E-002   1.3648453341257737E-002   1.0506563348732519E-002   8.8305810884793667E-003   5.0898797021592529E-003   5.0898797021592529E-003   5.0776493549848445E-003   5.0776493549848445E-003   8.6013873353006816E-004   1.8356044426083031E-003   1.9236845192941248E-003   1.9236845192941248E-003   7.6293388486914403E-004   7.6293388486914403E-004   7.5232525324960833E-004   7.5232525324960865E-004   7.3931241477607655E-004   7.3931241477607676E-004   2.6763916353111797E-004   2.6763916353111797E-004   2.5849455353479836E-004   2.5849455353479836E-004   2.1658575392246118E-004   2.1658575392246118E-004   1.5724340272701685E-004   1.5724340272701685E-004   1.5458272447454950E-004   1.5458272447454950E-004   6.8159739246052199E-005   6.8159739246052199E-005
   6.5645859122601569E-002   6.6056342293076845E-002   6.5645859122601569E-002   1.3631043777796514E-002   1.3631043777796514E-002   1.3522480483310839E-002   1.3522480483310839E-002   1.0409589590668988E-002   8.7490763560923931E-003   5.0429009949991867E-003   5.0429009949991858E-003   5.0307835318086844E-003   5.0307835318086844E-003   8.5219980215172416E-004   1.8186621318628715E-003   1.9059292447123359E-003   1.9059292447123357E-003   7.5589213739042128E-004   7.5589213739042118E-004   7.4538142160139424E-004   7.4538142160139424E-004   7.3248868937078756E-004   7.3248868937078756E-004   2.6516890045540526E-004   2.6516890045540526E-004   2.5610869362384527E-004   2.5610869362384527E-004   2.1458670496571957E-004   2.1458670496571957E-004   1.5579207338294344E-004   1.5579207338294344E-004   1.5315595272943352E-004   1.5315595272943352E-004   6.7530636670448728E-005   6.7530636670448728E-005
   6.5033356310414445E-002   6.5440009503653085E-002   6.5033356310414445E-002   1.3503860544159490E-002   1.3503860544159488E-002   1.3396310189773773E-002   1.3396310189773771E-002   1.0312463846920012E-002   8.6674438824187825E-003   4.9958486587341451E-003   4.9958486587341451E-003   4.9838442564491200E-003   4.9838442564491209E-003   8.4424842819147124E-004   1.8016932676584003E-003   1.8881461425240603E-003   1.8881461425240603E-003   7.4883935347422098E-004   7.4883935347422098E-004   7.3842670697788512E-004   7.3842670697788534E-004   7.2565426923112660E-004   7.2565426923112660E-004   2.6269476576912010E-004   2.6269476576912010E-004   2.5371909438628087E-004   2.5371909438628087E-004   2.1258452292604769E-004   2.1258452292604769E-004   1.5433846938962771E-004   1.5433846938962776E-004   1.5172694482387547E-004   1.5172694482387547E-004   6.6900548110718338E-005   6.6900548110718338E-005
   6.4419883868504960E-002   6.4822701021370735E-002   6.4419883868504960E-002   1.3376475971632192E-002   1.3376475971632190E-002   1.3269940160892973E-002   1.3269940160892972E-002   1.0215184347137952E-002   8.5856821795126329E-003   4.9487218357234198E-003   4.9487218357234198E-003   4.9368306733262486E-003   4.9368306733262486E-003   8.3628446671661194E-004   1.7846975406969892E-003   1.8703348885899815E-003   1.8703348885899815E-003   7.4177540456678911E-004   7.4177540456678911E-004   7.3146098261287352E-004   7.3146098261287341E-004   7.1880902978353799E-004   7.1880902978353799E-004   2.6021671437527510E-004   2.6021671437527510E-004   2.5132571226597829E-004   2.5132571226597829E-004   2.1057917130891748E-004   2.1057917130891748E-004   1.5288256425168175E-004   1.5288256425168175E-004   1.5029567471080805E-004   1.5029567471080805E-004   6.6269462081998301E-005   6.6269462081998301E-005
   6.3805430367796775E-002   6.4204405345684931E-002   6.3805430367796775E-002   1.3248887687023548E-002   1.3248887687023548E-002   1.3143368042378473E-002   1.3143368042378475E-002   1.0117749278993213E-002   8.5037897241428476E-003   4.9015196479882126E-003   4.9015196479882126E-003   4.8897419065709402E-003   4.8897419065709411E-003   8.2830776935751479E-004   1.7676746343460491E-003   1.8524951510841324E-003   1.8524951510841324E-003   7.3470015906584125E-004   7.3470015906584125E-004   7.2448411873401260E-004   7.2448411873401260E-004   7.1195284350032315E-004   7.1195284350032315E-004   2.5773470010745261E-004   2.5773470010745261E-004   2.4892850267391788E-004   2.4892850267391788E-004   2.0857061275436886E-004   2.0857061275436888E-004   1.5142433084540350E-004   1.5142433084540350E-004   1.4886211572548360E-004   1.4886211572548360E-004   6.5637366827074665E-005   6.5637366827074665E-005
   6.3189984104940200E-002   6.3585110700060357E-002   6.3189984104940200E-002   1.3121093260191076E-002   1.3121093260191076E-002   1.3016591423442440E-002   1.3016591423442440E-002   1.0020156786664090E-002   8.4217649565240579E-003   4.8542411964800965E-003   4.8542411964800965E-003   4.8425770592950756E-003   4.8425770592950756E-003   8.2031818418399662E-004   1.7506242243744909E-003   1.8346265902174444E-003   1.8346265902174448E-003   7.2761348221092863E-004   7.2761348221092863E-004   7.1749598245469969E-004   7.1749598245469969E-004   7.0508557979340213E-004   7.0508557979340213E-004   2.5524867569134063E-004   2.5524867569134063E-004   2.4652741995104206E-004   2.4652741995104206E-004   2.0655880900588379E-004   2.0655880900588382E-004   1.4996374139618221E-004   1.4996374139618221E-004   1.4742624056325902E-004   1.4742624056325902E-004   6.5004250306585114E-005   6.5004250306585114E-005
   6.2573533092332045E-002   6.2964805021931122E-002   6.2573533092332059E-002   1.2993090201968602E-002   1.2993090201968599E-002   1.2889607834743447E-002   1.2889607834743447E-002   9.9224049692545040E-003   8.3396062789866526E-003   4.8068855603144705E-003   4.8068855603144714E-003   4.7953352128268225E-003   4.7953352128268217E-003   8.1231555557577243E-004   1.7335459786762515E-003   1.8167288579479979E-003   1.8167288579479983E-003   7.2051523596851623E-004   7.2051523596851613E-004   7.1049643766076562E-004   7.1049643766076551E-004   6.9820710490294121E-004   6.9820710490294132E-004   2.5275859270442120E-004   2.5275859270442120E-004   2.4412241732931793E-004   2.4412241732931793E-004   2.0454372087776396E-004   2.0454372087776399E-004   1.4850076745481287E-004   1.4850076745481287E-004   1.4598802125631138E-004   1.4598802125631138E-004   6.4370100188754017E-005   6.4370100188754017E-005
   6.1956065048217511E-002   6.2343475952740500E-002   6.1956065048217504E-002   1.2864875962110903E-002   1.2864875962110903E-002   1.2762414746347497E-002   1.2762414746347497E-002   9.8244918792241738E-003   8.2573120546573526E-003   4.7594517960100743E-003   4.7594517960100734E-003   4.7480154259519885E-003   4.7480154259519902E-003   8.0429972409395024E-004   1.7164395569960651E-003   1.7988015976936375E-003   1.7988015976936375E-003   7.1340527891800606E-004   7.1340527891800606E-004   7.0348534489807430E-004   7.0348534489807430E-004   6.9131728178692062E-004   6.9131728178692062E-004   2.5026440153598587E-004   2.5026440153598587E-004   2.4171344689312069E-004   2.4171344689312069E-004   2.0252530822277348E-004   2.0252530822277351E-004   1.4703537987400484E-004   1.4703537987400484E-004   1.4454742915054447E-004   1.4454742915054447E-004   6.3734903839208674E-005   6.3734903839208674E-005
   6.1337567383475740E-002   6.1721110824642704E-002   6.1337567383475740E-002   1.2736447926549909E-002   1.2736447926549909E-002   1.2635009565006034E-002   1.2635009565006034E-002   9.7264155202934216E-003   8.1748806056983672E-003   4.7119389364739415E-003   4.7119389364739415E-003   4.7006167339014148E-003   4.7006167339014148E-003   7.9627052630949920E-004   1.6993046105633772E-003   1.7808444439483249E-003   1.7808444439483249E-003   7.0628346609959093E-004   7.0628346609959093E-004   6.9646256122248885E-004   6.9646256122248885E-004   6.8441596997368434E-004   6.8441596997368434E-004   2.4776605133376326E-004   2.4776605133376326E-004   2.3930045952768258E-004   2.3930045952768258E-004   2.0050352988894659E-004   2.0050352988894659E-004   1.4556754877702251E-004   1.4556754877702251E-004   1.4310443487475997E-004   1.4310443487475997E-004   6.3098648307386871E-005   6.3098648307386871E-005
   6.0718027193427122E-002   6.1097696652260010E-002   6.0718027193427122E-002   1.2607803415693423E-002   1.2607803415693425E-002   1.2507389632468252E-002   1.2507389632468250E-002   9.6281738461439018E-003   8.0923102122151917E-003   4.6643459903719861E-003   4.6643459903719870E-003   4.6531381477230606E-003   4.6531381477230606E-003   7.8822779469687912E-004   1.6821407818653753E-003   1.7628570220442597E-003   1.7628570220442590E-003   6.9914964891990331E-004   6.9914964891990331E-004   6.8942794010683965E-004   6.8942794010683954E-004   6.7750302547051739E-004   6.7750302547051739E-004   2.4526348997081805E-004   2.4526348997081805E-004   2.3688340488712430E-004   2.3688340488712430E-004   1.9847834369280285E-004   1.9847834369280282E-004   1.4409724353824199E-004   1.4409724353824199E-004   1.4165900832154238E-004   1.4165900832154238E-004   6.2461320318107837E-005   6.2461320318107837E-005
   6.0097431243536066E-002   6.0473220118296103E-002   6.0097431243536059E-002   1.2478939681456582E-002   1.2478939681456580E-002   1.2379552222536174E-002   1.2379552222536172E-002   9.5297647581515880E-003   8.0095991103513679E-003   4.6166719410307795E-003   4.6166719410307795E-003   4.6055786531864424E-003   4.6055786531864432E-003   7.8017135744845362E-004   1.6649477042508969E-003   1.7448389477368084E-003   1.7448389477368084E-003   6.9200367498740165E-004   6.9200367498740165E-004   6.8238133127859605E-004   6.8238133127859605E-004   6.7057830060412689E-004   6.7057830060412689E-004   2.4275666398780745E-004   2.4275666398780745E-004   2.3446223133868530E-004   2.3446223133868530E-004   1.9644970637261569E-004   1.9644970637261569E-004   1.4262443274922092E-004   1.4262443274922092E-004   1.4021111861390451E-004   1.4021111861390451E-004   6.1822906256865930E-005   6.1822906256865930E-005
   5.9475765957245359E-002   5.9847667561291326E-002   5.9475765957245366E-002   1.2349853904735211E-002   1.2349853904735211E-002   1.2251494538558132E-002   1.2251494538558132E-002   9.4311861034573220E-003   7.9267454906667926E-003   4.5689157455028129E-003   4.5689157455028103E-003   4.5579372098501283E-003   4.5579372098501231E-003   7.7210103831653058E-004   1.6477250015933581E-003   1.7267898268512466E-003   1.7267898268512466E-003   6.8484538797226240E-004   6.8484538797226261E-004   6.7532258058171162E-004   6.7532258058171141E-004   6.6364164388487659E-004   6.6364164388487659E-004   2.4024551854382766E-004   2.4024551854382766E-004   2.3203688591524942E-004   2.3203688591524942E-004   1.9441757354863863E-004   1.9441757354863863E-004   1.4114908418982419E-004   1.4114908418982419E-004   1.3876073407690037E-004   1.3876073407690037E-004   6.1183392157313553E-005   6.1183392157313553E-005
   5.8853017402607670E-002   5.9221024962176738E-002   5.8853017402607670E-002   1.2220543192630849E-002   1.2220543192630849E-002   1.2123213710675937E-002   1.2123213710675937E-002   9.3324356728476023E-003   7.8437474963564558E-003   4.5210763335398214E-003   4.5210763335398196E-003   4.5102127500375091E-003   4.5102127500375082E-003   7.6401665643986618E-004   1.6304722879204856E-003   1.7087092548947022E-003   1.7087092548947020E-003   6.7767462745249249E-004   6.7767462745249238E-004   6.6825152982486391E-004   6.6825152982486358E-004   6.5669289985764972E-004   6.5669289985764961E-004   2.3772999736243171E-004   2.3772999736243168E-004   2.2960731426320462E-004   2.2960731426320460E-004   1.9238189967941705E-004   1.9238189967941705E-004   1.3967116479650379E-004   1.3967116479650377E-004   1.3730782220644318E-004   1.3730782220644315E-004   6.0542763687512159E-005   6.0542763687512159E-005
   5.8229171278229193E-002   5.8593277930124220E-002   5.8229171278229193E-002   1.2091004575531241E-002   1.2091004575531243E-002   1.1994706792928541E-002   1.1994706792928541E-002   9.2335111985250313E-003   7.7606032213767160E-003   4.4731526065127621E-003   4.4731526065127621E-003   4.4624041777594336E-003   4.4624041777594336E-003   7.5591802616114341E-004   1.6131891670248027E-003   1.6905968166479974E-003   1.6905968166479974E-003   6.7049122875202920E-004   6.7049122875202920E-004   6.6116801662182269E-004   6.6116801662182269E-004   6.4973190894498586E-004   6.4973190894498586E-004   2.3521004267483558E-004   2.3521004267483558E-004   2.2717346058759156E-004   2.2717346058759156E-004   1.9034263801583003E-004   1.9034263801583003E-004   1.3819064062893581E-004   1.3819064062893581E-004   1.3585234963650370E-004   1.3585234963650370E-004   5.9901006135469562E-005   5.9901006135469562E-005
   5.7604212898468683E-002   5.7964411687655260E-002   5.7604212898468704E-002   1.1961235004037361E-002   1.1961235004037361E-002   1.1865970760203605E-002   1.1865970760203605E-002   9.1344103517617264E-003   7.6773107084728157E-003   4.4251434362748959E-003   4.4251434362748967E-003   4.4145103675799430E-003   4.4145103675799421E-003   7.4780495683485573E-004   1.5958752320536407E-003   1.6724520857359473E-003   1.6724520857359477E-003   6.6329502277034155E-004   6.6329502277034155E-004   6.5407187422340536E-004   6.5407187422340536E-004   6.4275850728193044E-004   6.4275850728193044E-004   2.3268559516013911E-004   2.3268559516013911E-004   2.2473526759436918E-004   2.2473526759436918E-004   1.8829974055271389E-004   1.8829974055271383E-004   1.3670747683489507E-004   1.3670747683489507E-004   1.3439428210458402E-004   1.3439428210458402E-004   5.9258104393916066E-005   5.9258104393916066E-005
   5.6978127177850300E-002   5.7334411054955500E-002   5.6978127177850300E-002   1.1831231345726863E-002   1.1831231345726858E-002   1.1737002505026685E-002   1.1737002505026685E-002   9.0351307404274890E-003   7.5938679471015602E-003   4.3770476639644132E-003   4.3770476639644123E-003   4.3665301634218346E-003   4.3665301634218338E-003   7.3967725262495448E-004   1.5785300650773011E-003   1.6542746241748124E-003   1.6542746241748124E-003   6.5608583580294296E-004   6.5608583580294296E-004   6.4696293134049513E-004   6.4696293134049513E-004   6.3577252654212647E-004   6.3577252654212647E-004   2.3015659388236223E-004   2.3015659388236223E-004   2.2229267642959779E-004   2.2229267642959779E-004   1.8625315797790828E-004   1.8625315797790834E-004   1.3522163761326548E-004   1.3522163761326548E-004   1.3293358441535008E-004   1.3293358441535008E-004   5.8614042944268826E-005   5.8614042944268826E-005
   5.6350898614637018E-002   5.6703260433346087E-002   5.6350898614637018E-002   1.1700990381742939E-002   1.1700990381742939E-002   1.1607798834177320E-002   1.1607798834177317E-002   8.9356699063849240E-003   7.5102728712418236E-003   4.3288640987424907E-003   4.3288640987424907E-003   4.3184623773077210E-003   4.3184623773077210E-003   7.3153471229159392E-004   1.5611532366339581E-003   1.6360639818953718E-003   1.6360639818953718E-003   6.4886348935223827E-004   6.4886348935223827E-004   6.3984101195751391E-004   6.3984101195751391E-004   6.2877379375450571E-004   6.2877379375450571E-004   2.2762297622409052E-004   2.2762297622409052E-004   2.1984562661535542E-004   2.1984562661535542E-004   1.8420283961856178E-004   1.8420283961856178E-004   1.3373308617505397E-004   1.3373308617505397E-004   1.3147022040230650E-004   1.3147022040230650E-004   5.7968805839733671E-005   5.7968805839733671E-005
   5.5722511273503958E-002   5.6070943787848521E-002   5.5722511273503958E-002   1.1570508803197025E-002   1.1570508803197025E-002   1.1478356465120257E-002   1.1478356465120257E-002   8.8360253227422417E-003   7.4265233570856839E-003   4.2805915164623861E-003   4.2805915164623861E-003   4.2703057880323324E-003   4.2703057880323324E-003   7.2337712896622722E-004   1.5437443052496844E-003   1.6178196962399055E-003   1.6178196962399055E-003   6.4162779992803058E-004   6.4162779992803058E-004   6.3270593513570467E-004   6.3270593513570488E-004   6.2176213110997844E-004   6.2176213110997866E-004   2.2508467781649289E-004   2.2508467781649289E-004   2.1739405598214469E-004   2.1739405598214469E-004   1.8214873338449482E-004   1.8214873338449474E-004   1.3224178470227534E-004   1.3224178470227534E-004   1.3000415288737705E-004   1.3000415288737705E-004   5.7322376687482853E-005   5.7322376687482853E-005
   5.5092948767258232E-002   5.5437444628789412E-002   5.5092948767258246E-002   1.1439783207372578E-002   1.1439783207372578E-002   1.1348672022239634E-002   1.1348672022239636E-002   8.7361943909543167E-003   7.3426172206017618E-003   4.2322286582650633E-003   4.2322286582650633E-003   4.2220591397615168E-003   4.2220591397615168E-003   7.1520428991427498E-004   1.5263028169319700E-003   1.5995412914314227E-003   1.5995412914314227E-003   6.3437857883701294E-004   6.3437857883701305E-004   6.2555751480555051E-004   6.2555751480555051E-004   6.1473735575743910E-004   6.1473735575743910E-004   2.2254163246547467E-004   2.2254163246547467E-004   2.1493790059756899E-004   2.1493790059756899E-004   1.8009078570844231E-004   1.8009078570844231E-004   1.3074769430456397E-004   1.3074769430456397E-004   1.2853534363825122E-004   1.2853534363825122E-004   5.6674738629847850E-005   5.6674738629847850E-005
   5.4462194238554543E-002   5.4802745993402277E-002   5.4462194238554543E-002   1.1308810093928616E-002   1.1308810093928616E-002   1.1218742033072646E-002   1.1218742033072644E-002   8.6361744379232844E-003   7.2585522150984917E-003   4.1837742291746050E-003   4.1837742291746050E-003   4.1737211406310173E-003   4.1737211406310173E-003   7.0701597629776493E-004   1.5088283046631843E-003   1.5812282780428115E-003   1.5812282780428115E-003   6.2711563197224388E-004   6.2711563197224388E-004   6.1839555955917644E-004   6.1839555955917644E-004   6.0769927959976073E-004   6.0769927959976073E-004   2.1999377207782036E-004   2.1999377207782022E-004   2.1247709469500130E-004   2.1247709469500130E-004   1.7802894148628623E-004   1.7802894148628623E-004   1.2925077497578423E-004   1.2925077497578423E-004   1.2706375332572712E-004   1.2706375332572712E-004   5.6025874325511161E-005   5.6025874325511161E-005
   5.3830230371894258E-002   5.4166830499520133E-002   5.3830230371894258E-002   1.1177585859211095E-002   1.1177585859211095E-002   1.1088562922666413E-002   1.1088562922666413E-002   8.5359627117230809E-003   7.1743260276798497E-003   4.1352268960691829E-003   4.1352268960691821E-003   4.1252904607222973E-003   4.1252904607222965E-003   6.9881196283173147E-004   1.4913202876671626E-003   1.5628801522283426E-003   1.5628801522283428E-003   6.1983875950818112E-004   6.1983875950818122E-004   6.1121987234961288E-004   6.1121987234961288E-004   6.0064770899827041E-004   6.0064770899827041E-004   2.1744102655420043E-004   2.1744102655420043E-004   2.1001157057024339E-004   2.1001157057024339E-004   1.7596314399047277E-004   1.7596314399047277E-004   1.2775098553117041E-004   1.2775098553117041E-004   1.2558934146191702E-004   1.2558934146191702E-004   5.5375765922258821E-005   5.5375765922258821E-005
   5.3197039235923310E-002   5.3529680023442841E-002   5.3197039235923324E-002   1.1046106795420072E-002   1.1046106795420075E-002   1.0958131012751015E-002   1.0958131012751015E-002   8.4355563806939680E-003   7.0899362782898311E-003   4.0865852870757705E-003   4.0865852870757714E-003   4.0767657314588453E-003   4.0767657314588453E-003   6.9059201768475575E-004   1.4737782711974888E-003   1.5444963955013353E-003   1.5444963955013350E-003   6.1254775581316050E-004   6.1254775581316050E-004   6.0403025040453345E-004   6.0403025040453345E-004   5.9358244468794038E-004   5.9358244468794038E-004   2.1488332375853579E-004   2.1488332375853579E-004   2.0754125855193767E-004   2.0754125855193767E-004   1.7389333484520424E-004   1.7389333484520424E-004   1.2624828358931474E-004   1.2624828358931474E-004   1.2411206638253885E-004   1.2411206638253885E-004   5.4724395049172255E-005   5.4724395049172255E-005
   5.2562602464735521E-002   5.2891276123237109E-002   5.2562602464735514E-002   1.0914369081516556E-002   1.0914369081516556E-002   1.0827442512720048E-002   1.0827442512720050E-002   8.3349525268954054E-003   7.0053805144977156E-003   4.0378479886450450E-003   4.0378479886450450E-003   4.0281455426878819E-003   4.0281455426878819E-003   6.8235590198046801E-004   1.4562017454728766E-003   1.5260764736191581E-003   1.5260764736191581E-003   6.0524240900623500E-004   6.0524240900623500E-004   5.9682648478919615E-004   5.9682648478919615E-004   5.8650328134794705E-004   5.8650328134794705E-004   2.1232058936242773E-004   2.1232058936242773E-004   2.0506608685131686E-004   2.0506608685131686E-004   1.7181945390057400E-004   1.7181945390057400E-004   1.2474262548078959E-004   1.2474262548078959E-004   1.2263188515708513E-004   1.2263188515708513E-004   5.4071742777019644E-005   5.4071742777019644E-005
   5.1926901099135017E-002   5.2251599721158795E-002   5.1926901099135024E-002   1.0782368780714494E-002   1.0782368780714494E-002   1.0696493517141659E-002   1.0696493517141652E-002   8.2341481439304771E-003   6.9206562094799480E-003   3.9890135443351633E-003   3.9890135443351651E-003   3.9794284414672110E-003   3.9794284414672119E-003   6.7410336959477482E-004   1.4385901852449338E-003   1.5076198361297817E-003   1.5076198361297811E-003   5.9792250077795434E-004   5.9792250077795467E-004   5.8960836022975340E-004   5.8960836022975351E-004   5.7941000742799597E-004   5.7941000742799608E-004   2.0975274678236211E-004   2.0975274678236211E-004   2.0258598150154605E-004   2.0258598150154605E-004   1.6974143918172668E-004   1.6974143918172663E-004   1.2323396621123623E-004   1.2323396621123623E-004   1.2114875355253560E-004   1.2114875355253560E-004   5.3417789602256518E-005   5.3417789602256518E-005
   5.1289915594145176E-002   5.1610631150020708E-002   5.1289915594145169E-002   1.0650101834593003E-002   1.0650101834592999E-002   1.0565279999917909E-002   1.0565279999917909E-002   8.1331401325137696E-003   6.8357607583418387E-003   3.9400804527046501E-003   3.9400804527046484E-003   3.9306129299631412E-003   3.9306129299631395E-003   6.6583416679909138E-004   1.4209430490366903E-003   1.4891259155738700E-003   1.4891259155738695E-003   5.9058780607377148E-004   5.9058780607377159E-004   5.8237565480105267E-004   5.8237565480105267E-004   5.7230240484153563E-004   5.7230240484153563E-004   2.0717971706862723E-004   2.0717971706862723E-004   2.0010086625044265E-004   2.0010086625044265E-004   1.6765922679897369E-004   1.6765922679897363E-004   1.2172225939610721E-004   1.2172225939610721E-004   1.1966262596920488E-004   1.1966262596920488E-004   5.2762515418737578E-005   5.2762515418737578E-005
   5.0651625791826971E-002   5.0968350125840403E-002   5.0651625791826964E-002   1.0517564057452477E-002   1.0517564057452477E-002   1.0433797808685872E-002   1.0433797808685872E-002   8.0319252961611534E-003   6.7506914744948857E-003   3.8910471652243549E-003   3.8910471652243558E-003   3.8816974633674390E-003   3.8816974633674390E-003   6.5754803190748651E-004   1.4032597783895722E-003   1.4705941266956366E-003   1.4705941266956366E-003   5.8323809278105587E-004   5.8323809278105587E-004   5.7512813961799875E-004   5.7512813961799864E-004   5.6518024866245530E-004   5.6518024866245530E-004   2.0460141879551576E-004   2.0460141879551576E-004   1.9761066245442798E-004   1.9761066245442806E-004   1.6557275085893840E-004   1.6557275085893840E-004   1.2020745719615912E-004   1.2020745719615912E-004   1.1817345537732616E-004   1.1817345537732616E-004   5.2105899489756174E-005   5.2105899489756174E-005
   5.0012010892426281E-002   5.0324735718807766E-002   5.0012010892426267E-002   1.0384751130323307E-002   1.0384751130323309E-002   1.0302042658873968E-002   1.0302042658873968E-002   7.9305003366145037E-003   6.6654455858113342E-003   3.8419120840609356E-003   3.8419120840609356E-003   3.8326804476861626E-003   3.8326804476861622E-003   6.4924469490211859E-004   1.3855397970640266E-003   1.4520238656051223E-003   1.4520238656051223E-003   5.7587312139685868E-004   5.7587312139685868E-004   5.6786557850794595E-004   5.6786557850794595E-004   5.5804330680314662E-004   5.5804330680314662E-004   2.0201776794478049E-004   2.0201776794478049E-004   1.9511528896596218E-004   1.9511528896596218E-004   1.6348194337024365E-004   1.6348194337024365E-004   1.1868951024897786E-004   1.1868951024897786E-004   1.1668119324973501E-004   1.1668119324973501E-004   5.1447920418361859E-005   5.1447920418361859E-005
   4.9371049424224572E-002   4.9679766322947107E-002   4.9371049424224565E-002   1.0251658594705568E-002   1.0251658594705568E-002   1.0170010127491637E-002   1.0170010127491635E-002   7.8288618490608575E-003   6.5800202306059621E-003   3.7926735597608322E-003   3.7926735597608326E-003   3.7835602374291753E-003   3.7835602374291740E-003   6.4092387704183971E-004   1.3677825102042895E-003   1.4334145089028617E-003   1.4334145089028617E-003   5.6849264468075765E-004   5.6849264468075765E-004   5.6058772766835936E-004   5.6058772766835936E-004   5.5089133967808554E-004   5.5089133967808554E-004   1.9942867778384571E-004   1.9942867778384571E-004   1.9261466201592181E-004   1.9261466201592181E-004   1.6138673414495369E-004   1.6138673414495364E-004   1.1716836759742762E-004   1.1716836759742762E-004   1.1518578949152915E-004   1.1518578949152915E-004   5.0788556116345881E-005   5.0788556116345881E-005
   4.8728719208937038E-002   4.9033419621298140E-002   4.8728719208937045E-002   1.0118281845383947E-002   1.0118281845383947E-002   1.0037695646001415E-002   1.0037695646001415E-002   7.7270063166454397E-003   6.4944124530244181E-003   3.7433298885921067E-003   3.7433298885921067E-003   3.7343351329584018E-003   3.7343351329584009E-003   6.3258529041300448E-004   1.3499873033797432E-003   1.4147654126752561E-003   1.4147654126752561E-003   5.6109640725641411E-004   5.6109640725641411E-004   5.5329433527392296E-004   5.5329433527392285E-004   5.4372409981773317E-004   5.4372409981773328E-004   1.9683405872603809E-004   1.9683405872603809E-004   1.9010869507860210E-004   1.9010869507860210E-004   1.5928705068546834E-004   1.5928705068546834E-004   1.1564397660753217E-004   1.1564397660753217E-004   1.1368719235933899E-004   1.1368719235933899E-004   5.0127783768645650E-005   5.0127783768645650E-005
   4.8084997330002273E-002   4.8385672554009211E-002   4.8084997330002280E-002   9.9846161238434841E-003   9.9846161238434858E-003   9.9050944937871237E-003   9.9050944937871203E-003   7.6249301054435170E-003   6.4086191988170756E-003   3.6938793101085185E-003   3.6938793101085185E-003   3.6850033780577310E-003   3.6850033780577315E-003   6.2422863751781144E-004   1.3321535417064386E-003   1.3960759115739273E-003   1.3960759115739273E-003   5.5368414524645682E-004   5.5368414524645682E-004   5.4598514111648907E-004   5.4598514111648918E-004   5.3654133151471691E-004   5.3654133151471691E-004   1.9423381820249795E-004   1.9423381820249795E-004   1.8759729874800733E-004   1.8759729874800733E-004   1.5718281808086600E-004   1.5718281808086600E-004   1.1411628289322069E-004   1.1411628289322069E-004   1.1218534838734803E-004   1.1218534838734803E-004   4.9465579800724137E-005   4.9465579800724137E-005
   4.7439860093659143E-002   4.7736501279167912E-002   4.7439860093659129E-002   9.8506565101870724E-003   9.8506565101870742E-003   9.7722017901357532E-003   9.7722017901357566E-003   7.5226294582879114E-003   6.3226373101512162E-003   3.6443200041593382E-003   3.6443200041593382E-003   3.6355631569500277E-003   3.6355631569500277E-003   6.1585361076900891E-004   1.3142805687687093E-003   1.3773453176856131E-003   1.3773453176856131E-003   5.4625558582426718E-004   5.4625558582426718E-004   5.3865987616310835E-004   5.3865987616310835E-004   5.2934277038950428E-004   5.2934277038950428E-004   1.9162786050494815E-004   1.9162786050494815E-004   1.8508038058598960E-004   1.8508038058598960E-004   1.5507395887966709E-004   1.5507395887966709E-004   1.1258523022395125E-004   1.1258523022395125E-004   1.1068020229647785E-004   1.1068020229647785E-004   4.8801919838528136E-005   4.8801919838528136E-005
   4.6793282990030924E-002   4.7085881133645681E-002   4.6793282990030945E-002   9.7163979150549154E-003   9.7163979150549171E-003   9.6390124862212895E-003   9.6390124862212895E-003   7.4201004885983100E-003   6.2364635204246871E-003   3.5946500878999647E-003   3.5946500878999638E-003   3.5860125913149354E-003   3.5860125913149349E-003   6.0745989198469420E-004   1.2963677055410940E-003   1.3585729194023313E-003   1.3585729194023313E-003   5.3881044676589503E-004   5.3881044676589503E-004   5.3131826211416688E-004   5.3131826211416688E-004   5.2212814295618060E-004   5.2212814295618060E-004   1.8901608662850338E-004   1.8901608662850338E-004   1.8255784497043154E-004   1.8255784497043154E-004   1.5296039296262595E-004   1.5296039296262595E-004   1.1105076043235840E-004   1.1105076043235840E-004   1.0917169690359899E-004   1.0917169690359899E-004   4.8136778668456429E-005   4.8136778668456429E-005
   4.6145240651075711E-002   4.6433786590782504E-002   4.6145240651075711E-002   9.5818350708929793E-003   9.5818350708929793E-003   9.5055213564426960E-003   9.5055213564426960E-003   7.3173391737131810E-003   6.1500944486614518E-003   3.5448676125615437E-003   3.5448676125615429E-003   3.5363497370662490E-003   3.5363497370662481E-003   5.9904715184243632E-004   1.2784142492233363E-003   1.3397579802004900E-003   1.3397579802004900E-003   5.3134843596585322E-004   5.3134843596585322E-004   5.2396001092591910E-004   5.2396001092591910E-004   5.1489716615324367E-004   5.1489716615324367E-004   1.8639839410180951E-004   1.8639839410180951E-004   1.8002959293118745E-004   1.8002959293118745E-004   1.5084203740527415E-004   1.5084203740527415E-004   1.0951281331445642E-004   1.0951281331445642E-004   1.0765977302342338E-004   1.0765977302342338E-004   4.7470130194101124E-005   4.7470130194101124E-005
   4.5495706805660369E-002   4.5780191215180836E-002   4.5495706805660369E-002   9.4469625226243498E-003   9.4469625226243480E-003   9.3717229891695421E-003   9.3717229891695439E-003   7.2143413477658153E-003   6.0635265935240438E-003   3.4949705599998247E-003   3.4949705599998247E-003   3.4865725809090642E-003   3.4865725809090642E-003   5.9061504929605363E-004   1.2604194719957711E-003   1.3208997373365535E-003   1.3208997373365535E-003   5.2386925091981687E-004   5.2386925091981687E-004   5.1658482430037627E-004   5.1658482430037627E-004   5.0764954684231047E-004   5.0764954684231036E-004   1.8377467680557298E-004   1.8377467680557298E-004   1.7749552197481462E-004   1.7749552197481456E-004   1.4871880633106485E-004   1.4871880633106485E-004   1.0797132652302147E-004   1.0797132652302147E-004   1.0614436936368960E-004   1.0614436936368960E-004   4.6801947390032467E-005   4.6801947390032467E-005
   4.4844654231522611E-002   4.5125067614367458E-002   4.4844654231522604E-002   9.3117746176743250E-003   9.3117746176743284E-003   9.2376117768465920E-003   9.2376117768465920E-003   7.1111026940667600E-003   5.9767563269111715E-003   3.4449568390048468E-003   3.4449568390048464E-003   3.4366790366583389E-003   3.4366790366583398E-003   5.8216323095198986E-004   1.2423826196884468E-003   1.3019974004523037E-003   1.3019974004523037E-003   5.1637257817146694E-004   5.1637257817146694E-004   5.0919239313984566E-004   5.0919239313984566E-004   5.0038498127209893E-004   5.0038498127209893E-004   1.8114482477851412E-004   1.8114482477851412E-004   1.7495552589715487E-004   1.7495552589715487E-004   1.4659061075434076E-004   1.4659061075434076E-004   1.0642623545358552E-004   1.0642623545358552E-004   1.0462542241308599E-004   1.0462542241308599E-004   4.6132202252381182E-005   4.6132202252381182E-005
   4.4192054703838406E-002   4.4468387387039232E-002   4.4192054703838406E-002   9.1762654952905771E-003   9.1762654952905771E-003   9.1031819053989625E-003   9.1031819053989625E-003   7.0076187369480141E-003   5.8897798871028481E-003   3.3948242813498578E-003   3.3948242813498573E-003   3.3866669412973040E-003   3.3866669412973035E-003   5.7369133040161935E-004   1.2243029103562318E-003   1.2830501500815702E-003   1.2830501500815698E-003   5.0885809272026305E-004   5.0885809272026305E-004   5.0178239696293289E-004   5.0178239696293289E-004   4.9310315450452414E-004   4.9310315450452414E-004   1.7850872400960947E-004   1.7850872400960947E-004   1.7240949458267705E-004   1.7240949458267705E-004   1.4445735841220943E-004   1.4445735841220943E-004   1.0487747312237425E-004   1.0487747312237425E-004   1.0310286632125558E-004   1.0310286632125558E-004   4.5460865745928643E-005   4.5460865745928643E-005
   4.3537878940107751E-002   4.3810121067605505E-002   4.3537878940107758E-002   9.0404290750991535E-003   9.0404290750991500E-003   8.9684273428793440E-003   8.9684273428793440E-003   6.9038848330236369E-003   5.8025933714151191E-003   3.3445706375575435E-003   3.3445706375575431E-003   3.3365340507538538E-003   3.3365340507538533E-003   5.6519896750579016E-004   1.2061795327519493E-003   1.2640571360500968E-003   1.2640571360500975E-003   5.0132545738682790E-004   5.0132545738682790E-004   4.9435450327875593E-004   4.9435450327875593E-004   4.8580373979974348E-004   4.8580373979974331E-004   1.7586625621546819E-004   1.7586625621546819E-004   1.6985731378946098E-004   1.6985731378946098E-004   1.4231895358438526E-004   1.4231895358438515E-004   1.0332497003551214E-004   1.0332497003551214E-004   1.0157663277021153E-004   1.0157663277021153E-004   4.4787907747411421E-005   4.4787907747411421E-005
   4.2882096541025108E-002   4.3150238066685762E-002   4.2882096541025101E-002   8.9042590448258716E-003   8.9042590448258716E-003   8.8333418272871188E-003   8.8333418272871170E-003   6.7998961618129551E-003   5.7151927283190674E-003   3.2941935723574730E-003   3.2941935723574730E-003   3.2862780353689223E-003   3.2862780353689214E-003   5.5668574762716874E-004   1.1880116446881547E-003   1.2450174757587206E-003   1.2450174757587206E-003   4.9377432213205605E-004   4.9377432213205605E-004   4.8690836691552052E-004   4.8690836691552052E-004   4.7848639795633583E-004   4.7848639795633583E-004   1.7321729860147474E-004   1.7321729860147474E-004   1.6729886491849695E-004   1.6729886491849695E-004   1.4017529689989291E-004   1.4017529689989291E-004   1.0176865404868712E-004   1.0176865404868712E-004   1.0004665083637867E-004   1.0004665083637867E-004   4.4113296984690816E-005   4.4113296984690816E-005
   4.2224675926962010E-002   4.2488706607199223E-002   4.2224675926962010E-002   8.7677488471079208E-003   8.7677488471079226E-003   8.6979188534850281E-003   8.6979188534850316E-003   6.6956477156689224E-003   5.6275737489757012E-003   3.2436906598069253E-003   3.2436906598069253E-003   3.2358964750290255E-003   3.2358964750290255E-003   5.4815126080571001E-004   1.1697983712775197E-003   1.2259302523393105E-003   1.2259302523393110E-003   4.8620432332575881E-004   4.8620432332575875E-004   4.7944362929933267E-004   4.7944362929933261E-004   4.7115077660259906E-004   4.7115077660259900E-004   1.7056172360522561E-004   1.7056172360522561E-004   1.6473402476589478E-004   1.6473402476589478E-004   1.3802628512944932E-004   1.3802628512944929E-004   1.0020845021641680E-004   1.0020845021641680E-004   9.8512846842409762E-005   9.8512846842409762E-005   4.3437000971414800E-005   4.3437000971414800E-005
   4.1565584238126660E-002   4.1825493593766770E-002   4.1565584238126646E-002   8.6308916658416664E-003   8.6308916658416647E-003   8.5621516596572633E-003   8.5621516596572616E-003   6.5911342893181955E-003   5.5397320584382893E-003   3.1930593782160083E-003   3.1930593782160100E-003   3.1853868541035966E-003   3.1853868541035966E-003   5.3959508090128667E-004   1.1515388031033095E-003   1.2067945127376036E-003   1.2067945127376036E-003   4.7861508298642009E-004   4.7861508298642009E-004   4.7195991770453236E-004   4.7195991770453236E-004   4.6379650945983748E-004   4.6379650945983748E-004   1.6789939862984457E-004   1.6789939862984457E-004   1.6216266526530439E-004   1.6216266526530439E-004   1.3587181096964018E-004   1.3587181096964018E-004   9.8644280635359717E-005   9.8644280635359717E-005   9.6975144203146669E-005   9.6975144203146669E-005   4.2758985939098436E-005   4.2758985939098436E-005
   4.0904787383342425E-002   4.1160564779595975E-002   4.0904787383342425E-002   8.4936804088304122E-003   8.4936804088304122E-003   8.4260332100894262E-003   8.4260332100894262E-003   6.4863504667438338E-003   5.4516631046525226E-003   3.1422971038227152E-003   3.1422971038227152E-003   3.1347465551351686E-003   3.1347465551351686E-003   5.3101676452394864E-004   1.1332319939357735E-003   1.1876092653194730E-003   1.1876092653194730E-003   4.7100620783143478E-004   4.7100620783143495E-004   4.6445684431711647E-004   4.6445684431711652E-004   4.5642321542201098E-004   4.5642321542201098E-004   1.6523018571076915E-004   1.6523018571076915E-004   1.5958465316609469E-004   1.5958465316609469E-004   1.3371176277329224E-004   1.3371176277329224E-004   9.7076064248562054E-005   9.7076064248562054E-005   9.5433463233181610E-005   9.5433463233181610E-005   4.2079216752272362E-005   4.2079216752272362E-005
   4.0242249782560087E-002   4.0493884334506999E-002   4.0242249782560087E-002   8.3561076943827126E-003   8.3561076943827126E-003   8.2895561818822957E-003   8.2895561818822957E-003   6.3812906107541386E-003   5.3633621496522012E-003   3.0914011056958602E-003   3.0914011056958602E-003   3.0839728537546598E-003   3.0839728537546598E-003   5.2241585017385594E-004   1.1148769588977300E-003   1.1683734779492851E-003   1.1683734779492851E-003   4.6337728851558171E-004   4.6337728851558171E-004   4.5693400548383516E-004   4.5693400548383516E-004   4.4903049781778071E-004   4.4903049781778071E-004   1.6255394124865406E-004   1.6255394124865406E-004   1.5699984977537540E-004   1.5699984977537540E-004   1.3154602433329451E-004   1.3154602433329451E-004   9.5503716688510564E-005   9.5503716688510564E-005   9.3887720992563454E-005   9.3887720992563454E-005   4.1397656840449954E-005   4.1397656840449954E-005
   3.9577934396791338E-002   3.9825414987904303E-002   3.9577934396791338E-002   8.2181658315348613E-003   8.2181658315348613E-003   8.1527129453262039E-003   8.1527129453262039E-003   6.2759488480075530E-003   5.2748242569974320E-003   3.0403685385090272E-003   3.0403685385090272E-003   3.0330629114726261E-003   3.0330629114726261E-003   5.1379185701932247E-004   1.0964726718561309E-003   1.1490860752557811E-003   1.1490860752557811E-003   4.5572789854628161E-004   4.5572789854628161E-004   4.4939098064250798E-004   4.4939098064250798E-004   4.4161794335936013E-004   4.4161794335936013E-004   1.5987051562880783E-004   1.5987051562880783E-004   1.5440811059044341E-004   1.5440811059044341E-004   1.2937447457465225E-004   1.2937447457465225E-004   9.3927150053559107E-005   9.3927150053559107E-005   9.2337831067009366E-005   9.2337831067009366E-005   4.0714268101216998E-005   4.0714268101216998E-005
   3.8911802607467620E-002   3.9155117879727121E-002   3.8911802607467620E-002   8.0798468013298149E-003   8.0798468013298149E-003   8.0154955453304259E-003   8.0154955453304259E-003   6.1703190546845707E-003   5.1860442797259983E-003   2.9891964355924215E-003   2.9891964355924215E-003   2.9820137687477958E-003   2.9820137687477958E-003   5.0514428372283615E-004   1.0780180629168707E-003   1.1297459360068028E-003   1.1297459360068028E-003   4.4805759324250826E-004   4.4805759324250826E-004   4.4182733129541764E-004   4.4182733129541764E-004   4.3418512113365087E-004   4.3418512113365087E-004   1.5717975285598621E-004   1.5717975285598621E-004   1.5180928494605052E-004   1.5180928494605052E-004   1.2719698725893567E-004   1.2719698725893567E-004   9.2346272693357410E-005   9.2346272693357410E-005   9.0783703356962504E-005   9.0783703356962504E-005   4.0029010807221714E-005   4.0029010807221714E-005
   3.8243814116256131E-002   3.8482952459656862E-002   3.8243814116256138E-002   7.9411422360179621E-003   7.9411422360179621E-003   7.8778956807895664E-003   7.8778956807895664E-003   6.0643948406040420E-003   5.0970168470033782E-003   2.9378817012378918E-003   2.9378817012378918E-003   2.9308223373106386E-003   2.9308223373106386E-003   4.9647260714070390E-004   1.0595120156497099E-003   1.1103518902010657E-003   1.1103518902010657E-003   4.4036590858138419E-004   4.4036590858138419E-004   4.3424259987194871E-004   4.3424259987194871E-004   4.2673158148455372E-004   4.2673158148455372E-004   1.5448149014977376E-004   1.5448149014977376E-004   1.4920321562361026E-004   1.4920321562361026E-004   1.2501343065684671E-004   1.2501343065684671E-004   9.0760988971130729E-005   9.0760988971130729E-005   8.9225243843895298E-005   8.9225243843895298E-005   3.9341843503130911E-005   3.9341843503130911E-005
   3.7573926836478949E-002   3.7808876377840049E-002   3.7573926836478949E-002   7.8020433965075289E-003   7.8020433965075289E-003   7.7399046822136186E-003   7.7399046822136186E-003   5.9581695320026617E-003   5.0077363496493109E-003   2.8864211023566658E-003   2.8864211023566645E-003   2.8794853918410737E-003   2.8794853918410741E-003   4.8777628091327364E-004   1.0409533640797204E-003   1.0909027159152153E-003   1.0909027159152153E-003   4.3265235994772425E-004   4.3265235994772425E-004   4.2663630849551222E-004   4.2663630849551222E-004   4.1925685480122867E-004   4.1925685480122867E-004   1.5177555750592065E-004   1.5177555750592065E-004   1.4658973842752442E-004   1.4658973842752442E-004   1.2282366719323400E-004   1.2282366719323400E-004   8.9171199005955721E-005   8.9171199005955721E-005   8.7662354336946071E-005   8.7662354336946071E-005   3.8652722893915628E-005   3.8652722893915628E-005
   3.6902096775605749E-002   3.7132845366654073E-002   3.6902096775605749E-002   7.6625411479662366E-003   7.6625411479662366E-003   7.6015134875239030E-003   7.6015134875239030E-003   5.8516361529029727E-003   4.9181969244778212E-003   2.8348112594529791E-003   2.8348112594529791E-003   2.8279995609638525E-003   2.8279995609638525E-003   4.7905473393958605E-004   1.0223408894320385E-003   1.0713971358924173E-003   1.0713971358924173E-003   4.2491644078106411E-004   4.2491644078106411E-004   4.1900795764939110E-004   4.1900795764939110E-004   4.1176045020701322E-004   4.1176045020701322E-004   1.4906177722171697E-004   1.4906177722171697E-004   1.4396868172677281E-004   1.4396868172677281E-004   1.2062755306300155E-004   1.2062755306300155E-004   8.7576798393908728E-005   8.7576798393908728E-005   8.6094932198785021E-005   8.6094932198785021E-005   3.7961603723978034E-005   3.7961603723978034E-005
   3.6228277905364349E-002   3.6454813110004931E-002   3.6228277905364349E-002   7.5226259328505006E-003   7.5226259328505006E-003   7.4627126152970701E-003   7.4627126152970701E-003   5.7447874045163834E-003   4.8283924369859049E-003   2.7830486366460109E-003   2.7830486366460109E-003   2.7763613172944340E-003   2.7763613172944340E-003   4.7030736869116402E-004   1.0036733165333972E-003   1.0518338137711842E-003   1.0518338137711842E-003   4.1715762108002067E-004   4.1715762108002067E-004   4.1135702470189645E-004   4.1135702470189645E-004   4.0424185411008556E-004   4.0424185411008556E-004   1.4633996337131715E-004   1.4633996337131715E-004   1.4133986594816540E-004   1.4133986594816540E-004   1.1842493780652063E-004   1.1842493780652074E-004   8.5977677899808953E-005   8.5977677899808953E-005   8.4522870042573443E-005   8.4522870042573443E-005   3.7268438643532022E-005   3.7268438643532022E-005
   3.5552422024511345E-002   3.5774731105239099E-002   3.5552422024511345E-002   7.3822877424101234E-003   7.3822877424101234E-003   7.3234921364967783E-003   7.3234921364967783E-003   5.6376156434823676E-003   4.7383164630639425E-003   2.7311295311278870E-003   2.7311295311278870E-003   2.7245669669223329E-003   2.7245669669223329E-003   4.6153355943053236E-004   9.8494931001027347E-004   1.0322113501011140E-003   1.0322113501011140E-003   4.0937534582212275E-004   4.0937534582212275E-004   4.0368296234817065E-004   4.0368296234817065E-004   3.9670052867222692E-004   3.9670052867222692E-004   1.4360992125141624E-004   1.4360992125141624E-004   1.3870310304095769E-004   1.3870310304095769E-004   1.1621566386104252E-004   1.1621566386104252E-004   8.4373723131539742E-005   8.4373723131539742E-005   8.2946055411797548E-005   8.2946055411797548E-005   3.6573178067433415E-005   3.6573178067433415E-005
   3.4874478604764766E-002   3.5092548508111859E-002   3.4874478604764760E-002   7.2415160846970505E-003   7.2415160846970505E-003   7.1838416427371906E-003   7.1838416427371923E-003   5.5301128574377582E-003   4.6479622684620567E-003   2.6790500613282538E-003   2.6790500613282529E-003   2.6726126376041201E-003   2.6726126376041201E-003   4.5273265021114693E-004   9.6616747002058602E-004   1.0125282778697758E-003   1.0125282778697758E-003   4.0156903318978030E-004   4.0156903318978030E-004   3.9598519686082529E-004   3.9598519686082529E-004   3.8913591008970806E-004   3.8913591008970806E-004   1.4087144675891056E-004   1.4087144675891056E-004   1.3605819587577628E-004   1.3605819587577628E-004   1.1399956605707622E-004   1.1399956605707622E-004   8.2764814174414461E-005   8.2764814174414461E-005   8.1364370420817557E-005   8.1364370420817557E-005   3.5875770016688878E-005   3.5875770016688878E-005
   3.4194394624569961E-002   3.4408211965516002E-002   3.4194394624569961E-002   7.1002999500479336E-003   7.1002999500479344E-003   7.0437502120405228E-003   7.0437502120405228E-003   5.4222706386568287E-003   4.5573227866351589E-003   2.6268061541443286E-003   2.6268061541443286E-003   2.6204942660241785E-003   2.6204942660241785E-003   4.4390395271939745E-004   9.4732632764837194E-004   9.9278305767639395E-004   9.9278305767639395E-004   3.9373807265616269E-004   3.9373807265616269E-004   3.8826312620243183E-004   3.8826312620243183E-004   3.8154740673844060E-004   3.8154740673844060E-004   1.3812432571942265E-004   1.3812432571942265E-004   1.3340493759608505E-004   1.3340493759608505E-004   1.1177647107499713E-004   1.1177647107499713E-004   8.1150825196669454E-005   8.1150825196669454E-005   7.9777691367039714E-005   7.9777691367039714E-005   3.5176159947450592E-005   3.5176159947450592E-005
   3.3512114386597971E-002   3.3721665431836190E-002   3.3512114386597971E-002   6.9586277731882411E-003   6.9586277731882411E-003   6.9032063712428657E-003   6.9032063712428657E-003   5.3140801551115136E-003   4.4663905944195281E-003   2.5743935309210531E-003   2.5743935309210531E-003   2.5682075838085214E-003   2.5682075838085214E-003   4.3504674390539716E-004   9.2842433984768511E-004   9.7297407243314470E-004   9.7297407243314470E-004   3.8588182288372847E-004   3.8588182288372847E-004   3.8051611795328105E-004   3.8051611795328105E-004   3.7393439713756505E-004   3.7393439713756505E-004   1.3536833315009819E-004   1.3536833315009819E-004   1.3074311090617306E-004   1.3074311090617306E-004   1.0954619684847322E-004   1.0954619684847322E-004   7.9531624016343516E-005   7.9531624016343516E-005   7.8185888305122247E-005   7.8185888305122247E-005   3.4474290563273565E-005   3.4474290563273565E-005
   3.2827579317473654E-002   3.3032849967426725E-002   3.2827579317473654E-002   6.8164873916471084E-003   6.8164873916471084E-003   6.7621980547403360E-003   6.7621980547403360E-003   5.2055321187140877E-003   4.3751578853412996E-003   2.5218076920663478E-003   2.5218076920663478E-003   2.5157481021770315E-003   2.5157481021770315E-003   4.2616026338311412E-004   9.0945988389427791E-004   9.5309962155059431E-004   9.5309962155059431E-004   3.7799960941817625E-004   3.7799960941817625E-004   3.7274350703738802E-004   3.7274350703738802E-004   3.6629622771480150E-004   3.6629622771480150E-004   1.3260323245063745E-004   1.3260323245063745E-004   1.2807248728982540E-004   1.2807248728982540E-004   1.0730855190980709E-004   1.0730855190980709E-004   7.7907071625992489E-005   7.7907071625992489E-005   7.6588824579732829E-005   7.6588824579732829E-005   3.3770101609094596E-005   3.3770101609094596E-005
   3.2140727747562589E-002   3.2341703517021217E-002   3.2140727747562589E-002   6.6738660000312082E-003   6.6738660000312073E-003   6.6207125591270788E-003   6.6207125591270779E-003   5.0966167503976329E-003   4.2836164402673361E-003   2.4690439001344411E-003   2.4690439001344411E-003   2.4631110950674245E-003   2.4631110950674245E-003   4.1724371057162273E-004   8.9043125128480580E-004   9.3315791454417162E-004   9.3315791454417162E-004   3.7009072215276169E-004   3.7009072215276169E-004   3.6494459322207522E-004   3.6494459322207522E-004   3.5863221034927511E-004   3.5863221034927511E-004   1.2982877451377423E-004   1.2982877451377423E-004   1.2539282615119232E-004   1.2539282615119232E-004   1.0506333467009666E-004   1.0506333467009666E-004   7.6277021670076095E-005   7.6277021670076095E-005   7.4986356311778751E-005   7.4986356311778751E-005   3.3063529644697585E-005   3.3063529644697585E-005
   3.1451494696499140E-002   3.1648160716328963E-002   3.1451494696499140E-002   6.5307500993519755E-003   6.5307500993519773E-003   6.4787364929250425E-003   6.4787364929250416E-003   4.9873237414418299E-003   4.1917575949047417E-003   2.4160971610956723E-003   2.4160971610956723E-003   2.4102915804500593E-003   2.4102915804500593E-003   4.0829624152964898E-004   8.7133664098140533E-004   9.1314706395458794E-004   9.1314706395458794E-004   3.6215441252046348E-004   3.6215441252046348E-004   3.5711863834918104E-004   3.5711863834918104E-004   3.5094161965061826E-004   3.5094161965061826E-004   1.2704469674027164E-004   1.2704469674027164E-004   1.2270387386344541E-004   1.2270387386344541E-004   1.0281033262212811E-004   1.0281033262212811E-004   7.4641319866252279E-005   7.4641319866252279E-005   7.3378331829492582E-005   7.3378331829492582E-005   3.2354507793863743E-005   3.2354507793863743E-005
   3.0759811496209287E-002   3.0952152425356486E-002   3.0759811496209287E-002   6.3871254424899358E-003   6.3871254424899358E-003   6.3362557224866858E-003   6.3362557224866858E-003   4.8776422117362559E-003   4.0995722047036283E-003   2.3629622040957790E-003   2.3629622040957790E-003   2.3572843001359116E-003   2.3572843001359116E-003   3.9931696553601750E-004   8.5217415211443707E-004   8.9306507770042798E-004   8.9306507770042798E-004   3.5418989046130743E-004   3.5418989046130743E-004   3.4926486334455617E-004   3.4926486334455617E-004   3.4322369002018615E-004   3.4322369002018615E-004   1.2425072197507514E-004   1.2425072197507514E-004   1.2000536274127574E-004   1.2000536274127574E-004   1.0054932147945174E-004   1.0054932147945174E-004   7.2999803380336848E-005   7.2999803380336848E-005   7.1764591053968870E-005   7.1764591053968870E-005   3.1642965473437688E-005   3.1642965473437688E-005
   3.0065605652601798E-002   3.0253605717036138E-002   3.0065605652601791E-002   6.2429769709790592E-003   6.2429769709790618E-003   6.1932553092769130E-003   6.1932553092769122E-003   4.7675606616357285E-003   4.0070506044195906E-003   2.3096334581640390E-003   2.3096334581640390E-003   2.3040836965405893E-003   2.3040836965405906E-003   3.9030494115221439E-004   8.3294177557918596E-004   8.7290985027162183E-004   8.7290985027162183E-004   3.4619632092926889E-004   3.4619632092926889E-004   3.4138244477352762E-004   3.4138244477352762E-004   3.3547761226611486E-004   3.3547761226611486E-004   1.2144655728189267E-004   1.2144655728189267E-004   1.1729700985734500E-004   1.1729700985734500E-004   9.8280064184731980E-005   9.8280064184731980E-005   7.1352300106356206E-005   7.1352300106356274E-005   7.0144964791397975E-005   7.0144964791397975E-005   3.0928828081254120E-005   3.0928828081254120E-005
   2.9368800414002794E-002   2.9552443359770687E-002   2.9368800414002784E-002   6.0982887477048428E-003   6.0982887477048437E-003   6.0497194431110412E-003   6.0497194431110421E-003   4.6570669204786383E-003   3.9141825648263068E-003   2.2561050272522933E-003   2.2561050272522933E-003   2.2506838877834070E-003   2.2506838877834070E-003   3.8125917200510504E-004   8.1363738503616211E-004   8.5267915329790135E-004   8.5267915329790113E-004   3.3817282015200152E-004   3.3817282015200152E-004   3.3347051115264635E-004   3.3347051115264630E-004   3.2770252997885158E-004   3.2770252997885158E-004   1.1863189263111820E-004   1.1863189263111820E-004   1.1457851577504110E-004   1.1457851577504110E-004   9.6002309847945661E-005   9.6002309847945661E-005   6.9698627895668032E-005   6.9698627895668032E-005   6.8519273975232067E-005   6.8519273975232067E-005   3.0212016661988204E-005   3.0212016661988204E-005
   2.8669314429806220E-002   2.8848583494273928E-002   2.8669314429806220E-002   5.9530438806066595E-003   5.9530438806066595E-003   5.9056313664638130E-003   5.9056313664638130E-003   4.5461480883417548E-003   3.8209572437659625E-003   2.2023706620233198E-003   2.2023706620233198E-003   2.1970786395435183E-003   2.1970786395435183E-003   3.7217860201923592E-004   7.9425872673639074E-004   8.3237062488586899E-004   8.3237062488586899E-004   3.3011845140184121E-004   3.3011845140184121E-004   3.2552813877948899E-004   3.2552813877948899E-004   3.1989753543309259E-004   3.1989753543309259E-004   1.1580639941628509E-004   1.1580639941628509E-004   1.1184956311561863E-004   1.1184956311561863E-004   9.3715792545830958E-005   9.3715792545830958E-005   6.8038593685350462E-005   6.8038593685350462E-005   6.6887328809320319E-005   6.6887328809320319E-005   2.9492447529340973E-005   2.9492447529340973E-005
   2.7967061341962748E-002   2.8141939222505144E-002   2.7967061341962748E-002   5.8072244378523609E-003   5.8072244378523609E-003   5.7609732903196598E-003   5.7609732903196598E-003   4.4347904712617736E-003   3.7273631317040192E-003   2.1484237284690537E-003   2.1484237284690537E-003   2.1432613337535561E-003   2.1432613337535561E-003   3.6306211011363570E-004   7.7480340820394245E-004   8.1198175775846896E-004   8.1198175775846896E-004   3.2203222029191924E-004   3.2203222029191924E-004   3.1755434709418396E-004   3.1755434709418396E-004   3.1206166502953999E-004   3.1206166502953999E-004   1.1296972880392900E-004   1.1296972880392900E-004   1.0910981496444410E-004   1.0910981496444410E-004   9.1420229986521705E-005   9.1420229986521705E-005   6.6371992528712367E-005   6.6371992528712367E-005   6.5248927814826510E-005   6.5248927814826510E-005   2.8770031845798290E-005   2.8770031845798290E-005
   2.7261949327984845E-002   2.7432418147816346E-002   2.7261949327984838E-002   5.6608113529455885E-003   5.6608113529455903E-003   5.6157263000357000E-003   5.6157263000357000E-003   4.3229795087688242E-003   3.6333879908225114E-003   2.0942571728044044E-003   2.0942571728044044E-003   2.0892249335777943E-003   2.0892249335777943E-003   3.5390850426921216E-004   7.5526888557530386E-004   7.9150988598683612E-004   7.9150988598683612E-004   3.1391306951401030E-004   3.1391306951401030E-004   3.0954809349042681E-004   3.0954809349042681E-004   3.0419389419566664E-004   3.0419389419566664E-004   1.1012150988761311E-004   1.1012150988761311E-004   1.0635891308809426E-004   1.0635891308809426E-004   8.9115322015701786E-005   8.9115322015701786E-005   6.4698606510747058E-005   6.4698606510747058E-005   6.3603856764031473E-005   6.3603856764031473E-005   2.8044675152516089E-005   2.8044675152516089E-005
   2.6553880588188881E-002   2.6719921858988843E-002   2.6553880588188881E-002   5.5137843182538702E-003   5.5137843182538702E-003   5.4698702497178887E-003   5.4698702497178887E-003   4.2106996925773419E-003   3.5390187866811014E-003   2.0398634820771918E-003   2.0398634820771918E-003   2.0349619441167449E-003   2.0349619441167449E-003   3.4471651487223047E-004   7.3565244939382537E-004   7.7095217010312027E-004   7.7095217010312027E-004   3.0575987293427235E-004   3.0575987293427235E-004   3.0150826749331914E-004   3.0150826749331914E-004   2.9629313166426612E-004   2.9629313166426612E-004   1.0726134761669735E-004   1.0726134761669735E-004   1.0359647593389405E-004   1.0359647593389405E-004   8.6800748940469411E-005   8.6800748940469411E-005   6.3018203531240959E-005   6.3018203531240959E-005   6.1951887484034711E-005   6.1951887484034711E-005   2.7316276841839340E-005   2.7316276841839340E-005
   2.5842750768543876E-002   2.6004345349472043E-002   2.5842750768543876E-002   5.3661216651662534E-003   5.3661216651662534E-003   5.3233836433330996E-003   5.3233836433330996E-003   4.0979344750662937E-003   3.4442416112962773E-003   1.9852346398316323E-003   1.9852346398316319E-003   1.9804643681771701E-003   1.9804643681771701E-003   3.3548478722188820E-004   7.1595120862028743E-004   7.5030558034378913E-004   7.5030558034378913E-004   2.9757142894753645E-004   2.9757142894753645E-004   2.9343368420606941E-004   2.9343368420606941E-004   2.8835821303349835E-004   2.8835821303349835E-004   1.0438882046500687E-004   1.0438882046500687E-004   1.0082209637824096E-004   1.0082209637824096E-004   8.4476169642719233E-005   8.4476169642719233E-005   6.1330535935070829E-005   6.1330535935070829E-005   6.0292776510226119E-005   6.0292776510226119E-005   2.6584729563581421E-005   2.6584729563581421E-005
   2.5128448308877626E-002   2.5285576361514218E-002   2.5128448308877626E-002   5.2178002287511837E-003   5.2178002287511837E-003   5.1762435004449039E-003   5.1762435004449039E-003   3.9846661659226797E-003   3.3490415962721715E-003   1.9303620760375512E-003   1.9303620760375512E-003   1.9257236563216032E-003   1.9257236563216032E-003   3.2621187306884787E-004   6.9616207257546490E-004   7.2956687772573624E-004   7.2956687772573624E-004   2.8934645297208503E-004   2.8934645297208503E-004   2.8532307690912748E-004   2.8532307690912748E-004   2.8038789349404101E-004   2.8038789349404101E-004   1.0150347779797974E-004   1.0150347779797974E-004   9.8035339183712020E-005   9.8035339183712020E-005   8.2141219448518736E-005   8.2141219448518736E-005   5.9635338965349225E-005   5.9635338965349225E-005   5.8626263565606898E-005   5.8626263565606898E-005   2.5849918554514731E-005   2.5849918554514731E-005
   2.4410853704171908E-002   2.4563494642839908E-002   2.4410853704171908E-002   5.0687951943687651E-003   5.0687951943687651E-003   5.0284252040475050E-003   5.0284252040475050E-003   3.8708758150043749E-003   3.2534028143487198E-003   1.8752366103435168E-003   1.8752366103435168E-003   1.8707306502578637E-003   1.8707306502578637E-003   3.1689622102558872E-004   6.7628173047504236E-004   7.0873259259919324E-004   7.0873259259919324E-004   2.8108356894372862E-004   2.8108356894372862E-004   2.7717508867254381E-004   2.7717508867254381E-004   2.7238083958652435E-004   2.7238083958652435E-004   9.8604836888770177E-005   9.8604836888770177E-005   9.5235738117118809E-005   9.5235738117118809E-005   7.9795507713402303E-005   7.9795507713402303E-005   5.7932329010324986E-005   5.7932329010324986E-005   5.6952069837352589E-005   5.6952069837352589E-005   2.5111720878460922E-005   2.5111720878460922E-005
   2.3689838664231053E-002   2.3837971101060486E-002   2.3689838664231064E-002   4.9190799231787763E-003   4.9190799231787763E-003   4.8799023274634671E-003   4.8799023274634689E-003   3.7565430790861254E-003   3.1573081674040808E-003   1.8198483875222903E-003   1.8198483875222903E-003   1.8154755184395935E-003   1.8154755184395935E-003   3.0753616565733243E-004   6.5630662814879237E-004   6.8779900024978653E-004   6.8779900024978653E-004   2.7278129963957779E-004   2.7278129963957779E-004   2.6898826281427989E-004   2.6898826281427989E-004   2.6433561982488574E-004   2.6433561982488574E-004   9.5692379523799003E-005   9.5692379523799003E-005   9.2422792671039311E-005   9.2422792671039311E-005   7.7438615075431193E-005   7.7438615075431193E-005   5.6221201609076333E-005   5.6221201609076333E-005   5.5269896016252333E-005   5.5269896016252333E-005   2.4370004561825586E-005   2.4370004561825586E-005
   2.2965265131166226E-002   2.3108866799771408E-002   2.2965265131166226E-002   4.7686257530436954E-003   4.7686257530436954E-003   4.7306464368332820E-003   4.7306464368332820E-003   3.6416460698040914E-003   3.0607392586553253E-003   1.7641868038071279E-003   1.7641868038071279E-003   1.7599476825795807E-003   1.7599476825795807E-003   2.9812991503376496E-004   6.3623294147500931E-004   6.6676209305823494E-004   6.6676209305823494E-004   2.6443805563661427E-004   2.6443805563661427E-004   2.6076103201232360E-004   2.6076103201232360E-004   2.5625069399680368E-004   2.5625069399680368E-004   9.2765548129398448E-005   9.2765548129398448E-005   8.9595964322806163E-005   8.9595964322806163E-005   7.5070090320694416E-005   7.5070090320694416E-005   5.4501629175834336E-005   5.4501629175834336E-005   5.3579420059538615E-005   5.3579420059538615E-005   2.3624627607169186E-005   2.3624627607169186E-005
   2.2236984267035631E-002   2.2376031999272399E-002   2.2236984267035631E-002   4.6174017692914640E-003   4.6174017692914640E-003   4.5806268637005911E-003   4.5806268637005911E-003   3.5261611786399924E-003   2.9636762455584930E-003   1.7082404221089708E-003   1.7082404221089708E-003   1.7041357330706611E-003   1.7041357330706611E-003   2.8867553640100462E-004   6.1605654580314956E-004   6.4561754845582516E-004   6.4561754845582516E-004   2.5605212260263523E-004   2.5605212260263523E-004   2.5249170577233807E-004   2.5249170577233807E-004   2.4812440084813237E-004   2.4812440084813237E-004   8.9823741313429313E-005   8.9823741313429313E-005   8.6754672228455385E-005   8.6754672228455385E-005   7.2689446775390333E-005   7.2689446775390333E-005   5.2773258380598402E-005   5.2773258380598402E-005   5.1880294615823631E-005   5.1880294615823631E-005   2.2875436857791261E-005   2.2875436857791261E-005
   2.1504835055603695E-002   2.1639304662691011E-002   2.1504835055603695E-002   4.4653745420252192E-003   4.4653745420252192E-003   4.4298104444188803E-003   4.4298104444188803E-003   3.4100628762464449E-003   2.8660976711480067E-003   1.6519968747951701E-003   1.6519968747951701E-003   1.6480273319980723E-003   1.6480273319980723E-003   2.7917093975303773E-004   5.9577298089426040E-004   6.2436069218242804E-004   6.2436069218242804E-004   2.4762164672464856E-004   2.4762164672464856E-004   2.4417845605868984E-004   2.4417845605868984E-004   2.3995494396244886E-004   2.3995494396244886E-004   8.6866308753541659E-005   8.6866308753541659E-005   8.3898288285645317E-005   8.3898288285645317E-005   7.0296158169167494E-005   7.0296158169167494E-005   5.1035707145880320E-005   5.1035707145880320E-005   5.0172144072661482E-005   5.0172144072661482E-005   2.2122266695920366E-005   2.2122266695920366E-005
   2.0768642919579944E-002   2.0898509121104802E-002   2.0768642919579944E-002   4.3125078211194634E-003   4.3125078211194634E-003   4.2781612175736977E-003   4.2781612175736977E-003   3.2933234795688732E-003   2.7679802683049774E-003   1.5954427508755721E-003   1.5954427508755721E-003   1.5916091005965987E-003   1.5916091005965987E-003   2.6961385876673609E-004   5.7537741023459929E-004   6.0298645564788749E-004   6.0298645564788749E-004   2.3914461779820615E-004   2.3914461779820615E-004   2.3581930061891828E-004   2.3581930061891828E-004   2.3174037537396661E-004   2.3174037537396661E-004   8.3892545264859959E-005   8.3892545264859959E-005   8.1026131404032708E-005   8.1026131404032708E-005   6.7889653834429429E-005   6.7889653834429429E-005   4.9288561161352832E-005   4.9288561161352832E-005   4.8454561130171199E-005   4.8454561130171199E-005   2.1364937531930495E-005   2.1364937531930495E-005
   2.0028217989439514E-002   2.0153454317734798E-002   2.0028217989439514E-002   4.1587621810903596E-003   4.1587621810903596E-003   4.1256400716821393E-003   4.1256400716821393E-003   3.1759128806336679E-003   2.6692987318089243E-003   1.5385634646137552E-003   1.5385634646137556E-003   1.5348664881775281E-003   1.5348664881775285E-003   2.6000182859860791E-004   5.5486457365219450E-004   5.8148932627489450E-004   5.8148932627489450E-004   2.3061884953341435E-004   2.3061884953341435E-004   2.2741208356359400E-004   2.2741208356359400E-004   2.2347857648329921E-004   2.2347857648329924E-004   8.0901683891281947E-005   8.0901683891281947E-005   7.8137460832628867E-005   7.8137460832628867E-005   6.5469313115502418E-005   6.5469313115502418E-005   4.7531369824848299E-005   4.7531369824848299E-005   4.6727102810717942E-005   4.6727102810717942E-005   2.0603254044900502E-005   2.0603254044900502E-005
   1.9283353103360015E-002   1.9403931795376403E-002   1.9283353103360015E-002   4.0040946057923153E-003   4.0040946057923153E-003   3.9722043331970689E-003   3.9722043331970689E-003   3.0577982293943711E-003   2.5700254517754990E-003   1.4813431018826026E-003   1.4813431018826024E-003   1.4777836188534141E-003   1.4777836188534144E-003   2.5033215992042990E-004   5.3422873190679600E-004   5.5986328943014496E-004   5.5986328943014496E-004   2.2204195652481519E-004   2.2204195652481519E-004   2.1895445265643324E-004   2.1895445265643324E-004   2.1516723574038367E-004   2.1516723574038367E-004   7.7892887826455127E-005   7.7892887826455127E-005   7.5231468356814674E-005   7.5231468356814674E-005   6.3034458830719546E-005   6.3034458830719546E-005   4.5763641495769138E-005   4.5763641495769138E-005   4.4989285792637418E-005   4.4989285792637418E-005   1.9837003125126958E-005   1.9837003125126958E-005
   1.8533821454035725E-002   1.8649713328498962E-002   1.8533821454035725E-002   3.8484579997903339E-003   3.8484579997903339E-003   3.8178072817710747E-003   3.8178072817710747E-003   2.9389435605824622E-003   2.4701302000311501E-003   1.4237642393930567E-003   1.4237642393930567E-003   1.4203431112011866E-003   1.4203431112011862E-003   2.4060190837071080E-004   5.1346360149689344E-004   5.3810176010310831E-004   5.3810176010310831E-004   2.1341132715516217E-004   2.1341132715516217E-004   2.1044383259485221E-004   2.1044383259485221E-004   2.0680382238719418E-004   2.0680382238719418E-004   7.4865240908351586E-005   7.4865240908351586E-005   7.2307269117695492E-005   7.2307269117695492E-005   6.0584349580201464E-005   6.0584349580201458E-005   4.3984837910458816E-005   4.3984837910458816E-005   4.3240580920104636E-005   4.3240580920104636E-005   1.9065951453374635E-005   1.9065951453374635E-005
   1.7779373795126799E-002   1.7890548112227293E-002   1.7779373795126802E-002   3.6918006082925668E-003   3.6918006082925668E-003   3.6623975748089838E-003   3.6623975748089838E-003   2.8193093507284787E-003   2.3695797577972639E-003   1.3658077300940481E-003   1.3658077300940481E-003   1.3625258641777570E-003   1.3625258641777570E-003   2.3080783828943152E-004   4.9256227726675534E-004   5.1619750179942951E-004   5.1619750179942951E-004   2.0472409142852069E-004   2.0472409142852069E-004   2.0187739329034326E-004   2.0187739329034326E-004   1.9838555528677027E-004   1.9838555528677027E-004   7.1817736335036219E-005   7.1817736335036219E-005   6.9363890713425359E-005   6.9363890713425359E-005   5.8118170614144050E-005   5.8118170614144050E-005   4.2194367552489370E-005   4.2194367552489370E-005   4.1480406685600543E-005   4.1480406685600543E-005   1.8289842627118458E-005   1.8289842627118458E-005
   1.7019735112146109E-002   1.7126159412412058E-002   1.7019735112146109E-002   3.5340653258760213E-003   3.5340653258760213E-003   3.5059185616991176E-003   3.5059185616991176E-003   2.6988519902581081E-003   2.2683374719961848E-003   1.3074524474307010E-003   1.3074524474307010E-003   1.3043108019927304E-003   1.3043108019927304E-003   2.2094637950023852E-004   4.7151714017619467E-004   4.9414252988510014E-004   4.9414252988510014E-004   1.9597708263653383E-004   1.9597708263653383E-004   1.9325201206777905E-004   1.9325201206777905E-004   1.8990936577635082E-004   1.8990936577635082E-004   6.8749263217096179E-005   6.8749263217096179E-005   6.6400260211108331E-005   6.6400260211108331E-005   5.5635022950433117E-005   5.5635022950433117E-005   4.0391577751940589E-005   4.0391577751940589E-005   3.9708121462877631E-005   3.9708121462877631E-005   1.7508393735846575E-005   1.7508393735846575E-005
   1.6254600615694982E-002   1.6356240533810171E-002   1.6254600615694982E-002   3.3751888645014660E-003   3.3751888645014660E-003   3.3483074584544580E-003   3.3483074584544580E-003   2.5775231481318900E-003   2.1663627212421504E-003   1.2486749775455547E-003   1.2486749775455547E-003   1.2456745670492305E-003   1.2456745670492305E-003   2.1101357529552971E-004   4.5031974629661427E-004   4.7192799525606200E-004   4.7192799525606200E-004   1.8716679122175069E-004   1.8716679122175069E-004   1.8456422817027108E-004   1.8456422817027108E-004   1.8137185295915399E-004   1.8137185295915399E-004   6.5658590392776375E-005   6.5658590392776375E-005   6.3415188514933266E-005   6.3415188514933266E-005   5.3133910277118582E-005   5.3133910277118582E-005   3.8575745176468209E-005   3.8575745176468209E-005   3.7923014158926279E-005   3.7923014158926279E-005   1.6721291239256993E-005   1.6721291239256993E-005
   1.5483630881963620E-002   1.5580449930200364E-002   1.5483630881963620E-002   3.2151007444616063E-003   3.2151007444616063E-003   3.1894943466973837E-003   3.1894943466973837E-003   2.4552690012648970E-003   2.0636102681820447E-003   1.1894492459727155E-003   1.1894492459727155E-003   1.1865911475350609E-003   1.1865911475350609E-003   2.0100501935150787E-004   4.2896069218270193E-004   4.4954404324986269E-004   4.4954404324986269E-004   1.7828930882194641E-004   1.7828930882194641E-004   1.7581018758155466E-004   1.7581018758155466E-004   1.7276922948116091E-004   1.7276922948116091E-004   6.2544346798584251E-005   6.2544346798584251E-005   6.0407351407470362E-005   6.0407351407470362E-005   5.0613723067417361E-005   5.0613723067417361E-005   3.6746064298637266E-005   3.6746064298637266E-005   3.6124292876449887E-005   3.6124292876449887E-005   1.5928185968233635E-005   1.5928185968233635E-005
   1.4706445918815097E-002   1.4798405242620818E-002   1.4706445918815097E-002   3.0537220588907022E-003   3.0537220588907022E-003   3.0294009480087919E-003   3.0294009480087919E-003   2.3320292910267754E-003   1.9600294664996964E-003   1.1297460605617364E-003   1.1297460605617364E-003   1.1270314214448757E-003   1.1270314214448757E-003   1.9091577848678155E-004   4.0742945003314032E-004   4.2697964089672736E-004   4.2697964089672736E-004   1.6934025975781175E-004   1.6934025975781175E-004   1.6698557546634678E-004   1.6698557546634678E-004   1.6409725514004262E-004   1.6409725514004262E-004   5.9404997434994308E-005   5.9404997434994308E-005   5.7375266336569795E-005   5.7375266336569795E-005   4.8073219130070282E-005   4.8073219130070282E-005   3.4901633275289321E-005   3.4901633275289321E-005   3.4311071032163784E-005   3.4311071032163784E-005   1.5128687004026018E-005   1.5128687004026018E-005
   1.3922617746191407E-002   1.4009675797066230E-002   1.3922617746191407E-002   2.8909639461791449E-003   2.8909639461791449E-003   2.8679391085106552E-003   2.8679391085106552E-003   2.2077361566563776E-003   1.8555632804242545E-003   1.0695325463274841E-003   1.0695325463274841E-003   1.0669625927880366E-003   1.0669625927880366E-003   1.8074029715804506E-004   3.8571416387685973E-004   4.0422236332579142E-004   4.0422236332579142E-004   1.6031471632171283E-004   1.6031471632171283E-004   1.5808553263702224E-004   1.5808553263702224E-004   1.5535115479669111E-004   1.5535115479669111E-004   5.6238813649533653E-005   5.6238813649533653E-005   5.4317263713808957E-005   5.4317263713808957E-005   4.5510999561067308E-005   4.5510999561067308E-005   3.3041436488255659E-005   3.3041436488255659E-005   3.2482350192932912E-005   3.2482350192932912E-005   1.4322354110234268E-005   1.4322354110234268E-005
   1.3131661277598152E-002   1.3213773482349485E-002   1.3131661277598152E-002   2.7267256774337516E-003   2.7267256774337516E-003   2.7050089015561306E-003   2.7050089015561306E-003   2.0823126747429692E-003   1.7501470571858063E-003   1.0087714379061802E-003   1.0087714379061802E-003   1.0063474857447982E-003   1.0063474857447982E-003   1.7047227789165651E-004   3.6380139440440873E-004   3.8125812635264508E-004   3.8125812635264508E-004   1.5120709272166085E-004   1.5120709272166085E-004   1.4910455097229202E-004   1.4910455097229202E-004   1.4652551560282974E-004   1.4652551560282974E-004   5.3043835932044824E-005   5.3043835932044824E-005   5.1231450980950329E-005   5.1231450980950329E-005   4.2925478635885517E-005   4.2925478635885517E-005   3.1164322685826141E-005   3.1164322685826141E-005   3.0636998587103899E-005   3.0636998587103899E-005   1.3508688257868500E-005   1.3508688257868500E-005
   1.2333022594406266E-002   1.2410140916188825E-002   1.2333022594406266E-002   2.5608922341430005E-003   2.5608922341430005E-003   2.5404962246889078E-003   2.5404962246889078E-003   1.9556710093497293E-003   1.6437069722294564E-003   9.4742018338649374E-004   9.4742018338649374E-004   9.4514365065076879E-004   9.4514365065076879E-004   1.6010452984043200E-004   3.4167579577618849E-004   3.5807084777930232E-004   3.5807084777930232E-004   1.4201101075288000E-004   1.4201101075288000E-004   1.4003634095661866E-004   1.4003634095661866E-004   1.3761415683157243E-004   1.3761415683157243E-004   4.9817826791934105E-005   4.9817826791934105E-005   4.8115667097269354E-005   4.8115667097269354E-005   4.0314845675622446E-005   4.0314845675622446E-005   2.9268977297181402E-005   2.9268977297181402E-005   2.8773723887397443E-005   2.8773723887397443E-005   1.2687119624585291E-005   1.2687119624585291E-005
   1.1526063958683358E-002   1.1598136372877273E-002   1.1526063958683358E-002   2.3933311931244425E-003   2.3933311931244425E-003   2.3742697093997634E-003   2.3742697093997634E-003   1.8277100331525699E-003   1.5361580298238551E-003   8.8542979187604474E-004   8.8542979187604474E-004   8.8330221433258822E-004   8.8330221433258822E-004   1.4962877403382774E-004   3.1931970001084105E-004   3.3464201183981793E-004   3.3464201183981793E-004   1.3271912705677905E-004   1.3271912705677905E-004   1.3087366134115693E-004   1.3087366134115693E-004   1.2860996248469087E-004   1.2860996248469087E-004   4.6558210160173691E-005   4.6558210160173691E-005   4.4967424012047117E-005   4.4967424012047117E-005   3.7677016008343812E-005   3.7677016008343812E-005   2.7353886829847808E-005   2.7353886829847808E-005   2.6891038210786905E-005   2.6891038210786905E-005   1.1856992162178041E-005   1.1856992162178041E-005
   1.0710044192801096E-002   1.0777014040203540E-002   1.0710044192801096E-002   2.2238886524453146E-003   2.2238886524453146E-003   2.2061766794948530E-003   2.2061766794948530E-003   1.6983122161968161E-003   1.4274014481161132E-003   8.2274332626696095E-004   8.2274332626696095E-004   8.2076637649515852E-004   8.2076637649515852E-004   1.3903538867040207E-004   2.9671257341910894E-004   3.1095009955154512E-004   3.1095009955154512E-004   1.2332290719807587E-004   1.2332290719807587E-004   1.2160809636235106E-004   1.2160809636235106E-004   1.1950466236462067E-004   1.1950466236462067E-004   4.3261992134978893E-005   4.3261992134978893E-005   4.1783830118184698E-005   4.1783830118184698E-005   3.5009566832892103E-005   3.5009566832892103E-005   2.5417292306185947E-005   2.5417292306185947E-005   2.4987212342875352E-005   2.4987212342875352E-005   1.1017543412857340E-005   1.1017543412857340E-005
   9.8840925809035446E-003   9.9458977577263456E-003   9.8840925809035446E-003   2.0523838121890526E-003   2.0523838121890526E-003   2.0360377750232414E-003   2.0360377750232414E-003   1.5673394874029165E-003   1.3173211808003458E-003   7.5929389835211944E-004   7.5929389835211944E-004   7.5746940965539802E-004   7.5746940965539802E-004   1.2831307031252475E-004   2.7383029356641025E-004   2.8696983098330759E-004   2.8696983098330759E-004   1.1381232514812343E-004   1.1381232514812343E-004   1.1222975940395413E-004   1.1222975940395413E-004   1.1028854086218861E-004   1.1028854086218861E-004   3.9925655559785650E-005   3.9925655559785650E-005   3.8561488432207425E-005   3.8561488432207425E-005   3.2309651906602673E-005   3.2309651906602673E-005   2.3457127325828099E-005   2.3457127325828099E-005   2.3060214848364474E-005   2.3060214848364474E-005   1.0167877661395726E-005   1.0167877661395726E-005
   9.0471732684760178E-003   9.1037451937345300E-003   9.0471732684760178E-003   1.8786015821983166E-003   1.8786015821983166E-003   1.8636396188949458E-003   1.8636396188949458E-003   1.4346275893376500E-003   1.2057791724024861E-003   6.9500193400743248E-004   6.9500193400743248E-004   6.9333193089592647E-004   6.9333193089592647E-004   1.1744837172955108E-004   2.5064416299342784E-004   2.6267113165012908E-004   2.6267113165012908E-004   1.0417545335672855E-004   1.0417545335672855E-004   1.0272688876892100E-004   1.0272688876892100E-004   1.0095003972036955E-004   1.0095003972036955E-004   3.6545016219395181E-005   3.6545016219395181E-005   3.5296357703853722E-005   3.5296357703853722E-005   2.9573885172698424E-005   2.9573885172698424E-005   2.1470933578013659E-005   2.1470933578013659E-005   2.1107629012986039E-005   2.1107629012986039E-005   9.3069293125598009E-006   9.3069293125598009E-006
   8.1980355663241137E-003   8.2492978384765183E-003   8.1980355663241137E-003   1.7022822629368217E-003   1.7022822629368217E-003   1.6887245799286493E-003   1.6887245799286493E-003   1.2999781978202266E-003   1.0926087349482866E-003   6.2977135555371364E-004   6.2977135555371364E-004   6.2825809340025717E-004   6.2825809340025717E-004   1.0642505675518043E-004   2.2711953243042250E-004   2.3801768966353432E-004   2.3801768966353432E-004   9.4397890517512186E-005   9.4397890517512186E-005   9.3085283401715243E-005   9.3085283401715243E-005   9.1475203516802248E-005   9.1475203516802248E-005   3.3115022098594754E-005   3.3115022098594754E-005   3.1983558533562467E-005   3.1983558533562467E-005   2.6798178311259052E-005   2.6798178311259052E-005   1.9455742901983772E-005   1.9455742901983772E-005   1.9126536899524154E-005   1.9126536899524154E-005   8.4334117682484017E-006   8.4334117682484017E-006
   7.3351422692997771E-003   7.3810088746649304E-003   7.3351422692997771E-003   1.5231066612191443E-003   1.5231066612191443E-003   1.5109760071260335E-003   1.5109760071260335E-003   1.1631475552840408E-003   9.7760499450437487E-004   5.6348407521567662E-004   5.6348407521567662E-004   5.6213009314332876E-004   5.6213009314332876E-004   9.5223169737136977E-005   2.0321381492886380E-004   2.1296487457280375E-004   2.1296487457280375E-004   8.4461936179693151E-005   8.4461936179693151E-005   8.3287488977158220E-005   8.3287488977158220E-005   8.1846879830723321E-005   8.1846879830723321E-005   2.9629463833853142E-005   2.9629463833853142E-005   2.8617093717365452E-005   2.8617093717365452E-005   2.3977506423596666E-005   2.3977506423596666E-005   1.7407907171517066E-005   1.7407907171517066E-005   1.7113352110834261E-005   1.7113352110834261E-005   7.5457436881466550E-006   7.5457436881466550E-006
   6.4565622662611155E-003   6.4969351159271035E-003   6.4565622662611155E-003   1.3406737911859162E-003   1.3406737911859162E-003   1.3299961082456585E-003   1.3299961082456585E-003   1.0238294417287146E-003   8.6051057856390272E-004   4.9599174543997937E-004   4.9599174543997937E-004   4.9479993903249399E-004   4.9479993903249399E-004   8.3817641423474787E-005   1.7887351071196821E-004   1.8745661945524051E-004   1.8745661945524051E-004   7.4345354184110948E-005   7.4345354184110948E-005   7.3311578530931660E-005   7.3311578530931660E-005   7.2043520964683977E-005   7.2043520964683977E-005   2.6080540923507407E-005   2.6080540923507407E-005   2.5189429278664742E-005   2.5189429278664742E-005   2.1105556989856481E-005   2.1105556989856481E-005   1.5322843434670857E-005   1.5322843434670857E-005   1.5063569242014394E-005   1.5063569242014394E-005   6.6419385163546962E-006   6.6419385163546962E-006
   5.5598017866882454E-003   5.5945671982090515E-003   5.5598017866882454E-003   1.1544658334701452E-003   1.1544658334701452E-003   1.1452711880490071E-003   1.1452711880490071E-003   8.8162841516258494E-004   7.4099312511037227E-004   4.2710279529081552E-004   4.2710279529081552E-004   4.2607652045305674E-004   4.2607652045305674E-004   7.2176098243171609E-005   1.5402953200531540E-004   1.6142052141233866E-004   1.6142052141233866E-004   6.4019429518468913E-005   6.4019429518468913E-005   6.3129236334336065E-005   6.3129236334336065E-005   6.2037300962198199E-005   6.2037300962198199E-005   2.2458180067597627E-005   2.2458180067597627E-005   2.1690836098816179E-005   2.1690836098816179E-005   1.8174178238685082E-005   1.8174178238685082E-005   1.3194633424695334E-005   1.3194633424695334E-005   1.2971370167900301E-005   1.2971370167900301E-005   5.7194308828065277E-006   5.7194308828065277E-006
   4.6415222629818745E-003   4.6705456745022491E-003   4.6415222629818745E-003   9.6378955209561515E-004   9.6378955209561515E-004   9.5611353177955472E-004   9.5611353177955472E-004   7.3601507357952628E-004   6.1860768110793662E-004   3.5656075722774390E-004   3.5656075722774390E-004   3.5570398612413333E-004   3.5570398612413333E-004   6.0255199748326466E-005   1.2858938684733232E-004   1.3475965032650858E-004   1.3475965032650858E-004   5.3445719667662941E-005   5.3445719667662941E-005   5.2702554417252760E-005   5.2702554417252760E-005   5.1790967540683386E-005   5.1790967540683386E-005   1.8748895533229167E-005   1.8748895533229167E-005   1.8108289221166768E-005   1.8108289221166768E-005   1.5172456903175936E-005   1.5172456903175936E-005   1.1015354001715720E-005   1.1015354001715720E-005   1.0828965814184103E-005   1.0828965814184103E-005   4.7747863722037018E-006   4.7747863722037018E-006
   3.6970276560659250E-003   3.7201451482948744E-003   3.6970276560659250E-003   7.6766983456515885E-004   7.6766983456515885E-004   7.6155579314028112E-004   7.6155579314028112E-004   5.8624475492640858E-004   4.9272837122681405E-004   2.8400488147347790E-004   2.8400488147347790E-004   2.8332245310524752E-004   2.8332245310524752E-004   4.7993982836940203E-005   1.0242297513143670E-004   1.0733766333679803E-004   1.0733766333679803E-004   4.2570151010204504E-005   4.2570151010204504E-005   4.1978211054447163E-005   4.1978211054447163E-005   4.1252121271471602E-005   4.1252121271471602E-005   1.4933718155302408E-005   1.4933718155302408E-005   1.4423467613029602E-005   1.4423467613029602E-005   1.2085042274299916E-005   1.2085042274299916E-005   8.7738603989212031E-006   8.7738603989212031E-006   8.6253999920058949E-006   8.6253999920058949E-006   3.8031741020635268E-006   3.8031741020635268E-006
   2.7192149942115336E-003   2.7362182299815541E-003   2.7192149942115336E-003   5.6463178506602858E-004   5.6463178506602858E-004   5.6013482300221662E-004   5.6013482300221662E-004   4.3119112873453148E-004   3.6240853460166506E-004   2.0888951991659797E-004   2.0888951991659797E-004   2.0838758440943977E-004   2.0838758440943977E-004   3.5300238438375432E-005   7.5333515369872448E-005   7.8948336546337961E-005   7.8948336546337961E-005   3.1310935083763211E-005   3.1310935083763211E-005   3.0875555056011663E-005   3.0875555056011663E-005   3.0341505974196490E-005   3.0341505974196490E-005   1.0983956331462529E-005   1.0983956331462529E-005   1.0608659997612768E-005   1.0608659997612768E-005   8.8887158056918961E-006   8.8887158056918961E-006   6.4532957216604457E-006   6.4532957216604457E-006   6.3441010382232589E-006   6.3441010382232589E-006   2.7972871741376265E-006   2.7972871741376265E-006
   1.6959851077853311E-003   1.7065900929635240E-003   1.6959851077853311E-003   3.5216306941953193E-004   3.5216306941953193E-004   3.4935829645890091E-004   3.4935829645890091E-004   2.6893560620879273E-004   2.2603563119268127E-004   1.3028521675340342E-004   1.3028521675340342E-004   1.2997215759958676E-004   1.2997215759958676E-004   2.2016897823442833E-005   4.6985810406767604E-005   4.9240388619631812E-005   4.9240388619631812E-005   1.9528753600320744E-005   1.9528753600320744E-005   1.9257205361288195E-005   1.9257205361288195E-005   1.8924116844405815E-005   1.8924116844405815E-005   6.8507368489627768E-006   6.8507368489627768E-006   6.6166630465915760E-006   6.6166630465915760E-006   5.5439270762198600E-006   5.5439270762198600E-006   4.0249459724268873E-006   4.0249459724268873E-006   3.9568408180581433E-006   3.9568408180581433E-006   1.7446790339200153E-006   1.7446790339200153E-006
   6.0104754091108953E-004   6.0480588775069276E-004   6.0104754091108953E-004   1.2480460228228276E-004   1.2480460228228276E-004   1.2381060659039263E-004   1.2381060659039263E-004   9.5309259507909633E-005   8.0105750722455629E-005   4.6172344780321763E-005   4.6172344780321763E-005   4.6061398384814271E-005   4.6061398384814271E-005   7.8026642057277067E-006   1.6651505765159642E-005   1.7450515546718188E-005   1.7450515546718188E-005   6.9208799496469800E-006   6.9208799496469800E-006   6.8246447878262127E-006   6.8246447878262127E-006   6.7066000992030574E-006   6.7066000992030574E-006   2.4278624365210339E-006   2.4278624365210339E-006   2.3449080033439573E-006   2.3449080033439573E-006   1.9647364357899998E-006   1.9647364357899998E-006   1.4264181139816438E-006   1.4264181139816438E-006   1.4022820320285898E-006   1.4022820320285898E-006   6.1830439318094109E-007   6.1830439318094109E-007


==> anc/s83s_18/README <==
These files contain the Equation of State s83s_18 by Auvinen, Eskola,
Huovinen, Niemi, Paatelainen and Petreczky. Below 166 MeV temperature,
the EoS is based on hadron resonance gas with all the other strange
and non-strange resonances except f_0(500) listed in the summary
tables of the 2018 edition of the Partice Data Book (see the resonance
list in the pdg18i.dat file). The summary tables contain 3 and 4 star
baryonic resonances, and all the mesons not marked "omitted from the
summary tables" in the individual listings. Above 166 MeV the EoS is
based on the continuum extrapolated lattice result by Borsanyi et al.,
JHEP 1011, 077 (2010) and Phys.Lett.B730, 99 (2014).

The file

    s83s_18.dat

contains the EoS tabulated as function of temperature, i.e. on a
equidistant temperature grid with 1 MeV spacing. The first column is
temperature (in MeV), the second energy density (GeV/fm^3), third
pressure (GeV/fm^3), and the fourth entropy density (fm^-3). Chemical
potentials and baryon density are zero everywhere.

The EoS is tabulated twice as function of energy density, i.e. on
equidistant energy density grid(s). First in the files

	s83s_18-par1.dat, s83s_18-dens1.dat
	s83s_18-par2.dat, s83s_18-dens2.dat
	s83s_18-par3.dat, s83s_18-dens3.dat
	s83s_18-par4.dat, s83s_18-dens4.dat
	s83s_18-par5.dat, s83s_18-dens5.dat
	s83s_18-par6.dat, s83s_18-dens6.dat
	s83s_18-par7.dat, s83s_18-dens7.dat

which are in the same format than the old s95p EoS was tabluated to
provide backward compatibility to the users of s95p, whereas the
chemical potentials (which are zero anyway) and plasma fraction have
been omitted from the

     	s83s_18-eos1.dat
     	s83s_18-eos2.dat
     	s83s_18-eos3.dat
     	s83s_18-eos4.dat
     	s83s_18-eos5.dat
     	s83s_18-eos6.dat
     	s83s_18-eos7.dat

files.

All the files begin by two lines with

    e0
    de	ne

where e0 is the lowest energy density of the grid, de grid spacing and
ne the number of grid points, i.e. lines.

In the s83s_18-par*.dat files the thermodynamical parameters,
temperature (in GeV, first row) and chemical potentials are tabulated
from the third line on. The s83s_18-dens*.dat files contain the
densities from the third line on. First line is energy density (in
GeV/fm^3), second pressure (in GeV/fm^3), third entropy density (in
fm^-3), fourth net baryon density (in fm^-3) and the fifth net
strangeness density (in fm^-3). The lines on par* and dens* files
correspond to each other, i.e. the nth line in s83s_18-par*.dat gives
a temperature and the nth line in s83s_18-dens*.dat gives the
corresponding densities and pressure. Note that the densities and
temperature in the files run from the highest value _down_.

The s83s_18-eos*.dat files contain the same information in more
condensed form. From the third line on, the first line is energy
density (in GeV/fm^3), second pressure (in GeV/fm^3), third entropy
density (in fm^-3), fourth net baryon density (in fm^-3) and the fifth
temperature in GeV. Chemical potentials are zero everywhere.

The file

        pdg18i.dat

contains the hadrons and resonances included in the hadron resonance
gas. The format is explained at the end of the file.

     	 	   	 - PH, Belgrade, Jun 1, in the year of corona -


==> anc/s83s_18/pdg18i.dat <==
      22  Gamma                   0.00000   0.00000  2  0  0  0 -1  1  0  1
      22  1  1.000            22       0       0       0       0      
     211  Pion (+)                0.13957   0.00000  1  0  0  0 -1  3  1  1
     211  1  1.000           211       0       0       0       0
     111  Pion (0)                0.13498   0.00000  1  0  0  0 -1  3  0  1
     111  1  1.000           111       0       0       0       0
    -211  Pion (-)                0.13957   0.00000  1  0  0  0 -1  3 -1  1
    -211  1  1.000          -211       0       0       0       0
     321  Kaon (+)                0.49368   0.00000  1  0  1  0 -1  2  1  1
     321  1  1.000           321       0       0       0       0
    -321  Kaon (-)                0.49368   0.00000  1  0 -1  0 -1  2 -1  1
    -321  1  1.000          -321       0       0       0       0
     311  Kaon (0)                0.49761   0.00000  1  0  1  0 -1  2  0  1
     311  1  1.000           311       0       0       0       0
    -311  Anti Kaon (0)           0.49761   0.00000  1  0 -1  0 -1  2  0  1
    -311  1  1.000          -311       0       0       0       0
     221  eta                     0.54786   0.00000  1  0  0  0 -1  1  0  4
     221  2  0.394            22      22       0       0       0
     221  3  0.327           111     111     111       0       0
     221  3  0.233           211     111    -211       0       0
     221  3  0.046           211    -211      22       0       0
     213  rho (+)                 0.77526   0.14910  3  0  0  0 -1  3  1  1
     213  2  1.000           211     111       0       0       0
     113  rho (0)                 0.77526   0.14910  3  0  0  0 -1  3  0  1
     113  2  1.000           211    -211       0       0       0
    -213  rho (-)                 0.77526   0.14910  3  0  0  0 -1  3 -1  1
    -213  2  1.000          -211     111       0       0       0
     223  omega                   0.78265   0.00849  3  0  0  0 -1  1  0  3
     223  3  0.892           211     111    -211       0       0
     223  2  0.092           111      22       0       0       0
     223  2  0.016           211    -211       0       0       0
     323  K* 892 (+)              0.89176   0.05030  3  0  1  0 -1  2  1  2
     323  2  0.667           311     211       0       0       0
     323  2  0.333           321     111       0       0       0
    -323  K* 892 (-)              0.89176   0.05030  3  0 -1  0 -1  2 -1  2
    -323  2  0.667          -311    -211       0       0       0
    -323  2  0.333          -321     111       0       0       0
     313  K* 892 (0)              0.89555   0.04730  3  0  1  0 -1  2  0  2
     313  2  0.667           321    -211       0       0       0
     313  2  0.333           311     111       0       0       0
    -313  Anti K* 892 (0)         0.89555   0.04730  3  0 -1  0 -1  2  0  2
    -313  2  0.667          -321     211       0       0       0
    -313  2  0.333          -311     111       0       0       0
    2212  p                       0.93827   0.00000  2  1  0  0  1  2  1  1
    2212  1  1.000          2212       0       0       0       0
    2112  n                       0.93957   0.00000  2  1  0  0  1  2  0  1
    2112  1  1.000          2112       0       0       0       0
     331  eta prime 958           0.95778   0.00020  1  0  0  0 -1  1  0  7
     331  3  0.426           211    -211     221       0       0
     331  2  0.289           113      22       0       0       0
     331  3  0.228           111     111     221       0       0
     331  2  0.027           223      22       0       0       0
     331  2  0.023            22      22       0       0       0
     331  3  0.003           111     111     111       0       0
     331  3  0.004           211     111    -211       0       0
 9000211  a0 980 (+)              0.98000   0.07500  1  0  0  0  1  3  1  2
 9000211  2  0.844           221     211       0       0       0
 9000211 -2  0.156           321    -311       0       0       0
 9000111  a0 980 (0)              0.98000   0.07500  1  0  0  0  1  3  0  3
 9000111  2  0.844           221     111       0       0       0
 9000111 -2  0.078           311    -311       0       0       0
 9000111 -2  0.078           321    -321       0       0       0
-9000211  a0 980 (-)              0.98000   0.07500  1  0  0  0  1  3 -1  2
-9000211  2  0.844           221    -211       0       0       0
-9000211 -2  0.156          -321     311       0       0       0
 9010221  f0 980                  0.99000   0.06000  1  0  0  0  1  1  0  4
 9010221  2  0.520           211    -211       0       0       0
 9010221  2  0.260           111     111       0       0       0
 9010221  2  0.110           321    -321       0       0       0
 9010221 -2  0.110           311    -311       0       0       0
     333  phi 1020                1.01946   0.00425  3  0  0  0 -1  1  0  7
     333  2  0.492           321    -321       0       0       0
     333  2  0.341           311    -311       0       0       0
     333  2  0.051           213    -211       0       0       0
     333  2  0.051           113     111       0       0       0
     333  2  0.051          -213     211       0       0       0
     333  2  0.013           221      22       0       0       0
     333  2  0.001           111      22       0       0       0
    3122  Lambda                  1.11568   0.00000  2  1 -1  0  1  1  0  1
    3122  1  1.000          3122       0       0       0       0
   10223  h1(1170)                1.17000   0.36000  3  0  0  0  1  1  0  3
   10223  2  0.333           213    -211       0       0       0
   10223  2  0.334           113     111       0       0       0
   10223  2  0.333          -213     211       0       0       0
    3222  Sigma (+)               1.18937   0.00000  2  1 -1  0  1  3  1  1
    3222  1  1.000          3222       0       0       0       0
    3212  Sigma (0)               1.19264   0.00000  2  1 -1  0  1  3  0  1
    3212  2  1.000          3122      22       0       0       0
    3112  Sigma (-)               1.19745   0.00000  2  1 -1  0  1  3 -1  1
    3112  1  1.000          3112       0       0       0       0
   10113  b1 1235                 1.22950   0.14200  9  0  0  0  1  3  0  3
   10113  2  0.333           223     211       0       0       0
   10113  2  0.334           223     111       0       0       0
   10113  2  0.333           223    -211       0       0       0
   20113  a1 1260                 1.23000   0.42000  9  0  0  0  1  3  0 12
   20113  2  0.137           213     111       0       0       0
   20113  2  0.136           113     211       0       0       0
   20113  2  0.137           213    -211       0       0       0
   20113  2  0.137          -213     211       0       0       0
   20113  2  0.136           113    -211       0       0       0
   20113  2  0.137          -213     111       0       0       0
   20113  3  0.040           211     211    -211       0       0
   20113  3  0.020           211     111     111       0       0
   20113  3  0.040           111     211    -211       0       0
   20113  3  0.020           111     111     111       0       0
   20113  3  0.040          -211     211    -211       0       0
   20113  3  0.020          -211     111     111       0       0
    2224  Delta 1232 (++)         1.23200   0.11700  4  1  0  0  1  4  2  1
    2224  2  1.000          2212     211       0       0       0
    2214  Delta 1232 (+)          1.23200   0.11700  4  1  0  0  1  4  1  3
    2214  2  0.663          2212     111       0       0       0
    2214  2  0.331          2112     211       0       0       0
    2214  2  0.006          2212      22       0       0       0
    2114  Delta 1232 (0)          1.23200   0.11700  4  1  0  0  1  4  0  3
    2114  2  0.663          2112     111       0       0       0
    2114  2  0.331          2212    -211       0       0       0
    2114  2  0.006          2112      22       0       0       0
    1114  Delta 1232 (-)          1.23200   0.11700  4  1  0  0  1  4 -1  1
    1114  2  1.000          2112    -211       0       0       0
   10323  K1 1270                 1.27200   0.09000  6  0  1  0  1  2  0 20
   10323 -2  0.140           311     213       0       0       0
   10323  2  0.070           321     113       0       0       0
   10323 -2  0.070           311     113       0       0       0
   10323  2  0.140           321    -213       0       0       0
   10323 -2  0.056           321     223       0       0       0
   10323 -2  0.056           311     223       0       0       0
   10323  2  0.054           313     211       0       0       0
   10323  2  0.027           323     111       0       0       0
   10323  2  0.027           313     111       0       0       0
   10323  2  0.054           323    -211       0       0       0
   10323  3  0.004           321     221     111       0       0
   10323  3  0.008           321     221    -211       0       0
   10323  3  0.008           311     221     211       0       0
   10323  3  0.004           311     221     111       0       0
   10323  3  0.019           321     111     111       0       0
   10323  3  0.019           311     111     111       0       0   
   10323  3  0.066           321     211    -211       0       0
   10323  3  0.056           311     211     111       0       0
   10323  3  0.056           321    -211     111       0       0
   10323  3  0.066           311     211    -211       0       0
  -10323  Anti K1 1270            1.27200   0.09000  6  0 -1  0  1  2  0 20
  -10323 -2  0.140          -311    -213       0       0       0
  -10323  2  0.070          -321     113       0       0       0
  -10323 -2  0.070          -311     113       0       0       0
  -10323  2  0.140          -321     213       0       0       0
  -10323 -2  0.056          -321     223       0       0       0
  -10323 -2  0.056          -311     223       0       0       0
  -10323  2  0.054          -313    -211       0       0       0
  -10323  2  0.027          -323     111       0       0       0
  -10323  2  0.027          -313     111       0       0       0
  -10323  2  0.054          -323     211       0       0       0
  -10323  3  0.004          -311     221     111       0       0
  -10323  3  0.008          -311     221    -211       0       0
  -10323  3  0.008          -321     221     211       0       0
  -10323  3  0.004          -321     221     111       0       0
  -10323  3  0.019          -311     111     111       0       0
  -10323  3  0.019          -321     111     111       0       0
  -10323  3  0.066          -311     211    -211       0       0
  -10323  3  0.056          -321     211     111       0       0
  -10323  3  0.056          -311    -211     111       0       0
  -10323  3  0.066          -321     211    -211       0       0
     225  f2 1270                 1.27550   0.18670  5  0  0  0  1  1  0  8
     225  2  0.562           211    -211       0       0       0
     225  2  0.280           111     111       0       0       0
     225  4  0.077           211    -211     111     111       0
     225  2  0.023           321    -321       0       0       0
     225  2  0.023           311    -311       0       0       0
     225  4  0.028           211     211    -211    -211       0
     225  2  0.004           221     221       0       0       0
     225  4  0.003           111     111     111     111       0
   20223  f1 1285                 1.28190   0.02270  3  0  0  0  1  1  0 13
   20223  4  0.223           211    -211     111     111       0
   20223  3  0.112           113     211    -211       0       0
   20223  2  0.127       9000211    -211       0       0       0
   20223  2  0.127       9000111     111       0       0       0
   20223  2  0.127      -9000211     211       0       0       0
   20223  3  0.092           221     211    -211       0       0
   20223  3  0.046           221     111     111       0       0
   20223  3  0.015           321    -321     111       0       0
   20223  3  0.015           311    -311     111       0       0
   20223  3  0.030           321    -311    -211       0       0
   20223  3  0.030          -321     311     211       0       0
   20223  2  0.053           113      22       0       0       0
   20223  3  0.003           211    -211     111       0       0
  200221  eta 1295                1.29400   0.05500  1  0  0  0 -1  1  0  5
  200221  2  0.060       9000211    -211       0       0       0
  200221  2  0.060       9000111     111       0       0       0
  200221  2  0.060      -9000211     211       0       0       0
  200221  3  0.550           221     211    -211       0       0
  200221  3  0.270           221     111     111       0       0
  200111  Pion 1300               1.30000   0.40000  3  0  0  0 -1  3  0 12
  200111  2  0.054           213     111       0       0       0
  200111  2  0.054           213    -211       0       0       0
  200111  2  0.054           113     211       0       0       0
  200111  2  0.054           113    -211       0       0       0
  200111  2  0.054          -213     211       0       0       0
  200111  2  0.054          -213     111       0       0       0
  200111  3  0.150           211     211    -211       0       0
  200111  3  0.075           211     111     111       0       0
  200111  3  0.150           111     211    -211       0       0
  200111  3  0.076           111     111     111       0       0
  200111  3  0.150          -211     211    -211       0       0
  200111  3  0.075          -211     111     111       0       0
    3322  Xsi (0)                 1.31486   0.00000  2  1 -2  0  1  2  0  1
    3322  1  1.000          3322       0       0       0       0
    3312  Xsi (-)                 1.32171   0.00000  2  1 -2  0  1  2 -1  1
    3312  1  1.000          3312       0       0       0       0
     115  a2 1320                 1.31830   0.10700 15  0  0  0  1  3  0 15
     115  3  0.117           211     211    -211       0       0
     115  3  0.117           211     111     111       0       0
     115  3  0.234           211     111    -211       0       0
     115  3  0.117           211    -211    -211       0       0
     115  3  0.117          -211     111     111       0       0
     115  2  0.048	     221     211       0       0       0
     115  2  0.049           221     111       0       0       0
     115  2  0.048           221    -211       0       0       0
     115  3  0.035           223     211     111       0       0
     115  3  0.035           223     211    -211       0       0
     115  3  0.035           223    -211     111       0       0
     115  2  0.016           321    -311       0       0       0
     115  2  0.008           321    -321       0       0       0
     115  2  0.008           311    -311       0       0       0
     115  2  0.016           311    -321       0       0       0
   10221  f0 1370                 1.35000   0.35000  1  0  0  0  1  1  0  7
   10221  2  0.140           211    -211       0       0       0
   10221  2  0.070           111     111       0       0       0
   10221  4  0.036           111     111     111     111       0
   10221  4  0.223           211     211    -211    -211       0
   10221  4  0.271           211    -211     111     111       0
   10221  2  0.130           321    -321       0       0       0
   10221  2  0.130           311    -311       0       0       0
 9000113  Pion1 1400              1.35400   0.33000  9  0  0  0 -1  3  0  3
 9000113  2  0.333	     221     211       0       0       0
 9000113  2  0.334	     221     111       0       0       0
 9000113  2  0.333	     221    -211       0       0       0
    3224  Sigma 1385 (+)          1.38280   0.03600  4  1 -1  0  1  3  1  4
    3224  2  0.875          3122     211       0       0       0
    3224  2  0.059          3222     111       0       0       0
    3224  2  0.059          3212     211       0       0       0
    3224  2  0.007          3222      22       0       0       0
    3214  Sigma 1385 (0)          1.38370   0.03600  4  1 -1  0  1  3  0  4
    3214  2  0.871          3122     111       0       0       0
    3214  2  0.058          3222    -211       0       0       0
    3214  2  0.058          3112     211       0       0       0
    3214  2  0.013          3122      22       0       0       0
    3114  Sigma 1385 (-)          1.38720   0.03940  4  1 -1  0  1  3 -1  3
    3114  2  0.880          3122    -211       0       0       0
    3114  2  0.060          3212    -211       0       0       0
    3114  2  0.060          3112     111       0       0       0
   20323  K1 1400                 1.40300   0.17400  6  0  1  0  1  2  0 12
   20323  2  0.314           313     211       0       0       0
   20323  2  0.157           323     111       0       0       0
   20323  2  0.157           313     111       0       0       0
   20323  2  0.314           323    -211       0       0       0
   20323  2  0.010           311     213       0       0       0
   20323  2  0.005           321     113       0       0       0
   20323  2  0.005           311     113       0       0       0
   20323  2  0.010           321    -213       0       0       0
   20323 -2  0.010           321   10221       0       0       0
   20323 -2  0.010           311   10221       0       0       0   
   20323  2  0.004           321     223       0       0       0
   20323  2  0.004           311     223       0       0       0
  -20323  Anti K1 1400            1.40300   0.17400  6  0 -1  0  1  2  0 12
  -20323  2  0.314          -313    -211       0       0       0
  -20323  2  0.157          -323     111       0       0       0
  -20323  2  0.157          -313     111       0       0       0
  -20323  2  0.314          -323     211       0       0       0
  -20323  2  0.010          -321     213       0       0       0
  -20323  2  0.005          -311     113       0       0       0
  -20323  2  0.005          -321     113       0       0       0
  -20323  2  0.010          -311    -213       0       0       0
  -20323 -2  0.010          -321   10221       0       0       0
  -20323 -2  0.010          -311   10221       0       0       0
  -20323  2  0.004          -321     223       0       0       0
  -20323  2  0.004          -311     223       0       0       0
  102132  Lambda 1405             1.40510   0.05050  2  1 -1  0 -1  1  0  3
  102132  2  0.333          3222    -211       0       0       0
  102132  2  0.334          3212     111       0       0       0
  102132  2  0.333          3112     211       0       0       0
 9020221  eta 1405                1.40880   0.05100  1  0  0  0 -1  1  0 12
 9020221  3  0.140	     321    -311    -211       0       0
 9020221  3  0.070	     321    -321     111       0       0
 9020221  3  0.070	     311    -311     111       0       0
 9020221  3  0.140	     311    -321     211       0       0
 9020221  2  0.026	 9000211    -211       0       0       0
 9020221  2  0.026	 9000111     111       0       0       0
 9020221  2  0.026	-9000211     211       0       0       0
 9020221  3  0.216	     221     211    -211       0       0
 9020221  3  0.108	     221     111     111       0       0
 9020221 -2  0.127	 9010221     221       0       0       0
 9020221 -2  0.034	     213    -213       0       0       0
 9020221 -2  0.017	     113     113       0       0       0
  100323  K* 1410                 1.42100   0.23600  6  0  1  0 -1  2  0  8
  100323  2  0.311           313     211       0       0       0
  100323  2  0.156           323     111       0       0       0
  100323  2  0.311           323    -211       0       0       0
  100323  2  0.156           313     111       0       0       0
  100323  2  0.022           311     211       0       0       0
  100323  2  0.011           321     111       0       0       0
  100323  2  0.022           321    -211       0       0       0
  100323  2  0.011           311     111       0       0       0
 -100323  Anti K* 1410            1.42100   0.23600  6  0 -1  0 -1  2  0  8
 -100323  2  0.311          -313    -211       0       0       0
 -100323  2  0.156          -323     111       0       0       0
 -100323  2  0.311          -323     211       0       0       0
 -100323  2  0.156          -313     111       0       0       0
 -100323  2  0.022          -311    -211       0       0       0
 -100323  2  0.011          -321     111       0       0       0
 -100323  2  0.022          -321     211       0       0       0
 -100323  2  0.011          -311     111       0       0       0
  200223  omega 1420              1.42500   0.21500  3  0  0  0 -1  1  0  8
  200223  2  0.160	     213    -211       0       0       0
  200223  2  0.160	     113     111       0       0       0
  200223  2  0.160	    -213     211       0       0       0
  200223  2  0.120	   10113    -211       0       0       0
  200223  2  0.120	   10113     111       0       0       0
  200223  2  0.120	   10113     211       0       0       0
  200223  3  0.106	     223     211    -211       0       0
  200223  3  0.054	     223     111     111       0       0
   10321  K0* 1430                1.42500   0.27000  2  0  1  0  1  2  0  6
   10321  2  0.306           311     211       0       0       0
   10321  2  0.153           321     111       0       0       0
   10321  2  0.153           311     111       0       0       0
   10321  2  0.306           321    -211       0       0       0
   10321  2  0.041           321     221       0       0       0
   10321  2  0.041           311     221       0       0       0
  -10321  Anti K0* 1430           1.42500   0.27000  2  0 -1  0  1  2  0  6
  -10323  2  0.306          -321     211       0       0       0
  -10323  2  0.153          -311     111       0       0       0
  -10323  2  0.153          -321     111       0       0       0
  -10323  2  0.306          -311    -211       0       0       0
  -10321  2  0.041          -321     221       0       0       0
  -10321  2  0.041          -311     221       0       0       0
     325  K2* 1430 (+)            1.42560   0.09850  5  0  1  0  1  2  1 11
     325  2  0.332           311     211       0       0       0
     325  2  0.166           321     111       0       0       0
     325  2  0.164	     313     211       0       0       0
     325  2  0.082	     323     111       0       0       0
     325  3  0.090	     313     211     111       0       0
     325  3  0.045	     323     211    -211       0       0
     325  2  0.058	     311     213       0       0       0
     325  2  0.029	     321     113       0       0       0
     325  2  0.030	     321     223       0       0       0
     325  2  0.002	     321      22       0       0       0
     325  2  0.002	     321     221       0       0       0
    -325  K2* 1430 (-)            1.42560   0.09850  5  0 -1  0  1  2 -1 11
    -325  2  0.332          -311    -211       0       0       0
    -325  2  0.166          -321     111       0       0       0
    -325  2  0.164	    -313    -211       0       0       0
    -325  2  0.082	    -323     111       0       0       0    
    -325  3  0.090	    -313    -211     111       0       0
    -325  3  0.045	    -323     211    -211       0       0
    -325  2  0.058	    -311    -213       0       0       0
    -325  2  0.029	    -321     113       0       0       0
    -325  2  0.030	    -321     223       0       0       0
    -325  2  0.002	    -321      22       0       0       0
    -325  2  0.002	    -321     221       0       0       0
     315  K2* 1430 (0)            1.43240   0.10900  5  0  1  0  1  2  0 11
     315  2  0.332           321    -211       0       0       0
     315  2  0.166           311     111       0       0       0     
     315  2  0.164	     323    -211       0       0       0
     315  2  0.082	     313     111       0       0       0     
     315  3  0.090	     323    -211     111       0       0
     315  3  0.045	     313     211    -211       0       0     
     315  2  0.058	     321    -213       0       0       0
     315  2  0.029	     311     113       0       0       0
     315  2  0.030	     311     223       0       0       0
     315  2  0.002	     311      22       0       0       0
     315  2  0.002	     311     221       0       0       0
    -315  Anti K2* 1430 (0)       1.43240   0.10900  5  0 -1  0  1  2  0 11
    -315  2  0.332          -321     211       0       0       0
    -315  2  0.166          -311     111       0       0       0    
    -315  2  0.164	    -323     211       0       0       0
    -315  2  0.082	    -313     111       0       0       0    
    -315  3  0.090	    -323     211     111       0       0
    -315  3  0.045	    -313     211    -211       0       0    
    -315  2  0.058	    -321     213       0       0       0
    -315  2  0.029	    -311     113       0       0       0
    -315  2  0.030	    -311     223       0       0       0
    -315  2  0.002	    -311      22       0       0       0
    -315  2  0.002	    -311     221       0       0       0
   20333  f1 1420                 1.42640   0.05490  3  0  0  0  1  1  0  9
   20333  3  0.184           321    -311    -211       0       0
   20333  3  0.092           321    -321     111       0       0
   20333  3  0.092           311    -311     111       0       0
   20333  3  0.184           311    -321     211       0       0
   20333  2  0.111           321    -323       0       0       0
   20333  2  0.111           311    -313       0       0       0
   20333  2  0.111          -311     313       0       0       0
   20333  2  0.111          -321     323       0       0       0
   20333  2  0.004           333      22       0       0       0
  202112  N 1440                  1.44000   0.35000  4  1  0  0  1  2  0 14
  202112  2  0.220          2212    -211       0       0       0
  202112  2  0.110          2212     111       0       0       0
  202112  2  0.110          2112     111       0       0       0
  202112  2  0.220          2112     211       0       0       0
  202112  2  0.042          2224    -211       0       0       0
  202112  2  0.028          2214     111       0       0       0
  202112  2  0.014          2114     211       0       0       0
  202112  2  0.014          2214    -211       0       0       0
  202112  2  0.028          2114     111       0       0       0
  202112  2  0.042          1114     211       0       0       0
  202112  3  0.057          2212     211    -211       0       0
  202112  3  0.029          2212     111     111       0       0
  202112  3  0.057          2112     211    -211       0       0
  202112  3  0.029          2112     111     111       0       0
  200113  rho 1450                1.46500   0.40000  9  0  0  0 -1  3  0 13
  200113  2  0.070           211     111       0       0       0
  200113  2  0.070           211    -211       0       0       0
  200113  2  0.070           111    -211       0       0       0
  200113  4  0.189           211     211     111    -211       0
  200113  4  0.189           211     111     111    -211       0
  200113  4  0.189           211     111    -211    -211       0
  200113  2  0.054           221     213       0       0       0
  200113  2  0.055           221     113       0       0       0
  200113  2  0.054           221    -213       0       0       0
  200113  2  0.020           321    -311       0       0       0
  200113  2  0.010           321    -321       0       0       0
  200113  2  0.010           311    -311       0       0       0
  200113  2  0.020           311    -321       0       0       0
   10111  a0 1450                 1.47400   0.26500  3  0  0  0  1  3  0 13
   10111  2  0.031           211     221       0       0       0
   10111  2  0.031	     111     221       0       0       0
   10111  2  0.031	    -211     221       0       0       0
   10111  2  0.011	     211     331       0       0       0
   10111  2  0.011	     111     331       0       0       0
   10111  2  0.011	    -211     331       0       0       0
   10111  2  0.028	     321    -311       0       0       0
   10111  2  0.014	     321    -321       0       0       0
   10111  2  0.014	     311    -311       0       0       0
   10111  2  0.028	     311    -321       0       0       0
   10111  3  0.263	     223     211     111       0       0
   10111  3  0.264	     223     211    -211       0       0
   10111  3  0.263	     223     111    -211       0       0
  200331  eta 1475                1.47600   0.08500  1  0  0  0 -1  1  0 12
  200331  3  0.162           321    -311    -211       0       0
  200331  3  0.081           321    -321     111       0       0
  200331  3  0.081           311    -311     111       0       0
  200331  3  0.162           311    -321     211       0       0
  200331  2  0.003           321    -323       0       0       0
  200331  2  0.003           311    -313       0       0       0
  200331  2  0.003          -311     313       0       0       0
  200331  2  0.003          -321     323       0       0       0
  200331  2  0.012       9000211    -211       0       0       0
  200331  2  0.012       9000111     111       0       0       0
  200331  2  0.012      -9000211     211       0       0       0
  200331  2  0.466            22      22       0       0       0
   10331  f0 1500                 1.50400   0.10900  1  0  0  0  1  1  0  9
   10331  2  0.116           111     111       0       0       0
   10331  2  0.233           211    -211       0       0       0
   10331  4  0.209           211     211    -211    -211       0
   10331  4  0.242           211    -211     111     111       0
   10331  4  0.044           111     111     111     111       0
   10331  2  0.051           221     221       0       0       0
   10331 -2  0.019           331     221       0       0       0
   10331  2  0.043           321    -321       0       0       0
   10331  2  0.043           311    -311       0       0       0
  101124  N 1520                  1.51500   0.11000  8  1  0  0 -1  2  0 14
  101124  2  0.215          2212    -211       0       0       0
  101124  2  0.108          2212     111       0       0       0
  101124  2  0.108          2112     111       0       0       0
  101124  2  0.215          2112     211       0       0       0
  101124  2  0.084          2224    -211       0       0       0
  101124  2  0.056          2214     111       0       0       0
  101124  2  0.028          2114     211       0       0       0
  101124  2  0.028          2214    -211       0       0       0
  101124  2  0.056          2114     111       0       0       0
  101124  2  0.084          1114     211       0       0       0
  101124  3  0.006          2212     211    -211       0       0
  101124  3  0.003          2212     111     111       0       0
  101124  3  0.006          2112     211    -211       0       0
  101124  3  0.003          2112     111     111       0       0
  102134  Lambda 1520             1.51950   0.01560  4  1 -1  0 -1  1  0 11
  102134  2  0.225          2212    -321       0       0       0
  102134  2  0.225	    2112    -311       0       0       0
  102134  2  0.141	    3222    -211       0       0       0
  102134  2  0.141	    3212     111       0       0       0
  102134  2  0.141	    3112     211       0       0       0
  102134  3  0.070	    3122     211    -211       0       0
  102134  3  0.035	    3122     111     111       0       0
  102134 -2  0.004	    3224    -211       0       0       0
  102134  2  0.004	    3214     111       0       0       0
  102134 -2  0.004	    3114     211       0       0       0
  102134  2  0.010	    3122      22       0       0       0
     335  f2 prime 1525           1.52500   0.07300  5  0  0  0  1  1  0  5
     335  2  0.444           321    -321       0       0       0
     335  2  0.444           311    -311       0       0       0
     335  2  0.103           221     221       0       0       0
     335  2  0.006           211    -211       0       0       0
     335  2  0.003           111     111       0       0       0
  101122  N 1535                  1.53000   0.15000  4  1  0  0 -1  2  0 19
  101122  2  0.130          2212    -211       0       0       0
  101122  2  0.065          2212     111       0       0       0
  101122  2  0.065          2112     111       0       0       0
  101122  2  0.130          2112     211       0       0       0
  101122  2  0.210          2212     221       0       0       0
  101122  2  0.210          2112     221       0       0       0
  101122  2  0.010          2224    -211       0       0       0
  101122  2  0.007          2214     111       0       0       0
  101122  2  0.003          2114     211       0       0       0
  101122  2  0.003          2214    -211       0       0       0
  101122  2  0.007          2114     111       0       0       0
  101122  2  0.010          1114     211       0       0       0
  101122  3  0.020          2212     211    -211       0       0
  101122  3  0.010          2212     111     111       0       0
  101122  3  0.010          2112     211    -211       0       0
  101122  3  0.020          2112     111     111       0       0
  101122 -2  0.030        202112     211       0       0       0
  101122 -2  0.030        202112     111       0       0       0
  101122 -2  0.030        202112    -211       0       0       0
    3324  Xsi 1530 (0)            1.53180   0.00910  4  1 -2  0  1  2  0  3
    3324  2  0.660	    3312     211       0       0       0
    3324  2  0.330	    3322     111       0       0       0
    3324  2  0.010	    3322      22       0       0       0
    3314  Xsi 1530 (-)            1.53500   0.00990  4  1 -2  0  1  2 -1  3
    3314  2  0.330	    3312     111       0       0       0
    3314  2  0.660	    3322    -211       0       0       0
    3314  2  0.010	    3312      22       0       0       0
  202114  Delta 1600              1.57000   0.25000 16  1  0  0  1  4  0 19
  202114  2  0.032          2212     211       0       0       0
  202114  2  0.022          2212     111       0       0       0
  202114  2  0.011          2212    -211       0       0       0
  202114  2  0.011          2112     211       0       0       0
  202114  2  0.022          2112     111       0       0       0
  202114  2  0.032          2112    -211       0       0       0
  202114  2  0.108          2224     111       0       0       0
  202114  2  0.072          2214     211       0       0       0
  202114  2  0.072          2224    -211       0       0       0
  202114  2  0.012          2214     111       0       0       0
  202114  2  0.096          2114     211       0       0       0
  202114  2  0.096          2214    -211       0       0       0
  202114  2  0.012          2114     111       0       0       0
  202114  2  0.072          1114     211       0       0       0
  202114  2  0.072          2114    -211       0       0       0
  202114  2  0.108          1114     111       0       0       0
  202114 -2  0.050        202112     211       0       0       0
  202114 -2  0.050        202112     111       0       0       0
  202114 -2  0.050        202112    -211       0       0       0
  203122  Lambda 1600             1.60000   0.15000  2  1 -1  0  1  1  0  5
  203122  2  0.200          2212    -321       0       0       0
  203122  2  0.200	    2112    -311       0       0       0
  203122  2  0.200	    3222    -211       0       0       0
  203122  2  0.200	    3212     111       0       0       0
  203122  2  0.200	    3112     211       0       0       0
  102112  Delta 1620              1.61000   0.13000  8  1  0  0 -1  4  0 19
  102112  2  0.070          2212     211       0       0       0
  102112  2  0.047          2212     111       0       0       0
  102112  2  0.023          2212    -211       0       0       0
  102112  2  0.023          2112     211       0       0       0
  102112  2  0.047          2112     111       0       0       0
  102112  2  0.070          2112    -211       0       0       0
  102112  2  0.099          2224     111       0       0       0
  102112  2  0.066          2214     211       0       0       0
  102112  2  0.066          2224    -211       0       0       0
  102112  2  0.011          2214     111       0       0       0
  102112  2  0.088          2114     211       0       0       0
  102112  2  0.088          2214    -211       0       0       0
  102112  2  0.011          2114     111       0       0       0
  102112  2  0.066          1114     211       0       0       0
  102112  2  0.066          2114    -211       0       0       0
  102112  2  0.099          1114     111       0       0       0
  102112  2  0.020        202112     211       0       0       0
  102112  2  0.020        202112     111       0       0       0
  102112  2  0.020        202112    -211       0       0       0
   10225  eta2 1645               1.61700   0.18100  5  0  0  0 -1  1  0 10
   10225  2  0.290           115    -211       0       0       0
   10225  2  0.290           115     111       0       0       0
   10225  2  0.290           115     211       0       0       0
   10225  3  0.020           321    -311    -211       0       0
   10225  3  0.010           321    -321     111       0       0
   10225  3  0.010           311    -311     111       0       0
   10225  3  0.020           311    -321     211       0       0
   10225  2  0.023       9000211    -211       0       0       0
   10225  2  0.024       9000111     111       0       0       0
   10225  2  0.023      -9000211     211       0       0       0
  122112  N 1650                  1.65000   0.12500  4  1  0  0 -1  2  0 21
  122112  2  0.180          2212    -211       0       0       0
  122112  2  0.090          2212     111       0       0       0
  122112  2  0.090          2112     111       0       0       0
  122112  2  0.180          2112     211       0       0       0
  122112  2  0.103          2212     221       0       0       0
  122112  2  0.103          2112     221       0       0       0
  122112  2  0.040          3122     321       0       0       0
  122112  2  0.040          3122     311       0       0       0
  122112  2  0.018          2224    -211       0       0       0
  122112  2  0.012          2214     111       0       0       0
  122112  2  0.006          2114     211       0       0       0
  122112  2  0.006          2214    -211       0       0       0
  122112  2  0.012          2114     111       0       0       0
  122112  2  0.018          1114     211       0       0       0
  122112  3  0.012          2212     211    -211       0       0
  122112  3  0.006          2212     111     111       0       0
  122112  3  0.006          2112     211    -211       0       0
  122112  3  0.012          2112     111     111       0       0
  122112  2  0.022        202112     211       0       0       0
  122112  2  0.022        202112     111       0       0       0
  122112  2  0.022        202112    -211       0       0       0
  203212  Sigma 1660              1.66000   0.10000  6  1 -1  0  1  3  0 13
  203212  2  0.070          2212    -311       0       0       0
  203212  2  0.035          2212    -321       0       0       0
  203212  2  0.035          2112    -311       0       0       0
  203212  2  0.070          2112    -321       0       0       0
  203212  2  0.031          3122     211       0       0       0
  203212  2  0.032          3122     111       0       0       0
  203212  2  0.031          3122    -211       0       0       0
  203212  2  0.116          3222     111       0       0       0
  203212  2  0.116          3222    -211       0       0       0
  203212  2  0.116          3212     211       0       0       0
  203212  2  0.116          3212    -211       0       0       0
  203212  2  0.116          3112     211       0       0       0
  203212  2  0.116          3112     111       0       0       0
 9010113  Pion1 1600              1.66200   0.24100  9  0  0  0 -1  3  0  6
 9010113  3  0.222           211     211    -211       0       0
 9010113  3  0.111           211     111     111       0       0
 9010113  3  0.222           211     111    -211       0       0
 9010113  3  0.112           111     111     111       0       0
 9010113  3  0.222           211    -211    -211       0       0
 9010113  3  0.111          -211     111     111       0       0
     227  omega3 1670             1.66700   0.16800  7  0  0  0 -1  1  0  5
     227  2  0.195           213    -211       0       0       0
     227  2  0.195           113     111       0       0       0
     227  2  0.195          -213     211       0       0       0
     227  3  0.277           223     211    -211       0       0
     227  3  0.138           223     111     111       0       0
   30223  omega 1650              1.67000   0.31500  3  0  0  0 -1  1  0  6
   30223  2  0.173           213    -211       0       0       0
   30223  2  0.173           113     111       0       0       0
   30223  2  0.173          -213     211       0       0       0
   30223  3  0.166           223     211    -211       0       0
   30223  3  0.083           223     111     111       0       0
   30223  2  0.232           223     221       0       0       0
  103122  Lambda 1670             1.67000   0.03500  2  1 -1  0 -1  1  0  8
  103122  2  0.150	    2212    -321       0       0       0
  103122  2  0.150	    2112    -311       0       0       0
  103122  2  0.150	    3222    -211       0       0       0
  103122  2  0.150	    3212     111       0       0       0
  103122  2  0.150	    3112     211       0       0       0
  103122  2  0.200	    3122     221       0       0       0
  103122 -2  0.025	    2212    -323       0       0       0
  103122 -2  0.025	    2112    -313       0       0       0
  103214  Sigma 1670              1.67000   0.06000 12  1 -1  0 -1  3  0 19
  103214  2  0.042          2212    -311       0       0       0
  103214  2  0.021          2212    -321       0       0       0
  103214  2  0.021          2112    -311       0       0       0
  103214  2  0.042          2112    -321       0       0       0
  103214  2  0.049          3122     211       0       0       0
  103214  2  0.050          3122     111       0       0       0
  103214  2  0.049          3122    -211       0       0       0
  103214  2  0.100          3222     111       0       0       0
  103214  2  0.100          3222    -211       0       0       0
  103214  2  0.100          3212     211       0       0       0
  103214  2  0.100          3212    -211       0       0       0
  103214  2  0.100          3112     211       0       0       0
  103214  2  0.100          3112     111       0       0       0
  103214  2  0.021          3224     111       0       0       0
  103214  2  0.021          3224    -211       0       0       0
  103214  2  0.021          3214     211       0       0       0
  103214  2  0.021          3214    -211       0       0       0
  103214  2  0.021          3114     211       0       0       0
  103214  2  0.021          3114     111       0       0       0
   10115  Pion2 1670              1.67220   0.26000 15  0  0  0 -1  3  0 26
   10115  2  0.182	     225     211       0       0       0
   10115  2  0.182	     225     111       0       0       0
   10115  2  0.182	     225    -211       0       0       0
   10115  2  0.050	     213     111       0       0       0
   10115  2  0.050	     113     211       0       0       0
   10115  2  0.050	     213    -211       0       0       0
   10115  2  0.050	    -213     211       0       0       0
   10115  2  0.050	     113    -211       0       0       0
   10115  2  0.050	    -213     111       0       0       0
   10115  3  0.020	     211     211    -211       0       0
   10115  3  0.010	     211     111     111       0       0
   10115  3  0.020	     211     111    -211       0       0
   10115  3  0.010	     111     111     111       0       0
   10115  3  0.020	     211    -211    -211       0       0
   10115  3  0.010	     111     111    -211       0       0
   10115  2  0.006	     321    -313       0       0       0
   10115  2  0.003	     321    -323       0       0       0
   10115  2  0.003	     311    -313       0       0       0
   10115  2  0.006	     311    -323       0       0       0
   10115  2  0.006	    -321     313       0       0       0
   10115  2  0.003	    -321     323       0       0       0
   10115  2  0.003	    -311     313       0       0       0
   10115  2  0.006	    -311     323       0       0       0
   10115  2  0.009	     223     213       0       0       0
   10115  2  0.010	     223     113       0       0       0
   10115  2  0.009	     223    -213       0       0       0
    3334  Omega                   1.67245   0.00000  4  1 -3  0  1  1 -1  1
    3334  1  1.000          3334       0       0       0       0
  102116  N 1675                  1.67500   0.14500 12  1  0  0 -1  2  0 16
  102116  2  0.160          2212    -211       0       0       0
  102116  2  0.080          2212     111       0       0       0
  102116  2  0.080          2112     111       0       0       0
  102116  2  0.160          2112     211       0       0       0
  102116  2  0.005          2212     221       0       0       0
  102116  2  0.005          2112     221       0       0       0
  102116  2  0.105          2224    -211       0       0       0
  102116  2  0.070          2214     111       0       0       0
  102116  2  0.035          2114     211       0       0       0
  102116  2  0.035          2214    -211       0       0       0
  102116  2  0.070          2114     111       0       0       0
  102116  2  0.105          1114     211       0       0       0
  102116  3  0.030          2212     211    -211       0       0
  102116  3  0.015          2212     111     111       0       0
  102116  3  0.015          2112     211    -211       0       0
  102116  3  0.030          2112     111     111       0       0
  200333  phi 1680                1.68000   0.15000  3  0  0  0 -1  1  0  4
  200333  2  0.250           323    -321       0       0       0
  200333  2  0.250           313    -311       0       0       0
  200333  2  0.250          -323     321       0       0       0
  200333  2  0.250          -313     311       0       0       0
  201126  N 1680                  1.68500   0.12000 12  1  0  0  1  2  0 16
  201126  2  0.224          2212    -211       0       0       0
  201126  2  0.112          2212     111       0       0       0
  201126  2  0.112          2112     111       0       0       0
  201126  2  0.224          2112     211       0       0       0
  201126  2  0.002          2212     221       0       0       0
  201126  2  0.002          2112     221       0       0       0
  201126  2  0.045          2224    -211       0       0       0
  201126  2  0.030          2214     111       0       0       0
  201126  2  0.015          2114     211       0       0       0
  201126  2  0.015          2214    -211       0       0       0
  201126  2  0.030          2114     111       0       0       0
  201126  2  0.045          1114     211       0       0       0
  201126  3  0.048          2212     211    -211       0       0
  201126  3  0.024          2212     111     111       0       0
  201126  3  0.048          2112     211    -211       0       0
  201126  3  0.024          2112     111     111       0       0
     117  rho3 1690               1.68880   0.16100 21  0  0  0 -1  3  0 19
     117  4  0.189           211     211     111    -211       0
     117  4  0.190           211     111     111    -211       0
     117  4  0.189           211     111    -211    -211       0
     117  2  0.045           223     211       0       0       0
     117  2  0.045           223     111       0       0       0
     117  2  0.045           223    -211       0       0       0
     117  2  0.079           211     111       0       0       0
     117  2  0.079           211    -211       0       0       0
     117  2  0.079           111    -211       0       0       0
     117  3  0.007           321    -321     211       0       0
     117  3  0.007           311    -311     211       0       0
     117  3  0.007           321    -321     111       0       0
     117  3  0.007           311    -311     111       0       0
     117  3  0.007           321    -321    -211       0       0
     117  3  0.007           311    -311    -211       0       0
     117  2  0.006           321    -311       0       0       0
     117  2  0.003           321    -321       0       0       0
     117  2  0.003           311    -311       0       0       0
     117  2  0.006           311    -321       0       0       0
  103124  Lambda 1690             1.69000   0.06000  4  1 -1  0 -1  1  0 10
  103124  2  0.125	    2212    -321       0       0       0
  103124  2  0.125	    2112    -311       0       0       0
  103124  2  0.100	    3222    -211       0       0       0
  103124  2  0.100	    3212     111       0       0       0
  103124  2  0.100	    3112     211       0       0       0
  103124  3  0.160	    3122     211    -211       0       0
  103124  3  0.080	    3122     111     111       0       0
  103124  3  0.070	    3222     111    -211       0       0
  103124  3  0.070	    3212     211    -211       0       0
  103124  3  0.070	    3112     211     111       0       0
  103322  Xsi 1690                1.69000   0.02500  4  1 -2  0 -1  2  0 10
  103322  2  0.149	    3122    -321       0       0       0
  103322  2  0.149	    3122    -311       0       0       0
  103322  2  0.214	    3222    -321       0       0       0
  103322 -2  0.107	    3212    -311       0       0       0
  103322  2  0.107	    3212    -321       0       0       0
  103322 -2  0.214	    3112    -311       0       0       0
  103322  2  0.020	    3312     211       0       0       0
  103322  2  0.010	    3322     111       0       0       0
  103322  2  0.010	    3312     111       0       0       0
  103322  2  0.020	    3322    -211       0       0       0
  102114  Delta 1700              1.71000   0.30000 16  1  0  0 -1  4  0 32
  102114  2  0.054          2212     211       0       0       0
  102114  2  0.036          2212     111       0       0       0
  102114  2  0.018          2212    -211       0       0       0
  102114  2  0.018          2112     211       0       0       0
  102114  2  0.036          2112     111       0       0       0
  102114  2  0.054          2112    -211       0       0       0
  102114  2  0.081          2224     111       0       0       0
  102114  2  0.054          2214     211       0       0       0
  102114  2  0.054          2224    -211       0       0       0
  102114  2  0.009          2214     111       0       0       0
  102114  2  0.072          2114     211       0       0       0
  102114  2  0.072          2214    -211       0       0       0
  102114  2  0.009          2114     111       0       0       0
  102114  2  0.054          1114     211       0       0       0
  102114  2  0.054          2114    -211       0       0       0
  102114  2  0.081          1114     111       0       0       0
  102114 -2  0.023          2212     213       0       0       0
  102114 -2  0.015          2212     113       0       0       0
  102114 -2  0.007          2212    -213       0       0       0
  102114 -2  0.007          2112     213       0       0       0
  102114 -2  0.015          2112     113       0       0       0
  102114 -2  0.023          2112    -213       0       0       0
  102114  2  0.020        101124     211       0       0       0
  102114  2  0.020        101124     111       0       0       0
  102114  2  0.020        101124    -211       0       0       0
  102114  2  0.006        101122     211       0       0       0
  102114  2  0.006        101122     111       0       0       0
  102114  2  0.006        101122    -211       0       0       0
  102114 -2  0.019          2224     221       0       0       0
  102114 -2  0.019          2214     221       0       0       0
  102114 -2  0.019          2114     221       0       0       0
  102114 -2  0.019          1114     221       0       0       0
  211122  N 1710                  1.71000   0.14000  4  1  0  0  1  2  0 23
  211122  2  0.050          2212    -211       0       0       0
  211122  2  0.025          2112     111       0       0       0
  211122  2  0.025          2212     111       0       0       0
  211122  2  0.050          2112     211       0       0       0
  211122  2  0.150          2212     221       0       0       0
  211122  2  0.150          2112     221       0       0       0
  211122 -2  0.015          2212     223       0       0       0
  211122 -2  0.015          2112     223       0       0       0
  211122  2  0.071          3122     321       0       0       0
  211122  2  0.071          3122     311       0       0       0
  211122  2  0.050        101122     211       0       0       0
  211122  2  0.050        101122     111       0       0       0
  211122  2  0.050        101122    -211       0       0       0
  211122  2  0.015          2224    -211       0       0       0
  211122  2  0.010          2214     111       0       0       0
  211122  2  0.005          2114     211       0       0       0
  211122  2  0.005          2214    -211       0       0       0
  211122  2  0.010          2114     111       0       0       0
  211122  2  0.015          1114     211       0       0       0
  211122 -2  0.056          2212    -213       0       0       0
  211122 -2  0.028          2112     113       0       0       0
  211122 -2  0.028          2212     113       0       0       0
  211122 -2  0.056          2112     213       0       0       0
   30323  K* 1680                 1.71800   0.32200  6  0  1  0 -1  2  0 12
   30323  2  0.129           311     211       0       0       0
   30323  2  0.065	     321     111       0       0       0
   30323  2  0.065	     311     111       0       0       0
   30323  2  0.129	     321    -211       0       0       0
   30323  2  0.104	     311     213       0       0       0
   30323  2  0.052	     321     113       0       0       0
   30323  2  0.052	     311     113       0       0       0
   30323  2  0.104	     321    -213       0       0       0
   30323  2  0.100	     313     211       0       0       0
   30323  2  0.050	     323     111       0       0       0
   30323  2  0.050	     313     111       0       0       0
   30323  2  0.100	     323    -211       0       0       0
  -30323  Anti K* 1680            1.71800   0.32200  6  0 -1  0 -1  2  0 12
  -30323  2  0.129          -311    -211       0       0       0
  -30323  2  0.065	    -321     111       0       0       0
  -30323  2  0.065	    -311     111       0       0       0
  -30323  2  0.129	    -321     211       0       0       0
  -30323  2  0.104	    -311    -213       0       0       0
  -30323  2  0.052	    -321     113       0       0       0
  -30323  2  0.052	    -311     113       0       0       0
  -30323  2  0.104	    -321     213       0       0       0
  -30323  2  0.100	    -313    -211       0       0       0
  -30323  2  0.050	    -323     111       0       0       0
  -30323  2  0.050	    -313     111       0       0       0
  -30323  2  0.100	    -323     211       0       0       0
   30113  rho 1700                1.72000   0.25000  9  0  0  0 -1  3  0 12
   30113  2  0.030           213     111       0       0       0
   30113  2  0.030           113     211       0       0       0
   30113  2  0.030           213    -211       0       0       0
   30113  2  0.030          -213     211       0       0       0
   30113  2  0.030           113    -211       0       0       0
   30113  2  0.030          -213     111       0       0       0
   30113  3  0.182           213     211    -211       0       0
   30113  3  0.091           213     111     111       0       0
   30113  3  0.182           113     211    -211       0       0
   30113  3  0.092           113     111     111       0       0
   30113  3  0.182          -213     211    -211       0       0
   30113  3  0.091          -213     111     111       0       0
  112114  N 1700                  1.72000   0.20000  8  1  0  0 -1  2  0 19
  112114  2  0.040          2212    -211       0       0       0
  112114  2  0.020          2212     111       0       0       0
  112114  2  0.020          2112     111       0       0       0
  112114  2  0.040          2112     211       0       0       0
  112114 -2  0.095          2212     223       0       0       0
  112114 -2  0.095          2112     223       0       0       0
  112114  2  0.141          2224    -211       0       0       0
  112114  2  0.094          2214     111       0       0       0
  112114  2  0.047          2114     211       0       0       0
  112114  2  0.047          2214    -211       0       0       0
  112114  2  0.094          2114     111       0       0       0
  112114  2  0.141          1114     211       0       0       0
  112114  2  0.022        202112     211       0       0       0
  112114  2  0.022        202112     111       0       0       0
  112114  2  0.022        202112    -211       0       0       0
  112114  3  0.020          2212     211    -211       0       0
  112114  3  0.010          2212     111     111       0       0
  112114  3  0.020          2112     211    -211       0       0
  112114  3  0.010          2112     111     111       0       0
  201124  N 1720                  1.72000   0.25000  8  1  0  0  1  2  0 23
  201124  2  0.036          2212    -211       0       0       0
  201124  2  0.018          2212     111       0       0       0
  201124  2  0.018          2112     111       0       0       0
  201124  2  0.036          2112     211       0       0       0
  201124  2  0.015          2212     221       0       0       0
  201124  2  0.015          2112     221       0       0       0
  201124 -2  0.096          2212     223       0       0       0
  201124 -2  0.096          2112     223       0       0       0
  201124  2  0.020          3122     321       0       0       0
  201124  2  0.020          3122     311       0       0       0
  201124  2  0.135          2224    -211       0       0       0
  201124  2  0.090          2214     111       0       0       0
  201124  2  0.045          2114     211       0       0       0
  201124  2  0.045          2214    -211       0       0       0
  201124  2  0.090          2114     111       0       0       0
  201124  2  0.135          1114     211       0       0       0
  201124  3  0.020          2212     211    -211       0       0
  201124  3  0.010          2212     111     111       0       0
  201124  3  0.020          2112     211    -211       0       0
  201124  3  0.010          2112     111     111       0       0
  201124  2  0.010        101124     211       0       0       0
  201124  2  0.010        101124     111       0       0       0
  201124  2  0.010        101124    -211       0       0       0
  210221  f0 1710                 1.72300   0.13900  1  0  0  0  1  1  0  6
  210221  2  0.210           321    -321       0       0       0
  210221  2  0.210           311    -311       0       0       0
  210221  2  0.240           221     221       0       0       0
  210221  2  0.140           211    -211       0       0       0
  210221  2  0.070           111    -111       0       0       0
  210221  2  0.130           223     223       0       0       0
  113212  Sigma 1750              1.75000   0.09000  6  1 -1  0 -1  3  0 11
  113212  2  0.130          2212    -311       0       0       0
  113212  2  0.065          2212    -321       0       0       0
  113212  2  0.065          2112    -311       0       0       0
  113212  2  0.130          2112    -321       0       0       0
  113212  2  0.173          3222     221       0       0       0
  113212  2  0.174          3212     221       0       0       0
  113212  2  0.173          3112     221       0       0       0
  113212 -2  0.030          2212    -313       0       0       0
  113212 -2  0.015          2212    -323       0       0       0
  113212 -2  0.015          2112    -313       0       0       0
  113212 -2  0.030          2112    -323       0       0       0
   10325  K2 1770                 1.77300   0.18600 10  0  1  0 -1  2  0 10
   10325  2  0.010           315     211       0       0       0
   10325  2  0.005	     325     111       0       0       0
   10325  2  0.005	     315     111       0       0       0
   10325  2  0.010	     325    -211       0       0       0   
   10325  2  0.070	     313     211       0       0       0
   10325  2  0.035	     323     111       0       0       0
   10325  2  0.035	     313     111       0       0       0
   10325  2  0.070	     323    -211       0       0       0   
   10325  2  0.380	     321     225       0       0       0
   10325 -2  0.380	     311     225       0       0       0
  -10325  Anti K2 1770            1.77300   0.18600 10  0 -1  0 -1  2  0 10
  -10325  2  0.010          -315    -211       0       0       0
  -10325  2  0.005	    -325     111       0       0       0
  -10325  2  0.005	    -315     111       0       0       0
  -10325  2  0.010	    -325     211       0       0       0  
  -10325  2  0.070	    -313    -211       0       0       0
  -10325  2  0.035	    -323     111       0       0       0
  -10325  2  0.035	    -313     111       0       0       0
  -10325  2  0.070	    -323     211       0       0       0
  -10325  2  0.380	    -321     225       0       0       0
  -10325 -2  0.380	    -311     225       0       0       0
  103216  Sigma 1775              1.77500   0.12000 18  1 -1  0 -1  3  0 22
  103216  2  0.140          2212    -311       0       0       0
  103216  2  0.070          2212    -321       0       0       0
  103216  2  0.070          2112    -311       0       0       0
  103216  2  0.140          2112    -321       0       0       0
  103216  2  0.060          3122     211       0       0       0
  103216  2  0.060          3122     111       0       0       0
  103216  2  0.060          3122    -211       0       0       0
  103216  2  0.009          3222     111       0       0       0
  103216  2  0.009          3222    -211       0       0       0
  103216  2  0.009          3212     211       0       0       0
  103216  2  0.009          3212    -211       0       0       0
  103216  2  0.009          3112     211       0       0       0
  103216  2  0.009          3112     111       0       0       0
  103216  2  0.020          3224     111       0       0       0
  103216  2  0.020          3224    -211       0       0       0
  103216  2  0.020          3214     211       0       0       0
  103216  2  0.020          3214    -211       0       0       0
  103216  2  0.020          3114     211       0       0       0
  103216  2  0.020          3114     111       0       0       0
  103216  2  0.075        102134     211       0       0       0
  103216  2  0.076        102134     111       0       0       0
  103216  2  0.075        102134    -211       0       0       0
     327  K3* 1780                1.77600   0.15900 14  0  1  0 -1  2  0 14
     327  2  0.104           311     213       0       0       0
     327  2  0.052	     321     113       0       0       0
     327  2  0.052	     311     113       0       0       0
     327  2  0.104	     321    -213       0       0       0
     327  2  0.066	     313     211       0       0       0
     327  2  0.033	     323     111       0       0       0
     327  2  0.033	     313     111       0       0       0
     327  2  0.066	     323    -211       0       0       0     
     327  2  0.062	     311     211       0       0       0
     327  2  0.031	     321     111       0       0       0
     327  2  0.031	     311     111       0       0       0
     327  2  0.062	     321    -211       0       0       0
     327  2  0.152	     321     221       0       0       0
     327  2  0.152	     311     221       0       0       0
    -327  Anti K3* 1780           1.77600   0.15900 14  0 -1  0 -1  2  0 14
    -327  2  0.104          -311    -213       0       0       0
    -327  2  0.052	    -321     113       0       0       0
    -327  2  0.052	    -311     113       0       0       0
    -327  2  0.104	    -321     213       0       0       0    
    -327  2  0.066	    -313    -211       0       0       0
    -327  2  0.033	    -323     111       0       0       0
    -327  2  0.033	    -313     111       0       0       0
    -327  2  0.066	    -323     211       0       0       0    
    -327  2  0.062	    -311    -211       0       0       0
    -327  2  0.031	    -321     111       0       0       0
    -327  2  0.031	    -311     111       0       0       0
    -327  2  0.062	    -321     211       0       0       0    
    -327  2  0.152	    -321     221       0       0       0
    -327  2  0.152	    -311     221       0       0       0
  123122  Lambda 1800             1.80000   0.30000  2  1 -1  0 -1  1  0 11
  123122  2  0.200	    2212    -321       0       0       0
  123122  2  0.200	    2112    -311       0       0       0
  123122  2  0.067	    3222    -211       0       0       0
  123122  2  0.067	    3212     111       0       0       0
  123122  2  0.067	    3112     211       0       0       0
  123122  2  0.067	    3224    -211       0       0       0
  123122  2  0.067	    3214     111       0       0       0
  123122  2  0.067	    3114     211       0       0       0
  123122  2  0.060	    3122     221       0       0       0
  123122 -2  0.069	    2212    -323       0       0       0
  123122 -2  0.069	    2112    -313       0       0       0
  213122  Lambda 1810             1.81000   0.15000  2  1 -1  0  1  1  0  7
  213122  2  0.180	    2212    -321       0       0       0
  213122  2  0.180	    2112    -311       0       0       0
  213122  2  0.080	    3222    -211       0       0       0
  213122  2  0.080	    3212     111       0       0       0
  213122  2  0.080	    3112     211       0       0       0
  213122 -2  0.200	    2212    -323       0       0       0
  213122 -2  0.200	    2112    -313       0       0       0
  300111  Pion 1800               1.81200   0.20800  3  0  0  0 -1  3  0 25
  300111  3  0.072           211     211    -211       0       0
  300111  3  0.036           211     111     111       0       0
  300111  3  0.072           211     111    -211       0       0
  300111  3  0.036           111     111     111       0       0
  300111  3  0.072           211    -211    -211       0       0
  300111  3  0.036           111     111    -211       0       0
  300111  2  0.048       9010221     211       0       0       0
  300111  2  0.048       9010221     111       0       0       0
  300111  2  0.048       9010221    -211       0       0       0
  300111  2  0.026         10221     211       0       0       0
  300111  2  0.026         10221     111       0       0       0
  300111  2  0.026         10221    -211       0       0       0
  300111  2  0.076       9000211     221       0       0       0
  300111  2  0.076       9000111     221       0       0       0
  300111  2  0.076      -9000211     221       0       0       0
  300111  2  0.015         10331     211       0       0       0
  300111  2  0.015         10331     111       0       0       0
  300111  2  0.015         10331    -211       0       0       0
  300111  3  0.027           331     221     211       0       0
  300111  3  0.027           331     221     111       0       0
  300111  3  0.027           331     221    -211       0       0
  300111 -2  0.025         10321    -321       0       0       0
  300111 -2  0.025         10321    -311       0       0       0
  300111 -2  0.025        -10321     321       0       0       0
  300111 -2  0.025        -10321     311       0       0       0
   20325  K2 1820                 1.81900   0.26400 10  0  1  0 -1  2  0 10
   20325  2  0.260           315     211       0       0       0
   20325  2  0.130	     325     111       0       0       0
   20325  2  0.130	     315     111       0       0       0
   20325  2  0.260	     325    -211       0       0       0
   20325  2  0.020	     313     211       0       0       0
   20325  2  0.010	     323     111       0       0       0
   20325  2  0.010	     313     111       0       0       0
   20325  2  0.020	     323    -211       0       0       0
   20325  2  0.080	     321     225       0       0       0
   20325  2  0.080	     311     225       0       0       0
  -20325  Anti K2 1820            1.81900   0.26400 10  0 -1  0 -1  2  0 10
  -20325  2  0.260          -315    -211       0       0       0
  -20325  2  0.130	    -325     111       0       0       0
  -20325  2  0.130	    -315     111       0       0       0
  -20325  2  0.260	    -325     211       0       0       0  
  -20325  2  0.020	    -313    -211       0       0       0
  -20325  2  0.010	    -323     111       0       0       0
  -20325  2  0.010	    -313     111       0       0       0
  -20325  2  0.020	    -323     211       0       0       0
  -20325  2  0.080	    -321     225       0       0       0
  -20325  2  0.080	    -311     225       0       0       0
  203126  Lambda 1820             1.82000   0.08000  6  1 -1  0  1  1  0 10
  203126  2  0.375	    2212    -321       0       0       0
  203126  2  0.375	    2112    -311       0       0       0
  203126  2  0.040	    3222    -211       0       0       0
  203126  2  0.040	    3212     111       0       0       0
  203126  2  0.040	    3112     211       0       0       0
  203126  2  0.030	    3224    -211       0       0       0
  203126  2  0.030	    3214     111       0       0       0
  203126  2  0.030	    3114     211       0       0       0
  203126 -2  0.020	    2212    -323       0       0       0
  203126 -2  0.020	    2112    -313       0       0       0
  103324  Xsi 1820                1.82300   0.02400  8  1 -2  0 -1  2  0 14
  103324  2  0.128	    3122    -311       0       0       0
  103324  2  0.128	    3122    -321       0       0       0
  103324  2  0.128	    3222    -321       0       0       0
  103324  2  0.064	    3212    -311       0       0       0
  103324  2  0.064	    3212    -321       0       0       0
  103324  2  0.128	    3112    -311       0       0       0
  103324  2  0.060	    3312     211       0       0       0
  103324  2  0.030	    3322     111       0       0       0
  103324  2  0.030	    3312     111       0       0       0
  103324  2  0.060	    3322    -211       0       0       0
  103324  2  0.060	    3314     211       0       0       0
  103324  2  0.030	    3324     111       0       0       0
  103324  2  0.030	    3314     111       0       0       0
  103324  2  0.060	    3324    -211       0       0       0
  103126  Lambda 1830             1.83000   0.09500  6  1 -1  0 -1  1  0  8
  103126  2  0.020	    2212    -321       0       0       0
  103126  2  0.020	    2112    -311       0       0       0
  103126  2  0.160	    3222    -211       0       0       0
  103126  2  0.160	    3212     111       0       0       0
  103126  2  0.160	    3112     211       0       0       0
  103126  2  0.160	    3224    -211       0       0       0
  103126  2  0.160	    3214     111       0       0       0
  103126  2  0.160	    3114     211       0       0       0
     337  phi3 1850               1.85400   0.08700  7  0  0  0 -1  1  0  6
     337  2  0.322           321    -321       0       0       0
     337  2  0.322           311    -311       0       0       0
     337  2  0.089           323    -321       0       0       0
     337  2  0.089           313    -311       0       0       0
     337  2  0.089          -323     321       0       0       0
     337  2  0.089          -313     311       0       0       0
  302112  Delta 1900              1.86000   0.25000  8  1  0  0 -1  4  0 28
  302112  2  0.018          2212     211       0       0       0
  302112  2  0.012          2212     111       0       0       0
  302112  2  0.006          2212    -211       0       0       0
  302112  2  0.006          2112     211       0       0       0
  302112  2  0.012          2112     111       0       0       0
  302112  2  0.018          2112    -211       0       0       0
  302112  2  0.063          2224     111       0       0       0
  302112  2  0.042          2214     211       0       0       0
  302112  2  0.042          2224    -211       0       0       0
  302112  2  0.007          2214     111       0       0       0
  302112  2  0.056          2114     211       0       0       0
  302112  2  0.056          2214    -211       0       0       0
  302112  2  0.007          2114     111       0       0       0
  302112  2  0.042          1114     211       0       0       0
  302112  2  0.042          2114    -211       0       0       0
  302112  2  0.063          1114     111       0       0       0
  302112  2  0.070          2212     213       0       0       0
  302112  2  0.023          2212     113       0       0       0
  302112  2  0.047          2212    -213       0       0       0
  302112  2  0.047          2112     213       0       0       0
  302112  2  0.023          2112     113       0       0       0
  302112  2  0.070          2112    -213       0       0       0
  302112  2  0.060        202112     211       0       0       0
  302112  2  0.060        202112     111       0       0       0
  302112  2  0.060        202112    -211       0       0       0
  302112  2  0.016        101124     211       0       0       0
  302112  2  0.016        101124     111       0       0       0
  302112  2  0.016        101124    -211       0       0       0
  302114  N 1875                  1.87500   0.20000  8  1  0  0 -1  2  0 19
  302114  2  0.030          2212    -211       0       0       0
  302114  2  0.015          2212     111       0       0       0
  302114  2  0.015          2112     111       0       0       0
  302114  2  0.030          2112     211       0       0       0
  302114  2  0.086          2212     223       0       0       0
  302114  2  0.086          2112     223       0       0       0
  302114  2  0.057          2224    -211       0       0       0
  302114  2  0.038          2214     111       0       0       0
  302114  2  0.019          2114     211       0       0       0
  302114  2  0.019          2214    -211       0       0       0
  302114  2  0.038          2114     111       0       0       0
  302114  2  0.057          1114     211       0       0       0
  302114  3  0.150          2212     211    -211       0       0
  302114  3  0.075          2212     111     111       0       0
  302114  3  0.150          2112     211    -211       0       0
  302114  3  0.075          2112     111     111       0       0
  302114  2  0.020        202112     211       0       0       0
  302114  2  0.020        202112     111       0       0       0
  302114  2  0.020        202112    -211       0       0       0
  221122  N 1880                  1.88000   0.30000  4  1  0  0  1  2  0 27
  221122  2  0.010          2212     111       0       0       0
  221122  2  0.020          2112     211       0       0       0
  221122  2  0.010          2112     111       0       0       0
  221122  2  0.020          2212    -211       0       0       0
  221122  2  0.080          2212     221       0       0       0
  221122  2  0.080          2112     221       0       0       0
  221122  2  0.078          2212     223       0       0       0
  221122  2  0.078          2112     223       0       0       0
  221122  2  0.078          3122     321       0       0       0
  221122  2  0.078          3122     311       0       0       0
  221122  2  0.040          3222     311       0       0       0
  221122  2  0.020          3212     321       0       0       0
  221122  2  0.040          3112     321       0       0       0
  221122  2  0.020          3212     311       0       0       0
  221122  2  0.045          2224    -211       0       0       0
  221122  2  0.030          2214     111       0       0       0
  221122  2  0.015          2114     211       0       0       0
  221122  2  0.015          2214    -211       0       0       0
  221122  2  0.030          2114     111       0       0       0
  221122  2  0.045          1114     211       0       0       0
  221122  3  0.040          2212     211    -211       0       0
  221122  3  0.020          2212     111     111       0       0
  221122  3  0.040          2112     211    -211       0       0
  221122  3  0.020          2112     111     111       0       0
  221122  2  0.016        101122     211       0       0       0
  221122  2  0.016        101122     111       0       0       0
  221122  2  0.016        101122    -211       0       0       0
  202116  Delta 1905              1.88000   0.33000 24  1  0  0  1  4  0 23
  202116  2  0.030          2212     211       0       0       0
  202116  2  0.020          2212     111       0       0       0
  202116  2  0.010          2212    -211       0       0       0
  202116  2  0.010          2112     211       0       0       0
  202116  2  0.020          2112     111       0       0       0
  202116  2  0.030          2112    -211       0       0       0
  202116  2  0.117          2224     111       0       0       0
  202116  2  0.078          2214     211       0       0       0
  202116  2  0.078          2224    -211       0       0       0
  202116  2  0.013          2214     111       0       0       0
  202116  2  0.104          2114     211       0       0       0
  202116  2  0.104          2214    -211       0       0       0
  202116  2  0.013          2114     111       0       0       0
  202116  2  0.078          1114     211       0       0       0
  202116  2  0.078          2114    -211       0       0       0
  202116  2  0.117          1114     111       0       0       0
  202116  2  0.020        201126     211       0       0       0
  202116  2  0.020        201126     111       0       0       0
  202116  2  0.020        201126    -211       0       0       0
  202116  2  0.010          2224     221       0       0       0
  202116  2  0.010          2214     221       0       0       0
  202116  2  0.010          2114     221       0       0       0
  202116  2  0.010          1114     221       0       0       0
  203124  Lambda 1890             1.89000   0.10000  4  1 -1  0  1  1  0 10
  203124  2  0.200	    2212    -321       0       0       0
  203124  2  0.200	    2112    -311       0       0       0
  203124  2  0.034	    3222    -211       0       0       0
  203124  2  0.034	    3212     111       0       0       0
  203124  2  0.034	    3112     211       0       0       0
  203124  2  0.080	    3224    -211       0       0       0
  203124  2  0.080	    3214     111       0       0       0
  203124  2  0.080	    3114     211       0       0       0
  203124  2  0.129	    2212    -323       0       0       0
  203124  2  0.129	    2112    -313       0       0       0
 9010115  Pion2 1880              1.89500   0.23500 15  0  0  0 -1  3  0  3
 9010115  3  0.333           221     221     211       0       0
 9010115  3  0.334           221     221     111       0       0
 9010115  3  0.333           221     221    -211       0       0
  301122  N 1895                  1.89500   0.12000  4  1  0  0 -1  2  0 31
  301122  2  0.013          2212     111       0       0       0
  301122  2  0.026          2112     211       0       0       0
  301122  2  0.013          2112     111       0       0       0
  301122  2  0.026          2212    -211       0       0       0
  301122  2  0.096          2212     221       0       0       0
  301122  2  0.096          2112     221       0       0       0
  301122 -2  0.077          2212     331       0       0       0
  301122 -2  0.077          2112     331       0       0       0
  301122  2  0.085          2212     223       0       0       0
  301122  2  0.085          2112     223       0       0       0
  301122  2  0.075          3122     321       0       0       0
  301122  2  0.075          3122     311       0       0       0
  301122  2  0.030          3222     311       0       0       0
  301122  2  0.015          3212     321       0       0       0
  301122  2  0.030          3112     321       0       0       0
  301122  2  0.015          3212     311       0       0       0
  301122  2  0.012          2224    -211       0       0       0
  301122  2  0.008          2214     111       0       0       0
  301122  2  0.004          2114     211       0       0       0
  301122  2  0.004          2214    -211       0       0       0
  301122  2  0.008          2114     111       0       0       0
  301122  2  0.012          1114     211       0       0       0
  301122  2  0.010          2212     113       0       0       0
  301122  2  0.020          2112     213       0       0       0
  301122  2  0.010          2112     113       0       0       0
  301122  2  0.020          2212    -213       0       0       0
  301122 -2  0.020          3122     323       0       0       0
  301122 -2  0.020          3122     313       0       0       0
  301122  2  0.006        202112     111       0       0       0
  301122  2  0.006        202112     211       0       0       0
  301122  2  0.006        202112    -211       0       0       0
  212112  Delta 1910              1.90000   0.30000  8  1  0  0  1  4  0 29
  212112  2  0.054          2212     211       0       0       0
  212112  2  0.036          2212     111       0       0       0
  212112  2  0.018          2212    -211       0       0       0
  212112  2  0.018          2112     211       0       0       0
  212112  2  0.036          2112     111       0       0       0
  212112  2  0.054          2112    -211       0       0       0  
  212112  2  0.021          3222     321       0       0       0
  212112  2  0.007          3222     311       0       0       0
  212112  2  0.014          3212     321       0       0       0
  212112  2  0.014          3212     311       0       0       0
  212112  2  0.007          3112     321       0       0       0
  212112  2  0.021          3112     311       0       0       0
  212112  2  0.081          2224     111       0       0       0
  212112  2  0.054          2214     211       0       0       0
  212112  2  0.054          2224    -211       0       0       0
  212112  2  0.009          2214     111       0       0       0
  212112  2  0.072          2114     211       0       0       0
  212112  2  0.072          2214    -211       0       0       0
  212112  2  0.009          2114     111       0       0       0
  212112  2  0.054          1114     211       0       0       0
  212112  2  0.054          2114    -211       0       0       0
  212112  2  0.081          1114     111       0       0       0
  212112  2  0.020        202112     211       0       0       0
  212112  2  0.020        202112     111       0       0       0
  212112  2  0.020        202112    -211       0       0       0
  212112  2  0.025          2224     221       0       0       0
  212112  2  0.025          2214     221       0       0       0
  212112  2  0.025          2114     221       0       0       0
  212112  2  0.025          1114     221       0       0       0
  203216  Sigma 1915              1.91500   0.12000 18  1 -1  0  1  3  0 19
  203216  2  0.050          2212    -311       0       0       0
  203216  2  0.025          2212    -321       0       0       0
  203216  2  0.025          2112    -311       0       0       0
  203216  2  0.050          2112    -321       0       0       0
  203216  2  0.041          3122     211       0       0       0
  203216  2  0.042          3122     111       0       0       0
  203216  2  0.041          3122    -211       0       0       0
  203216  2  0.113          3222     111       0       0       0
  203216  2  0.113          3222    -211       0       0       0
  203216  2  0.113          3212     211       0       0       0
  203216  2  0.113          3212    -211       0       0       0
  203216  2  0.113          3112     211       0       0       0
  203216  2  0.113          3112     111       0       0       0
  203216  2  0.008          3224     111       0       0       0
  203216  2  0.008          3224    -211       0       0       0
  203216  2  0.008          3214     211       0       0       0
  203216  2  0.008          3214    -211       0       0       0
  203216  2  0.008          3114     211       0       0       0
  203216  2  0.008          3114     111       0       0       0
  212114  N 1900                  1.92000   0.20000  8  1  0  0  1  2  0 32
  212114  2  0.026          2112     211       0       0       0
  212114  2  0.013          2212     111       0       0       0
  212114  2  0.013          2112     111       0       0       0
  212114  2  0.026          2212    -211       0       0       0
  212114  2  0.023          2212     221       0       0       0
  212114  2  0.023          2112     221       0       0       0
  212114  2  0.023          2212     331       0       0       0
  212114  2  0.023          2112     331       0       0       0
  212114  2  0.044          2212     223       0       0       0
  212114  2  0.044          2112     223       0       0       0
  212114  2  0.044          3122     321       0       0       0
  212114  2  0.044          3122     311       0       0       0
  212114  2  0.014          3222     311       0       0       0
  212114  2  0.007          3212     321       0       0       0
  212114  2  0.007          3212     311       0       0       0
  212114  2  0.014          3112     321       0       0       0
  212114  2  0.102          2224    -211       0       0       0
  212114  2  0.068          2214     111       0       0       0
  212114  2  0.034          2114     211       0       0       0
  212114  2  0.034          2214    -211       0       0       0
  212114  2  0.068          2114     111       0       0       0
  212114  2  0.102          1114     211       0       0       0
  212114  3  0.012          2212     211    -211       0       0
  212114  3  0.006          2212     111     111       0       0
  212114  3  0.012          2112     211    -211       0       0
  212114  3  0.006          2112     111     111       0       0
  212114  2  0.040        101124     211       0       0       0
  212114  2  0.040        101124     111       0       0       0
  212114  2  0.040        101124    -211       0       0       0
  212114  2  0.016        101122     211       0       0       0
  212114  2  0.016        101122     111       0       0       0
  212114  2  0.016        101122    -211       0       0       0
  222114  Delta 1920              1.92000   0.26000 16  1  0  0  1  4  0 26
  222114  2  0.034          2212     211       0       0       0
  222114  2  0.023          2212     111       0       0       0
  222114  2  0.011          2212    -211       0       0       0
  222114  2  0.011          2112     211       0       0       0
  222114  2  0.023          2112     111       0       0       0
  222114  2  0.034          2112    -211       0       0       0
  222114  2  0.108          2224     111       0       0       0
  222114  2  0.072          2214     211       0       0       0
  222114  2  0.072          2224    -211       0       0       0
  222114  2  0.012          2214     111       0       0       0
  222114  2  0.096          2114     211       0       0       0
  222114  2  0.096          2214    -211       0       0       0
  222114  2  0.012          2114     111       0       0       0
  222114  2  0.072          1114     211       0       0       0
  222114  2  0.072          2114    -211       0       0       0
  222114  2  0.108          1114     111       0       0       0
  222114  2  0.027          2224     221       0       0       0
  222114  2  0.027          2214     221       0       0       0
  222114  2  0.027          2114     221       0       0       0
  222114  2  0.027          1114     221       0       0       0
  222114  2  0.009          3222     321       0       0       0
  222114  2  0.003          3222     311       0       0       0
  222114  2  0.006          3212     321       0       0       0
  222114  2  0.006          3212     311       0       0       0
  222114  2  0.003          3112     321       0       0       0
  222114  2  0.009          3112     311       0       0       0
  202118  Delta 1950              1.93000   0.28500 32  1  0  0  1  4  0 19
  202118  2  0.120          2212     211       0       0       0
  202118  2  0.080          2212     111       0       0       0
  202118  2  0.040          2212    -211       0       0       0
  202118  2  0.040          2112     211       0       0       0
  202118  2  0.080          2112     111       0       0       0
  202118  2  0.120          2112    -211       0       0       0
  202118  2  0.063          2224     111       0       0       0
  202118  2  0.042          2214     211       0       0       0
  202118  2  0.042          2224    -211       0       0       0
  202118  2  0.007          2214     111       0       0       0
  202118  2  0.056          2114     211       0       0       0
  202118  2  0.056          2214    -211       0       0       0
  202118  2  0.007          2114     111       0       0       0
  202118  2  0.042          1114     211       0       0       0
  202118  2  0.042          2114    -211       0       0       0
  202118  2  0.063          1114     111       0       0       0
  202118  2  0.033        201126     211       0       0       0
  202118  2  0.034        201126     111       0       0       0
  202118  2  0.033        201126    -211       0       0       0
  123214  Sigma 1940              1.94000   0.22000 12  1 -1  0 -1  3  0 32
  123214  2  0.036          2212    -311       0       0       0
  123214  2  0.018          2212    -321       0       0       0
  123214  2  0.018          2112    -311       0       0       0
  123214  2  0.036          2112    -321       0       0       0
  123214  2  0.050          3122     211       0       0       0
  123214  2  0.050          3122     111       0       0       0
  123214  2  0.050          3122    -211       0       0       0
  123214  2  0.025          3222     111       0       0       0
  123214  2  0.025          3222    -211       0       0       0
  123214  2  0.025          3212     211       0       0       0
  123214  2  0.025          3212    -211       0       0       0
  123214  2  0.025          3112     211       0       0       0
  123214  2  0.025          3112     111       0       0       0
  123214  2  0.025          3224     111       0       0       0
  123214  2  0.025          3224    -211       0       0       0
  123214  2  0.025          3214     211       0       0       0
  123214  2  0.025          3214    -211       0       0       0
  123214  2  0.025          3114     211       0       0       0
  123214  2  0.025          3114     111       0       0       0
  123214  2  0.049        102134     211       0       0       0
  123214  2  0.050        102134     111       0       0       0
  123214  2  0.049        102134    -211       0       0       0
  123214  2  0.036          2224    -321       0       0       0
  123214  2  0.012          2214    -311       0       0       0
  123214  2  0.024          2214    -321       0       0       0
  123214  2  0.024          2114    -311       0       0       0
  123214  2  0.012          2114    -321       0       0       0
  123214  2  0.036          1114    -311       0       0       0
  123214  2  0.050          2212    -313       0       0       0
  123214  2  0.025          2212    -323       0       0       0
  123214  2  0.025          2112    -313       0       0       0
  123214  2  0.050          2112    -323       0       0       0
  300225  f2 1950                 1.94400   0.47200  5  0  0  0  1  1  0  9
  300225  2  0.255           111     111       0       0       0
  300225  2  0.510           211    -211       0       0       0
  300225  2  0.071           221     221       0       0       0
  300225  4  0.066           211    -211     111     111       0
  300225  4  0.026           211     211    -211    -211       0
  300225  2  0.023           321    -321       0       0       0
  300225  2  0.023           311    -311       0       0       0
  300225  2  0.013           323    -323       0       0       0
  300225  2  0.013           313    -313       0       0       0
  301216  Delta 1930              1.95000   0.30000 24  1  0  0 -1  4  0 19
  301216  2  0.030          2212     211       0       0       0
  301216  2  0.020          2212     111       0       0       0
  301216  2  0.010          2212    -211       0       0       0
  301216  2  0.010          2112     211       0       0       0
  301216  2  0.020          2112     111       0       0       0
  301216  2  0.030          2112    -211       0       0       0
  301216  2  0.117          2224     111       0       0       0
  301216  2  0.078          2214     211       0       0       0
  301216  2  0.078          2224    -211       0       0       0
  301216  2  0.013          2214     111       0       0       0
  301216  2  0.104          2114     211       0       0       0
  301216  2  0.104          2214    -211       0       0       0
  301216  2  0.013          2114     111       0       0       0
  301216  2  0.078          1114     211       0       0       0
  301216  2  0.078          2114    -211       0       0       0
  301216  2  0.117          1114     111       0       0       0
  301216  2  0.033        202112     211       0       0       0
  301216  2  0.034        202112     111       0       0       0
  301216  2  0.033        202112    -211       0       0       0
  103326  Xsi 1950                1.95000   0.06000 12  1 -2  0 -1  2  0  6
  103326  2  0.230	    3122    -321       0       0       0
  103326  2  0.230	    3122    -311       0       0       0
  103326  2  0.180	    3312     211       0       0       0
  103326  2  0.090	    3322     111       0       0       0
  103326  2  0.090	    3312     111       0       0       0
  103326  2  0.180	    3322    -211       0       0       0
     119  a4 2040                 1.99500   0.25700 27  0  0  0  1  3  0 20
     119  2  0.053           321    -321       0       0       0
     119  2  0.053           311    -311       0       0       0
     119  2  0.018           213     111       0       0       0
     119  2  0.018           113     211       0       0       0
     119  2  0.018          -213     211       0       0       0
     119  2  0.018           213    -211       0       0       0
     119  2  0.018           113    -211       0       0       0
     119  2  0.018          -213     111       0       0       0
     119  2  0.032           225     211       0       0       0
     119  2  0.032           225     111       0       0       0
     119  2  0.032           225    -211       0       0       0
     119  2  0.025           223     213       0       0       0
     119  2  0.025           223     113       0       0       0
     119  2  0.025           223    -213       0       0       0
     119  2  0.167           221     211       0       0       0
     119  2  0.167           221     111       0       0       0
     119  2  0.167           221    -211       0       0       0
     119  2  0.038           331     211       0       0       0
     119  2  0.038           331     111       0       0       0
     119  2  0.038           331    -211       0       0       0
  200335  f2 2010                 2.01100   0.20200  5  0  0  0  1  1  0  3
  200335 -2  0.300           333     333       0       0       0
  200335  2  0.350           321    -321       0       0       0
  200335  2  0.350           311    -311       0       0       0
     229  f4 2050                 2.01800   0.23700  9  0  0  0  1  1  0  9
     229  2  0.320           223     223       0       0       0
     229  2  0.120           211    -211       0       0       0
     229  2  0.060           111     111       0       0       0
     229  2  0.004           321    -321       0       0       0
     229  2  0.004           311    -311       0       0       0
     229  2  0.002           221     221       0       0       0
     229  2  0.163           115     211       0       0       0
     229  2  0.164           115     111       0       0       0
     229  2  0.163           115    -211       0       0       0
  203326  Xsi 2030                2.02500   0.02000 12  1 -2  0  1  2  0  6
  203326  2  0.110	    3122    -321       0       0       0
  203326  2  0.110	    3122    -311       0       0       0
  203326  2  0.260	    3222    -321       0       0       0
  203326  2  0.130	    3212    -311       0       0       0
  203326  2  0.130	    3212    -321       0       0       0
  203326  2  0.260	    3112    -311       0       0       0
  203218  Sigma 2030              2.03000   0.18000 24  1 -1  0  1  3  0 32
  203218  2  0.074          2212    -311       0       0       0
  203218  2  0.037          2212    -321       0       0       0
  203218  2  0.037          2112    -311       0       0       0
  203218  2  0.074          2112    -321       0       0       0
  203218  2  0.074          3122     211       0       0       0
  203218  2  0.075          3122     111       0       0       0
  203218  2  0.074          3122    -211       0       0       0
  203218  2  0.014          3222     111       0       0       0
  203218  2  0.014          3222    -211       0       0       0
  203218  2  0.014          3212     211       0       0       0
  203218  2  0.014          3212    -211       0       0       0
  203218  2  0.014          3112     211       0       0       0
  203218  2  0.014          3112     111       0       0       0
  203218  2  0.018          3224     111       0       0       0
  203218  2  0.018          3224    -211       0       0       0
  203218  2  0.018          3214     211       0       0       0
  203218  2  0.018          3214    -211       0       0       0
  203218  2  0.018          3114     211       0       0       0
  203218  2  0.018          3114     111       0       0       0
  203218  2  0.055        102134     211       0       0       0
  203218  2  0.055        102134     111       0       0       0
  203218  2  0.055        102134    -211       0       0       0
  203218  2  0.042          2224    -321       0       0       0
  203218  2  0.014          2214    -311       0       0       0
  203218  2  0.028          2214    -321       0       0       0
  203218  2  0.028          2114    -311       0       0       0
  203218  2  0.014          2114    -321       0       0       0
  203218  2  0.042          1114    -311       0       0       0
  203218  2  0.010          2212    -313       0       0       0
  203218  2  0.005          2212    -323       0       0       0
  203218  2  0.005          2112    -313       0       0       0
  203218  2  0.010          2112    -323       0       0       0
     329  K4* 2045                2.04500   0.19800 18  0  1  0  1  2  0 34
     329  2  0.080	     311     211       0       0       0
     329  2  0.040	     321     111       0       0       0
     329  2  0.040	     311     111       0       0       0
     329  2  0.080	     321    -211       0       0       0
     329  3  0.072	     313     211     111       0       0
     329  3  0.036	     323     211    -211       0       0
     329  3  0.036	     313     211    -211       0       0
     329  3  0.072	     323    -211     111       0       0
     329  4  0.070	     323     211     111    -211       0
     329  4  0.010	     313     211     211    -211       0
     329  4  0.010	     313     211     111     111       0
     329  4  0.010	     323     111     111    -211       0
     329  4  0.010	     323     211    -211    -211       0
     329  4  0.070	     313     211     111    -211       0
     329  3  0.036	     321    -213     211       0       0
     329  3  0.016	     321     113     111       0       0
     329  3  0.008	     311     113     211       0       0
     329  3  0.008	     311     213     111       0       0
     329  3  0.004	     321     213    -211       0       0
     329  3  0.004	     311    -213     211       0       0
     329  3  0.008	     321    -213     111       0       0
     329  3  0.008	     321     113    -211       0       0
     329  3  0.016	     311     113     111       0       0
     329  3  0.036	     311     213    -211       0       0
     329  3  0.040	     311     211     223       0       0
     329  3  0.020	     321     111     223       0       0
     329  3  0.020	     311     111     223       0       0
     329  3  0.040	     321    -211     223       0       0
     329  3  0.022	     311     211     333       0       0
     329  3  0.011	     321     111     333       0       0
     329  3  0.011	     311     111     333       0       0
     329  3  0.022	     321    -211     333       0       0
     329  2  0.017	     323     333       0       0       0
     329  2  0.017	     313     333       0       0       0
    -329  Anti K4* 2045           2.04500   0.19800 18  0 -1  0  1  2  0 34
    -329  2  0.080	    -311    -211       0       0       0
    -329  2  0.040	    -321     111       0       0       0
    -329  2  0.040	    -311     111       0       0       0
    -329  2  0.080	    -321     211       0       0       0
    -329  3  0.072	    -313    -211     111       0       0
    -329  3  0.036	    -323     211    -211       0       0
    -329  3  0.036	    -313     211    -211       0       0
    -329  3  0.072	    -323     211     111       0       0
    -329  4  0.070	    -323     211     111    -211       0
    -329  4  0.010	    -313     211    -211    -211       0
    -329  4  0.010	    -313    -211     111     111       0
    -329  4  0.010	    -323     211     111     111       0
    -329  4  0.010	    -323     211     211    -211       0
    -329  4  0.070	    -313     211     111    -211       0
    -329  3  0.036	    -321     213    -211       0       0
    -329  3  0.016	    -321     113     111       0       0
    -329  3  0.008	    -311     113    -211       0       0
    -329  3  0.008	    -311    -213     111       0       0
    -329  3  0.004	    -321    -213     211       0       0
    -329  3  0.004	    -311     213    -211       0       0
    -329  3  0.008	    -321     213     111       0       0
    -329  3  0.008	    -321     113     211       0       0
    -329  3  0.016	    -311     113     111       0       0
    -329  3  0.036	    -311    -213     211       0       0
    -329  3  0.040	    -311    -211     223       0       0
    -329  3  0.020	    -321     111     223       0       0
    -329  3  0.020	    -311     111     223       0       0
    -329  3  0.040	    -321     211     223       0       0
    -329  3  0.022	    -311    -211     333       0       0
    -329  3  0.011	    -321     111     333       0       0
    -329  3  0.011	    -311     111     333       0       0
    -329  3  0.022	    -321     211     333       0       0
    -329  2  0.017	    -323     333       0       0       0
    -329  2  0.017	    -313     333       0       0       0
  311126  N 2060                  2.10000   0.40000 12  1  0  0 -1  2  0 33
  311126  2  0.034          2112     211       0       0       0
  311126  2  0.017          2212     111       0       0       0
  311126  2  0.017          2112     111       0       0       0
  311126  2  0.034          2212    -211       0       0       0
  311126  2  0.027          2212     221       0       0       0
  311126  2  0.027          2112     221       0       0       0
  311126  2  0.032          2212     223       0       0       0
  311126  2  0.032          2112     223       0       0       0
  311126  2  0.016          3222     311       0       0       0
  311126  2  0.008          3212     321       0       0       0
  311126  2  0.008          3212     311       0       0       0
  311126  2  0.016          3112     321       0       0       0
  311126  2  0.024          2224    -211       0       0       0
  311126  2  0.016          2214     111       0       0       0
  311126  2  0.008          2114     211       0       0       0
  311126  2  0.008          2214    -211       0       0       0
  311126  2  0.016          2114     111       0       0       0
  311126  2  0.024          1114     211       0       0       0
  311126  3  0.030          2212     211    -211       0       0
  311126  3  0.015          2212     111     111       0       0
  311126  3  0.030          2112     211    -211       0       0
  311126  3  0.015          2112     111     111       0       0
  311126  2  0.006          3122     323       0       0       0
  311126  2  0.006          3122     313       0       0       0
  311126  2  0.046        202112     211       0       0       0
  311126  2  0.046        202112     111       0       0       0
  311126  2  0.046        202112    -211       0       0       0
  311126  2  0.066        101124     211       0       0       0
  311126  2  0.066        101124     111       0       0       0
  311126  2  0.066        101124    -211       0       0       0
  311126  2  0.066        201126     211       0       0       0
  311126  2  0.066        201126     111       0       0       0
  311126  2  0.066        201126    -211       0       0       0
  411122  N 2100                  2.10000   0.26000  4  1  0  0  1  2  0 23
  411122  2  0.040          2112     211       0       0       0
  411122  2  0.020          2212     111       0       0       0
  411122  2  0.020          2112     111       0       0       0
  411122  2  0.040          2212    -211       0       0       0
  411122  2  0.039          2212     331       0       0       0
  411122  2  0.039          2112     331       0       0       0
  411122  2  0.074          2212     223       0       0       0
  411122  2  0.074          2112     223       0       0       0
  411122  2  0.024          2224    -211       0       0       0
  411122  2  0.016          2214     111       0       0       0
  411122  2  0.008          2114     211       0       0       0
  411122  2  0.008          2214    -211       0       0       0
  411122  2  0.016          2114     111       0       0       0
  411122  2  0.024          1114     211       0       0       0
  411122  3  0.066          2212     211    -211       0       0
  411122  3  0.033          2212     111     111       0       0
  411122  3  0.066          2112     211    -211       0       0
  411122  3  0.033          2112     111     111       0       0
  411122  2  0.033          3122     323       0       0       0
  411122  2  0.033          3122     313       0       0       0
  411122  2  0.098        101122     211       0       0       0
  411122  2  0.098        101122     111       0       0       0
  411122  2  0.098        101122    -211       0       0       0
  303128  Lambda 2100             2.10000   0.20000  8  1 -1  0 -1  1  0 11
  303128  2  0.240	    2212    -321       0       0       0
  303128  2  0.240	    2112    -311       0       0       0
  303128  2  0.030	    3222    -211       0       0       0
  303128  2  0.030	    3212     111       0       0       0
  303128  2  0.030	    3112     211       0       0       0
  303128  2  0.040	    3122     221       0       0       0
  303128  2  0.020	    3322     311       0       0       0
  303128  2  0.020	    3312     321       0       0       0
  303128  2  0.110	    3122     223       0       0       0
  303128  2  0.120	    2212    -323       0       0       0
  303128  2  0.120	    2112    -313       0       0       0
  233126  Lambda 2110             2.11000   0.20000  6  1 -1  0  1  1  0  7
  233126  2  0.100	    2212    -321       0       0       0
  233126  2  0.100	    2112    -311       0       0       0
  233126  2  0.110	    3222    -211       0       0       0
  233126  2  0.110	    3212     111       0       0       0
  233126  2  0.110	    3112     211       0       0       0
  233126  2  0.235	    2212    -323       0       0       0
  233126  2  0.235	    2112    -313       0       0       0
  331124  N 2120                  2.12000   0.30000  8  1  0  0 -1  2  0 21
  331124  2  0.034          2112     211       0       0       0
  331124  2  0.017          2212     111       0       0       0
  331124  2  0.017          2112     111       0       0       0
  331124  2  0.034          2212    -211       0       0       0
  331124  2  0.020          2212     331       0       0       0
  331124  2  0.020          2112     331       0       0       0
  331124  2  0.060          2212     223       0       0       0
  331124  2  0.060          2112     223       0       0       0
  331124  2  0.120          2224    -211       0       0       0
  331124  2  0.080          2214     111       0       0       0
  331124  2  0.040          2114     211       0       0       0
  331124  2  0.040          2214    -211       0       0       0
  331124  2  0.080          2114     111       0       0       0
  331124  2  0.120          1114     211       0       0       0
  331124  3  0.036          2212     211    -211       0       0
  331124  3  0.018          2212     111     111       0       0
  331124  3  0.036          2112     211    -211       0       0
  331124  3  0.018          2112     111     111       0       0
  331124  2  0.050        101122     211       0       0       0
  331124  2  0.050        101122     111       0       0       0
  331124  2  0.050        101122    -211       0       0       0
  312118  N 2190                  2.18000   0.40000 16  1  0  0 -1  2  0 26
  312118  2  0.066          2212    -211       0       0       0
  312118  2  0.033          2212     111       0       0       0
  312118  2  0.033          2112     111       0       0       0
  312118  2  0.066          2112     211       0       0       0
  312118  2  0.015          2212     221       0       0       0
  312118  2  0.015          2112     221       0       0       0
  312118  2  0.100          2212     223       0       0       0
  312118  2  0.100          2112     223       0       0       0
  312118  2  0.078          2224    -211       0       0       0
  312118  2  0.052          2214     111       0       0       0
  312118  2  0.026          2114     211       0       0       0
  312118  2  0.026          2214    -211       0       0       0
  312118  2  0.052          2114     111       0       0       0
  312118  2  0.078          1114     211       0       0       0
  312118  3  0.030          2212     211    -211       0       0
  312118  3  0.015          2212     111     111       0       0
  312118  3  0.030          2112     211    -211       0       0
  312118  3  0.015          2112     111     111       0       0
  312118  2  0.004          3122     321       0       0       0
  312118  2  0.004          3122     311       0       0       0
  312118  2  0.004          3122     323       0       0       0
  312118  2  0.004          3122     313       0       0       0
  312118  2  0.051          2212    -213       0       0       0
  312118  2  0.026          2212     113       0       0       0
  312118  2  0.026          2112     113       0       0       0
  312118  2  0.051          2112     213       0       0       0
  300333  phi 2170                2.18800   0.08300  3  0  0  0 -1  1  0  1
  300333  2  1.000           333 9010221       0       0       0
  302118  Delta 2200              2.20000   0.35000 32  1  0  0 -1  4  0 25
  302118  2  0.021          2212     211       0       0       0
  302118  2  0.014          2212     111       0       0       0
  302118  2  0.007          2212    -211       0       0       0
  302118  2  0.007          2112     211       0       0       0
  302118  2  0.014          2112     111       0       0       0
  302118  2  0.021          2112    -211       0       0       0
  302118  2  0.018          3222     321       0       0       0
  302118  2  0.006          3222     311       0       0       0
  302118  2  0.012          3212     321       0       0       0
  302118  2  0.012          3212     311       0       0       0
  302118  2  0.006          3112     321       0       0       0
  302118  2  0.018          3112     311       0       0       0
  302118  2  0.108          2224     111       0       0       0
  302118  2  0.072          2214     211       0       0       0
  302118  2  0.072          2224    -211       0       0       0
  302118  2  0.012          2214     111       0       0       0
  302118  2  0.096          2114     211       0       0       0
  302118  2  0.096          2214    -211       0       0       0
  302118  2  0.012          2114     111       0       0       0
  302118  2  0.072          1114     211       0       0       0
  302118  2  0.072          2114    -211       0       0       0
  302118  2  0.108          1114     111       0       0       0
  302118  2  0.041        101124     211       0       0       0
  302118  2  0.042        101124     111       0       0       0
  302118  2  0.041        101124    -211       0       0       0
  402110  N 2220                  2.25000   0.40000 20  1  0  0  1  2  0 26
  402110  2  0.066          2212    -211       0       0       0
  402110  2  0.033          2212     111       0       0       0
  402110  2  0.033          2112     111       0       0       0
  402110  2  0.066          2112     211       0       0       0
  402110  2  0.015          2212     221       0       0       0
  402110  2  0.015          2112     221       0       0       0
  402110  2  0.100          2212     223       0       0       0
  402110  2  0.100          2112     223       0       0       0
  402110  2  0.078          2224    -211       0       0       0
  402110  2  0.052          2214     111       0       0       0
  402110  2  0.026          2114     211       0       0       0
  402110  2  0.026          2214    -211       0       0       0
  402110  2  0.052          2114     111       0       0       0
  402110  2  0.078          1114     211       0       0       0
  402110  3  0.030          2212     211    -211       0       0
  402110  3  0.015          2212     111     111       0       0
  402110  3  0.030          2112     211    -211       0       0
  402110  3  0.015          2112     111     111       0       0
  402110  2  0.004          3122     321       0       0       0
  402110  2  0.004          3122     311       0       0       0
  402110  2  0.004          3122     323       0       0       0
  402110  2  0.004          3122     313       0       0       0
  402110  2  0.051          2212    -213       0       0       0
  402110  2  0.026          2212     113       0       0       0
  402110  2  0.026          2112     113       0       0       0
  402110  2  0.051          2112     213       0       0       0
  323216  Sigma 2250              2.25000   0.10000 18  1 -1  0 -1  3  0 32
  323216  2  0.036          2212    -311       0       0       0
  323216  2  0.018          2212    -321       0       0       0
  323216  2  0.018          2112    -311       0       0       0
  323216  2  0.036          2112    -321       0       0       0
  323216  2  0.050          3122     211       0       0       0
  323216  2  0.050          3122     111       0       0       0
  323216  2  0.050          3122    -211       0       0       0
  323216  2  0.025          3222     111       0       0       0
  323216  2  0.025          3222    -211       0       0       0
  323216  2  0.025          3212     211       0       0       0
  323216  2  0.025          3212    -211       0       0       0
  323216  2  0.025          3112     211       0       0       0
  323216  2  0.025          3112     111       0       0       0
  323216  2  0.025          3224     111       0       0       0
  323216  2  0.025          3224    -211       0       0       0
  323216  2  0.025          3214     211       0       0       0
  323216  2  0.025          3214    -211       0       0       0
  323216  2  0.025          3114     211       0       0       0
  323216  2  0.025          3114     111       0       0       0
  323216  2  0.049        102134     211       0       0       0
  323216  2  0.050        102134     111       0       0       0
  323216  2  0.049        102134    -211       0       0       0
  323216  2  0.036          2224    -321       0       0       0
  323216  2  0.012          2214    -311       0       0       0
  323216  2  0.024          2214    -321       0       0       0
  323216  2  0.024          2114    -311       0       0       0
  323216  2  0.012          2114    -321       0       0       0
  323216  2  0.036          1114    -311       0       0       0
  323216  2  0.050          2212    -313       0       0       0
  323216  2  0.025          2212    -323       0       0       0
  323216  2  0.025          2112    -313       0       0       0
  323216  2  0.050          2112    -323       0       0       0
  203336  Omega 2250              2.25200   0.05500  6  1 -3  0  1  1 -1  2
  203336  2  0.500          3324    -321       0       0       0
  203336  2  0.500          3314    -311       0       0       0
  302110  N 2250                  2.28000   0.50000 20  1  0  0 -1  2  0 14
  302110  2  0.036          2212    -211       0       0       0
  302110  2  0.018          2212     111       0       0       0
  302110  2  0.018          2112     111       0       0       0
  302110  2  0.036          2112     211       0       0       0
  302110  2  0.185          2224    -211       0       0       0
  302110  2  0.124          2214     111       0       0       0
  302110  2  0.062          2114     211       0       0       0
  302110  2  0.062          2214    -211       0       0       0
  302110  2  0.124          2114     111       0       0       0
  302110  2  0.185          1114     211       0       0       0
  302110  3  0.050          2212     211    -211       0       0
  302110  3  0.025          2212     111     111       0       0
  302110  3  0.050          2112     211    -211       0       0
  302110  3  0.025          2112     111     111       0       0
 9080225  f2 2300                 2.29700   0.14900  5  0  0  0  1  1  0  3
 9080225  2  0.340           333     333       0       0       0
 9080225  2  0.330           321    -321       0       0       0
 9080225  2  0.330           311    -311       0       0       0
  300335  f2 2340                 2.34500   0.32200  5  0  0  0  1  1  0  2
  300335  2  0.350           333     333       0       0       0
  300335  2  0.650           221     221       0       0       0
  403120  Lambda 2350             2.35000   0.15000 10  1 -1  0  1  1  0  5
  403120  2  0.272	    2212    -321       0       0       0
  403120  2  0.272	    2112    -311       0       0       0
  403120  2  0.152	    3222    -211       0       0       0
  403120  2  0.152	    3212     111       0       0       0
  403120  2  0.152	    3112     211       0       0       0
  402112  Delta 2420              2.45000   0.50000 48  1  0  0  1  4  0 19
  402112  2  0.021          2212     211       0       0       0
  402112  2  0.014          2212     111       0       0       0
  402112  2  0.007          2212    -211       0       0       0
  402112  2  0.007          2112     211       0       0       0
  402112  2  0.014          2112     111       0       0       0
  402112  2  0.021          2112    -211       0       0       0
  402112  2  0.117          2224     111       0       0       0
  402112  2  0.078          2214     211       0       0       0
  402112  2  0.078          2224    -211       0       0       0
  402112  2  0.013          2214     111       0       0       0
  402112  2  0.104          2114     211       0       0       0
  402112  2  0.104          2214    -211       0       0       0
  402112  2  0.013          2114     111       0       0       0
  402112  2  0.078          1114     211       0       0       0
  402112  2  0.078          2114    -211       0       0       0
  402112  2  0.117          1114     111       0       0       0
  402112  2  0.045        201126     211       0       0       0
  402112  2  0.046        201126     111       0       0       0
  402112  2  0.045        201126    -211       0       0       0
  512112  N 2600                  2.60000   0.65000 24  1  0  0 -1  2  0 14
  512112  2  0.020          2212    -211       0       0       0
  512112  2  0.010          2212     111       0       0       0
  512112  2  0.010          2112     111       0       0       0
  512112  2  0.020          2112     211       0       0       0
  512112  2  0.196          2224    -211       0       0       0
  512112  2  0.131          2214     111       0       0       0
  512112  2  0.065          2114     211       0       0       0
  512112  2  0.065          2214    -211       0       0       0
  512112  2  0.131          2114     111       0       0       0
  512112  2  0.196          1114     211       0       0       0
  512112  3  0.052          2212     211    -211       0       0
  512112  3  0.026          2212     111     111       0       0
  512112  3  0.052          2112     211    -211       0       0
  512112  3  0.026          2112     111     111       0       0
       7

Properties of particles and resonances according to 2018 edition of
the Review of Particle Physics, (M. Tanabashi et al. (Particle Data
Group), Phys. Rev. D 98, 030001 (2018)). Strange and nonstrange
particles and resonances in the summary table of the Review of
Particle Physics with the exception of f_0(500) (a.k.a. sigma) are
included. Note that even if photon is included in this list, it is not
included in the hadron resonance gas EoS.

Each isospin state is listed separately for particles and resonances
with less than 1 GeV mass, and if the masses are not isospin
degenerate. Otherwise isospin multiplets are listed as one state with
zero charge (except Deltas which are listed individually).

The properties of each particle are on one line, followed by one or
more lines describing the decay channels of the particle in
question. The format is

mc-number  name  mass  width  deg  nb  ns  nc  parity  isospin  charge  #decays

where deg: degeneracy due to spin states
      nb:  baryon number
      ns:  strangeness
      nc:  charm
      #decays:  number of decay channels (1 for stable particles)

The line with particle properties is followed by #decays lines
describing each decay channel. The format of these lines is

mc0  # of daughters   g1/g0  mc1  mc2  mc3  mc4  mc5

where mc0:     mc-number of the decaying particle
      g1/g0:   fraction of the decay width 
      mc1-mc5: mc-numbers of the daughters

				- PH and J. Auvinen, September 2018 -


==> anc/s83s_18/s83s_18-dens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1616053118     6.4137405969  0.0000000000  0.0000000000
     0.9990000000     0.1612320573     6.4027054216  0.0000000000  0.0000000000
     0.9970000000     0.1608590797     6.3916667073  0.0000000000  0.0000000000
     0.9950000000     0.1604863796     6.3806244414  0.0000000000  0.0000000000
     0.9930000000     0.1601139578     6.3695786110  0.0000000000  0.0000000000
     0.9910000000     0.1597418156     6.3585292174  0.0000000000  0.0000000000
     0.9890000000     0.1593699537     6.3474762477  0.0000000000  0.0000000000
     0.9870000000     0.1589983732     6.3364196958  0.0000000000  0.0000000000
     0.9850000000     0.1586270753     6.3253595627  0.0000000000  0.0000000000
     0.9830000000     0.1582560609     6.3142958422  0.0000000000  0.0000000000
     0.9810000000     0.1578853310     6.3032285212  0.0000000000  0.0000000000
     0.9790000000     0.1575148868     6.2921576002  0.0000000000  0.0000000000
     0.9770000000     0.1571447292     6.2810830729  0.0000000000  0.0000000000
     0.9750000000     0.1567748591     6.2700049257  0.0000000000  0.0000000000
     0.9730000000     0.1564052779     6.2589231661  0.0000000000  0.0000000000
     0.9710000000     0.1560359866     6.2478377804  0.0000000000  0.0000000000
     0.9690000000     0.1556669861     6.2367487618  0.0000000000  0.0000000000
     0.9670000000     0.1552982774     6.2256561035  0.0000000000  0.0000000000
     0.9650000000     0.1549298619     6.2145598054  0.0000000000  0.0000000000
     0.9630000000     0.1545617403     6.2034598536  0.0000000000  0.0000000000
     0.9610000000     0.1541939140     6.1923562479  0.0000000000  0.0000000000
     0.9590000000     0.1538263840     6.1812489811  0.0000000000  0.0000000000
     0.9570000000     0.1534591516     6.1701380529  0.0000000000  0.0000000000
     0.9550000000     0.1530922174     6.1590234418  0.0000000000  0.0000000000
     0.9530000000     0.1527255831     6.1479051613  0.0000000000  0.0000000000
     0.9510000000     0.1523592494     6.1367831898  0.0000000000  0.0000000000
     0.9490000000     0.1519932173     6.1256575198  0.0000000000  0.0000000000
     0.9470000000     0.1516274884     6.1145281571  0.0000000000  0.0000000000
     0.9450000000     0.1512620638     6.1033950941  0.0000000000  0.0000000000
     0.9430000000     0.1508969445     6.0922583227  0.0000000000  0.0000000000
     0.9410000000     0.1505321314     6.0811178278  0.0000000000  0.0000000000
     0.9390000000     0.1501676260     6.0699736153  0.0000000000  0.0000000000
     0.9370000000     0.1498034292     6.0588256699  0.0000000000  0.0000000000
     0.9350000000     0.1494395424     6.0476739901  0.0000000000  0.0000000000
     0.9330000000     0.1490759665     6.0365185675  0.0000000000  0.0000000000
     0.9310000000     0.1487127033     6.0253594074  0.0000000000  0.0000000000
     0.9290000000     0.1483497533     6.0141964874  0.0000000000  0.0000000000
     0.9270000000     0.1479871178     6.0030298055  0.0000000000  0.0000000000
     0.9250000000     0.1476247985     5.9918593668  0.0000000000  0.0000000000
     0.9230000000     0.1472627960     5.9806851484  0.0000000000  0.0000000000
     0.9210000000     0.1469011116     5.9695071485  0.0000000000  0.0000000000
     0.9190000000     0.1465397470     5.9583253714  0.0000000000  0.0000000000
     0.9170000000     0.1461787027     5.9471397944  0.0000000000  0.0000000000
     0.9150000000     0.1458179804     5.9359504218  0.0000000000  0.0000000000
     0.9130000000     0.1454575814     5.9247572511  0.0000000000  0.0000000000
     0.9110000000     0.1450975069     5.9135602728  0.0000000000  0.0000000000
     0.9090000000     0.1447377575     5.9023594638  0.0000000000  0.0000000000
     0.9070000000     0.1443783352     5.8911548416  0.0000000000  0.0000000000
     0.9050000000     0.1440192413     5.8799463966  0.0000000000  0.0000000000
     0.9030000000     0.1436604764     5.8687341052  0.0000000000  0.0000000000
     0.9010000000     0.1433020422     5.8575179712  0.0000000000  0.0000000000
     0.8990000000     0.1429439401     5.8462979983  0.0000000000  0.0000000000
     0.8970000000     0.1425861709     5.8350741627  0.0000000000  0.0000000000
     0.8950000000     0.1422287363     5.8238464680  0.0000000000  0.0000000000
     0.8930000000     0.1418716374     5.8126149038  0.0000000000  0.0000000000
     0.8910000000     0.1415148755     5.8013794666  0.0000000000  0.0000000000
     0.8890000000     0.1411584519     5.7901401462  0.0000000000  0.0000000000
     0.8870000000     0.1408023679     5.7788969387  0.0000000000  0.0000000000
     0.8850000000     0.1404466249     5.7676498405  0.0000000000  0.0000000000
     0.8830000000     0.1400912241     5.7563988409  0.0000000000  0.0000000000
     0.8810000000     0.1397361669     5.7451439361  0.0000000000  0.0000000000
     0.8790000000     0.1393814545     5.7338851153  0.0000000000  0.0000000000
     0.8770000000     0.1390270880     5.7226223676  0.0000000000  0.0000000000
     0.8750000000     0.1386730694     5.7113557027  0.0000000000  0.0000000000
     0.8730000000     0.1383193993     5.7000850959  0.0000000000  0.0000000000
     0.8710000000     0.1379660797     5.6888105567  0.0000000000  0.0000000000
     0.8690000000     0.1376131114     5.6775320672  0.0000000000  0.0000000000
     0.8670000000     0.1372604960     5.6662496232  0.0000000000  0.0000000000
     0.8650000000     0.1369082347     5.6549632202  0.0000000000  0.0000000000
     0.8630000000     0.1365563292     5.6436728538  0.0000000000  0.0000000000
     0.8610000000     0.1362047802     5.6323785062  0.0000000000  0.0000000000
     0.8590000000     0.1358535896     5.6210801796  0.0000000000  0.0000000000
     0.8570000000     0.1355027587     5.6097778694  0.0000000000  0.0000000000
     0.8550000000     0.1351522888     5.5984715645  0.0000000000  0.0000000000
     0.8530000000     0.1348021812     5.5871612602  0.0000000000  0.0000000000
     0.8510000000     0.1344524372     5.5758469452  0.0000000000  0.0000000000
     0.8490000000     0.1341030585     5.5645286217  0.0000000000  0.0000000000
     0.8470000000     0.1337540461     5.5532062717  0.0000000000  0.0000000000
     0.8450000000     0.1334054016     5.5418798972  0.0000000000  0.0000000000
     0.8430000000     0.1330571264     5.5305494870  0.0000000000  0.0000000000
     0.8410000000     0.1327092217     5.5192150364  0.0000000000  0.0000000000
     0.8390000000     0.1323616889     5.5078765343  0.0000000000  0.0000000000
     0.8370000000     0.1320145297     5.4965339828  0.0000000000  0.0000000000
     0.8350000000     0.1316677450     5.4851873639  0.0000000000  0.0000000000
     0.8330000000     0.1313213366     5.4738366799  0.0000000000  0.0000000000
     0.8310000000     0.1309753055     5.4624819131  0.0000000000  0.0000000000
     0.8290000000     0.1306296534     5.4511230657  0.0000000000  0.0000000000
     0.8270000000     0.1302843818     5.4397601334  0.0000000000  0.0000000000
     0.8250000000     0.1299394919     5.4283931054  0.0000000000  0.0000000000
     0.8230000000     0.1295949848     5.4170219640  0.0000000000  0.0000000000
     0.8210000000     0.1292508624     5.4056467187  0.0000000000  0.0000000000
     0.8190000000     0.1289071257     5.3942673520  0.0000000000  0.0000000000
     0.8170000000     0.1285637763     5.3828838602  0.0000000000  0.0000000000
     0.8150000000     0.1282208158     5.3714962462  0.0000000000  0.0000000000
     0.8130000000     0.1278782451     5.3601044863  0.0000000000  0.0000000000
     0.8110000000     0.1275360658     5.3487085772  0.0000000000  0.0000000000
     0.8090000000     0.1271942793     5.3373085154  0.0000000000  0.0000000000
     0.8070000000     0.1268528871     5.3259042979  0.0000000000  0.0000000000
     0.8050000000     0.1265118903     5.3144959084  0.0000000000  0.0000000000
     0.8030000000     0.1261712904     5.3030833440  0.0000000000  0.0000000000
     0.8010000000     0.1258310890     5.2916666023  0.0000000000  0.0000000000
     0.7990000000     0.1254912871     5.2802456676  0.0000000000  0.0000000000
     0.7970000000     0.1251518863     5.2688205376  0.0000000000  0.0000000000
     0.7950000000     0.1248128879     5.2573912040  0.0000000000  0.0000000000
     0.7930000000     0.1244742934     5.2459576651  0.0000000000  0.0000000000
     0.7910000000     0.1241361039     5.2345199062  0.0000000000  0.0000000000
     0.7890000000     0.1237983208     5.2230779198  0.0000000000  0.0000000000
     0.7870000000     0.1234609456     5.2116317050  0.0000000000  0.0000000000
     0.7850000000     0.1231239793     5.2001812416  0.0000000000  0.0000000000
     0.7830000000     0.1227874236     5.1887265361  0.0000000000  0.0000000000
     0.7810000000     0.1224512796     5.1772675756  0.0000000000  0.0000000000
     0.7790000000     0.1221155489     5.1658043608  0.0000000000  0.0000000000
     0.7770000000     0.1217802325     5.1543368729  0.0000000000  0.0000000000
     0.7750000000     0.1214453315     5.1428651002  0.0000000000  0.0000000000
     0.7730000000     0.1211108477     5.1313890514  0.0000000000  0.0000000000
     0.7710000000     0.1207767821     5.1199087090  0.0000000000  0.0000000000
     0.7690000000     0.1204431360     5.1084240693  0.0000000000  0.0000000000
     0.7670000000     0.1201099108     5.0969351292  0.0000000000  0.0000000000
     0.7650000000     0.1197771073     5.0854418664  0.0000000000  0.0000000000
     0.7630000000     0.1194447272     5.0739442854  0.0000000000  0.0000000000
     0.7610000000     0.1191127716     5.0624423781  0.0000000000  0.0000000000
     0.7590000000     0.1187812415     5.0509361306  0.0000000000  0.0000000000
     0.7570000000     0.1184501383     5.0394255428  0.0000000000  0.0000000000
     0.7550000000     0.1181194629     5.0279105954  0.0000000000  0.0000000000
     0.7530000000     0.1177892169     5.0163912963  0.0000000000  0.0000000000
     0.7510000000     0.1174594013     5.0048676342  0.0000000000  0.0000000000
     0.7490000000     0.1171300169     4.9933395923  0.0000000000  0.0000000000
     0.7470000000     0.1168010651     4.9818071675  0.0000000000  0.0000000000
     0.7450000000     0.1164725469     4.9702703513  0.0000000000  0.0000000000
     0.7430000000     0.1161444634     4.9587291422  0.0000000000  0.0000000000
     0.7410000000     0.1158168157     4.9471835268  0.0000000000  0.0000000000
     0.7390000000     0.1154896048     4.9356334993  0.0000000000  0.0000000000
     0.7370000000     0.1151628316     4.9240790481  0.0000000000  0.0000000000
     0.7350000000     0.1148364972     4.9125201693  0.0000000000  0.0000000000
     0.7330000000     0.1145106027     4.9009568602  0.0000000000  0.0000000000
     0.7310000000     0.1141851487     4.8893890994  0.0000000000  0.0000000000
     0.7290000000     0.1138601362     4.8778168865  0.0000000000  0.0000000000
     0.7270000000     0.1135355662     4.8662402156  0.0000000000  0.0000000000
     0.7250000000     0.1132114395     4.8546590756  0.0000000000  0.0000000000
     0.7230000000     0.1128877571     4.8430734634  0.0000000000  0.0000000000
     0.7210000000     0.1125645195     4.8314833640  0.0000000000  0.0000000000
     0.7190000000     0.1122417276     4.8198887705  0.0000000000  0.0000000000
     0.7170000000     0.1119193823     4.8082896838  0.0000000000  0.0000000000
     0.7150000000     0.1115974839     4.7966860806  0.0000000000  0.0000000000
     0.7130000000     0.1112760334     4.7850779650  0.0000000000  0.0000000000
     0.7110000000     0.1109550313     4.7734653234  0.0000000000  0.0000000000
     0.7090000000     0.1106344782     4.7618481502  0.0000000000  0.0000000000
     0.7070000000     0.1103143747     4.7502264354  0.0000000000  0.0000000000
     0.7050000000     0.1099947213     4.7386001705  0.0000000000  0.0000000000
     0.7030000000     0.1096755185     4.7269693492  0.0000000000  0.0000000000
     0.7010000000     0.1093567665     4.7153339542  0.0000000000  0.0000000000
     0.6990000000     0.1090384661     4.7036939960  0.0000000000  0.0000000000
     0.6970000000     0.1087206173     4.6920494486  0.0000000000  0.0000000000
     0.6950000000     0.1084032207     4.6804003140  0.0000000000  0.0000000000
     0.6930000000     0.1080862762     4.6687465772  0.0000000000  0.0000000000
     0.6910000000     0.1077697841     4.6570882320  0.0000000000  0.0000000000
     0.6890000000     0.1074537446     4.6454252683  0.0000000000  0.0000000000
     0.6870000000     0.1071381579     4.6337576848  0.0000000000  0.0000000000
     0.6850000000     0.1068230236     4.6220854573  0.0000000000  0.0000000000
     0.6830000000     0.1065083423     4.6104085966  0.0000000000  0.0000000000
     0.6810000000     0.1061941133     4.5987270776  0.0000000000  0.0000000000
     0.6790000000     0.1058803369     4.5870409039  0.0000000000  0.0000000000
     0.6770000000     0.1055670127     4.5753500567  0.0000000000  0.0000000000
     0.6750000000     0.1052541403     4.5636545329  0.0000000000  0.0000000000
     0.6730000000     0.1049417195     4.5519543201  0.0000000000  0.0000000000
     0.6710000000     0.1046297498     4.5402494093  0.0000000000  0.0000000000
     0.6690000000     0.1043182308     4.5285397950  0.0000000000  0.0000000000
     0.6670000000     0.1040071620     4.5168254689  0.0000000000  0.0000000000
     0.6650000000     0.1036965424     4.5051064140  0.0000000000  0.0000000000
     0.6630000000     0.1033863715     4.4933826296  0.0000000000  0.0000000000
     0.6610000000     0.1030766487     4.4816541068  0.0000000000  0.0000000000
     0.6590000000     0.1027673727     4.4699208278  0.0000000000  0.0000000000
     0.6570000000     0.1024585425     4.4581827859  0.0000000000  0.0000000000
     0.6550000000     0.1021501573     4.4464399722  0.0000000000  0.0000000000
     0.6530000000     0.1018422158     4.4346923829  0.0000000000  0.0000000000
     0.6510000000     0.1015347166     4.4229399998  0.0000000000  0.0000000000
     0.6490000000     0.1012276584     4.4111828162  0.0000000000  0.0000000000
     0.6470000000     0.1009210397     4.3994208243  0.0000000000  0.0000000000
     0.6450000000     0.1006148590     4.3876540154  0.0000000000  0.0000000000
     0.6430000000     0.1003091144     4.3758823738  0.0000000000  0.0000000000
     0.6410000000     0.1000038042     4.3641058960  0.0000000000  0.0000000000
     0.6390000000     0.0996989263     4.3523245655  0.0000000000  0.0000000000
     0.6370000000     0.0993944788     4.3405383786  0.0000000000  0.0000000000
     0.6350000000     0.0990904594     4.3287473192  0.0000000000  0.0000000000
     0.6330000000     0.0987868656     4.3169513778  0.0000000000  0.0000000000
     0.6310000000     0.0984836951     4.3051505457  0.0000000000  0.0000000000
     0.6290000000     0.0981809451     4.2933448091  0.0000000000  0.0000000000
     0.6270000000     0.0978786129     4.2815341616  0.0000000000  0.0000000000
     0.6250000000     0.0975766957     4.2697185921  0.0000000000  0.0000000000
     0.6230000000     0.0972751903     4.2578980914  0.0000000000  0.0000000000
     0.6210000000     0.0969740933     4.2460726401  0.0000000000  0.0000000000
     0.6190000000     0.0966734013     4.2342422337  0.0000000000  0.0000000000
     0.6170000000     0.0963731108     4.2224068582  0.0000000000  0.0000000000
     0.6150000000     0.0960732178     4.2105665029  0.0000000000  0.0000000000
     0.6130000000     0.0957737184     4.1987211543  0.0000000000  0.0000000000
     0.6110000000     0.0954746084     4.1868708030  0.0000000000  0.0000000000
     0.6090000000     0.0951758834     4.1750154379  0.0000000000  0.0000000000
     0.6070000000     0.0948775388     4.1631550466  0.0000000000  0.0000000000
     0.6050000000     0.0945795697     4.1512896156  0.0000000000  0.0000000000
     0.6030000000     0.0942819709     4.1394191311  0.0000000000  0.0000000000
     0.6010000000     0.0939847372     4.1275435795  0.0000000000  0.0000000000
     0.5990000000     0.0936878632     4.1156629601  0.0000000000  0.0000000000
     0.5970000000     0.0933913427     4.1037772424  0.0000000000  0.0000000000
     0.5950000000     0.0930951697     4.0918864225  0.0000000000  0.0000000000
     0.5930000000     0.0927993381     4.0799904925  0.0000000000  0.0000000000
     0.5910000000     0.0925038409     4.0680894294  0.0000000000  0.0000000000
     0.5890000000     0.0922086710     4.0561832196  0.0000000000  0.0000000000
     0.5870000000     0.0919138213     4.0442718541  0.0000000000  0.0000000000
     0.5850000000     0.0916192843     4.0323553229  0.0000000000  0.0000000000
     0.5830000000     0.0913250516     4.0204335973  0.0000000000  0.0000000000
     0.5810000000     0.0910311153     4.0085066798  0.0000000000  0.0000000000
     0.5790000000     0.0907374662     3.9965745378  0.0000000000  0.0000000000
     0.5770000000     0.0904440954     3.9846371716  0.0000000000  0.0000000000
     0.5750000000     0.0901509935     3.9726945603  0.0000000000  0.0000000000
     0.5730000000     0.0898581503     3.9607466877  0.0000000000  0.0000000000
     0.5710000000     0.0895655552     3.9487935308  0.0000000000  0.0000000000
     0.5690000000     0.0892731977     3.9368350854  0.0000000000  0.0000000000
     0.5670000000     0.0889810662     3.9248713307  0.0000000000  0.0000000000
     0.5650000000     0.0886891489     3.9129022494  0.0000000000  0.0000000000
     0.5630000000     0.0883974332     3.9009278223  0.0000000000  0.0000000000
     0.5610000000     0.0881059060     3.8889480303  0.0000000000  0.0000000000
     0.5590000000     0.0878145538     3.8769628616  0.0000000000  0.0000000000
     0.5570000000     0.0875233624     3.8649722957  0.0000000000  0.0000000000
     0.5550000000     0.0872323168     3.8529763108  0.0000000000  0.0000000000
     0.5530000000     0.0869414013     3.8409748919  0.0000000000  0.0000000000
     0.5510000000     0.0866505996     3.8289680150  0.0000000000  0.0000000000
     0.5490000000     0.0863598946     3.8169556607  0.0000000000  0.0000000000
     0.5470000000     0.0860692682     3.8049378111  0.0000000000  0.0000000000
     0.5450000000     0.0857787017     3.7929144401  0.0000000000  0.0000000000
     0.5430000000     0.0854881754     3.7808855337  0.0000000000  0.0000000000
     0.5410000000     0.0851976687     3.7688510694  0.0000000000  0.0000000000
     0.5390000000     0.0849071595     3.7568110134  0.0000000000  0.0000000000
     0.5370000000     0.0846166242     3.7447653536  0.0000000000  0.0000000000
     0.5350000000     0.0843260457     3.7327140614  0.0000000000  0.0000000000
     0.5330000000     0.0840354193     3.7206571131  0.0000000000  0.0000000000
     0.5310000000     0.0837447444     3.7085944841  0.0000000000  0.0000000000
     0.5290000000     0.0834540207     3.6965261496  0.0000000000  0.0000000000
     0.5270000000     0.0831632480     3.6844520845  0.0000000000  0.0000000000
     0.5250000000     0.0828724259     3.6723722637  0.0000000000  0.0000000000
     0.5230000000     0.0825815539     3.6602866617  0.0000000000  0.0000000000
     0.5210000000     0.0822906318     3.6481952529  0.0000000000  0.0000000000
     0.5190000000     0.0819996592     3.6360980113  0.0000000000  0.0000000000
     0.5170000000     0.0817086356     3.6239949109  0.0000000000  0.0000000000
     0.5150000000     0.0814175609     3.6118859255  0.0000000000  0.0000000000
     0.5130000000     0.0811264344     3.5997710284  0.0000000000  0.0000000000
     0.5110000000     0.0808352560     3.5876501929  0.0000000000  0.0000000000
     0.5090000000     0.0805440252     3.5755233920  0.0000000000  0.0000000000
     0.5070000000     0.0802527416     3.5633905985  0.0000000000  0.0000000000
     0.5050000000     0.0799614049     3.5512517850  0.0000000000  0.0000000000
     0.5030000000     0.0796700145     3.5391069237  0.0000000000  0.0000000000
     0.5010000000     0.0793785703     3.5269559868  0.0000000000  0.0000000000
     0.4990000000     0.0790870716     3.5147989460  0.0000000000  0.0000000000
     0.4970000000     0.0787955182     3.5026357729  0.0000000000  0.0000000000
     0.4950000000     0.0785039096     3.4904664388  0.0000000000  0.0000000000
     0.4930000000     0.0782122455     3.4782909148  0.0000000000  0.0000000000
     0.4910000000     0.0779205253     3.4661091717  0.0000000000  0.0000000000
     0.4890000000     0.0776287487     3.4539211801  0.0000000000  0.0000000000
     0.4870000000     0.0773369152     3.4417269103  0.0000000000  0.0000000000
     0.4850000000     0.0770450244     3.4295263321  0.0000000000  0.0000000000
     0.4830000000     0.0767530759     3.4173194155  0.0000000000  0.0000000000
     0.4810000000     0.0764610693     3.4051061298  0.0000000000  0.0000000000
     0.4790000000     0.0761690040     3.3928864443  0.0000000000  0.0000000000
     0.4770000000     0.0758768796     3.3806603279  0.0000000000  0.0000000000
     0.4750000000     0.0755846958     3.3684277491  0.0000000000  0.0000000000
     0.4730000000     0.0752924519     3.3561886764  0.0000000000  0.0000000000
     0.4710000000     0.0750001476     3.3439430777  0.0000000000  0.0000000000
     0.4690000000     0.0747077824     3.3316909208  0.0000000000  0.0000000000
     0.4670000000     0.0744153557     3.3194321731  0.0000000000  0.0000000000
     0.4650000000     0.0741228672     3.3071668018  0.0000000000  0.0000000000
     0.4630000000     0.0738303163     3.2948947736  0.0000000000  0.0000000000
     0.4610000000     0.0735377026     3.2826160552  0.0000000000  0.0000000000
     0.4590000000     0.0732450255     3.2703306125  0.0000000000  0.0000000000
     0.4570000000     0.0729522846     3.2580384117  0.0000000000  0.0000000000
     0.4550000000     0.0726594793     3.2457394180  0.0000000000  0.0000000000
     0.4530000000     0.0723666091     3.2334335968  0.0000000000  0.0000000000
     0.4510000000     0.0720736735     3.2211209129  0.0000000000  0.0000000000
     0.4490000000     0.0717806720     3.2088013309  0.0000000000  0.0000000000
     0.4470000000     0.0714876040     3.1964748148  0.0000000000  0.0000000000
     0.4450000000     0.0711944690     3.1841413286  0.0000000000  0.0000000000
     0.4430000000     0.0709012665     3.1718008356  0.0000000000  0.0000000000
     0.4410000000     0.0706079959     3.1594532990  0.0000000000  0.0000000000
     0.4390000000     0.0703146566     3.1470986815  0.0000000000  0.0000000000
     0.4370000000     0.0700212481     3.1347369455  0.0000000000  0.0000000000
     0.4350000000     0.0697277699     3.1223680529  0.0000000000  0.0000000000
     0.4330000000     0.0694342212     3.1099919653  0.0000000000  0.0000000000
     0.4310000000     0.0691406017     3.0976086439  0.0000000000  0.0000000000
     0.4290000000     0.0688469105     3.0852180496  0.0000000000  0.0000000000
     0.4270000000     0.0685531473     3.0728201426  0.0000000000  0.0000000000
     0.4250000000     0.0682593113     3.0604148832  0.0000000000  0.0000000000
     0.4230000000     0.0679654020     3.0480022307  0.0000000000  0.0000000000
     0.4210000000     0.0676714187     3.0355821443  0.0000000000  0.0000000000
     0.4190000000     0.0673773608     3.0231545829  0.0000000000  0.0000000000
     0.4170000000     0.0670832276     3.0107195046  0.0000000000  0.0000000000
     0.4150000000     0.0667890186     2.9982768673  0.0000000000  0.0000000000
     0.4130000000     0.0664947330     2.9858266286  0.0000000000  0.0000000000
     0.4110000000     0.0662003703     2.9733687452  0.0000000000  0.0000000000
     0.4090000000     0.0659059297     2.9609031737  0.0000000000  0.0000000000
     0.4070000000     0.0656114106     2.9484298701  0.0000000000  0.0000000000
     0.4050000000     0.0653168123     2.9359487900  0.0000000000  0.0000000000
     0.4030000000     0.0650221341     2.9234598884  0.0000000000  0.0000000000
     0.4010000000     0.0647273753     2.9109631198  0.0000000000  0.0000000000
     0.3990000000     0.0644325351     2.8984584385  0.0000000000  0.0000000000
     0.3970000000     0.0641376130     2.8859457979  0.0000000000  0.0000000000
     0.3950000000     0.0638426080     2.8734251511  0.0000000000  0.0000000000
     0.3930000000     0.0635475196     2.8608964505  0.0000000000  0.0000000000
     0.3910000000     0.0632523469     2.8483596483  0.0000000000  0.0000000000
     0.3890000000     0.0629570893     2.8358146958  0.0000000000  0.0000000000
     0.3870000000     0.0626617458     2.8232615439  0.0000000000  0.0000000000
     0.3850000000     0.0623663159     2.8107001431  0.0000000000  0.0000000000
     0.3830000000     0.0620707986     2.7981304429  0.0000000000  0.0000000000
     0.3810000000     0.0617751931     2.7855523927  0.0000000000  0.0000000000
     0.3790000000     0.0614794988     2.7729659411  0.0000000000  0.0000000000
     0.3770000000     0.0611837147     2.7603710360  0.0000000000  0.0000000000
     0.3750000000     0.0608878400     2.7477676248  0.0000000000  0.0000000000
     0.3730000000     0.0605918739     2.7351556543  0.0000000000  0.0000000000
     0.3710000000     0.0602958155     2.7225350707  0.0000000000  0.0000000000
     0.3690000000     0.0599996640     2.7099058194  0.0000000000  0.0000000000
     0.3670000000     0.0597034184     2.6972678453  0.0000000000  0.0000000000
     0.3650000000     0.0594070780     2.6846210927  0.0000000000  0.0000000000
     0.3630000000     0.0591106418     2.6719655049  0.0000000000  0.0000000000
     0.3610000000     0.0588141088     2.6593010248  0.0000000000  0.0000000000
     0.3590000000     0.0585174783     2.6466275946  0.0000000000  0.0000000000
     0.3570000000     0.0582207491     2.6339451557  0.0000000000  0.0000000000
     0.3550000000     0.0579239204     2.6212536487  0.0000000000  0.0000000000
     0.3530000000     0.0576269913     2.6085530135  0.0000000000  0.0000000000
     0.3510000000     0.0573299606     2.5958431895  0.0000000000  0.0000000000
     0.3490000000     0.0570328275     2.5831241149  0.0000000000  0.0000000000
     0.3470000000     0.0567355910     2.5703957275  0.0000000000  0.0000000000
     0.3450000000     0.0564382499     2.5576579642  0.0000000000  0.0000000000
     0.3430000000     0.0561408034     2.5449107608  0.0000000000  0.0000000000
     0.3410000000     0.0558432502     2.5321540527  0.0000000000  0.0000000000
     0.3390000000     0.0555455894     2.5193877743  0.0000000000  0.0000000000
     0.3370000000     0.0552478199     2.5066118590  0.0000000000  0.0000000000
     0.3350000000     0.0549499406     2.4938262396  0.0000000000  0.0000000000
     0.3330000000     0.0546519503     2.4810308477  0.0000000000  0.0000000000
     0.3310000000     0.0543538479     2.4682256142  0.0000000000  0.0000000000
     0.3290000000     0.0540556323     2.4554104691  0.0000000000  0.0000000000
     0.3270000000     0.0537573024     2.4425853412  0.0000000000  0.0000000000
     0.3250000000     0.0534588568     2.4297501587  0.0000000000  0.0000000000
     0.3230000000     0.0531602945     2.4169048486  0.0000000000  0.0000000000
     0.3210000000     0.0528616142     2.4040493369  0.0000000000  0.0000000000
     0.3190000000     0.0525628147     2.3911835487  0.0000000000  0.0000000000
     0.3170000000     0.0522638946     2.3783074078  0.0000000000  0.0000000000
     0.3150000000     0.0519648528     2.3654208372  0.0000000000  0.0000000000
     0.3130000000     0.0516656879     2.3525237588  0.0000000000  0.0000000000
     0.3110000000     0.0513663986     2.3396160932  0.0000000000  0.0000000000
     0.3090000000     0.0510669836     2.3266977601  0.0000000000  0.0000000000
     0.3070000000     0.0507674414     2.3137686779  0.0000000000  0.0000000000
     0.3050000000     0.0504677708     2.3008287638  0.0000000000  0.0000000000
     0.3030000000     0.0501679703     2.2878779339  0.0000000000  0.0000000000
     0.3010000000     0.0498680384     2.2749161031  0.0000000000  0.0000000000
     0.2990000000     0.0495679738     2.2619431848  0.0000000000  0.0000000000
     0.2970000000     0.0492677749     2.2489590913  0.0000000000  0.0000000000
     0.2950000000     0.0489674402     2.2359637337  0.0000000000  0.0000000000
     0.2930000000     0.0486669682     2.2229570216  0.0000000000  0.0000000000
     0.2910000000     0.0483663574     2.2099388633  0.0000000000  0.0000000000
     0.2890000000     0.0480656061     2.1969091655  0.0000000000  0.0000000000
     0.2870000000     0.0477647128     2.1838678338  0.0000000000  0.0000000000
     0.2850000000     0.0474636758     2.1708147721  0.0000000000  0.0000000000
     0.2830000000     0.0471624934     2.1577498829  0.0000000000  0.0000000000
     0.2810000000     0.0468611640     2.1446730672  0.0000000000  0.0000000000
     0.2790000000     0.0465596859     2.1315842242  0.0000000000  0.0000000000
     0.2770000000     0.0462580572     2.1184832518  0.0000000000  0.0000000000
     0.2750000000     0.0459562762     2.1053700462  0.0000000000  0.0000000000
     0.2730000000     0.0456543410     2.0922445017  0.0000000000  0.0000000000
     0.2710000000     0.0453522499     2.0791065111  0.0000000000  0.0000000000
     0.2690000000     0.0450500009     2.0659559653  0.0000000000  0.0000000000
     0.2670000000     0.0447475922     2.0527927537  0.0000000000  0.0000000000
     0.2650000000     0.0444450217     2.0396167634  0.0000000000  0.0000000000
     0.2630000000     0.0441422874     2.0264278798  0.0000000000  0.0000000000
     0.2610000000     0.0438393874     2.0132259866  0.0000000000  0.0000000000
     0.2590000000     0.0435363195     2.0000109652  0.0000000000  0.0000000000
     0.2570000000     0.0432330818     1.9867826951  0.0000000000  0.0000000000
     0.2550000000     0.0429296719     1.9735410536  0.0000000000  0.0000000000
     0.2530000000     0.0426260877     1.9602859160  0.0000000000  0.0000000000
     0.2510000000     0.0423223271     1.9470171554  0.0000000000  0.0000000000
     0.2490000000     0.0420183876     1.9337346425  0.0000000000  0.0000000000
     0.2470000000     0.0417142671     1.9204382458  0.0000000000  0.0000000000
     0.2450000000     0.0414099630     1.9071278314  0.0000000000  0.0000000000
     0.2430000000     0.0411054731     1.8938032630  0.0000000000  0.0000000000
     0.2410000000     0.0408007949     1.8804644017  0.0000000000  0.0000000000
     0.2390000000     0.0404959258     1.8671111062  0.0000000000  0.0000000000
     0.2370000000     0.0401908633     1.8537432324  0.0000000000  0.0000000000
     0.2350000000     0.0398856047     1.8403606336  0.0000000000  0.0000000000
     0.2330000000     0.0395801474     1.8269631602  0.0000000000  0.0000000000
     0.2310000000     0.0392744887     1.8135506598  0.0000000000  0.0000000000
     0.2290000000     0.0389686258     1.8001229771  0.0000000000  0.0000000000
     0.2270000000     0.0386625558     1.7866799538  0.0000000000  0.0000000000
     0.2250000000     0.0383562759     1.7732214282  0.0000000000  0.0000000000
     0.2230000000     0.0380497830     1.7597472358  0.0000000000  0.0000000000
     0.2210000000     0.0377430741     1.7462572086  0.0000000000  0.0000000000
     0.2190000000     0.0374361462     1.7327511751  0.0000000000  0.0000000000
     0.2170000000     0.0371289960     1.7192289604  0.0000000000  0.0000000000
     0.2150000000     0.0368216203     1.7056903862  0.0000000000  0.0000000000
     0.2130000000     0.0365140159     1.6921352702  0.0000000000  0.0000000000
     0.2110000000     0.0362061792     1.6785634263  0.0000000000  0.0000000000
     0.2090000000     0.0358981070     1.6649746647  0.0000000000  0.0000000000
     0.2070000000     0.0355897955     1.6513687912  0.0000000000  0.0000000000
     0.2050000000     0.0352812412     1.6377456077  0.0000000000  0.0000000000
     0.2030000000     0.0349724404     1.6241049117  0.0000000000  0.0000000000
     0.2010000000     0.0346633892     1.6104464960  0.0000000000  0.0000000000
     0.1990000000     0.0343540838     1.5967701491  0.0000000000  0.0000000000
     0.1970000000     0.0340445202     1.5830756547  0.0000000000  0.0000000000
     0.1950000000     0.0337346942     1.5693627913  0.0000000000  0.0000000000
     0.1930000000     0.0334246018     1.5556313326  0.0000000000  0.0000000000
     0.1910000000     0.0331142385     1.5418810470  0.0000000000  0.0000000000
     0.1890000000     0.0328036001     1.5281116974  0.0000000000  0.0000000000
     0.1870000000     0.0324926819     1.5143230410  0.0000000000  0.0000000000
     0.1850000000     0.0321814794     1.5005148294  0.0000000000  0.0000000000
     0.1830000000     0.0318699878     1.4866868080  0.0000000000  0.0000000000
     0.1810000000     0.0315582023     1.4728387161  0.0000000000  0.0000000000
     0.1790000000     0.0312461178     1.4589702863  0.0000000000  0.0000000000
     0.1770000000     0.0309337291     1.4450812448  0.0000000000  0.0000000000
     0.1750000000     0.0306210311     1.4311713106  0.0000000000  0.0000000000
     0.1730000000     0.0303080183     1.4172401956  0.0000000000  0.0000000000
     0.1710000000     0.0299946852     1.4032876043  0.0000000000  0.0000000000
     0.1690000000     0.0296810259     1.3893132333  0.0000000000  0.0000000000
     0.1670000000     0.0293670346     1.3753167711  0.0000000000  0.0000000000
     0.1650000000     0.0290527053     1.3612978981  0.0000000000  0.0000000000
     0.1630000000     0.0287380318     1.3472562856  0.0000000000  0.0000000000
     0.1610000000     0.0284230076     1.3331915961  0.0000000000  0.0000000000
     0.1590000000     0.0281076260     1.3191034827  0.0000000000  0.0000000000
     0.1570000000     0.0277918805     1.3049915884  0.0000000000  0.0000000000
     0.1550000000     0.0274757638     1.2908555462  0.0000000000  0.0000000000
     0.1530000000     0.0271592688     1.2766949785  0.0000000000  0.0000000000
     0.1510000000     0.0268423882     1.2625094975  0.0000000000  0.0000000000
     0.1490000000     0.0265251141     1.2482987006  0.0000000000  0.0000000000
     0.1470000000     0.0262074387     1.2340621764  0.0000000000  0.0000000000
     0.1450000000     0.0258893538     1.2197994996  0.0000000000  0.0000000000
     0.1430000000     0.0255708510     1.2055102319  0.0000000000  0.0000000000
     0.1410000000     0.0252519215     1.1911939210  0.0000000000  0.0000000000
     0.1390000000     0.0249325565     1.1768501003  0.0000000000  0.0000000000
     0.1370000000     0.0246127465     1.1624782879  0.0000000000  0.0000000000
     0.1350000000     0.0242924819     1.1480779861  0.0000000000  0.0000000000
     0.1330000000     0.0239717528     1.1336486806  0.0000000000  0.0000000000
     0.1310000000     0.0236505489     1.1191898395  0.0000000000  0.0000000000
     0.1290000000     0.0233288595     1.1047009127  0.0000000000  0.0000000000
     0.1270000000     0.0230066736     1.0901813308  0.0000000000  0.0000000000
     0.1250000000     0.0226839797     1.0756305040  0.0000000000  0.0000000000
     0.1230000000     0.0223607658     1.0610478213  0.0000000000  0.0000000000
     0.1210000000     0.0220370198     1.0464326492  0.0000000000  0.0000000000
     0.1190000000     0.0217127286     1.0317843306  0.0000000000  0.0000000000
     0.1170000000     0.0213878792     1.0171021832  0.0000000000  0.0000000000
     0.1150000000     0.0210624575     1.0023854984  0.0000000000  0.0000000000
     0.1130000000     0.0207364493     0.9876335398  0.0000000000  0.0000000000
     0.1110000000     0.0204098395     0.9728455413  0.0000000000  0.0000000000
     0.1090000000     0.0200826127     0.9580207056  0.0000000000  0.0000000000
     0.1070000000     0.0197547524     0.9431582022  0.0000000000  0.0000000000
     0.1050000000     0.0194262419     0.9282571656  0.0000000000  0.0000000000
     0.1030000000     0.0190970633     0.9133166925  0.0000000000  0.0000000000
     0.1010000000     0.0187671983     0.8983358401  0.0000000000  0.0000000000
     0.0990000000     0.0184366276     0.8833136231  0.0000000000  0.0000000000
     0.0970000000     0.0181053309     0.8682490110  0.0000000000  0.0000000000
     0.0950000000     0.0177732873     0.8531409251  0.0000000000  0.0000000000
     0.0930000000     0.0174404745     0.8379882350  0.0000000000  0.0000000000
     0.0910000000     0.0171068694     0.8227897549  0.0000000000  0.0000000000
     0.0890000000     0.0167724476     0.8075442400  0.0000000000  0.0000000000
     0.0870000000     0.0164371836     0.7922503816  0.0000000000  0.0000000000
     0.0850000000     0.0161010505     0.7769068027  0.0000000000  0.0000000000
     0.0830000000     0.0157640200     0.7615120522  0.0000000000  0.0000000000
     0.0810000000     0.0154260624     0.7460645996  0.0000000000  0.0000000000
     0.0790000000     0.0150871461     0.7305628282  0.0000000000  0.0000000000
     0.0770000000     0.0147472380     0.7150050278  0.0000000000  0.0000000000
     0.0750000000     0.0144063031     0.6993893870  0.0000000000  0.0000000000
     0.0730000000     0.0140643041     0.6837139840  0.0000000000  0.0000000000
     0.0710000000     0.0137212017     0.6679767770  0.0000000000  0.0000000000
     0.0690000000     0.0133769541     0.6521755924  0.0000000000  0.0000000000
     0.0670000000     0.0130315170     0.6363081129  0.0000000000  0.0000000000
     0.0650000000     0.0126848429     0.6203718629  0.0000000000  0.0000000000
     0.0630000000     0.0123368816     0.6043641923  0.0000000000  0.0000000000
     0.0610000000     0.0119875792     0.5882822587  0.0000000000  0.0000000000
     0.0590000000     0.0116368780     0.5721230060  0.0000000000  0.0000000000
     0.0570000000     0.0112847163     0.5558831407  0.0000000000  0.0000000000
     0.0550000000     0.0109310278     0.5395591045  0.0000000000  0.0000000000
     0.0530000000     0.0105757411     0.5231470420  0.0000000000  0.0000000000
     0.0510000000     0.0102187792     0.5066427640  0.0000000000  0.0000000000
     0.0490000000     0.0098600588     0.4900417040  0.0000000000  0.0000000000
     0.0470000000     0.0094994896     0.4733388668  0.0000000000  0.0000000000
     0.0450000000     0.0091369736     0.4565287690  0.0000000000  0.0000000000
     0.0430000000     0.0087724039     0.4396053661  0.0000000000  0.0000000000
     0.0410000000     0.0084056634     0.4225619663  0.0000000000  0.0000000000
     0.0390000000     0.0080366239     0.4053911260  0.0000000000  0.0000000000
     0.0370000000     0.0076651443     0.3880845218  0.0000000000  0.0000000000
     0.0350000000     0.0072910683     0.3706327922  0.0000000000  0.0000000000
     0.0330000000     0.0069142229     0.3530253411  0.0000000000  0.0000000000
     0.0310000000     0.0065344150     0.3352500890  0.0000000000  0.0000000000
     0.0290000000     0.0061514282     0.3172931550  0.0000000000  0.0000000000
     0.0270000000     0.0057650189     0.2991384433  0.0000000000  0.0000000000
     0.0250000000     0.0053749113     0.2807670981  0.0000000000  0.0000000000
     0.0230000000     0.0049807908     0.2621567675  0.0000000000  0.0000000000
     0.0210000000     0.0045822964     0.2432805903  0.0000000000  0.0000000000
     0.0190000000     0.0041790104     0.2241057646  0.0000000000  0.0000000000
     0.0170000000     0.0037704461     0.2045914579  0.0000000000  0.0000000000
     0.0150000000     0.0033560311     0.1846856470  0.0000000000  0.0000000000
     0.0130000000     0.0029350871     0.1643201137  0.0000000000  0.0000000000
     0.0110000000     0.0025068045     0.1434020604  0.0000000000  0.0000000000
     0.0090000000     0.0020702155     0.1217989903  0.0000000000  0.0000000000
     0.0070000000     0.0016241809     0.0993085814  0.0000000000  0.0000000000
     0.0050000000     0.0011674582     0.0755893484  0.0000000000  0.0000000000
     0.0030000000     0.0006992110     0.0499589712  0.0000000000  0.0000000000
     0.0010000000     0.0002229947     0.0204347619  0.0000000000  0.0000000000


==> anc/s83s_18/s83s_18-dens2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7708125406    46.8386150818  0.0000000000  0.0000000000
    10.9810000000     2.7651129336    46.7705799918  0.0000000000  0.0000000000
    10.9610000000     2.7594141893    46.7025167415  0.0000000000  0.0000000000
    10.9410000000     2.7537163050    46.6344252104  0.0000000000  0.0000000000
    10.9210000000     2.7480192781    46.5663052791  0.0000000000  0.0000000000
    10.9010000000     2.7423231200    46.4981569955  0.0000000000  0.0000000000
    10.8810000000     2.7366278282    46.4299802425  0.0000000000  0.0000000000
    10.8610000000     2.7309334076    46.3617749872  0.0000000000  0.0000000000
    10.8410000000     2.7252398560    46.2935411146  0.0000000000  0.0000000000
    10.8210000000     2.7195471852    46.2252786768  0.0000000000  0.0000000000
    10.8010000000     2.7138553866    46.1569874785  0.0000000000  0.0000000000
    10.7810000000     2.7081644652    46.0886674913  0.0000000000  0.0000000000
    10.7610000000     2.7024744299    46.0203187288  0.0000000000  0.0000000000
    10.7410000000     2.6967852792    45.9519410821  0.0000000000  0.0000000000
    10.7210000000     2.6910970117    45.8835344435  0.0000000000  0.0000000000
    10.7010000000     2.6854096332    45.8150987889  0.0000000000  0.0000000000
    10.6810000000     2.6797231461    45.7466340541  0.0000000000  0.0000000000
    10.6610000000     2.6740375562    45.6781402171  0.0000000000  0.0000000000
    10.6410000000     2.6683528627    45.6096171751  0.0000000000  0.0000000000
    10.6210000000     2.6626690651    45.5410648263  0.0000000000  0.0000000000
    10.6010000000     2.6569861696    45.4724831525  0.0000000000  0.0000000000
    10.5810000000     2.6513041759    45.4038720543  0.0000000000  0.0000000000
    10.5610000000     2.6456230905    45.3352315157  0.0000000000  0.0000000000
    10.5410000000     2.6399429133    45.2665614398  0.0000000000  0.0000000000
    10.5210000000     2.6342636511    45.1978618129  0.0000000000  0.0000000000
    10.5010000000     2.6285852974    45.1291324592  0.0000000000  0.0000000000
    10.4810000000     2.6229078593    45.0603733674  0.0000000000  0.0000000000
    10.4610000000     2.6172313439    44.9915845271  0.0000000000  0.0000000000
    10.4410000000     2.6115557518    44.9227658478  0.0000000000  0.0000000000
    10.4210000000     2.6058810771    44.8539171594  0.0000000000  0.0000000000
    10.4010000000     2.6002073340    44.7850385362  0.0000000000  0.0000000000
    10.3810000000     2.5945345170    44.7161298107  0.0000000000  0.0000000000
    10.3610000000     2.5888626338    44.6471909787  0.0000000000  0.0000000000
    10.3410000000     2.5831916859    44.5782219562  0.0000000000  0.0000000000
    10.3210000000     2.5775216745    44.5092226605  0.0000000000  0.0000000000
    10.3010000000     2.5718526014    44.4401930105  0.0000000000  0.0000000000
    10.2810000000     2.5661844750    44.3711330068  0.0000000000  0.0000000000
    10.2610000000     2.5605172905    44.3020424901  0.0000000000  0.0000000000
    10.2410000000     2.5548510499    44.2329213832  0.0000000000  0.0000000000
    10.2210000000     2.5491857687    44.1637697711  0.0000000000  0.0000000000
    10.2010000000     2.5435214360    44.0945874183  0.0000000000  0.0000000000
    10.1810000000     2.5378580609    44.0253743318  0.0000000000  0.0000000000
    10.1610000000     2.5321956395    43.9561303597  0.0000000000  0.0000000000
    10.1410000000     2.5265341844    43.8868555516  0.0000000000  0.0000000000
    10.1210000000     2.5208736919    43.8175497582  0.0000000000  0.0000000000
    10.1010000000     2.5152141685    43.7482129519  0.0000000000  0.0000000000
    10.0810000000     2.5095556108    43.6788449863  0.0000000000  0.0000000000
    10.0610000000     2.5038980288    43.6094458764  0.0000000000  0.0000000000
    10.0410000000     2.4982414259    43.5400155585  0.0000000000  0.0000000000
    10.0210000000     2.4925857995    43.4705538907  0.0000000000  0.0000000000
    10.0010000000     2.4869311533    43.4010608123  0.0000000000  0.0000000000
     9.9810000000     2.4812774882    43.3315362243  0.0000000000  0.0000000000
     9.9610000000     2.4756248147    43.2619801483  0.0000000000  0.0000000000
     9.9410000000     2.4699731275    43.1923924088  0.0000000000  0.0000000000
     9.9210000000     2.4643224342    43.1227729904  0.0000000000  0.0000000000
     9.9010000000     2.4586727364    43.0531218001  0.0000000000  0.0000000000
     9.8810000000     2.4530240356    42.9834387462  0.0000000000  0.0000000000
     9.8610000000     2.4473763399    42.9137238177  0.0000000000  0.0000000000
     9.8410000000     2.4417296480    42.8439768864  0.0000000000  0.0000000000
     9.8210000000     2.4360839653    42.7741979047  0.0000000000  0.0000000000
     9.8010000000     2.4304392907    42.7043867476  0.0000000000  0.0000000000
     9.7810000000     2.4247956299    42.6345433705  0.0000000000  0.0000000000
     9.7610000000     2.4191529885    42.5646677303  0.0000000000  0.0000000000
     9.7410000000     2.4135113631    42.4947596676  0.0000000000  0.0000000000
     9.7210000000     2.4078707596    42.4248191422  0.0000000000  0.0000000000
     9.7010000000     2.4022311876    42.3548461549  0.0000000000  0.0000000000
     9.6810000000     2.3965926406    42.2848405118  0.0000000000  0.0000000000
     9.6610000000     2.3909551255    42.2148021777  0.0000000000  0.0000000000
     9.6410000000     2.3853186456    42.1447310795  0.0000000000  0.0000000000
     9.6210000000     2.3796832048    42.0746271458  0.0000000000  0.0000000000
     9.6010000000     2.3740488071    42.0044903069  0.0000000000  0.0000000000
     9.5810000000     2.3684154502    41.9343204166  0.0000000000  0.0000000000
     9.5610000000     2.3627831417    41.8641174476  0.0000000000  0.0000000000
     9.5410000000     2.3571518890    41.7938813737  0.0000000000  0.0000000000
     9.5210000000     2.3515216875    41.7236120151  0.0000000000  0.0000000000
     9.5010000000     2.3458925389    41.6533092715  0.0000000000  0.0000000000
     9.4810000000     2.3402644575    41.5829731995  0.0000000000  0.0000000000
     9.4610000000     2.3346374392    41.5126036245  0.0000000000  0.0000000000
     9.4410000000     2.3290114862    41.4422004512  0.0000000000  0.0000000000
     9.4210000000     2.3233866010    41.3717635864  0.0000000000  0.0000000000
     9.4010000000     2.3177627923    41.3012930155  0.0000000000  0.0000000000
     9.3810000000     2.3121400631    41.2307886485  0.0000000000  0.0000000000
     9.3610000000     2.3065184101    41.1602503201  0.0000000000  0.0000000000
     9.3410000000     2.3008978458    41.0896780593  0.0000000000  0.0000000000
     9.3210000000     2.2952783675    41.0190717045  0.0000000000  0.0000000000
     9.3010000000     2.2896599786    40.9484311729  0.0000000000  0.0000000000
     9.2810000000     2.2840426830    40.8777563834  0.0000000000  0.0000000000
     9.2610000000     2.2784264877    40.8070472951  0.0000000000  0.0000000000
     9.2410000000     2.2728113908    40.7363037540  0.0000000000  0.0000000000
     9.2210000000     2.2671974027    40.6655257610  0.0000000000  0.0000000000
     9.2010000000     2.2615845157    40.5947130894  0.0000000000  0.0000000000
     9.1810000000     2.2559727468    40.5238658202  0.0000000000  0.0000000000
     9.1610000000     2.2503620889    40.4529837305  0.0000000000  0.0000000000
     9.1410000000     2.2447525530    40.3820668286  0.0000000000  0.0000000000
     9.1210000000     2.2391441385    40.3111149719  0.0000000000  0.0000000000
     9.1010000000     2.2335368450    40.2401280201  0.0000000000  0.0000000000
     9.0810000000     2.2279306841    40.1691059867  0.0000000000  0.0000000000
     9.0610000000     2.2223256588    40.0980487732  0.0000000000  0.0000000000
     9.0410000000     2.2167217694    40.0269562449  0.0000000000  0.0000000000
     9.0210000000     2.2111190190    39.9558283075  0.0000000000  0.0000000000
     9.0010000000     2.2055174144    39.8846649061  0.0000000000  0.0000000000
     8.9810000000     2.1999169532    39.8134658747  0.0000000000  0.0000000000
     8.9610000000     2.1943176485    39.7422312379  0.0000000000  0.0000000000
     8.9410000000     2.1887194927    39.6709607584  0.0000000000  0.0000000000
     8.9210000000     2.1831225018    39.5996545024  0.0000000000  0.0000000000
     8.9010000000     2.1775266718    39.5283122744  0.0000000000  0.0000000000
     8.8810000000     2.1719320075    39.4569339942  0.0000000000  0.0000000000
     8.8610000000     2.1663385169    39.3855196208  0.0000000000  0.0000000000
     8.8410000000     2.1607461964    39.3140689656  0.0000000000  0.0000000000
     8.8210000000     2.1551550546    39.2425819920  0.0000000000  0.0000000000
     8.8010000000     2.1495650971    39.1710586278  0.0000000000  0.0000000000
     8.7810000000     2.1439763241    39.0994987284  0.0000000000  0.0000000000
     8.7610000000     2.1383887418    39.0279022261  0.0000000000  0.0000000000
     8.7410000000     2.1328023507    38.9562689805  0.0000000000  0.0000000000
     8.7210000000     2.1272171603    38.8845989655  0.0000000000  0.0000000000
     8.7010000000     2.1216331746    38.8128920824  0.0000000000  0.0000000000
     8.6810000000     2.1160503892    38.7411481234  0.0000000000  0.0000000000
     8.6610000000     2.1104688141    38.6693670689  0.0000000000  0.0000000000
     8.6410000000     2.1048884570    38.5975488641  0.0000000000  0.0000000000
     8.6210000000     2.0993093169    38.5256933451  0.0000000000  0.0000000000
     8.6010000000     2.0937313961    38.4538003879  0.0000000000  0.0000000000
     8.5810000000     2.0881547029    38.3818699444  0.0000000000  0.0000000000
     8.5610000000     2.0825792400    38.3099018949  0.0000000000  0.0000000000
     8.5410000000     2.0770050132    38.2378961592  0.0000000000  0.0000000000
     8.5210000000     2.0714320229    38.1658525854  0.0000000000  0.0000000000
     8.5010000000     2.0658602783    38.0937711347  0.0000000000  0.0000000000
     8.4810000000     2.0602897803    38.0216516602  0.0000000000  0.0000000000
     8.4610000000     2.0547205356    37.9494940909  0.0000000000  0.0000000000
     8.4410000000     2.0491525429    37.8772982483  0.0000000000  0.0000000000
     8.4210000000     2.0435858124    37.8050641029  0.0000000000  0.0000000000
     8.4010000000     2.0380203486    37.7327915542  0.0000000000  0.0000000000
     8.3810000000     2.0324561511    37.6604804312  0.0000000000  0.0000000000
     8.3610000000     2.0268932279    37.5881306753  0.0000000000  0.0000000000
     8.3410000000     2.0213315816    37.5157421569  0.0000000000  0.0000000000
     8.3210000000     2.0157712210    37.4433148222  0.0000000000  0.0000000000
     8.3010000000     2.0102121435    37.3708484741  0.0000000000  0.0000000000
     8.2810000000     2.0046543583    37.2983430639  0.0000000000  0.0000000000
     8.2610000000     1.9990978693    37.2257984724  0.0000000000  0.0000000000
     8.2410000000     1.9935426803    37.1532145832  0.0000000000  0.0000000000
     8.2210000000     1.9879887959    37.0805912827  0.0000000000  0.0000000000
     8.2010000000     1.9824362260    37.0079285320  0.0000000000  0.0000000000
     8.1810000000     1.9768849646    36.9352260783  0.0000000000  0.0000000000
     8.1610000000     1.9713350222    36.8624838880  0.0000000000  0.0000000000
     8.1410000000     1.9657864071    36.7897018942  0.0000000000  0.0000000000
     8.1210000000     1.9602391194    36.7168799244  0.0000000000  0.0000000000
     8.1010000000     1.9546931625    36.6440178453  0.0000000000  0.0000000000
     8.0810000000     1.9491485480    36.5711156339  0.0000000000  0.0000000000
     8.0610000000     1.9436052716    36.4981730546  0.0000000000  0.0000000000
     8.0410000000     1.9380633456    36.4251900898  0.0000000000  0.0000000000
     8.0210000000     1.9325227716    36.3521665817  0.0000000000  0.0000000000
     8.0010000000     1.9269835545    36.2791024108  0.0000000000  0.0000000000
     7.9810000000     1.9214457017    36.2059974963  0.0000000000  0.0000000000
     7.9610000000     1.9159092134    36.1328516536  0.0000000000  0.0000000000
     7.9410000000     1.9103740977    36.0596648075  0.0000000000  0.0000000000
     7.9210000000     1.9048403578    35.9864368149  0.0000000000  0.0000000000
     7.9010000000     1.8993080027    35.9131676066  0.0000000000  0.0000000000
     7.8810000000     1.8937770361    35.8398570453  0.0000000000  0.0000000000
     7.8610000000     1.8882474622    35.7665049968  0.0000000000  0.0000000000
     7.8410000000     1.8827192854    35.6931113300  0.0000000000  0.0000000000
     7.8210000000     1.8771925105    35.6196759170  0.0000000000  0.0000000000
     7.8010000000     1.8716671425    35.5461986329  0.0000000000  0.0000000000
     7.7810000000     1.8661431868    35.4726793560  0.0000000000  0.0000000000
     7.7610000000     1.8606206544    35.3991180380  0.0000000000  0.0000000000
     7.7410000000     1.8550995408    35.3255144226  0.0000000000  0.0000000000
     7.7210000000     1.8495798629    35.2518685382  0.0000000000  0.0000000000
     7.7010000000     1.8440616142    35.1781801001  0.0000000000  0.0000000000
     7.6810000000     1.8385448069    35.1044490727  0.0000000000  0.0000000000
     7.6610000000     1.8330294457    35.0306753184  0.0000000000  0.0000000000
     7.6410000000     1.8275155358    34.9568587028  0.0000000000  0.0000000000
     7.6210000000     1.8220030798    34.8829990601  0.0000000000  0.0000000000
     7.6010000000     1.8164920887    34.8090963324  0.0000000000  0.0000000000
     7.5810000000     1.8109825659    34.7351503606  0.0000000000  0.0000000000
     7.5610000000     1.8054745152    34.6611609890  0.0000000000  0.0000000000
     7.5410000000     1.7999679409    34.5871280658  0.0000000000  0.0000000000
     7.5210000000     1.7944628526    34.5130515116  0.0000000000  0.0000000000
     7.5010000000     1.7889592551    34.4389311813  0.0000000000  0.0000000000
     7.4810000000     1.7834571536    34.3647669332  0.0000000000  0.0000000000
     7.4610000000     1.7779565539    34.2905586294  0.0000000000  0.0000000000
     7.4410000000     1.7724574642    34.2163061699  0.0000000000  0.0000000000
     7.4210000000     1.7669598859    34.1420093548  0.0000000000  0.0000000000
     7.4010000000     1.7614638281    34.0676680916  0.0000000000  0.0000000000
     7.3810000000     1.7559692928    33.9932821880  0.0000000000  0.0000000000
     7.3610000000     1.7504762925    33.9188515927  0.0000000000  0.0000000000
     7.3410000000     1.7449848273    33.8443760869  0.0000000000  0.0000000000
     7.3210000000     1.7394949054    33.7698555580  0.0000000000  0.0000000000
     7.3010000000     1.7340065353    33.6952898975  0.0000000000  0.0000000000
     7.2810000000     1.7285197209    33.6206789322  0.0000000000  0.0000000000
     7.2610000000     1.7230344689    33.5460225270  0.0000000000  0.0000000000
     7.2410000000     1.7175507839    33.4713205165  0.0000000000  0.0000000000
     7.2210000000     1.7120686711    33.3965727395  0.0000000000  0.0000000000
     7.2010000000     1.7065881408    33.3217791066  0.0000000000  0.0000000000
     7.1810000000     1.7011091989    33.2469394644  0.0000000000  0.0000000000
     7.1610000000     1.6956318516    33.1720536636  0.0000000000  0.0000000000
     7.1410000000     1.6901561006    33.0971214912  0.0000000000  0.0000000000
     7.1210000000     1.6846819579    33.0221428739  0.0000000000  0.0000000000
     7.1010000000     1.6792094309    32.9471176745  0.0000000000  0.0000000000
     7.0810000000     1.6737385202    32.8720456591  0.0000000000  0.0000000000
     7.0610000000     1.6682692365    32.7969267328  0.0000000000  0.0000000000
     7.0410000000     1.6628015860    32.7217607374  0.0000000000  0.0000000000
     7.0210000000     1.6573355754    32.6465475193  0.0000000000  0.0000000000
     7.0010000000     1.6518712094    32.5712868955  0.0000000000  0.0000000000
     6.9810000000     1.6464084980    32.4959787545  0.0000000000  0.0000000000
     6.9610000000     1.6409474466    32.4206229221  0.0000000000  0.0000000000
     6.9410000000     1.6354880637    32.3452192620  0.0000000000  0.0000000000
     6.9210000000     1.6300303533    32.2697675757  0.0000000000  0.0000000000
     6.9010000000     1.6245743246    32.1942677360  0.0000000000  0.0000000000
     6.8810000000     1.6191199827    32.1187195536  0.0000000000  0.0000000000
     6.8610000000     1.6136673351    32.0431228770  0.0000000000  0.0000000000
     6.8410000000     1.6082163903    31.9674775596  0.0000000000  0.0000000000
     6.8210000000     1.6027671567    31.8917834589  0.0000000000  0.0000000000
     6.8010000000     1.5973196389    31.8160403715  0.0000000000  0.0000000000
     6.7810000000     1.5918738464    31.7402481646  0.0000000000  0.0000000000
     6.7610000000     1.5864297821    31.6644066115  0.0000000000  0.0000000000
     6.7410000000     1.5809874567    31.5885155890  0.0000000000  0.0000000000
     6.7210000000     1.5755468787    31.5125749460  0.0000000000  0.0000000000
     6.7010000000     1.5701080549    31.4365845033  0.0000000000  0.0000000000
     6.6810000000     1.5646709926    31.3605440869  0.0000000000  0.0000000000
     6.6610000000     1.5592356972    31.2844534951  0.0000000000  0.0000000000
     6.6410000000     1.5538021793    31.2083125966  0.0000000000  0.0000000000
     6.6210000000     1.5483704453    31.1321211999  0.0000000000  0.0000000000
     6.6010000000     1.5429405044    31.0558791515  0.0000000000  0.0000000000
     6.5810000000     1.5375123618    30.9795862379  0.0000000000  0.0000000000
     6.5610000000     1.5320860299    30.9032423481  0.0000000000  0.0000000000
     6.5410000000     1.5266615105    30.8268472147  0.0000000000  0.0000000000
     6.5210000000     1.5212388146    30.7504007050  0.0000000000  0.0000000000
     6.5010000000     1.5158179543    30.6739026917  0.0000000000  0.0000000000
     6.4810000000     1.5103989302    30.5973528916  0.0000000000  0.0000000000
     6.4610000000     1.5049817553    30.5207511882  0.0000000000  0.0000000000
     6.4410000000     1.4995664361    30.4440973741  0.0000000000  0.0000000000
     6.4210000000     1.4941529819    30.3673912796  0.0000000000  0.0000000000
     6.4010000000     1.4887414027    30.2906327407  0.0000000000  0.0000000000
     6.3810000000     1.4833317043    30.2138215348  0.0000000000  0.0000000000
     6.3610000000     1.4779238933    30.1369574456  0.0000000000  0.0000000000
     6.3410000000     1.4725179858    30.0600403902  0.0000000000  0.0000000000
     6.3210000000     1.4671139803    29.9830700362  0.0000000000  0.0000000000
     6.3010000000     1.4617118941    29.9060463125  0.0000000000  0.0000000000
     6.2810000000     1.4563117315    29.8289689628  0.0000000000  0.0000000000
     6.2610000000     1.4509135019    29.7518378004  0.0000000000  0.0000000000
     6.2410000000     1.4455172151    29.6746526451  0.0000000000  0.0000000000
     6.2210000000     1.4401228819    29.5974133225  0.0000000000  0.0000000000
     6.2010000000     1.4347305044    29.5201195383  0.0000000000  0.0000000000
     6.1810000000     1.4293400988    29.4427711938  0.0000000000  0.0000000000
     6.1610000000     1.4239516732    29.3653680708  0.0000000000  0.0000000000
     6.1410000000     1.4185652360    29.2879099571  0.0000000000  0.0000000000
     6.1210000000     1.4131807942    29.2103966161  0.0000000000  0.0000000000
     6.1010000000     1.4077983578    29.1328278492  0.0000000000  0.0000000000
     6.0810000000     1.4024179393    29.0552034954  0.0000000000  0.0000000000
     6.0610000000     1.3970395498    28.9775233693  0.0000000000  0.0000000000
     6.0410000000     1.3916631924    28.8997871673  0.0000000000  0.0000000000
     6.0210000000     1.3862888794    28.8219947177  0.0000000000  0.0000000000
     6.0010000000     1.3809166197    28.7441457934  0.0000000000  0.0000000000
     5.9810000000     1.3755464269    28.6662402363  0.0000000000  0.0000000000
     5.9610000000     1.3701783110    28.5882778333  0.0000000000  0.0000000000
     5.9410000000     1.3648122764    28.5102582855  0.0000000000  0.0000000000
     5.9210000000     1.3594483387    28.4321814560  0.0000000000  0.0000000000
     5.9010000000     1.3540865037    28.3540470609  0.0000000000  0.0000000000
     5.8810000000     1.3487267842    28.2758549159  0.0000000000  0.0000000000
     5.8610000000     1.3433691895    28.1976047830  0.0000000000  0.0000000000
     5.8410000000     1.3380137336    28.1192964927  0.0000000000  0.0000000000
     5.8210000000     1.3326604231    28.0409297605  0.0000000000  0.0000000000
     5.8010000000     1.3273092674    27.9625043406  0.0000000000  0.0000000000
     5.7810000000     1.3219602827    27.8840200863  0.0000000000  0.0000000000
     5.7610000000     1.3166134736    27.8054766757  0.0000000000  0.0000000000
     5.7410000000     1.3112688536    27.7268739170  0.0000000000  0.0000000000
     5.7210000000     1.3059264352    27.6482115958  0.0000000000  0.0000000000
     5.7010000000     1.3005862291    27.5694894752  0.0000000000  0.0000000000
     5.6810000000     1.2952482431    27.4907072662  0.0000000000  0.0000000000
     5.6610000000     1.2899124938    27.4118648090  0.0000000000  0.0000000000
     5.6410000000     1.2845789862    27.3329617709  0.0000000000  0.0000000000
     5.6210000000     1.2792477384    27.2539980088  0.0000000000  0.0000000000
     5.6010000000     1.2739187553    27.1749731771  0.0000000000  0.0000000000
     5.5810000000     1.2685920523    27.0958870894  0.0000000000  0.0000000000
     5.5610000000     1.2632676420    27.0167395080  0.0000000000  0.0000000000
     5.5410000000     1.2579455335    26.9375301439  0.0000000000  0.0000000000
     5.5210000000     1.2526257427    26.8582588070  0.0000000000  0.0000000000
     5.5010000000     1.2473082767    26.7789251666  0.0000000000  0.0000000000
     5.4810000000     1.2419931511    26.6995290209  0.0000000000  0.0000000000
     5.4610000000     1.2366803744    26.6200700581  0.0000000000  0.0000000000
     5.4410000000     1.2313699640    26.5405480944  0.0000000000  0.0000000000
     5.4210000000     1.2260619284    26.4609628073  0.0000000000  0.0000000000
     5.4010000000     1.2207562827    26.3813139727  0.0000000000  0.0000000000
     5.3810000000     1.2154530369    26.3016012876  0.0000000000  0.0000000000
     5.3610000000     1.2101522062    26.2218245176  0.0000000000  0.0000000000
     5.3410000000     1.2048538024    26.1419833793  0.0000000000  0.0000000000
     5.3210000000     1.1995578383    26.0620775995  0.0000000000  0.0000000000
     5.3010000000     1.1942643279    25.9821069150  0.0000000000  0.0000000000
     5.2810000000     1.1889732839    25.9020710433  0.0000000000  0.0000000000
     5.2610000000     1.1836847201    25.8219697128  0.0000000000  0.0000000000
     5.2410000000     1.1783986491    25.7418026326  0.0000000000  0.0000000000
     5.2210000000     1.1731150849    25.6615695228  0.0000000000  0.0000000000
     5.2010000000     1.1678340420    25.5812701142  0.0000000000  0.0000000000
     5.1810000000     1.1625555323    25.5009040901  0.0000000000  0.0000000000
     5.1610000000     1.1572795726    25.4204712031  0.0000000000  0.0000000000
     5.1410000000     1.1520061749    25.3399711298  0.0000000000  0.0000000000
     5.1210000000     1.1467353540    25.2594035871  0.0000000000  0.0000000000
     5.1010000000     1.1414671240    25.1787682745  0.0000000000  0.0000000000
     5.0810000000     1.1362015019    25.0980649315  0.0000000000  0.0000000000
     5.0610000000     1.1309384982    25.0172931946  0.0000000000  0.0000000000
     5.0410000000     1.1256781302    24.9364527982  0.0000000000  0.0000000000
     5.0210000000     1.1204204123    24.8555434312  0.0000000000  0.0000000000
     5.0010000000     1.1151653584    24.7745647661  0.0000000000  0.0000000000
     4.9810000000     1.1099129871    24.6935165446  0.0000000000  0.0000000000
     4.9610000000     1.1046633107    24.6123984070  0.0000000000  0.0000000000
     4.9410000000     1.0994163444    24.5312100345  0.0000000000  0.0000000000
     4.9210000000     1.0941721066    24.4499511494  0.0000000000  0.0000000000
     4.9010000000     1.0889306111    24.3686214018  0.0000000000  0.0000000000
     4.8810000000     1.0836918731    24.2872204550  0.0000000000  0.0000000000
     4.8610000000     1.0784559124    24.2057480417  0.0000000000  0.0000000000
     4.8410000000     1.0732227393    24.1242037393  0.0000000000  0.0000000000
     4.8210000000     1.0679923761    24.0425873070  0.0000000000  0.0000000000
     4.8010000000     1.0627648371    23.9608983775  0.0000000000  0.0000000000
     4.7810000000     1.0575401383    23.8791365975  0.0000000000  0.0000000000
     4.7610000000     1.0523182965    23.7973016277  0.0000000000  0.0000000000
     4.7410000000     1.0470993299    23.7153931430  0.0000000000  0.0000000000
     4.7210000000     1.0418832564    23.6334108048  0.0000000000  0.0000000000
     4.7010000000     1.0366700913    23.5513542335  0.0000000000  0.0000000000
     4.6810000000     1.0314598551    23.4692231198  0.0000000000  0.0000000000
     4.6610000000     1.0262525622    23.3870170587  0.0000000000  0.0000000000
     4.6410000000     1.0210482323    23.3047357155  0.0000000000  0.0000000000
     4.6210000000     1.0158468826    23.2223787161  0.0000000000  0.0000000000
     4.6010000000     1.0106485353    23.1399457563  0.0000000000  0.0000000000
     4.5810000000     1.0054532035    23.0574363835  0.0000000000  0.0000000000
     4.5610000000     1.0002609087    22.9748502705  0.0000000000  0.0000000000
     4.5410000000     0.9950716687    22.8921870244  0.0000000000  0.0000000000
     4.5210000000     0.9898855043    22.8094462958  0.0000000000  0.0000000000
     4.5010000000     0.9847024345    22.7266276974  0.0000000000  0.0000000000
     4.4810000000     0.9795224763    22.6437308046  0.0000000000  0.0000000000
     4.4610000000     0.9743456532    22.5607552913  0.0000000000  0.0000000000
     4.4410000000     0.9691719836    22.4777007401  0.0000000000  0.0000000000
     4.4210000000     0.9640014856    22.3945667245  0.0000000000  0.0000000000
     4.4010000000     0.9588341823    22.3113528897  0.0000000000  0.0000000000
     4.3810000000     0.9536700917    22.2280587912  0.0000000000  0.0000000000
     4.3610000000     0.9485092383    22.1446840832  0.0000000000  0.0000000000
     4.3410000000     0.9433516400    22.0612283048  0.0000000000  0.0000000000
     4.3210000000     0.9381973195    21.9776910671  0.0000000000  0.0000000000
     4.3010000000     0.9330462964    21.8940719206  0.0000000000  0.0000000000
     4.2810000000     0.9278985951    21.8103704881  0.0000000000  0.0000000000
     4.2610000000     0.9227542352    21.7265863058  0.0000000000  0.0000000000
     4.2410000000     0.9176132413    21.6427189828  0.0000000000  0.0000000000
     4.2210000000     0.9124756347    21.5587680691  0.0000000000  0.0000000000
     4.2010000000     0.9073414355    21.4747330824  0.0000000000  0.0000000000
     4.1810000000     0.9022106719    21.3906136664  0.0000000000  0.0000000000
     4.1610000000     0.8970833627    21.3064093021  0.0000000000  0.0000000000
     4.1410000000     0.8919595331    21.2221195703  0.0000000000  0.0000000000
     4.1210000000     0.8868392073    21.1377440213  0.0000000000  0.0000000000
     4.1010000000     0.8817224081    21.0532821753  0.0000000000  0.0000000000
     4.0810000000     0.8766091616    20.9687336006  0.0000000000  0.0000000000
     4.0610000000     0.8714994898    20.8840977844  0.0000000000  0.0000000000
     4.0410000000     0.8663934180    20.7993742631  0.0000000000  0.0000000000
     4.0210000000     0.8612909753    20.7145626215  0.0000000000  0.0000000000
     4.0010000000     0.8561921817    20.6296622882  0.0000000000  0.0000000000
     3.9810000000     0.8510970671    20.5446728441  0.0000000000  0.0000000000
     3.9610000000     0.8460056555    20.4595937664  0.0000000000  0.0000000000
     3.9410000000     0.8409179719    20.3744245313  0.0000000000  0.0000000000
     3.9210000000     0.8358340462    20.2891646913  0.0000000000  0.0000000000
     3.9010000000     0.8307539028    20.2038136970  0.0000000000  0.0000000000
     3.8810000000     0.8256775715    20.1183710755  0.0000000000  0.0000000000
     3.8610000000     0.8206050781    20.0328362789  0.0000000000  0.0000000000
     3.8410000000     0.8155364507    19.9472087862  0.0000000000  0.0000000000
     3.8210000000     0.8104717167    19.8614880529  0.0000000000  0.0000000000
     3.8010000000     0.8054109073    19.7756735871  0.0000000000  0.0000000000
     3.7810000000     0.8003540501    19.6897648246  0.0000000000  0.0000000000
     3.7610000000     0.7953011750    19.6037612295  0.0000000000  0.0000000000
     3.7410000000     0.7902523101    19.5176622199  0.0000000000  0.0000000000
     3.7210000000     0.7852074871    19.4314672682  0.0000000000  0.0000000000
     3.7010000000     0.7801667376    19.3451758267  0.0000000000  0.0000000000
     3.6810000000     0.7751300896    19.2587872788  0.0000000000  0.0000000000
     3.6610000000     0.7700975753    19.1723010638  0.0000000000  0.0000000000
     3.6410000000     0.7650692280    19.0857166270  0.0000000000  0.0000000000
     3.6210000000     0.7600450792    18.9990333720  0.0000000000  0.0000000000
     3.6010000000     0.7550251591    18.9122506612  0.0000000000  0.0000000000
     3.5810000000     0.7500095045    18.8253679629  0.0000000000  0.0000000000
     3.5610000000     0.7449981453    18.7383846080  0.0000000000  0.0000000000
     3.5410000000     0.7399911155    18.6512999862  0.0000000000  0.0000000000
     3.5210000000     0.7349884520    18.5641135209  0.0000000000  0.0000000000
     3.5010000000     0.7299901890    18.4768245741  0.0000000000  0.0000000000
     3.4810000000     0.7249963593    18.3894324709  0.0000000000  0.0000000000
     3.4610000000     0.7200070003    18.3019365969  0.0000000000  0.0000000000
     3.4410000000     0.7150221467    18.2143362785  0.0000000000  0.0000000000
     3.4210000000     0.7100418363    18.1266308798  0.0000000000  0.0000000000
     3.4010000000     0.7050661062    18.0388197309  0.0000000000  0.0000000000
     3.3810000000     0.7000949948    17.9509021773  0.0000000000  0.0000000000
     3.3610000000     0.6951285388    17.8628775087  0.0000000000  0.0000000000
     3.3410000000     0.6901667765    17.7747450317  0.0000000000  0.0000000000
     3.3210000000     0.6852097483    17.6865040701  0.0000000000  0.0000000000
     3.3010000000     0.6802574927    17.5981538949  0.0000000000  0.0000000000
     3.2810000000     0.6753100515    17.5096938197  0.0000000000  0.0000000000
     3.2610000000     0.6703674636    17.4211230842  0.0000000000  0.0000000000
     3.2410000000     0.6654297737    17.3324410184  0.0000000000  0.0000000000
     3.2210000000     0.6604970214    17.2436468341  0.0000000000  0.0000000000
     3.2010000000     0.6555692484    17.1547397657  0.0000000000  0.0000000000
     3.1810000000     0.6506465001    17.0657190939  0.0000000000  0.0000000000
     3.1610000000     0.6457288207    16.9765840539  0.0000000000  0.0000000000
     3.1410000000     0.6408162530    16.8873338372  0.0000000000  0.0000000000
     3.1210000000     0.6359088425    16.7979676616  0.0000000000  0.0000000000
     3.1010000000     0.6310066362    16.7084847486  0.0000000000  0.0000000000
     3.0810000000     0.6261096800    16.6188842796  0.0000000000  0.0000000000
     3.0610000000     0.6212180203    16.5291654196  0.0000000000  0.0000000000
     3.0410000000     0.6163317076    16.4393273862  0.0000000000  0.0000000000
     3.0210000000     0.6114507881    16.3493692927  0.0000000000  0.0000000000
     3.0010000000     0.6065753121    16.2592903074  0.0000000000  0.0000000000
     2.9810000000     0.6017053296    16.1690895645  0.0000000000  0.0000000000
     2.9610000000     0.5968408928    16.0787662105  0.0000000000  0.0000000000
     2.9410000000     0.5919820521    15.9883193383  0.0000000000  0.0000000000
     2.9210000000     0.5871288616    15.8977480779  0.0000000000  0.0000000000
     2.9010000000     0.5822813729    15.8070514866  0.0000000000  0.0000000000
     2.8810000000     0.5774396424    15.7162286835  0.0000000000  0.0000000000
     2.8610000000     0.5726037231    15.6252786961  0.0000000000  0.0000000000
     2.8410000000     0.5677736731    15.5342006162  0.0000000000  0.0000000000
     2.8210000000     0.5629495485    15.4429934696  0.0000000000  0.0000000000
     2.8010000000     0.5581314060    15.3516562618  0.0000000000  0.0000000000
     2.7810000000     0.5533193065    15.2601880446  0.0000000000  0.0000000000
     2.7610000000     0.5485133103    15.1685878308  0.0000000000  0.0000000000
     2.7410000000     0.5437134756    15.0768545530  0.0000000000  0.0000000000
     2.7210000000     0.5389198670    14.9849872381  0.0000000000  0.0000000000
     2.7010000000     0.5341325460    14.8929848151  0.0000000000  0.0000000000
     2.6810000000     0.5293515775    14.8008462458  0.0000000000  0.0000000000
     2.6610000000     0.5245770258    14.7085704413  0.0000000000  0.0000000000
     2.6410000000     0.5198089567    14.6161563070  0.0000000000  0.0000000000
     2.6210000000     0.5150474402    14.5236027860  0.0000000000  0.0000000000
     2.6010000000     0.5102925424    14.4309087140  0.0000000000  0.0000000000
     2.5810000000     0.5055443340    14.3380729688  0.0000000000  0.0000000000
     2.5610000000     0.5008028857    14.2450943885  0.0000000000  0.0000000000
     2.5410000000     0.4960682715    14.1519718364  0.0000000000  0.0000000000
     2.5210000000     0.4913405637    14.0587040989  0.0000000000  0.0000000000
     2.5010000000     0.4866198367    13.9652899510  0.0000000000  0.0000000000
     2.4810000000     0.4819061693    13.8717282201  0.0000000000  0.0000000000
     2.4610000000     0.4771996376    13.7780176236  0.0000000000  0.0000000000
     2.4410000000     0.4725003217    13.6841569157  0.0000000000  0.0000000000
     2.4210000000     0.4678083022    13.5901448080  0.0000000000  0.0000000000
     2.4010000000     0.4631236614    13.4959799929  0.0000000000  0.0000000000
     2.3810000000     0.4584464831    13.4016611461  0.0000000000  0.0000000000
     2.3610000000     0.4537768544    13.3071869497  0.0000000000  0.0000000000
     2.3410000000     0.4491148614    13.2125560146  0.0000000000  0.0000000000
     2.3210000000     0.4444605940    13.1177669644  0.0000000000  0.0000000000
     2.3010000000     0.4398141414    13.0228183580  0.0000000000  0.0000000000
     2.2810000000     0.4351755990    12.9277088129  0.0000000000  0.0000000000
     2.2610000000     0.4305450593    12.8324368291  0.0000000000  0.0000000000
     2.2410000000     0.4259226203    12.7370009517  0.0000000000  0.0000000000
     2.2210000000     0.4213083789    12.6413996363  0.0000000000  0.0000000000
     2.2010000000     0.4167024375    12.5456313896  0.0000000000  0.0000000000
     2.1810000000     0.4121048993    12.4496946560  0.0000000000  0.0000000000
     2.1610000000     0.4075158671    12.3535878024  0.0000000000  0.0000000000
     2.1410000000     0.4029354513    12.2573092773  0.0000000000  0.0000000000
     2.1210000000     0.3983637588    12.1608573824  0.0000000000  0.0000000000
     2.1010000000     0.3938009030    12.0642304705  0.0000000000  0.0000000000
     2.0810000000     0.3892469991    11.9674268527  0.0000000000  0.0000000000
     2.0610000000     0.3847021640    11.8704447842  0.0000000000  0.0000000000
     2.0410000000     0.3801665178    11.7732825072  0.0000000000  0.0000000000
     2.0210000000     0.3756401840    11.6759382366  0.0000000000  0.0000000000
     2.0010000000     0.3711232873    11.5784101266  0.0000000000  0.0000000000
     1.9810000000     0.3666159567    11.4806963141  0.0000000000  0.0000000000
     1.9610000000     0.3621183249    11.3827949231  0.0000000000  0.0000000000
     1.9410000000     0.3576305268    11.2847040140  0.0000000000  0.0000000000
     1.9210000000     0.3531527015    11.1864216261  0.0000000000  0.0000000000
     1.9010000000     0.3486849898    11.0879457282  0.0000000000  0.0000000000
     1.8810000000     0.3442275387    10.9892742970  0.0000000000  0.0000000000
     1.8610000000     0.3397804969    10.8904052317  0.0000000000  0.0000000000
     1.8410000000     0.3353440194    10.7913364324  0.0000000000  0.0000000000
     1.8210000000     0.3309182630    10.6920657152  0.0000000000  0.0000000000
     1.8010000000     0.3265033892    10.5925908550  0.0000000000  0.0000000000
     1.7810000000     0.3220995661    10.4929096267  0.0000000000  0.0000000000
     1.7610000000     0.3177069639    10.3930197044  0.0000000000  0.0000000000
     1.7410000000     0.3133257589    10.2929187389  0.0000000000  0.0000000000
     1.7210000000     0.3089561339    10.1926043636  0.0000000000  0.0000000000
     1.7010000000     0.3045982736    10.0920740778  0.0000000000  0.0000000000
     1.6810000000     0.3002523729     9.9913254368  0.0000000000  0.0000000000
     1.6610000000     0.2959186288     9.8903558486  0.0000000000  0.0000000000
     1.6410000000     0.2915972475     9.7891627364  0.0000000000  0.0000000000
     1.6210000000     0.2872884402     9.6877434236  0.0000000000  0.0000000000
     1.6010000000     0.2829924244     9.5860951660  0.0000000000  0.0000000000
     1.5810000000     0.2787094280     9.4842152247  0.0000000000  0.0000000000
     1.5610000000     0.2744396840     9.3821007358  0.0000000000  0.0000000000
     1.5410000000     0.2701834342     9.2797487834  0.0000000000  0.0000000000
     1.5210000000     0.2659409298     9.1771564035  0.0000000000  0.0000000000
     1.5010000000     0.2617124314     9.0743205629  0.0000000000  0.0000000000
     1.4810000000     0.2574982087     8.9712381456  0.0000000000  0.0000000000
     1.4610000000     0.2532985427     8.8679059719  0.0000000000  0.0000000000
     1.4410000000     0.2491137256     8.7643207994  0.0000000000  0.0000000000
     1.4210000000     0.2449440600     8.6604792664  0.0000000000  0.0000000000
     1.4010000000     0.2407898636     8.5563779882  0.0000000000  0.0000000000
     1.3810000000     0.2366514659     8.4520134571  0.0000000000  0.0000000000
     1.3610000000     0.2325292119     8.3473821023  0.0000000000  0.0000000000
     1.3410000000     0.2284234623     8.2424802668  0.0000000000  0.0000000000
     1.3210000000     0.2243345941     8.1373041985  0.0000000000  0.0000000000
     1.3010000000     0.2202630020     8.0318500383  0.0000000000  0.0000000000
     1.2810000000     0.2162091016     7.9261138752  0.0000000000  0.0000000000
     1.2610000000     0.2121733272     7.8200916493  0.0000000000  0.0000000000
     1.2410000000     0.2081561371     7.7137792378  0.0000000000  0.0000000000
     1.2210000000     0.2041580128     7.6071723960  0.0000000000  0.0000000000
     1.2010000000     0.2001794624     7.5002667784  0.0000000000  0.0000000000
     1.1810000000     0.1962210220     7.3930579454  0.0000000000  0.0000000000
     1.1610000000     0.1922832569     7.2855413036  0.0000000000  0.0000000000
     1.1410000000     0.1883667666     7.1777122046  0.0000000000  0.0000000000
     1.1210000000     0.1844721833     7.0695658109  0.0000000000  0.0000000000
     1.1010000000     0.1806001792     6.9610972378  0.0000000000  0.0000000000
     1.0810000000     0.1767514655     6.8523014337  0.0000000000  0.0000000000
     1.0610000000     0.1729267966     6.7431732308  0.0000000000  0.0000000000
     1.0410000000     0.1691269728     6.6337073212  0.0000000000  0.0000000000
     1.0210000000     0.1653528440     6.5238982920  0.0000000000  0.0000000000
     1.0010000000     0.1616053118     6.4137405969  0.0000000000  0.0000000000


==> anc/s83s_18/s83s_18-dens3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9844217603   179.4127543196  0.0000000000  0.0000000000
    60.9010000000    17.9531692117   179.1855627096  0.0000000000  0.0000000000
    60.8010000000    17.9219183269   178.9582808469  0.0000000000  0.0000000000
    60.7010000000    17.8906691648   178.7309089474  0.0000000000  0.0000000000
    60.6010000000    17.8594217046   178.5034466478  0.0000000000  0.0000000000
    60.5010000000    17.8281759525   178.2758937815  0.0000000000  0.0000000000
    60.4010000000    17.7969318891   178.0482499916  0.0000000000  0.0000000000
    60.3010000000    17.7656895216   177.8205151178  0.0000000000  0.0000000000
    60.2010000000    17.7344489110   177.5926893888  0.0000000000  0.0000000000
    60.1010000000    17.7032100126   177.3647722632  0.0000000000  0.0000000000
    60.0010000000    17.6719728091   177.1367633966  0.0000000000  0.0000000000
    59.9010000000    17.6407373627   176.9086630256  0.0000000000  0.0000000000
    59.8010000000    17.6095036305   176.6804706189  0.0000000000  0.0000000000
    59.7010000000    17.5782716231   176.4521860339  0.0000000000  0.0000000000
    59.6010000000    17.5470413778   176.2238093227  0.0000000000  0.0000000000
    59.5010000000    17.5158129059   175.9953403480  0.0000000000  0.0000000000
    59.4010000000    17.4845861408   175.7667783998  0.0000000000  0.0000000000
    59.3010000000    17.4533611475   175.5381237312  0.0000000000  0.0000000000
    59.2010000000    17.4221379128   175.3093760224  0.0000000000  0.0000000000
    59.1010000000    17.3909164505   175.0805351483  0.0000000000  0.0000000000
    59.0010000000    17.3596967223   174.8516006047  0.0000000000  0.0000000000
    58.9010000000    17.3284787953   174.6225726553  0.0000000000  0.0000000000
    58.8010000000    17.2972626323   174.3934508022  0.0000000000  0.0000000000
    58.7010000000    17.2660482753   174.1642351236  0.0000000000  0.0000000000
    58.6010000000    17.2348356884   173.9349251285  0.0000000000  0.0000000000
    58.5010000000    17.2036248885   173.7055207109  0.0000000000  0.0000000000
    58.4010000000    17.1724158930   173.4760217675  0.0000000000  0.0000000000
    58.3010000000    17.1412086940   173.2464280080  0.0000000000  0.0000000000
    58.2010000000    17.1100032840   173.0167391458  0.0000000000  0.0000000000
    58.1010000000    17.0787996820   172.7869550873  0.0000000000  0.0000000000
    58.0010000000    17.0475979334   172.5570759315  0.0000000000  0.0000000000
    57.9010000000    17.0163979553   172.3271008330  0.0000000000  0.0000000000
    57.8010000000    16.9851998199   172.0970300868  0.0000000000  0.0000000000
    57.7010000000    16.9540035225   171.8668634227  0.0000000000  0.0000000000
    57.6010000000    16.9228090339   171.6366003853  0.0000000000  0.0000000000
    57.5010000000    16.8916164018   171.4062410891  0.0000000000  0.0000000000
    57.4010000000    16.8604255981   171.1757850859  0.0000000000  0.0000000000
    57.3010000000    16.8292366718   170.9452324965  0.0000000000  0.0000000000
    57.2010000000    16.7980495703   170.7145826912  0.0000000000  0.0000000000
    57.1010000000    16.7668643439   170.4838357975  0.0000000000  0.0000000000
    57.0010000000    16.7356809413   170.2529911937  0.0000000000  0.0000000000
    56.9010000000    16.7044994393   170.0220492016  0.0000000000  0.0000000000
    56.8010000000    16.6733198132   169.7910093943  0.0000000000  0.0000000000
    56.7010000000    16.6421420395   169.5598713495  0.0000000000  0.0000000000
    56.6010000000    16.6109661457   169.3286350234  0.0000000000  0.0000000000
    56.5010000000    16.5797921598   169.0973003753  0.0000000000  0.0000000000
    56.4010000000    16.5486200349   168.8658668068  0.0000000000  0.0000000000
    56.3010000000    16.5174498254   168.6343344714  0.0000000000  0.0000000000
    56.2010000000    16.4862815360   168.4027031517  0.0000000000  0.0000000000
    56.1010000000    16.4551151218   168.1709722614  0.0000000000  0.0000000000
    56.0010000000    16.4239506139   167.9391417778  0.0000000000  0.0000000000
    55.9010000000    16.3927880440   167.7072116810  0.0000000000  0.0000000000
    55.8010000000    16.3616273941   167.4751815827  0.0000000000  0.0000000000
    55.7010000000    16.3304686474   167.2430510987  0.0000000000  0.0000000000
    55.6010000000    16.2993118621   167.0108204059  0.0000000000  0.0000000000
    55.5010000000    16.2681569977   166.7784889420  0.0000000000  0.0000000000
    55.4010000000    16.2370040639   166.5460565203  0.0000000000  0.0000000000
    55.3010000000    16.2058531208   166.3135233276  0.0000000000  0.0000000000
    55.2010000000    16.1747040805   166.0808884441  0.0000000000  0.0000000000
    55.1010000000    16.1435570288   165.8481522493  0.0000000000  0.0000000000
    55.0010000000    16.1124119289   165.6153142017  0.0000000000  0.0000000000
    54.9010000000    16.0812687939   165.3823741335  0.0000000000  0.0000000000
    54.8010000000    16.0501276374   165.1493318807  0.0000000000  0.0000000000
    54.7010000000    16.0189884738   164.9161872832  0.0000000000  0.0000000000
    54.6010000000    15.9878512691   164.6829398167  0.0000000000  0.0000000000
    54.5010000000    15.9567160637   164.4495895132  0.0000000000  0.0000000000
    54.4010000000    15.9255828494   164.2161360407  0.0000000000  0.0000000000
    54.3010000000    15.8944516433   163.9825792550  0.0000000000  0.0000000000
    54.2010000000    15.8633224388   163.7489188323  0.0000000000  0.0000000000
    54.1010000000    15.8321952544   163.5151546367  0.0000000000  0.0000000000
    54.0010000000    15.8010700847   163.2812863528  0.0000000000  0.0000000000
    53.9010000000    15.7699469253   163.0473136699  0.0000000000  0.0000000000
    53.8010000000    15.7388258211   162.8132366466  0.0000000000  0.0000000000
    53.7010000000    15.7077067205   162.5790546155  0.0000000000  0.0000000000
    53.6010000000    15.6765896938   162.3447678257  0.0000000000  0.0000000000
    53.5010000000    15.6454746910   162.1103756187  0.0000000000  0.0000000000
    53.4010000000    15.6143617356   161.8758778876  0.0000000000  0.0000000000
    53.3010000000    15.5832508515   161.6412745290  0.0000000000  0.0000000000
    53.2010000000    15.5521420393   161.4065652622  0.0000000000  0.0000000000
    53.1010000000    15.5210352764   161.1717496292  0.0000000000  0.0000000000
    53.0010000000    15.4899305650   160.9368273589  0.0000000000  0.0000000000
    52.9010000000    15.4588279799   160.7017987272  0.0000000000  0.0000000000
    52.8010000000    15.4277274529   160.4666629278  0.0000000000  0.0000000000
    52.7010000000    15.3966290363   160.2314200643  0.0000000000  0.0000000000
    52.6010000000    15.3655327112   159.9960697020  0.0000000000  0.0000000000
    52.5010000000    15.3344384837   159.7606115915  0.0000000000  0.0000000000
    52.4010000000    15.3033463605   159.5250454883  0.0000000000  0.0000000000
    52.3010000000    15.2722563728   159.2893713322  0.0000000000  0.0000000000
    52.2010000000    15.2411684814   159.0535885276  0.0000000000  0.0000000000
    52.1010000000    15.2100827427   158.8176972033  0.0000000000  0.0000000000
    52.0010000000    15.1789991193   158.5816967735  0.0000000000  0.0000000000
    51.9010000000    15.1479176453   158.3455871963  0.0000000000  0.0000000000
    51.8010000000    15.1168383322   158.1093682544  0.0000000000  0.0000000000
    51.7010000000    15.0857611449   157.8730393775  0.0000000000  0.0000000000
    51.6010000000    15.0546861435   157.6366007160  0.0000000000  0.0000000000
    51.5010000000    15.0236132713   157.4000515309  0.0000000000  0.0000000000
    51.4010000000    14.9925425899   157.1633919819  0.0000000000  0.0000000000
    51.3010000000    14.9614741145   156.9266218753  0.0000000000  0.0000000000
    51.2010000000    14.9304077678   156.6897403100  0.0000000000  0.0000000000
    51.1010000000    14.8993436602   156.4527478152  0.0000000000  0.0000000000
    51.0010000000    14.8682817163   156.2156435005  0.0000000000  0.0000000000
    50.9010000000    14.8372220014   155.9784275480  0.0000000000  0.0000000000
    50.8010000000    14.8061644882   155.7410994338  0.0000000000  0.0000000000
    50.7010000000    14.7751091739   155.5036588169  0.0000000000  0.0000000000
    50.6010000000    14.7440561029   155.2661057162  0.0000000000  0.0000000000
    50.5010000000    14.7130052508   155.0284396236  0.0000000000  0.0000000000
    50.4010000000    14.6819566404   154.7906603908  0.0000000000  0.0000000000
    50.3010000000    14.6509102722   154.5527676974  0.0000000000  0.0000000000
    50.2010000000    14.6198661477   154.3147612287  0.0000000000  0.0000000000
    50.1010000000    14.5888242923   154.0766408512  0.0000000000  0.0000000000
    50.0010000000    14.5577846861   153.8384060846  0.0000000000  0.0000000000
    49.9010000000    14.5267473563   153.6000568060  0.0000000000  0.0000000000
    49.8010000000    14.4957122850   153.3615925462  0.0000000000  0.0000000000
    49.7010000000    14.4646795009   153.1230131929  0.0000000000  0.0000000000
    49.6010000000    14.4336490337   152.8843186387  0.0000000000  0.0000000000
    49.5010000000    14.4026208455   152.6455082555  0.0000000000  0.0000000000
    49.4010000000    14.3715949677   152.4065819470  0.0000000000  0.0000000000
    49.3010000000    14.3405713871   152.1675392720  0.0000000000  0.0000000000
    49.2010000000    14.3095501370   151.9283801450  0.0000000000  0.0000000000
    49.1010000000    14.2785311834   151.6891039617  0.0000000000  0.0000000000
    49.0010000000    14.2475146065   151.4497109961  0.0000000000  0.0000000000
    48.9010000000    14.2165003293   151.2102003071  0.0000000000  0.0000000000
    48.8010000000    14.1854884111   150.9705720053  0.0000000000  0.0000000000
    48.7010000000    14.1544788670   150.7308258581  0.0000000000  0.0000000000
    48.6010000000    14.1234716456   150.4909611175  0.0000000000  0.0000000000
    48.5010000000    14.0924668314   150.2509780838  0.0000000000  0.0000000000
    48.4010000000    14.0614643527   150.0108758482  0.0000000000  0.0000000000
    48.3010000000    14.0304642733   149.7706545483  0.0000000000  0.0000000000
    48.2010000000    13.9994665908   149.5303138075  0.0000000000  0.0000000000
    48.1010000000    13.9684713037   149.2898532555  0.0000000000  0.0000000000
    48.0010000000    13.9374784117   149.0492725282  0.0000000000  0.0000000000
    47.9010000000    13.9064879376   148.8085714403  0.0000000000  0.0000000000
    47.8010000000    13.8754998830   148.5677496398  0.0000000000  0.0000000000
    47.7010000000    13.8445142507   148.3268067813  0.0000000000  0.0000000000
    47.6010000000    13.8135310665   148.0857426971  0.0000000000  0.0000000000
    47.5010000000    13.7825503129   147.8445568825  0.0000000000  0.0000000000
    47.4010000000    13.7515720178   147.6032491823  0.0000000000  0.0000000000
    47.3010000000    13.7205961661   147.3618191047  0.0000000000  0.0000000000
    47.2010000000    13.6896227875   147.1202665071  0.0000000000  0.0000000000
    47.1010000000    13.6586518910   146.8785910816  0.0000000000  0.0000000000
    47.0010000000    13.6276834646   146.6367923563  0.0000000000  0.0000000000
    46.9010000000    13.5967175193   146.3948700366  0.0000000000  0.0000000000
    46.8010000000    13.5657540892   146.1528240049  0.0000000000  0.0000000000
    46.7010000000    13.5347931437   145.9106536389  0.0000000000  0.0000000000
    46.6010000000    13.5038347190   145.6683588340  0.0000000000  0.0000000000
    46.5010000000    13.4728788303   145.4259393215  0.0000000000  0.0000000000
    46.4010000000    13.4419254506   145.1833945002  0.0000000000  0.0000000000
    46.3010000000    13.4109746191   144.9407242849  0.0000000000  0.0000000000
    46.2010000000    13.3800263329   144.6979282578  0.0000000000  0.0000000000
    46.1010000000    13.3490805900   144.4550060083  0.0000000000  0.0000000000
    46.0010000000    13.3181374113   144.2119573020  0.0000000000  0.0000000000
    45.9010000000    13.2871968188   143.9687819110  0.0000000000  0.0000000000
    45.8010000000    13.2562587710   143.7254791084  0.0000000000  0.0000000000
    45.7010000000    13.2253233351   143.4820490177  0.0000000000  0.0000000000
    45.6010000000    13.1943904935   143.2384910948  0.0000000000  0.0000000000
    45.5010000000    13.1634602726   142.9948051399  0.0000000000  0.0000000000
    45.4010000000    13.1325326362   142.7509904561  0.0000000000  0.0000000000
    45.3010000000    13.1016076129   142.5070468584  0.0000000000  0.0000000000
    45.2010000000    13.0706852540   142.2629743355  0.0000000000  0.0000000000
    45.1010000000    13.0397655055   142.0187720462  0.0000000000  0.0000000000
    45.0010000000    13.0088483997   141.7744398268  0.0000000000  0.0000000000
    44.9010000000    12.9779339701   141.5299775203  0.0000000000  0.0000000000
    44.8010000000    12.9470222089   141.2853846432  0.0000000000  0.0000000000
    44.7010000000    12.9161131098   141.0406607199  0.0000000000  0.0000000000
    44.6010000000    12.8852066676   140.7958052832  0.0000000000  0.0000000000
    44.5010000000    12.8543029626   140.5508185383  0.0000000000  0.0000000000
    44.4010000000    12.8234019291   140.3056995344  0.0000000000  0.0000000000
    44.3010000000    12.7925036078   140.0604481596  0.0000000000  0.0000000000
    44.2010000000    12.7616080195   139.8150641434  0.0000000000  0.0000000000
    44.1010000000    12.7307151239   139.5695467265  0.0000000000  0.0000000000
    44.0010000000    12.6998250067   139.3238961505  0.0000000000  0.0000000000
    43.9010000000    12.6689376095   139.0781115074  0.0000000000  0.0000000000
    43.8010000000    12.6380529789   138.8321927236  0.0000000000  0.0000000000
    43.7010000000    12.6071711009   138.5861392387  0.0000000000  0.0000000000
    43.6010000000    12.5762920245   138.3399509943  0.0000000000  0.0000000000
    43.5010000000    12.5454157177   138.0936272821  0.0000000000  0.0000000000
    43.4010000000    12.5145421909   137.8471677317  0.0000000000  0.0000000000
    43.3010000000    12.4836714766   137.6005721449  0.0000000000  0.0000000000
    43.2010000000    12.4528035881   137.3538401674  0.0000000000  0.0000000000
    43.1010000000    12.4219384988   137.1069711265  0.0000000000  0.0000000000
    43.0010000000    12.3910762453   136.8599648490  0.0000000000  0.0000000000
    42.9010000000    12.3602168448   136.6128210065  0.0000000000  0.0000000000
    42.8010000000    12.3293602956   136.3655391160  0.0000000000  0.0000000000
    42.7010000000    12.2985065975   136.1181187037  0.0000000000  0.0000000000
    42.6010000000    12.2676557720   135.8705594676  0.0000000000  0.0000000000
    42.5010000000    12.2368078420   135.6228611141  0.0000000000  0.0000000000
    42.4010000000    12.2059627912   135.3750230338  0.0000000000  0.0000000000
    42.3010000000    12.1751206454   135.1270449514  0.0000000000  0.0000000000
    42.2010000000    12.1442814317   134.8789266000  0.0000000000  0.0000000000
    42.1010000000    12.1134451183   134.6306672363  0.0000000000  0.0000000000
    42.0010000000    12.0826117352   134.3822666125  0.0000000000  0.0000000000
    41.9010000000    12.0517812940   134.1337243276  0.0000000000  0.0000000000
    41.8010000000    12.0209538275   133.8850401514  0.0000000000  0.0000000000
    41.7010000000    11.9901293100   133.6362133797  0.0000000000  0.0000000000
    41.6010000000    11.9593077776   133.3872438010  0.0000000000  0.0000000000
    41.5010000000    11.9284892078   133.1381307313  0.0000000000  0.0000000000
    41.4010000000    11.8976736594   132.8888741384  0.0000000000  0.0000000000
    41.3010000000    11.8668611131   132.6394733579  0.0000000000  0.0000000000
    41.2010000000    11.8360515713   132.3899278962  0.0000000000  0.0000000000
    41.1010000000    11.8052450772   132.1402375891  0.0000000000  0.0000000000
    41.0010000000    11.7744416165   131.8904018031  0.0000000000  0.0000000000
    40.9010000000    11.7436411964   131.6404200747  0.0000000000  0.0000000000
    40.8010000000    11.7128438451   131.3902921100  0.0000000000  0.0000000000
    40.7010000000    11.6820495729   131.1400174655  0.0000000000  0.0000000000
    40.6010000000    11.6512583721   130.8895955496  0.0000000000  0.0000000000
    40.5010000000    11.6204702758   130.6390260988  0.0000000000  0.0000000000
    40.4010000000    11.5896852992   130.3883087007  0.0000000000  0.0000000000
    40.3010000000    11.5589034202   130.1374426373  0.0000000000  0.0000000000
    40.2010000000    11.5281246768   129.8864276762  0.0000000000  0.0000000000
    40.1010000000    11.4973490891   129.6352634370  0.0000000000  0.0000000000
    40.0010000000    11.4665766403   129.3839492348  0.0000000000  0.0000000000
    39.9010000000    11.4358073541   129.1324847111  0.0000000000  0.0000000000
    39.8010000000    11.4050412557   128.8808695182  0.0000000000  0.0000000000
    39.7010000000    11.3742783528   128.6291031618  0.0000000000  0.0000000000
    39.6010000000    11.3435186357   128.3771850024  0.0000000000  0.0000000000
    39.5010000000    11.3127621350   128.1251147255  0.0000000000  0.0000000000
    39.4010000000    11.2820088637   127.8728918710  0.0000000000  0.0000000000
    39.3010000000    11.2512588366   127.6205159900  0.0000000000  0.0000000000
    39.2010000000    11.2205120513   127.3679864894  0.0000000000  0.0000000000
    39.1010000000    11.1897685075   127.1153027879  0.0000000000  0.0000000000
    39.0010000000    11.1590282632   126.8624647834  0.0000000000  0.0000000000
    38.9010000000    11.1282913028   126.6094717622  0.0000000000  0.0000000000
    38.8010000000    11.0975576501   126.3563233340  0.0000000000  0.0000000000
    38.7010000000    11.0668272933   126.1030188103  0.0000000000  0.0000000000
    38.6010000000    11.0361002789   125.8495579796  0.0000000000  0.0000000000
    38.5010000000    11.0053765802   125.5959400234  0.0000000000  0.0000000000
    38.4010000000    10.9746562472   125.3421647543  0.0000000000  0.0000000000
    38.3010000000    10.9439392760   125.0882315334  0.0000000000  0.0000000000
    38.2010000000    10.9132256831   124.8341398889  0.0000000000  0.0000000000
    38.1010000000    10.8825154685   124.5798892080  0.0000000000  0.0000000000
    38.0010000000    10.8518086711   124.3254791979  0.0000000000  0.0000000000
    37.9010000000    10.8211052949   124.0709092711  0.0000000000  0.0000000000
    37.8010000000    10.7904053459   123.8161788534  0.0000000000  0.0000000000
    37.7010000000    10.7597088321   123.5612873838  0.0000000000  0.0000000000
    37.6010000000    10.7290157819   123.3062344678  0.0000000000  0.0000000000
    37.5010000000    10.6983261891   123.0510194180  0.0000000000  0.0000000000
    37.4010000000    10.6676401046   122.7956420188  0.0000000000  0.0000000000
    37.3010000000    10.6369574897   122.5401013052  0.0000000000  0.0000000000
    37.2010000000    10.6062784176   122.2843972403  0.0000000000  0.0000000000
    37.1010000000    10.5756028540   122.0285288876  0.0000000000  0.0000000000
    37.0010000000    10.5449308398   121.7724959328  0.0000000000  0.0000000000
    36.9010000000    10.5142623816   121.5162977717  0.0000000000  0.0000000000
    36.8010000000    10.4835974880   121.2599338147  0.0000000000  0.0000000000
    36.7010000000    10.4529361702   121.0034034864  0.0000000000  0.0000000000
    36.6010000000    10.4222784594   120.7467063768  0.0000000000  0.0000000000
    36.5010000000    10.3916243709   120.4898419391  0.0000000000  0.0000000000
    36.4010000000    10.3609739044   120.2328094908  0.0000000000  0.0000000000
    36.3010000000    10.3303270798   119.9756085149  0.0000000000  0.0000000000
    36.2010000000    10.2996839194   119.7182385087  0.0000000000  0.0000000000
    36.1010000000    10.2690444118   119.4606986853  0.0000000000  0.0000000000
    36.0010000000    10.2384086194   119.2029888718  0.0000000000  0.0000000000
    35.9010000000    10.2077765181   118.9451081620  0.0000000000  0.0000000000
    35.8010000000    10.1771481213   118.6870559650  0.0000000000  0.0000000000
    35.7010000000    10.1465234807   118.4288320033  0.0000000000  0.0000000000
    35.6010000000    10.1159025792   118.1704354189  0.0000000000  0.0000000000
    35.5010000000    10.0852854378   117.9118656679  0.0000000000  0.0000000000
    35.4010000000    10.0546720971   117.6531223703  0.0000000000  0.0000000000
    35.3010000000    10.0240625303   117.3942045690  0.0000000000  0.0000000000
    35.2010000000     9.9934568006   117.1351120642  0.0000000000  0.0000000000
    35.1010000000     9.9628548860   116.8758439323  0.0000000000  0.0000000000
    35.0010000000     9.9322568197   116.6163997102  0.0000000000  0.0000000000
    34.9010000000     9.9016626026   116.3567786563  0.0000000000  0.0000000000
    34.8010000000     9.8710722728   116.0969803405  0.0000000000  0.0000000000
    34.7010000000     9.8404858535   115.8370042019  0.0000000000  0.0000000000
    34.6010000000     9.8099033360   115.5768494035  0.0000000000  0.0000000000
    34.5010000000     9.7793247489   115.3165154193  0.0000000000  0.0000000000
    34.4010000000     9.7487500890   115.0560014481  0.0000000000  0.0000000000
    34.3010000000     9.7181794072   114.7953071450  0.0000000000  0.0000000000
    34.2010000000     9.6876127057   114.5344317441  0.0000000000  0.0000000000
    34.1010000000     9.6570500063   114.2733746439  0.0000000000  0.0000000000
    34.0010000000     9.6264913169   114.0121351153  0.0000000000  0.0000000000
    33.9010000000     9.5959366479   113.7507124482  0.0000000000  0.0000000000
    33.8010000000     9.5653860466   113.4891062407  0.0000000000  0.0000000000
    33.7010000000     9.5348395120   113.2273156746  0.0000000000  0.0000000000
    33.6010000000     9.5042970631   112.9653400956  0.0000000000  0.0000000000
    33.5010000000     9.4737587049   112.7031787243  0.0000000000  0.0000000000
    33.4010000000     9.4432244789   112.4408310891  0.0000000000  0.0000000000
    33.3010000000     9.4126943959   112.1782964490  0.0000000000  0.0000000000
    33.2010000000     9.3821684695   111.9155740830  0.0000000000  0.0000000000
    33.1010000000     9.3516467165   111.6526632901  0.0000000000  0.0000000000
    33.0010000000     9.3211291567   111.3895633893  0.0000000000  0.0000000000
    32.9010000000     9.2906158293   111.1262738628  0.0000000000  0.0000000000
    32.8010000000     9.2601067270   110.8627937838  0.0000000000  0.0000000000
    32.7010000000     9.2296018786   110.5991225322  0.0000000000  0.0000000000
    32.6010000000     9.1991012994   110.3352593663  0.0000000000  0.0000000000
    32.5010000000     9.1686050245   110.0712037073  0.0000000000  0.0000000000
    32.4010000000     9.1381130427   109.8069545713  0.0000000000  0.0000000000
    32.3010000000     9.1076254116   109.5425115639  0.0000000000  0.0000000000
    32.2010000000     9.0771421266   109.2778737446  0.0000000000  0.0000000000
    32.1010000000     9.0466632188   109.0130404783  0.0000000000  0.0000000000
    32.0010000000     9.0161886904   108.7480108696  0.0000000000  0.0000000000
    31.9010000000     8.9857185792   108.4827843275  0.0000000000  0.0000000000
    31.8010000000     8.9552529099   108.2173601421  0.0000000000  0.0000000000
    31.7010000000     8.9247916947   107.9517374858  0.0000000000  0.0000000000
    31.6010000000     8.8943349490   107.6859155542  0.0000000000  0.0000000000
    31.5010000000     8.8638826920   107.4198935662  0.0000000000  0.0000000000
    31.4010000000     8.8334349618   107.1536709041  0.0000000000  0.0000000000
    31.3010000000     8.8029917845   106.8872468333  0.0000000000  0.0000000000
    31.2010000000     8.7725531575   106.6206203643  0.0000000000  0.0000000000
    31.1010000000     8.7421190978   106.3537906721  0.0000000000  0.0000000000
    31.0010000000     8.7116896579   106.0867572339  0.0000000000  0.0000000000
    30.9010000000     8.6812648460   105.8195191340  0.0000000000  0.0000000000
    30.8010000000     8.6508446744   105.5520754825  0.0000000000  0.0000000000
    30.7010000000     8.6204291747   105.2844255530  0.0000000000  0.0000000000
    30.6010000000     8.5900183820   105.0165686443  0.0000000000  0.0000000000
    30.5010000000     8.5596122883   104.7485036668  0.0000000000  0.0000000000
    30.4010000000     8.5292109522   104.4802301085  0.0000000000  0.0000000000
    30.3010000000     8.4988143732   104.2117469327  0.0000000000  0.0000000000
    30.2010000000     8.4684225707   103.9430532674  0.0000000000  0.0000000000
    30.1010000000     8.4380355835   103.6741484043  0.0000000000  0.0000000000
    30.0010000000     8.4076534386   103.4050315249  0.0000000000  0.0000000000
    29.9010000000     8.3772761517   103.1357017012  0.0000000000  0.0000000000
    29.8010000000     8.3469037271   102.8661578974  0.0000000000  0.0000000000
    29.7010000000     8.3165362194   102.5963995142  0.0000000000  0.0000000000
    29.6010000000     8.2861736564   102.3264257077  0.0000000000  0.0000000000
    29.5010000000     8.2558160396   102.0562353912  0.0000000000  0.0000000000
    29.4010000000     8.2254633902   101.7858276434  0.0000000000  0.0000000000
    29.3010000000     8.1951157636   101.5152018425  0.0000000000  0.0000000000
    29.2010000000     8.1647731591   101.2443568551  0.0000000000  0.0000000000
    29.1010000000     8.1344356255   100.9732919829  0.0000000000  0.0000000000
    29.0010000000     8.1041031558   100.7020060190  0.0000000000  0.0000000000
    28.9010000000     8.0737758076   100.4304983251  0.0000000000  0.0000000000
    28.8010000000     8.0434535977   100.1587678904  0.0000000000  0.0000000000
    28.7010000000     8.0131365328    99.8868136022  0.0000000000  0.0000000000
    28.6010000000     7.9828246686    99.6146347804  0.0000000000  0.0000000000
    28.5010000000     7.9525180209    99.3422303756  0.0000000000  0.0000000000
    28.4010000000     7.9222166100    99.0695993713  0.0000000000  0.0000000000
    28.3010000000     7.8919204759    98.7967409165  0.0000000000  0.0000000000
    28.2010000000     7.8616296335    98.5236539276  0.0000000000  0.0000000000
    28.1010000000     7.8313441322    98.2503376192  0.0000000000  0.0000000000
    28.0010000000     7.8010639675    97.9767907106  0.0000000000  0.0000000000
    27.9010000000     7.7707891982    97.7030124838  0.0000000000  0.0000000000
    27.8010000000     7.7405198297    97.4290017277  0.0000000000  0.0000000000
    27.7010000000     7.7102559015    97.1547575296  0.0000000000  0.0000000000
    27.6010000000     7.6799974438    96.8802788805  0.0000000000  0.0000000000
    27.5010000000     7.6497444916    96.6055648071  0.0000000000  0.0000000000
    27.4010000000     7.6194970563    96.3306141102  0.0000000000  0.0000000000
    27.3010000000     7.5892551977    96.0554260198  0.0000000000  0.0000000000
    27.2010000000     7.5590189091    95.7799991498  0.0000000000  0.0000000000
    27.1010000000     7.5287882464    95.5043326738  0.0000000000  0.0000000000
    27.0010000000     7.4985632422    95.2284255417  0.0000000000  0.0000000000
    26.9010000000     7.4683439062    94.9522764831  0.0000000000  0.0000000000
    26.8010000000     7.4381302961    94.6758846550  0.0000000000  0.0000000000
    26.7010000000     7.4079224187    94.3992487361  0.0000000000  0.0000000000
    26.6010000000     7.3777203284    94.1223678324  0.0000000000  0.0000000000
    26.5010000000     7.3475240433    93.8452407031  0.0000000000  0.0000000000
    26.4010000000     7.3173335875    93.5678661490  0.0000000000  0.0000000000
    26.3010000000     7.2871490184    93.2902432682  0.0000000000  0.0000000000
    26.2010000000     7.2569703575    93.0123708157  0.0000000000  0.0000000000
    26.1010000000     7.2267976326    92.7342475894  0.0000000000  0.0000000000
    26.0010000000     7.1966308910    92.4558725571  0.0000000000  0.0000000000
    25.9010000000     7.1664701447    92.1772443481  0.0000000000  0.0000000000
    25.8010000000     7.1363154533    91.8983620168  0.0000000000  0.0000000000
    25.7010000000     7.1061668412    91.6192242808  0.0000000000  0.0000000000
    25.6010000000     7.0760243391    91.3398299027  0.0000000000  0.0000000000
    25.5010000000     7.0458879842    91.0601776910  0.0000000000  0.0000000000
    25.4010000000     7.0157578066    90.7802663740  0.0000000000  0.0000000000
    25.3010000000     6.9856338562    90.5000948524  0.0000000000  0.0000000000
    25.2010000000     6.9555161758    90.2196619476  0.0000000000  0.0000000000
    25.1010000000     6.9254047748    89.9389661528  0.0000000000  0.0000000000
    25.0010000000     6.8952997095    89.6580063861  0.0000000000  0.0000000000
    24.9010000000     6.8652010162    89.3767813636  0.0000000000  0.0000000000
    24.8010000000     6.8351087245    89.0952897270  0.0000000000  0.0000000000
    24.7010000000     6.8050228847    88.8135302922  0.0000000000  0.0000000000
    24.6010000000     6.7749435272    88.5315016778  0.0000000000  0.0000000000
    24.5010000000     6.7448706898    88.2492025541  0.0000000000  0.0000000000
    24.4010000000     6.7148044175    87.9666316437  0.0000000000  0.0000000000
    24.3010000000     6.6847447492    87.6837875984  0.0000000000  0.0000000000
    24.2010000000     6.6546917314    87.4006691234  0.0000000000  0.0000000000
    24.1010000000     6.6246453918    87.1172747325  0.0000000000  0.0000000000
    24.0010000000     6.5946057789    86.8336031177  0.0000000000  0.0000000000
    23.9010000000     6.5645729358    86.5496529038  0.0000000000  0.0000000000
    23.8010000000     6.5345469004    86.2654226501  0.0000000000  0.0000000000
    23.7010000000     6.5045277055    85.9809108517  0.0000000000  0.0000000000
    23.6010000000     6.4745154177    85.6961163049  0.0000000000  0.0000000000
    23.5010000000     6.4445100729    85.4110374994  0.0000000000  0.0000000000
    23.4010000000     6.4145117028    85.1256728644  0.0000000000  0.0000000000
    23.3010000000     6.3845203597    84.8400210107  0.0000000000  0.0000000000
    23.2010000000     6.3545360793    84.5540803689  0.0000000000  0.0000000000
    23.1010000000     6.3245589180    84.2678495522  0.0000000000  0.0000000000
    23.0010000000     6.2945889284    83.9813271160  0.0000000000  0.0000000000
    22.9010000000     6.2646261464    83.6945114396  0.0000000000  0.0000000000
    22.8010000000     6.2346706170    83.4074009677  0.0000000000  0.0000000000
    22.7010000000     6.2047223815    83.1199940914  0.0000000000  0.0000000000
    22.6010000000     6.1747815027    82.8322893875  0.0000000000  0.0000000000
    22.5010000000     6.1448480276    82.5442852618  0.0000000000  0.0000000000
    22.4010000000     6.1149219878    82.2559799518  0.0000000000  0.0000000000
    22.3010000000     6.0850034490    81.9673720018  0.0000000000  0.0000000000
    22.2010000000     6.0550924618    81.6784597893  0.0000000000  0.0000000000
    22.1010000000     6.0251890621    81.3892415280  0.0000000000  0.0000000000
    22.0010000000     5.9952933195    81.0997157395  0.0000000000  0.0000000000
    21.9010000000     5.9654052776    80.8098806662  0.0000000000  0.0000000000
    21.8010000000     5.9355249775    80.5197345090  0.0000000000  0.0000000000
    21.7010000000     5.9056524829    80.2292756613  0.0000000000  0.0000000000
    21.6010000000     5.8757878554    79.9385024760  0.0000000000  0.0000000000
    21.5010000000     5.8459311312    79.6474130355  0.0000000000  0.0000000000
    21.4010000000     5.8160823812    79.3560057336  0.0000000000  0.0000000000
    21.3010000000     5.7862416391    79.0642785812  0.0000000000  0.0000000000
    21.2010000000     5.7564089852    78.7722300176  0.0000000000  0.0000000000
    21.1010000000     5.7265844636    78.4798581029  0.0000000000  0.0000000000
    21.0010000000     5.6967681413    78.1871610968  0.0000000000  0.0000000000
    20.9010000000     5.6669600613    77.8941369999  0.0000000000  0.0000000000
    20.8010000000     5.6371602784    77.6007839004  0.0000000000  0.0000000000
    20.7010000000     5.6073688707    77.3071000882  0.0000000000  0.0000000000
    20.6010000000     5.5775858929    77.0130835997  0.0000000000  0.0000000000
    20.5010000000     5.5478114006    76.7187324490  0.0000000000  0.0000000000
    20.4010000000     5.5180454611    76.4240447422  0.0000000000  0.0000000000
    20.3010000000     5.4882881202    76.1290183401  0.0000000000  0.0000000000
    20.2010000000     5.4585394587    75.8336514242  0.0000000000  0.0000000000
    20.1010000000     5.4287995472    75.5379420459  0.0000000000  0.0000000000
    20.0010000000     5.3990684242    75.2418879066  0.0000000000  0.0000000000
    19.9010000000     5.3693461636    74.9454870322  0.0000000000  0.0000000000
    19.8010000000     5.3396328527    74.6487375480  0.0000000000  0.0000000000
    19.7010000000     5.3099285248    74.3516370144  0.0000000000  0.0000000000
    19.6010000000     5.2802332830    74.0541836516  0.0000000000  0.0000000000
    19.5010000000     5.2505471660    73.7563750097  0.0000000000  0.0000000000
    19.4010000000     5.2208702602    73.4582090791  0.0000000000  0.0000000000
    19.3010000000     5.1912026221    73.1596835182  0.0000000000  0.0000000000
    19.2010000000     5.1615443334    72.8607962074  0.0000000000  0.0000000000
    19.1010000000     5.1318954689    72.5615449199  0.0000000000  0.0000000000
    19.0010000000     5.1022560965    72.2619273254  0.0000000000  0.0000000000
    18.9010000000     5.0726262882    71.9619411018  0.0000000000  0.0000000000
    18.8010000000     5.0430061315    71.6615840455  0.0000000000  0.0000000000
    18.7010000000     5.0133956761    71.3608535316  0.0000000000  0.0000000000
    18.6010000000     4.9837950299    71.0597474916  0.0000000000  0.0000000000
    18.5010000000     4.9542042427    70.7582632256  0.0000000000  0.0000000000
    18.4010000000     4.9246234228    70.4563985921  0.0000000000  0.0000000000
    18.3010000000     4.8950526213    70.1541508268  0.0000000000  0.0000000000
    18.2010000000     4.8654919378    69.8515176196  0.0000000000  0.0000000000
    18.1010000000     4.8359414472    69.5484963661  0.0000000000  0.0000000000
    18.0010000000     4.8064012415    69.2450845985  0.0000000000  0.0000000000
    17.9010000000     4.7768713995    68.9412796688  0.0000000000  0.0000000000
    17.8010000000     4.7473519976    68.6370788590  0.0000000000  0.0000000000
    17.7010000000     4.7178431402    68.3324797005  0.0000000000  0.0000000000
    17.6010000000     4.6883448996    68.0274793438  0.0000000000  0.0000000000
    17.5010000000     4.6588573769    67.7220751939  0.0000000000  0.0000000000
    17.4010000000     4.6293806519    67.4162643881  0.0000000000  0.0000000000
    17.3010000000     4.5999148339    67.1100443227  0.0000000000  0.0000000000
    17.2010000000     4.5704599920    66.8034119260  0.0000000000  0.0000000000
    17.1010000000     4.5410162452    66.4963645988  0.0000000000  0.0000000000
    17.0010000000     4.5115836734    66.1888992826  0.0000000000  0.0000000000
    16.9010000000     4.4821623773    65.8810130859  0.0000000000  0.0000000000
    16.8010000000     4.4527524594    65.5727030804  0.0000000000  0.0000000000
    16.7010000000     4.4233540138    65.2639662021  0.0000000000  0.0000000000
    16.6010000000     4.3939671473    64.9547994608  0.0000000000  0.0000000000
    16.5010000000     4.3645919596    64.6451997390  0.0000000000  0.0000000000
    16.4010000000     4.3352285539    64.3351638985  0.0000000000  0.0000000000
    16.3010000000     4.3058770468    64.0246888854  0.0000000000  0.0000000000
    16.2010000000     4.2765375306    63.7137713299  0.0000000000  0.0000000000
    16.1010000000     4.2472101312    63.4024081567  0.0000000000  0.0000000000
    16.0010000000     4.2178949511    63.0905959843  0.0000000000  0.0000000000
    15.9010000000     4.1885920993    62.7783314328  0.0000000000  0.0000000000
    15.8010000000     4.1593016909    62.4656111280  0.0000000000  0.0000000000
    15.7010000000     4.1300238576    62.1524318044  0.0000000000  0.0000000000
    15.6010000000     4.1007587013    61.8387898140  0.0000000000  0.0000000000
    15.5010000000     4.0715063509    61.5246817274  0.0000000000  0.0000000000
    15.4010000000     4.0422669163    61.2101038441  0.0000000000  0.0000000000
    15.3010000000     4.0130405353    60.8950526908  0.0000000000  0.0000000000
    15.2010000000     3.9838273282    60.5795245347  0.0000000000  0.0000000000
    15.1010000000     3.9546274261    60.2635156841  0.0000000000  0.0000000000
    15.0010000000     3.9254409533    59.9470222992  0.0000000000  0.0000000000
    14.9010000000     3.8962680461    59.6300405928  0.0000000000  0.0000000000
    14.8010000000     3.8671088357    59.3125666419  0.0000000000  0.0000000000
    14.7010000000     3.8379634664    58.9945965877  0.0000000000  0.0000000000
    14.6010000000     3.8088320703    58.6761263529  0.0000000000  0.0000000000
    14.5010000000     3.7797147853    58.3571518420  0.0000000000  0.0000000000
    14.4010000000     3.7506117650    58.0376690422  0.0000000000  0.0000000000
    14.3010000000     3.7215231444    57.7176736499  0.0000000000  0.0000000000
    14.2010000000     3.6924490843    57.3971615530  0.0000000000  0.0000000000
    14.1010000000     3.6633897288    57.0761283647  0.0000000000  0.0000000000
    14.0010000000     3.6343452322    56.7545697153  0.0000000000  0.0000000000
    13.9010000000     3.6053157514    56.4324811659  0.0000000000  0.0000000000
    13.8010000000     3.5763014465    56.1098582162  0.0000000000  0.0000000000
    13.7010000000     3.5473024823    55.7866963132  0.0000000000  0.0000000000
    13.6010000000     3.5183190204    55.4629907671  0.0000000000  0.0000000000
    13.5010000000     3.4893512291    55.1387368535  0.0000000000  0.0000000000
    13.4010000000     3.4603992758    54.8139297301  0.0000000000  0.0000000000
    13.3010000000     3.4314633446    54.4885646303  0.0000000000  0.0000000000
    13.2010000000     3.4025436048    54.1626365052  0.0000000000  0.0000000000
    13.1010000000     3.3736402366    53.8361403104  0.0000000000  0.0000000000
    13.0010000000     3.3447534279    53.5090709695  0.0000000000  0.0000000000
    12.9010000000     3.3158833678    53.1814232939  0.0000000000  0.0000000000
    12.8010000000     3.2870302474    52.8531919941  0.0000000000  0.0000000000
    12.7010000000     3.2581942539    52.5243716029  0.0000000000  0.0000000000
    12.6010000000     3.2293755913    52.1949567108  0.0000000000  0.0000000000
    12.5010000000     3.2005744659    51.8649417985  0.0000000000  0.0000000000
    12.4010000000     3.1717910800    51.5343211614  0.0000000000  0.0000000000
    12.3010000000     3.1430256491    51.2030891006  0.0000000000  0.0000000000
    12.2010000000     3.1142783803    50.8712396713  0.0000000000  0.0000000000
    12.1010000000     3.0855494967    50.5387669616  0.0000000000  0.0000000000
    12.0010000000     3.0568392162    50.2056648434  0.0000000000  0.0000000000
    11.9010000000     3.0281477797    49.8719272930  0.0000000000  0.0000000000
    11.8010000000     2.9994754077    49.5375478845  0.0000000000  0.0000000000
    11.7010000000     2.9708223467    49.2025203272  0.0000000000  0.0000000000
    11.6010000000     2.9421888344    48.8668380494  0.0000000000  0.0000000000
    11.5010000000     2.9135751161    48.5304943896  0.0000000000  0.0000000000
    11.4010000000     2.8849814465    48.1934826131  0.0000000000  0.0000000000
    11.3010000000     2.8564080921    47.8557959302  0.0000000000  0.0000000000
    11.2010000000     2.8278553074    47.5174272187  0.0000000000  0.0000000000
    11.1010000000     2.7993233632    47.1783693417  0.0000000000  0.0000000000
    11.0010000000     2.7708125406    46.8386150818  0.0000000000  0.0000000000


==> anc/s83s_18/s83s_18-dens4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    98.1085116251   624.2818035371  0.0000000000  0.0000000000
   310.5010000000    97.9464991747   623.5186758241  0.0000000000  0.0000000000
   310.0010000000    97.7844904925   622.7552457289  0.0000000000  0.0000000000
   309.5010000000    97.6224853920   621.9915117244  0.0000000000  0.0000000000
   309.0010000000    97.4604840600   621.2274740429  0.0000000000  0.0000000000
   308.5010000000    97.2984865004   620.4631320502  0.0000000000  0.0000000000
   308.0010000000    97.1364925346   619.6984842497  0.0000000000  0.0000000000
   307.5010000000    96.9745023565   618.9335308996  0.0000000000  0.0000000000
   307.0010000000    96.8125159771   618.1682713939  0.0000000000  0.0000000000
   306.5010000000    96.6505334103   617.4027051362  0.0000000000  0.0000000000
   306.0010000000    96.4885544884   616.6368306705  0.0000000000  0.0000000000
   305.5010000000    96.3265794144   615.8706482897  0.0000000000  0.0000000000
   305.0010000000    96.1646080261   615.1041565581  0.0000000000  0.0000000000
   304.5010000000    96.0026405310   614.3373557861  0.0000000000  0.0000000000
   304.0010000000    95.8406767724   613.5702445584  0.0000000000  0.0000000000
   303.5010000000    95.6787167798   612.8028223374  0.0000000000  0.0000000000
   303.0010000000    95.5167605849   612.0350885953  0.0000000000  0.0000000000
   302.5010000000    95.3548084044   611.2670436775  0.0000000000  0.0000000000
   302.0010000000    95.1928599106   610.4986853464  0.0000000000  0.0000000000
   301.5010000000    95.0309153252   609.7300139673  0.0000000000  0.0000000000
   301.0010000000    94.8689745087   608.9610281884  0.0000000000  0.0000000000
   300.5010000000    94.7070375060   608.1917275316  0.0000000000  0.0000000000
   300.0010000000    94.5451045459   607.4221123889  0.0000000000  0.0000000000
   299.5010000000    94.3831754969   606.6521814394  0.0000000000  0.0000000000
   299.0010000000    94.2212502310   605.8819333747  0.0000000000  0.0000000000
   298.5010000000    94.0593288039   605.1113677573  0.0000000000  0.0000000000
   298.0010000000    93.8974114541   604.3404850168  0.0000000000  0.0000000000
   297.5010000000    93.7354978818   603.5692830190  0.0000000000  0.0000000000
   297.0010000000    93.5735883307   602.7977622137  0.0000000000  0.0000000000
   296.5010000000    93.4116826870   602.0259213464  0.0000000000  0.0000000000
   296.0010000000    93.2497810198   601.2537600299  0.0000000000  0.0000000000
   295.5010000000    93.0878834004   600.4812778870  0.0000000000  0.0000000000
   295.0010000000    92.9259895454   599.7084728432  0.0000000000  0.0000000000
   294.5010000000    92.7640998895   598.9353462502  0.0000000000  0.0000000000
   294.0010000000    92.6022141552   598.1618960559  0.0000000000  0.0000000000
   293.5010000000    92.4403324253   597.3881219262  0.0000000000  0.0000000000
   293.0010000000    92.2784546073   596.6140226863  0.0000000000  0.0000000000
   292.5010000000    92.1165809673   595.8395988734  0.0000000000  0.0000000000
   292.0010000000    91.9547112409   595.0648484848  0.0000000000  0.0000000000
   291.5010000000    91.7928455223   594.2897712299  0.0000000000  0.0000000000
   291.0010000000    91.6309839082   593.5143668277  0.0000000000  0.0000000000
   290.5010000000    91.4691264978   592.7386350074  0.0000000000  0.0000000000
   290.0010000000    91.3072730399   591.9625738155  0.0000000000  0.0000000000
   289.5010000000    91.1454236400   591.1861830051  0.0000000000  0.0000000000
   289.0010000000    90.9835784064   590.4094623393  0.0000000000  0.0000000000
   288.5010000000    90.8217372737   589.6324107468  0.0000000000  0.0000000000
   288.0010000000    90.6599001802   588.8550271696  0.0000000000  0.0000000000
   287.5010000000    90.4980674182   588.0773122469  0.0000000000  0.0000000000
   287.0010000000    90.3362385812   587.2992632586  0.0000000000  0.0000000000
   286.5010000000    90.1744139675   586.5208808668  0.0000000000  0.0000000000
   286.0010000000    90.0125935275   585.7421640604  0.0000000000  0.0000000000
   285.5010000000    89.8507772152   584.9631118411  0.0000000000  0.0000000000
   285.0010000000    89.6889651621   584.1837240623  0.0000000000  0.0000000000
   284.5010000000    89.5271573283   583.4039997494  0.0000000000  0.0000000000
   284.0010000000    89.3653536775   582.6239379406  0.0000000000  0.0000000000
   283.5010000000    89.2035541764   581.8435376874  0.0000000000  0.0000000000
   283.0010000000    89.0417589688   581.0627988898  0.0000000000  0.0000000000
   282.5010000000    88.8799678547   580.2817197878  0.0000000000  0.0000000000
   282.0010000000    88.7181811568   579.5003011405  0.0000000000  0.0000000000
   281.5010000000    88.5563986819   578.7185412132  0.0000000000  0.0000000000
   281.0010000000    88.3946204134   577.9364391201  0.0000000000  0.0000000000
   280.5010000000    88.2328465100   577.1539948206  0.0000000000  0.0000000000
   280.0010000000    88.0710769613   576.3712074529  0.0000000000  0.0000000000
   279.5010000000    87.9093115887   575.5880753376  0.0000000000  0.0000000000
   279.0010000000    87.7475505606   574.8045984713  0.0000000000  0.0000000000
   278.5010000000    87.5857938768   574.0207760315  0.0000000000  0.0000000000
   278.0010000000    87.4240415404   573.2366072090  0.0000000000  0.0000000000
   277.5010000000    87.2622935581   572.4520912076  0.0000000000  0.0000000000
   277.0010000000    87.1005499399   571.6672272445  0.0000000000  0.0000000000
   276.5010000000    86.9388106994   570.8820145499  0.0000000000  0.0000000000
   276.0010000000    86.7770758534   570.0964523676  0.0000000000  0.0000000000
   275.5010000000    86.6153454222   569.3105399542  0.0000000000  0.0000000000
   275.0010000000    86.4536194296   568.5242765800  0.0000000000  0.0000000000
   274.5010000000    86.2918979028   567.7376615282  0.0000000000  0.0000000000
   274.0010000000    86.1301807033   566.9506932733  0.0000000000  0.0000000000
   273.5010000000    85.9684680347   566.1633719491  0.0000000000  0.0000000000
   273.0010000000    85.8067597657   565.3756960581  0.0000000000  0.0000000000
   272.5010000000    85.6450559381   564.5876649393  0.0000000000  0.0000000000
   272.0010000000    85.4833565967   563.7992779453  0.0000000000  0.0000000000
   271.5010000000    85.3216617900   563.0105344416  0.0000000000  0.0000000000
   271.0010000000    85.1599715698   562.2214338077  0.0000000000  0.0000000000
   270.5010000000    84.9982858239   561.4319746191  0.0000000000  0.0000000000
   270.0010000000    84.8366046118   560.6421562841  0.0000000000  0.0000000000
   269.5010000000    84.6749278294   559.8519774089  0.0000000000  0.0000000000
   269.0010000000    84.5132557101   559.0614382463  0.0000000000  0.0000000000
   268.5010000000    84.3515883237   558.2705382451  0.0000000000  0.0000000000
   268.0010000000    84.1899252447   557.4792744276  0.0000000000  0.0000000000
   267.5010000000    84.0282668836   556.6876479020  0.0000000000  0.0000000000
   267.0010000000    83.8666131551   555.8956573483  0.0000000000  0.0000000000
   266.5010000000    83.7049641441   555.1033022743  0.0000000000  0.0000000000
   266.0010000000    83.5433196083   554.3105805806  0.0000000000  0.0000000000
   265.5010000000    83.3816798056   553.5174926166  0.0000000000  0.0000000000
   265.0010000000    83.2200446670   552.7240371243  0.0000000000  0.0000000000
   264.5010000000    83.0584141277   551.9302128627  0.0000000000  0.0000000000
   264.0010000000    82.8967884560   551.1360202220  0.0000000000  0.0000000000
   263.5010000000    82.7351672664   550.3414563771  0.0000000000  0.0000000000
   263.0010000000    82.5735509987   549.5465225545  0.0000000000  0.0000000000
   262.5010000000    82.4119392763   548.7512159634  0.0000000000  0.0000000000
   262.0010000000    82.2503323825   547.9555370529  0.0000000000  0.0000000000
   261.5010000000    82.0887302764   547.1594846761  0.0000000000  0.0000000000
   261.0010000000    81.9271329219   546.3630577026  0.0000000000  0.0000000000
   260.5010000000    81.7655404496   545.5662558214  0.0000000000  0.0000000000
   260.0010000000    81.6039526689   544.7690771324  0.0000000000  0.0000000000
   259.5010000000    81.4423697188   543.9715213570  0.0000000000  0.0000000000
   259.0010000000    81.2807915796   543.1735874304  0.0000000000  0.0000000000
   258.5010000000    81.1192182363   542.3752743051  0.0000000000  0.0000000000
   258.0010000000    80.9576498394   541.5765817487  0.0000000000  0.0000000000
   257.5010000000    80.7960862207   540.7775079479  0.0000000000  0.0000000000
   257.0010000000    80.6345275389   539.9780527031  0.0000000000  0.0000000000
   256.5010000000    80.4729737957   539.1782150326  0.0000000000  0.0000000000
   256.0010000000    80.3114249969   538.3779939721  0.0000000000  0.0000000000
   255.5010000000    80.1498809928   537.5773877802  0.0000000000  0.0000000000
   255.0010000000    79.9883419585   536.7763963225  0.0000000000  0.0000000000
   254.5010000000    79.8268079133   535.9750186863  0.0000000000  0.0000000000
   254.0010000000    79.6652788803   535.1732539760  0.0000000000  0.0000000000
   253.5010000000    79.5037547283   534.3711005223  0.0000000000  0.0000000000
   253.0010000000    79.3422356489   533.5685582569  0.0000000000  0.0000000000
   252.5010000000    79.1807216788   532.7656263362  0.0000000000  0.0000000000
   252.0010000000    79.0192125415   531.9623023564  0.0000000000  0.0000000000
   251.5010000000    78.8577086005   531.1585870892  0.0000000000  0.0000000000
   251.0010000000    78.6962095891   530.3544781689  0.0000000000  0.0000000000
   250.5010000000    78.5347157206   529.5499756125  0.0000000000  0.0000000000
   250.0010000000    78.3732270539   528.7450786657  0.0000000000  0.0000000000
   249.5010000000    78.2117433378   527.9397850223  0.0000000000  0.0000000000
   249.0010000000    78.0502647984   527.1340947518  0.0000000000  0.0000000000
   248.5010000000    77.8887913519   526.3280063716  0.0000000000  0.0000000000
   248.0010000000    77.7273230760   525.5215192024  0.0000000000  0.0000000000
   247.5010000000    77.5658600530   524.7146325824  0.0000000000  0.0000000000
   247.0010000000    77.4044020573   523.9073443058  0.0000000000  0.0000000000
   246.5010000000    77.2429494931   523.0996553110  0.0000000000  0.0000000000
   246.0010000000    77.0815019887   522.2915626514  0.0000000000  0.0000000000
   245.5010000000    76.9200596460   521.4830657429  0.0000000000  0.0000000000
   245.0010000000    76.7586225713   520.6741640195  0.0000000000  0.0000000000
   244.5010000000    76.5971908751   519.8648569326  0.0000000000  0.0000000000
   244.0010000000    76.4357643630   519.0551423995  0.0000000000  0.0000000000
   243.5010000000    76.2743431557   518.2450199121  0.0000000000  0.0000000000
   243.0010000000    76.1129273783   517.4344889803  0.0000000000  0.0000000000
   242.5010000000    75.9515166984   516.6235468106  0.0000000000  0.0000000000
   242.0010000000    75.7901115594   515.8121945017  0.0000000000  0.0000000000
   241.5010000000    75.6287117932   515.0004300752  0.0000000000  0.0000000000
   241.0010000000    75.4673172381   514.1882515774  0.0000000000  0.0000000000
   240.5010000000    75.3059281976   513.3756593903  0.0000000000  0.0000000000
   240.0010000000    75.1445445202   512.5626516016  0.0000000000  0.0000000000
   239.5010000000    74.9831662135   511.7492270924  0.0000000000  0.0000000000
   239.0010000000    74.8217934424   510.9353855334  0.0000000000  0.0000000000
   238.5010000000    74.6604260722   510.1211250787  0.0000000000  0.0000000000
   238.0010000000    74.4990642782   509.3064454398  0.0000000000  0.0000000000
   237.5010000000    74.3377079368   508.4913448154  0.0000000000  0.0000000000
   237.0010000000    74.1763570819   507.6758221934  0.0000000000  0.0000000000
   236.5010000000    74.0150117531   506.8598765833  0.0000000000  0.0000000000
   236.0010000000    73.8536719949   506.0435070161  0.0000000000  0.0000000000
   235.5010000000    73.6923378573   505.2267125445  0.0000000000  0.0000000000
   235.0010000000    73.5310092455   504.4094914810  0.0000000000  0.0000000000
   234.5010000000    73.3696862206   503.5918429237  0.0000000000  0.0000000000
   234.0010000000    73.2083686997   502.7737652325  0.0000000000  0.0000000000
   233.5010000000    73.0470570545   501.9552590699  0.0000000000  0.0000000000
   233.0010000000    72.8857509138   501.1363213214  0.0000000000  0.0000000000
   232.5010000000    72.7244505107   500.3169519347  0.0000000000  0.0000000000
   232.0010000000    72.5631557850   499.4971493622  0.0000000000  0.0000000000
   231.5010000000    72.4018666829   498.6769120814  0.0000000000  0.0000000000
   231.0010000000    72.2405834535   497.8562401056  0.0000000000  0.0000000000
   230.5010000000    72.0793059061   497.0351312034  0.0000000000  0.0000000000
   230.0010000000    71.9180340049   496.2135839255  0.0000000000  0.0000000000
   229.5010000000    71.7567680157   495.3915983532  0.0000000000  0.0000000000
   229.0010000000    71.5955079141   494.5691730829  0.0000000000  0.0000000000
   228.5010000000    71.4342535345   493.7463059853  0.0000000000  0.0000000000
   228.0010000000    71.2730048656   492.9229957099  0.0000000000  0.0000000000
   227.5010000000    71.1117621960   492.0992424305  0.0000000000  0.0000000000
   227.0010000000    70.9505255253   491.2750448428  0.0000000000  0.0000000000
   226.5010000000    70.7892945675   490.4504001719  0.0000000000  0.0000000000
   226.0010000000    70.6280696283   489.6253086636  0.0000000000  0.0000000000
   225.5010000000    70.4668505808   488.7997683438  0.0000000000  0.0000000000
   225.0010000000    70.3056374508   487.9737780128  0.0000000000  0.0000000000
   224.5010000000    70.1444304155   487.1473372411  0.0000000000  0.0000000000
   224.0010000000    69.9832292227   486.3204433907  0.0000000000  0.0000000000
   223.5010000000    69.8220342072   485.4930968271  0.0000000000  0.0000000000
   223.0010000000    69.6608451303   484.6652949672  0.0000000000  0.0000000000
   222.5010000000    69.4996621942   483.8370374840  0.0000000000  0.0000000000
   222.0010000000    69.3384851746   483.0083218517  0.0000000000  0.0000000000
   221.5010000000    69.1773144302   482.1791485356  0.0000000000  0.0000000000
   221.0010000000    69.0161497502   481.3495150652  0.0000000000  0.0000000000
   220.5010000000    68.8549912186   480.5194204788  0.0000000000  0.0000000000
   220.0010000000    68.6938387825   479.6888631035  0.0000000000  0.0000000000
   219.5010000000    68.5326925393   478.8578420322  0.0000000000  0.0000000000
   219.0010000000    68.3715525924   478.0263563839  0.0000000000  0.0000000000
   218.5010000000    68.2104187672   477.1944038349  0.0000000000  0.0000000000
   218.0010000000    68.0492913233   476.3619842955  0.0000000000  0.0000000000
   217.5010000000    67.8881699588   475.5290947677  0.0000000000  0.0000000000
   217.0010000000    67.7270550881   474.6957359497  0.0000000000  0.0000000000
   216.5010000000    67.5659464241   473.8619049040  0.0000000000  0.0000000000
   216.0010000000    67.4048441118   473.0276009202  0.0000000000  0.0000000000
   215.5010000000    67.2437481618   472.1928225853  0.0000000000  0.0000000000
   215.0010000000    67.0826584513   471.3575677876  0.0000000000  0.0000000000
   214.5010000000    66.9215752867   470.5218366318  0.0000000000  0.0000000000
   214.0010000000    66.7604985597   469.6856270654  0.0000000000  0.0000000000
   213.5010000000    66.5994281702   468.8489370694  0.0000000000  0.0000000000
   213.0010000000    66.4383643054   468.0117661086  0.0000000000  0.0000000000
   212.5010000000    66.2773070195   467.1741129506  0.0000000000  0.0000000000
   212.0010000000    66.1162560961   466.3359749460  0.0000000000  0.0000000000
   211.5010000000    65.9552118829   465.4973523731  0.0000000000  0.0000000000
   211.0010000000    65.7941740405   464.6582419250  0.0000000000  0.0000000000
   210.5010000000    65.6331429311   463.8186439400  0.0000000000  0.0000000000
   210.0010000000    65.4721183700   462.9785559000  0.0000000000  0.0000000000
   209.5010000000    65.3111003196   462.1379760431  0.0000000000  0.0000000000
   209.0010000000    65.1500890257   461.2969040786  0.0000000000  0.0000000000
   208.5010000000    64.9890844657   460.4553383079  0.0000000000  0.0000000000
   208.0010000000    64.8280865568   459.6132767080  0.0000000000  0.0000000000
   207.5010000000    64.6670954302   458.7707183659  0.0000000000  0.0000000000
   207.0010000000    64.5061108832   457.9276606118  0.0000000000  0.0000000000
   206.5010000000    64.3451332675   457.0841036720  0.0000000000  0.0000000000
   206.0010000000    64.1841624651   456.2400453020  0.0000000000  0.0000000000
   205.5010000000    64.0231982991   455.3954829395  0.0000000000  0.0000000000
   205.0010000000    63.8622412120   454.5504172633  0.0000000000  0.0000000000
   204.5010000000    63.7012908404   453.7048447127  0.0000000000  0.0000000000
   204.0010000000    63.5403473721   452.8587646113  0.0000000000  0.0000000000
   203.5010000000    63.3794108673   452.0121756050  0.0000000000  0.0000000000
   203.0010000000    63.2184813944   451.1650763743  0.0000000000  0.0000000000
   202.5010000000    63.0575587620   450.3174642206  0.0000000000  0.0000000000
   202.0010000000    62.8966431905   449.4693386059  0.0000000000  0.0000000000
   201.5010000000    62.7357346404   448.6206976129  0.0000000000  0.0000000000
   201.0010000000    62.5748332148   447.7715400674  0.0000000000  0.0000000000
   200.5010000000    62.4139387588   446.9218634230  0.0000000000  0.0000000000
   200.0010000000    62.2530513935   446.0716665812  0.0000000000  0.0000000000
   199.5010000000    62.0921712484   445.2209484787  0.0000000000  0.0000000000
   199.0010000000    61.9312981965   444.3697066855  0.0000000000  0.0000000000
   198.5010000000    61.7704323853   443.5179402144  0.0000000000  0.0000000000
   198.0010000000    61.6095738386   442.6656474143  0.0000000000  0.0000000000
   197.5010000000    61.4487224581   441.8128259750  0.0000000000  0.0000000000
   197.0010000000    61.2878782868   440.9594743264  0.0000000000  0.0000000000
   196.5010000000    61.1270415084   440.1055916342  0.0000000000  0.0000000000
   196.0010000000    60.9662119877   439.2511753607  0.0000000000  0.0000000000
   195.5010000000    60.8053897960   438.3962240551  0.0000000000  0.0000000000
   195.0010000000    60.6445750794   437.5407366529  0.0000000000  0.0000000000
   194.5010000000    60.4837676671   436.6847103949  0.0000000000  0.0000000000
   194.0010000000    60.3229677894   435.8281446452  0.0000000000  0.0000000000
   193.5010000000    60.1621752962   434.9710367302  0.0000000000  0.0000000000
   193.0010000000    60.0013904364   434.1133860941  0.0000000000  0.0000000000
   192.5010000000    59.8406129511   433.2551894599  0.0000000000  0.0000000000
   192.0010000000    59.6798431090   432.3964463552  0.0000000000  0.0000000000
   191.5010000000    59.5190808012   431.5371542814  0.0000000000  0.0000000000
   191.0010000000    59.3583260585   430.6773114736  0.0000000000  0.0000000000
   190.5010000000    59.1975790501   429.8169168968  0.0000000000  0.0000000000
   190.0010000000    59.0368396990   428.9559681863  0.0000000000  0.0000000000
   189.5010000000    58.8761079391   428.0944630250  0.0000000000  0.0000000000
   189.0010000000    58.7153839708   427.2324005095  0.0000000000  0.0000000000
   188.5010000000    58.5546678761   426.3697790951  0.0000000000  0.0000000000
   188.0010000000    58.3939594943   425.5065959184  0.0000000000  0.0000000000
   187.5010000000    58.2332589296   424.6428495284  0.0000000000  0.0000000000
   187.0010000000    58.0725661707   423.7785378392  0.0000000000  0.0000000000
   186.5010000000    57.9118813432   422.9136594913  0.0000000000  0.0000000000
   186.0010000000    57.7512044575   422.0482124926  0.0000000000  0.0000000000
   185.5010000000    57.5905355354   421.1821948989  0.0000000000  0.0000000000
   185.0010000000    57.4298744844   420.3156041387  0.0000000000  0.0000000000
   184.5010000000    57.2692215997   419.4484397177  0.0000000000  0.0000000000
   184.0010000000    57.1085766866   418.5806984865  0.0000000000  0.0000000000
   183.5010000000    56.9479398129   417.7123786982  0.0000000000  0.0000000000
   183.0010000000    56.7873111819   416.8434793269  0.0000000000  0.0000000000
   182.5010000000    56.6266906351   415.9739973780  0.0000000000  0.0000000000
   182.0010000000    56.4660782751   415.1039312542  0.0000000000  0.0000000000
   181.5010000000    56.3054740922   414.2332787377  0.0000000000  0.0000000000
   181.0010000000    56.1448780891   413.3620376639  0.0000000000  0.0000000000
   180.5010000000    55.9842905266   412.4902072562  0.0000000000  0.0000000000
   180.0010000000    55.8237111853   411.6177841173  0.0000000000  0.0000000000
   179.5010000000    55.6631402274   410.7447669075  0.0000000000  0.0000000000
   179.0010000000    55.5025777041   409.8711536724  0.0000000000  0.0000000000
   178.5010000000    55.3420234354   408.9969411828  0.0000000000  0.0000000000
   178.0010000000    55.1814777422   408.1221289228  0.0000000000  0.0000000000
   177.5010000000    55.0209405914   407.2467144366  0.0000000000  0.0000000000
   177.0010000000    54.8604119029   406.3706949953  0.0000000000  0.0000000000
   176.5010000000    54.6998917918   405.4940689200  0.0000000000  0.0000000000
   176.0010000000    54.5393803252   404.6168342560  0.0000000000  0.0000000000
   175.5010000000    54.3788774025   403.7389881176  0.0000000000  0.0000000000
   175.0010000000    54.2183831779   402.8605289952  0.0000000000  0.0000000000
   174.5010000000    54.0578976979   401.9814547777  0.0000000000  0.0000000000
   174.0010000000    53.8974209029   401.1017627564  0.0000000000  0.0000000000
   173.5010000000    53.7369529865   400.2214515943  0.0000000000  0.0000000000
   173.0010000000    53.5764939164   399.3405187017  0.0000000000  0.0000000000
   172.5010000000    53.4160435560   398.4589608988  0.0000000000  0.0000000000
   172.0010000000    53.2556022582   397.5767776792  0.0000000000  0.0000000000
   171.5010000000    53.0951697962   396.6939653340  0.0000000000  0.0000000000
   171.0010000000    52.9347463133   395.8105221741  0.0000000000  0.0000000000
   170.5010000000    52.7743319665   394.9264465699  0.0000000000  0.0000000000
   170.0010000000    52.6139265737   394.0417350072  0.0000000000  0.0000000000
   169.5010000000    52.4535303209   393.1563859838  0.0000000000  0.0000000000
   169.0010000000    52.2931431737   392.2703967650  0.0000000000  0.0000000000
   168.5010000000    52.1327652298   391.3837653287  0.0000000000  0.0000000000
   168.0010000000    51.9723964850   390.4964890725  0.0000000000  0.0000000000
   167.5010000000    51.8120369506   389.6085654615  0.0000000000  0.0000000000
   167.0010000000    51.6516867690   388.7199926712  0.0000000000  0.0000000000
   166.5010000000    51.4913459819   387.8307682997  0.0000000000  0.0000000000
   166.0010000000    51.3310145309   386.9408893734  0.0000000000  0.0000000000
   165.5010000000    51.1706924890   386.0503536300  0.0000000000  0.0000000000
   165.0010000000    51.0103799451   385.1591588759  0.0000000000  0.0000000000
   164.5010000000    50.8500769461   384.2673026672  0.0000000000  0.0000000000
   164.0010000000    50.6897834979   383.3747823127  0.0000000000  0.0000000000
   163.5010000000    50.5294995657   382.4815948766  0.0000000000  0.0000000000
   163.0010000000    50.3692254164   381.5877390839  0.0000000000  0.0000000000
   162.5010000000    50.2089608773   380.6932111912  0.0000000000  0.0000000000
   162.0010000000    50.0487060209   379.7980088015  0.0000000000  0.0000000000
   161.5010000000    49.8884610490   378.9021302225  0.0000000000  0.0000000000
   161.0010000000    49.7282258410   378.0055719405  0.0000000000  0.0000000000
   160.5010000000    49.5680005198   377.1083317823  0.0000000000  0.0000000000
   160.0010000000    49.4077851127   376.2104070204  0.0000000000  0.0000000000
   159.5010000000    49.2475796645   375.3117950056  0.0000000000  0.0000000000
   159.0010000000    49.0873841819   374.4124928535  0.0000000000  0.0000000000
   158.5010000000    48.9271987454   373.5124980732  0.0000000000  0.0000000000
   158.0010000000    48.7670235087   372.6118085650  0.0000000000  0.0000000000
   157.5010000000    48.6068583656   371.7104207468  0.0000000000  0.0000000000
   157.0010000000    48.4467034504   370.8083323690  0.0000000000  0.0000000000
   156.5010000000    48.2865588053   369.9055406396  0.0000000000  0.0000000000
   156.0010000000    48.1264243806   369.0020422296  0.0000000000  0.0000000000
   155.5010000000    47.9663003663   368.0978351368  0.0000000000  0.0000000000
   155.0010000000    47.8061867507   367.1929162018  0.0000000000  0.0000000000
   154.5010000000    47.6460835422   366.2872823530  0.0000000000  0.0000000000
   154.0010000000    47.4859908776   365.3809312242  0.0000000000  0.0000000000
   153.5010000000    47.3259086952   364.4738593021  0.0000000000  0.0000000000
   153.0010000000    47.1658371708   363.5660643955  0.0000000000  0.0000000000
   152.5010000000    47.0057762829   362.6575431710  0.0000000000  0.0000000000
   152.0010000000    46.8457261384   361.7482930010  0.0000000000  0.0000000000
   151.5010000000    46.6856867565   360.8383107356  0.0000000000  0.0000000000
   151.0010000000    46.5256581236   359.9275930134  0.0000000000  0.0000000000
   150.5010000000    46.3656404080   359.0161374834  0.0000000000  0.0000000000
   150.0010000000    46.2056335309   358.1039403628  0.0000000000  0.0000000000
   149.5010000000    46.0456377020   357.1909994889  0.0000000000  0.0000000000
   149.0010000000    45.8856529385   356.2773115761  0.0000000000  0.0000000000
   148.5010000000    45.7256791735   355.3628728319  0.0000000000  0.0000000000
   148.0010000000    45.5657165746   354.4476807768  0.0000000000  0.0000000000
   147.5010000000    45.4057651718   353.5317321208  0.0000000000  0.0000000000
   147.0010000000    45.2458250704   352.6150239773  0.0000000000  0.0000000000
   146.5010000000    45.0858961880   351.6975523565  0.0000000000  0.0000000000
   146.0010000000    44.9259787273   350.7793148784  0.0000000000  0.0000000000
   145.5010000000    44.7660727042   349.8603080624  0.0000000000  0.0000000000
   145.0010000000    44.6061781580   348.9405285350  0.0000000000  0.0000000000
   144.5010000000    44.4462950996   348.0199727310  0.0000000000  0.0000000000
   144.0010000000    44.2864237710   347.0986383879  0.0000000000  0.0000000000
   143.5010000000    44.1265640234   346.1765209630  0.0000000000  0.0000000000
   143.0010000000    43.9667159914   345.2536175182  0.0000000000  0.0000000000
   142.5010000000    43.8068797820   344.3299249269  0.0000000000  0.0000000000
   142.0010000000    43.6470553726   343.4054392851  0.0000000000  0.0000000000
   141.5010000000    43.4872429196   342.4801576927  0.0000000000  0.0000000000
   141.0010000000    43.3274425016   341.5540767711  0.0000000000  0.0000000000
   140.5010000000    43.1676540194   340.6271920790  0.0000000000  0.0000000000
   140.0010000000    43.0078777048   339.6995010640  0.0000000000  0.0000000000
   139.5010000000    42.8481135108   338.7709995250  0.0000000000  0.0000000000
   139.0010000000    42.6883615690   337.8416842649  0.0000000000  0.0000000000
   138.5010000000    42.5286218859   336.9115513285  0.0000000000  0.0000000000
   138.0010000000    42.3688946456   335.9805977626  0.0000000000  0.0000000000
   137.5010000000    42.2091798086   335.0488192764  0.0000000000  0.0000000000
   137.0010000000    42.0494774629   334.1162122920  0.0000000000  0.0000000000
   136.5010000000    41.8897877245   333.1827733584  0.0000000000  0.0000000000
   136.0010000000    41.7301105382   332.2484979926  0.0000000000  0.0000000000
   135.5010000000    41.5704461750   331.3133835833  0.0000000000  0.0000000000
   135.0010000000    41.4107945382   330.3774253334  0.0000000000  0.0000000000
   134.5010000000    41.2511557582   329.4406197394  0.0000000000  0.0000000000
   134.0010000000    41.0915298469   328.5029625682  0.0000000000  0.0000000000
   133.5010000000    40.9319169929   327.5644505877  0.0000000000  0.0000000000
   133.0010000000    40.7723171699   326.6250792667  0.0000000000  0.0000000000
   132.5010000000    40.6127304801   325.6848447911  0.0000000000  0.0000000000
   132.0010000000    40.4531570071   324.7437432024  0.0000000000  0.0000000000
   131.5010000000    40.2935968174   323.8017704006  0.0000000000  0.0000000000
   131.0010000000    40.1340500565   322.8589227164  0.0000000000  0.0000000000
   130.5010000000    39.9745167089   321.9151954894  0.0000000000  0.0000000000
   130.0010000000    39.8149967921   320.9705842128  0.0000000000  0.0000000000
   129.5010000000    39.6554905471   320.0250856651  0.0000000000  0.0000000000
   129.0010000000    39.4959979607   319.0786950770  0.0000000000  0.0000000000
   128.5010000000    39.3365191481   318.1314084017  0.0000000000  0.0000000000
   128.0010000000    39.1770541633   317.1832211857  0.0000000000  0.0000000000
   127.5010000000    39.0176030941   316.2341291357  0.0000000000  0.0000000000
   127.0010000000    38.8581660627   315.2841281192  0.0000000000  0.0000000000
   126.5010000000    38.6987430376   314.3332130467  0.0000000000  0.0000000000
   126.0010000000    38.5393342107   313.3813801151  0.0000000000  0.0000000000
   125.5010000000    38.3799396217   312.4286245699  0.0000000000  0.0000000000
   125.0010000000    38.2205593465   311.4749418283  0.0000000000  0.0000000000
   124.5010000000    38.0611934975   310.5203274793  0.0000000000  0.0000000000
   124.0010000000    37.9018422233   309.5647772848  0.0000000000  0.0000000000
   123.5010000000    37.7425054330   308.6082855223  0.0000000000  0.0000000000
   123.0010000000    37.5831834421   307.6508488619  0.0000000000  0.0000000000
   122.5010000000    37.4238761441   306.6924613924  0.0000000000  0.0000000000
   122.0010000000    37.2645837016   305.7331187680  0.0000000000  0.0000000000
   121.5010000000    37.1053062240   304.7728162770  0.0000000000  0.0000000000
   121.0010000000    36.9460437695   303.8115488482  0.0000000000  0.0000000000
   120.5010000000    36.7867965268   302.8493121481  0.0000000000  0.0000000000
   120.0010000000    36.6275644537   301.8861003982  0.0000000000  0.0000000000
   119.5010000000    36.4683476854   300.9219088375  0.0000000000  0.0000000000
   119.0010000000    36.3091464425   299.9567331725  0.0000000000  0.0000000000
   118.5010000000    36.1499606294   298.9905671400  0.0000000000  0.0000000000
   118.0010000000    35.9907904620   298.0234063103  0.0000000000  0.0000000000
   117.5010000000    35.8316360203   297.0552453766  0.0000000000  0.0000000000
   117.0010000000    35.6724973401   296.0860787049  0.0000000000  0.0000000000
   116.5010000000    35.5133746338   295.1159016815  0.0000000000  0.0000000000
   116.0010000000    35.3542679817   294.1447088316  0.0000000000  0.0000000000
   115.5010000000    35.1951774221   293.1724943653  0.0000000000  0.0000000000
   115.0010000000    35.0361030400   292.1992527176  0.0000000000  0.0000000000
   114.5010000000    34.8770450538   291.2249790808  0.0000000000  0.0000000000
   114.0010000000    34.7180034677   290.2496672765  0.0000000000  0.0000000000
   113.5010000000    34.5589785073   289.2733124219  0.0000000000  0.0000000000
   113.0010000000    34.3999701013   288.2959077481  0.0000000000  0.0000000000
   112.5010000000    34.2409785718   287.3174488423  0.0000000000  0.0000000000
   112.0010000000    34.0820038611   286.3379288908  0.0000000000  0.0000000000
   111.5010000000    33.9230461338   285.3573423832  0.0000000000  0.0000000000
   111.0010000000    33.7641055199   284.3756835302  0.0000000000  0.0000000000
   110.5010000000    33.6051821584   283.3929465321  0.0000000000  0.0000000000
   110.0010000000    33.4462761139   282.4091250605  0.0000000000  0.0000000000
   109.5010000000    33.2873875463   281.4242133092  0.0000000000  0.0000000000
   109.0010000000    33.1285165434   280.4382049537  0.0000000000  0.0000000000
   108.5010000000    32.9696632476   279.4510939377  0.0000000000  0.0000000000
   108.0010000000    32.8108277728   278.4628739578  0.0000000000  0.0000000000
   107.5010000000    32.6520102065   277.4735384699  0.0000000000  0.0000000000
   107.0010000000    32.4932107754   276.4830817252  0.0000000000  0.0000000000
   106.5010000000    32.3344295159   275.4914967126  0.0000000000  0.0000000000
   106.0010000000    32.1756665646   274.4987769692  0.0000000000  0.0000000000
   105.5010000000    32.0169220763   273.5049160682  0.0000000000  0.0000000000
   105.0010000000    31.8581961839   272.5099073675  0.0000000000  0.0000000000
   104.5010000000    31.6994890000   271.5137440175  0.0000000000  0.0000000000
   104.0010000000    31.5408006588   270.5164192213  0.0000000000  0.0000000000
   103.5010000000    31.3821313164   269.5179262391  0.0000000000  0.0000000000
   103.0010000000    31.2234811121   268.5182581401  0.0000000000  0.0000000000
   102.5010000000    31.0648501695   267.5174078097  0.0000000000  0.0000000000
   102.0010000000    30.9062385980   266.5153679567  0.0000000000  0.0000000000
   101.5010000000    30.7476465736   265.5121316220  0.0000000000  0.0000000000
   101.0010000000    30.5890742600   264.5076916797  0.0000000000  0.0000000000
   100.5010000000    30.4305218100   263.5020408447  0.0000000000  0.0000000000
   100.0010000000    30.2719892888   262.4951711831  0.0000000000  0.0000000000
    99.5010000000    30.1134769498   261.4870758615  0.0000000000  0.0000000000
    99.0010000000    29.9549848830   260.4777469131  0.0000000000  0.0000000000
    98.5010000000    29.7965132513   259.4671767381  0.0000000000  0.0000000000
    98.0010000000    29.6380622139   258.4553576128  0.0000000000  0.0000000000
    97.5010000000    29.4796319656   257.4422819429  0.0000000000  0.0000000000
    97.0010000000    29.3212225852   256.4279412885  0.0000000000  0.0000000000
    96.5010000000    29.1628342673   255.4123278469  0.0000000000  0.0000000000
    96.0010000000    29.0044672459   254.3954339637  0.0000000000  0.0000000000
    95.5010000000    28.8461215685   253.3772506798  0.0000000000  0.0000000000
    95.0010000000    28.6877975151   252.3577704208  0.0000000000  0.0000000000
    94.5010000000    28.5294951457   251.3369840856  0.0000000000  0.0000000000
    94.0010000000    28.3712147541   250.3148839662  0.0000000000  0.0000000000
    93.5010000000    28.2129564188   249.2914608518  0.0000000000  0.0000000000
    93.0010000000    28.0547203053   248.2667059740  0.0000000000  0.0000000000
    92.5010000000    27.8965067029   247.2406112483  0.0000000000  0.0000000000
    92.0010000000    27.7383156936   246.2131671260  0.0000000000  0.0000000000
    91.5010000000    27.5801475237   245.1843650002  0.0000000000  0.0000000000
    91.0010000000    27.4220023109   244.1541953040  0.0000000000  0.0000000000
    90.5010000000    27.2638803031   243.1226491875  0.0000000000  0.0000000000
    90.0010000000    27.1057816966   242.0897173375  0.0000000000  0.0000000000
    89.5010000000    26.9477066395   241.0553899920  0.0000000000  0.0000000000
    89.0010000000    26.7896553064   240.0196574251  0.0000000000  0.0000000000
    88.5010000000    26.6316280420   238.9825108911  0.0000000000  0.0000000000
    88.0010000000    26.4736248635   237.9439393549  0.0000000000  0.0000000000
    87.5010000000    26.3156461051   236.9039337199  0.0000000000  0.0000000000
    87.0010000000    26.1576919215   235.8624835643  0.0000000000  0.0000000000
    86.5010000000    25.9997625735   234.8195790194  0.0000000000  0.0000000000
    86.0010000000    25.8418581850   233.7752091583  0.0000000000  0.0000000000
    85.5010000000    25.6839790251   232.7293638610  0.0000000000  0.0000000000
    85.0010000000    25.5261253695   231.6820328965  0.0000000000  0.0000000000
    84.5010000000    25.3682973655   230.6332050217  0.0000000000  0.0000000000
    84.0010000000    25.2104952765   229.5828696023  0.0000000000  0.0000000000
    83.5010000000    25.0527192783   228.5310152524  0.0000000000  0.0000000000
    83.0010000000    24.8949697004   227.4776314439  0.0000000000  0.0000000000
    82.5010000000    24.7372466882   226.4227062469  0.0000000000  0.0000000000
    82.0010000000    24.5795505793   225.3662288403  0.0000000000  0.0000000000
    81.5010000000    24.4218815011   224.3081868144  0.0000000000  0.0000000000
    81.0010000000    24.2642398106   223.2485691177  0.0000000000  0.0000000000
    80.5010000000    24.1066256953   222.1873633722  0.0000000000  0.0000000000
    80.0010000000    23.9490394762   221.1245579097  0.0000000000  0.0000000000
    79.5010000000    23.7914813461   220.0601400013  0.0000000000  0.0000000000
    79.0010000000    23.6339515713   218.9940972149  0.0000000000  0.0000000000
    78.5010000000    23.4764504284   217.9264169851  0.0000000000  0.0000000000
    78.0010000000    23.3189782396   216.8570868502  0.0000000000  0.0000000000
    77.5010000000    23.1615352468   215.7860935911  0.0000000000  0.0000000000
    77.0010000000    23.0041217445   214.7134241324  0.0000000000  0.0000000000
    76.5010000000    22.8467379557   213.6390646869  0.0000000000  0.0000000000
    76.0010000000    22.6893842901   212.5630025192  0.0000000000  0.0000000000
    75.5010000000    22.5320609655   211.4852233527  0.0000000000  0.0000000000
    75.0010000000    22.3747682673   210.4057131365  0.0000000000  0.0000000000
    74.5010000000    22.2175065509   209.3244580604  0.0000000000  0.0000000000
    74.0010000000    22.0602760892   208.2414435005  0.0000000000  0.0000000000
    73.5010000000    21.9030772019   207.1566549056  0.0000000000  0.0000000000
    73.0010000000    21.7459102593   206.0700778163  0.0000000000  0.0000000000
    72.5010000000    21.5887755632   204.9816970376  0.0000000000  0.0000000000
    72.0010000000    21.4316734136   203.8914970948  0.0000000000  0.0000000000
    71.5010000000    21.2746041747   202.7994626816  0.0000000000  0.0000000000
    71.0010000000    21.1175682177   201.7055782608  0.0000000000  0.0000000000
    70.5010000000    20.9605658060   200.6098272565  0.0000000000  0.0000000000
    70.0010000000    20.8035974006   199.5121941777  0.0000000000  0.0000000000
    69.5010000000    20.6466633055   198.4126621360  0.0000000000  0.0000000000
    69.0010000000    20.4897639126   197.3112145490  0.0000000000  0.0000000000
    68.5010000000    20.3328995878   196.2078343381  0.0000000000  0.0000000000
    68.0010000000    20.1760707360   195.1025043749  0.0000000000  0.0000000000
    67.5010000000    20.0192776901   193.9952066931  0.0000000000  0.0000000000
    67.0010000000    19.8625209206   192.8859239584  0.0000000000  0.0000000000
    66.5010000000    19.7058007807   191.7746376606  0.0000000000  0.0000000000
    66.0010000000    19.5491176867   190.6613293798  0.0000000000  0.0000000000
    65.5010000000    19.3924720947   189.5459806150  0.0000000000  0.0000000000
    65.0010000000    19.2358644221   188.4285722170  0.0000000000  0.0000000000
    64.5010000000    19.0792950559   187.3090844347  0.0000000000  0.0000000000
    64.0010000000    18.9227644997   186.1874979573  0.0000000000  0.0000000000
    63.5010000000    18.7662731848   185.0637925542  0.0000000000  0.0000000000
    63.0010000000    18.6098215622   183.9379477230  0.0000000000  0.0000000000
    62.5010000000    18.4534101379   182.8099429301  0.0000000000  0.0000000000
    62.0010000000    18.2970393433   181.6797566725  0.0000000000  0.0000000000
    61.5010000000    18.1407097354   180.5473679038  0.0000000000  0.0000000000
    61.0010000000    17.9844217603   179.4127543196  0.0000000000  0.0000000000


==> anc/s83s_18/s83s_18-dens5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   507.5272954917  2117.4199957401  0.0000000000  0.0000000000
  1558.5010000000   506.7045486476  2114.8603979690  0.0000000000  0.0000000000
  1556.0010000000   505.8818094869  2112.2997786602  0.0000000000  0.0000000000
  1553.5010000000   505.0590789128  2109.7381385221  0.0000000000  0.0000000000
  1551.0010000000   504.2363559528  2107.1754724159  0.0000000000  0.0000000000
  1548.5010000000   503.4136415330  2104.6117811081  0.0000000000  0.0000000000
  1546.0010000000   502.5909353346  2102.0470614805  0.0000000000  0.0000000000
  1543.5010000000   501.7682376788  2099.4813124014  0.0000000000  0.0000000000
  1541.0010000000   500.9455482729  2096.9145308171  0.0000000000  0.0000000000
  1538.5010000000   500.1228668382  2094.3467137088  0.0000000000  0.0000000000
  1536.0010000000   499.3001943571  2091.7778619862  0.0000000000  0.0000000000
  1533.5010000000   498.4775299519  2089.2079707451  0.0000000000  0.0000000000
  1531.0010000000   497.6548740062  2086.6370390098  0.0000000000  0.0000000000
  1528.5010000000   496.8322269143  2084.0650658335  0.0000000000  0.0000000000
  1526.0010000000   496.0095878410  2081.4920464163  0.0000000000  0.0000000000
  1523.5010000000   495.1869572075  2078.9179798780  0.0000000000  0.0000000000
  1521.0010000000   494.3643354462  2076.3428653667  0.0000000000  0.0000000000
  1518.5010000000   493.5417217641  2073.7666981879  0.0000000000  0.0000000000
  1516.0010000000   492.7191166203  2071.1894775566  0.0000000000  0.0000000000
  1513.5010000000   491.8965204849  2068.6112027169  0.0000000000  0.0000000000
  1511.0010000000   491.0739326075  2066.0318690793  0.0000000000  0.0000000000
  1508.5010000000   490.2513528700  2063.4514740255  0.0000000000  0.0000000000
  1506.0010000000   489.4287817824  2060.8700169003  0.0000000000  0.0000000000
  1503.5010000000   488.6062204795  2058.2874990036  0.0000000000  0.0000000000
  1501.0010000000   487.7836670405  2055.7039120346  0.0000000000  0.0000000000
  1498.5010000000   486.9611220158  2053.1192554393  0.0000000000  0.0000000000
  1496.0010000000   486.1385859667  2050.5335286926  0.0000000000  0.0000000000
  1493.5010000000   485.3160588552  2047.9467293789  0.0000000000  0.0000000000
  1491.0010000000   484.4935400479  2045.3588531997  0.0000000000  0.0000000000
  1488.5010000000   483.6710307551  2042.7699016482  0.0000000000  0.0000000000
  1486.0010000000   482.8485297628  2040.1798685806  0.0000000000  0.0000000000
  1483.5010000000   482.0260376992  2037.5887536416  0.0000000000  0.0000000000
  1481.0010000000   481.2035545970  2034.9965545935  0.0000000000  0.0000000000
  1478.5010000000   480.3810798974  2032.4032673242  0.0000000000  0.0000000000
  1476.0010000000   479.5586142686  2029.8088915808  0.0000000000  0.0000000000
  1473.5010000000   478.7361577858  2027.2134252331  0.0000000000  0.0000000000
  1471.0010000000   477.9137099348  2024.6168642811  0.0000000000  0.0000000000
  1468.5010000000   477.0912708214  2022.0192066711  0.0000000000  0.0000000000
  1466.0010000000   476.2688411673  2019.4204522877  0.0000000000  0.0000000000
  1463.5010000000   475.4464205031  2016.8205972438  0.0000000000  0.0000000000
  1461.0010000000   474.6240089770  2014.2196395937  0.0000000000  0.0000000000
  1458.5010000000   473.8016061517  2011.6175755308  0.0000000000  0.0000000000
  1456.0010000000   472.9792122059  2009.0144031866  0.0000000000  0.0000000000
  1453.5010000000   472.1568279305  2006.4101226230  0.0000000000  0.0000000000
  1451.0010000000   471.3344529330  2003.8047301467  0.0000000000  0.0000000000
  1448.5010000000   470.5120862418  2001.1982202166  0.0000000000  0.0000000000
  1446.0010000000   469.6897286923  1998.5905930085  0.0000000000  0.0000000000
  1443.5010000000   468.8673811311  1995.9818487278  0.0000000000  0.0000000000
  1441.0010000000   468.0450420396  1993.3719800667  0.0000000000  0.0000000000
  1438.5010000000   467.2227128890  1990.7609891944  0.0000000000  0.0000000000
  1436.0010000000   466.4003921960  1988.1488688908  0.0000000000  0.0000000000
  1433.5010000000   465.5780820509  1985.5356232776  0.0000000000  0.0000000000
  1431.0010000000   464.7557798213  1982.9212414594  0.0000000000  0.0000000000
  1428.5010000000   463.9334876261  1980.3057276312  0.0000000000  0.0000000000
  1426.0010000000   463.1112046416  1977.6890766253  0.0000000000  0.0000000000
  1423.5010000000   462.2889306534  1975.0712851980  0.0000000000  0.0000000000
  1421.0010000000   461.4666666399  1972.4523538949  0.0000000000  0.0000000000
  1418.5010000000   460.6444118293  1969.8322776784  0.0000000000  0.0000000000
  1416.0010000000   459.8221666428  1967.2110553000  0.0000000000  0.0000000000
  1413.5010000000   458.9999303447  1964.5886818129  0.0000000000  0.0000000000
  1411.0010000000   458.1777039737  1961.9651579184  0.0000000000  0.0000000000
  1408.5010000000   457.3554874119  1959.3404806200  0.0000000000  0.0000000000
  1406.0010000000   456.5332805584  1956.7146469646  0.0000000000  0.0000000000
  1403.5010000000   455.7110821649  1954.0876503209  0.0000000000  0.0000000000
  1401.0010000000   454.8888944961  1951.4594952715  0.0000000000  0.0000000000
  1398.5010000000   454.0667163366  1948.8301752696  0.0000000000  0.0000000000
  1396.0010000000   453.2445476547  1946.1996875381  0.0000000000  0.0000000000
  1393.5010000000   452.4223884356  1943.5680293437  0.0000000000  0.0000000000
  1391.0010000000   451.6002386821  1940.9351979977  0.0000000000  0.0000000000
  1388.5010000000   450.7780989918  1938.3011927063  0.0000000000  0.0000000000
  1386.0010000000   449.9559693995  1935.6660108643  0.0000000000  0.0000000000
  1383.5010000000   449.1338493810  1933.0296480627  0.0000000000  0.0000000000
  1381.0010000000   448.3117390082  1930.3921017898  0.0000000000  0.0000000000
  1378.5010000000   447.4896383698  1927.7533695783  0.0000000000  0.0000000000
  1376.0010000000   446.6675475720  1925.1134490056  0.0000000000  0.0000000000
  1373.5010000000   445.8454667383  1922.4723376936  0.0000000000  0.0000000000
  1371.0010000000   445.0233960092  1919.8300333087  0.0000000000  0.0000000000
  1368.5010000000   444.2013355426  1917.1865335622  0.0000000000  0.0000000000
  1366.0010000000   443.3792843725  1914.5418325379  0.0000000000  0.0000000000
  1363.5010000000   442.5572438355  1911.8959317155  0.0000000000  0.0000000000
  1361.0010000000   441.7352130034  1909.2488252755  0.0000000000  0.0000000000
  1358.5010000000   440.9131921075  1906.6005111184  0.0000000000  0.0000000000
  1356.0010000000   440.0911813969  1903.9509871903  0.0000000000  0.0000000000
  1353.5010000000   439.2691805708  1901.3002496543  0.0000000000  0.0000000000
  1351.0010000000   438.4471899151  1898.6482965515  0.0000000000  0.0000000000
  1348.5010000000   437.6252102976  1895.9951277927  0.0000000000  0.0000000000
  1346.0010000000   436.8032397790  1893.3407342141  0.0000000000  0.0000000000
  1343.5010000000   435.9812798309  1890.6851176496  0.0000000000  0.0000000000
  1341.0010000000   435.1593308102  1888.0282763268  0.0000000000  0.0000000000
  1338.5010000000   434.3373908436  1885.3702012486  0.0000000000  0.0000000000
  1336.0010000000   433.5154625765  1882.7108980173  0.0000000000  0.0000000000
  1333.5010000000   432.6935436159  1880.0503559264  0.0000000000  0.0000000000
  1331.0010000000   431.8716355189  1877.3885770361  0.0000000000  0.0000000000
  1328.5010000000   431.0497370595  1874.7255543851  0.0000000000  0.0000000000
  1326.0010000000   430.2278498281  1872.0612901236  0.0000000000  0.0000000000
  1323.5010000000   429.4059731978  1869.3957792046  0.0000000000  0.0000000000
  1321.0010000000   428.5841065648  1866.7290166409  0.0000000000  0.0000000000
  1318.5010000000   427.7622504604  1864.0610011127  0.0000000000  0.0000000000
  1316.0010000000   426.9404054329  1861.3917313463  0.0000000000  0.0000000000
  1313.5010000000   426.1185698320  1858.7211989124  0.0000000000  0.0000000000
  1311.0010000000   425.2967459095  1856.0494080465  0.0000000000  0.0000000000
  1308.5010000000   424.4749320584  1853.3763504306  0.0000000000  0.0000000000
  1306.0010000000   423.6531294593  1850.7020267974  0.0000000000  0.0000000000
  1303.5010000000   422.8313371040  1848.0264307443  0.0000000000  0.0000000000
  1301.0010000000   422.0095556607  1845.3495613119  0.0000000000  0.0000000000
  1298.5010000000   421.1877852660  1842.6714157972  0.0000000000  0.0000000000
  1296.0010000000   420.3660249799  1839.9919879737  0.0000000000  0.0000000000
  1293.5010000000   419.5442755320  1837.3112770427  0.0000000000  0.0000000000
  1291.0010000000   418.7225376690  1834.6292822521  0.0000000000  0.0000000000
  1288.5010000000   417.9008099710  1831.9459957640  0.0000000000  0.0000000000
  1286.0010000000   417.0790937739  1829.2614187224  0.0000000000  0.0000000000
  1283.5010000000   416.2573882503  1826.5755451924  0.0000000000  0.0000000000
  1281.0010000000   415.4356936864  1823.8883728634  0.0000000000  0.0000000000
  1278.5010000000   414.6140103892  1821.1998994784  0.0000000000  0.0000000000
  1276.0010000000   413.7923376018  1818.5101192860  0.0000000000  0.0000000000
  1273.5010000000   412.9706762177  1815.8190319211  0.0000000000  0.0000000000
  1271.0010000000   412.1490260671  1813.1266335241  0.0000000000  0.0000000000
  1268.5010000000   411.3273870035  1810.4329202967  0.0000000000  0.0000000000
  1266.0010000000   410.5057589041  1807.7378885023  0.0000000000  0.0000000000
  1263.5010000000   409.6841422077  1805.0415362315  0.0000000000  0.0000000000
  1261.0010000000   408.8625368363  1802.3438598657  0.0000000000  0.0000000000
  1258.5010000000   408.0409421991  1799.6448540858  0.0000000000  0.0000000000
  1256.0010000000   407.2193593389  1796.9445189232  0.0000000000  0.0000000000
  1253.5010000000   406.3977882459  1794.2428509398  0.0000000000  0.0000000000
  1251.0010000000   405.5762278665  1791.5398432453  0.0000000000  0.0000000000
  1248.5010000000   404.7546793092  1788.8354960468  0.0000000000  0.0000000000
  1246.0010000000   403.9331415706  1786.1298025857  0.0000000000  0.0000000000
  1243.5010000000   403.1116158033  1783.4227631867  0.0000000000  0.0000000000
  1241.0010000000   402.2901015851  1780.7143729729  0.0000000000  0.0000000000
  1238.5010000000   401.4685990502  1778.0046288854  0.0000000000  0.0000000000
  1236.0010000000   400.6471078277  1775.2935261813  0.0000000000  0.0000000000
  1233.5010000000   399.8256281016  1772.5810619323  0.0000000000  0.0000000000
  1231.0010000000   399.0041600795  1769.8672332730  0.0000000000  0.0000000000
  1228.5010000000   398.1827039926  1767.1520374008  0.0000000000  0.0000000000
  1226.0010000000   397.3612595699  1764.4354698370  0.0000000000  0.0000000000
  1223.5010000000   396.5398270922  1761.7175279105  0.0000000000  0.0000000000
  1221.0010000000   395.7184058155  1758.9982055419  0.0000000000  0.0000000000
  1218.5010000000   394.8969971195  1756.2775036658  0.0000000000  0.0000000000
  1216.0010000000   394.0755997880  1753.5554146041  0.0000000000  0.0000000000
  1213.5010000000   393.2542142035  1750.8319359557  0.0000000000  0.0000000000
  1211.0010000000   392.4328407720  1748.1070653827  0.0000000000  0.0000000000
  1208.5010000000   391.6114799233  1745.3808006115  0.0000000000  0.0000000000
  1206.0010000000   390.7901300332  1742.6531325311  0.0000000000  0.0000000000
  1203.5010000000   389.9687926254  1739.9240624637  0.0000000000  0.0000000000
  1201.0010000000   389.1474676874  1737.1935866165  0.0000000000  0.0000000000
  1198.5010000000   388.3261547167  1734.4616995480  0.0000000000  0.0000000000
  1196.0010000000   387.5048537569  1731.7283976137  0.0000000000  0.0000000000
  1193.5010000000   386.6835653940  1728.9936789567  0.0000000000  0.0000000000
  1191.0010000000   385.8622886938  1726.2575366412  0.0000000000  0.0000000000
  1188.5010000000   385.0410242966  1723.5199689556  0.0000000000  0.0000000000
  1186.0010000000   384.2197723534  1720.7809725423  0.0000000000  0.0000000000
  1183.5010000000   383.3985335541  1718.0405458247  0.0000000000  0.0000000000
  1181.0010000000   382.5773060561  1715.2986787550  0.0000000000  0.0000000000
  1178.5010000000   381.7560916294  1712.5553733243  0.0000000000  0.0000000000
  1176.0010000000   380.9348895132  1709.8106230567  0.0000000000  0.0000000000
  1173.5010000000   380.1136994888  1707.0644232650  0.0000000000  0.0000000000
  1171.0010000000   379.2925228914  1704.3167744416  0.0000000000  0.0000000000
  1168.5010000000   378.4713585409  1701.5676686466  0.0000000000  0.0000000000
  1166.0010000000   377.6502068127  1698.8171031236  0.0000000000  0.0000000000
  1163.5010000000   376.8290676038  1696.0650734948  0.0000000000  0.0000000000
  1161.0010000000   376.0079408409  1693.3115754628  0.0000000000  0.0000000000
  1158.5010000000   375.1868274887  1690.5566081924  0.0000000000  0.0000000000
  1156.0010000000   374.3657265234  1687.8001641583  0.0000000000  0.0000000000
  1153.5010000000   373.5446389665  1685.0422426795  0.0000000000  0.0000000000
  1151.0010000000   372.7235638578  1682.2828363997  0.0000000000  0.0000000000
  1148.5010000000   371.9025012746  1679.5219414256  0.0000000000  0.0000000000
  1146.0010000000   371.0814523238  1676.7595573084  0.0000000000  0.0000000000
  1143.5010000000   370.2604161403  1673.9956769463  0.0000000000  0.0000000000
  1141.0010000000   369.4393928919  1671.2302966899  0.0000000000  0.0000000000
  1138.5010000000   368.6183827764  1668.4634129715  0.0000000000  0.0000000000
  1136.0010000000   367.7973860216  1665.6950223050  0.0000000000  0.0000000000
  1133.5010000000   366.9764023899  1662.9251196137  0.0000000000  0.0000000000
  1131.0010000000   366.1554321719  1660.1537015809  0.0000000000  0.0000000000
  1128.5010000000   365.3344751943  1657.3807633034  0.0000000000  0.0000000000
  1126.0010000000   364.5135308242  1654.6062983006  0.0000000000  0.0000000000
  1123.5010000000   363.6926004343  1651.8303068497  0.0000000000  0.0000000000
  1121.0010000000   362.8716834551  1649.0527826426  0.0000000000  0.0000000000
  1118.5010000000   362.0507803351  1646.2737227915  0.0000000000  0.0000000000
  1116.0010000000   361.2298895936  1643.4931178534  0.0000000000  0.0000000000
  1113.5010000000   360.4090137051  1640.7109717596  0.0000000000  0.0000000000
  1111.0010000000   359.5881502794  1637.9272719364  0.0000000000  0.0000000000
  1108.5010000000   358.7673008748  1635.1420191699  0.0000000000  0.0000000000
  1106.0010000000   357.9464651271  1632.3552077064  0.0000000000  0.0000000000
  1103.5010000000   357.1256436801  1629.5668351911  0.0000000000  0.0000000000
  1101.0010000000   356.3048352686  1626.7768927596  0.0000000000  0.0000000000
  1098.5010000000   355.4840410904  1623.9853798939  0.0000000000  0.0000000000
  1096.0010000000   354.6632609208  1621.1922912186  0.0000000000  0.0000000000
  1093.5010000000   353.8424940894  1618.3976198146  0.0000000000  0.0000000000
  1091.0010000000   353.0217414102  1615.6013637928  0.0000000000  0.0000000000
  1088.5010000000   352.2010027661  1612.8035180703  0.0000000000  0.0000000000
  1086.0010000000   351.3802785567  1610.0040793010  0.0000000000  0.0000000000
  1083.5010000000   350.5595682566  1607.2030409610  0.0000000000  0.0000000000
  1081.0010000000   349.7388723370  1604.4003999006  0.0000000000  0.0000000000
  1078.5010000000   348.9181903479  1601.5961497997  0.0000000000  0.0000000000
  1076.0010000000   348.0975223558  1598.7902860762  0.0000000000  0.0000000000
  1073.5010000000   347.2768689394  1595.9828058760  0.0000000000  0.0000000000
  1071.0010000000   346.4562297614  1593.1737031866  0.0000000000  0.0000000000
  1068.5010000000   345.6356049983  1590.3629737282  0.0000000000  0.0000000000
  1066.0010000000   344.8149948635  1587.5506133221  0.0000000000  0.0000000000
  1063.5010000000   343.9943991348  1584.7366162707  0.0000000000  0.0000000000
  1061.0010000000   343.1738181014  1581.9209786040  0.0000000000  0.0000000000
  1058.5010000000   342.3532516187  1579.1036948372  0.0000000000  0.0000000000
  1056.0010000000   341.5326995822  1576.2847595953  0.0000000000  0.0000000000
  1053.5010000000   340.7121623962  1573.4641692251  0.0000000000  0.0000000000
  1051.0010000000   339.8916400339  1570.6419185656  0.0000000000  0.0000000000
  1048.5010000000   339.0711325083  1567.8180025655  0.0000000000  0.0000000000
  1046.0010000000   338.2506398726  1564.9924162843  0.0000000000  0.0000000000
  1043.5010000000   337.4301622202  1562.1651548916  0.0000000000  0.0000000000
  1041.0010000000   336.6096992196  1559.3362120651  0.0000000000  0.0000000000
  1038.5010000000   335.7892515105  1556.5055848030  0.0000000000  0.0000000000
  1036.0010000000   334.9688188435  1553.6732670088  0.0000000000  0.0000000000
  1033.5010000000   334.1484014745  1550.8392543023  0.0000000000  0.0000000000
  1031.0010000000   333.3279992382  1548.0035408197  0.0000000000  0.0000000000
  1028.5010000000   332.5076120130  1545.1661208167  0.0000000000  0.0000000000
  1026.0010000000   331.6872406397  1542.3269918510  0.0000000000  0.0000000000
  1023.5010000000   330.8668841607  1539.4861452278  0.0000000000  0.0000000000
  1021.0010000000   330.0465430424  1536.6435771500  0.0000000000  0.0000000000
  1018.5010000000   329.2262173344  1533.7992823476  0.0000000000  0.0000000000
  1016.0010000000   328.4059075856  1530.9532572549  0.0000000000  0.0000000000
  1013.5010000000   327.5856130191  1528.1054936744  0.0000000000  0.0000000000
  1011.0010000000   326.7653347261  1525.2559898637  0.0000000000  0.0000000000
  1008.5010000000   325.9450715663  1522.4047362981  0.0000000000  0.0000000000
  1006.0010000000   325.1248242640  1519.5517299003  0.0000000000  0.0000000000
  1003.5010000000   324.3045926799  1516.6969645598  0.0000000000  0.0000000000
  1001.0010000000   323.4843776237  1513.8404374391  0.0000000000  0.0000000000
   998.5010000000   322.6641776936  1510.9821379665  0.0000000000  0.0000000000
   996.0010000000   321.8439942415  1508.1220651310  0.0000000000  0.0000000000
   993.5010000000   321.0238268615  1505.2602117650  0.0000000000  0.0000000000
   991.0010000000   320.2036756459  1502.3965724038  0.0000000000  0.0000000000
   988.5010000000   319.3835402868  1499.5311401515  0.0000000000  0.0000000000
   986.0010000000   318.5634214185  1496.6639113717  0.0000000000  0.0000000000
   983.5010000000   317.7433188285  1493.7948794356  0.0000000000  0.0000000000
   981.0010000000   316.9232327988  1490.9240394099  0.0000000000  0.0000000000
   978.5010000000   316.1031627714  1488.0513833860  0.0000000000  0.0000000000
   976.0010000000   315.2831095696  1485.1769082589  0.0000000000  0.0000000000
   973.5010000000   314.4630727350  1482.3006063988  0.0000000000  0.0000000000
   971.0010000000   313.6430523037  1479.4224718725  0.0000000000  0.0000000000
   968.5010000000   312.8230492421  1476.5425019798  0.0000000000  0.0000000000
   966.0010000000   312.0030623641  1473.6606864262  0.0000000000  0.0000000000
   963.5010000000   311.1830927358  1470.7770227926  0.0000000000  0.0000000000
   961.0010000000   310.3631397168  1467.8915026262  0.0000000000  0.0000000000
   958.5010000000   309.5432035969  1465.0041207082  0.0000000000  0.0000000000
   956.0010000000   308.7232847164  1462.1148719624  0.0000000000  0.0000000000
   953.5010000000   307.9033825957  1459.2237483876  0.0000000000  0.0000000000
   951.0010000000   307.0834981147  1456.3307467374  0.0000000000  0.0000000000
   948.5010000000   306.2636304673  1453.4358577814  0.0000000000  0.0000000000
   946.0010000000   305.4437802049  1450.5390770404  0.0000000000  0.0000000000
   943.5010000000   304.6239470663  1447.6403971277  0.0000000000  0.0000000000
   941.0010000000   303.8041317084  1444.7398138649  0.0000000000  0.0000000000
   938.5010000000   302.9843335494  1441.8373186523  0.0000000000  0.0000000000
   936.0010000000   302.1645533546  1438.9329076192  0.0000000000  0.0000000000
   933.5010000000   301.3447902274  1436.0265709687  0.0000000000  0.0000000000
   931.0010000000   300.5250454711  1433.1183066610  0.0000000000  0.0000000000
   928.5010000000   299.7053183042  1430.2081052250  0.0000000000  0.0000000000
   926.0010000000   298.8856084348  1427.2959588803  0.0000000000  0.0000000000
   923.5010000000   298.0659169052  1424.3818645463  0.0000000000  0.0000000000
   921.0010000000   297.2462435369  1421.4658147663  0.0000000000  0.0000000000
   918.5010000000   296.4265877890  1418.5478007497  0.0000000000  0.0000000000
   916.0010000000   295.6069504508  1415.6278183965  0.0000000000  0.0000000000
   913.5010000000   294.7873315229  1412.7058607599  0.0000000000  0.0000000000
   911.0010000000   293.9677306463  1409.7819195664  0.0000000000  0.0000000000
   908.5010000000   293.1481483649  1406.8559897181  0.0000000000  0.0000000000
   906.0010000000   292.3285844426  1403.9280632922  0.0000000000  0.0000000000
   903.5010000000   291.5090387076  1400.9981325477  0.0000000000  0.0000000000
   901.0010000000   290.6895118853  1398.0661929082  0.0000000000  0.0000000000
   898.5010000000   289.8700035111  1395.1322354967  0.0000000000  0.0000000000
   896.0010000000   289.0505140176  1392.1962546012  0.0000000000  0.0000000000
   893.5010000000   288.2310434839  1389.2582432005  0.0000000000  0.0000000000
   891.0010000000   287.4115916403  1386.3181929742  0.0000000000  0.0000000000
   888.5010000000   286.5921586967  1383.3760972755  0.0000000000  0.0000000000
   886.0010000000   285.7727449271  1380.4319496424  0.0000000000  0.0000000000
   883.5010000000   284.9533506697  1377.4857437979  0.0000000000  0.0000000000
   881.0010000000   284.1339755074  1374.5374707016  0.0000000000  0.0000000000
   878.5010000000   283.3146190942  1371.5871215160  0.0000000000  0.0000000000
   876.0010000000   282.4952827868  1368.6346934877  0.0000000000  0.0000000000
   873.5010000000   281.6759655568  1365.6801752243  0.0000000000  0.0000000000
   871.0010000000   280.8566680784  1362.7235614184  0.0000000000  0.0000000000
   868.5010000000   280.0373898742  1359.7648425584  0.0000000000  0.0000000000
   866.0010000000   279.2181317546  1356.8040137316  0.0000000000  0.0000000000
   863.5010000000   278.3988933835  1353.8410658347  0.0000000000  0.0000000000
   861.0010000000   277.5796749019  1350.8759914358  0.0000000000  0.0000000000
   858.5010000000   276.7604765222  1347.9087833098  0.0000000000  0.0000000000
   856.0010000000   275.9412977259  1344.9394315312  0.0000000000  0.0000000000
   853.5010000000   275.1221396726  1341.9679322038  0.0000000000  0.0000000000
   851.0010000000   274.3030015908  1338.9942743763  0.0000000000  0.0000000000
   848.5010000000   273.4838839848  1336.0184516723  0.0000000000  0.0000000000
   846.0010000000   272.6647866357  1333.0404550339  0.0000000000  0.0000000000
   843.5010000000   271.8457097992  1330.0602770724  0.0000000000  0.0000000000
   841.0010000000   271.0266538055  1327.0779106170  0.0000000000  0.0000000000
   838.5010000000   270.2076182702  1324.0933458386  0.0000000000  0.0000000000
   836.0010000000   269.3886036782  1321.1065760171  0.0000000000  0.0000000000
   833.5010000000   268.5696101959  1318.1175932177  0.0000000000  0.0000000000
   831.0010000000   267.7506372842  1315.1263868704  0.0000000000  0.0000000000
   828.5010000000   266.9316856625  1312.1329509411  0.0000000000  0.0000000000
   826.0010000000   266.1127553442  1309.1372767617  0.0000000000  0.0000000000
   823.5010000000   265.2938456463  1306.1393530516  0.0000000000  0.0000000000
   821.0010000000   264.4749579161  1303.1391759043  0.0000000000  0.0000000000
   818.5010000000   263.6560916348  1300.1367345212  0.0000000000  0.0000000000
   816.0010000000   262.8372467590  1297.1320197805  0.0000000000  0.0000000000
   813.5010000000   262.0184237162  1294.1250242273  0.0000000000  0.0000000000
   811.0010000000   261.1996222461  1291.1157378192  0.0000000000  0.0000000000
   808.5010000000   260.3808425611  1288.1041521860  0.0000000000  0.0000000000
   806.0010000000   259.5620853421  1285.0902606194  0.0000000000  0.0000000000
   803.5010000000   258.7433494409  1282.0740496139  0.0000000000  0.0000000000
   801.0010000000   257.9246360964  1279.0555143879  0.0000000000  0.0000000000
   798.5010000000   257.1059451043  1276.0346447803  0.0000000000  0.0000000000
   796.0010000000   256.2872767321  1273.0114323034  0.0000000000  0.0000000000
   793.5010000000   255.4686302009  1269.9858645349  0.0000000000  0.0000000000
   791.0010000000   254.6500067192  1266.9579363289  0.0000000000  0.0000000000
   788.5010000000   253.8314056939  1263.9276358118  0.0000000000  0.0000000000
   786.0010000000   253.0128277588  1260.8949555803  0.0000000000  0.0000000000
   783.5010000000   252.1942725121  1257.8598843255  0.0000000000  0.0000000000
   781.0010000000   251.3757403993  1254.8224138085  0.0000000000  0.0000000000
   778.5010000000   250.5572315857  1251.7825346806  0.0000000000  0.0000000000
   776.0010000000   249.7387455881  1248.7402351112  0.0000000000  0.0000000000
   773.5010000000   248.9202835116  1245.6955091009  0.0000000000  0.0000000000
   771.0010000000   248.1018443284  1242.6483426431  0.0000000000  0.0000000000
   768.5010000000   247.2834289679  1239.5987289408  0.0000000000  0.0000000000
   766.0010000000   246.4650373469  1236.5466573521  0.0000000000  0.0000000000
   763.5010000000   245.6466694852  1233.4921175425  0.0000000000  0.0000000000
   761.0010000000   244.8283255060  1230.4350994857  0.0000000000  0.0000000000
   758.5010000000   244.0100056358  1227.3755934643  0.0000000000  0.0000000000
   756.0010000000   243.1917102044  1224.3135900706  0.0000000000  0.0000000000
   753.5010000000   242.3734385531  1221.2490761165  0.0000000000  0.0000000000
   751.0010000000   241.5551915897  1218.1820441980  0.0000000000  0.0000000000
   748.5010000000   240.7369692351  1215.1124831365  0.0000000000  0.0000000000
   746.0010000000   239.9187715208  1212.0403820847  0.0000000000  0.0000000000
   743.5010000000   239.1005985891  1208.9657305271  0.0000000000  0.0000000000
   741.0010000000   238.2824503333  1205.8885169287  0.0000000000  0.0000000000
   738.5010000000   237.4643274780  1202.8087327972  0.0000000000  0.0000000000
   736.0010000000   236.6462294247  1199.7263645748  0.0000000000  0.0000000000
   733.5010000000   235.8281567661  1196.6414031027  0.0000000000  0.0000000000
   731.0010000000   235.0101094941  1193.5538368722  0.0000000000  0.0000000000
   728.5010000000   234.1920880737  1190.4636560709  0.0000000000  0.0000000000
   726.0010000000   233.3740920221  1187.3708472178  0.0000000000  0.0000000000
   723.5010000000   232.5561220408  1184.2754012167  0.0000000000  0.0000000000
   721.0010000000   231.7381778895  1181.1773053184  0.0000000000  0.0000000000
   718.5010000000   230.9202594532  1178.0765471516  0.0000000000  0.0000000000
   716.0010000000   230.1023677927  1174.9731187117  0.0000000000  0.0000000000
   713.5010000000   229.2845019875  1171.8670043840  0.0000000000  0.0000000000
   711.0010000000   228.4666633434  1168.7581969105  0.0000000000  0.0000000000
   708.5010000000   227.6488505014  1165.6466788083  0.0000000000  0.0000000000
   706.0010000000   226.8310650179  1162.5324435840  0.0000000000  0.0000000000
   703.5010000000   226.0133064902  1159.4154771940  0.0000000000  0.0000000000
   701.0010000000   225.1955746521  1156.2957660080  0.0000000000  0.0000000000
   698.5010000000   224.3778700612  1153.1732994353  0.0000000000  0.0000000000
   696.0010000000   223.5601930611  1150.0480659714  0.0000000000  0.0000000000
   693.5010000000   222.7425434448  1146.9200519020  0.0000000000  0.0000000000
   691.0010000000   221.9249214861  1143.7892452457  0.0000000000  0.0000000000
   688.5010000000   221.1073272552  1140.6556331364  0.0000000000  0.0000000000
   686.0010000000   220.2897609626  1137.5192031369  0.0000000000  0.0000000000
   683.5010000000   219.4722229590  1134.3799432408  0.0000000000  0.0000000000
   681.0010000000   218.6547130606  1131.2378392806  0.0000000000  0.0000000000
   678.5010000000   217.8372319039  1128.0928801284  0.0000000000  0.0000000000
   676.0010000000   217.0197789244  1124.9450499242  0.0000000000  0.0000000000
   673.5010000000   216.2023547156  1121.7943371493  0.0000000000  0.0000000000
   671.0010000000   215.3849593481  1118.6407281573  0.0000000000  0.0000000000
   668.5010000000   214.5675930438  1115.4842097685  0.0000000000  0.0000000000
   666.0010000000   213.7502561762  1112.3247692712  0.0000000000  0.0000000000
   663.5010000000   212.9329486086  1109.1623918637  0.0000000000  0.0000000000
   661.0010000000   212.1156703634  1105.9970632343  0.0000000000  0.0000000000
   658.5010000000   211.2984222793  1102.8287721122  0.0000000000  0.0000000000
   656.0010000000   210.4812037074  1099.6575013381  0.0000000000  0.0000000000
   653.5010000000   209.6640151494  1096.4832380857  0.0000000000  0.0000000000
   651.0010000000   208.8468569403  1093.3059687572  0.0000000000  0.0000000000
   648.5010000000   208.0297292524  1090.1256789961  0.0000000000  0.0000000000
   646.0010000000   207.2126317768  1086.9423524391  0.0000000000  0.0000000000
   643.5010000000   206.3955656705  1083.7559783025  0.0000000000  0.0000000000
   641.0010000000   205.5785299948  1080.5665375002  0.0000000000  0.0000000000
   638.5010000000   204.7615256021  1077.3740177943  0.0000000000  0.0000000000
   636.0010000000   203.9445525507  1074.1784037125  0.0000000000  0.0000000000
   633.5010000000   203.1276107572  1070.9796790878  0.0000000000  0.0000000000
   631.0010000000   202.3107006384  1067.7778295680  0.0000000000  0.0000000000
   628.5010000000   201.4938224714  1064.5728401140  0.0000000000  0.0000000000
   626.0010000000   200.6769763984  1061.3646950147  0.0000000000  0.0000000000
   623.5010000000   199.8601624318  1058.1533779001  0.0000000000  0.0000000000
   621.0010000000   199.0433810877  1054.9388742322  0.0000000000  0.0000000000
   618.5010000000   198.2266321269  1051.7211663520  0.0000000000  0.0000000000
   616.0010000000   197.4099164448  1048.5002409172  0.0000000000  0.0000000000
   613.5010000000   196.5932332529  1045.2760777917  0.0000000000  0.0000000000
   611.0010000000   195.7765835238  1042.0486636304  0.0000000000  0.0000000000
   608.5010000000   194.9599674905  1038.8179820152  0.0000000000  0.0000000000
   606.0010000000   194.1433846607  1035.5840134942  0.0000000000  0.0000000000
   603.5010000000   193.3268359852  1032.3467441647  0.0000000000  0.0000000000
   601.0010000000   192.5103210780  1029.1061546635  0.0000000000  0.0000000000
   598.5010000000   191.6938406861  1025.8622299555  0.0000000000  0.0000000000
   596.0010000000   190.8773945424  1022.6149508076  0.0000000000  0.0000000000
   593.5010000000   190.0609832069  1019.3643011037  0.0000000000  0.0000000000
   591.0010000000   189.2446068465  1016.1102629902  0.0000000000  0.0000000000
   588.5010000000   188.4282655459  1012.8528181091  0.0000000000  0.0000000000
   586.0010000000   187.6119596137  1009.5919488157  0.0000000000  0.0000000000
   583.5010000000   186.7956895823  1006.3276381809  0.0000000000  0.0000000000
   581.0010000000   185.9794550122  1003.0598652035  0.0000000000  0.0000000000
   578.5010000000   185.1632565970   999.7886132286  0.0000000000  0.0000000000
   576.0010000000   184.3470943670   996.5138627573  0.0000000000  0.0000000000
   573.5010000000   183.5309688881   993.2355962467  0.0000000000  0.0000000000
   571.0010000000   182.7148797811   989.9537921646  0.0000000000  0.0000000000
   568.5010000000   181.8988280943   986.6684345190  0.0000000000  0.0000000000
   566.0010000000   181.0828133529   983.3795009907  0.0000000000  0.0000000000
   563.5010000000   180.2668362172   980.0869736270  0.0000000000  0.0000000000
   561.0010000000   179.4508970126   976.7908329226  0.0000000000  0.0000000000
   558.5010000000   178.6349957388   973.4910578479  0.0000000000  0.0000000000
   556.0010000000   177.8191323694   970.1876270499  0.0000000000  0.0000000000
   553.5010000000   177.0033077211   966.8805223745  0.0000000000  0.0000000000
   551.0010000000   176.1875220078   963.5697230124  0.0000000000  0.0000000000
   548.5010000000   175.3717751415   960.2552067053  0.0000000000  0.0000000000
   546.0010000000   174.5560675982   956.9369532576  0.0000000000  0.0000000000
   543.5010000000   173.7403998442   953.6149422102  0.0000000000  0.0000000000
   541.0010000000   172.9247717744   950.2891505462  0.0000000000  0.0000000000
   538.5010000000   172.1091835745   946.9595561919  0.0000000000  0.0000000000
   536.0010000000   171.2936362827   943.6261403212  0.0000000000  0.0000000000
   533.5010000000   170.4781292581   940.2888770046  0.0000000000  0.0000000000
   531.0010000000   169.6626635661   936.9477470438  0.0000000000  0.0000000000
   528.5010000000   168.8472386148   933.6027242032  0.0000000000  0.0000000000
   526.0010000000   168.0318555166   930.2537889804  0.0000000000  0.0000000000
   523.5010000000   167.2165145773   926.9009183122  0.0000000000  0.0000000000
   521.0010000000   166.4012153157   923.5440856325  0.0000000000  0.0000000000
   518.5010000000   165.5859586779   920.1832699802  0.0000000000  0.0000000000
   516.0010000000   164.7707448311   916.8184469208  0.0000000000  0.0000000000
   513.5010000000   163.9555740003   913.4495919822  0.0000000000  0.0000000000
   511.0010000000   163.1404464735   910.0766806722  0.0000000000  0.0000000000
   508.5010000000   162.3253628768   906.6996896170  0.0000000000  0.0000000000
   506.0010000000   161.5103230977   903.3185920948  0.0000000000  0.0000000000
   503.5010000000   160.6953279140   899.9333647844  0.0000000000  0.0000000000
   501.0010000000   159.8803771138   896.5439799576  0.0000000000  0.0000000000
   498.5010000000   159.0654716501   893.1504144265  0.0000000000  0.0000000000
   496.0010000000   158.2506112389   889.7526395493  0.0000000000  0.0000000000
   493.5010000000   157.4357967672   886.3506312503  0.0000000000  0.0000000000
   491.0010000000   156.6210281723   882.9443611767  0.0000000000  0.0000000000
   488.5010000000   155.8063060403   879.5338033616  0.0000000000  0.0000000000
   486.0010000000   154.9916308174   876.1189309289  0.0000000000  0.0000000000
   483.5010000000   154.1770025600   872.6997150346  0.0000000000  0.0000000000
   481.0010000000   153.3624217272   869.2761281826  0.0000000000  0.0000000000
   478.5010000000   152.5478889228   865.8481431435  0.0000000000  0.0000000000
   476.0010000000   151.7334041293   862.4157297227  0.0000000000  0.0000000000
   473.5010000000   150.9189680081   858.9788602276  0.0000000000  0.0000000000
   471.0010000000   150.1045811297   855.5375062247  0.0000000000  0.0000000000
   468.5010000000   149.2902434759   852.0916364234  0.0000000000  0.0000000000
   466.0010000000   148.4759554719   848.6412210286  0.0000000000  0.0000000000
   463.5010000000   147.6617177348   845.1862306780  0.0000000000  0.0000000000
   461.0010000000   146.8475305763   841.7266343286  0.0000000000  0.0000000000
   458.5010000000   146.0333945184   838.2624014343  0.0000000000  0.0000000000
   456.0010000000   145.2193098006   834.7934998449  0.0000000000  0.0000000000
   453.5010000000   144.4052768913   831.3198979725  0.0000000000  0.0000000000
   451.0010000000   143.5912962454   827.8415637577  0.0000000000  0.0000000000
   448.5010000000   142.7773685613   824.3584657577  0.0000000000  0.0000000000
   446.0010000000   141.9634938067   820.8705689716  0.0000000000  0.0000000000
   443.5010000000   141.1496727067   817.3778411985  0.0000000000  0.0000000000
   441.0010000000   140.3359055255   813.8802478134  0.0000000000  0.0000000000
   438.5010000000   139.5221930530   810.3777559960  0.0000000000  0.0000000000
   436.0010000000   138.7085354031   806.8703295510  0.0000000000  0.0000000000
   433.5010000000   137.8949332364   803.3579341625  0.0000000000  0.0000000000
   431.0010000000   137.0813870449   799.8405343083  0.0000000000  0.0000000000
   428.5010000000   136.2678971683   796.3180933127  0.0000000000  0.0000000000
   426.0010000000   135.4544642815   792.7905754512  0.0000000000  0.0000000000
   423.5010000000   134.6410886949   789.2579429070  0.0000000000  0.0000000000
   421.0010000000   133.8277713113   785.7201599178  0.0000000000  0.0000000000
   418.5010000000   133.0145119948   782.1771856708  0.0000000000  0.0000000000
   416.0010000000   132.2013119277   778.6289845512  0.0000000000  0.0000000000
   413.5010000000   131.3881710538   775.0755149939  0.0000000000  0.0000000000
   411.0010000000   130.5750904203   771.5167396869  0.0000000000  0.0000000000
   408.5010000000   129.7620703357   767.9526175185  0.0000000000  0.0000000000
   406.0010000000   128.9491115412   764.3831086847  0.0000000000  0.0000000000
   403.5010000000   128.1362143084   760.8081707239  0.0000000000  0.0000000000
   401.0010000000   127.3233793690   757.2277625843  0.0000000000  0.0000000000
   398.5010000000   126.5106072462   753.6418416757  0.0000000000  0.0000000000
   396.0010000000   125.6978984992   750.0503649319  0.0000000000  0.0000000000
   393.5010000000   124.8852539621   746.4532898553  0.0000000000  0.0000000000
   391.0010000000   124.0726740904   742.8505716124  0.0000000000  0.0000000000
   388.5010000000   123.2601594276   739.2421650845  0.0000000000  0.0000000000
   386.0010000000   122.4477106225   735.6280249270  0.0000000000  0.0000000000
   383.5010000000   121.6353286624   732.0081066033  0.0000000000  0.0000000000
   381.0010000000   120.8230135819   728.3823606119  0.0000000000  0.0000000000
   378.5010000000   120.0107664496   724.7507413265  0.0000000000  0.0000000000
   376.0010000000   119.1985880737   721.1132012141  0.0000000000  0.0000000000
   373.5010000000   118.3864786009   717.4696890101  0.0000000000  0.0000000000
   371.0010000000   117.5744392561   713.8201575008  0.0000000000  0.0000000000
   368.5010000000   116.7624704328   710.1645549402  0.0000000000  0.0000000000
   366.0010000000   115.9505729990   706.5028308980  0.0000000000  0.0000000000
   363.5010000000   115.1387476802   702.8349334669  0.0000000000  0.0000000000
   361.0010000000   114.3269952948   699.1608103055  0.0000000000  0.0000000000
   358.5010000000   113.5153163616   695.4804068391  0.0000000000  0.0000000000
   356.0010000000   112.7037117504   691.7936691892  0.0000000000  0.0000000000
   353.5010000000   111.8921822893   688.1005423728  0.0000000000  0.0000000000
   351.0010000000   111.0807287912   684.4009704041  0.0000000000  0.0000000000
   348.5010000000   110.2693520818   680.6948963975  0.0000000000  0.0000000000
   346.0010000000   109.4580530266   676.9822626707  0.0000000000  0.0000000000
   343.5010000000   108.6468323583   673.2630099286  0.0000000000  0.0000000000
   341.0010000000   107.8356909091   669.5370783026  0.0000000000  0.0000000000
   338.5010000000   107.0246294400   665.8044065430  0.0000000000  0.0000000000
   336.0010000000   106.2136492662   662.0649348757  0.0000000000  0.0000000000
   333.5010000000   105.4027508999   658.3185987251  0.0000000000  0.0000000000
   331.0010000000   104.5919354716   654.5653352358  0.0000000000  0.0000000000
   328.5010000000   103.7812037774   650.8050788471  0.0000000000  0.0000000000
   326.0010000000   102.9705569015   647.0377641469  0.0000000000  0.0000000000
   323.5010000000   102.1599956695   643.2633233037  0.0000000000  0.0000000000
   321.0010000000   101.3495212646   639.4816889033  0.0000000000  0.0000000000
   318.5010000000   100.5391346876   635.6927914035  0.0000000000  0.0000000000
   316.0010000000    99.7288368015   631.8965593035  0.0000000000  0.0000000000
   313.5010000000    98.9186287512   628.0929210729  0.0000000000  0.0000000000
   311.0010000000    98.1085116251   624.2818035371  0.0000000000  0.0000000000


==> anc/s83s_18/s83s_18-dens6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2574.1750646750  7120.9448536723  0.0000000000  0.0000000000
  7798.5010000000  2570.0330423980  7112.3720952935  0.0000000000  0.0000000000
  7786.0010000000  2565.8910366763  7103.7959079099  0.0000000000  0.0000000000
  7773.5010000000  2561.7490530461  7095.2162960318  0.0000000000  0.0000000000
  7761.0010000000  2557.6070886306  7086.6332467263  0.0000000000  0.0000000000
  7748.5010000000  2553.4651406295  7078.0467471833  0.0000000000  0.0000000000
  7736.0010000000  2549.3232147459  7069.4568021968  0.0000000000  0.0000000000
  7723.5010000000  2545.1813040923  7060.8633904268  0.0000000000  0.0000000000
  7711.0010000000  2541.0394102848  7052.2665081378  0.0000000000  0.0000000000
  7698.5010000000  2536.8975391936  7043.6661604087  0.0000000000  0.0000000000
  7686.0010000000  2532.7556841444  7035.0623262483  0.0000000000  0.0000000000
  7673.5010000000  2528.6138469357  7026.4550022281  0.0000000000  0.0000000000
  7661.0010000000  2524.4720336047  7017.8441937130  0.0000000000  0.0000000000
  7648.5010000000  2520.3302335124  7009.2298713709  0.0000000000  0.0000000000
  7636.0010000000  2516.1884570004  7000.6120494703  0.0000000000  0.0000000000
  7623.5010000000  2512.0466935874  6991.9906989347  0.0000000000  0.0000000000
  7611.0010000000  2507.9049537211  6983.3658342174  0.0000000000  0.0000000000
  7598.5010000000  2503.7632312349  6974.7374351603  0.0000000000  0.0000000000
  7586.0010000000  2499.6215283632  6966.1054990696  0.0000000000  0.0000000000
  7573.5010000000  2495.4798473958  6957.4700233479  0.0000000000  0.0000000000
  7561.0010000000  2491.3381823949  6948.8309882116  0.0000000000  0.0000000000
  7548.5010000000  2487.1965357924  6940.1883912993  0.0000000000  0.0000000000
  7536.0010000000  2483.0549100762  6931.5422303459  0.0000000000  0.0000000000
  7523.5010000000  2478.9132995368  6922.8924859440  0.0000000000  0.0000000000
  7511.0010000000  2474.7717150466  6914.2391732907  0.0000000000  0.0000000000
  7498.5010000000  2470.6301469120  6905.5822645957  0.0000000000  0.0000000000
  7486.0010000000  2466.4885978895  6896.9217580469  0.0000000000  0.0000000000
  7473.5010000000  2462.3470666856  6888.2576433384  0.0000000000  0.0000000000
  7461.0010000000  2458.2055561836  6879.5899188745  0.0000000000  0.0000000000
  7448.5010000000  2454.0640693222  6870.9185831569  0.0000000000  0.0000000000
  7436.0010000000  2449.9225968252  6862.2436090771  0.0000000000  0.0000000000
  7423.5010000000  2445.7811458741  6853.5650039597  0.0000000000  0.0000000000
  7411.0010000000  2441.6397155256  6844.8827580883  0.0000000000  0.0000000000
  7398.5010000000  2437.4983049126  6836.1968618738  0.0000000000  0.0000000000
  7386.0010000000  2433.3569132443  6827.5073058543  0.0000000000  0.0000000000
  7373.5010000000  2429.2155398059  6818.8140806950  0.0000000000  0.0000000000
  7361.0010000000  2425.0741880185  6810.1171857150  0.0000000000  0.0000000000
  7348.5010000000  2420.9328573043  6801.4166118132  0.0000000000  0.0000000000
  7336.0010000000  2416.7915471619  6792.7123500163  0.0000000000  0.0000000000
  7323.5010000000  2412.6502531227  6784.0043829746  0.0000000000  0.0000000000
  7311.0010000000  2408.5089829302  6775.2927189871  0.0000000000  0.0000000000
  7298.5010000000  2404.3677322630  6766.5773409535  0.0000000000  0.0000000000
  7286.0010000000  2400.2265009247  6757.8582404134  0.0000000000  0.0000000000
  7273.5010000000  2396.0852928181  6749.1354175106  0.0000000000  0.0000000000
  7261.0010000000  2391.9440998486  6740.4088470848  0.0000000000  0.0000000000
  7248.5010000000  2387.8029300890  6731.6785380053  0.0000000000  0.0000000000
  7236.0010000000  2383.6617796252  6722.9444738526  0.0000000000  0.0000000000
  7223.5010000000  2379.5206526441  6714.2066552576  0.0000000000  0.0000000000
  7211.0010000000  2375.3795453947  6705.4650660742  0.0000000000  0.0000000000
  7198.5010000000  2371.2384542227  6696.7196903149  0.0000000000  0.0000000000
  7186.0010000000  2367.0973875303  6687.9705374241  0.0000000000  0.0000000000
  7173.5010000000  2362.9563418107  6679.2175916671  0.0000000000  0.0000000000
  7161.0010000000  2358.8153176302  6670.4608458782  0.0000000000  0.0000000000
  7148.5010000000  2354.6743116605  6661.7002846201  0.0000000000  0.0000000000
  7136.0010000000  2350.5333286015  6652.9359094048  0.0000000000  0.0000000000
  7123.5010000000  2346.3923652881  6644.1677050709  0.0000000000  0.0000000000
  7111.0010000000  2342.2514226070  6635.3956649975  0.0000000000  0.0000000000
  7098.5010000000  2338.1105015215  6626.6197826948  0.0000000000  0.0000000000
  7086.0010000000  2333.9696030709  6617.8400518042  0.0000000000  0.0000000000
  7073.5010000000  2329.8287244316  6609.0564577407  0.0000000000  0.0000000000
  7061.0010000000  2325.6878668112  6600.2689944310  0.0000000000  0.0000000000
  7048.5010000000  2321.5470314934  6591.4776559336  0.0000000000  0.0000000000
  7036.0010000000  2317.4062159148  6582.6824281035  0.0000000000  0.0000000000
  7023.5010000000  2313.2654215272  6573.8833052856  0.0000000000  0.0000000000
  7011.0010000000  2309.1246537720  6565.0802902780  0.0000000000  0.0000000000
  6998.5010000000  2304.9839025143  6556.2733527282  0.0000000000  0.0000000000
  6986.0010000000  2300.8431733688  6547.4624957292  0.0000000000  0.0000000000
  6973.5010000000  2296.7024642109  6538.6477058806  0.0000000000  0.0000000000
  6961.0010000000  2292.5617807970  6529.8289865266  0.0000000000  0.0000000000
  6948.5010000000  2288.4211172787  6521.0063162642  0.0000000000  0.0000000000
  6936.0010000000  2284.2804756885  6512.1796904360  0.0000000000  0.0000000000
  6923.5010000000  2280.1398542592  6503.3490962494  0.0000000000  0.0000000000
  6911.0010000000  2275.9992551915  6494.5145293369  0.0000000000  0.0000000000
  6898.5010000000  2271.8586807626  6485.6759854650  0.0000000000  0.0000000000
  6886.0010000000  2267.7181256047  6476.8334440420  0.0000000000  0.0000000000
  6873.5010000000  2263.5775921788  6467.9869011481  0.0000000000  0.0000000000
  6861.0010000000  2259.4370830220  6459.1363529982  0.0000000000  0.0000000000
  6848.5010000000  2255.2965969032  6450.2817877181  0.0000000000  0.0000000000
  6836.0010000000  2251.1561288487  6441.4231853827  0.0000000000  0.0000000000
  6823.5010000000  2247.0156893400  6432.5605590970  0.0000000000  0.0000000000
  6811.0010000000  2242.8752659192  6423.6938728341  0.0000000000  0.0000000000
  6798.5010000000  2238.7348692306  6414.8231399854  0.0000000000  0.0000000000
  6786.0010000000  2234.5944946791  6405.9483412730  0.0000000000  0.0000000000
  6773.5010000000  2230.4541377882  6397.0694576156  0.0000000000  0.0000000000
  6761.0010000000  2226.3138094304  6388.1865028129  0.0000000000  0.0000000000
  6748.5010000000  2222.1735015001  6379.2994499228  0.0000000000  0.0000000000
  6736.0010000000  2218.0332174225  6370.4082966987  0.0000000000  0.0000000000
  6723.5010000000  2213.8929531155  6361.5130247339  0.0000000000  0.0000000000
  6711.0010000000  2209.7527159747  6352.6136402420  0.0000000000  0.0000000000
  6698.5010000000  2205.6124983260  6343.7101170107  0.0000000000  0.0000000000
  6686.0010000000  2201.4723039625  6334.8024534329  0.0000000000  0.0000000000
  6673.5010000000  2197.3321367534  6325.8906480396  0.0000000000  0.0000000000
  6661.0010000000  2193.1919893483  6316.9746751682  0.0000000000  0.0000000000
  6648.5010000000  2189.0518658161  6308.0545336940  0.0000000000  0.0000000000
  6636.0010000000  2184.9117627928  6299.1302064403  0.0000000000  0.0000000000
  6623.5010000000  2180.7716845312  6290.2016926053  0.0000000000  0.0000000000
  6611.0010000000  2176.6316316164  6281.2689834459  0.0000000000  0.0000000000
  6598.5010000000  2172.4916009919  6272.3320623162  0.0000000000  0.0000000000
  6586.0010000000  2168.3515971866  6263.3909289002  0.0000000000  0.0000000000
  6573.5010000000  2164.2116136211  6254.4455588502  0.0000000000  0.0000000000
  6561.0010000000  2160.0716550243  6245.4959521981  0.0000000000  0.0000000000
  6548.5010000000  2155.9317187659  6236.5420930324  0.0000000000  0.0000000000
  6536.0010000000  2151.7918060464  6227.5839736771  0.0000000000  0.0000000000
  6523.5010000000  2147.6519181637  6218.6215866273  0.0000000000  0.0000000000
  6511.0010000000  2143.5120528114  6209.6549165309  0.0000000000  0.0000000000
  6498.5010000000  2139.3722151937  6200.6839642598  0.0000000000  0.0000000000
  6486.0010000000  2135.2323995188  6191.7087068176  0.0000000000  0.0000000000
  6473.5010000000  2131.0926075056  6182.7291374322  0.0000000000  0.0000000000
  6461.0010000000  2126.9528409700  6173.7452495044  0.0000000000  0.0000000000
  6448.5010000000  2122.8130981507  6164.7570286272  0.0000000000  0.0000000000
  6436.0010000000  2118.6733774051  6155.7644605976  0.0000000000  0.0000000000
  6423.5010000000  2114.5336845365  6146.7675473459  0.0000000000  0.0000000000
  6411.0010000000  2110.3940144492  6137.7662670742  0.0000000000  0.0000000000
  6398.5010000000  2106.2543694933  6128.7606141185  0.0000000000  0.0000000000
  6386.0010000000  2102.1147484686  6119.7505750477  0.0000000000  0.0000000000
  6373.5010000000  2097.9751539358  6110.7361445692  0.0000000000  0.0000000000
  6361.0010000000  2093.8355812789  6101.7173017136  0.0000000000  0.0000000000
  6348.5010000000  2089.6960369167  6092.6940495024  0.0000000000  0.0000000000
  6336.0010000000  2085.5565164653  6083.6663673706  0.0000000000  0.0000000000
  6323.5010000000  2081.4170193015  6074.6342428931  0.0000000000  0.0000000000
  6311.0010000000  2077.2775485363  6065.5976717462  0.0000000000  0.0000000000
  6298.5010000000  2073.1381037679  6056.5566418955  0.0000000000  0.0000000000
  6286.0010000000  2068.9986811084  6047.5111336353  0.0000000000  0.0000000000
  6273.5010000000  2064.8592876080  6038.4611511116  0.0000000000  0.0000000000
  6261.0010000000  2060.7199160168  6029.4066671637  0.0000000000  0.0000000000
  6248.5010000000  2056.5805736008  6020.3476863228  0.0000000000  0.0000000000
  6236.0010000000  2052.4412533691  6011.2841818766  0.0000000000  0.0000000000
  6223.5010000000  2048.3019592257  6002.2161509033  0.0000000000  0.0000000000
  6211.0010000000  2044.1626951716  5993.1435906588  0.0000000000  0.0000000000
  6198.5010000000  2040.0234510376  5984.0664672824  0.0000000000  0.0000000000
  6186.0010000000  2035.8842346450  5974.9847862972  0.0000000000  0.0000000000
  6173.5010000000  2031.7450467787  5965.8985377577  0.0000000000  0.0000000000
  6161.0010000000  2027.6058812409  5956.8076963288  0.0000000000  0.0000000000
  6148.5010000000  2023.4667461764  5947.7122681182  0.0000000000  0.0000000000
  6136.0010000000  2019.3276356466  5938.6122282451  0.0000000000  0.0000000000
  6123.5010000000  2015.1885474090  5929.5075598796  0.0000000000  0.0000000000
  6111.0010000000  2011.0494899481  5920.3982697407  0.0000000000  0.0000000000
  6098.5010000000  2006.9104577299  5911.2843336549  0.0000000000  0.0000000000
  6086.0010000000  2002.7714524186  5902.1657432295  0.0000000000  0.0000000000
  6073.5010000000  1998.6324722843  5893.0424825406  0.0000000000  0.0000000000
  6061.0010000000  1994.4935192445  5883.9145436459  0.0000000000  0.0000000000
  6048.5010000000  1990.3545953356  5874.7819188169  0.0000000000  0.0000000000
  6036.0010000000  1986.2156957199  5865.6445850979  0.0000000000  0.0000000000
  6023.5010000000  1982.0768227035  5856.5025352369  0.0000000000  0.0000000000
  6011.0010000000  1977.9379787111  5847.3557621964  0.0000000000  0.0000000000
  5998.5010000000  1973.7991593263  5838.2042437611  0.0000000000  0.0000000000
  5986.0010000000  1969.6603707181  5829.0479810608  0.0000000000  0.0000000000
  5973.5010000000  1965.5216052763  5819.8869446872  0.0000000000  0.0000000000
  5961.0010000000  1961.3828694289  5810.7211362342  0.0000000000  0.0000000000
  5948.5010000000  1957.2441627844  5801.5505421512  0.0000000000  0.0000000000
  5936.0010000000  1953.1054816393  5792.3751414807  0.0000000000  0.0000000000
  5923.5010000000  1948.9668258993  5783.1949211949  0.0000000000  0.0000000000
  5911.0010000000  1944.8281990522  5774.0098761563  0.0000000000  0.0000000000
  5898.5010000000  1940.6896012681  5764.8199938132  0.0000000000  0.0000000000
  5886.0010000000  1936.5510328576  5755.6252618646  0.0000000000  0.0000000000
  5873.5010000000  1932.4124908464  5746.4256606447  0.0000000000  0.0000000000
  5861.0010000000  1928.2739758422  5737.2211783797  0.0000000000  0.0000000000
  5848.5010000000  1924.1354885932  5728.0118035474  0.0000000000  0.0000000000
  5836.0010000000  1919.9970333965  5718.7975324695  0.0000000000  0.0000000000
  5823.5010000000  1915.8586010551  5709.5783313548  0.0000000000  0.0000000000
  5811.0010000000  1911.7202029642  5700.3542122138  0.0000000000  0.0000000000
  5798.5010000000  1907.5818302403  5691.1251418109  0.0000000000  0.0000000000
  5786.0010000000  1903.4434843664  5681.8911099389  0.0000000000  0.0000000000
  5773.5010000000  1899.3051703472  5672.6521141957  0.0000000000  0.0000000000
  5761.0010000000  1895.1668831783  5663.4081297741  0.0000000000  0.0000000000
  5748.5010000000  1891.0286247804  5654.1591472559  0.0000000000  0.0000000000
  5736.0010000000  1886.8903972144  5644.9051574791  0.0000000000  0.0000000000
  5723.5010000000  1882.7521959632  5635.6461365019  0.0000000000  0.0000000000
  5711.0010000000  1878.6140267552  5626.3820832337  0.0000000000  0.0000000000
  5698.5010000000  1874.4758853925  5617.1129743040  0.0000000000  0.0000000000
  5686.0010000000  1870.3377745470  5607.8388016519  0.0000000000  0.0000000000
  5673.5010000000  1866.1996903569  5598.5595425045  0.0000000000  0.0000000000
  5661.0010000000  1862.0616391392  5589.2751968435  0.0000000000  0.0000000000
  5648.5010000000  1857.9236140253  5579.9857350027  0.0000000000  0.0000000000
  5636.0010000000  1853.7856216349  5570.6911575150  0.0000000000  0.0000000000
  5623.5010000000  1849.6476554465  5561.3914353323  0.0000000000  0.0000000000
  5611.0010000000  1845.5097223823  5552.0865695408  0.0000000000  0.0000000000
  5598.5010000000  1841.3718195716  5542.7765391481  0.0000000000  0.0000000000
  5586.0010000000  1837.2339476262  5533.4613309164  0.0000000000  0.0000000000
  5573.5010000000  1833.0961040278  5524.1409244841  0.0000000000  0.0000000000
  5561.0010000000  1828.9582897297  5514.8153072285  0.0000000000  0.0000000000
  5548.5010000000  1824.8205058477  5505.4844668231  0.0000000000  0.0000000000
  5536.0010000000  1820.6827536599  5496.1483912374  0.0000000000  0.0000000000
  5523.5010000000  1816.5450346067  5486.8070687383  0.0000000000  0.0000000000
  5511.0010000000  1812.4073437613  5477.4604731356  0.0000000000  0.0000000000
  5498.5010000000  1808.2696829224  5468.1085933418  0.0000000000  0.0000000000
  5486.0010000000  1804.1320540510  5458.7514185673  0.0000000000  0.0000000000
  5473.5010000000  1799.9944560223  5449.3889309702  0.0000000000  0.0000000000
  5461.0010000000  1795.8568911386  5440.0211203850  0.0000000000  0.0000000000
  5448.5010000000  1791.7193553908  5430.6479622760  0.0000000000  0.0000000000
  5436.0010000000  1787.5818514395  5421.2694471290  0.0000000000  0.0000000000
  5423.5010000000  1783.4443788818  5411.8855584126  0.0000000000  0.0000000000
  5411.0010000000  1779.3069374993  5402.4962799309  0.0000000000  0.0000000000
  5398.5010000000  1775.1695304731  5393.1016031253  0.0000000000  0.0000000000
  5386.0010000000  1771.0321515195  5383.7014978616  0.0000000000  0.0000000000
  5373.5010000000  1766.8948073977  5374.2959635480  0.0000000000  0.0000000000
  5361.0010000000  1762.7574922160  5364.8849707591  0.0000000000  0.0000000000
  5348.5010000000  1758.6202130803  5355.4685195454  0.0000000000  0.0000000000
  5336.0010000000  1754.4829644905  5346.0465811931  0.0000000000  0.0000000000
  5323.5010000000  1750.3457475378  5336.6191418965  0.0000000000  0.0000000000
  5311.0010000000  1746.2085634981  5327.1861881905  0.0000000000  0.0000000000
  5298.5010000000  1742.0714138317  5317.7477069508  0.0000000000  0.0000000000
  5286.0010000000  1737.9342938557  5308.3036709447  0.0000000000  0.0000000000
  5273.5010000000  1733.7972085919  5298.8540749993  0.0000000000  0.0000000000
  5261.0010000000  1729.6601569189  5289.3988998343  0.0000000000  0.0000000000
  5248.5010000000  1725.5231347749  5279.9381193482  0.0000000000  0.0000000000
  5236.0010000000  1721.3861508941  5270.4717366144  0.0000000000  0.0000000000
  5223.5010000000  1717.2491953350  5260.9997118904  0.0000000000  0.0000000000
  5211.0010000000  1713.1122772121  5251.5220489566  0.0000000000  0.0000000000
  5198.5010000000  1708.9753901565  5242.0387160471  0.0000000000  0.0000000000
  5186.0010000000  1704.8385374085  5232.5497033139  0.0000000000  0.0000000000
  5173.5010000000  1700.7017192794  5223.0549941094  0.0000000000  0.0000000000
  5161.0010000000  1696.5649362881  5213.5545721679  0.0000000000  0.0000000000
  5148.5010000000  1692.4281860582  5204.0484144771  0.0000000000  0.0000000000
  5136.0010000000  1688.2914695398  5194.5365055645  0.0000000000  0.0000000000
  5123.5010000000  1684.1547847993  5185.0188232295  0.0000000000  0.0000000000
  5111.0010000000  1680.0181393876  5175.4953670042  0.0000000000  0.0000000000
  5098.5010000000  1675.8815256213  5165.9661012596  0.0000000000  0.0000000000
  5086.0010000000  1671.7449483864  5156.4310192053  0.0000000000  0.0000000000
  5073.5010000000  1667.6084035497  5146.8900931691  0.0000000000  0.0000000000
  5061.0010000000  1663.4718933549  5137.3433100758  0.0000000000  0.0000000000
  5048.5010000000  1659.3354202528  5127.7906572391  0.0000000000  0.0000000000
  5036.0010000000  1655.1989838503  5118.2321153106  0.0000000000  0.0000000000
  5023.5010000000  1651.0625809395  5108.6676583244  0.0000000000  0.0000000000
  5011.0010000000  1646.9262116042  5099.0972678104  0.0000000000  0.0000000000
  4998.5010000000  1642.7898791916  5089.5209327511  0.0000000000  0.0000000000
  4986.0010000000  1638.6535842281  5079.9386355051  0.0000000000  0.0000000000
  4973.5010000000  1634.5173244478  5070.3503518520  0.0000000000  0.0000000000
  4961.0010000000  1630.3810978373  5060.7560580360  0.0000000000  0.0000000000
  4948.5010000000  1626.2449116683  5051.1557517382  0.0000000000  0.0000000000
  4936.0010000000  1622.1087583713  5041.5493960928  0.0000000000  0.0000000000
  4923.5010000000  1617.9726426726  5031.9369826629  0.0000000000  0.0000000000
  4911.0010000000  1613.8365635182  5022.3184894816  0.0000000000  0.0000000000
  4898.5010000000  1609.7005201067  5012.6938950512  0.0000000000  0.0000000000
  4886.0010000000  1605.5645148717  5003.0631852902  0.0000000000  0.0000000000
  4873.5010000000  1601.4285474999  4993.4263396157  0.0000000000  0.0000000000
  4861.0010000000  1597.2926149606  4983.7833309886  0.0000000000  0.0000000000
  4848.5010000000  1593.1567204280  4974.1341467167  0.0000000000  0.0000000000
  4836.0010000000  1589.0208643471  4964.4787676360  0.0000000000  0.0000000000
  4823.5010000000  1584.8850444624  4954.8171681556  0.0000000000  0.0000000000
  4811.0010000000  1580.7492646891  4945.1493369812  0.0000000000  0.0000000000
  4798.5010000000  1576.6135203467  4935.4752426089  0.0000000000  0.0000000000
  4786.0010000000  1572.4778129256  4925.7948678331  0.0000000000  0.0000000000
  4773.5010000000  1568.3421470991  4916.1082027925  0.0000000000  0.0000000000
  4761.0010000000  1564.2065160721  4906.4152106432  0.0000000000  0.0000000000
  4748.5010000000  1560.0709250464  4896.7158825200  0.0000000000  0.0000000000
  4736.0010000000  1555.9353736274  4887.0101963262  0.0000000000  0.0000000000
  4723.5010000000  1551.7998616963  4877.2981304836  0.0000000000  0.0000000000
  4711.0010000000  1547.6643865086  4867.5796571135  0.0000000000  0.0000000000
  4698.5010000000  1543.5289514100  4857.8547625166  0.0000000000  0.0000000000
  4686.0010000000  1539.3935542191  4848.1234198746  0.0000000000  0.0000000000
  4673.5010000000  1535.2581959377  4838.3856097216  0.0000000000  0.0000000000
  4661.0010000000  1531.1228778429  4828.6413131158  0.0000000000  0.0000000000
  4648.5010000000  1526.9876014879  4818.8905116400  0.0000000000  0.0000000000
  4636.0010000000  1522.8523629684  4809.1331738716  0.0000000000  0.0000000000
  4623.5010000000  1518.7171644238  4799.3692825017  0.0000000000  0.0000000000
  4611.0010000000  1514.5820054144  4789.5988140017  0.0000000000  0.0000000000
  4598.5010000000  1510.4468886484  4779.8217521480  0.0000000000  0.0000000000
  4586.0010000000  1506.3118114232  4770.0380677884  0.0000000000  0.0000000000
  4573.5010000000  1502.1767770333  4760.2477458162  0.0000000000  0.0000000000
  4561.0010000000  1498.0417805544  4750.4507515247  0.0000000000  0.0000000000
  4548.5010000000  1493.9068258847  4740.6470709565  0.0000000000  0.0000000000
  4536.0010000000  1489.7719115584  4730.8366773045  0.0000000000  0.0000000000
  4523.5010000000  1485.6370392459  4721.0195510546  0.0000000000  0.0000000000
  4511.0010000000  1481.5022081087  4711.1956665933  0.0000000000  0.0000000000
  4498.5010000000  1477.3674204326  4701.3650055842  0.0000000000  0.0000000000
  4486.0010000000  1473.2326732096  4691.5275369569  0.0000000000  0.0000000000
  4473.5010000000  1469.0979665681  4681.6832369392  0.0000000000  0.0000000000
  4461.0010000000  1464.9633037433  4671.8320890124  0.0000000000  0.0000000000
  4448.5010000000  1460.8286854906  4661.9740706109  0.0000000000  0.0000000000
  4436.0010000000  1456.6941073420  4652.1091465515  0.0000000000  0.0000000000
  4423.5010000000  1452.5595707327  4642.2372955638  0.0000000000  0.0000000000
  4411.0010000000  1448.4250801813  4632.3585035990  0.0000000000  0.0000000000
  4398.5010000000  1444.2906294845  4622.4727308330  0.0000000000  0.0000000000
  4386.0010000000  1440.1562238290  4612.5799645020  0.0000000000  0.0000000000
  4373.5010000000  1436.0218604700  4602.6801727162  0.0000000000  0.0000000000
  4361.0010000000  1431.8875425071  4592.7733374123  0.0000000000  0.0000000000
  4348.5010000000  1427.7532678991  4582.8594280505  0.0000000000  0.0000000000
  4336.0010000000  1423.6190376997  4572.9384213394  0.0000000000  0.0000000000
  4323.5010000000  1419.4848505889  4563.0102881232  0.0000000000  0.0000000000
  4311.0010000000  1415.3507083297  4553.0750064789  0.0000000000  0.0000000000
  4298.5010000000  1411.2166103232  4543.1325486408  0.0000000000  0.0000000000
  4286.0010000000  1407.0825563399  4533.1828875549  0.0000000000  0.0000000000
  4273.5010000000  1402.9485492158  4523.2260033763  0.0000000000  0.0000000000
  4261.0010000000  1398.8145867526  4513.2618639640  0.0000000000  0.0000000000
  4248.5010000000  1394.6806698291  4503.2904444082  0.0000000000  0.0000000000
  4236.0010000000  1390.5467970154  4493.3117140500  0.0000000000  0.0000000000
  4223.5010000000  1386.4129699472  4483.3256494458  0.0000000000  0.0000000000
  4211.0010000000  1382.2791906296  4473.3322278736  0.0000000000  0.0000000000
  4198.5010000000  1378.1454561164  4463.3314144566  0.0000000000  0.0000000000
  4186.0010000000  1374.0117691872  4453.3231879778  0.0000000000  0.0000000000
  4173.5010000000  1369.8781303427  4443.3075215265  0.0000000000  0.0000000000
  4161.0010000000  1365.7445351916  4433.2843761389  0.0000000000  0.0000000000
  4148.5010000000  1361.6109876935  4423.2537328972  0.0000000000  0.0000000000
  4136.0010000000  1357.4774895462  4413.2155672240  0.0000000000  0.0000000000
  4123.5010000000  1353.3440375923  4403.1698425521  0.0000000000  0.0000000000
  4111.0010000000  1349.2106317336  4393.1165295364  0.0000000000  0.0000000000
  4098.5010000000  1345.0772749016  4383.0556060071  0.0000000000  0.0000000000
  4086.0010000000  1340.9439678145  4372.9870442200  0.0000000000  0.0000000000
  4073.5010000000  1336.8107064065  4362.9108045647  0.0000000000  0.0000000000
  4061.0010000000  1332.6774948604  4352.8268673252  0.0000000000  0.0000000000
  4048.5010000000  1328.5443325751  4342.7352009231  0.0000000000  0.0000000000
  4036.0010000000  1324.4112193908  4332.6357746430  0.0000000000  0.0000000000
  4023.5010000000  1320.2781555884  4322.5285586338  0.0000000000  0.0000000000
  4011.0010000000  1316.1451393200  4312.4135176183  0.0000000000  0.0000000000
  3998.5010000000  1312.0121743312  4302.2906297940  0.0000000000  0.0000000000
  3986.0010000000  1307.8792596683  4292.1598616432  0.0000000000  0.0000000000
  3973.5010000000  1303.7463948424  4282.0211805601  0.0000000000  0.0000000000
  3961.0010000000  1299.6135798301  4271.8745548539  0.0000000000  0.0000000000
  3948.5010000000  1295.4808150732  4261.7199537502  0.0000000000  0.0000000000
  3936.0010000000  1291.3481014785  4251.5573473938  0.0000000000  0.0000000000
  3923.5010000000  1287.2154404184  4241.3867068505  0.0000000000  0.0000000000
  3911.0010000000  1283.0828286860  4231.2079916811  0.0000000000  0.0000000000
  3898.5010000000  1278.9502686203  4221.0211748603  0.0000000000  0.0000000000
  3886.0010000000  1274.8177630253  4210.8262302904  0.0000000000  0.0000000000
  3873.5010000000  1270.6853076588  4200.6231142513  0.0000000000  0.0000000000
  3861.0010000000  1266.5529038121  4190.4117964237  0.0000000000  0.0000000000
  3848.5010000000  1262.4205532658  4180.1922474633  0.0000000000  0.0000000000
  3836.0010000000  1258.2882582900  4169.9644390033  0.0000000000  0.0000000000
  3823.5010000000  1254.1560142058  4159.7283252235  0.0000000000  0.0000000000
  3811.0010000000  1250.0238218435  4149.4838736752  0.0000000000  0.0000000000
  3798.5010000000  1245.8916850144  4139.2310590589  0.0000000000  0.0000000000
  3786.0010000000  1241.7596030966  4128.9698448341  0.0000000000  0.0000000000
  3773.5010000000  1237.6275735519  4118.7001894270  0.0000000000  0.0000000000
  3761.0010000000  1233.4955993019  4108.4220645652  0.0000000000  0.0000000000
  3748.5010000000  1229.3636788966  4098.1354308440  0.0000000000  0.0000000000
  3736.0010000000  1225.2318138854  4087.8402560522  0.0000000000  0.0000000000
  3723.5010000000  1221.1000063555  4077.5365090594  0.0000000000  0.0000000000
  3711.0010000000  1216.9682516596  4067.2241416603  0.0000000000  0.0000000000
  3698.5010000000  1212.8365530163  4056.9031249877  0.0000000000  0.0000000000
  3686.0010000000  1208.7049117706  4046.5734252318  0.0000000000  0.0000000000
  3673.5010000000  1204.5733250181  4036.2349976713  0.0000000000  0.0000000000
  3661.0010000000  1200.4417976655  4025.8878168403  0.0000000000  0.0000000000
  3648.5010000000  1196.3103255834  4015.5318343635  0.0000000000  0.0000000000
  3636.0010000000  1192.1789124409  4005.1670211067  0.0000000000  0.0000000000
  3623.5010000000  1188.0475553262  3994.7933311374  0.0000000000  0.0000000000
  3611.0010000000  1183.9162567139  3984.4107317374  0.0000000000  0.0000000000
  3598.5010000000  1179.7850149286  3974.0191794605  0.0000000000  0.0000000000
  3586.0010000000  1175.6538336562  3963.6186440405  0.0000000000  0.0000000000
  3573.5010000000  1171.5227101010  3953.2090785906  0.0000000000  0.0000000000
  3561.0010000000  1167.3916444788  3942.7904434813  0.0000000000  0.0000000000
  3548.5010000000  1163.2606399859  3932.3627062916  0.0000000000  0.0000000000
  3536.0010000000  1159.1296934174  3921.9258181254  0.0000000000  0.0000000000
  3523.5010000000  1154.9988092490  3911.4797491615  0.0000000000  0.0000000000
  3511.0010000000  1150.8679855926  3901.0244531732  0.0000000000  0.0000000000
  3498.5010000000  1146.7372212464  3890.5598853209  0.0000000000  0.0000000000
  3486.0010000000  1142.6065180078  3880.0860080232  0.0000000000  0.0000000000
  3473.5010000000  1138.4758760291  3869.6027791947  0.0000000000  0.0000000000
  3461.0010000000  1134.3452961489  3859.1101581491  0.0000000000  0.0000000000
  3448.5010000000  1130.2147775984  3848.6080997670  0.0000000000  0.0000000000
  3436.0010000000  1126.0843226078  3838.0965662025  0.0000000000  0.0000000000
  3423.5010000000  1121.9539295307  3827.5755093919  0.0000000000  0.0000000000
  3411.0010000000  1117.8235997323  3817.0448885739  0.0000000000  0.0000000000
  3398.5010000000  1113.6933330205  3806.5046586555  0.0000000000  0.0000000000
  3386.0010000000  1109.5631299393  3795.9547760509  0.0000000000  0.0000000000
  3373.5010000000  1105.4329895131  3785.3951929148  0.0000000000  0.0000000000
  3361.0010000000  1101.3029160278  3774.8258744819  0.0000000000  0.0000000000
  3348.5010000000  1097.1729055057  3764.2467644650  0.0000000000  0.0000000000
  3336.0010000000  1093.0429614931  3753.6578254473  0.0000000000  0.0000000000
  3323.5010000000  1088.9130838108  3743.0590100847  0.0000000000  0.0000000000
  3311.0010000000  1084.7832708414  3732.4502669349  0.0000000000  0.0000000000
  3298.5010000000  1080.6535239979  3721.8315519298  0.0000000000  0.0000000000
  3286.0010000000  1076.5238432682  3711.2028169347  0.0000000000  0.0000000000
  3273.5010000000  1072.3942294519  3700.5640154917  0.0000000000  0.0000000000
  3261.0010000000  1068.2646841611  3689.9151028250  0.0000000000  0.0000000000
  3248.5010000000  1064.1352076264  3679.2560301824  0.0000000000  0.0000000000
  3236.0010000000  1060.0057965427  3668.5867392420  0.0000000000  0.0000000000
  3223.5010000000  1055.8764572141  3657.9071960759  0.0000000000  0.0000000000
  3211.0010000000  1051.7471836878  3647.2173346312  0.0000000000  0.0000000000
  3198.5010000000  1047.6179817877  3636.5171188789  0.0000000000  0.0000000000
  3186.0010000000  1043.4888495049  3625.8064920683  0.0000000000  0.0000000000
  3173.5010000000  1039.3597857441  3615.0853993416  0.0000000000  0.0000000000
  3161.0010000000  1035.2307946208  3604.3537989138  0.0000000000  0.0000000000
  3148.5010000000  1031.1018725447  3593.6116285141  0.0000000000  0.0000000000
  3136.0010000000  1026.9730232976  3582.8588445642  0.0000000000  0.0000000000
  3123.5010000000  1022.8442451617  3572.0953886978  0.0000000000  0.0000000000
  3111.0010000000  1018.7155405683  3561.3212128731  0.0000000000  0.0000000000
  3098.5010000000  1014.5869075843  3550.5362571712  0.0000000000  0.0000000000
  3086.0010000000  1010.4583484321  3539.7404720209  0.0000000000  0.0000000000
  3073.5010000000  1006.3298631311  3528.9338015955  0.0000000000  0.0000000000
  3061.0010000000  1002.2014505943  3518.1161866515  0.0000000000  0.0000000000
  3048.5010000000   998.0731149321  3507.2875810501  0.0000000000  0.0000000000
  3036.0010000000   993.9448528835  3496.4479188012  0.0000000000  0.0000000000
  3023.5010000000   989.8166664106  3485.5971470779  0.0000000000  0.0000000000
  3011.0010000000   985.6885543499  3474.7352043007  0.0000000000  0.0000000000
  2998.5010000000   981.5605207349  3463.8620420219  0.0000000000  0.0000000000
  2986.0010000000   977.4325644410  3452.9775976708  0.0000000000  0.0000000000
  2973.5010000000   973.3046833859  3442.0818055674  0.0000000000  0.0000000000
  2961.0010000000   969.1768827427  3431.1746186150  0.0000000000  0.0000000000
  2948.5010000000   965.0491585333  3420.2559649723  0.0000000000  0.0000000000
  2936.0010000000   960.9215140476  3409.3257914187  0.0000000000  0.0000000000
  2923.5010000000   956.7939475929  3398.3840309556  0.0000000000  0.0000000000
  2911.0010000000   952.6664626865  3387.4306297912  0.0000000000  0.0000000000
  2898.5010000000   948.5390579277  3376.4655204856  0.0000000000  0.0000000000
  2886.0010000000   944.4117331141  3365.4886381464  0.0000000000  0.0000000000
  2873.5010000000   940.2844912407  3354.4999257628  0.0000000000  0.0000000000
  2861.0010000000   936.1573294993  3343.4993102400  0.0000000000  0.0000000000
  2848.5010000000   932.0302513110  3332.4867344297  0.0000000000  0.0000000000
  2836.0010000000   927.9032563455  3321.4621305357  0.0000000000  0.0000000000
  2823.5010000000   923.7763445495  3310.4254308286  0.0000000000  0.0000000000
  2811.0010000000   919.6495171463  3299.3765703177  0.0000000000  0.0000000000
  2798.5010000000   915.5227746759  3288.3154815044  0.0000000000  0.0000000000
  2786.0010000000   911.3961170276  3277.2420944495  0.0000000000  0.0000000000
  2773.5010000000   907.2695454204  3266.1563420753  0.0000000000  0.0000000000
  2761.0010000000   903.1430594919  3255.0581523433  0.0000000000  0.0000000000
  2748.5010000000   899.0166612157  3243.9474587715  0.0000000000  0.0000000000
  2736.0010000000   894.8903510303  3232.8241900200  0.0000000000  0.0000000000
  2723.5010000000   890.7641278893  3221.6882699904  0.0000000000  0.0000000000
  2711.0010000000   886.6379940949  3210.5396308596  0.0000000000  0.0000000000
  2698.5010000000   882.5119514508  3199.3782027078  0.0000000000  0.0000000000
  2686.0010000000   878.3859974946  3188.2039032896  0.0000000000  0.0000000000
  2673.5010000000   874.2601331725  3177.0166587755  0.0000000000  0.0000000000
  2661.0010000000   870.1343609187  3165.8163985782  0.0000000000  0.0000000000
  2648.5010000000   866.0086808952  3154.6030451367  0.0000000000  0.0000000000
  2636.0010000000   861.8830948049  3143.3765242516  0.0000000000  0.0000000000
  2623.5010000000   857.7576002920  3132.1367498294  0.0000000000  0.0000000000
  2611.0010000000   853.6322003422  3120.8836494626  0.0000000000  0.0000000000
  2598.5010000000   849.5068939491  3109.6171389958  0.0000000000  0.0000000000
  2586.0010000000   845.3816854484  3098.3371479854  0.0000000000  0.0000000000
  2573.5010000000   841.2565697299  3087.0435792655  0.0000000000  0.0000000000
  2561.0010000000   837.1315526062  3075.7363646405  0.0000000000  0.0000000000
  2548.5010000000   833.0066323786  3064.4154144317  0.0000000000  0.0000000000
  2536.0010000000   828.8818109240  3053.0806478207  0.0000000000  0.0000000000
  2523.5010000000   824.7570882224  3041.7319778280  0.0000000000  0.0000000000
  2511.0010000000   820.6324642308  3030.3693164303  0.0000000000  0.0000000000
  2498.5010000000   816.5079425153  3018.9925845703  0.0000000000  0.0000000000
  2486.0010000000   812.3835194620  3007.6016823848  0.0000000000  0.0000000000
  2473.5010000000   808.2592005186  2996.1965340069  0.0000000000  0.0000000000
  2461.0010000000   804.1349822683  2984.7770380403  0.0000000000  0.0000000000
  2448.5010000000   800.0108685841  2973.3431122004  0.0000000000  0.0000000000
  2436.0010000000   795.8868581683  2961.8946588144  0.0000000000  0.0000000000
  2423.5010000000   791.7629534818  2950.4315895472  0.0000000000  0.0000000000
  2411.0010000000   787.6391554550  2938.9538107186  0.0000000000  0.0000000000
  2398.5010000000   783.5154626833  2927.4612210146  0.0000000000  0.0000000000
  2386.0010000000   779.3918784648  2915.9537310778  0.0000000000  0.0000000000
  2373.5010000000   775.2684020932  2904.4312392267  0.0000000000  0.0000000000
  2361.0010000000   771.1450341504  2892.8936461812  0.0000000000  0.0000000000
  2348.5010000000   767.0217773826  2881.3408575220  0.0000000000  0.0000000000
  2336.0010000000   762.8986298581  2869.7727645003  0.0000000000  0.0000000000
  2323.5010000000   758.7755953265  2858.1892730519  0.0000000000  0.0000000000
  2311.0010000000   754.6526746664  2846.5902798065  0.0000000000  0.0000000000
  2298.5010000000   750.5298659887  2834.9756723016  0.0000000000  0.0000000000
  2286.0010000000   746.4071731548  2823.3453529520  0.0000000000  0.0000000000
  2273.5010000000   742.2845948135  2811.6992081476  0.0000000000  0.0000000000
  2261.0010000000   738.1621329021  2800.0371321914  0.0000000000  0.0000000000
  2248.5010000000   734.0397893049  2788.3590178673  0.0000000000  0.0000000000
  2236.0010000000   729.9175642501  2776.6647518634  0.0000000000  0.0000000000
  2223.5010000000   725.7954572208  2764.9542173025  0.0000000000  0.0000000000
  2211.0010000000   721.6734719481  2753.2273079152  0.0000000000  0.0000000000
  2198.5010000000   717.5516065712  2741.4839000463  0.0000000000  0.0000000000
  2186.0010000000   713.4298652023  2729.7238855303  0.0000000000  0.0000000000
  2173.5010000000   709.3082465154  2717.9471391597  0.0000000000  0.0000000000
  2161.0010000000   705.1867536001  2706.1535467582  0.0000000000  0.0000000000
  2148.5010000000   701.0653850934  2694.3429798121  0.0000000000  0.0000000000
  2136.0010000000   696.9441433324  2682.5153187598  0.0000000000  0.0000000000
  2123.5010000000   692.8230311531  2670.6704438315  0.0000000000  0.0000000000
  2111.0010000000   688.7020456036  2658.8082169186  0.0000000000  0.0000000000
  2098.5010000000   684.5811915491  2646.9285206649  0.0000000000  0.0000000000
  2086.0010000000   680.4604690009  2635.0312219913  0.0000000000  0.0000000000
  2073.5010000000   676.3398787652  2623.1161883027  0.0000000000  0.0000000000
  2061.0010000000   672.2194224966  2611.1832876235  0.0000000000  0.0000000000
  2048.5010000000   668.0991012017  2599.2323842375  0.0000000000  0.0000000000
  2036.0010000000   663.9789153283  2587.2633388936  0.0000000000  0.0000000000
  2023.5010000000   659.8588671564  2575.2760157190  0.0000000000  0.0000000000
  2011.0010000000   655.7389577787  2563.2702734124  0.0000000000  0.0000000000
  1998.5010000000   651.6191887276  2551.2459699320  0.0000000000  0.0000000000
  1986.0010000000   647.4995605338  2539.2029582447  0.0000000000  0.0000000000
  1973.5010000000   643.3800758461  2527.1410954028  0.0000000000  0.0000000000
  1961.0010000000   639.2607334705  2515.0602250551  0.0000000000  0.0000000000
  1948.5010000000   635.1415375017  2502.9602041543  0.0000000000  0.0000000000
  1936.0010000000   631.0224883787  2490.8408766997  0.0000000000  0.0000000000
  1923.5010000000   626.9035874972  2478.7020872061  0.0000000000  0.0000000000
  1911.0010000000   622.7848372819  2466.5436808913  0.0000000000  0.0000000000
  1898.5010000000   618.6662368698  2454.3654908771  0.0000000000  0.0000000000
  1886.0010000000   614.5477895697  2442.1673601680  0.0000000000  0.0000000000
  1873.5010000000   610.4294956203  2429.9491201979  0.0000000000  0.0000000000
  1861.0010000000   606.3113581356  2417.7106083843  0.0000000000  0.0000000000
  1848.5010000000   602.1933781239  2405.4516533009  0.0000000000  0.0000000000
  1836.0010000000   598.0755567904  2393.1720814419  0.0000000000  0.0000000000
  1823.5010000000   593.9578956477  2380.8717174948  0.0000000000  0.0000000000
  1811.0010000000   589.8403966248  2368.5503846154  0.0000000000  0.0000000000
  1798.5010000000   585.7230614746  2356.2079025983  0.0000000000  0.0000000000
  1786.0010000000   581.6058926016  2343.8440902926  0.0000000000  0.0000000000
  1773.5010000000   577.4888903918  2331.4587575156  0.0000000000  0.0000000000
  1761.0010000000   573.3720575442  2319.0517179937  0.0000000000  0.0000000000
  1748.5010000000   569.2553950197  2306.6227771120  0.0000000000  0.0000000000
  1736.0010000000   565.1389049607  2294.1717406333  0.0000000000  0.0000000000
  1723.5010000000   561.0225908020  2281.6984149909  0.0000000000  0.0000000000
  1711.0010000000   556.9064519717  2269.2025911453  0.0000000000  0.0000000000
  1698.5010000000   552.7904915494  2256.6840677051  0.0000000000  0.0000000000
  1686.0010000000   548.6747123087  2244.1426388781  0.0000000000  0.0000000000
  1673.5010000000   544.5591142250  2231.5780867601  0.0000000000  0.0000000000
  1661.0010000000   540.4437013312  2218.9902021567  0.0000000000  0.0000000000
  1648.5010000000   536.3284745406  2206.3787625944  0.0000000000  0.0000000000
  1636.0010000000   532.2134371392  2193.7435490168  0.0000000000  0.0000000000
  1623.5010000000   528.0985896988  2181.0843300908  0.0000000000  0.0000000000
  1611.0010000000   523.9839361560  2168.4008807843  0.0000000000  0.0000000000
  1598.5010000000   519.8694774817  2155.6929627923  0.0000000000  0.0000000000
  1586.0010000000   515.7552157966  2142.9603370885  0.0000000000  0.0000000000
  1573.5010000000   511.6411545414  2130.2027643778  0.0000000000  0.0000000000
  1561.0010000000   507.5272954917  2117.4199957401  0.0000000000  0.0000000000


==> anc/s83s_18/s83s_18-dens7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12951.0767039480 23870.2192178815  0.0000000000  0.0000000000
 38998.5010000000 12930.3034077114 23841.5299898219  0.0000000000  0.0000000000
 38936.0010000000 12909.5301312903 23812.8292535572  0.0000000000  0.0000000000
 38873.5010000000 12888.7569164810 23784.1170436785  0.0000000000  0.0000000000
 38811.0010000000 12867.9837485509 23755.3933166060  0.0000000000  0.0000000000
 38748.5010000000 12847.2105990077 23726.6580096051  0.0000000000  0.0000000000
 38686.0010000000 12826.4375104354 23697.9111581712  0.0000000000  0.0000000000
 38623.5010000000 12805.6644549867 23669.1527002843  0.0000000000  0.0000000000
 38561.0010000000 12784.8914334467 23640.3826134392  0.0000000000  0.0000000000
 38498.5010000000 12764.1184609881 23611.6008949851  0.0000000000  0.0000000000
 38436.0010000000 12743.3455389725 23582.8075230708  0.0000000000  0.0000000000
 38373.5010000000 12722.5726550362 23554.0024567250  0.0000000000  0.0000000000
 38311.0010000000 12701.7997971978 23525.1856553912  0.0000000000  0.0000000000
 38248.5010000000 12681.0269818686 23496.3571178091  0.0000000000  0.0000000000
 38186.0010000000 12660.2542257049 23467.5168430073  0.0000000000  0.0000000000
 38123.5010000000 12639.4815176671 23438.6647914878  0.0000000000  0.0000000000
 38061.0010000000 12618.7088331450 23409.8009047770  0.0000000000  0.0000000000
 37998.5010000000 12597.9361897881 23380.9251830122  0.0000000000  0.0000000000
 37936.0010000000 12577.1636054910 23352.0376266213  0.0000000000  0.0000000000
 37873.5010000000 12556.3910566883 23323.1381782901  0.0000000000  0.0000000000
 37811.0010000000 12535.6185480350 23294.2268198442  0.0000000000  0.0000000000
 37748.5010000000 12514.8460845001 23265.3035334652  0.0000000000  0.0000000000
 37686.0010000000 12494.0736575162 23236.3682823946  0.0000000000  0.0000000000
 37623.5010000000 12473.3012865644 23207.4210688553  0.0000000000  0.0000000000
 37561.0010000000 12452.5289637395 23178.4618568350  0.0000000000  0.0000000000
 37498.5010000000 12431.7566539228 23149.4905722457  0.0000000000  0.0000000000
 37436.0010000000 12410.9844052020 23120.5072569447  0.0000000000  0.0000000000
 37373.5010000000 12390.2122107169 23091.5118760902  0.0000000000  0.0000000000
 37311.0010000000 12369.4400364972 23062.5043568628  0.0000000000  0.0000000000
 37248.5010000000 12348.6679314683 23033.4847421010  0.0000000000  0.0000000000
 37186.0010000000 12327.8958623913 23004.4529598017  0.0000000000  0.0000000000
 37123.5010000000 12307.1238239373 22975.4089768195  0.0000000000  0.0000000000
 37061.0010000000 12286.3518385147 22946.3527987061  0.0000000000  0.0000000000
 36998.5010000000 12265.5799014567 22917.2843930710  0.0000000000  0.0000000000
 36936.0010000000 12244.8080084792 22888.2037279501  0.0000000000  0.0000000000
 36873.5010000000 12224.0361556814 22859.1107718065  0.0000000000  0.0000000000
 36811.0010000000 12203.2643395452 22830.0054935309  0.0000000000  0.0000000000
 36748.5010000000 12182.4925841164 22800.8879005522  0.0000000000  0.0000000000
 36686.0010000000 12161.7208593926 22771.7579244434  0.0000000000  0.0000000000
 36623.5010000000 12140.9491901160 22742.6155734266  0.0000000000  0.0000000000
 36561.0010000000 12120.1775741964 22713.4608180115  0.0000000000  0.0000000000
 36498.5010000000 12099.4059828845 22684.2935911580  0.0000000000  0.0000000000
 36436.0010000000 12078.6344419672 22655.1139022821  0.0000000000  0.0000000000
 36373.5010000000 12057.8629505032 22625.9217231863  0.0000000000  0.0000000000
 36311.0010000000 12037.0915079338 22596.7170261051  0.0000000000  0.0000000000
 36248.5010000000 12016.3201140836 22567.4997837058  0.0000000000  0.0000000000
 36186.0010000000 11995.5487557261 22538.2699501802  0.0000000000  0.0000000000
 36123.5010000000 11974.7774469206 22509.0275180038  0.0000000000  0.0000000000
 36061.0010000000 11954.0061752414 22479.7724422695  0.0000000000  0.0000000000
 35998.5010000000 11933.2349554787 22450.5047162892  0.0000000000  0.0000000000
 35936.0010000000 11912.4637893719 22421.2243149021  0.0000000000  0.0000000000
 35873.5010000000 11891.6926790433 22391.9312133833  0.0000000000  0.0000000000
 35811.0010000000 11870.9216003396 22362.6253498242  0.0000000000  0.0000000000
 35748.5010000000 11850.1505562539 22333.3067004725  0.0000000000  0.0000000000
 35686.0010000000 11829.3795767504 22303.9752795683  0.0000000000  0.0000000000
 35623.5010000000 11808.6086389298 22274.6310266154  0.0000000000  0.0000000000
 35561.0010000000 11787.8377469337 22245.2739191767  0.0000000000  0.0000000000
 35498.5010000000 11767.0669052870 22215.9039352552  0.0000000000  0.0000000000
 35436.0010000000 11746.2961056730 22186.5210345824  0.0000000000  0.0000000000
 35373.5010000000 11725.5253534348 22157.1251960919  0.0000000000  0.0000000000
 35311.0010000000 11704.7546542983 22127.7163991585  0.0000000000  0.0000000000
 35248.5010000000 11683.9839880290 22098.2945862755  0.0000000000  0.0000000000
 35186.0010000000 11663.2134006860 22068.8597937379  0.0000000000  0.0000000000
 35123.5010000000 11642.4428334084 22039.4119090552  0.0000000000  0.0000000000
 35061.0010000000 11621.6723199021 22009.9509507975  0.0000000000  0.0000000000
 34998.5010000000 11600.9018548108 21980.4768820600  0.0000000000  0.0000000000
 34936.0010000000 11580.1314463153 21950.9896850285  0.0000000000  0.0000000000
 34873.5010000000 11559.3610768467 21921.4893052101  0.0000000000  0.0000000000
 34811.0010000000 11538.5907554566 21891.9757257824  0.0000000000  0.0000000000
 34748.5010000000 11517.8204915795 21862.4489303704  0.0000000000  0.0000000000
 34686.0010000000 11497.0502690055 21832.9088660221  0.0000000000  0.0000000000
 34623.5010000000 11476.2800980402 21803.3555173583  0.0000000000  0.0000000000
 34561.0010000000 11455.5099634150 21773.7888324911  0.0000000000  0.0000000000
 34498.5010000000 11434.7399022274 21744.2088339648  0.0000000000  0.0000000000
 34436.0010000000 11413.9698741590 21714.6154339674  0.0000000000  0.0000000000
 34373.5010000000 11393.1998912569 21685.0086191202  0.0000000000  0.0000000000
 34311.0010000000 11372.4299659511 21655.3883764965  0.0000000000  0.0000000000
 34248.5010000000 11351.6600981639 21625.7546752264  0.0000000000  0.0000000000
 34186.0010000000 11330.8902753985 21596.1074665818  0.0000000000  0.0000000000
 34123.5010000000 11310.1204985364 21566.4467207839  0.0000000000  0.0000000000
 34061.0010000000 11289.3507689122 21536.7724085758  0.0000000000  0.0000000000
 33998.5010000000 11268.5811011329 21507.0845195504  0.0000000000  0.0000000000
 33936.0010000000 11247.8114717833 21477.3829888231  0.0000000000  0.0000000000
 33873.5010000000 11227.0418963942 21447.6678070506  0.0000000000  0.0000000000
 33811.0010000000 11206.2723653464 21417.9389287919  0.0000000000  0.0000000000
 33748.5010000000 11185.5028950416 21388.1963457194  0.0000000000  0.0000000000
 33686.0010000000 11164.7334768020 21358.4400134770  0.0000000000  0.0000000000
 33623.5010000000 11143.9641024742 21328.6698883031  0.0000000000  0.0000000000
 33561.0010000000 11123.1947898189 21298.8859634503  0.0000000000  0.0000000000
 33498.5010000000 11102.4255062691 21269.0881598615  0.0000000000  0.0000000000
 33436.0010000000 11081.6562958820 21239.2765082653  0.0000000000  0.0000000000
 33373.5010000000 11060.8871271031 21209.4509307654  0.0000000000  0.0000000000
 33311.0010000000 11040.1180195406 21179.6114227656  0.0000000000  0.0000000000
 33248.5010000000 11019.3489427596 21149.7579076356  0.0000000000  0.0000000000
 33186.0010000000 10998.5799425221 21119.8904181257  0.0000000000  0.0000000000
 33123.5010000000 10977.8109894057 21090.0088787727  0.0000000000  0.0000000000
 33061.0010000000 10957.0420797602 21060.1132509980  0.0000000000  0.0000000000
 32998.5010000000 10936.2732104594 21030.2034968260  0.0000000000  0.0000000000
 32936.0010000000 10915.5044289701 21000.2796510413  0.0000000000  0.0000000000
 32873.5010000000 10894.7356705040 20970.3415865613  0.0000000000  0.0000000000
 32811.0010000000 10873.9669834866 20940.3893392949  0.0000000000  0.0000000000
 32748.5010000000 10853.1983293372 20910.4228195690  0.0000000000  0.0000000000
 32686.0010000000 10832.4297448877 20880.4420463470  0.0000000000  0.0000000000
 32623.5010000000 10811.6612051405 20850.4469492274  0.0000000000  0.0000000000
 32561.0010000000 10790.8927229950 20820.4375123636  0.0000000000  0.0000000000
 32498.5010000000 10770.1242994113 20790.4137025308  0.0000000000  0.0000000000
 32436.0010000000 10749.3559358734 20760.3754871153  0.0000000000  0.0000000000
 32373.5010000000 10728.5876096770 20730.3227983459  0.0000000000  0.0000000000
 32311.0010000000 10707.8193481387 20700.2556406707  0.0000000000  0.0000000000
 32248.5010000000 10687.0511296741 20670.1739476136  0.0000000000  0.0000000000
 32186.0010000000 10666.2829702736 20640.0777069487  0.0000000000  0.0000000000
 32123.5010000000 10645.5148740958 20609.9668891812  0.0000000000  0.0000000000
 32061.0010000000 10624.7468212899 20579.8414298365  0.0000000000  0.0000000000
 31998.5010000000 10603.9788294188 20549.7013185375  0.0000000000  0.0000000000
 31936.0010000000 10583.2108920362 20519.5465099294  0.0000000000  0.0000000000
 31873.5010000000 10562.4430032919 20489.3769593461  0.0000000000  0.0000000000
 31811.0010000000 10541.6751823207 20459.1926582674  0.0000000000  0.0000000000
 31748.5010000000 10520.9074121797 20428.9935455918  0.0000000000  0.0000000000
 31686.0010000000 10500.1396887526 20398.7795786726  0.0000000000  0.0000000000
 31623.5010000000 10479.3720449406 20368.5507685834  0.0000000000  0.0000000000
 31561.0010000000 10458.6044412896 20338.3070209312  0.0000000000  0.0000000000
 31498.5010000000 10437.8368875755 20308.0483127910  0.0000000000  0.0000000000
 31436.0010000000 10417.0693940986 20277.7746218640  0.0000000000  0.0000000000
 31373.5010000000 10396.3019596141 20247.4859088718  0.0000000000  0.0000000000
 31311.0010000000 10375.5345834736 20217.1821352340  0.0000000000  0.0000000000
 31248.5010000000 10354.7672656243 20186.8632630689  0.0000000000  0.0000000000
 31186.0010000000 10334.0000066097 20156.5292551950  0.0000000000  0.0000000000
 31123.5010000000 10313.2327955730 20126.1800575960  0.0000000000  0.0000000000
 31061.0010000000 10292.4656462818 20095.8156520640  0.0000000000  0.0000000000
 30998.5010000000 10271.6985491076 20065.4359860234  0.0000000000  0.0000000000
 30936.0010000000 10250.9315189738 20035.0410426386  0.0000000000  0.0000000000
 30873.5010000000 10230.1645474799 20004.6307707786  0.0000000000  0.0000000000
 30811.0010000000 10209.3976268939 19974.2051200899  0.0000000000  0.0000000000
 30748.5010000000 10188.6307739271 19943.7640758561  0.0000000000  0.0000000000
 30686.0010000000 10167.8639820755 19913.3075891750  0.0000000000  0.0000000000
 30623.5010000000 10147.0972336527 19882.8355945313  0.0000000000  0.0000000000
 30561.0010000000 10126.3305472120 19852.3480793912  0.0000000000  0.0000000000
 30498.5010000000 10105.5639300154 19821.8450145036  0.0000000000  0.0000000000
 30436.0010000000 10084.7973545309 19791.3263193083  0.0000000000  0.0000000000
 30373.5010000000 10064.0308647108 19760.7920181107  0.0000000000  0.0000000000
 30311.0010000000 10043.2644108035 19730.2419972767  0.0000000000  0.0000000000
 30248.5010000000 10022.4980379529 19699.6762825439  0.0000000000  0.0000000000
 30186.0010000000 10001.7316978901 19669.0947619983  0.0000000000  0.0000000000
 30123.5010000000  9980.9654369504 19638.4974628143  0.0000000000  0.0000000000
 30061.0010000000  9960.1992317225 19607.8843092700  0.0000000000  0.0000000000
 29998.5010000000  9939.4330829477 19577.2552610115  0.0000000000  0.0000000000
 29936.0010000000  9918.6670153370 19546.6103128741  0.0000000000  0.0000000000
 29873.5010000000  9897.9009843294 19515.9493572668  0.0000000000  0.0000000000
 29811.0010000000  9877.1350160098 19485.2723906532  0.0000000000  0.0000000000
 29748.5010000000  9856.3691253895 19454.5793930075  0.0000000000  0.0000000000
 29686.0010000000  9835.6032933424 19423.8702936540  0.0000000000  0.0000000000
 29623.5010000000  9814.8375131168 19393.1450399693  0.0000000000  0.0000000000
 29561.0010000000  9794.0717902434 19362.4035972941  0.0000000000  0.0000000000
 29498.5010000000  9773.3061424440 19331.6459488436  0.0000000000  0.0000000000
 29436.0010000000  9752.5405535231 19300.8720274051  0.0000000000  0.0000000000
 29373.5010000000  9731.7750195860 19270.0817837518  0.0000000000  0.0000000000
 29311.0010000000  9711.0095489473 19239.2751865540  0.0000000000  0.0000000000
 29248.5010000000  9690.2441505902 19208.4522052903  0.0000000000  0.0000000000
 29186.0010000000  9669.4788113044 19177.6127762878  0.0000000000  0.0000000000
 29123.5010000000  9648.7135415200 19146.7568707555  0.0000000000  0.0000000000
 29061.0010000000  9627.9483295471 19115.8844268260  0.0000000000  0.0000000000
 28998.5010000000  9607.1831872627 19084.9954174442  0.0000000000  0.0000000000
 28936.0010000000  9586.4181044973 19054.0897825546  0.0000000000  0.0000000000
 28873.5010000000  9565.6530718973 19023.1674630644  0.0000000000  0.0000000000
 28811.0010000000  9544.8881262054 18992.2284683308  0.0000000000  0.0000000000
 28748.5010000000  9524.1232255723 18961.2726904127  0.0000000000  0.0000000000
 28686.0010000000  9503.3584081690 18930.3001403995  0.0000000000  0.0000000000
 28623.5010000000  9482.5936338327 18899.3107123417  0.0000000000  0.0000000000
 28561.0010000000  9461.8289421625 18868.3044190669  0.0000000000  0.0000000000
 28498.5010000000  9441.0643059103 18837.2811734031  0.0000000000  0.0000000000
 28436.0010000000  9420.2997436289 18806.2409563444  0.0000000000  0.0000000000
 28373.5010000000  9399.5352521570 18775.1837162273  0.0000000000  0.0000000000
 28311.0010000000  9378.7708068044 18744.1093689171  0.0000000000  0.0000000000
 28248.5010000000  9358.0064507676 18713.0179316403  0.0000000000  0.0000000000
 28186.0010000000  9337.2421386801 18681.9092888097  0.0000000000  0.0000000000
 28123.5010000000  9316.4779041047 18650.7834427978  0.0000000000  0.0000000000
 28061.0010000000  9295.7137368048 18619.6403301376  0.0000000000  0.0000000000
 27998.5010000000  9274.9496385131 18588.4799050534  0.0000000000  0.0000000000
 27936.0010000000  9254.1856007172 18557.3021061433  0.0000000000  0.0000000000
 27873.5010000000  9233.4216378792 18526.1069062577  0.0000000000  0.0000000000
 27811.0010000000  9212.6577321312 18494.8942294354  0.0000000000  0.0000000000
 27748.5010000000  9191.8939105906 18463.6640670855  0.0000000000  0.0000000000
 27686.0010000000  9171.1301570951 18432.4163453074  0.0000000000  0.0000000000
 27623.5010000000  9150.3664564468 18401.1509913454  0.0000000000  0.0000000000
 27561.0010000000  9129.6028382097 18369.8679995956  0.0000000000  0.0000000000
 27498.5010000000  9108.8392779612 18338.5672828915  0.0000000000  0.0000000000
 27436.0010000000  9088.0757850535 18307.2488046830  0.0000000000  0.0000000000
 27373.5010000000  9067.3123805480 18275.9125458680  0.0000000000  0.0000000000
 27311.0010000000  9046.5490318733 18244.5584061430  0.0000000000  0.0000000000
 27248.5010000000  9025.7857509963 18213.1863521406  0.0000000000  0.0000000000
 27186.0010000000  9005.0225506990 18181.7963515017  0.0000000000  0.0000000000
 27123.5010000000  8984.2594013047 18150.3883073986  0.0000000000  0.0000000000
 27061.0010000000  8963.4963390502 18118.9622224216  0.0000000000  0.0000000000
 26998.5010000000  8942.7333469321 18087.5180183643  0.0000000000  0.0000000000
 26936.0010000000  8921.9704197496 18056.0556345752  0.0000000000  0.0000000000
 26873.5010000000  8901.2075640100 18024.5750278659  0.0000000000  0.0000000000
 26811.0010000000  8880.4447871108 17993.0761561428  0.0000000000  0.0000000000
 26748.5010000000  8859.6820866336 17961.5589621532  0.0000000000  0.0000000000
 26686.0010000000  8838.9194504375 17930.0233735821  0.0000000000  0.0000000000
 26623.5010000000  8818.1568780904 17898.4693355856  0.0000000000  0.0000000000
 26561.0010000000  8797.3943914243 17866.8968268970  0.0000000000  0.0000000000
 26498.5010000000  8776.6319705629 17835.3057625588  0.0000000000  0.0000000000
 26436.0010000000  8755.8696179692 17803.6960912707  0.0000000000  0.0000000000
 26373.5010000000  8735.1073582571 17772.0677952017  0.0000000000  0.0000000000
 26311.0010000000  8714.3451534100 17740.4207608198  0.0000000000  0.0000000000
 26248.5010000000  8693.5830300097 17708.7549727097  0.0000000000  0.0000000000
 26186.0010000000  8672.8209733061 17677.0703521577  0.0000000000  0.0000000000
 26123.5010000000  8652.0590012180 17645.3668699931  0.0000000000  0.0000000000
 26061.0010000000  8631.2971010573 17613.6444500271  0.0000000000  0.0000000000
 25998.5010000000  8610.5352717320 17581.9030334503  0.0000000000  0.0000000000
 25936.0010000000  8589.7735236510 17550.1425787381  0.0000000000  0.0000000000
 25873.5010000000  8569.0118473045 17518.3630135933  0.0000000000  0.0000000000
 25811.0010000000  8548.2502551445 17486.5642990156  0.0000000000  0.0000000000
 25748.5010000000  8527.4887189724 17454.7463334156  0.0000000000  0.0000000000
 25686.0010000000  8506.7272741664 17422.9091123025  0.0000000000  0.0000000000
 25623.5010000000  8485.9659154544 17391.0525686011  0.0000000000  0.0000000000
 25561.0010000000  8465.2046179863 17359.1766048238  0.0000000000  0.0000000000
 25498.5010000000  8444.4433994921 17327.2811884969  0.0000000000  0.0000000000
 25436.0010000000  8423.6822580483 17295.3662566622  0.0000000000  0.0000000000
 25373.5010000000  8402.9211928478 17263.4317477385  0.0000000000  0.0000000000
 25311.0010000000  8382.1602247412 17231.4776331512  0.0000000000  0.0000000000
 25248.5010000000  8361.3993140329 17199.5037907905  0.0000000000  0.0000000000
 25186.0010000000  8340.6384838443 17167.5101948885  0.0000000000  0.0000000000
 25123.5010000000  8319.8777378336 17135.4967894002  0.0000000000  0.0000000000
 25061.0010000000  8299.1170807752 17103.4635196707  0.0000000000  0.0000000000
 24998.5010000000  8278.3564778581 17071.4102695778  0.0000000000  0.0000000000
 24936.0010000000  8257.5959769434 17039.3370502733  0.0000000000  0.0000000000
 24873.5010000000  8236.8355456056 17007.2437485867  0.0000000000  0.0000000000
 24811.0010000000  8216.0752034310 16975.1303313440  0.0000000000  0.0000000000
 24748.5010000000  8195.3149407492 16942.9967197875  0.0000000000  0.0000000000
 24686.0010000000  8174.5547491590 16910.8428367240  0.0000000000  0.0000000000
 24623.5010000000  8153.7946416492 16878.6686377217  0.0000000000  0.0000000000
 24561.0010000000  8133.0346222836 16846.4740641843  0.0000000000  0.0000000000
 24498.5010000000  8112.2746862962 16814.2590434524  0.0000000000  0.0000000000
 24436.0010000000  8091.5148301906 16782.0235044436  0.0000000000  0.0000000000
 24373.5010000000  8070.7550517393 16749.7673776551  0.0000000000  0.0000000000
 24311.0010000000  8049.9953499848 16717.4905951670  0.0000000000  0.0000000000
 24248.5010000000  8029.2357451287 16685.1931216004  0.0000000000  0.0000000000
 24186.0010000000  8008.4762187848 16652.8748611758  0.0000000000  0.0000000000
 24123.5010000000  7987.7167738035 16620.5357507405  0.0000000000  0.0000000000
 24061.0010000000  7966.9574143043 16588.1757287373  0.0000000000  0.0000000000
 23998.5010000000  7946.1981456761 16555.7947352073  0.0000000000  0.0000000000
 23936.0010000000  7925.4389548799 16523.3926810387  0.0000000000  0.0000000000
 23873.5010000000  7904.6798499587 16490.9695095998  0.0000000000  0.0000000000
 23811.0010000000  7883.9208402251 16458.5251658669  0.0000000000  0.0000000000
 23748.5010000000  7863.1619068886 16426.0595504766  0.0000000000  0.0000000000
 23686.0010000000  7842.4030619738 16393.5726118129  0.0000000000  0.0000000000
 23623.5010000000  7821.6443090225 16361.0642846010  0.0000000000  0.0000000000
 23561.0010000000  7800.8856237252 16328.5344594989  0.0000000000  0.0000000000
 23498.5010000000  7780.1270416303 16295.9831205304  0.0000000000  0.0000000000
 23436.0010000000  7759.3685412376 16263.4101618897  0.0000000000  0.0000000000
 23373.5010000000  7738.6101413232 16230.8155405099  0.0000000000  0.0000000000
 23311.0010000000  7717.8518233119 16198.1991542573  0.0000000000  0.0000000000
 23248.5010000000  7697.0935894794 16165.5609332722  0.0000000000  0.0000000000
 23186.0010000000  7676.3354435248 16132.9008094998  0.0000000000  0.0000000000
 23123.5010000000  7655.5773905715 16100.2187166939  0.0000000000  0.0000000000
 23061.0010000000  7634.8194275896 16067.5145753267  0.0000000000  0.0000000000
 22998.5010000000  7614.0615530508 16034.7883077685  0.0000000000  0.0000000000
 22936.0010000000  7593.3037669289 16002.0398382914  0.0000000000  0.0000000000
 22873.5010000000  7572.5460706994 15969.2690930731  0.0000000000  0.0000000000
 22811.0010000000  7551.7884768382 15936.4760152130  0.0000000000  0.0000000000
 22748.5010000000  7531.0309613278 15903.6604896773  0.0000000000  0.0000000000
 22686.0010000000  7510.2735491856 15870.8224784496  0.0000000000  0.0000000000
 22623.5010000000  7489.5162195734 15837.9618705212  0.0000000000  0.0000000000
 22561.0010000000  7468.7589910718 15805.0786167735  0.0000000000  0.0000000000
 22498.5010000000  7448.0018460807 15772.1726103019  0.0000000000  0.0000000000
 22436.0010000000  7427.2448062624 15739.2438059346  0.0000000000  0.0000000000
 22373.5010000000  7406.4878572551 15706.2921008881  0.0000000000  0.0000000000
 22311.0010000000  7385.7309957760 15673.3174094164  0.0000000000  0.0000000000
 22248.5010000000  7364.9742295232 15640.3196627118  0.0000000000  0.0000000000
 22186.0010000000  7344.2175677747 15607.2987940013  0.0000000000  0.0000000000
 22123.5010000000  7323.4609935389 15574.2546941999  0.0000000000  0.0000000000
 22061.0010000000  7302.7045194303 15541.1873008040  0.0000000000  0.0000000000
 21998.5010000000  7281.9481319122 15508.0965091329  0.0000000000  0.0000000000
 21936.0010000000  7261.1918469355 15474.9822609717  0.0000000000  0.0000000000
 21873.5010000000  7240.4356636223 15441.8444707625  0.0000000000  0.0000000000
 21811.0010000000  7219.6795828319 15408.6830551771  0.0000000000  0.0000000000
 21748.5010000000  7198.9235888318 15375.4979038056  0.0000000000  0.0000000000
 21686.0010000000  7178.1676952190 15342.2889525558  0.0000000000  0.0000000000
 21623.5010000000  7157.4119081237 15309.0561248801  0.0000000000  0.0000000000
 21561.0010000000  7136.6562080980 15275.7993026962  0.0000000000  0.0000000000
 21498.5010000000  7115.9006140098 15242.5184287228  0.0000000000  0.0000000000
 21436.0010000000  7095.1451191883 15209.2134041972  0.0000000000  0.0000000000
 21373.5010000000  7074.3897279044 15175.8841473210  0.0000000000  0.0000000000
 21311.0010000000  7053.6344372190 15142.5305641409  0.0000000000  0.0000000000
 21248.5010000000  7032.8792460891 15109.1525631480  0.0000000000  0.0000000000
 21186.0010000000  7012.1241553673 15075.7500552839  0.0000000000  0.0000000000
 21123.5010000000  6991.3691678021 15042.3229539456  0.0000000000  0.0000000000
 21061.0010000000  6970.6142790913 15008.8711605673  0.0000000000  0.0000000000
 20998.5010000000  6949.8594958345 14975.3945935386  0.0000000000  0.0000000000
 20936.0010000000  6929.1048176207 14941.8931593400  0.0000000000  0.0000000000
 20873.5010000000  6908.3502549003 14908.3667813757  0.0000000000  0.0000000000
 20811.0010000000  6887.5957845547 14874.8153281809  0.0000000000  0.0000000000
 20748.5010000000  6866.8414210650 14841.2387283915  0.0000000000  0.0000000000
 20686.0010000000  6846.0871631554 14807.6368845486  0.0000000000  0.0000000000
 20623.5010000000  6825.3330116054 14774.0097018675  0.0000000000  0.0000000000
 20561.0010000000  6804.5789604639 14740.3570739917  0.0000000000  0.0000000000
 20498.5010000000  6783.8250234471 14706.6789257982  0.0000000000  0.0000000000
 20436.0010000000  6763.0711987544 14672.9751563531  0.0000000000  0.0000000000
 20373.5010000000  6742.3174692695 14639.2456391349  0.0000000000  0.0000000000
 20311.0010000000  6721.5638637002 14605.4903214128  0.0000000000  0.0000000000
 20248.5010000000  6700.8103518501 14571.7090539923  0.0000000000  0.0000000000
 20186.0010000000  6680.0569579724 14537.9017755608  0.0000000000  0.0000000000
 20123.5010000000  6659.3036737137 14504.0683710459  0.0000000000  0.0000000000
 20061.0010000000  6638.5504930176 14470.2087283689  0.0000000000  0.0000000000
 19998.5010000000  6617.7974379380 14436.3227806190  0.0000000000  0.0000000000
 19936.0010000000  6597.0444810764 14402.4103794289  0.0000000000  0.0000000000
 19873.5010000000  6576.2916403946 14368.4714497681  0.0000000000  0.0000000000
 19811.0010000000  6555.5389103574 14334.5058774840  0.0000000000  0.0000000000
 19748.5010000000  6534.7862963306 14300.5135655098  0.0000000000  0.0000000000
 19686.0010000000  6514.0337974734 14266.4944058703  0.0000000000  0.0000000000
 19623.5010000000  6493.2814153221 14232.4482937237  0.0000000000  0.0000000000
 19561.0010000000  6472.5291368651 14198.3750995671  0.0000000000  0.0000000000
 19498.5010000000  6451.7769854008 14164.2747527380  0.0000000000  0.0000000000
 19436.0010000000  6431.0249443314 14130.1471162705  0.0000000000  0.0000000000
 19373.5010000000  6410.2730248860 14095.9920981320  0.0000000000  0.0000000000
 19311.0010000000  6389.5212155265 14061.8095680265  0.0000000000  0.0000000000
 19248.5010000000  6368.7695240588 14027.5994266845  0.0000000000  0.0000000000
 19186.0010000000  6348.0179524062 13993.3615643470  0.0000000000  0.0000000000
 19123.5010000000  6327.2664967121 13959.0958608855  0.0000000000  0.0000000000
 19061.0010000000  6306.5151640414 13924.8022133668  0.0000000000  0.0000000000
 18998.5010000000  6285.7639557195 13890.4805085504  0.0000000000  0.0000000000
 18936.0010000000  6265.0128674342 13856.1306230094  0.0000000000  0.0000000000
 18873.5010000000  6244.2618893389 13821.7524232526  0.0000000000  0.0000000000
 18811.0010000000  6223.5110390257 13787.3458203727  0.0000000000  0.0000000000
 18748.5010000000  6202.7603202318 13752.9107016714  0.0000000000  0.0000000000
 18686.0010000000  6182.0097066899 13718.4469037225  0.0000000000  0.0000000000
 18623.5010000000  6161.2592322591 13683.9543620339  0.0000000000  0.0000000000
 18561.0010000000  6140.5088763049 13649.4329206912  0.0000000000  0.0000000000
 18498.5010000000  6119.7586455704 13614.8824683435  0.0000000000  0.0000000000
 18436.0010000000  6099.0085414895 13580.3028838905  0.0000000000  0.0000000000
 18373.5010000000  6078.2585522163 13545.6940231350  0.0000000000  0.0000000000
 18311.0010000000  6057.5087011501 13511.0557997171  0.0000000000  0.0000000000
 18248.5010000000  6036.7589822627 13476.3880772555  0.0000000000  0.0000000000
 18186.0010000000  6016.0093765343 13441.6906966236  0.0000000000  0.0000000000
 18123.5010000000  5995.2599160907 13406.9635832320  0.0000000000  0.0000000000
 18061.0010000000  5974.5105719956 13372.2065593480  0.0000000000  0.0000000000
 17998.5010000000  5953.7613663749 13337.4195317057  0.0000000000  0.0000000000
 17936.0010000000  5933.0122766474 13302.6023310936  0.0000000000  0.0000000000
 17873.5010000000  5912.2633310458 13267.7548725114  0.0000000000  0.0000000000
 17811.0010000000  5891.5145133443 13232.8769953137  0.0000000000  0.0000000000
 17748.5010000000  5870.7658342818 13197.9685830877  0.0000000000  0.0000000000
 17686.0010000000  5850.0172841747 13163.0294840091  0.0000000000  0.0000000000
 17623.5010000000  5829.2688723546 13128.0595771760  0.0000000000  0.0000000000
 17561.0010000000  5808.5205957428 13093.0587197034  0.0000000000  0.0000000000
 17498.5010000000  5787.7724468426 13058.0267601166  0.0000000000  0.0000000000
 17436.0010000000  5767.0244371301 13022.9635778532  0.0000000000  0.0000000000
 17373.5010000000  5746.2765658801 12987.8690306389  0.0000000000  0.0000000000
 17311.0010000000  5725.5288358158 12952.7429808891  0.0000000000  0.0000000000
 17248.5010000000  5704.7812377097 12917.5852696154  0.0000000000  0.0000000000
 17186.0010000000  5684.0337813074 12882.3957687931  0.0000000000  0.0000000000
 17123.5010000000  5663.2864721449 12847.1743421204  0.0000000000  0.0000000000
 17061.0010000000  5642.5392963807 12811.9208191867  0.0000000000  0.0000000000
 16998.5010000000  5621.7922591884 12776.6350606332  0.0000000000  0.0000000000
 16936.0010000000  5601.0453693573 12741.3169320606  0.0000000000  0.0000000000
 16873.5010000000  5580.2986241457 12705.9662782225  0.0000000000  0.0000000000
 16811.0010000000  5559.5520170436 12670.5829361646  0.0000000000  0.0000000000
 16748.5010000000  5538.8055604719 12635.1667739466  0.0000000000  0.0000000000
 16686.0010000000  5518.0592480207 12599.7176262255  0.0000000000  0.0000000000
 16623.5010000000  5497.3130772332 12564.2353330735  0.0000000000  0.0000000000
 16561.0010000000  5476.5670570730 12528.7197527840  0.0000000000  0.0000000000
 16498.5010000000  5455.8211929254 12493.1707362342  0.0000000000  0.0000000000
 16436.0010000000  5435.0754644271 12457.5880887960  0.0000000000  0.0000000000
 16373.5010000000  5414.3298925270 12421.9716852947  0.0000000000  0.0000000000
 16311.0010000000  5393.5844725103 12386.3213551799  0.0000000000  0.0000000000
 16248.5010000000  5372.8392038693 12350.6369337029  0.0000000000  0.0000000000
 16186.0010000000  5352.0940829629 12314.9182492894  0.0000000000  0.0000000000
 16123.5010000000  5331.3491177615 12279.1651489191  0.0000000000  0.0000000000
 16061.0010000000  5310.6043058469 12243.3774602340  0.0000000000  0.0000000000
 15998.5010000000  5289.8596491783 12207.5550169427  0.0000000000  0.0000000000
 15936.0010000000  5269.1151540921 12171.6976588388  0.0000000000  0.0000000000
 15873.5010000000  5248.3708096015 12135.8051942532  0.0000000000  0.0000000000
 15811.0010000000  5227.6266237774 12099.8774629283  0.0000000000  0.0000000000
 15748.5010000000  5206.8825947719 12063.9142859008  0.0000000000  0.0000000000
 15686.0010000000  5186.1387325401 12027.9155031103  0.0000000000  0.0000000000
 15623.5010000000  5165.3950229939 11991.8809111816  0.0000000000  0.0000000000
 15561.0010000000  5144.6514783151 11955.8103507260  0.0000000000  0.0000000000
 15498.5010000000  5123.9081011096 11919.7036441242  0.0000000000  0.0000000000
 15436.0010000000  5103.1648846218 11883.5605957951  0.0000000000  0.0000000000
 15373.5010000000  5082.4218270739 11847.3810171134  0.0000000000  0.0000000000
 15311.0010000000  5061.6789457452 11811.1647510260  0.0000000000  0.0000000000
 15248.5010000000  5040.9362206095 11774.9115736415  0.0000000000  0.0000000000
 15186.0010000000  5020.1936719469 11738.6213297286  0.0000000000  0.0000000000
 15123.5010000000  4999.4512830777 11702.2937976640  0.0000000000  0.0000000000
 15061.0010000000  4978.7090705452 11665.9288121822  0.0000000000  0.0000000000
 14998.5010000000  4957.9670212971 11629.5261543479  0.0000000000  0.0000000000
 14936.0010000000  4937.2251485080 11593.0856493838  0.0000000000  0.0000000000
 14873.5010000000  4916.4834499233 11556.6070935881  0.0000000000  0.0000000000
 14811.0010000000  4895.7419219186 11520.0902789313  0.0000000000  0.0000000000
 14748.5010000000  4875.0005732977 11483.5350173487  0.0000000000  0.0000000000
 14686.0010000000  4854.2593978920 11446.9410924608  0.0000000000  0.0000000000
 14623.5010000000  4833.5184020917 11410.3083080573  0.0000000000  0.0000000000
 14561.0010000000  4812.7775843990 11373.6364520169  0.0000000000  0.0000000000
 14498.5010000000  4792.0369424036 11336.9253085582  0.0000000000  0.0000000000
 14436.0010000000  4771.2964863632 11300.1746822781  0.0000000000  0.0000000000
 14373.5010000000  4750.5562055260 11263.3843384741  0.0000000000  0.0000000000
 14311.0010000000  4729.8161154103 11226.5540869152  0.0000000000  0.0000000000
 14248.5010000000  4709.0762107876 11189.6836984389  0.0000000000  0.0000000000
 14186.0010000000  4688.3364860649 11152.7729410109  0.0000000000  0.0000000000
 14123.5010000000  4667.5969486457 11115.8216035092  0.0000000000  0.0000000000
 14061.0010000000  4646.8575990092 11078.8294602683  0.0000000000  0.0000000000
 13998.5010000000  4626.1184440936 11041.7962948894  0.0000000000  0.0000000000
 13936.0010000000  4605.3794710582 11004.7218533417  0.0000000000  0.0000000000
 13873.5010000000  4584.6407000233 10967.6059381701  0.0000000000  0.0000000000
 13811.0010000000  4563.9021119614 10930.4482795234  0.0000000000  0.0000000000
 13748.5010000000  4543.1637273875 10893.2486759514  0.0000000000  0.0000000000
 13686.0010000000  4522.4255281558 10856.0068542565  0.0000000000  0.0000000000
 13623.5010000000  4501.6875356180 10818.7226096586  0.0000000000  0.0000000000
 13561.0010000000  4480.9497329535 10781.3956662837  0.0000000000  0.0000000000
 13498.5010000000  4460.2121427945 10744.0258166943  0.0000000000  0.0000000000
 13436.0010000000  4439.4747437080 10706.6127714977  0.0000000000  0.0000000000
 13373.5010000000  4418.7375473991 10669.1562983730  0.0000000000  0.0000000000
 13311.0010000000  4398.0005602428 10631.6561527754  0.0000000000  0.0000000000
 13248.5010000000  4377.2637708781 10594.1120553648  0.0000000000  0.0000000000
 13186.0010000000  4356.5271947003 10556.5237724715  0.0000000000  0.0000000000
 13123.5010000000  4335.7908233672 10518.8910246492  0.0000000000  0.0000000000
 13061.0010000000  4315.0546690901 10481.2135669005  0.0000000000  0.0000000000
 12998.5010000000  4294.3187208356 10443.4911091309  0.0000000000  0.0000000000
 12936.0010000000  4273.5829883035 10405.7233959982  0.0000000000  0.0000000000
 12873.5010000000  4252.8474646229 10367.9101390260  0.0000000000  0.0000000000
 12811.0010000000  4232.1121637462 10330.0510846886  0.0000000000  0.0000000000
 12748.5010000000  4211.3770772803 10292.1459356335  0.0000000000  0.0000000000
 12686.0010000000  4190.6422117237 10254.1944185773  0.0000000000  0.0000000000
 12623.5010000000  4169.9075639952 10216.1962395518  0.0000000000  0.0000000000
 12561.0010000000  4149.1731399739 10178.1511177820  0.0000000000  0.0000000000
 12498.5010000000  4128.4389424106 10140.0587635150  0.0000000000  0.0000000000
 12436.0010000000  4107.7049711548 10101.9188783478  0.0000000000  0.0000000000
 12373.5010000000  4086.9712233811 10063.7311555573  0.0000000000  0.0000000000
 12311.0010000000  4066.2377057690 10025.4953024876  0.0000000000  0.0000000000
 12248.5010000000  4045.5044225959  9987.2110186052  0.0000000000  0.0000000000
 12186.0010000000  4024.7713641052  9948.8779738929  0.0000000000  0.0000000000
 12123.5010000000  4004.0385483132  9910.4958860685  0.0000000000  0.0000000000
 12061.0010000000  3983.3059677071  9872.0644219886  0.0000000000  0.0000000000
 11998.5010000000  3962.5736250997  9833.5832638724  0.0000000000  0.0000000000
 11936.0010000000  3941.8415219526  9795.0520876469  0.0000000000  0.0000000000
 11873.5010000000  3921.1096586051  9756.4705632924  0.0000000000  0.0000000000
 11811.0010000000  3900.3780402967  9717.8383659915  0.0000000000  0.0000000000
 11748.5010000000  3879.6466715121  9679.1551655639  0.0000000000  0.0000000000
 11686.0010000000  3858.9155447191  9640.4206053318  0.0000000000  0.0000000000
 11623.5010000000  3838.1846751683  9601.6343670493  0.0000000000  0.0000000000
 11561.0010000000  3817.4540550625  9562.7960851971  0.0000000000  0.0000000000
 11498.5010000000  3796.7236826338  9523.9054012032  0.0000000000  0.0000000000
 11436.0010000000  3775.9935735666  9484.9619849161  0.0000000000  0.0000000000
 11373.5010000000  3755.2637214692  9445.9654603417  0.0000000000  0.0000000000
 11311.0010000000  3734.5341266054  9406.9154594393  0.0000000000  0.0000000000
 11248.5010000000  3713.8047960102  9367.8116223456  0.0000000000  0.0000000000
 11186.0010000000  3693.0757269254  9328.6535660670  0.0000000000  0.0000000000
 11123.5010000000  3672.3469294134  9289.4409270737  0.0000000000  0.0000000000
 11061.0010000000  3651.6183987889  9250.1733091218  0.0000000000  0.0000000000
 10998.5010000000  3630.8901381637  9210.8503257665  0.0000000000  0.0000000000
 10936.0010000000  3610.1621530975  9171.4715902036  0.0000000000  0.0000000000
 10873.5010000000  3589.4344409449  9132.0366949298  0.0000000000  0.0000000000
 10811.0010000000  3568.7070130039  9092.5452537620  0.0000000000  0.0000000000
 10748.5010000000  3547.9798621388  9052.9968401100  0.0000000000  0.0000000000
 10686.0010000000  3527.2529903491  9013.3910393376  0.0000000000  0.0000000000
 10623.5010000000  3506.5264088867  8973.7274490112  0.0000000000  0.0000000000
 10561.0010000000  3485.8001170734  8934.0056382985  0.0000000000  0.0000000000
 10498.5010000000  3465.0741134945  8894.2251691910  0.0000000000  0.0000000000
 10436.0010000000  3444.3484016315  8854.3856072176  0.0000000000  0.0000000000
 10373.5010000000  3423.6229900992  8814.4865218568  0.0000000000  0.0000000000
 10311.0010000000  3402.8978771923  8774.5274566776  0.0000000000  0.0000000000
 10248.5010000000  3382.1730618925  8734.5079503393  0.0000000000  0.0000000000
 10186.0010000000  3361.4485545901  8694.4275572285  0.0000000000  0.0000000000
 10123.5010000000  3340.7243565696  8654.2858077363  0.0000000000  0.0000000000
 10061.0010000000  3320.0004606064  8614.0822091514  0.0000000000  0.0000000000
  9998.5010000000  3299.2768822278  8573.8163061847  0.0000000000  0.0000000000
  9936.0010000000  3278.5536189018  8533.4876016946  0.0000000000  0.0000000000
  9873.5010000000  3257.8306711253  8493.0955974088  0.0000000000  0.0000000000
  9811.0010000000  3237.1080478239  8452.6398043736  0.0000000000  0.0000000000
  9748.5010000000  3216.3857515492  8412.1197139710  0.0000000000  0.0000000000
  9686.0010000000  3195.6637840715  8371.5348086288  0.0000000000  0.0000000000
  9623.5010000000  3174.9421418969  8330.8845528501  0.0000000000  0.0000000000
  9561.0010000000  3154.2208366380  8290.1684330272  0.0000000000  0.0000000000
  9498.5010000000  3133.4998705486  8249.3859093284  0.0000000000  0.0000000000
  9436.0010000000  3112.7792421442  8208.5364264672  0.0000000000  0.0000000000
  9373.5010000000  3092.0589614150  8167.6194435314  0.0000000000  0.0000000000
  9311.0010000000  3071.3390306931  8126.6343961159  0.0000000000  0.0000000000
  9248.5010000000  3050.6194453833  8085.5806974615  0.0000000000  0.0000000000
  9186.0010000000  3029.9002186715  8044.4577872279  0.0000000000  0.0000000000
  9123.5010000000  3009.1813482530  8003.2650653939  0.0000000000  0.0000000000
  9061.0010000000  2988.4628410424  7962.0019410462  0.0000000000  0.0000000000
  8998.5010000000  2967.7446993771  7920.6678047826  0.0000000000  0.0000000000
  8936.0010000000  2947.0269264522  7879.2620392897  0.0000000000  0.0000000000
  8873.5010000000  2926.3095316073  7837.7840297326  0.0000000000  0.0000000000
  8811.0010000000  2905.5925075845  7796.2331179856  0.0000000000  0.0000000000
  8748.5010000000  2884.8758732408  7754.6086879968  0.0000000000  0.0000000000
  8686.0010000000  2864.1596183794  7712.9100548725  0.0000000000  0.0000000000
  8623.5010000000  2843.4437555347  7671.1365686215  0.0000000000  0.0000000000
  8561.0010000000  2822.7282882635  7629.2875501998  0.0000000000  0.0000000000
  8498.5010000000  2802.0132166633  7587.3623022600  0.0000000000  0.0000000000
  8436.0010000000  2781.2985472398  7545.3601288422  0.0000000000  0.0000000000
  8373.5010000000  2760.5842890588  7503.2803273890  0.0000000000  0.0000000000
  8311.0010000000  2739.8704411545  7461.1221628555  0.0000000000  0.0000000000
  8248.5010000000  2719.1570069243  7418.8848965990  0.0000000000  0.0000000000
  8186.0010000000  2698.4439992794  7376.5677966863  0.0000000000  0.0000000000
  8123.5010000000  2677.7314150429  7334.1700853087  0.0000000000  0.0000000000
  8061.0010000000  2657.0192624152  7291.6909945187  0.0000000000  0.0000000000
  7998.5010000000  2636.3075443214  7249.1297318637  0.0000000000  0.0000000000
  7936.0010000000  2615.5962681406  7206.4854999828  0.0000000000  0.0000000000
  7873.5010000000  2594.8854380537  7163.7574805313  0.0000000000  0.0000000000
  7811.0010000000  2574.1750646750  7120.9448536723  0.0000000000  0.0000000000


==> anc/s83s_18/s83s_18-eos1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1616053118     6.4137405969  0.0000000000  0.1812679037
     0.9990000000     0.1612320573     6.4027054216  0.0000000000  0.1812096575
     0.9970000000     0.1608590797     6.3916667073  0.0000000000  0.1811513541
     0.9950000000     0.1604863796     6.3806244414  0.0000000000  0.1810929933
     0.9930000000     0.1601139578     6.3695786110  0.0000000000  0.1810345752
     0.9910000000     0.1597418156     6.3585292174  0.0000000000  0.1809760995
     0.9890000000     0.1593699537     6.3474762477  0.0000000000  0.1809175663
     0.9870000000     0.1589983732     6.3364196958  0.0000000000  0.1808589753
     0.9850000000     0.1586270753     6.3253595627  0.0000000000  0.1808003267
     0.9830000000     0.1582560609     6.3142958422  0.0000000000  0.1807416203
     0.9810000000     0.1578853310     6.3032285212  0.0000000000  0.1806828560
     0.9790000000     0.1575148868     6.2921576002  0.0000000000  0.1806240338
     0.9770000000     0.1571447292     6.2810830729  0.0000000000  0.1805651536
     0.9750000000     0.1567748591     6.2700049257  0.0000000000  0.1805062152
     0.9730000000     0.1564052779     6.2589231661  0.0000000000  0.1804472188
     0.9710000000     0.1560359866     6.2478377804  0.0000000000  0.1803881641
     0.9690000000     0.1556669861     6.2367487618  0.0000000000  0.1803290511
     0.9670000000     0.1552982774     6.2256561035  0.0000000000  0.1802698798
     0.9650000000     0.1549298619     6.2145598054  0.0000000000  0.1802106500
     0.9630000000     0.1545617403     6.2034598536  0.0000000000  0.1801513617
     0.9610000000     0.1541939140     6.1923562479  0.0000000000  0.1800920148
     0.9590000000     0.1538263840     6.1812489811  0.0000000000  0.1800326094
     0.9570000000     0.1534591516     6.1701380529  0.0000000000  0.1799731452
     0.9550000000     0.1530922174     6.1590234418  0.0000000000  0.1799136222
     0.9530000000     0.1527255831     6.1479051613  0.0000000000  0.1798540404
     0.9510000000     0.1523592494     6.1367831898  0.0000000000  0.1797943997
     0.9490000000     0.1519932173     6.1256575198  0.0000000000  0.1797347000
     0.9470000000     0.1516274884     6.1145281571  0.0000000000  0.1796749413
     0.9450000000     0.1512620638     6.1033950941  0.0000000000  0.1796151235
     0.9430000000     0.1508969445     6.0922583227  0.0000000000  0.1795552465
     0.9410000000     0.1505321314     6.0811178278  0.0000000000  0.1794953103
     0.9390000000     0.1501676260     6.0699736153  0.0000000000  0.1794353148
     0.9370000000     0.1498034292     6.0588256699  0.0000000000  0.1793752599
     0.9350000000     0.1494395424     6.0476739901  0.0000000000  0.1793151456
     0.9330000000     0.1490759665     6.0365185675  0.0000000000  0.1792549718
     0.9310000000     0.1487127033     6.0253594074  0.0000000000  0.1791947385
     0.9290000000     0.1483497533     6.0141964874  0.0000000000  0.1791344456
     0.9270000000     0.1479871178     6.0030298055  0.0000000000  0.1790740930
     0.9250000000     0.1476247985     5.9918593668  0.0000000000  0.1790136807
     0.9230000000     0.1472627960     5.9806851484  0.0000000000  0.1789532086
     0.9210000000     0.1469011116     5.9695071485  0.0000000000  0.1788926766
     0.9190000000     0.1465397470     5.9583253714  0.0000000000  0.1788320847
     0.9170000000     0.1461787027     5.9471397944  0.0000000000  0.1787714329
     0.9150000000     0.1458179804     5.9359504218  0.0000000000  0.1787107210
     0.9130000000     0.1454575814     5.9247572511  0.0000000000  0.1786499491
     0.9110000000     0.1450975069     5.9135602728  0.0000000000  0.1785891170
     0.9090000000     0.1447377575     5.9023594638  0.0000000000  0.1785282247
     0.9070000000     0.1443783352     5.8911548416  0.0000000000  0.1784672722
     0.9050000000     0.1440192413     5.8799463966  0.0000000000  0.1784062594
     0.9030000000     0.1436604764     5.8687341052  0.0000000000  0.1783451861
     0.9010000000     0.1433020422     5.8575179712  0.0000000000  0.1782840525
     0.8990000000     0.1429439401     5.8462979983  0.0000000000  0.1782228584
     0.8970000000     0.1425861709     5.8350741627  0.0000000000  0.1781616038
     0.8950000000     0.1422287363     5.8238464680  0.0000000000  0.1781002885
     0.8930000000     0.1418716374     5.8126149038  0.0000000000  0.1780389127
     0.8910000000     0.1415148755     5.8013794666  0.0000000000  0.1779774761
     0.8890000000     0.1411584519     5.7901401462  0.0000000000  0.1779159788
     0.8870000000     0.1408023679     5.7788969387  0.0000000000  0.1778544207
     0.8850000000     0.1404466249     5.7676498405  0.0000000000  0.1777928017
     0.8830000000     0.1400912241     5.7563988409  0.0000000000  0.1777311219
     0.8810000000     0.1397361669     5.7451439361  0.0000000000  0.1776693811
     0.8790000000     0.1393814545     5.7338851153  0.0000000000  0.1776075793
     0.8770000000     0.1390270880     5.7226223676  0.0000000000  0.1775457163
     0.8750000000     0.1386730694     5.7113557027  0.0000000000  0.1774837924
     0.8730000000     0.1383193993     5.7000850959  0.0000000000  0.1774218072
     0.8710000000     0.1379660797     5.6888105567  0.0000000000  0.1773597608
     0.8690000000     0.1376131114     5.6775320672  0.0000000000  0.1772976532
     0.8670000000     0.1372604960     5.6662496232  0.0000000000  0.1772354843
     0.8650000000     0.1369082347     5.6549632202  0.0000000000  0.1771732540
     0.8630000000     0.1365563292     5.6436728538  0.0000000000  0.1771109623
     0.8610000000     0.1362047802     5.6323785062  0.0000000000  0.1770486091
     0.8590000000     0.1358535896     5.6210801796  0.0000000000  0.1769861944
     0.8570000000     0.1355027587     5.6097778694  0.0000000000  0.1769237181
     0.8550000000     0.1351522888     5.5984715645  0.0000000000  0.1768611802
     0.8530000000     0.1348021812     5.5871612602  0.0000000000  0.1767985807
     0.8510000000     0.1344524372     5.5758469452  0.0000000000  0.1767359195
     0.8490000000     0.1341030585     5.5645286217  0.0000000000  0.1766731965
     0.8470000000     0.1337540461     5.5532062717  0.0000000000  0.1766104117
     0.8450000000     0.1334054016     5.5418798972  0.0000000000  0.1765475650
     0.8430000000     0.1330571264     5.5305494870  0.0000000000  0.1764846565
     0.8410000000     0.1327092217     5.5192150364  0.0000000000  0.1764216860
     0.8390000000     0.1323616889     5.5078765343  0.0000000000  0.1763586534
     0.8370000000     0.1320145297     5.4965339828  0.0000000000  0.1762955588
     0.8350000000     0.1316677450     5.4851873639  0.0000000000  0.1762324021
     0.8330000000     0.1313213366     5.4738366799  0.0000000000  0.1761691833
     0.8310000000     0.1309753055     5.4624819131  0.0000000000  0.1761059022
     0.8290000000     0.1306296534     5.4511230657  0.0000000000  0.1760425588
     0.8270000000     0.1302843818     5.4397601334  0.0000000000  0.1759791532
     0.8250000000     0.1299394919     5.4283931054  0.0000000000  0.1759156852
     0.8230000000     0.1295949848     5.4170219640  0.0000000000  0.1758521547
     0.8210000000     0.1292508624     5.4056467187  0.0000000000  0.1757885618
     0.8190000000     0.1289071257     5.3942673520  0.0000000000  0.1757249064
     0.8170000000     0.1285637763     5.3828838602  0.0000000000  0.1756611884
     0.8150000000     0.1282208158     5.3714962462  0.0000000000  0.1755974077
     0.8130000000     0.1278782451     5.3601044863  0.0000000000  0.1755335644
     0.8110000000     0.1275360658     5.3487085772  0.0000000000  0.1754696583
     0.8090000000     0.1271942793     5.3373085154  0.0000000000  0.1754056893
     0.8070000000     0.1268528871     5.3259042979  0.0000000000  0.1753416575
     0.8050000000     0.1265118903     5.3144959084  0.0000000000  0.1752775628
     0.8030000000     0.1261712904     5.3030833440  0.0000000000  0.1752134051
     0.8010000000     0.1258310890     5.2916666023  0.0000000000  0.1751491843
     0.7990000000     0.1254912871     5.2802456676  0.0000000000  0.1750849004
     0.7970000000     0.1251518863     5.2688205376  0.0000000000  0.1750205533
     0.7950000000     0.1248128879     5.2573912040  0.0000000000  0.1749561430
     0.7930000000     0.1244742934     5.2459576651  0.0000000000  0.1748916693
     0.7910000000     0.1241361039     5.2345199062  0.0000000000  0.1748271323
     0.7890000000     0.1237983208     5.2230779198  0.0000000000  0.1747625318
     0.7870000000     0.1234609456     5.2116317050  0.0000000000  0.1746978677
     0.7850000000     0.1231239793     5.2001812416  0.0000000000  0.1746331400
     0.7830000000     0.1227874236     5.1887265361  0.0000000000  0.1745683487
     0.7810000000     0.1224512796     5.1772675756  0.0000000000  0.1745034935
     0.7790000000     0.1221155489     5.1658043608  0.0000000000  0.1744385746
     0.7770000000     0.1217802325     5.1543368729  0.0000000000  0.1743735916
     0.7750000000     0.1214453315     5.1428651002  0.0000000000  0.1743085446
     0.7730000000     0.1211108477     5.1313890514  0.0000000000  0.1742434336
     0.7710000000     0.1207767821     5.1199087090  0.0000000000  0.1741782583
     0.7690000000     0.1204431360     5.1084240693  0.0000000000  0.1741130187
     0.7670000000     0.1201099108     5.0969351292  0.0000000000  0.1740477147
     0.7650000000     0.1197771073     5.0854418664  0.0000000000  0.1739823462
     0.7630000000     0.1194447272     5.0739442854  0.0000000000  0.1739169131
     0.7610000000     0.1191127716     5.0624423781  0.0000000000  0.1738514152
     0.7590000000     0.1187812415     5.0509361306  0.0000000000  0.1737858526
     0.7570000000     0.1184501383     5.0394255428  0.0000000000  0.1737202249
     0.7550000000     0.1181194629     5.0279105954  0.0000000000  0.1736545322
     0.7530000000     0.1177892169     5.0163912963  0.0000000000  0.1735887743
     0.7510000000     0.1174594013     5.0048676342  0.0000000000  0.1735229511
     0.7490000000     0.1171300169     4.9933395923  0.0000000000  0.1734570624
     0.7470000000     0.1168010651     4.9818071675  0.0000000000  0.1733911081
     0.7450000000     0.1164725469     4.9702703513  0.0000000000  0.1733250881
     0.7430000000     0.1161444634     4.9587291422  0.0000000000  0.1732590022
     0.7410000000     0.1158168157     4.9471835268  0.0000000000  0.1731928502
     0.7390000000     0.1154896048     4.9356334993  0.0000000000  0.1731266321
     0.7370000000     0.1151628316     4.9240790481  0.0000000000  0.1730603475
     0.7350000000     0.1148364972     4.9125201693  0.0000000000  0.1729939965
     0.7330000000     0.1145106027     4.9009568602  0.0000000000  0.1729275787
     0.7310000000     0.1141851487     4.8893890994  0.0000000000  0.1728610940
     0.7290000000     0.1138601362     4.8778168865  0.0000000000  0.1727945422
     0.7270000000     0.1135355662     4.8662402156  0.0000000000  0.1727279232
     0.7250000000     0.1132114395     4.8546590756  0.0000000000  0.1726612366
     0.7230000000     0.1128877571     4.8430734634  0.0000000000  0.1725944823
     0.7210000000     0.1125645195     4.8314833640  0.0000000000  0.1725276601
     0.7190000000     0.1122417276     4.8198887705  0.0000000000  0.1724607697
     0.7170000000     0.1119193823     4.8082896838  0.0000000000  0.1723938110
     0.7150000000     0.1115974839     4.7966860806  0.0000000000  0.1723267836
     0.7130000000     0.1112760334     4.7850779650  0.0000000000  0.1722596872
     0.7110000000     0.1109550313     4.7734653234  0.0000000000  0.1721925218
     0.7090000000     0.1106344782     4.7618481502  0.0000000000  0.1721252868
     0.7070000000     0.1103143747     4.7502264354  0.0000000000  0.1720579821
     0.7050000000     0.1099947213     4.7386001705  0.0000000000  0.1719906074
     0.7030000000     0.1096755185     4.7269693492  0.0000000000  0.1719231624
     0.7010000000     0.1093567665     4.7153339542  0.0000000000  0.1718556467
     0.6990000000     0.1090384661     4.7036939960  0.0000000000  0.1717880600
     0.6970000000     0.1087206173     4.6920494486  0.0000000000  0.1717204019
     0.6950000000     0.1084032207     4.6804003140  0.0000000000  0.1716526722
     0.6930000000     0.1080862762     4.6687465772  0.0000000000  0.1715848704
     0.6910000000     0.1077697841     4.6570882320  0.0000000000  0.1715169961
     0.6890000000     0.1074537446     4.6454252683  0.0000000000  0.1714490490
     0.6870000000     0.1071381579     4.6337576848  0.0000000000  0.1713810286
     0.6850000000     0.1068230236     4.6220854573  0.0000000000  0.1713129345
     0.6830000000     0.1065083423     4.6104085966  0.0000000000  0.1712447663
     0.6810000000     0.1061941133     4.5987270776  0.0000000000  0.1711765234
     0.6790000000     0.1058803369     4.5870409039  0.0000000000  0.1711082054
     0.6770000000     0.1055670127     4.5753500567  0.0000000000  0.1710398118
     0.6750000000     0.1052541403     4.5636545329  0.0000000000  0.1709713422
     0.6730000000     0.1049417195     4.5519543201  0.0000000000  0.1709027958
     0.6710000000     0.1046297498     4.5402494093  0.0000000000  0.1708341722
     0.6690000000     0.1043182308     4.5285397950  0.0000000000  0.1707654709
     0.6670000000     0.1040071620     4.5168254689  0.0000000000  0.1706966912
     0.6650000000     0.1036965424     4.5051064140  0.0000000000  0.1706278324
     0.6630000000     0.1033863715     4.4933826296  0.0000000000  0.1705588939
     0.6610000000     0.1030766487     4.4816541068  0.0000000000  0.1704898752
     0.6590000000     0.1027673727     4.4699208278  0.0000000000  0.1704207754
     0.6570000000     0.1024585425     4.4581827859  0.0000000000  0.1703515938
     0.6550000000     0.1021501573     4.4464399722  0.0000000000  0.1702823297
     0.6530000000     0.1018422158     4.4346923829  0.0000000000  0.1702129823
     0.6510000000     0.1015347166     4.4229399998  0.0000000000  0.1701435508
     0.6490000000     0.1012276584     4.4111828162  0.0000000000  0.1700740344
     0.6470000000     0.1009210397     4.3994208243  0.0000000000  0.1700044322
     0.6450000000     0.1006148590     4.3876540154  0.0000000000  0.1699347433
     0.6430000000     0.1003091144     4.3758823738  0.0000000000  0.1698649668
     0.6410000000     0.1000038042     4.3641058960  0.0000000000  0.1697951016
     0.6390000000     0.0996989263     4.3523245655  0.0000000000  0.1697251469
     0.6370000000     0.0993944788     4.3405383786  0.0000000000  0.1696551015
     0.6350000000     0.0990904594     4.3287473192  0.0000000000  0.1695849643
     0.6330000000     0.0987868656     4.3169513778  0.0000000000  0.1695147343
     0.6310000000     0.0984836951     4.3051505457  0.0000000000  0.1694444102
     0.6290000000     0.0981809451     4.2933448091  0.0000000000  0.1693739909
     0.6270000000     0.0978786129     4.2815341616  0.0000000000  0.1693034751
     0.6250000000     0.0975766957     4.2697185921  0.0000000000  0.1692328615
     0.6230000000     0.0972751903     4.2578980914  0.0000000000  0.1691621488
     0.6210000000     0.0969740933     4.2460726401  0.0000000000  0.1690913355
     0.6190000000     0.0966734013     4.2342422337  0.0000000000  0.1690204202
     0.6170000000     0.0963731108     4.2224068582  0.0000000000  0.1689494014
     0.6150000000     0.0960732178     4.2105665029  0.0000000000  0.1688782775
     0.6130000000     0.0957737184     4.1987211543  0.0000000000  0.1688070468
     0.6110000000     0.0954746084     4.1868708030  0.0000000000  0.1687357078
     0.6090000000     0.0951758834     4.1750154379  0.0000000000  0.1686642586
     0.6070000000     0.0948775388     4.1631550466  0.0000000000  0.1685926974
     0.6050000000     0.0945795697     4.1512896156  0.0000000000  0.1685210223
     0.6030000000     0.0942819709     4.1394191311  0.0000000000  0.1684492314
     0.6010000000     0.0939847372     4.1275435795  0.0000000000  0.1683773226
     0.5990000000     0.0936878632     4.1156629601  0.0000000000  0.1683052938
     0.5970000000     0.0933913427     4.1037772424  0.0000000000  0.1682331427
     0.5950000000     0.0930951697     4.0918864225  0.0000000000  0.1681608672
     0.5930000000     0.0927993381     4.0799904925  0.0000000000  0.1680884648
     0.5910000000     0.0925038409     4.0680894294  0.0000000000  0.1680159330
     0.5890000000     0.0922086710     4.0561832196  0.0000000000  0.1679432693
     0.5870000000     0.0919138213     4.0442718541  0.0000000000  0.1678704710
     0.5850000000     0.0916192843     4.0323553229  0.0000000000  0.1677975353
     0.5830000000     0.0913250516     4.0204335973  0.0000000000  0.1677244593
     0.5810000000     0.0910311153     4.0085066798  0.0000000000  0.1676512401
     0.5790000000     0.0907374662     3.9965745378  0.0000000000  0.1675778744
     0.5770000000     0.0904440954     3.9846371716  0.0000000000  0.1675043590
     0.5750000000     0.0901509935     3.9726945603  0.0000000000  0.1674306906
     0.5730000000     0.0898581503     3.9607466877  0.0000000000  0.1673568655
     0.5710000000     0.0895655552     3.9487935308  0.0000000000  0.1672828801
     0.5690000000     0.0892731977     3.9368350854  0.0000000000  0.1672087306
     0.5670000000     0.0889810662     3.9248713307  0.0000000000  0.1671344130
     0.5650000000     0.0886891489     3.9129022494  0.0000000000  0.1670599231
     0.5630000000     0.0883974332     3.9009278223  0.0000000000  0.1669852566
     0.5610000000     0.0881059060     3.8889480303  0.0000000000  0.1669104088
     0.5590000000     0.0878145538     3.8769628616  0.0000000000  0.1668353752
     0.5570000000     0.0875233624     3.8649722957  0.0000000000  0.1667601507
     0.5550000000     0.0872323168     3.8529763108  0.0000000000  0.1666847302
     0.5530000000     0.0869414013     3.8409748919  0.0000000000  0.1666091083
     0.5510000000     0.0866505996     3.8289680150  0.0000000000  0.1665332793
     0.5490000000     0.0863598946     3.8169556607  0.0000000000  0.1664572374
     0.5470000000     0.0860692682     3.8049378111  0.0000000000  0.1663809765
     0.5450000000     0.0857787017     3.7929144401  0.0000000000  0.1663044899
     0.5430000000     0.0854881754     3.7808855337  0.0000000000  0.1662277711
     0.5410000000     0.0851976687     3.7688510694  0.0000000000  0.1661508129
     0.5390000000     0.0849071595     3.7568110134  0.0000000000  0.1660736079
     0.5370000000     0.0846166242     3.7447653536  0.0000000000  0.1659961481
     0.5350000000     0.0843260457     3.7327140614  0.0000000000  0.1659184270
     0.5330000000     0.0840354193     3.7206571131  0.0000000000  0.1658404417
     0.5310000000     0.0837447444     3.7085944841  0.0000000000  0.1657621902
     0.5290000000     0.0834540207     3.6965261496  0.0000000000  0.1656836705
     0.5270000000     0.0831632480     3.6844520845  0.0000000000  0.1656048807
     0.5250000000     0.0828724259     3.6723722637  0.0000000000  0.1655258188
     0.5230000000     0.0825815539     3.6602866617  0.0000000000  0.1654464827
     0.5210000000     0.0822906318     3.6481952529  0.0000000000  0.1653668704
     0.5190000000     0.0819996592     3.6360980113  0.0000000000  0.1652869799
     0.5170000000     0.0817086356     3.6239949109  0.0000000000  0.1652068091
     0.5150000000     0.0814175609     3.6118859255  0.0000000000  0.1651263559
     0.5130000000     0.0811264344     3.5997710284  0.0000000000  0.1650456181
     0.5110000000     0.0808352560     3.5876501929  0.0000000000  0.1649645936
     0.5090000000     0.0805440252     3.5755233920  0.0000000000  0.1648832802
     0.5070000000     0.0802527416     3.5633905985  0.0000000000  0.1648016756
     0.5050000000     0.0799614049     3.5512517850  0.0000000000  0.1647197778
     0.5030000000     0.0796700145     3.5391069237  0.0000000000  0.1646375843
     0.5010000000     0.0793785703     3.5269559868  0.0000000000  0.1645550929
     0.4990000000     0.0790870716     3.5147989460  0.0000000000  0.1644723014
     0.4970000000     0.0787955182     3.5026357729  0.0000000000  0.1643892073
     0.4950000000     0.0785039096     3.4904664388  0.0000000000  0.1643058083
     0.4930000000     0.0782122455     3.4782909148  0.0000000000  0.1642221020
     0.4910000000     0.0779205253     3.4661091717  0.0000000000  0.1641380860
     0.4890000000     0.0776287487     3.4539211801  0.0000000000  0.1640537578
     0.4870000000     0.0773369152     3.4417269103  0.0000000000  0.1639691149
     0.4850000000     0.0770450244     3.4295263321  0.0000000000  0.1638841548
     0.4830000000     0.0767530759     3.4173194155  0.0000000000  0.1637988750
     0.4810000000     0.0764610693     3.4051061298  0.0000000000  0.1637132729
     0.4790000000     0.0761690040     3.3928864443  0.0000000000  0.1636273459
     0.4770000000     0.0758768796     3.3806603279  0.0000000000  0.1635410914
     0.4750000000     0.0755846958     3.3684277491  0.0000000000  0.1634545066
     0.4730000000     0.0752924519     3.3561886764  0.0000000000  0.1633675889
     0.4710000000     0.0750001476     3.3439430777  0.0000000000  0.1632803355
     0.4690000000     0.0747077824     3.3316909208  0.0000000000  0.1631927436
     0.4670000000     0.0744153557     3.3194321731  0.0000000000  0.1631048105
     0.4650000000     0.0741228672     3.3071668018  0.0000000000  0.1630165333
     0.4630000000     0.0738303163     3.2948947736  0.0000000000  0.1629279091
     0.4610000000     0.0735377026     3.2826160552  0.0000000000  0.1628389350
     0.4590000000     0.0732450255     3.2703306125  0.0000000000  0.1627496081
     0.4570000000     0.0729522846     3.2580384117  0.0000000000  0.1626599253
     0.4550000000     0.0726594793     3.2457394180  0.0000000000  0.1625698835
     0.4530000000     0.0723666091     3.2334335968  0.0000000000  0.1624794799
     0.4510000000     0.0720736735     3.2211209129  0.0000000000  0.1623887111
     0.4490000000     0.0717806720     3.2088013309  0.0000000000  0.1622975741
     0.4470000000     0.0714876040     3.1964748148  0.0000000000  0.1622060657
     0.4450000000     0.0711944690     3.1841413286  0.0000000000  0.1621141827
     0.4430000000     0.0709012665     3.1718008356  0.0000000000  0.1620219216
     0.4410000000     0.0706079959     3.1594532990  0.0000000000  0.1619292793
     0.4390000000     0.0703146566     3.1470986815  0.0000000000  0.1618362524
     0.4370000000     0.0700212481     3.1347369455  0.0000000000  0.1617428374
     0.4350000000     0.0697277699     3.1223680529  0.0000000000  0.1616490309
     0.4330000000     0.0694342212     3.1099919653  0.0000000000  0.1615548293
     0.4310000000     0.0691406017     3.0976086439  0.0000000000  0.1614602292
     0.4290000000     0.0688469105     3.0852180496  0.0000000000  0.1613652269
     0.4270000000     0.0685531473     3.0728201426  0.0000000000  0.1612698187
     0.4250000000     0.0682593113     3.0604148832  0.0000000000  0.1611740009
     0.4230000000     0.0679654020     3.0480022307  0.0000000000  0.1610777699
     0.4210000000     0.0676714187     3.0355821443  0.0000000000  0.1609811217
     0.4190000000     0.0673773608     3.0231545829  0.0000000000  0.1608840525
     0.4170000000     0.0670832276     3.0107195046  0.0000000000  0.1607865584
     0.4150000000     0.0667890186     2.9982768673  0.0000000000  0.1606886355
     0.4130000000     0.0664947330     2.9858266286  0.0000000000  0.1605902796
     0.4110000000     0.0662003703     2.9733687452  0.0000000000  0.1604914866
     0.4090000000     0.0659059297     2.9609031737  0.0000000000  0.1603922526
     0.4070000000     0.0656114106     2.9484298701  0.0000000000  0.1602925731
     0.4050000000     0.0653168123     2.9359487900  0.0000000000  0.1601924440
     0.4030000000     0.0650221341     2.9234598884  0.0000000000  0.1600918610
     0.4010000000     0.0647273753     2.9109631198  0.0000000000  0.1599908195
     0.3990000000     0.0644325351     2.8984584385  0.0000000000  0.1598893153
     0.3970000000     0.0641376130     2.8859457979  0.0000000000  0.1597873436
     0.3950000000     0.0638426080     2.8734251511  0.0000000000  0.1596849000
     0.3930000000     0.0635475196     2.8608964505  0.0000000000  0.1595819798
     0.3910000000     0.0632523469     2.8483596483  0.0000000000  0.1594785782
     0.3890000000     0.0629570893     2.8358146958  0.0000000000  0.1593746904
     0.3870000000     0.0626617458     2.8232615439  0.0000000000  0.1592703116
     0.3850000000     0.0623663159     2.8107001431  0.0000000000  0.1591654367
     0.3830000000     0.0620707986     2.7981304429  0.0000000000  0.1590600608
     0.3810000000     0.0617751931     2.7855523927  0.0000000000  0.1589541788
     0.3790000000     0.0614794988     2.7729659411  0.0000000000  0.1588477854
     0.3770000000     0.0611837147     2.7603710360  0.0000000000  0.1587408754
     0.3750000000     0.0608878400     2.7477676248  0.0000000000  0.1586334434
     0.3730000000     0.0605918739     2.7351556543  0.0000000000  0.1585254840
     0.3710000000     0.0602958155     2.7225350707  0.0000000000  0.1584169916
     0.3690000000     0.0599996640     2.7099058194  0.0000000000  0.1583079607
     0.3670000000     0.0597034184     2.6972678453  0.0000000000  0.1581983855
     0.3650000000     0.0594070780     2.6846210927  0.0000000000  0.1580882602
     0.3630000000     0.0591106418     2.6719655049  0.0000000000  0.1579775790
     0.3610000000     0.0588141088     2.6593010248  0.0000000000  0.1578663359
     0.3590000000     0.0585174783     2.6466275946  0.0000000000  0.1577545247
     0.3570000000     0.0582207491     2.6339451557  0.0000000000  0.1576421393
     0.3550000000     0.0579239204     2.6212536487  0.0000000000  0.1575291733
     0.3530000000     0.0576269913     2.6085530135  0.0000000000  0.1574156205
     0.3510000000     0.0573299606     2.5958431895  0.0000000000  0.1573014742
     0.3490000000     0.0570328275     2.5831241149  0.0000000000  0.1571867279
     0.3470000000     0.0567355910     2.5703957275  0.0000000000  0.1570713749
     0.3450000000     0.0564382499     2.5576579642  0.0000000000  0.1569554082
     0.3430000000     0.0561408034     2.5449107608  0.0000000000  0.1568388210
     0.3410000000     0.0558432502     2.5321540527  0.0000000000  0.1567216061
     0.3390000000     0.0555455894     2.5193877743  0.0000000000  0.1566037564
     0.3370000000     0.0552478199     2.5066118590  0.0000000000  0.1564852645
     0.3350000000     0.0549499406     2.4938262396  0.0000000000  0.1563661230
     0.3330000000     0.0546519503     2.4810308477  0.0000000000  0.1562463242
     0.3310000000     0.0543538479     2.4682256142  0.0000000000  0.1561258605
     0.3290000000     0.0540556323     2.4554104691  0.0000000000  0.1560047239
     0.3270000000     0.0537573024     2.4425853412  0.0000000000  0.1558829065
     0.3250000000     0.0534588568     2.4297501587  0.0000000000  0.1557604001
     0.3230000000     0.0531602945     2.4169048486  0.0000000000  0.1556371964
     0.3210000000     0.0528616142     2.4040493369  0.0000000000  0.1555132869
     0.3190000000     0.0525628147     2.3911835487  0.0000000000  0.1553886630
     0.3170000000     0.0522638946     2.3783074078  0.0000000000  0.1552633160
     0.3150000000     0.0519648528     2.3654208372  0.0000000000  0.1551372369
     0.3130000000     0.0516656879     2.3525237588  0.0000000000  0.1550104166
     0.3110000000     0.0513663986     2.3396160932  0.0000000000  0.1548828458
     0.3090000000     0.0510669836     2.3266977601  0.0000000000  0.1547545151
     0.3070000000     0.0507674414     2.3137686779  0.0000000000  0.1546254147
     0.3050000000     0.0504677708     2.3008287638  0.0000000000  0.1544955350
     0.3030000000     0.0501679703     2.2878779339  0.0000000000  0.1543648658
     0.3010000000     0.0498680384     2.2749161031  0.0000000000  0.1542333970
     0.2990000000     0.0495679738     2.2619431848  0.0000000000  0.1541011181
     0.2970000000     0.0492677749     2.2489590913  0.0000000000  0.1539680184
     0.2950000000     0.0489674402     2.2359637337  0.0000000000  0.1538340873
     0.2930000000     0.0486669682     2.2229570216  0.0000000000  0.1536993135
     0.2910000000     0.0483663574     2.2099388633  0.0000000000  0.1535636858
     0.2890000000     0.0480656061     2.1969091655  0.0000000000  0.1534271928
     0.2870000000     0.0477647128     2.1838678338  0.0000000000  0.1532898226
     0.2850000000     0.0474636758     2.1708147721  0.0000000000  0.1531515632
     0.2830000000     0.0471624934     2.1577498829  0.0000000000  0.1530124024
     0.2810000000     0.0468611640     2.1446730672  0.0000000000  0.1528723277
     0.2790000000     0.0465596859     2.1315842242  0.0000000000  0.1527313264
     0.2770000000     0.0462580572     2.1184832518  0.0000000000  0.1525893853
     0.2750000000     0.0459562762     2.1053700462  0.0000000000  0.1524464912
     0.2730000000     0.0456543410     2.0922445017  0.0000000000  0.1523026304
     0.2710000000     0.0453522499     2.0791065111  0.0000000000  0.1521577890
     0.2690000000     0.0450500009     2.0659559653  0.0000000000  0.1520119529
     0.2670000000     0.0447475922     2.0527927537  0.0000000000  0.1518651075
     0.2650000000     0.0444450217     2.0396167634  0.0000000000  0.1517172379
     0.2630000000     0.0441422874     2.0264278798  0.0000000000  0.1515683289
     0.2610000000     0.0438393874     2.0132259866  0.0000000000  0.1514183650
     0.2590000000     0.0435363195     2.0000109652  0.0000000000  0.1512673304
     0.2570000000     0.0432330818     1.9867826951  0.0000000000  0.1511152088
     0.2550000000     0.0429296719     1.9735410536  0.0000000000  0.1509619834
     0.2530000000     0.0426260877     1.9602859160  0.0000000000  0.1508076374
     0.2510000000     0.0423223271     1.9470171554  0.0000000000  0.1506521533
     0.2490000000     0.0420183876     1.9337346425  0.0000000000  0.1504955133
     0.2470000000     0.0417142671     1.9204382458  0.0000000000  0.1503376990
     0.2450000000     0.0414099630     1.9071278314  0.0000000000  0.1501786919
     0.2430000000     0.0411054731     1.8938032630  0.0000000000  0.1500184727
     0.2410000000     0.0408007949     1.8804644017  0.0000000000  0.1498570218
     0.2390000000     0.0404959258     1.8671111062  0.0000000000  0.1496943191
     0.2370000000     0.0401908633     1.8537432324  0.0000000000  0.1495303440
     0.2350000000     0.0398856047     1.8403606336  0.0000000000  0.1493650753
     0.2330000000     0.0395801474     1.8269631602  0.0000000000  0.1491984914
     0.2310000000     0.0392744887     1.8135506598  0.0000000000  0.1490305701
     0.2290000000     0.0389686258     1.8001229771  0.0000000000  0.1488612885
     0.2270000000     0.0386625558     1.7866799538  0.0000000000  0.1486906232
     0.2250000000     0.0383562759     1.7732214282  0.0000000000  0.1485185503
     0.2230000000     0.0380497830     1.7597472358  0.0000000000  0.1483450450
     0.2210000000     0.0377430741     1.7462572086  0.0000000000  0.1481700822
     0.2190000000     0.0374361462     1.7327511751  0.0000000000  0.1479936357
     0.2170000000     0.0371289960     1.7192289604  0.0000000000  0.1478156789
     0.2150000000     0.0368216203     1.7056903862  0.0000000000  0.1476361843
     0.2130000000     0.0365140159     1.6921352702  0.0000000000  0.1474551238
     0.2110000000     0.0362061792     1.6785634263  0.0000000000  0.1472724684
     0.2090000000     0.0358981070     1.6649746647  0.0000000000  0.1470881883
     0.2070000000     0.0355897955     1.6513687912  0.0000000000  0.1469022527
     0.2050000000     0.0352812412     1.6377456077  0.0000000000  0.1467146302
     0.2030000000     0.0349724404     1.6241049117  0.0000000000  0.1465252882
     0.2010000000     0.0346633892     1.6104464960  0.0000000000  0.1463341935
     0.1990000000     0.0343540838     1.5967701491  0.0000000000  0.1461413115
     0.1970000000     0.0340445202     1.5830756547  0.0000000000  0.1459466068
     0.1950000000     0.0337346942     1.5693627913  0.0000000000  0.1457500429
     0.1930000000     0.0334246018     1.5556313326  0.0000000000  0.1455515822
     0.1910000000     0.0331142385     1.5418810470  0.0000000000  0.1453511857
     0.1890000000     0.0328036001     1.5281116974  0.0000000000  0.1451488137
     0.1870000000     0.0324926819     1.5143230410  0.0000000000  0.1449444246
     0.1850000000     0.0321814794     1.5005148294  0.0000000000  0.1447379760
     0.1830000000     0.0318699878     1.4866868080  0.0000000000  0.1445294238
     0.1810000000     0.0315582023     1.4728387161  0.0000000000  0.1443187227
     0.1790000000     0.0312461178     1.4589702863  0.0000000000  0.1441058256
     0.1770000000     0.0309337291     1.4450812448  0.0000000000  0.1438906842
     0.1750000000     0.0306210311     1.4311713106  0.0000000000  0.1436732483
     0.1730000000     0.0303080183     1.4172401956  0.0000000000  0.1434534660
     0.1710000000     0.0299946852     1.4032876043  0.0000000000  0.1432312838
     0.1690000000     0.0296810259     1.3893132333  0.0000000000  0.1430066460
     0.1670000000     0.0293670346     1.3753167711  0.0000000000  0.1427794954
     0.1650000000     0.0290527053     1.3612978981  0.0000000000  0.1425497722
     0.1630000000     0.0287380318     1.3472562856  0.0000000000  0.1423174148
     0.1610000000     0.0284230076     1.3331915961  0.0000000000  0.1420823593
     0.1590000000     0.0281076260     1.3191034827  0.0000000000  0.1418445394
     0.1570000000     0.0277918805     1.3049915884  0.0000000000  0.1416038862
     0.1550000000     0.0274757638     1.2908555462  0.0000000000  0.1413603282
     0.1530000000     0.0271592688     1.2766949785  0.0000000000  0.1411137913
     0.1510000000     0.0268423882     1.2625094975  0.0000000000  0.1408641983
     0.1490000000     0.0265251141     1.2482987006  0.0000000000  0.1406114690
     0.1470000000     0.0262074387     1.2340621764  0.0000000000  0.1403555202
     0.1450000000     0.0258893538     1.2197994996  0.0000000000  0.1400962649
     0.1430000000     0.0255708510     1.2055102319  0.0000000000  0.1398336128
     0.1410000000     0.0252519215     1.1911939210  0.0000000000  0.1395674697
     0.1390000000     0.0249325565     1.1768501003  0.0000000000  0.1392977376
     0.1370000000     0.0246127465     1.1624782879  0.0000000000  0.1390243139
     0.1350000000     0.0242924819     1.1480779861  0.0000000000  0.1387470919
     0.1330000000     0.0239717528     1.1336486806  0.0000000000  0.1384659600
     0.1310000000     0.0236505489     1.1191898395  0.0000000000  0.1381808014
     0.1290000000     0.0233288595     1.1047009127  0.0000000000  0.1378914942
     0.1270000000     0.0230066736     1.0901813308  0.0000000000  0.1375979109
     0.1250000000     0.0226839797     1.0756305040  0.0000000000  0.1372999177
     0.1230000000     0.0223607658     1.0610478213  0.0000000000  0.1369973746
     0.1210000000     0.0220370198     1.0464326492  0.0000000000  0.1366901347
     0.1190000000     0.0217127286     1.0317843306  0.0000000000  0.1363780438
     0.1170000000     0.0213878792     1.0171021832  0.0000000000  0.1360609400
     0.1150000000     0.0210624575     1.0023854984  0.0000000000  0.1357386532
     0.1130000000     0.0207364493     0.9876335398  0.0000000000  0.1354110041
     0.1110000000     0.0204098395     0.9728455413  0.0000000000  0.1350778042
     0.1090000000     0.0200826127     0.9580207056  0.0000000000  0.1347388547
     0.1070000000     0.0197547524     0.9431582022  0.0000000000  0.1343939459
     0.1050000000     0.0194262419     0.9282571656  0.0000000000  0.1340428563
     0.1030000000     0.0190970633     0.9133166925  0.0000000000  0.1336853518
     0.1010000000     0.0187671983     0.8983358401  0.0000000000  0.1333211845
     0.0990000000     0.0184366276     0.8833136231  0.0000000000  0.1329500921
     0.0970000000     0.0181053309     0.8682490110  0.0000000000  0.1325717962
     0.0950000000     0.0177732873     0.8531409251  0.0000000000  0.1321860011
     0.0930000000     0.0174404745     0.8379882350  0.0000000000  0.1317923927
     0.0910000000     0.0171068694     0.8227897549  0.0000000000  0.1313906362
     0.0890000000     0.0167724476     0.8075442400  0.0000000000  0.1309803753
     0.0870000000     0.0164371836     0.7922503816  0.0000000000  0.1305612291
     0.0850000000     0.0161010505     0.7769068027  0.0000000000  0.1301327909
     0.0830000000     0.0157640200     0.7615120522  0.0000000000  0.1296946250
     0.0810000000     0.0154260624     0.7460645996  0.0000000000  0.1292462642
     0.0790000000     0.0150871461     0.7305628282  0.0000000000  0.1287872069
     0.0770000000     0.0147472380     0.7150050278  0.0000000000  0.1283169131
     0.0750000000     0.0144063031     0.6993893870  0.0000000000  0.1278348009
     0.0730000000     0.0140643041     0.6837139840  0.0000000000  0.1273402418
     0.0710000000     0.0137212017     0.6679767770  0.0000000000  0.1268325556
     0.0690000000     0.0133769541     0.6521755924  0.0000000000  0.1263110044
     0.0670000000     0.0130315170     0.6363081129  0.0000000000  0.1257747864
     0.0650000000     0.0126848429     0.6203718629  0.0000000000  0.1252230276
     0.0630000000     0.0123368816     0.6043641923  0.0000000000  0.1246547737
     0.0610000000     0.0119875792     0.5882822587  0.0000000000  0.1240689789
     0.0590000000     0.0116368780     0.5721230060  0.0000000000  0.1234644949
     0.0570000000     0.0112847163     0.5558831407  0.0000000000  0.1228400563
     0.0550000000     0.0109310278     0.5395591045  0.0000000000  0.1221942642
     0.0530000000     0.0105757411     0.5231470420  0.0000000000  0.1215255673
     0.0510000000     0.0102187792     0.5066427640  0.0000000000  0.1208322382
     0.0490000000     0.0098600588     0.4900417040  0.0000000000  0.1201123461
     0.0470000000     0.0094994896     0.4733388668  0.0000000000  0.1193637235
     0.0450000000     0.0091369736     0.4565287690  0.0000000000  0.1185839258
     0.0430000000     0.0087724039     0.4396053661  0.0000000000  0.1177701818
     0.0410000000     0.0084056634     0.4225619663  0.0000000000  0.1169193334
     0.0390000000     0.0080366239     0.4053911260  0.0000000000  0.1160277592
     0.0370000000     0.0076651443     0.3880845218  0.0000000000  0.1150912798
     0.0350000000     0.0072910683     0.3706327922  0.0000000000  0.1141050366
     0.0330000000     0.0069142229     0.3530253411  0.0000000000  0.1130633365
     0.0310000000     0.0065344150     0.3352500890  0.0000000000  0.1119594481
     0.0290000000     0.0061514282     0.3172931550  0.0000000000  0.1107853340
     0.0270000000     0.0057650189     0.2991384433  0.0000000000  0.1095312877
     0.0250000000     0.0053749113     0.2807670981  0.0000000000  0.1081854374
     0.0230000000     0.0049807908     0.2621567675  0.0000000000  0.1067330479
     0.0210000000     0.0045822964     0.2432805903  0.0000000000  0.1051555175
     0.0190000000     0.0041790104     0.2241057646  0.0000000000  0.1034288896
     0.0170000000     0.0037704461     0.2045914579  0.0000000000  0.1015215703
     0.0150000000     0.0033560311     0.1846856470  0.0000000000  0.0993906751
     0.0130000000     0.0029350871     0.1643201137  0.0000000000  0.0969758770
     0.0110000000     0.0025068045     0.1434020604  0.0000000000  0.0941883569
     0.0090000000     0.0020702155     0.1217989903  0.0000000000  0.0908892220
     0.0070000000     0.0016241809     0.0993085814  0.0000000000  0.0868422526
     0.0050000000     0.0011674582     0.0755893484  0.0000000000  0.0815916313
     0.0030000000     0.0006992110     0.0499589712  0.0000000000  0.0740449790
     0.0010000000     0.0002229947     0.0204347619  0.0000000000  0.0598487372


==> anc/s83s_18/s83s_18-eos2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7708125406    46.8386150818  0.0000000000  0.2940268945
    10.9810000000     2.7651129336    46.7705799918  0.0000000000  0.2939051200
    10.9610000000     2.7594141893    46.7025167415  0.0000000000  0.2937831866
    10.9410000000     2.7537163050    46.6344252104  0.0000000000  0.2936610938
    10.9210000000     2.7480192781    46.5663052791  0.0000000000  0.2935388409
    10.9010000000     2.7423231200    46.4981569955  0.0000000000  0.2934164277
    10.8810000000     2.7366278282    46.4299802425  0.0000000000  0.2932938536
    10.8610000000     2.7309334076    46.3617749872  0.0000000000  0.2931711181
    10.8410000000     2.7252398560    46.2935411146  0.0000000000  0.2930482206
    10.8210000000     2.7195471852    46.2252786768  0.0000000000  0.2929251609
    10.8010000000     2.7138553866    46.1569874785  0.0000000000  0.2928019381
    10.7810000000     2.7081644652    46.0886674913  0.0000000000  0.2926785519
    10.7610000000     2.7024744299    46.0203187288  0.0000000000  0.2925550018
    10.7410000000     2.6967852792    45.9519410821  0.0000000000  0.2924312873
    10.7210000000     2.6910970117    45.8835344435  0.0000000000  0.2923074078
    10.7010000000     2.6854096332    45.8150987889  0.0000000000  0.2921833628
    10.6810000000     2.6797231461    45.7466340541  0.0000000000  0.2920591517
    10.6610000000     2.6740375562    45.6781402171  0.0000000000  0.2919347743
    10.6410000000     2.6683528627    45.6096171751  0.0000000000  0.2918102298
    10.6210000000     2.6626690651    45.5410648263  0.0000000000  0.2916855176
    10.6010000000     2.6569861696    45.4724831525  0.0000000000  0.2915606374
    10.5810000000     2.6513041759    45.4038720543  0.0000000000  0.2914355885
    10.5610000000     2.6456230905    45.3352315157  0.0000000000  0.2913103705
    10.5410000000     2.6399429133    45.2665614398  0.0000000000  0.2911849827
    10.5210000000     2.6342636511    45.1978618129  0.0000000000  0.2910594248
    10.5010000000     2.6285852974    45.1291324592  0.0000000000  0.2909336959
    10.4810000000     2.6229078593    45.0603733674  0.0000000000  0.2908077957
    10.4610000000     2.6172313439    44.9915845271  0.0000000000  0.2906817237
    10.4410000000     2.6115557518    44.9227658478  0.0000000000  0.2905554793
    10.4210000000     2.6058810771    44.8539171594  0.0000000000  0.2904290617
    10.4010000000     2.6002073340    44.7850385362  0.0000000000  0.2903024707
    10.3810000000     2.5945345170    44.7161298107  0.0000000000  0.2901757055
    10.3610000000     2.5888626338    44.6471909787  0.0000000000  0.2900487656
    10.3410000000     2.5831916859    44.5782219562  0.0000000000  0.2899216505
    10.3210000000     2.5775216745    44.5092226605  0.0000000000  0.2897943596
    10.3010000000     2.5718526014    44.4401930105  0.0000000000  0.2896668922
    10.2810000000     2.5661844750    44.3711330068  0.0000000000  0.2895392480
    10.2610000000     2.5605172905    44.3020424901  0.0000000000  0.2894114261
    10.2410000000     2.5548510499    44.2329213832  0.0000000000  0.2892834260
    10.2210000000     2.5491857687    44.1637697711  0.0000000000  0.2891552474
    10.2010000000     2.5435214360    44.0945874183  0.0000000000  0.2890268894
    10.1810000000     2.5378580609    44.0253743318  0.0000000000  0.2888983516
    10.1610000000     2.5321956395    43.9561303597  0.0000000000  0.2887696331
    10.1410000000     2.5265341844    43.8868555516  0.0000000000  0.2886407336
    10.1210000000     2.5208736919    43.8175497582  0.0000000000  0.2885116525
    10.1010000000     2.5152141685    43.7482129519  0.0000000000  0.2883823891
    10.0810000000     2.5095556108    43.6788449863  0.0000000000  0.2882529427
    10.0610000000     2.5038980288    43.6094458764  0.0000000000  0.2881233129
    10.0410000000     2.4982414259    43.5400155585  0.0000000000  0.2879934990
    10.0210000000     2.4925857995    43.4705538907  0.0000000000  0.2878635004
    10.0010000000     2.4869311533    43.4010608123  0.0000000000  0.2877333164
     9.9810000000     2.4812774882    43.3315362243  0.0000000000  0.2876029464
     9.9610000000     2.4756248147    43.2619801483  0.0000000000  0.2874723899
     9.9410000000     2.4699731275    43.1923924088  0.0000000000  0.2873416460
     9.9210000000     2.4643224342    43.1227729904  0.0000000000  0.2872107144
     9.9010000000     2.4586727364    43.0531218001  0.0000000000  0.2870795942
     9.8810000000     2.4530240356    42.9834387462  0.0000000000  0.2869482849
     9.8610000000     2.4473763399    42.9137238177  0.0000000000  0.2868167858
     9.8410000000     2.4417296480    42.8439768864  0.0000000000  0.2866850964
     9.8210000000     2.4360839653    42.7741979047  0.0000000000  0.2865532159
     9.8010000000     2.4304392907    42.7043867476  0.0000000000  0.2864211436
     9.7810000000     2.4247956299    42.6345433705  0.0000000000  0.2862888790
     9.7610000000     2.4191529885    42.5646677303  0.0000000000  0.2861564214
     9.7410000000     2.4135113631    42.4947596676  0.0000000000  0.2860237700
     9.7210000000     2.4078707596    42.4248191422  0.0000000000  0.2858909242
     9.7010000000     2.4022311876    42.3548461549  0.0000000000  0.2857578835
     9.6810000000     2.3965926406    42.2848405118  0.0000000000  0.2856246470
     9.6610000000     2.3909551255    42.2148021777  0.0000000000  0.2854912141
     9.6410000000     2.3853186456    42.1447310795  0.0000000000  0.2853575841
     9.6210000000     2.3796832048    42.0746271458  0.0000000000  0.2852237564
     9.6010000000     2.3740488071    42.0044903069  0.0000000000  0.2850897303
     9.5810000000     2.3684154502    41.9343204166  0.0000000000  0.2849555050
     9.5610000000     2.3627831417    41.8641174476  0.0000000000  0.2848210798
     9.5410000000     2.3571518890    41.7938813737  0.0000000000  0.2846864542
     9.5210000000     2.3515216875    41.7236120151  0.0000000000  0.2845516273
     9.5010000000     2.3458925389    41.6533092715  0.0000000000  0.2844165984
     9.4810000000     2.3402644575    41.5829731995  0.0000000000  0.2842813669
     9.4610000000     2.3346374392    41.5126036245  0.0000000000  0.2841459320
     9.4410000000     2.3290114862    41.4422004512  0.0000000000  0.2840102930
     9.4210000000     2.3233866010    41.3717635864  0.0000000000  0.2838744491
     9.4010000000     2.3177627923    41.3012930155  0.0000000000  0.2837383997
     9.3810000000     2.3121400631    41.2307886485  0.0000000000  0.2836021441
     9.3610000000     2.3065184101    41.1602503201  0.0000000000  0.2834656814
     9.3410000000     2.3008978458    41.0896780593  0.0000000000  0.2833290110
     9.3210000000     2.2952783675    41.0190717045  0.0000000000  0.2831921320
     9.3010000000     2.2896599786    40.9484311729  0.0000000000  0.2830550438
     9.2810000000     2.2840426830    40.8777563834  0.0000000000  0.2829177455
     9.2610000000     2.2784264877    40.8070472951  0.0000000000  0.2827802366
     9.2410000000     2.2728113908    40.7363037540  0.0000000000  0.2826425160
     9.2210000000     2.2671974027    40.6655257610  0.0000000000  0.2825045833
     9.2010000000     2.2615845157    40.5947130894  0.0000000000  0.2823664373
     9.1810000000     2.2559727468    40.5238658202  0.0000000000  0.2822280776
     9.1610000000     2.2503620889    40.4529837305  0.0000000000  0.2820895032
     9.1410000000     2.2447525530    40.3820668286  0.0000000000  0.2819507135
     9.1210000000     2.2391441385    40.3111149719  0.0000000000  0.2818117076
     9.1010000000     2.2335368450    40.2401280201  0.0000000000  0.2816724846
     9.0810000000     2.2279306841    40.1691059867  0.0000000000  0.2815330438
     9.0610000000     2.2223256588    40.0980487732  0.0000000000  0.2813933845
     9.0410000000     2.2167217694    40.0269562449  0.0000000000  0.2812535059
     9.0210000000     2.2111190190    39.9558283075  0.0000000000  0.2811134069
     9.0010000000     2.2055174144    39.8846649061  0.0000000000  0.2809730870
     8.9810000000     2.1999169532    39.8134658747  0.0000000000  0.2808325451
     8.9610000000     2.1943176485    39.7422312379  0.0000000000  0.2806917807
     8.9410000000     2.1887194927    39.6709607584  0.0000000000  0.2805507927
     8.9210000000     2.1831225018    39.5996545024  0.0000000000  0.2804095804
     8.9010000000     2.1775266718    39.5283122744  0.0000000000  0.2802681429
     8.8810000000     2.1719320075    39.4569339942  0.0000000000  0.2801264793
     8.8610000000     2.1663385169    39.3855196208  0.0000000000  0.2799845890
     8.8410000000     2.1607461964    39.3140689656  0.0000000000  0.2798424708
     8.8210000000     2.1551550546    39.2425819920  0.0000000000  0.2797001240
     8.8010000000     2.1495650971    39.1710586278  0.0000000000  0.2795575479
     8.7810000000     2.1439763241    39.0994987284  0.0000000000  0.2794147413
     8.7610000000     2.1383887418    39.0279022261  0.0000000000  0.2792717036
     8.7410000000     2.1328023507    38.9562689805  0.0000000000  0.2791284337
     8.7210000000     2.1272171603    38.8845989655  0.0000000000  0.2789849309
     8.7010000000     2.1216331746    38.8128920824  0.0000000000  0.2788411943
     8.6810000000     2.1160503892    38.7411481234  0.0000000000  0.2786972228
     8.6610000000     2.1104688141    38.6693670689  0.0000000000  0.2785530156
     8.6410000000     2.1048884570    38.5975488641  0.0000000000  0.2784085719
     8.6210000000     2.0993093169    38.5256933451  0.0000000000  0.2782638907
     8.6010000000     2.0937313961    38.4538003879  0.0000000000  0.2781189711
     8.5810000000     2.0881547029    38.3818699444  0.0000000000  0.2779738121
     8.5610000000     2.0825792400    38.3099018949  0.0000000000  0.2778284128
     8.5410000000     2.0770050132    38.2378961592  0.0000000000  0.2776827723
     8.5210000000     2.0714320229    38.1658525854  0.0000000000  0.2775368897
     8.5010000000     2.0658602783    38.0937711347  0.0000000000  0.2773907640
     8.4810000000     2.0602897803    38.0216516602  0.0000000000  0.2772443942
     8.4610000000     2.0547205356    37.9494940909  0.0000000000  0.2770977794
     8.4410000000     2.0491525429    37.8772982483  0.0000000000  0.2769509186
     8.4210000000     2.0435858124    37.8050641029  0.0000000000  0.2768038108
     8.4010000000     2.0380203486    37.7327915542  0.0000000000  0.2766564552
     8.3810000000     2.0324561511    37.6604804312  0.0000000000  0.2765088505
     8.3610000000     2.0268932279    37.5881306753  0.0000000000  0.2763609960
     8.3410000000     2.0213315816    37.5157421569  0.0000000000  0.2762128905
     8.3210000000     2.0157712210    37.4433148222  0.0000000000  0.2760645332
     8.3010000000     2.0102121435    37.3708484741  0.0000000000  0.2759159229
     8.2810000000     2.0046543583    37.2983430639  0.0000000000  0.2757670586
     8.2610000000     1.9990978693    37.2257984724  0.0000000000  0.2756179394
     8.2410000000     1.9935426803    37.1532145832  0.0000000000  0.2754685642
     8.2210000000     1.9879887959    37.0805912827  0.0000000000  0.2753189320
     8.2010000000     1.9824362260    37.0079285320  0.0000000000  0.2751690418
     8.1810000000     1.9768849646    36.9352260783  0.0000000000  0.2750188924
     8.1610000000     1.9713350222    36.8624838880  0.0000000000  0.2748684827
     8.1410000000     1.9657864071    36.7897018942  0.0000000000  0.2747178119
     8.1210000000     1.9602391194    36.7168799244  0.0000000000  0.2745668788
     8.1010000000     1.9546931625    36.6440178453  0.0000000000  0.2744156822
     8.0810000000     1.9491485480    36.5711156339  0.0000000000  0.2742642213
     8.0610000000     1.9436052716    36.4981730546  0.0000000000  0.2741124947
     8.0410000000     1.9380633456    36.4251900898  0.0000000000  0.2739605015
     8.0210000000     1.9325227716    36.3521665817  0.0000000000  0.2738082406
     8.0010000000     1.9269835545    36.2791024108  0.0000000000  0.2736557107
     7.9810000000     1.9214457017    36.2059974963  0.0000000000  0.2735029109
     7.9610000000     1.9159092134    36.1328516536  0.0000000000  0.2733498400
     7.9410000000     1.9103740977    36.0596648075  0.0000000000  0.2731964967
     7.9210000000     1.9048403578    35.9864368149  0.0000000000  0.2730428801
     7.9010000000     1.8993080027    35.9131676066  0.0000000000  0.2728889889
     7.8810000000     1.8937770361    35.8398570453  0.0000000000  0.2727348221
     7.8610000000     1.8882474622    35.7665049968  0.0000000000  0.2725803784
     7.8410000000     1.8827192854    35.6931113300  0.0000000000  0.2724256567
     7.8210000000     1.8771925105    35.6196759170  0.0000000000  0.2722706557
     7.8010000000     1.8716671425    35.5461986329  0.0000000000  0.2721153743
     7.7810000000     1.8661431868    35.4726793560  0.0000000000  0.2719598112
     7.7610000000     1.8606206544    35.3991180380  0.0000000000  0.2718039655
     7.7410000000     1.8550995408    35.3255144226  0.0000000000  0.2716478356
     7.7210000000     1.8495798629    35.2518685382  0.0000000000  0.2714914206
     7.7010000000     1.8440616142    35.1781801001  0.0000000000  0.2713347190
     7.6810000000     1.8385448069    35.1044490727  0.0000000000  0.2711777298
     7.6610000000     1.8330294457    35.0306753184  0.0000000000  0.2710204516
     7.6410000000     1.8275155358    34.9568587028  0.0000000000  0.2708628832
     7.6210000000     1.8220030798    34.8829990601  0.0000000000  0.2707050233
     7.6010000000     1.8164920887    34.8090963324  0.0000000000  0.2705468707
     7.5810000000     1.8109825659    34.7351503606  0.0000000000  0.2703884242
     7.5610000000     1.8054745152    34.6611609890  0.0000000000  0.2702296822
     7.5410000000     1.7999679409    34.5871280658  0.0000000000  0.2700706436
     7.5210000000     1.7944628526    34.5130515116  0.0000000000  0.2699113072
     7.5010000000     1.7889592551    34.4389311813  0.0000000000  0.2697516715
     7.4810000000     1.7834571536    34.3647669332  0.0000000000  0.2695917352
     7.4610000000     1.7779565539    34.2905586294  0.0000000000  0.2694314971
     7.4410000000     1.7724574642    34.2163061699  0.0000000000  0.2692709558
     7.4210000000     1.7669598859    34.1420093548  0.0000000000  0.2691101098
     7.4010000000     1.7614638281    34.0676680916  0.0000000000  0.2689489579
     7.3810000000     1.7559692928    33.9932821880  0.0000000000  0.2687874986
     7.3610000000     1.7504762925    33.9188515927  0.0000000000  0.2686257307
     7.3410000000     1.7449848273    33.8443760869  0.0000000000  0.2684636526
     7.3210000000     1.7394949054    33.7698555580  0.0000000000  0.2683012631
     7.3010000000     1.7340065353    33.6952898975  0.0000000000  0.2681385606
     7.2810000000     1.7285197209    33.6206789322  0.0000000000  0.2679755439
     7.2610000000     1.7230344689    33.5460225270  0.0000000000  0.2678122114
     7.2410000000     1.7175507839    33.4713205165  0.0000000000  0.2676485616
     7.2210000000     1.7120686711    33.3965727395  0.0000000000  0.2674845931
     7.2010000000     1.7065881408    33.3217791066  0.0000000000  0.2673203045
     7.1810000000     1.7011091989    33.2469394644  0.0000000000  0.2671556944
     7.1610000000     1.6956318516    33.1720536636  0.0000000000  0.2669907611
     7.1410000000     1.6901561006    33.0971214912  0.0000000000  0.2668255032
     7.1210000000     1.6846819579    33.0221428739  0.0000000000  0.2666599193
     7.1010000000     1.6792094309    32.9471176745  0.0000000000  0.2664940078
     7.0810000000     1.6737385202    32.8720456591  0.0000000000  0.2663277671
     7.0610000000     1.6682692365    32.7969267328  0.0000000000  0.2661611958
     7.0410000000     1.6628015860    32.7217607374  0.0000000000  0.2659942922
     7.0210000000     1.6573355754    32.6465475193  0.0000000000  0.2658270548
     7.0010000000     1.6518712094    32.5712868955  0.0000000000  0.2656594820
     6.9810000000     1.6464084980    32.4959787545  0.0000000000  0.2654915723
     6.9610000000     1.6409474466    32.4206229221  0.0000000000  0.2653233240
     6.9410000000     1.6354880637    32.3452192620  0.0000000000  0.2651547357
     6.9210000000     1.6300303533    32.2697675757  0.0000000000  0.2649858054
     6.9010000000     1.6245743246    32.1942677360  0.0000000000  0.2648165318
     6.8810000000     1.6191199827    32.1187195536  0.0000000000  0.2646469131
     6.8610000000     1.6136673351    32.0431228770  0.0000000000  0.2644769476
     6.8410000000     1.6082163903    31.9674775596  0.0000000000  0.2643066338
     6.8210000000     1.6027671567    31.8917834589  0.0000000000  0.2641359699
     6.8010000000     1.5973196389    31.8160403715  0.0000000000  0.2639649542
     6.7810000000     1.5918738464    31.7402481646  0.0000000000  0.2637935850
     6.7610000000     1.5864297821    31.6644066115  0.0000000000  0.2636218605
     6.7410000000     1.5809874567    31.5885155890  0.0000000000  0.2634497791
     6.7210000000     1.5755468787    31.5125749460  0.0000000000  0.2632773390
     6.7010000000     1.5701080549    31.4365845033  0.0000000000  0.2631045384
     6.6810000000     1.5646709926    31.3605440869  0.0000000000  0.2629313756
     6.6610000000     1.5592356972    31.2844534951  0.0000000000  0.2627578486
     6.6410000000     1.5538021793    31.2083125966  0.0000000000  0.2625839559
     6.6210000000     1.5483704453    31.1321211999  0.0000000000  0.2624096954
     6.6010000000     1.5429405044    31.0558791515  0.0000000000  0.2622350655
     6.5810000000     1.5375123618    30.9795862379  0.0000000000  0.2620600642
     6.5610000000     1.5320860299    30.9032423481  0.0000000000  0.2618846898
     6.5410000000     1.5266615105    30.8268472147  0.0000000000  0.2617089401
     6.5210000000     1.5212388146    30.7504007050  0.0000000000  0.2615328134
     6.5010000000     1.5158179543    30.6739026917  0.0000000000  0.2613563080
     6.4810000000     1.5103989302    30.5973528916  0.0000000000  0.2611794216
     6.4610000000     1.5049817553    30.5207511882  0.0000000000  0.2610021525
     6.4410000000     1.4995664361    30.4440973741  0.0000000000  0.2608244986
     6.4210000000     1.4941529819    30.3673912796  0.0000000000  0.2606464580
     6.4010000000     1.4887414027    30.2906327407  0.0000000000  0.2604680288
     6.3810000000     1.4833317043    30.2138215348  0.0000000000  0.2602892090
     6.3610000000     1.4779238933    30.1369574456  0.0000000000  0.2601099963
     6.3410000000     1.4725179858    30.0600403902  0.0000000000  0.2599303890
     6.3210000000     1.4671139803    29.9830700362  0.0000000000  0.2597503848
     6.3010000000     1.4617118941    29.9060463125  0.0000000000  0.2595699818
     6.2810000000     1.4563117315    29.8289689628  0.0000000000  0.2593891778
     6.2610000000     1.4509135019    29.7518378004  0.0000000000  0.2592079707
     6.2410000000     1.4455172151    29.6746526451  0.0000000000  0.2590263585
     6.2210000000     1.4401228819    29.5974133225  0.0000000000  0.2588443390
     6.2010000000     1.4347305044    29.5201195383  0.0000000000  0.2586619099
     6.1810000000     1.4293400988    29.4427711938  0.0000000000  0.2584790692
     6.1610000000     1.4239516732    29.3653680708  0.0000000000  0.2582958148
     6.1410000000     1.4185652360    29.2879099571  0.0000000000  0.2581121442
     6.1210000000     1.4131807942    29.2103966161  0.0000000000  0.2579280554
     6.1010000000     1.4077983578    29.1328278492  0.0000000000  0.2577435459
     6.0810000000     1.4024179393    29.0552034954  0.0000000000  0.2575586137
     6.0610000000     1.3970395498    28.9775233693  0.0000000000  0.2573732565
     6.0410000000     1.3916631924    28.8997871673  0.0000000000  0.2571874718
     6.0210000000     1.3862888794    28.8219947177  0.0000000000  0.2570012574
     6.0010000000     1.3809166197    28.7441457934  0.0000000000  0.2568146108
     5.9810000000     1.3755464269    28.6662402363  0.0000000000  0.2566275298
     5.9610000000     1.3701783110    28.5882778333  0.0000000000  0.2564400121
     5.9410000000     1.3648122764    28.5102582855  0.0000000000  0.2562520551
     5.9210000000     1.3594483387    28.4321814560  0.0000000000  0.2560636564
     5.9010000000     1.3540865037    28.3540470609  0.0000000000  0.2558748136
     5.8810000000     1.3487267842    28.2758549159  0.0000000000  0.2556855241
     5.8610000000     1.3433691895    28.1976047830  0.0000000000  0.2554957855
     5.8410000000     1.3380137336    28.1192964927  0.0000000000  0.2553055955
     5.8210000000     1.3326604231    28.0409297605  0.0000000000  0.2551149512
     5.8010000000     1.3273092674    27.9625043406  0.0000000000  0.2549238501
     5.7810000000     1.3219602827    27.8840200863  0.0000000000  0.2547322899
     5.7610000000     1.3166134736    27.8054766757  0.0000000000  0.2545402676
     5.7410000000     1.3112688536    27.7268739170  0.0000000000  0.2543477809
     5.7210000000     1.3059264352    27.6482115958  0.0000000000  0.2541548269
     5.7010000000     1.3005862291    27.5694894752  0.0000000000  0.2539614031
     5.6810000000     1.2952482431    27.4907072662  0.0000000000  0.2537675067
     5.6610000000     1.2899124938    27.4118648090  0.0000000000  0.2535731351
     5.6410000000     1.2845789862    27.3329617709  0.0000000000  0.2533782852
     5.6210000000     1.2792477384    27.2539980088  0.0000000000  0.2531829547
     5.6010000000     1.2739187553    27.1749731771  0.0000000000  0.2529871404
     5.5810000000     1.2685920523    27.0958870894  0.0000000000  0.2527908397
     5.5610000000     1.2632676420    27.0167395080  0.0000000000  0.2525940496
     5.5410000000     1.2579455335    26.9375301439  0.0000000000  0.2523967674
     5.5210000000     1.2526257427    26.8582588070  0.0000000000  0.2521989900
     5.5010000000     1.2473082767    26.7789251666  0.0000000000  0.2520007146
     5.4810000000     1.2419931511    26.6995290209  0.0000000000  0.2518019382
     5.4610000000     1.2366803744    26.6200700581  0.0000000000  0.2516026576
     5.4410000000     1.2313699640    26.5405480944  0.0000000000  0.2514028702
     5.4210000000     1.2260619284    26.4609628073  0.0000000000  0.2512025726
     5.4010000000     1.2207562827    26.3813139727  0.0000000000  0.2510017618
     5.3810000000     1.2154530369    26.3016012876  0.0000000000  0.2508004348
     5.3610000000     1.2101522062    26.2218245176  0.0000000000  0.2505985884
     5.3410000000     1.2048538024    26.1419833793  0.0000000000  0.2503962193
     5.3210000000     1.1995578383    26.0620775995  0.0000000000  0.2501933245
     5.3010000000     1.1942643279    25.9821069150  0.0000000000  0.2499899007
     5.2810000000     1.1889732839    25.9020710433  0.0000000000  0.2497859447
     5.2610000000     1.1836847201    25.8219697128  0.0000000000  0.2495814530
     5.2410000000     1.1783986491    25.7418026326  0.0000000000  0.2493764225
     5.2210000000     1.1731150849    25.6615695228  0.0000000000  0.2491708498
     5.2010000000     1.1678340420    25.5812701142  0.0000000000  0.2489647314
     5.1810000000     1.1625555323    25.5009040901  0.0000000000  0.2487580639
     5.1610000000     1.1572795726    25.4204712031  0.0000000000  0.2485508440
     5.1410000000     1.1520061749    25.3399711298  0.0000000000  0.2483430680
     5.1210000000     1.1467353540    25.2594035871  0.0000000000  0.2481347325
     5.1010000000     1.1414671240    25.1787682745  0.0000000000  0.2479258338
     5.0810000000     1.1362015019    25.0980649315  0.0000000000  0.2477163686
     5.0610000000     1.1309384982    25.0172931946  0.0000000000  0.2475063329
     5.0410000000     1.1256781302    24.9364527982  0.0000000000  0.2472957232
     5.0210000000     1.1204204123    24.8555434312  0.0000000000  0.2470845359
     5.0010000000     1.1151653584    24.7745647661  0.0000000000  0.2468727670
     4.9810000000     1.1099129871    24.6935165446  0.0000000000  0.2466604129
     4.9610000000     1.1046633107    24.6123984070  0.0000000000  0.2464474697
     4.9410000000     1.0994163444    24.5312100345  0.0000000000  0.2462339336
     4.9210000000     1.0941721066    24.4499511494  0.0000000000  0.2460198006
     4.9010000000     1.0889306111    24.3686214018  0.0000000000  0.2458050668
     4.8810000000     1.0836918731    24.2872204550  0.0000000000  0.2455897282
     4.8610000000     1.0784559124    24.2057480417  0.0000000000  0.2453737809
     4.8410000000     1.0732227393    24.1242037393  0.0000000000  0.2451572205
     4.8210000000     1.0679923761    24.0425873070  0.0000000000  0.2449400432
     4.8010000000     1.0627648371    23.9608983775  0.0000000000  0.2447222448
     4.7810000000     1.0575401383    23.8791365975  0.0000000000  0.2445038210
     4.7610000000     1.0523182965    23.7973016277  0.0000000000  0.2442847675
     4.7410000000     1.0470993299    23.7153931430  0.0000000000  0.2440650801
     4.7210000000     1.0418832564    23.6334108048  0.0000000000  0.2438447545
     4.7010000000     1.0366700913    23.5513542335  0.0000000000  0.2436237863
     4.6810000000     1.0314598551    23.4692231198  0.0000000000  0.2434021710
     4.6610000000     1.0262525622    23.3870170587  0.0000000000  0.2431799041
     4.6410000000     1.0210482323    23.3047357155  0.0000000000  0.2429569811
     4.6210000000     1.0158468826    23.2223787161  0.0000000000  0.2427333973
     4.6010000000     1.0106485353    23.1399457563  0.0000000000  0.2425091484
     4.5810000000     1.0054532035    23.0574363835  0.0000000000  0.2422842294
     4.5610000000     1.0002609087    22.9748502705  0.0000000000  0.2420586356
     4.5410000000     0.9950716687    22.8921870244  0.0000000000  0.2418323623
     4.5210000000     0.9898855043    22.8094462958  0.0000000000  0.2416054047
     4.5010000000     0.9847024345    22.7266276974  0.0000000000  0.2413777578
     4.4810000000     0.9795224763    22.6437308046  0.0000000000  0.2411494166
     4.4610000000     0.9743456532    22.5607552913  0.0000000000  0.2409203762
     4.4410000000     0.9691719836    22.4777007401  0.0000000000  0.2406906315
     4.4210000000     0.9640014856    22.3945667245  0.0000000000  0.2404601773
     4.4010000000     0.9588341823    22.3113528897  0.0000000000  0.2402290085
     4.3810000000     0.9536700917    22.2280587912  0.0000000000  0.2399971197
     4.3610000000     0.9485092383    22.1446840832  0.0000000000  0.2397645059
     4.3410000000     0.9433516400    22.0612283048  0.0000000000  0.2395311615
     4.3210000000     0.9381973195    21.9776910671  0.0000000000  0.2392970811
     4.3010000000     0.9330462964    21.8940719206  0.0000000000  0.2390622591
     4.2810000000     0.9278985951    21.8103704881  0.0000000000  0.2388266902
     4.2610000000     0.9227542352    21.7265863058  0.0000000000  0.2385903685
     4.2410000000     0.9176132413    21.6427189828  0.0000000000  0.2383532885
     4.2210000000     0.9124756347    21.5587680691  0.0000000000  0.2381154443
     4.2010000000     0.9073414355    21.4747330824  0.0000000000  0.2378768301
     4.1810000000     0.9022106719    21.3906136664  0.0000000000  0.2376374401
     4.1610000000     0.8970833627    21.3064093021  0.0000000000  0.2373972682
     4.1410000000     0.8919595331    21.2221195703  0.0000000000  0.2371563084
     4.1210000000     0.8868392073    21.1377440213  0.0000000000  0.2369145545
     4.1010000000     0.8817224081    21.0532821753  0.0000000000  0.2366720004
     4.0810000000     0.8766091616    20.9687336006  0.0000000000  0.2364286399
     4.0610000000     0.8714994898    20.8840977844  0.0000000000  0.2361844664
     4.0410000000     0.8663934180    20.7993742631  0.0000000000  0.2359394736
     4.0210000000     0.8612909753    20.7145626215  0.0000000000  0.2356936551
     4.0010000000     0.8561921817    20.6296622882  0.0000000000  0.2354470041
     3.9810000000     0.8510970671    20.5446728441  0.0000000000  0.2351995140
     3.9610000000     0.8460056555    20.4595937664  0.0000000000  0.2349511781
     3.9410000000     0.8409179719    20.3744245313  0.0000000000  0.2347019894
     3.9210000000     0.8358340462    20.2891646913  0.0000000000  0.2344519412
     3.9010000000     0.8307539028    20.2038136970  0.0000000000  0.2342010262
     3.8810000000     0.8256775715    20.1183710755  0.0000000000  0.2339492375
     3.8610000000     0.8206050781    20.0328362789  0.0000000000  0.2336965677
     3.8410000000     0.8155364507    19.9472087862  0.0000000000  0.2334430096
     3.8210000000     0.8104717167    19.8614880529  0.0000000000  0.2331885558
     3.8010000000     0.8054109073    19.7756735871  0.0000000000  0.2329331987
     3.7810000000     0.8003540501    19.6897648246  0.0000000000  0.2326769309
     3.7610000000     0.7953011750    19.6037612295  0.0000000000  0.2324197445
     3.7410000000     0.7902523101    19.5176622199  0.0000000000  0.2321616317
     3.7210000000     0.7852074871    19.4314672682  0.0000000000  0.2319025847
     3.7010000000     0.7801667376    19.3451758267  0.0000000000  0.2316425955
     3.6810000000     0.7751300896    19.2587872788  0.0000000000  0.2313816558
     3.6610000000     0.7700975753    19.1723010638  0.0000000000  0.2311197575
     3.6410000000     0.7650692280    19.0857166270  0.0000000000  0.2308568922
     3.6210000000     0.7600450792    18.9990333720  0.0000000000  0.2305930515
     3.6010000000     0.7550251591    18.9122506612  0.0000000000  0.2303282267
     3.5810000000     0.7500095045    18.8253679629  0.0000000000  0.2300624092
     3.5610000000     0.7449981453    18.7383846080  0.0000000000  0.2297955900
     3.5410000000     0.7399911155    18.6512999862  0.0000000000  0.2295277603
     3.5210000000     0.7349884520    18.5641135209  0.0000000000  0.2292589110
     3.5010000000     0.7299901890    18.4768245741  0.0000000000  0.2289890329
     3.4810000000     0.7249963593    18.3894324709  0.0000000000  0.2287181166
     3.4610000000     0.7200070003    18.3019365969  0.0000000000  0.2284461527
     3.4410000000     0.7150221467    18.2143362785  0.0000000000  0.2281731315
     3.4210000000     0.7100418363    18.1266308798  0.0000000000  0.2278990433
     3.4010000000     0.7050661062    18.0388197309  0.0000000000  0.2276238781
     3.3810000000     0.7000949948    17.9509021773  0.0000000000  0.2273476261
     3.3610000000     0.6951285388    17.8628775087  0.0000000000  0.2270702769
     3.3410000000     0.6901667765    17.7747450317  0.0000000000  0.2267918201
     3.3210000000     0.6852097483    17.6865040701  0.0000000000  0.2265122454
     3.3010000000     0.6802574927    17.5981538949  0.0000000000  0.2262315421
     3.2810000000     0.6753100515    17.5096938197  0.0000000000  0.2259496993
     3.2610000000     0.6703674636    17.4211230842  0.0000000000  0.2256667060
     3.2410000000     0.6654297737    17.3324410184  0.0000000000  0.2253825512
     3.2210000000     0.6604970214    17.2436468341  0.0000000000  0.2250972234
     3.2010000000     0.6555692484    17.1547397657  0.0000000000  0.2248107112
     3.1810000000     0.6506465001    17.0657190939  0.0000000000  0.2245230029
     3.1610000000     0.6457288207    16.9765840539  0.0000000000  0.2242340868
     3.1410000000     0.6408162530    16.8873338372  0.0000000000  0.2239439506
     3.1210000000     0.6359088425    16.7979676616  0.0000000000  0.2236525822
     3.1010000000     0.6310066362    16.7084847486  0.0000000000  0.2233599691
     3.0810000000     0.6261096800    16.6188842796  0.0000000000  0.2230660988
     3.0610000000     0.6212180203    16.5291654196  0.0000000000  0.2227709582
     3.0410000000     0.6163317076    16.4393273862  0.0000000000  0.2224745346
     3.0210000000     0.6114507881    16.3493692927  0.0000000000  0.2221768146
     3.0010000000     0.6065753121    16.2592903074  0.0000000000  0.2218777846
     2.9810000000     0.6017053296    16.1690895645  0.0000000000  0.2215774311
     2.9610000000     0.5968408928    16.0787662105  0.0000000000  0.2212757401
     2.9410000000     0.5919820521    15.9883193383  0.0000000000  0.2209726974
     2.9210000000     0.5871288616    15.8977480779  0.0000000000  0.2206682888
     2.9010000000     0.5822813729    15.8070514866  0.0000000000  0.2203624993
     2.8810000000     0.5774396424    15.7162286835  0.0000000000  0.2200553144
     2.8610000000     0.5726037231    15.6252786961  0.0000000000  0.2197467188
     2.8410000000     0.5677736731    15.5342006162  0.0000000000  0.2194366971
     2.8210000000     0.5629495485    15.4429934696  0.0000000000  0.2191252336
     2.8010000000     0.5581314060    15.3516562618  0.0000000000  0.2188123123
     2.7810000000     0.5533193065    15.2601880446  0.0000000000  0.2184979172
     2.7610000000     0.5485133103    15.1685878308  0.0000000000  0.2181820317
     2.7410000000     0.5437134756    15.0768545530  0.0000000000  0.2178646389
     2.7210000000     0.5389198670    14.9849872381  0.0000000000  0.2175457219
     2.7010000000     0.5341325460    14.8929848151  0.0000000000  0.2172252631
     2.6810000000     0.5293515775    14.8008462458  0.0000000000  0.2169032449
     2.6610000000     0.5245770258    14.7085704413  0.0000000000  0.2165796492
     2.6410000000     0.5198089567    14.6161563070  0.0000000000  0.2162544576
     2.6210000000     0.5150474402    14.5236027860  0.0000000000  0.2159276515
     2.6010000000     0.5102925424    14.4309087140  0.0000000000  0.2155992117
     2.5810000000     0.5055443340    14.3380729688  0.0000000000  0.2152691189
     2.5610000000     0.5008028857    14.2450943885  0.0000000000  0.2149373532
     2.5410000000     0.4960682715    14.1519718364  0.0000000000  0.2146038946
     2.5210000000     0.4913405637    14.0587040989  0.0000000000  0.2142687224
     2.5010000000     0.4866198367    13.9652899510  0.0000000000  0.2139318156
     2.4810000000     0.4819061693    13.8717282201  0.0000000000  0.2135931531
     2.4610000000     0.4771996376    13.7780176236  0.0000000000  0.2132527130
     2.4410000000     0.4725003217    13.6841569157  0.0000000000  0.2129104731
     2.4210000000     0.4678083022    13.5901448080  0.0000000000  0.2125664108
     2.4010000000     0.4631236614    13.4959799929  0.0000000000  0.2122205030
     2.3810000000     0.4584464831    13.4016611461  0.0000000000  0.2118727261
     2.3610000000     0.4537768544    13.3071869497  0.0000000000  0.2115230563
     2.3410000000     0.4491148614    13.2125560146  0.0000000000  0.2111714689
     2.3210000000     0.4444605940    13.1177669644  0.0000000000  0.2108179390
     2.3010000000     0.4398141414    13.0228183580  0.0000000000  0.2104624410
     2.2810000000     0.4351755990    12.9277088129  0.0000000000  0.2101049489
     2.2610000000     0.4305450593    12.8324368291  0.0000000000  0.2097454361
     2.2410000000     0.4259226203    12.7370009517  0.0000000000  0.2093838756
     2.2210000000     0.4213083789    12.6413996363  0.0000000000  0.2090202393
     2.2010000000     0.4167024375    12.5456313896  0.0000000000  0.2086544993
     2.1810000000     0.4121048993    12.4496946560  0.0000000000  0.2082866265
     2.1610000000     0.4075158671    12.3535878024  0.0000000000  0.2079165912
     2.1410000000     0.4029354513    12.2573092773  0.0000000000  0.2075443636
     2.1210000000     0.3983637588    12.1608573824  0.0000000000  0.2071699124
     2.1010000000     0.3938009030    12.0642304705  0.0000000000  0.2067932064
     2.0810000000     0.3892469991    11.9674268527  0.0000000000  0.2064142132
     2.0610000000     0.3847021640    11.8704447842  0.0000000000  0.2060329000
     2.0410000000     0.3801665178    11.7732825072  0.0000000000  0.2056492329
     2.0210000000     0.3756401840    11.6759382366  0.0000000000  0.2052631777
     2.0010000000     0.3711232873    11.5784101266  0.0000000000  0.2048746989
     1.9810000000     0.3666159567    11.4806963141  0.0000000000  0.2044837605
     1.9610000000     0.3621183249    11.3827949231  0.0000000000  0.2040903257
     1.9410000000     0.3576305268    11.2847040140  0.0000000000  0.2036943568
     1.9210000000     0.3531527015    11.1864216261  0.0000000000  0.2032958151
     1.9010000000     0.3486849898    11.0879457282  0.0000000000  0.2028946610
     1.8810000000     0.3442275387    10.9892742970  0.0000000000  0.2024908542
     1.8610000000     0.3397804969    10.8904052317  0.0000000000  0.2020843530
     1.8410000000     0.3353440194    10.7913364324  0.0000000000  0.2016751153
     1.8210000000     0.3309182630    10.6920657152  0.0000000000  0.2012630974
     1.8010000000     0.3265033892    10.5925908550  0.0000000000  0.2008482549
     1.7810000000     0.3220995661    10.4929096267  0.0000000000  0.2004305423
     1.7610000000     0.3177069639    10.3930197044  0.0000000000  0.2000099128
     1.7410000000     0.3133257589    10.2929187389  0.0000000000  0.1995863185
     1.7210000000     0.3089561339    10.1926043636  0.0000000000  0.1991597106
     1.7010000000     0.3045982736    10.0920740778  0.0000000000  0.1987300387
     1.6810000000     0.3002523729     9.9913254368  0.0000000000  0.1982972515
     1.6610000000     0.2959186288     9.8903558486  0.0000000000  0.1978612961
     1.6410000000     0.2915972475     9.7891627364  0.0000000000  0.1974221187
     1.6210000000     0.2872884402     9.6877434236  0.0000000000  0.1969796637
     1.6010000000     0.2829924244     9.5860951660  0.0000000000  0.1965338744
     1.5810000000     0.2787094280     9.4842152247  0.0000000000  0.1960846927
     1.5610000000     0.2744396840     9.3821007358  0.0000000000  0.1956320591
     1.5410000000     0.2701834342     9.2797487834  0.0000000000  0.1951759123
     1.5210000000     0.2659409298     9.1771564035  0.0000000000  0.1947161900
     1.5010000000     0.2617124314     9.0743205629  0.0000000000  0.1942528280
     1.4810000000     0.2574982087     8.9712381456  0.0000000000  0.1937857607
     1.4610000000     0.2532985427     8.8679059719  0.0000000000  0.1933149209
     1.4410000000     0.2491137256     8.7643207994  0.0000000000  0.1928402401
     1.4210000000     0.2449440600     8.6604792664  0.0000000000  0.1923616475
     1.4010000000     0.2407898636     8.5563779882  0.0000000000  0.1918790716
     1.3810000000     0.2366514659     8.4520134571  0.0000000000  0.1913924385
     1.3610000000     0.2325292119     8.3473821023  0.0000000000  0.1909016733
     1.3410000000     0.2284234623     8.2424802668  0.0000000000  0.1904066993
     1.3210000000     0.2243345941     8.1373041985  0.0000000000  0.1899074382
     1.3010000000     0.2202630020     8.0318500383  0.0000000000  0.1894038103
     1.2810000000     0.2162091016     7.9261138752  0.0000000000  0.1888957344
     1.2610000000     0.2121733272     7.8200916493  0.0000000000  0.1883831281
     1.2410000000     0.2081561371     7.7137792378  0.0000000000  0.1878659075
     1.2210000000     0.2041580128     7.6071723960  0.0000000000  0.1873439878
     1.2010000000     0.2001794624     7.5002667784  0.0000000000  0.1868172830
     1.1810000000     0.1962210220     7.3930579454  0.0000000000  0.1862857065
     1.1610000000     0.1922832569     7.2855413036  0.0000000000  0.1857491708
     1.1410000000     0.1883667666     7.1777122046  0.0000000000  0.1852075884
     1.1210000000     0.1844721833     7.0695658109  0.0000000000  0.1846608713
     1.1010000000     0.1806001792     6.9610972378  0.0000000000  0.1841089320
     1.0810000000     0.1767514655     6.8523014337  0.0000000000  0.1835516837
     1.0610000000     0.1729267966     6.7431732308  0.0000000000  0.1829890402
     1.0410000000     0.1691269728     6.6337073212  0.0000000000  0.1824209170
     1.0210000000     0.1653528440     6.5238982920  0.0000000000  0.1818472315
     1.0010000000     0.1616053118     6.4137405969  0.0000000000  0.1812679037


==> anc/s83s_18/s83s_18-eos3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9844217603   179.4127543196  0.0000000000  0.4402441848
    60.9010000000    17.9531692117   179.1855627096  0.0000000000  0.4400698808
    60.8010000000    17.9219183269   178.9582808469  0.0000000000  0.4398953650
    60.7010000000    17.8906691648   178.7309089474  0.0000000000  0.4397206370
    60.6010000000    17.8594217046   178.5034466478  0.0000000000  0.4395456960
    60.5010000000    17.8281759525   178.2758937815  0.0000000000  0.4393705415
    60.4010000000    17.7969318891   178.0482499916  0.0000000000  0.4391951727
    60.3010000000    17.7656895216   177.8205151178  0.0000000000  0.4390195890
    60.2010000000    17.7344489110   177.5926893888  0.0000000000  0.4388437902
    60.1010000000    17.7032100126   177.3647722632  0.0000000000  0.4386677753
    60.0010000000    17.6719728091   177.1367633966  0.0000000000  0.4384915436
    59.9010000000    17.6407373627   176.9086630256  0.0000000000  0.4383150948
    59.8010000000    17.6095036305   176.6804706189  0.0000000000  0.4381384279
    59.7010000000    17.5782716231   176.4521860339  0.0000000000  0.4379615425
    59.6010000000    17.5470413778   176.2238093227  0.0000000000  0.4377844380
    59.5010000000    17.5158129059   175.9953403480  0.0000000000  0.4376071139
    59.4010000000    17.4845861408   175.7667783998  0.0000000000  0.4374295691
    59.3010000000    17.4533611475   175.5381237312  0.0000000000  0.4372518033
    59.2010000000    17.4221379128   175.3093760224  0.0000000000  0.4370738158
    59.1010000000    17.3909164505   175.0805351483  0.0000000000  0.4368956060
    59.0010000000    17.3596967223   174.8516006047  0.0000000000  0.4367171729
    58.9010000000    17.3284787953   174.6225726553  0.0000000000  0.4365385163
    58.8010000000    17.2972626323   174.3934508022  0.0000000000  0.4363596354
    58.7010000000    17.2660482753   174.1642351236  0.0000000000  0.4361805295
    58.6010000000    17.2348356884   173.9349251285  0.0000000000  0.4360011979
    58.5010000000    17.2036248885   173.7055207109  0.0000000000  0.4358216400
    58.4010000000    17.1724158930   173.4760217675  0.0000000000  0.4356418551
    58.3010000000    17.1412086940   173.2464280080  0.0000000000  0.4354618425
    58.2010000000    17.1100032840   173.0167391458  0.0000000000  0.4352816015
    58.1010000000    17.0787996820   172.7869550873  0.0000000000  0.4351011314
    58.0010000000    17.0475979334   172.5570759315  0.0000000000  0.4349204319
    57.9010000000    17.0163979553   172.3271008330  0.0000000000  0.4347395017
    57.8010000000    16.9851998199   172.0970300868  0.0000000000  0.4345583405
    57.7010000000    16.9540035225   171.8668634227  0.0000000000  0.4343769476
    57.6010000000    16.9228090339   171.6366003853  0.0000000000  0.4341953222
    57.5010000000    16.8916164018   171.4062410891  0.0000000000  0.4340134636
    57.4010000000    16.8604255981   171.1757850859  0.0000000000  0.4338313711
    57.3010000000    16.8292366718   170.9452324965  0.0000000000  0.4336490442
    57.2010000000    16.7980495703   170.7145826912  0.0000000000  0.4334664819
    57.1010000000    16.7668643439   170.4838357975  0.0000000000  0.4332836837
    57.0010000000    16.7356809413   170.2529911937  0.0000000000  0.4331006486
    56.9010000000    16.7044994393   170.0220492016  0.0000000000  0.4329173762
    56.8010000000    16.6733198132   169.7910093943  0.0000000000  0.4327338657
    56.7010000000    16.6421420395   169.5598713495  0.0000000000  0.4325501162
    56.6010000000    16.6109661457   169.3286350234  0.0000000000  0.4323661271
    56.5010000000    16.5797921598   169.0973003753  0.0000000000  0.4321818978
    56.4010000000    16.5486200349   168.8658668068  0.0000000000  0.4319974273
    56.3010000000    16.5174498254   168.6343344714  0.0000000000  0.4318127150
    56.2010000000    16.4862815360   168.4027031517  0.0000000000  0.4316277603
    56.1010000000    16.4551151218   168.1709722614  0.0000000000  0.4314425621
    56.0010000000    16.4239506139   167.9391417778  0.0000000000  0.4312571198
    55.9010000000    16.3927880440   167.7072116810  0.0000000000  0.4310714329
    55.8010000000    16.3616273941   167.4751815827  0.0000000000  0.4308855004
    55.7010000000    16.3304686474   167.2430510987  0.0000000000  0.4306993214
    55.6010000000    16.2993118621   167.0108204059  0.0000000000  0.4305128955
    55.5010000000    16.2681569977   166.7784889420  0.0000000000  0.4303262216
    55.4010000000    16.2370040639   166.5460565203  0.0000000000  0.4301392991
    55.3010000000    16.2058531208   166.3135233276  0.0000000000  0.4299521274
    55.2010000000    16.1747040805   166.0808884441  0.0000000000  0.4297647052
    55.1010000000    16.1435570288   165.8481522493  0.0000000000  0.4295770322
    55.0010000000    16.1124119289   165.6153142017  0.0000000000  0.4293891074
    54.9010000000    16.0812687939   165.3823741335  0.0000000000  0.4292009301
    54.8010000000    16.0501276374   165.1493318807  0.0000000000  0.4290124994
    54.7010000000    16.0189884738   164.9161872832  0.0000000000  0.4288238146
    54.6010000000    15.9878512691   164.6829398167  0.0000000000  0.4286348747
    54.5010000000    15.9567160637   164.4495895132  0.0000000000  0.4284456792
    54.4010000000    15.9255828494   164.2161360407  0.0000000000  0.4282562270
    54.3010000000    15.8944516433   163.9825792550  0.0000000000  0.4280665175
    54.2010000000    15.8633224388   163.7489188323  0.0000000000  0.4278765497
    54.1010000000    15.8321952544   163.5151546367  0.0000000000  0.4276863230
    54.0010000000    15.8010700847   163.2812863528  0.0000000000  0.4274958364
    53.9010000000    15.7699469253   163.0473136699  0.0000000000  0.4273050890
    53.8010000000    15.7388258211   162.8132366466  0.0000000000  0.4271140803
    53.7010000000    15.7077067205   162.5790546155  0.0000000000  0.4269228089
    53.6010000000    15.6765896938   162.3447678257  0.0000000000  0.4267312746
    53.5010000000    15.6454746910   162.1103756187  0.0000000000  0.4265394761
    53.4010000000    15.6143617356   161.8758778876  0.0000000000  0.4263474127
    53.3010000000    15.5832508515   161.6412745290  0.0000000000  0.4261550835
    53.2010000000    15.5521420393   161.4065652622  0.0000000000  0.4259624878
    53.1010000000    15.5210352764   161.1717496292  0.0000000000  0.4257696245
    53.0010000000    15.4899305650   160.9368273589  0.0000000000  0.4255764926
    52.9010000000    15.4588279799   160.7017987272  0.0000000000  0.4253830918
    52.8010000000    15.4277274529   160.4666629278  0.0000000000  0.4251894206
    52.7010000000    15.3966290363   160.2314200643  0.0000000000  0.4249954786
    52.6010000000    15.3655327112   159.9960697020  0.0000000000  0.4248012646
    52.5010000000    15.3344384837   159.7606115915  0.0000000000  0.4246067778
    52.4010000000    15.3033463605   159.5250454883  0.0000000000  0.4244120172
    52.3010000000    15.2722563728   159.2893713322  0.0000000000  0.4242169822
    52.2010000000    15.2411684814   159.0535885276  0.0000000000  0.4240216715
    52.1010000000    15.2100827427   158.8176972033  0.0000000000  0.4238260845
    52.0010000000    15.1789991193   158.5816967735  0.0000000000  0.4236302201
    51.9010000000    15.1479176453   158.3455871963  0.0000000000  0.4234340774
    51.8010000000    15.1168383322   158.1093682544  0.0000000000  0.4232376557
    51.7010000000    15.0857611449   157.8730393775  0.0000000000  0.4230409536
    51.6010000000    15.0546861435   157.6366007160  0.0000000000  0.4228439707
    51.5010000000    15.0236132713   157.4000515309  0.0000000000  0.4226467056
    51.4010000000    14.9925425899   157.1633919819  0.0000000000  0.4224491576
    51.3010000000    14.9614741145   156.9266218753  0.0000000000  0.4222513259
    51.2010000000    14.9304077678   156.6897403100  0.0000000000  0.4220532090
    51.1010000000    14.8993436602   156.4527478152  0.0000000000  0.4218548066
    51.0010000000    14.8682817163   156.2156435005  0.0000000000  0.4216561172
    50.9010000000    14.8372220014   155.9784275480  0.0000000000  0.4214571402
    50.8010000000    14.8061644882   155.7410994338  0.0000000000  0.4212578744
    50.7010000000    14.7751091739   155.5036588169  0.0000000000  0.4210583188
    50.6010000000    14.7440561029   155.2661057162  0.0000000000  0.4208584726
    50.5010000000    14.7130052508   155.0284396236  0.0000000000  0.4206583347
    50.4010000000    14.6819566404   154.7906603908  0.0000000000  0.4204579041
    50.3010000000    14.6509102722   154.5527676974  0.0000000000  0.4202571798
    50.2010000000    14.6198661477   154.3147612287  0.0000000000  0.4200561608
    50.1010000000    14.5888242923   154.0766408512  0.0000000000  0.4198548461
    50.0010000000    14.5577846861   153.8384060846  0.0000000000  0.4196532345
    49.9010000000    14.5267473563   153.6000568060  0.0000000000  0.4194513253
    49.8010000000    14.4957122850   153.3615925462  0.0000000000  0.4192491171
    49.7010000000    14.4646795009   153.1230131929  0.0000000000  0.4190466092
    49.6010000000    14.4336490337   152.8843186387  0.0000000000  0.4188438005
    49.5010000000    14.4026208455   152.6455082555  0.0000000000  0.4186406898
    49.4010000000    14.3715949677   152.4065819470  0.0000000000  0.4184372761
    49.3010000000    14.3405713871   152.1675392720  0.0000000000  0.4182335583
    49.2010000000    14.3095501370   151.9283801450  0.0000000000  0.4180295355
    49.1010000000    14.2785311834   151.6891039617  0.0000000000  0.4178252063
    49.0010000000    14.2475146065   151.4497109961  0.0000000000  0.4176205701
    48.9010000000    14.2165003293   151.2102003071  0.0000000000  0.4174156254
    48.8010000000    14.1854884111   150.9705720053  0.0000000000  0.4172103713
    48.7010000000    14.1544788670   150.7308258581  0.0000000000  0.4170048068
    48.6010000000    14.1234716456   150.4909611175  0.0000000000  0.4167989304
    48.5010000000    14.0924668314   150.2509780838  0.0000000000  0.4165927415
    48.4010000000    14.0614643527   150.0108758482  0.0000000000  0.4163862385
    48.3010000000    14.0304642733   149.7706545483  0.0000000000  0.4161794207
    48.2010000000    13.9994665908   149.5303138075  0.0000000000  0.4159722868
    48.1010000000    13.9684713037   149.2898532555  0.0000000000  0.4157648357
    48.0010000000    13.9374784117   149.0492725282  0.0000000000  0.4155570661
    47.9010000000    13.9064879376   148.8085714403  0.0000000000  0.4153489771
    47.8010000000    13.8754998830   148.5677496398  0.0000000000  0.4151405673
    47.7010000000    13.8445142507   148.3268067813  0.0000000000  0.4149318357
    47.6010000000    13.8135310665   148.0857426971  0.0000000000  0.4147227812
    47.5010000000    13.7825503129   147.8445568825  0.0000000000  0.4145134025
    47.4010000000    13.7515720178   147.6032491823  0.0000000000  0.4143036985
    47.3010000000    13.7205961661   147.3618191047  0.0000000000  0.4140936678
    47.2010000000    13.6896227875   147.1202665071  0.0000000000  0.4138833094
    47.1010000000    13.6586518910   146.8785910816  0.0000000000  0.4136726222
    47.0010000000    13.6276834646   146.6367923563  0.0000000000  0.4134616048
    46.9010000000    13.5967175193   146.3948700366  0.0000000000  0.4132502559
    46.8010000000    13.5657540892   146.1528240049  0.0000000000  0.4130385747
    46.7010000000    13.5347931437   145.9106536389  0.0000000000  0.4128265595
    46.6010000000    13.5038347190   145.6683588340  0.0000000000  0.4126142093
    46.5010000000    13.4728788303   145.4259393215  0.0000000000  0.4124015229
    46.4010000000    13.4419254506   145.1833945002  0.0000000000  0.4121884989
    46.3010000000    13.4109746191   144.9407242849  0.0000000000  0.4119751362
    46.2010000000    13.3800263329   144.6979282578  0.0000000000  0.4117614334
    46.1010000000    13.3490805900   144.4550060083  0.0000000000  0.4115473892
    46.0010000000    13.3181374113   144.2119573020  0.0000000000  0.4113330025
    45.9010000000    13.2871968188   143.9687819110  0.0000000000  0.4111182720
    45.8010000000    13.2562587710   143.7254791084  0.0000000000  0.4109031961
    45.7010000000    13.2253233351   143.4820490177  0.0000000000  0.4106877739
    45.6010000000    13.1943904935   143.2384910948  0.0000000000  0.4104720039
    45.5010000000    13.1634602726   142.9948051399  0.0000000000  0.4102558849
    45.4010000000    13.1325326362   142.7509904561  0.0000000000  0.4100394153
    45.3010000000    13.1016076129   142.5070468584  0.0000000000  0.4098225938
    45.2010000000    13.0706852540   142.2629743355  0.0000000000  0.4096054195
    45.1010000000    13.0397655055   142.0187720462  0.0000000000  0.4093878906
    45.0010000000    13.0088483997   141.7744398268  0.0000000000  0.4091700058
    44.9010000000    12.9779339701   141.5299775203  0.0000000000  0.4089517640
    44.8010000000    12.9470222089   141.2853846432  0.0000000000  0.4087331637
    44.7010000000    12.9161131098   141.0406607199  0.0000000000  0.4085142033
    44.6010000000    12.8852066676   140.7958052832  0.0000000000  0.4082948815
    44.5010000000    12.8543029626   140.5508185383  0.0000000000  0.4080751973
    44.4010000000    12.8234019291   140.3056995344  0.0000000000  0.4078551487
    44.3010000000    12.7925036078   140.0604481596  0.0000000000  0.4076347346
    44.2010000000    12.7616080195   139.8150641434  0.0000000000  0.4074139536
    44.1010000000    12.7307151239   139.5695467265  0.0000000000  0.4071928040
    44.0010000000    12.6998250067   139.3238961505  0.0000000000  0.4069712848
    43.9010000000    12.6689376095   139.0781115074  0.0000000000  0.4067493942
    43.8010000000    12.6380529789   138.8321927236  0.0000000000  0.4065271308
    43.7010000000    12.6071711009   138.5861392387  0.0000000000  0.4063044932
    43.6010000000    12.5762920245   138.3399509943  0.0000000000  0.4060814800
    43.5010000000    12.5454157177   138.0936272821  0.0000000000  0.4058580895
    43.4010000000    12.5145421909   137.8471677317  0.0000000000  0.4056343203
    43.3010000000    12.4836714766   137.6005721449  0.0000000000  0.4054101709
    43.2010000000    12.4528035881   137.3538401674  0.0000000000  0.4051856399
    43.1010000000    12.4219384988   137.1069711265  0.0000000000  0.4049607255
    43.0010000000    12.3910762453   136.8599648490  0.0000000000  0.4047354264
    42.9010000000    12.3602168448   136.6128210065  0.0000000000  0.4045097410
    42.8010000000    12.3293602956   136.3655391160  0.0000000000  0.4042836677
    42.7010000000    12.2985065975   136.1181187037  0.0000000000  0.4040572049
    42.6010000000    12.2676557720   135.8705594676  0.0000000000  0.4038303511
    42.5010000000    12.2368078420   135.6228611141  0.0000000000  0.4036031049
    42.4010000000    12.2059627912   135.3750230338  0.0000000000  0.4033754643
    42.3010000000    12.1751206454   135.1270449514  0.0000000000  0.4031474279
    42.2010000000    12.1442814317   134.8789266000  0.0000000000  0.4029189943
    42.1010000000    12.1134451183   134.6306672363  0.0000000000  0.4026901615
    42.0010000000    12.0826117352   134.3822666125  0.0000000000  0.4024609280
    41.9010000000    12.0517812940   134.1337243276  0.0000000000  0.4022312922
    41.8010000000    12.0209538275   133.8850401514  0.0000000000  0.4020012525
    41.7010000000    11.9901293100   133.6362133797  0.0000000000  0.4017708071
    41.6010000000    11.9593077776   133.3872438010  0.0000000000  0.4015399545
    41.5010000000    11.9284892078   133.1381307313  0.0000000000  0.4013086926
    41.4010000000    11.8976736594   132.8888741384  0.0000000000  0.4010770202
    41.3010000000    11.8668611131   132.6394733579  0.0000000000  0.4008449354
    41.2010000000    11.8360515713   132.3899278962  0.0000000000  0.4006124363
    41.1010000000    11.8052450772   132.1402375891  0.0000000000  0.4003795215
    41.0010000000    11.7744416165   131.8904018031  0.0000000000  0.4001461889
    40.9010000000    11.7436411964   131.6404200747  0.0000000000  0.3999124370
    40.8010000000    11.7128438451   131.3902921100  0.0000000000  0.3996782639
    40.7010000000    11.6820495729   131.1400174655  0.0000000000  0.3994436679
    40.6010000000    11.6512583721   130.8895955496  0.0000000000  0.3992086471
    40.5010000000    11.6204702758   130.6390260988  0.0000000000  0.3989731998
    40.4010000000    11.5896852992   130.3883087007  0.0000000000  0.3987373242
    40.3010000000    11.5589034202   130.1374426373  0.0000000000  0.3985010183
    40.2010000000    11.5281246768   129.8864276762  0.0000000000  0.3982642805
    40.1010000000    11.4973490891   129.6352634370  0.0000000000  0.3980271088
    40.0010000000    11.4665766403   129.3839492348  0.0000000000  0.3977895013
    39.9010000000    11.4358073541   129.1324847111  0.0000000000  0.3975514562
    39.8010000000    11.4050412557   128.8808695182  0.0000000000  0.3973129716
    39.7010000000    11.3742783528   128.6291031618  0.0000000000  0.3970740456
    39.6010000000    11.3435186357   128.3771850024  0.0000000000  0.3968346762
    39.5010000000    11.3127621350   128.1251147255  0.0000000000  0.3965948615
    39.4010000000    11.2820088637   127.8728918710  0.0000000000  0.3963545997
    39.3010000000    11.2512588366   127.6205159900  0.0000000000  0.3961138887
    39.2010000000    11.2205120513   127.3679864894  0.0000000000  0.3958727265
    39.1010000000    11.1897685075   127.1153027879  0.0000000000  0.3956311110
    39.0010000000    11.1590282632   126.8624647834  0.0000000000  0.3953890406
    38.9010000000    11.1282913028   126.6094717622  0.0000000000  0.3951465130
    38.8010000000    11.0975576501   126.3563233340  0.0000000000  0.3949035264
    38.7010000000    11.0668272933   126.1030188103  0.0000000000  0.3946600783
    38.6010000000    11.0361002789   125.8495579796  0.0000000000  0.3944161672
    38.5010000000    11.0053765802   125.5959400234  0.0000000000  0.3941717905
    38.4010000000    10.9746562472   125.3421647543  0.0000000000  0.3939269466
    38.3010000000    10.9439392760   125.0882315334  0.0000000000  0.3936816331
    38.2010000000    10.9132256831   124.8341398889  0.0000000000  0.3934358480
    38.1010000000    10.8825154685   124.5798892080  0.0000000000  0.3931895890
    38.0010000000    10.8518086711   124.3254791979  0.0000000000  0.3929428542
    37.9010000000    10.8211052949   124.0709092711  0.0000000000  0.3926956414
    37.8010000000    10.7904053459   123.8161788534  0.0000000000  0.3924479484
    37.7010000000    10.7597088321   123.5612873838  0.0000000000  0.3921997728
    37.6010000000    10.7290157819   123.3062344678  0.0000000000  0.3919511127
    37.5010000000    10.6983261891   123.0510194180  0.0000000000  0.3917019655
    37.4010000000    10.6676401046   122.7956420188  0.0000000000  0.3914523295
    37.3010000000    10.6369574897   122.5401013052  0.0000000000  0.3912022019
    37.2010000000    10.6062784176   122.2843972403  0.0000000000  0.3909515809
    37.1010000000    10.5756028540   122.0285288876  0.0000000000  0.3907004639
    37.0010000000    10.5449308398   121.7724959328  0.0000000000  0.3904488487
    36.9010000000    10.5142623816   121.5162977717  0.0000000000  0.3901967329
    36.8010000000    10.4835974880   121.2599338147  0.0000000000  0.3899441143
    36.7010000000    10.4529361702   121.0034034864  0.0000000000  0.3896909904
    36.6010000000    10.4222784594   120.7467063768  0.0000000000  0.3894373589
    36.5010000000    10.3916243709   120.4898419391  0.0000000000  0.3891832175
    36.4010000000    10.3609739044   120.2328094908  0.0000000000  0.3889285637
    36.3010000000    10.3303270798   119.9756085149  0.0000000000  0.3886733950
    36.2010000000    10.2996839194   119.7182385087  0.0000000000  0.3884177091
    36.1010000000    10.2690444118   119.4606986853  0.0000000000  0.3881615033
    36.0010000000    10.2384086194   119.2029888718  0.0000000000  0.3879047755
    35.9010000000    10.2077765181   118.9451081620  0.0000000000  0.3876475229
    35.8010000000    10.1771481213   118.6870559650  0.0000000000  0.3873897429
    35.7010000000    10.1465234807   118.4288320033  0.0000000000  0.3871314334
    35.6010000000    10.1159025792   118.1704354189  0.0000000000  0.3868725914
    35.5010000000    10.0852854378   117.9118656679  0.0000000000  0.3866132145
    35.4010000000    10.0546720971   117.6531223703  0.0000000000  0.3863533003
    35.3010000000    10.0240625303   117.3942045690  0.0000000000  0.3860928457
    35.2010000000     9.9934568006   117.1351120642  0.0000000000  0.3858318486
    35.1010000000     9.9628548860   116.8758439323  0.0000000000  0.3855703059
    35.0010000000     9.9322568197   116.6163997102  0.0000000000  0.3853082152
    34.9010000000     9.9016626026   116.3567786563  0.0000000000  0.3850455736
    34.8010000000     9.8710722728   116.0969803405  0.0000000000  0.3847823786
    34.7010000000     9.8404858535   115.8370042019  0.0000000000  0.3845186274
    34.6010000000     9.8099033360   115.5768494035  0.0000000000  0.3842543172
    34.5010000000     9.7793247489   115.3165154193  0.0000000000  0.3839894452
    34.4010000000     9.7487500890   115.0560014481  0.0000000000  0.3837240084
    34.3010000000     9.7181794072   114.7953071450  0.0000000000  0.3834580044
    34.2010000000     9.6876127057   114.5344317441  0.0000000000  0.3831914300
    34.1010000000     9.6570500063   114.2733746439  0.0000000000  0.3829242826
    34.0010000000     9.6264913169   114.0121351153  0.0000000000  0.3826565591
    33.9010000000     9.5959366479   113.7507124482  0.0000000000  0.3823882566
    33.8010000000     9.5653860466   113.4891062407  0.0000000000  0.3821193723
    33.7010000000     9.5348395120   113.2273156746  0.0000000000  0.3818499031
    33.6010000000     9.5042970631   112.9653400956  0.0000000000  0.3815798461
    33.5010000000     9.4737587049   112.7031787243  0.0000000000  0.3813091981
    33.4010000000     9.4432244789   112.4408310891  0.0000000000  0.3810379562
    33.3010000000     9.4126943959   112.1782964490  0.0000000000  0.3807661175
    33.2010000000     9.3821684695   111.9155740830  0.0000000000  0.3804936787
    33.1010000000     9.3516467165   111.6526632901  0.0000000000  0.3802206366
    33.0010000000     9.3211291567   111.3895633893  0.0000000000  0.3799469883
    32.9010000000     9.2906158293   111.1262738628  0.0000000000  0.3796727306
    32.8010000000     9.2601067270   110.8627937838  0.0000000000  0.3793978602
    32.7010000000     9.2296018786   110.5991225322  0.0000000000  0.3791223740
    32.6010000000     9.1991012994   110.3352593663  0.0000000000  0.3788462686
    32.5010000000     9.1686050245   110.0712037073  0.0000000000  0.3785695409
    32.4010000000     9.1381130427   109.8069545713  0.0000000000  0.3782921874
    32.3010000000     9.1076254116   109.5425115639  0.0000000000  0.3780142050
    32.2010000000     9.0771421266   109.2778737446  0.0000000000  0.3777355903
    32.1010000000     9.0466632188   109.0130404783  0.0000000000  0.3774563398
    32.0010000000     9.0161886904   108.7480108696  0.0000000000  0.3771764501
    31.9010000000     8.9857185792   108.4827843275  0.0000000000  0.3768959179
    31.8010000000     8.9552529099   108.2173601421  0.0000000000  0.3766147397
    31.7010000000     8.9247916947   107.9517374858  0.0000000000  0.3763329119
    31.6010000000     8.8943349490   107.6859155542  0.0000000000  0.3760504310
    31.5010000000     8.8638826920   107.4198935662  0.0000000000  0.3757672935
    31.4010000000     8.8334349618   107.1536709041  0.0000000000  0.3754834958
    31.3010000000     8.8029917845   106.8872468333  0.0000000000  0.3751990344
    31.2010000000     8.7725531575   106.6206203643  0.0000000000  0.3749139055
    31.1010000000     8.7421190978   106.3537906721  0.0000000000  0.3746281052
    31.0010000000     8.7116896579   106.0867572339  0.0000000000  0.3743416303
    30.9010000000     8.6812648460   105.8195191340  0.0000000000  0.3740544767
    30.8010000000     8.6508446744   105.5520754825  0.0000000000  0.3737666406
    30.7010000000     8.6204291747   105.2844255530  0.0000000000  0.3734781184
    30.6010000000     8.5900183820   105.0165686443  0.0000000000  0.3731889062
    30.5010000000     8.5596122883   104.7485036668  0.0000000000  0.3728990000
    30.4010000000     8.5292109522   104.4802301085  0.0000000000  0.3726083960
    30.3010000000     8.4988143732   104.2117469327  0.0000000000  0.3723170902
    30.2010000000     8.4684225707   103.9430532674  0.0000000000  0.3720250786
    30.1010000000     8.4380355835   103.6741484043  0.0000000000  0.3717323572
    30.0010000000     8.4076534386   103.4050315249  0.0000000000  0.3714389221
    29.9010000000     8.3772761517   103.1357017012  0.0000000000  0.3711447690
    29.8010000000     8.3469037271   102.8661578974  0.0000000000  0.3708498936
    29.7010000000     8.3165362194   102.5963995142  0.0000000000  0.3705542921
    29.6010000000     8.2861736564   102.3264257077  0.0000000000  0.3702579603
    29.5010000000     8.2558160396   102.0562353912  0.0000000000  0.3699608938
    29.4010000000     8.2254633902   101.7858276434  0.0000000000  0.3696630881
    29.3010000000     8.1951157636   101.5152018425  0.0000000000  0.3693645393
    29.2010000000     8.1647731591   101.2443568551  0.0000000000  0.3690652428
    29.1010000000     8.1344356255   100.9732919829  0.0000000000  0.3687651943
    29.0010000000     8.1041031558   100.7020060190  0.0000000000  0.3684643892
    28.9010000000     8.0737758076   100.4304983251  0.0000000000  0.3681628232
    28.8010000000     8.0434535977   100.1587678904  0.0000000000  0.3678604918
    28.7010000000     8.0131365328    99.8868136022  0.0000000000  0.3675573901
    28.6010000000     7.9828246686    99.6146347804  0.0000000000  0.3672535138
    28.5010000000     7.9525180209    99.3422303756  0.0000000000  0.3669488583
    28.4010000000     7.9222166100    99.0695993713  0.0000000000  0.3666434186
    28.3010000000     7.8919204759    98.7967409165  0.0000000000  0.3663371902
    28.2010000000     7.8616296335    98.5236539276  0.0000000000  0.3660301681
    28.1010000000     7.8313441322    98.2503376192  0.0000000000  0.3657223479
    28.0010000000     7.8010639675    97.9767907106  0.0000000000  0.3654137241
    27.9010000000     7.7707891982    97.7030124838  0.0000000000  0.3651042922
    27.8010000000     7.7405198297    97.4290017277  0.0000000000  0.3647940471
    27.7010000000     7.7102559015    97.1547575296  0.0000000000  0.3644829837
    27.6010000000     7.6799974438    96.8802788805  0.0000000000  0.3641710970
    27.5010000000     7.6497444916    96.6055648071  0.0000000000  0.3638583820
    27.4010000000     7.6194970563    96.3306141102  0.0000000000  0.3635448333
    27.3010000000     7.5892551977    96.0554260198  0.0000000000  0.3632304459
    27.2010000000     7.5590189091    95.7799991498  0.0000000000  0.3629152142
    27.1010000000     7.5287882464    95.5043326738  0.0000000000  0.3625991332
    27.0010000000     7.4985632422    95.2284255417  0.0000000000  0.3622821974
    26.9010000000     7.4683439062    94.9522764831  0.0000000000  0.3619644012
    26.8010000000     7.4381302961    94.6758846550  0.0000000000  0.3616457394
    26.7010000000     7.4079224187    94.3992487361  0.0000000000  0.3613262062
    26.6010000000     7.3777203284    94.1223678324  0.0000000000  0.3610057963
    26.5010000000     7.3475240433    93.8452407031  0.0000000000  0.3606845037
    26.4010000000     7.3173335875    93.5678661490  0.0000000000  0.3603623227
    26.3010000000     7.2871490184    93.2902432682  0.0000000000  0.3600392478
    26.2010000000     7.2569703575    93.0123708157  0.0000000000  0.3597152730
    26.1010000000     7.2267976326    92.7342475894  0.0000000000  0.3593903924
    26.0010000000     7.1966308910    92.4558725571  0.0000000000  0.3590646001
    25.9010000000     7.1664701447    92.1772443481  0.0000000000  0.3587378899
    25.8010000000     7.1363154533    91.8983620168  0.0000000000  0.3584102560
    25.7010000000     7.1061668412    91.6192242808  0.0000000000  0.3580816921
    25.6010000000     7.0760243391    91.3398299027  0.0000000000  0.3577521919
    25.5010000000     7.0458879842    91.0601776910  0.0000000000  0.3574217493
    25.4010000000     7.0157578066    90.7802663740  0.0000000000  0.3570903578
    25.3010000000     6.9856338562    90.5000948524  0.0000000000  0.3567580110
    25.2010000000     6.9555161758    90.2196619476  0.0000000000  0.3564247028
    25.1010000000     6.9254047748    89.9389661528  0.0000000000  0.3560904261
    25.0010000000     6.8952997095    89.6580063861  0.0000000000  0.3557551745
    24.9010000000     6.8652010162    89.3767813636  0.0000000000  0.3554189414
    24.8010000000     6.8351087245    89.0952897270  0.0000000000  0.3550817200
    24.7010000000     6.8050228847    88.8135302922  0.0000000000  0.3547435034
    24.6010000000     6.7749435272    88.5315016778  0.0000000000  0.3544042847
    24.5010000000     6.7448706898    88.2492025541  0.0000000000  0.3540640569
    24.4010000000     6.7148044175    87.9666316437  0.0000000000  0.3537228130
    24.3010000000     6.6847447492    87.6837875984  0.0000000000  0.3533805459
    24.2010000000     6.6546917314    87.4006691234  0.0000000000  0.3530372483
    24.1010000000     6.6246453918    87.1172747325  0.0000000000  0.3526929129
    24.0010000000     6.5946057789    86.8336031177  0.0000000000  0.3523475323
    23.9010000000     6.5645729358    86.5496529038  0.0000000000  0.3520010991
    23.8010000000     6.5345469004    86.2654226501  0.0000000000  0.3516536056
    23.7010000000     6.5045277055    85.9809108517  0.0000000000  0.3513050442
    23.6010000000     6.4745154177    85.6961163049  0.0000000000  0.3509554074
    23.5010000000     6.4445100729    85.4110374994  0.0000000000  0.3506046872
    23.4010000000     6.4145117028    85.1256728644  0.0000000000  0.3502528757
    23.3010000000     6.3845203597    84.8400210107  0.0000000000  0.3498999650
    23.2010000000     6.3545360793    84.5540803689  0.0000000000  0.3495459468
    23.1010000000     6.3245589180    84.2678495522  0.0000000000  0.3491908131
    23.0010000000     6.2945889284    83.9813271160  0.0000000000  0.3488345557
    22.9010000000     6.2646261464    83.6945114396  0.0000000000  0.3484771661
    22.8010000000     6.2346706170    83.4074009677  0.0000000000  0.3481186358
    22.7010000000     6.2047223815    83.1199940914  0.0000000000  0.3477589562
    22.6010000000     6.1747815027    82.8322893875  0.0000000000  0.3473981187
    22.5010000000     6.1448480276    82.5442852618  0.0000000000  0.3470361147
    22.4010000000     6.1149219878    82.2559799518  0.0000000000  0.3466729350
    22.3010000000     6.0850034490    81.9673720018  0.0000000000  0.3463085707
    22.2010000000     6.0550924618    81.6784597893  0.0000000000  0.3459430129
    22.1010000000     6.0251890621    81.3892415280  0.0000000000  0.3455762521
    22.0010000000     5.9952933195    81.0997157395  0.0000000000  0.3452082793
    21.9010000000     5.9654052776    80.8098806662  0.0000000000  0.3448390848
    21.8010000000     5.9355249775    80.5197345090  0.0000000000  0.3444686591
    21.7010000000     5.9056524829    80.2292756613  0.0000000000  0.3440969925
    21.6010000000     5.8757878554    79.9385024760  0.0000000000  0.3437240755
    21.5010000000     5.8459311312    79.6474130355  0.0000000000  0.3433498978
    21.4010000000     5.8160823812    79.3560057336  0.0000000000  0.3429744496
    21.3010000000     5.7862416391    79.0642785812  0.0000000000  0.3425977205
    21.2010000000     5.7564089852    78.7722300176  0.0000000000  0.3422197006
    21.1010000000     5.7265844636    78.4798581029  0.0000000000  0.3418403792
    21.0010000000     5.6967681413    78.1871610968  0.0000000000  0.3414597458
    20.9010000000     5.6669600613    77.8941369999  0.0000000000  0.3410777897
    20.8010000000     5.6371602784    77.6007839004  0.0000000000  0.3406945000
    20.7010000000     5.6073688707    77.3071000882  0.0000000000  0.3403098658
    20.6010000000     5.5775858929    77.0130835997  0.0000000000  0.3399238761
    20.5010000000     5.5478114006    76.7187324490  0.0000000000  0.3395365196
    20.4010000000     5.5180454611    76.4240447422  0.0000000000  0.3391477848
    20.3010000000     5.4882881202    76.1290183401  0.0000000000  0.3387576600
    20.2010000000     5.4585394587    75.8336514242  0.0000000000  0.3383661338
    20.1010000000     5.4287995472    75.5379420459  0.0000000000  0.3379731943
    20.0010000000     5.3990684242    75.2418879066  0.0000000000  0.3375788293
    19.9010000000     5.3693461636    74.9454870322  0.0000000000  0.3371830266
    19.8010000000     5.3396328527    74.6487375480  0.0000000000  0.3367857741
    19.7010000000     5.3099285248    74.3516370144  0.0000000000  0.3363870590
    19.6010000000     5.2802332830    74.0541836516  0.0000000000  0.3359868690
    19.5010000000     5.2505471660    73.7563750097  0.0000000000  0.3355851907
    19.4010000000     5.2208702602    73.4582090791  0.0000000000  0.3351820115
    19.3010000000     5.1912026221    73.1596835182  0.0000000000  0.3347773179
    19.2010000000     5.1615443334    72.8607962074  0.0000000000  0.3343710966
    19.1010000000     5.1318954689    72.5615449199  0.0000000000  0.3339633340
    19.0010000000     5.1022560965    72.2619273254  0.0000000000  0.3335540164
    18.9010000000     5.0726262882    71.9619411018  0.0000000000  0.3331431297
    18.8010000000     5.0430061315    71.6615840455  0.0000000000  0.3327306599
    18.7010000000     5.0133956761    71.3608535316  0.0000000000  0.3323165922
    18.6010000000     4.9837950299    71.0597474916  0.0000000000  0.3319009126
    18.5010000000     4.9542042427    70.7582632256  0.0000000000  0.3314836057
    18.4010000000     4.9246234228    70.4563985921  0.0000000000  0.3310646570
    18.3010000000     4.8950526213    70.1541508268  0.0000000000  0.3306440509
    18.2010000000     4.8654919378    69.8515176196  0.0000000000  0.3302217721
    18.1010000000     4.8359414472    69.5484963661  0.0000000000  0.3297978049
    18.0010000000     4.8064012415    69.2450845985  0.0000000000  0.3293721334
    17.9010000000     4.7768713995    68.9412796688  0.0000000000  0.3289447414
    17.8010000000     4.7473519976    68.6370788590  0.0000000000  0.3285156124
    17.7010000000     4.7178431402    68.3324797005  0.0000000000  0.3280847300
    17.6010000000     4.6883448996    68.0274793438  0.0000000000  0.3276520770
    17.5010000000     4.6588573769    67.7220751939  0.0000000000  0.3272176365
    17.4010000000     4.6293806519    67.4162643881  0.0000000000  0.3267813908
    17.3010000000     4.5999148339    67.1100443227  0.0000000000  0.3263433226
    17.2010000000     4.5704599920    66.8034119260  0.0000000000  0.3259034135
    17.1010000000     4.5410162452    66.4963645988  0.0000000000  0.3254616456
    17.0010000000     4.5115836734    66.1888992826  0.0000000000  0.3250180002
    16.9010000000     4.4821623773    65.8810130859  0.0000000000  0.3245724585
    16.8010000000     4.4527524594    65.5727030804  0.0000000000  0.3241250013
    16.7010000000     4.4233540138    65.2639662021  0.0000000000  0.3236756093
    16.6010000000     4.3939671473    64.9547994608  0.0000000000  0.3232242627
    16.5010000000     4.3645919596    64.6451997390  0.0000000000  0.3227709413
    16.4010000000     4.3352285539    64.3351638985  0.0000000000  0.3223156249
    16.3010000000     4.3058770468    64.0246888854  0.0000000000  0.3218582927
    16.2010000000     4.2765375306    63.7137713299  0.0000000000  0.3213989236
    16.1010000000     4.2472101312    63.4024081567  0.0000000000  0.3209374963
    16.0010000000     4.2178949511    63.0905959843  0.0000000000  0.3204739890
    15.9010000000     4.1885920993    62.7783314328  0.0000000000  0.3200083794
    15.8010000000     4.1593016909    62.4656111280  0.0000000000  0.3195406451
    15.7010000000     4.1300238576    62.1524318044  0.0000000000  0.3190707634
    15.6010000000     4.1007587013    61.8387898140  0.0000000000  0.3185987107
    15.5010000000     4.0715063509    61.5246817274  0.0000000000  0.3181244635
    15.4010000000     4.0422669163    61.2101038441  0.0000000000  0.3176479975
    15.3010000000     4.0130405353    60.8950526908  0.0000000000  0.3171692885
    15.2010000000     3.9838273282    60.5795245347  0.0000000000  0.3166883113
    15.1010000000     3.9546274261    60.2635156841  0.0000000000  0.3162050407
    15.0010000000     3.9254409533    59.9470222992  0.0000000000  0.3157194508
    14.9010000000     3.8962680461    59.6300405928  0.0000000000  0.3152315152
    14.8010000000     3.8671088357    59.3125666419  0.0000000000  0.3147412073
    14.7010000000     3.8379634664    58.9945965877  0.0000000000  0.3142484998
    14.6010000000     3.8088320703    58.6761263529  0.0000000000  0.3137533649
    14.5010000000     3.7797147853    58.3571518420  0.0000000000  0.3132557743
    14.4010000000     3.7506117650    58.0376690422  0.0000000000  0.3127556994
    14.3010000000     3.7215231444    57.7176736499  0.0000000000  0.3122531106
    14.2010000000     3.6924490843    57.3971615530  0.0000000000  0.3117479784
    14.1010000000     3.6633897288    57.0761283647  0.0000000000  0.3112402721
    14.0010000000     3.6343452322    56.7545697153  0.0000000000  0.3107299609
    13.9010000000     3.6053157514    56.4324811659  0.0000000000  0.3102170130
    13.8010000000     3.5763014465    56.1098582162  0.0000000000  0.3097013963
    13.7010000000     3.5473024823    55.7866963132  0.0000000000  0.3091830780
    13.6010000000     3.5183190204    55.4629907671  0.0000000000  0.3086620246
    13.5010000000     3.4893512291    55.1387368535  0.0000000000  0.3081382020
    13.4010000000     3.4603992758    54.8139297301  0.0000000000  0.3076115753
    13.3010000000     3.4314633446    54.4885646303  0.0000000000  0.3070821092
    13.2010000000     3.4025436048    54.1626365052  0.0000000000  0.3065497673
    13.1010000000     3.3736402366    53.8361403104  0.0000000000  0.3060145127
    13.0010000000     3.3447534279    53.5090709695  0.0000000000  0.3054763077
    12.9010000000     3.3158833678    53.1814232939  0.0000000000  0.3049351139
    12.8010000000     3.2870302474    52.8531919941  0.0000000000  0.3043908921
    12.7010000000     3.2581942539    52.5243716029  0.0000000000  0.3038436019
    12.6010000000     3.2293755913    52.1949567108  0.0000000000  0.3032932027
    12.5010000000     3.2005744659    51.8649417985  0.0000000000  0.3027396525
    12.4010000000     3.1717910800    51.5343211614  0.0000000000  0.3021829088
    12.3010000000     3.1430256491    51.2030891006  0.0000000000  0.3016229279
    12.2010000000     3.1142783803    50.8712396713  0.0000000000  0.3010596652
    12.1010000000     3.0855494967    50.5387669616  0.0000000000  0.3004930752
    12.0010000000     3.0568392162    50.2056648434  0.0000000000  0.2999231113
    11.9010000000     3.0281477797    49.8719272930  0.0000000000  0.2993497262
    11.8010000000     2.9994754077    49.5375478845  0.0000000000  0.2987728710
    11.7010000000     2.9708223467    49.2025203272  0.0000000000  0.2981924961
    11.6010000000     2.9421888344    48.8668380494  0.0000000000  0.2976085506
    11.5010000000     2.9135751161    48.5304943896  0.0000000000  0.2970209823
    11.4010000000     2.8849814465    48.1934826131  0.0000000000  0.2964297382
    11.3010000000     2.8564080921    47.8557959302  0.0000000000  0.2958347639
    11.2010000000     2.8278553074    47.5174272187  0.0000000000  0.2952360035
    11.1010000000     2.7993233632    47.1783693417  0.0000000000  0.2946333998
    11.0010000000     2.7708125406    46.8386150818  0.0000000000  0.2940268945


==> anc/s83s_18/s83s_18-eos4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    98.1085116251   624.2818035371  0.0000000000  0.6553282659
   310.5010000000    97.9464991747   623.5186758241  0.0000000000  0.6550685891
   310.0010000000    97.7844904925   622.7552457289  0.0000000000  0.6548086002
   309.5010000000    97.6224853920   621.9915117244  0.0000000000  0.6545482980
   309.0010000000    97.4604840600   621.2274740429  0.0000000000  0.6542876821
   308.5010000000    97.2984865004   620.4631320502  0.0000000000  0.6540267514
   308.0010000000    97.1364925346   619.6984842497  0.0000000000  0.6537655049
   307.5010000000    96.9745023565   618.9335308996  0.0000000000  0.6535039418
   307.0010000000    96.8125159771   618.1682713939  0.0000000000  0.6532420613
   306.5010000000    96.6505334103   617.4027051362  0.0000000000  0.6529798626
   306.0010000000    96.4885544884   616.6368306705  0.0000000000  0.6527173444
   305.5010000000    96.3265794144   615.8706482897  0.0000000000  0.6524545061
   305.0010000000    96.1646080261   615.1041565581  0.0000000000  0.6521913465
   304.5010000000    96.0026405310   614.3373557861  0.0000000000  0.6519278651
   304.0010000000    95.8406767724   613.5702445584  0.0000000000  0.6516640606
   303.5010000000    95.6787167798   612.8028223374  0.0000000000  0.6513999321
   303.0010000000    95.5167605849   612.0350885953  0.0000000000  0.6511354788
   302.5010000000    95.3548084044   611.2670436775  0.0000000000  0.6508707001
   302.0010000000    95.1928599106   610.4986853464  0.0000000000  0.6506055944
   301.5010000000    95.0309153252   609.7300139673  0.0000000000  0.6503401612
   301.0010000000    94.8689745087   608.9610281884  0.0000000000  0.6500743993
   300.5010000000    94.7070375060   608.1917275316  0.0000000000  0.6498083078
   300.0010000000    94.5451045459   607.4221123889  0.0000000000  0.6495418861
   299.5010000000    94.3831754969   606.6521814394  0.0000000000  0.6492751329
   299.0010000000    94.2212502310   605.8819333747  0.0000000000  0.6490080472
   298.5010000000    94.0593288039   605.1113677573  0.0000000000  0.6487406280
   298.0010000000    93.8974114541   604.3404850168  0.0000000000  0.6484728747
   297.5010000000    93.7354978818   603.5692830190  0.0000000000  0.6482047858
   297.0010000000    93.5735883307   602.7977622137  0.0000000000  0.6479363607
   296.5010000000    93.4116826870   602.0259213464  0.0000000000  0.6476675983
   296.0010000000    93.2497810198   601.2537600299  0.0000000000  0.6473984977
   295.5010000000    93.0878834004   600.4812778870  0.0000000000  0.6471290579
   295.0010000000    92.9259895454   599.7084728432  0.0000000000  0.6468592774
   294.5010000000    92.7640998895   598.9353462502  0.0000000000  0.6465891560
   294.0010000000    92.6022141552   598.1618960559  0.0000000000  0.6463186922
   293.5010000000    92.4403324253   597.3881219262  0.0000000000  0.6460478850
   293.0010000000    92.2784546073   596.6140226863  0.0000000000  0.6457767334
   292.5010000000    92.1165809673   595.8395988734  0.0000000000  0.6455052366
   292.0010000000    91.9547112409   595.0648484848  0.0000000000  0.6452333932
   291.5010000000    91.7928455223   594.2897712299  0.0000000000  0.6449612024
   291.0010000000    91.6309839082   593.5143668277  0.0000000000  0.6446886631
   290.5010000000    91.4691264978   592.7386350074  0.0000000000  0.6444157746
   290.0010000000    91.3072730399   591.9625738155  0.0000000000  0.6441425352
   289.5010000000    91.1454236400   591.1861830051  0.0000000000  0.6438689443
   289.0010000000    90.9835784064   590.4094623393  0.0000000000  0.6435950007
   288.5010000000    90.8217372737   589.6324107468  0.0000000000  0.6433207034
   288.0010000000    90.6599001802   588.8550271696  0.0000000000  0.6430460512
   287.5010000000    90.4980674182   588.0773122469  0.0000000000  0.6427710434
   287.0010000000    90.3362385812   587.2992632586  0.0000000000  0.6424956783
   286.5010000000    90.1744139675   586.5208808668  0.0000000000  0.6422199552
   286.0010000000    90.0125935275   585.7421640604  0.0000000000  0.6419438731
   285.5010000000    89.8507772152   584.9631118411  0.0000000000  0.6416674306
   285.0010000000    89.6889651621   584.1837240623  0.0000000000  0.6413906269
   284.5010000000    89.5271573283   583.4039997494  0.0000000000  0.6411134609
   284.0010000000    89.3653536775   582.6239379406  0.0000000000  0.6408359312
   283.5010000000    89.2035541764   581.8435376874  0.0000000000  0.6405580368
   283.0010000000    89.0417589688   581.0627988898  0.0000000000  0.6402797767
   282.5010000000    88.8799678547   580.2817197878  0.0000000000  0.6400011494
   282.0010000000    88.7181811568   579.5003011405  0.0000000000  0.6397221544
   281.5010000000    88.5563986819   578.7185412132  0.0000000000  0.6394427901
   281.0010000000    88.3946204134   577.9364391201  0.0000000000  0.6391630553
   280.5010000000    88.2328465100   577.1539948206  0.0000000000  0.6388829493
   280.0010000000    88.0710769613   576.3712074529  0.0000000000  0.6386024707
   279.5010000000    87.9093115887   575.5880753376  0.0000000000  0.6383216181
   279.0010000000    87.7475505606   574.8045984713  0.0000000000  0.6380403905
   278.5010000000    87.5857938768   574.0207760315  0.0000000000  0.6377587869
   278.0010000000    87.4240415404   573.2366072090  0.0000000000  0.6374768060
   277.5010000000    87.2622935581   572.4520912076  0.0000000000  0.6371944465
   277.0010000000    87.1005499399   571.6672272445  0.0000000000  0.6369117074
   276.5010000000    86.9388106994   570.8820145499  0.0000000000  0.6366285875
   276.0010000000    86.7770758534   570.0964523676  0.0000000000  0.6363450854
   275.5010000000    86.6153454222   569.3105399542  0.0000000000  0.6360612001
   275.0010000000    86.4536194296   568.5242765800  0.0000000000  0.6357769304
   274.5010000000    86.2918979028   567.7376615282  0.0000000000  0.6354922750
   274.0010000000    86.1301807033   566.9506932733  0.0000000000  0.6352072324
   273.5010000000    85.9684680347   566.1633719491  0.0000000000  0.6349218019
   273.0010000000    85.8067597657   565.3756960581  0.0000000000  0.6346359818
   272.5010000000    85.6450559381   564.5876649393  0.0000000000  0.6343497711
   272.0010000000    85.4833565967   563.7992779453  0.0000000000  0.6340631684
   271.5010000000    85.3216617900   563.0105344416  0.0000000000  0.6337761726
   271.0010000000    85.1599715698   562.2214338077  0.0000000000  0.6334887826
   270.5010000000    84.9982858239   561.4319746191  0.0000000000  0.6332009967
   270.0010000000    84.8366046118   560.6421562841  0.0000000000  0.6329128139
   269.5010000000    84.6749278294   559.8519774089  0.0000000000  0.6326242327
   269.0010000000    84.5132557101   559.0614382463  0.0000000000  0.6323352521
   268.5010000000    84.3515883237   558.2705382451  0.0000000000  0.6320458709
   268.0010000000    84.1899252447   557.4792744276  0.0000000000  0.6317560872
   267.5010000000    84.0282668836   556.6876479020  0.0000000000  0.6314659002
   267.0010000000    83.8666131551   555.8956573483  0.0000000000  0.6311753084
   266.5010000000    83.7049641441   555.1033022743  0.0000000000  0.6308843108
   266.0010000000    83.5433196083   554.3105805806  0.0000000000  0.6305929055
   265.5010000000    83.3816798056   553.5174926166  0.0000000000  0.6303010916
   265.0010000000    83.2200446670   552.7240371243  0.0000000000  0.6300088676
   264.5010000000    83.0584141277   551.9302128627  0.0000000000  0.6297162320
   264.0010000000    82.8967884560   551.1360202220  0.0000000000  0.6294231840
   263.5010000000    82.7351672664   550.3414563771  0.0000000000  0.6291297214
   263.0010000000    82.5735509987   549.5465225545  0.0000000000  0.6288358437
   262.5010000000    82.4119392763   548.7512159634  0.0000000000  0.6285415488
   262.0010000000    82.2503323825   547.9555370529  0.0000000000  0.6282468357
   261.5010000000    82.0887302764   547.1594846761  0.0000000000  0.6279517030
   261.0010000000    81.9271329219   546.3630577026  0.0000000000  0.6276561492
   260.5010000000    81.7655404496   545.5662558214  0.0000000000  0.6273601731
   260.0010000000    81.6039526689   544.7690771324  0.0000000000  0.6270637729
   259.5010000000    81.4423697188   543.9715213570  0.0000000000  0.6267669474
   259.0010000000    81.2807915796   543.1735874304  0.0000000000  0.6264696952
   258.5010000000    81.1192182363   542.3752743051  0.0000000000  0.6261720147
   258.0010000000    80.9576498394   541.5765817487  0.0000000000  0.6258739047
   257.5010000000    80.7960862207   540.7775079479  0.0000000000  0.6255753635
   257.0010000000    80.6345275389   539.9780527031  0.0000000000  0.6252763899
   256.5010000000    80.4729737957   539.1782150326  0.0000000000  0.6249769824
   256.0010000000    80.3114249969   538.3779939721  0.0000000000  0.6246771394
   255.5010000000    80.1498809928   537.5773877802  0.0000000000  0.6243768593
   255.0010000000    79.9883419585   536.7763963225  0.0000000000  0.6240761407
   254.5010000000    79.8268079133   535.9750186863  0.0000000000  0.6237749823
   254.0010000000    79.6652788803   535.1732539760  0.0000000000  0.6234733825
   253.5010000000    79.5037547283   534.3711005223  0.0000000000  0.6231713395
   253.0010000000    79.3422356489   533.5685582569  0.0000000000  0.6228688522
   252.5010000000    79.1807216788   532.7656263362  0.0000000000  0.6225659191
   252.0010000000    79.0192125415   531.9623023564  0.0000000000  0.6222625380
   251.5010000000    78.8577086005   531.1585870892  0.0000000000  0.6219587081
   251.0010000000    78.6962095891   530.3544781689  0.0000000000  0.6216544273
   250.5010000000    78.5347157206   529.5499756125  0.0000000000  0.6213496943
   250.0010000000    78.3732270539   528.7450786657  0.0000000000  0.6210445078
   249.5010000000    78.2117433378   527.9397850223  0.0000000000  0.6207388656
   249.0010000000    78.0502647984   527.1340947518  0.0000000000  0.6204327666
   248.5010000000    77.8887913519   526.3280063716  0.0000000000  0.6201262089
   248.0010000000    77.7273230760   525.5215192024  0.0000000000  0.6198191910
   247.5010000000    77.5658600530   524.7146325824  0.0000000000  0.6195117115
   247.0010000000    77.4044020573   523.9073443058  0.0000000000  0.6192037683
   246.5010000000    77.2429494931   523.0996553110  0.0000000000  0.6188953604
   246.0010000000    77.0815019887   522.2915626514  0.0000000000  0.6185864856
   245.5010000000    76.9200596460   521.4830657429  0.0000000000  0.6182771423
   245.0010000000    76.7586225713   520.6741640195  0.0000000000  0.6179673289
   244.5010000000    76.5971908751   519.8648569326  0.0000000000  0.6176570441
   244.0010000000    76.4357643630   519.0551423995  0.0000000000  0.6173462858
   243.5010000000    76.2743431557   518.2450199121  0.0000000000  0.6170350524
   243.0010000000    76.1129273783   517.4344889803  0.0000000000  0.6167233425
   242.5010000000    75.9515166984   516.6235468106  0.0000000000  0.6164111536
   242.0010000000    75.7901115594   515.8121945017  0.0000000000  0.6160984849
   241.5010000000    75.6287117932   515.0004300752  0.0000000000  0.6157853343
   241.0010000000    75.4673172381   514.1882515774  0.0000000000  0.6154716997
   240.5010000000    75.3059281976   513.3756593903  0.0000000000  0.6151575800
   240.0010000000    75.1445445202   512.5626516016  0.0000000000  0.6148429730
   239.5010000000    74.9831662135   511.7492270924  0.0000000000  0.6145278769
   239.0010000000    74.8217934424   510.9353855334  0.0000000000  0.6142122903
   238.5010000000    74.6604260722   510.1211250787  0.0000000000  0.6138962110
   238.0010000000    74.4990642782   509.3064454398  0.0000000000  0.6135796376
   237.5010000000    74.3377079368   508.4913448154  0.0000000000  0.6132625680
   237.0010000000    74.1763570819   507.6758221934  0.0000000000  0.6129450004
   236.5010000000    74.0150117531   506.8598765833  0.0000000000  0.6126269331
   236.0010000000    73.8536719949   506.0435070161  0.0000000000  0.6123083641
   235.5010000000    73.6923378573   505.2267125445  0.0000000000  0.6119892918
   235.0010000000    73.5310092455   504.4094914810  0.0000000000  0.6116697141
   234.5010000000    73.3696862206   503.5918429237  0.0000000000  0.6113496291
   234.0010000000    73.2083686997   502.7737652325  0.0000000000  0.6110290348
   233.5010000000    73.0470570545   501.9552590699  0.0000000000  0.6107079299
   233.0010000000    72.8857509138   501.1363213214  0.0000000000  0.6103863119
   232.5010000000    72.7244505107   500.3169519347  0.0000000000  0.6100641792
   232.0010000000    72.5631557850   499.4971493622  0.0000000000  0.6097415297
   231.5010000000    72.4018666829   498.6769120814  0.0000000000  0.6094183614
   231.0010000000    72.2405834535   497.8562401056  0.0000000000  0.6090946727
   230.5010000000    72.0793059061   497.0351312034  0.0000000000  0.6087704613
   230.0010000000    71.9180340049   496.2135839255  0.0000000000  0.6084457251
   229.5010000000    71.7567680157   495.3915983532  0.0000000000  0.6081204625
   229.0010000000    71.5955079141   494.5691730829  0.0000000000  0.6077946716
   228.5010000000    71.4342535345   493.7463059853  0.0000000000  0.6074683498
   228.0010000000    71.2730048656   492.9229957099  0.0000000000  0.6071414953
   227.5010000000    71.1117621960   492.0992424305  0.0000000000  0.6068141063
   227.0010000000    70.9505255253   491.2750448428  0.0000000000  0.6064861809
   226.5010000000    70.7892945675   490.4504001719  0.0000000000  0.6061577164
   226.0010000000    70.6280696283   489.6253086636  0.0000000000  0.6058287113
   225.5010000000    70.4668505808   488.7997683438  0.0000000000  0.6054991632
   225.0010000000    70.3056374508   487.9737780128  0.0000000000  0.6051690700
   224.5010000000    70.1444304155   487.1473372411  0.0000000000  0.6048384299
   224.0010000000    69.9832292227   486.3204433907  0.0000000000  0.6045072403
   223.5010000000    69.8220342072   485.4930968271  0.0000000000  0.6041754996
   223.0010000000    69.6608451303   484.6652949672  0.0000000000  0.6038432052
   222.5010000000    69.4996621942   483.8370374840  0.0000000000  0.6035103553
   222.0010000000    69.3384851746   483.0083218517  0.0000000000  0.6031769471
   221.5010000000    69.1773144302   482.1791485356  0.0000000000  0.6028429793
   221.0010000000    69.0161497502   481.3495150652  0.0000000000  0.6025084492
   220.5010000000    68.8549912186   480.5194204788  0.0000000000  0.6021733545
   220.0010000000    68.6938387825   479.6888631035  0.0000000000  0.6018376931
   219.5010000000    68.5326925393   478.8578420322  0.0000000000  0.6015014627
   219.0010000000    68.3715525924   478.0263563839  0.0000000000  0.6011646613
   218.5010000000    68.2104187672   477.1944038349  0.0000000000  0.6008272862
   218.0010000000    68.0492913233   476.3619842955  0.0000000000  0.6004893356
   217.5010000000    67.8881699588   475.5290947677  0.0000000000  0.6001508065
   217.0010000000    67.7270550881   474.6957359497  0.0000000000  0.5998116975
   216.5010000000    67.5659464241   473.8619049040  0.0000000000  0.5994720056
   216.0010000000    67.4048441118   473.0276009202  0.0000000000  0.5991317286
   215.5010000000    67.2437481618   472.1928225853  0.0000000000  0.5987908643
   215.0010000000    67.0826584513   471.3575677876  0.0000000000  0.5984494098
   214.5010000000    66.9215752867   470.5218366318  0.0000000000  0.5981073635
   214.0010000000    66.7604985597   469.6856270654  0.0000000000  0.5977647226
   213.5010000000    66.5994281702   468.8489370694  0.0000000000  0.5974214845
   213.0010000000    66.4383643054   468.0117661086  0.0000000000  0.5970776471
   212.5010000000    66.2773070195   467.1741129506  0.0000000000  0.5967332079
   212.0010000000    66.1162560961   466.3359749460  0.0000000000  0.5963881641
   211.5010000000    65.9552118829   465.4973523731  0.0000000000  0.5960425138
   211.0010000000    65.7941740405   464.6582419250  0.0000000000  0.5956962537
   210.5010000000    65.6331429311   463.8186439400  0.0000000000  0.5953493821
   210.0010000000    65.4721183700   462.9785559000  0.0000000000  0.5950018959
   209.5010000000    65.3111003196   462.1379760431  0.0000000000  0.5946537926
   209.0010000000    65.1500890257   461.2969040786  0.0000000000  0.5943050700
   208.5010000000    64.9890844657   460.4553383079  0.0000000000  0.5939557253
   208.0010000000    64.8280865568   459.6132767080  0.0000000000  0.5936057559
   207.5010000000    64.6670954302   458.7707183659  0.0000000000  0.5932551593
   207.0010000000    64.5061108832   457.9276606118  0.0000000000  0.5929039324
   206.5010000000    64.3451332675   457.0841036720  0.0000000000  0.5925520732
   206.0010000000    64.1841624651   456.2400453020  0.0000000000  0.5921995788
   205.5010000000    64.0231982991   455.3954829395  0.0000000000  0.5918464460
   205.0010000000    63.8622412120   454.5504172633  0.0000000000  0.5914926731
   204.5010000000    63.7012908404   453.7048447127  0.0000000000  0.5911382564
   204.0010000000    63.5403473721   452.8587646113  0.0000000000  0.5907831936
   203.5010000000    63.3794108673   452.0121756050  0.0000000000  0.5904274820
   203.0010000000    63.2184813944   451.1650763743  0.0000000000  0.5900711190
   202.5010000000    63.0575587620   450.3174642206  0.0000000000  0.5897141012
   202.0010000000    62.8966431905   449.4693386059  0.0000000000  0.5893564262
   201.5010000000    62.7357346404   448.6206976129  0.0000000000  0.5889980911
   201.0010000000    62.5748332148   447.7715400674  0.0000000000  0.5886390933
   200.5010000000    62.4139387588   446.9218634230  0.0000000000  0.5882794293
   200.0010000000    62.2530513935   446.0716665812  0.0000000000  0.5879190966
   199.5010000000    62.0921712484   445.2209484787  0.0000000000  0.5875580924
   199.0010000000    61.9312981965   444.3697066855  0.0000000000  0.5871964135
   198.5010000000    61.7704323853   443.5179402144  0.0000000000  0.5868340572
   198.0010000000    61.6095738386   442.6656474143  0.0000000000  0.5864710205
   197.5010000000    61.4487224581   441.8128259750  0.0000000000  0.5861073001
   197.0010000000    61.2878782868   440.9594743264  0.0000000000  0.5857428931
   196.5010000000    61.1270415084   440.1055916342  0.0000000000  0.5853777968
   196.0010000000    60.9662119877   439.2511753607  0.0000000000  0.5850120077
   195.5010000000    60.8053897960   438.3962240551  0.0000000000  0.5846455229
   195.0010000000    60.6445750794   437.5407366529  0.0000000000  0.5842783395
   194.5010000000    60.4837676671   436.6847103949  0.0000000000  0.5839104540
   194.0010000000    60.3229677894   435.8281446452  0.0000000000  0.5835418636
   193.5010000000    60.1621752962   434.9710367302  0.0000000000  0.5831725649
   193.0010000000    60.0013904364   434.1133860941  0.0000000000  0.5828025550
   192.5010000000    59.8406129511   433.2551894599  0.0000000000  0.5824318302
   192.0010000000    59.6798431090   432.3964463552  0.0000000000  0.5820603878
   191.5010000000    59.5190808012   431.5371542814  0.0000000000  0.5816882241
   191.0010000000    59.3583260585   430.6773114736  0.0000000000  0.5813153360
   190.5010000000    59.1975790501   429.8169168968  0.0000000000  0.5809417204
   190.0010000000    59.0368396990   428.9559681863  0.0000000000  0.5805673737
   189.5010000000    58.8761079391   428.0944630250  0.0000000000  0.5801922924
   189.0010000000    58.7153839708   427.2324005095  0.0000000000  0.5798164735
   188.5010000000    58.5546678761   426.3697790951  0.0000000000  0.5794399137
   188.0010000000    58.3939594943   425.5065959184  0.0000000000  0.5790626091
   187.5010000000    58.2332589296   424.6428495284  0.0000000000  0.5786845565
   187.0010000000    58.0725661707   423.7785378392  0.0000000000  0.5783057523
   186.5010000000    57.9118813432   422.9136594913  0.0000000000  0.5779261932
   186.0010000000    57.7512044575   422.0482124926  0.0000000000  0.5775458757
   185.5010000000    57.5905355354   421.1821948989  0.0000000000  0.5771647961
   185.0010000000    57.4298744844   420.3156041387  0.0000000000  0.5767829505
   184.5010000000    57.2692215997   419.4484397177  0.0000000000  0.5764003361
   184.0010000000    57.1085766866   418.5806984865  0.0000000000  0.5760169486
   183.5010000000    56.9479398129   417.7123786982  0.0000000000  0.5756327844
   183.0010000000    56.7873111819   416.8434793269  0.0000000000  0.5752478403
   182.5010000000    56.6266906351   415.9739973780  0.0000000000  0.5748621122
   182.0010000000    56.4660782751   415.1039312542  0.0000000000  0.5744755963
   181.5010000000    56.3054740922   414.2332787377  0.0000000000  0.5740882889
   181.0010000000    56.1448780891   413.3620376639  0.0000000000  0.5737001861
   180.5010000000    55.9842905266   412.4902072562  0.0000000000  0.5733112845
   180.0010000000    55.8237111853   411.6177841173  0.0000000000  0.5729215798
   179.5010000000    55.6631402274   410.7447669075  0.0000000000  0.5725310684
   179.0010000000    55.5025777041   409.8711536724  0.0000000000  0.5721397463
   178.5010000000    55.3420234354   408.9969411828  0.0000000000  0.5717476091
   178.0010000000    55.1814777422   408.1221289228  0.0000000000  0.5713546536
   177.5010000000    55.0209405914   407.2467144366  0.0000000000  0.5709608755
   177.0010000000    54.8604119029   406.3706949953  0.0000000000  0.5705662706
   176.5010000000    54.6998917918   405.4940689200  0.0000000000  0.5701708349
   176.0010000000    54.5393803252   404.6168342560  0.0000000000  0.5697745644
   175.5010000000    54.3788774025   403.7389881176  0.0000000000  0.5693774547
   175.0010000000    54.2183831779   402.8605289952  0.0000000000  0.5689795019
   174.5010000000    54.0578976979   401.9814547777  0.0000000000  0.5685807019
   174.0010000000    53.8974209029   401.1017627564  0.0000000000  0.5681810500
   173.5010000000    53.7369529865   400.2214515943  0.0000000000  0.5677805426
   173.0010000000    53.5764939164   399.3405187017  0.0000000000  0.5673791750
   172.5010000000    53.4160435560   398.4589608988  0.0000000000  0.5669769426
   172.0010000000    53.2556022582   397.5767776792  0.0000000000  0.5665738418
   171.5010000000    53.0951697962   396.6939653340  0.0000000000  0.5661698674
   171.0010000000    52.9347463133   395.8105221741  0.0000000000  0.5657650154
   170.5010000000    52.7743319665   394.9264465699  0.0000000000  0.5653592815
   170.0010000000    52.6139265737   394.0417350072  0.0000000000  0.5649526607
   169.5010000000    52.4535303209   393.1563859838  0.0000000000  0.5645451488
   169.0010000000    52.2931431737   392.2703967650  0.0000000000  0.5641367411
   168.5010000000    52.1327652298   391.3837653287  0.0000000000  0.5637274330
   168.0010000000    51.9723964850   390.4964890725  0.0000000000  0.5633172198
   167.5010000000    51.8120369506   389.6085654615  0.0000000000  0.5629060968
   167.0010000000    51.6516867690   388.7199926712  0.0000000000  0.5624940594
   166.5010000000    51.4913459819   387.8307682997  0.0000000000  0.5620811029
   166.0010000000    51.3310145309   386.9408893734  0.0000000000  0.5616672223
   165.5010000000    51.1706924890   386.0503536300  0.0000000000  0.5612524127
   165.0010000000    51.0103799451   385.1591588759  0.0000000000  0.5608366694
   164.5010000000    50.8500769461   384.2673026672  0.0000000000  0.5604199875
   164.0010000000    50.6897834979   383.3747823127  0.0000000000  0.5600023619
   163.5010000000    50.5294995657   382.4815948766  0.0000000000  0.5595837874
   163.0010000000    50.3692254164   381.5877390839  0.0000000000  0.5591642595
   162.5010000000    50.2089608773   380.6932111912  0.0000000000  0.5587437726
   162.0010000000    50.0487060209   379.7980088015  0.0000000000  0.5583223215
   161.5010000000    49.8884610490   378.9021302225  0.0000000000  0.5578999016
   161.0010000000    49.7282258410   378.0055719405  0.0000000000  0.5574765072
   160.5010000000    49.5680005198   377.1083317823  0.0000000000  0.5570521331
   160.0010000000    49.4077851127   376.2104070204  0.0000000000  0.5566267741
   159.5010000000    49.2475796645   375.3117950056  0.0000000000  0.5562004248
   159.0010000000    49.0873841819   374.4124928535  0.0000000000  0.5557730796
   158.5010000000    48.9271987454   373.5124980732  0.0000000000  0.5553447332
   158.0010000000    48.7670235087   372.6118085650  0.0000000000  0.5549153804
   157.5010000000    48.6068583656   371.7104207468  0.0000000000  0.5544850152
   157.0010000000    48.4467034504   370.8083323690  0.0000000000  0.5540536322
   156.5010000000    48.2865588053   369.9055406396  0.0000000000  0.5536212259
   156.0010000000    48.1264243806   369.0020422296  0.0000000000  0.5531877901
   155.5010000000    47.9663003663   368.0978351368  0.0000000000  0.5527533197
   155.0010000000    47.8061867507   367.1929162018  0.0000000000  0.5523178085
   154.5010000000    47.6460835422   366.2872823530  0.0000000000  0.5518812507
   154.0010000000    47.4859908776   365.3809312242  0.0000000000  0.5514436405
   153.5010000000    47.3259086952   364.4738593021  0.0000000000  0.5510049718
   153.0010000000    47.1658371708   363.5660643955  0.0000000000  0.5505652388
   152.5010000000    47.0057762829   362.6575431710  0.0000000000  0.5501244353
   152.0010000000    46.8457261384   361.7482930010  0.0000000000  0.5496825554
   151.5010000000    46.6856867565   360.8383107356  0.0000000000  0.5492395928
   151.0010000000    46.5256581236   359.9275930134  0.0000000000  0.5487955410
   150.5010000000    46.3656404080   359.0161374834  0.0000000000  0.5483503941
   150.0010000000    46.2056335309   358.1039403628  0.0000000000  0.5479041455
   149.5010000000    46.0456377020   357.1909994889  0.0000000000  0.5474567891
   149.0010000000    45.8856529385   356.2773115761  0.0000000000  0.5470083184
   148.5010000000    45.7256791735   355.3628728319  0.0000000000  0.5465587265
   148.0010000000    45.5657165746   354.4476807768  0.0000000000  0.5461080072
   147.5010000000    45.4057651718   353.5317321208  0.0000000000  0.5456561538
   147.0010000000    45.2458250704   352.6150239773  0.0000000000  0.5452031597
   146.5010000000    45.0858961880   351.6975523565  0.0000000000  0.5447490177
   146.0010000000    44.9259787273   350.7793148784  0.0000000000  0.5442937215
   145.5010000000    44.7660727042   349.8603080624  0.0000000000  0.5438372641
   145.0010000000    44.6061781580   348.9405285350  0.0000000000  0.5433796384
   144.5010000000    44.4462950996   348.0199727310  0.0000000000  0.5429208373
   144.0010000000    44.2864237710   347.0986383879  0.0000000000  0.5424608543
   143.5010000000    44.1265640234   346.1765209630  0.0000000000  0.5419996815
   143.0010000000    43.9667159914   345.2536175182  0.0000000000  0.5415373120
   142.5010000000    43.8068797820   344.3299249269  0.0000000000  0.5410737387
   142.0010000000    43.6470553726   343.4054392851  0.0000000000  0.5406089539
   141.5010000000    43.4872429196   342.4801576927  0.0000000000  0.5401429505
   141.0010000000    43.3274425016   341.5540767711  0.0000000000  0.5396757210
   140.5010000000    43.1676540194   340.6271920790  0.0000000000  0.5392072574
   140.0010000000    43.0078777048   339.6995010640  0.0000000000  0.5387375525
   139.5010000000    42.8481135108   338.7709995250  0.0000000000  0.5382665983
   139.0010000000    42.6883615690   337.8416842649  0.0000000000  0.5377943873
   138.5010000000    42.5286218859   336.9115513285  0.0000000000  0.5373209112
   138.0010000000    42.3688946456   335.9805977626  0.0000000000  0.5368461626
   137.5010000000    42.2091798086   335.0488192764  0.0000000000  0.5363701331
   137.0010000000    42.0494774629   334.1162122920  0.0000000000  0.5358928146
   136.5010000000    41.8897877245   333.1827733584  0.0000000000  0.5354141991
   136.0010000000    41.7301105382   332.2484979926  0.0000000000  0.5349342780
   135.5010000000    41.5704461750   331.3133835833  0.0000000000  0.5344530436
   135.0010000000    41.4107945382   330.3774253334  0.0000000000  0.5339704867
   134.5010000000    41.2511557582   329.4406197394  0.0000000000  0.5334865992
   134.0010000000    41.0915298469   328.5029625682  0.0000000000  0.5330013723
   133.5010000000    40.9319169929   327.5644505877  0.0000000000  0.5325147975
   133.0010000000    40.7723171699   326.6250792667  0.0000000000  0.5320268658
   132.5010000000    40.6127304801   325.6848447911  0.0000000000  0.5315375685
   132.0010000000    40.4531570071   324.7437432024  0.0000000000  0.5310468965
   131.5010000000    40.2935968174   323.8017704006  0.0000000000  0.5305548408
   131.0010000000    40.1340500565   322.8589227164  0.0000000000  0.5300613924
   130.5010000000    39.9745167089   321.9151954894  0.0000000000  0.5295665418
   130.0010000000    39.8149967921   320.9705842128  0.0000000000  0.5290702795
   129.5010000000    39.6554905471   320.0250856651  0.0000000000  0.5285725965
   129.0010000000    39.4959979607   319.0786950770  0.0000000000  0.5280734830
   128.5010000000    39.3365191481   318.1314084017  0.0000000000  0.5275729295
   128.0010000000    39.1770541633   317.1832211857  0.0000000000  0.5270709260
   127.5010000000    39.0176030941   316.2341291357  0.0000000000  0.5265674629
   127.0010000000    38.8581660627   315.2841281192  0.0000000000  0.5260625302
   126.5010000000    38.6987430376   314.3332130467  0.0000000000  0.5255561175
   126.0010000000    38.5393342107   313.3813801151  0.0000000000  0.5250482150
   125.5010000000    38.3799396217   312.4286245699  0.0000000000  0.5245388123
   125.0010000000    38.2205593465   311.4749418283  0.0000000000  0.5240278988
   124.5010000000    38.0611934975   310.5203274793  0.0000000000  0.5235154643
   124.0010000000    37.9018422233   309.5647772848  0.0000000000  0.5230014982
   123.5010000000    37.7425054330   308.6082855223  0.0000000000  0.5224859892
   123.0010000000    37.5831834421   307.6508488619  0.0000000000  0.5219689273
   122.5010000000    37.4238761441   306.6924613924  0.0000000000  0.5214503007
   122.0010000000    37.2645837016   305.7331187680  0.0000000000  0.5209300987
   121.5010000000    37.1053062240   304.7728162770  0.0000000000  0.5204083099
   121.0010000000    36.9460437695   303.8115488482  0.0000000000  0.5198849230
   120.5010000000    36.7867965268   302.8493121481  0.0000000000  0.5193599268
   120.0010000000    36.6275644537   301.8861003982  0.0000000000  0.5188333092
   119.5010000000    36.4683476854   300.9219088375  0.0000000000  0.5183050585
   119.0010000000    36.3091464425   299.9567331725  0.0000000000  0.5177751634
   118.5010000000    36.1499606294   298.9905671400  0.0000000000  0.5172436111
   118.0010000000    35.9907904620   298.0234063103  0.0000000000  0.5167103899
   117.5010000000    35.8316360203   297.0552453766  0.0000000000  0.5161754874
   117.0010000000    35.6724973401   296.0860787049  0.0000000000  0.5156388909
   116.5010000000    35.5133746338   295.1159016815  0.0000000000  0.5151005883
   116.0010000000    35.3542679817   294.1447088316  0.0000000000  0.5145605666
   115.5010000000    35.1951774221   293.1724943653  0.0000000000  0.5140188128
   115.0010000000    35.0361030400   292.1992527176  0.0000000000  0.5134753138
   114.5010000000    34.8770450538   291.2249790808  0.0000000000  0.5129300568
   114.0010000000    34.7180034677   290.2496672765  0.0000000000  0.5123830280
   113.5010000000    34.5589785073   289.2733124219  0.0000000000  0.5118342144
   113.0010000000    34.3999701013   288.2959077481  0.0000000000  0.5112836016
   112.5010000000    34.2409785718   287.3174488423  0.0000000000  0.5107311765
   112.0010000000    34.0820038611   286.3379288908  0.0000000000  0.5101769245
   111.5010000000    33.9230461338   285.3573423832  0.0000000000  0.5096208317
   111.0010000000    33.7641055199   284.3756835302  0.0000000000  0.5090628836
   110.5010000000    33.6051821584   283.3929465321  0.0000000000  0.5085030659
   110.0010000000    33.4462761139   282.4091250605  0.0000000000  0.5079413637
   109.5010000000    33.2873875463   281.4242133092  0.0000000000  0.5073777621
   109.0010000000    33.1285165434   280.4382049537  0.0000000000  0.5068122461
   108.5010000000    32.9696632476   279.4510939377  0.0000000000  0.5062448003
   108.0010000000    32.8108277728   278.4628739578  0.0000000000  0.5056754093
   107.5010000000    32.6520102065   277.4735384699  0.0000000000  0.5051040574
   107.0010000000    32.4932107754   276.4830817252  0.0000000000  0.5045307290
   106.5010000000    32.3344295159   275.4914967126  0.0000000000  0.5039554077
   106.0010000000    32.1756665646   274.4987769692  0.0000000000  0.5033780772
   105.5010000000    32.0169220763   273.5049160682  0.0000000000  0.5027987213
   105.0010000000    31.8581961839   272.5099073675  0.0000000000  0.5022173231
   104.5010000000    31.6994890000   271.5137440175  0.0000000000  0.5016338657
   104.0010000000    31.5408006588   270.5164192213  0.0000000000  0.5010483321
   103.5010000000    31.3821313164   269.5179262391  0.0000000000  0.5004607048
   103.0010000000    31.2234811121   268.5182581401  0.0000000000  0.4998709663
   102.5010000000    31.0648501695   267.5174078097  0.0000000000  0.4992790987
   102.0010000000    30.9062385980   266.5153679567  0.0000000000  0.4986850839
   101.5010000000    30.7476465736   265.5121316220  0.0000000000  0.4980889036
   101.0010000000    30.5890742600   264.5076916797  0.0000000000  0.4974905395
   100.5010000000    30.4305218100   263.5020408447  0.0000000000  0.4968899726
   100.0010000000    30.2719892888   262.4951711831  0.0000000000  0.4962871837
    99.5010000000    30.1134769498   261.4870758615  0.0000000000  0.4956821538
    99.0010000000    29.9549848830   260.4777469131  0.0000000000  0.4950748630
    98.5010000000    29.7965132513   259.4671767381  0.0000000000  0.4944652917
    98.0010000000    29.6380622139   258.4553576128  0.0000000000  0.4938534196
    97.5010000000    29.4796319656   257.4422819429  0.0000000000  0.4932392266
    97.0010000000    29.3212225852   256.4279412885  0.0000000000  0.4926226915
    96.5010000000    29.1628342673   255.4123278469  0.0000000000  0.4920037935
    96.0010000000    29.0044672459   254.3954339637  0.0000000000  0.4913825116
    95.5010000000    28.8461215685   253.3772506798  0.0000000000  0.4907588238
    95.0010000000    28.6877975151   252.3577704208  0.0000000000  0.4901327086
    94.5010000000    28.5294951457   251.3369840856  0.0000000000  0.4895041434
    94.0010000000    28.3712147541   250.3148839662  0.0000000000  0.4888731060
    93.5010000000    28.2129564188   249.2914608518  0.0000000000  0.4882395733
    93.0010000000    28.0547203053   248.2667059740  0.0000000000  0.4876035220
    92.5010000000    27.8965067029   247.2406112483  0.0000000000  0.4869649290
    92.0010000000    27.7383156936   246.2131671260  0.0000000000  0.4863237700
    91.5010000000    27.5801475237   245.1843650002  0.0000000000  0.4856800211
    91.0010000000    27.4220023109   244.1541953040  0.0000000000  0.4850336573
    90.5010000000    27.2638803031   243.1226491875  0.0000000000  0.4843846539
    90.0010000000    27.1057816966   242.0897173375  0.0000000000  0.4837329856
    89.5010000000    26.9477066395   241.0553899920  0.0000000000  0.4830786265
    89.0010000000    26.7896553064   240.0196574251  0.0000000000  0.4824215502
    88.5010000000    26.6316280420   238.9825108911  0.0000000000  0.4817617310
    88.0010000000    26.4736248635   237.9439393549  0.0000000000  0.4810991410
    87.5010000000    26.3156461051   236.9039337199  0.0000000000  0.4804337535
    87.0010000000    26.1576919215   235.8624835643  0.0000000000  0.4797655404
    86.5010000000    25.9997625735   234.8195790194  0.0000000000  0.4790944738
    86.0010000000    25.8418581850   233.7752091583  0.0000000000  0.4784205245
    85.5010000000    25.6839790251   232.7293638610  0.0000000000  0.4777436637
    85.0010000000    25.5261253695   231.6820328965  0.0000000000  0.4770638620
    84.5010000000    25.3682973655   230.6332050217  0.0000000000  0.4763810890
    84.0010000000    25.2104952765   229.5828696023  0.0000000000  0.4756953143
    83.5010000000    25.0527192783   228.5310152524  0.0000000000  0.4750065067
    83.0010000000    24.8949697004   227.4776314439  0.0000000000  0.4743146349
    82.5010000000    24.7372466882   226.4227062469  0.0000000000  0.4736196665
    82.0010000000    24.5795505793   225.3662288403  0.0000000000  0.4729215693
    81.5010000000    24.4218815011   224.3081868144  0.0000000000  0.4722203096
    81.0010000000    24.2642398106   223.2485691177  0.0000000000  0.4715158542
    80.5010000000    24.1066256953   222.1873633722  0.0000000000  0.4708081686
    80.0010000000    23.9490394762   221.1245579097  0.0000000000  0.4700972181
    79.5010000000    23.7914813461   220.0601400013  0.0000000000  0.4693829670
    79.0010000000    23.6339515713   218.9940972149  0.0000000000  0.4686653792
    78.5010000000    23.4764504284   217.9264169851  0.0000000000  0.4679444181
    78.0010000000    23.3189782396   216.8570868502  0.0000000000  0.4672200466
    77.5010000000    23.1615352468   215.7860935911  0.0000000000  0.4664922265
    77.0010000000    23.0041217445   214.7134241324  0.0000000000  0.4657609192
    76.5010000000    22.8467379557   213.6390646869  0.0000000000  0.4650260851
    76.0010000000    22.6893842901   212.5630025192  0.0000000000  0.4642876848
    75.5010000000    22.5320609655   211.4852233527  0.0000000000  0.4635456770
    75.0010000000    22.3747682673   210.4057131365  0.0000000000  0.4628000202
    74.5010000000    22.2175065509   209.3244580604  0.0000000000  0.4620506724
    74.0010000000    22.0602760892   208.2414435005  0.0000000000  0.4612975903
    73.5010000000    21.9030772019   207.1566549056  0.0000000000  0.4605407303
    73.0010000000    21.7459102593   206.0700778163  0.0000000000  0.4597800477
    72.5010000000    21.5887755632   204.9816970376  0.0000000000  0.4590154972
    72.0010000000    21.4316734136   203.8914970948  0.0000000000  0.4582470321
    71.5010000000    21.2746041747   202.7994626816  0.0000000000  0.4574746054
    71.0010000000    21.1175682177   201.7055782608  0.0000000000  0.4566981690
    70.5010000000    20.9605658060   200.6098272565  0.0000000000  0.4559176736
    70.0010000000    20.8035974006   199.5121941777  0.0000000000  0.4551330697
    69.5010000000    20.6466633055   198.4126621360  0.0000000000  0.4543443059
    69.0010000000    20.4897639126   197.3112145490  0.0000000000  0.4535513305
    68.5010000000    20.3328995878   196.2078343381  0.0000000000  0.4527540903
    68.0010000000    20.1760707360   195.1025043749  0.0000000000  0.4519525315
    67.5010000000    20.0192776901   193.9952066931  0.0000000000  0.4511465987
    67.0010000000    19.8625209206   192.8859239584  0.0000000000  0.4503362358
    66.5010000000    19.7058007807   191.7746376606  0.0000000000  0.4495213853
    66.0010000000    19.5491176867   190.6613293798  0.0000000000  0.4487019887
    65.5010000000    19.3924720947   189.5459806150  0.0000000000  0.4478779862
    65.0010000000    19.2358644221   188.4285722170  0.0000000000  0.4470493168
    64.5010000000    19.0792950559   187.3090844347  0.0000000000  0.4462159180
    64.0010000000    18.9227644997   186.1874979573  0.0000000000  0.4453777263
    63.5010000000    18.7662731848   185.0637925542  0.0000000000  0.4445346767
    63.0010000000    18.6098215622   183.9379477230  0.0000000000  0.4436867028
    62.5010000000    18.4534101379   182.8099429301  0.0000000000  0.4428337368
    62.0010000000    18.2970393433   181.6797566725  0.0000000000  0.4419757091
    61.5010000000    18.1407097354   180.5473679038  0.0000000000  0.4411125494
    61.0010000000    17.9844217603   179.4127543196  0.0000000000  0.4402441848


==> anc/s83s_18/s83s_18-eos5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   507.5272954917  2117.4199957401  0.0000000000  0.9769097762
  1558.5010000000   506.7045486476  2114.8603979690  0.0000000000  0.9765209802
  1556.0010000000   505.8818094869  2112.2997786602  0.0000000000  0.9761317169
  1553.5010000000   505.0590789128  2109.7381385221  0.0000000000  0.9757419854
  1551.0010000000   504.2363559528  2107.1754724159  0.0000000000  0.9753517838
  1548.5010000000   503.4136415330  2104.6117811081  0.0000000000  0.9749611115
  1546.0010000000   502.5909353346  2102.0470614805  0.0000000000  0.9745699667
  1543.5010000000   501.7682376788  2099.4813124014  0.0000000000  0.9741783484
  1541.0010000000   500.9455482729  2096.9145308171  0.0000000000  0.9737862550
  1538.5010000000   500.1228668382  2094.3467137088  0.0000000000  0.9733936851
  1536.0010000000   499.3001943571  2091.7778619862  0.0000000000  0.9730006378
  1533.5010000000   498.4775299519  2089.2079707451  0.0000000000  0.9726071112
  1531.0010000000   497.6548740062  2086.6370390098  0.0000000000  0.9722131043
  1528.5010000000   496.8322269143  2084.0650658335  0.0000000000  0.9718186157
  1526.0010000000   496.0095878410  2081.4920464163  0.0000000000  0.9714236437
  1523.5010000000   495.1869572075  2078.9179798780  0.0000000000  0.9710281872
  1521.0010000000   494.3643354462  2076.3428653667  0.0000000000  0.9706322449
  1518.5010000000   493.5417217641  2073.7666981879  0.0000000000  0.9702358150
  1516.0010000000   492.7191166203  2071.1894775566  0.0000000000  0.9698388963
  1513.5010000000   491.8965204849  2068.6112027169  0.0000000000  0.9694414877
  1511.0010000000   491.0739326075  2066.0318690793  0.0000000000  0.9690435874
  1508.5010000000   490.2513528700  2063.4514740255  0.0000000000  0.9686451938
  1506.0010000000   489.4287817824  2060.8700169003  0.0000000000  0.9682463058
  1503.5010000000   488.6062204795  2058.2874990036  0.0000000000  0.9678469225
  1501.0010000000   487.7836670405  2055.7039120346  0.0000000000  0.9674470415
  1498.5010000000   486.9611220158  2053.1192554393  0.0000000000  0.9670466616
  1496.0010000000   486.1385859667  2050.5335286926  0.0000000000  0.9666457816
  1493.5010000000   485.3160588552  2047.9467293789  0.0000000000  0.9662444001
  1491.0010000000   484.4935400479  2045.3588531997  0.0000000000  0.9658425151
  1488.5010000000   483.6710307551  2042.7699016482  0.0000000000  0.9654401260
  1486.0010000000   482.8485297628  2040.1798685806  0.0000000000  0.9650372305
  1483.5010000000   482.0260376992  2037.5887536416  0.0000000000  0.9646338274
  1481.0010000000   481.2035545970  2034.9965545935  0.0000000000  0.9642299154
  1478.5010000000   480.3810798974  2032.4032673242  0.0000000000  0.9638254925
  1476.0010000000   479.5586142686  2029.8088915808  0.0000000000  0.9634205576
  1473.5010000000   478.7361577858  2027.2134252331  0.0000000000  0.9630151092
  1471.0010000000   477.9137099348  2024.6168642811  0.0000000000  0.9626091456
  1468.5010000000   477.0912708214  2022.0192066711  0.0000000000  0.9622026651
  1466.0010000000   476.2688411673  2019.4204522877  0.0000000000  0.9617956667
  1463.5010000000   475.4464205031  2016.8205972438  0.0000000000  0.9613881486
  1461.0010000000   474.6240089770  2014.2196395937  0.0000000000  0.9609801092
  1458.5010000000   473.8016061517  2011.6175755308  0.0000000000  0.9605715468
  1456.0010000000   472.9792122059  2009.0144031866  0.0000000000  0.9601624598
  1453.5010000000   472.1568279305  2006.4101226230  0.0000000000  0.9597528472
  1451.0010000000   471.3344529330  2003.8047301467  0.0000000000  0.9593427070
  1448.5010000000   470.5120862418  2001.1982202166  0.0000000000  0.9589320373
  1446.0010000000   469.6897286923  1998.5905930085  0.0000000000  0.9585208367
  1443.5010000000   468.8673811311  1995.9818487278  0.0000000000  0.9581091042
  1441.0010000000   468.0450420396  1993.3719800667  0.0000000000  0.9576968374
  1438.5010000000   467.2227128890  1990.7609891944  0.0000000000  0.9572840353
  1436.0010000000   466.4003921960  1988.1488688908  0.0000000000  0.9568706956
  1433.5010000000   465.5780820509  1985.5356232776  0.0000000000  0.9564568176
  1431.0010000000   464.7557798213  1982.9212414594  0.0000000000  0.9560423984
  1428.5010000000   463.9334876261  1980.3057276312  0.0000000000  0.9556274374
  1426.0010000000   463.1112046416  1977.6890766253  0.0000000000  0.9552119326
  1423.5010000000   462.2889306534  1975.0712851980  0.0000000000  0.9547958820
  1421.0010000000   461.4666666399  1972.4523538949  0.0000000000  0.9543792846
  1418.5010000000   460.6444118293  1969.8322776784  0.0000000000  0.9539621382
  1416.0010000000   459.8221666428  1967.2110553000  0.0000000000  0.9535444414
  1413.5010000000   458.9999303447  1964.5886818129  0.0000000000  0.9531261920
  1411.0010000000   458.1777039737  1961.9651579184  0.0000000000  0.9527073889
  1408.5010000000   457.3554874119  1959.3404806200  0.0000000000  0.9522880303
  1406.0010000000   456.5332805584  1956.7146469646  0.0000000000  0.9518681144
  1403.5010000000   455.7110821649  1954.0876503209  0.0000000000  0.9514476388
  1401.0010000000   454.8888944961  1951.4594952715  0.0000000000  0.9510266029
  1398.5010000000   454.0667163366  1948.8301752696  0.0000000000  0.9506050043
  1396.0010000000   453.2445476547  1946.1996875381  0.0000000000  0.9501828413
  1393.5010000000   452.4223884356  1943.5680293437  0.0000000000  0.9497601121
  1391.0010000000   451.6002386821  1940.9351979977  0.0000000000  0.9493368148
  1388.5010000000   450.7780989918  1938.3011927063  0.0000000000  0.9489129480
  1386.0010000000   449.9559693995  1935.6660108643  0.0000000000  0.9484885099
  1383.5010000000   449.1338493810  1933.0296480627  0.0000000000  0.9480634984
  1381.0010000000   448.3117390082  1930.3921017898  0.0000000000  0.9476379117
  1378.5010000000   447.4896383698  1927.7533695783  0.0000000000  0.9472117480
  1376.0010000000   446.6675475720  1925.1134490056  0.0000000000  0.9467850055
  1373.5010000000   445.8454667383  1922.4723376936  0.0000000000  0.9463576826
  1371.0010000000   445.0233960092  1919.8300333087  0.0000000000  0.9459297772
  1368.5010000000   444.2013355426  1917.1865335622  0.0000000000  0.9455012878
  1366.0010000000   443.3792843725  1914.5418325379  0.0000000000  0.9450722118
  1363.5010000000   442.5572438355  1911.8959317155  0.0000000000  0.9446425482
  1361.0010000000   441.7352130034  1909.2488252755  0.0000000000  0.9442122944
  1358.5010000000   440.9131921075  1906.6005111184  0.0000000000  0.9437814488
  1356.0010000000   440.0911813969  1903.9509871903  0.0000000000  0.9433500095
  1353.5010000000   439.2691805708  1901.3002496543  0.0000000000  0.9429179745
  1351.0010000000   438.4471899151  1898.6482965515  0.0000000000  0.9424853419
  1348.5010000000   437.6252102976  1895.9951277927  0.0000000000  0.9420521103
  1346.0010000000   436.8032397790  1893.3407342141  0.0000000000  0.9416182767
  1343.5010000000   435.9812798309  1890.6851176496  0.0000000000  0.9411838399
  1341.0010000000   435.1593308102  1888.0282763268  0.0000000000  0.9407487982
  1338.5010000000   434.3373908436  1885.3702012486  0.0000000000  0.9403131484
  1336.0010000000   433.5154625765  1882.7108980173  0.0000000000  0.9398768901
  1333.5010000000   432.6935436159  1880.0503559264  0.0000000000  0.9394400199
  1331.0010000000   431.8716355189  1877.3885770361  0.0000000000  0.9390025367
  1328.5010000000   431.0497370595  1874.7255543851  0.0000000000  0.9385644378
  1326.0010000000   430.2278498281  1872.0612901236  0.0000000000  0.9381257220
  1323.5010000000   429.4059731978  1869.3957792046  0.0000000000  0.9376863869
  1321.0010000000   428.5841065648  1866.7290166409  0.0000000000  0.9372464301
  1318.5010000000   427.7622504604  1864.0610011127  0.0000000000  0.9368058499
  1316.0010000000   426.9404054329  1861.3917313463  0.0000000000  0.9363646444
  1313.5010000000   426.1185698320  1858.7211989124  0.0000000000  0.9359228106
  1311.0010000000   425.2967459095  1856.0494080465  0.0000000000  0.9354803478
  1308.5010000000   424.4749320584  1853.3763504306  0.0000000000  0.9350372528
  1306.0010000000   423.6531294593  1850.7020267974  0.0000000000  0.9345935243
  1303.5010000000   422.8313371040  1848.0264307443  0.0000000000  0.9341491594
  1301.0010000000   422.0095556607  1845.3495613119  0.0000000000  0.9337041565
  1298.5010000000   421.1877852660  1842.6714157972  0.0000000000  0.9332585134
  1296.0010000000   420.3660249799  1839.9919879737  0.0000000000  0.9328122275
  1293.5010000000   419.5442755320  1837.3112770427  0.0000000000  0.9323652970
  1291.0010000000   418.7225376690  1834.6292822521  0.0000000000  0.9319177201
  1288.5010000000   417.9008099710  1831.9459957640  0.0000000000  0.9314694937
  1286.0010000000   417.0790937739  1829.2614187224  0.0000000000  0.9310206165
  1283.5010000000   416.2573882503  1826.5755451924  0.0000000000  0.9305710857
  1281.0010000000   415.4356936864  1823.8883728634  0.0000000000  0.9301208993
  1278.5010000000   414.6140103892  1821.1998994784  0.0000000000  0.9296700551
  1276.0010000000   413.7923376018  1818.5101192860  0.0000000000  0.9292185505
  1273.5010000000   412.9706762177  1815.8190319211  0.0000000000  0.9287663837
  1271.0010000000   412.1490260671  1813.1266335241  0.0000000000  0.9283135524
  1268.5010000000   411.3273870035  1810.4329202967  0.0000000000  0.9278600540
  1266.0010000000   410.5057589041  1807.7378885023  0.0000000000  0.9274058863
  1263.5010000000   409.6841422077  1805.0415362315  0.0000000000  0.9269510471
  1261.0010000000   408.8625368363  1802.3438598657  0.0000000000  0.9264955341
  1258.5010000000   408.0409421991  1799.6448540858  0.0000000000  0.9260393446
  1256.0010000000   407.2193593389  1796.9445189232  0.0000000000  0.9255824768
  1253.5010000000   406.3977882459  1794.2428509398  0.0000000000  0.9251249283
  1251.0010000000   405.5762278665  1791.5398432453  0.0000000000  0.9246666961
  1248.5010000000   404.7546793092  1788.8354960468  0.0000000000  0.9242077785
  1246.0010000000   403.9331415706  1786.1298025857  0.0000000000  0.9237481724
  1243.5010000000   403.1116158033  1783.4227631867  0.0000000000  0.9232878762
  1241.0010000000   402.2901015851  1780.7143729729  0.0000000000  0.9228268870
  1238.5010000000   401.4685990502  1778.0046288854  0.0000000000  0.9223652025
  1236.0010000000   400.6471078277  1775.2935261813  0.0000000000  0.9219028201
  1233.5010000000   399.8256281016  1772.5810619323  0.0000000000  0.9214397373
  1231.0010000000   399.0041600795  1769.8672332730  0.0000000000  0.9209759518
  1228.5010000000   398.1827039926  1767.1520374008  0.0000000000  0.9205114611
  1226.0010000000   397.3612595699  1764.4354698370  0.0000000000  0.9200462627
  1223.5010000000   396.5398270922  1761.7175279105  0.0000000000  0.9195803540
  1221.0010000000   395.7184058155  1758.9982055419  0.0000000000  0.9191137322
  1218.5010000000   394.8969971195  1756.2775036658  0.0000000000  0.9186463954
  1216.0010000000   394.0755997880  1753.5554146041  0.0000000000  0.9181783404
  1213.5010000000   393.2542142035  1750.8319359557  0.0000000000  0.9177095648
  1211.0010000000   392.4328407720  1748.1070653827  0.0000000000  0.9172400661
  1208.5010000000   391.6114799233  1745.3808006115  0.0000000000  0.9167698421
  1206.0010000000   390.7901300332  1742.6531325311  0.0000000000  0.9162988891
  1203.5010000000   389.9687926254  1739.9240624637  0.0000000000  0.9158272054
  1201.0010000000   389.1474676874  1737.1935866165  0.0000000000  0.9153547882
  1198.5010000000   388.3261547167  1734.4616995480  0.0000000000  0.9148816346
  1196.0010000000   387.5048537569  1731.7283976137  0.0000000000  0.9144077419
  1193.5010000000   386.6835653940  1728.9936789567  0.0000000000  0.9139331078
  1191.0010000000   385.8622886938  1726.2575366412  0.0000000000  0.9134577288
  1188.5010000000   385.0410242966  1723.5199689556  0.0000000000  0.9129816028
  1186.0010000000   384.2197723534  1720.7809725423  0.0000000000  0.9125047269
  1183.5010000000   383.3985335541  1718.0405458247  0.0000000000  0.9120270987
  1181.0010000000   382.5773060561  1715.2986787550  0.0000000000  0.9115487146
  1178.5010000000   381.7560916294  1712.5553733243  0.0000000000  0.9110695725
  1176.0010000000   380.9348895132  1709.8106230567  0.0000000000  0.9105896693
  1173.5010000000   380.1136994888  1707.0644232650  0.0000000000  0.9101090019
  1171.0010000000   379.2925228914  1704.3167744416  0.0000000000  0.9096275683
  1168.5010000000   378.4713585409  1701.5676686466  0.0000000000  0.9091453650
  1166.0010000000   377.6502068127  1698.8171031236  0.0000000000  0.9086623891
  1163.5010000000   376.8290676038  1696.0650734948  0.0000000000  0.9081786378
  1161.0010000000   376.0079408409  1693.3115754628  0.0000000000  0.9076941081
  1158.5010000000   375.1868274887  1690.5566081924  0.0000000000  0.9072087975
  1156.0010000000   374.3657265234  1687.8001641583  0.0000000000  0.9067227026
  1153.5010000000   373.5446389665  1685.0422426795  0.0000000000  0.9062358209
  1151.0010000000   372.7235638578  1682.2828363997  0.0000000000  0.9057481488
  1148.5010000000   371.9025012746  1679.5219414256  0.0000000000  0.9052596833
  1146.0010000000   371.0814523238  1676.7595573084  0.0000000000  0.9047704222
  1143.5010000000   370.2604161403  1673.9956769463  0.0000000000  0.9042803617
  1141.0010000000   369.4393928919  1671.2302966899  0.0000000000  0.9037894990
  1138.5010000000   368.6183827764  1668.4634129715  0.0000000000  0.9032978310
  1136.0010000000   367.7973860216  1665.6950223050  0.0000000000  0.9028053548
  1133.5010000000   366.9764023899  1662.9251196137  0.0000000000  0.9023120671
  1131.0010000000   366.1554321719  1660.1537015809  0.0000000000  0.9018179648
  1128.5010000000   365.3344751943  1657.3807633034  0.0000000000  0.9013230448
  1126.0010000000   364.5135308242  1654.6062983006  0.0000000000  0.9008273034
  1123.5010000000   363.6926004343  1651.8303068497  0.0000000000  0.9003307383
  1121.0010000000   362.8716834551  1649.0527826426  0.0000000000  0.8998333459
  1118.5010000000   362.0507803351  1646.2737227915  0.0000000000  0.8993351232
  1116.0010000000   361.2298895936  1643.4931178534  0.0000000000  0.8988360660
  1113.5010000000   360.4090137051  1640.7109717596  0.0000000000  0.8983361726
  1111.0010000000   359.5881502794  1637.9272719364  0.0000000000  0.8978354382
  1108.5010000000   358.7673008748  1635.1420191699  0.0000000000  0.8973338603
  1106.0010000000   357.9464651271  1632.3552077064  0.0000000000  0.8968314355
  1103.5010000000   357.1256436801  1629.5668351911  0.0000000000  0.8963281607
  1101.0010000000   356.3048352686  1626.7768927596  0.0000000000  0.8958240317
  1098.5010000000   355.4840410904  1623.9853798939  0.0000000000  0.8953190460
  1096.0010000000   354.6632609208  1621.1922912186  0.0000000000  0.8948131999
  1093.5010000000   353.8424940894  1618.3976198146  0.0000000000  0.8943064894
  1091.0010000000   353.0217414102  1615.6013637928  0.0000000000  0.8937989118
  1088.5010000000   352.2010027661  1612.8035180703  0.0000000000  0.8932904633
  1086.0010000000   351.3802785567  1610.0040793010  0.0000000000  0.8927811407
  1083.5010000000   350.5595682566  1607.2030409610  0.0000000000  0.8922709402
  1081.0010000000   349.7388723370  1604.4003999006  0.0000000000  0.8917598583
  1078.5010000000   348.9181903479  1601.5961497997  0.0000000000  0.8912478914
  1076.0010000000   348.0975223558  1598.7902860762  0.0000000000  0.8907350358
  1073.5010000000   347.2768689394  1595.9828058760  0.0000000000  0.8902212881
  1071.0010000000   346.4562297614  1593.1737031866  0.0000000000  0.8897066446
  1068.5010000000   345.6356049983  1590.3629737282  0.0000000000  0.8891911017
  1066.0010000000   344.8149948635  1587.5506133221  0.0000000000  0.8886746558
  1063.5010000000   343.9943991348  1584.7366162707  0.0000000000  0.8881573029
  1061.0010000000   343.1738181014  1581.9209786040  0.0000000000  0.8876390397
  1058.5010000000   342.3532516187  1579.1036948372  0.0000000000  0.8871198621
  1056.0010000000   341.5326995822  1576.2847595953  0.0000000000  0.8865997662
  1053.5010000000   340.7121623962  1573.4641692251  0.0000000000  0.8860787486
  1051.0010000000   339.8916400339  1570.6419185656  0.0000000000  0.8855568053
  1048.5010000000   339.0711325083  1567.8180025655  0.0000000000  0.8850339325
  1046.0010000000   338.2506398726  1564.9924162843  0.0000000000  0.8845101263
  1043.5010000000   337.4301622202  1562.1651548916  0.0000000000  0.8839853828
  1041.0010000000   336.6096992196  1559.3362120651  0.0000000000  0.8834596979
  1038.5010000000   335.7892515105  1556.5055848030  0.0000000000  0.8829330679
  1036.0010000000   334.9688188435  1553.6732670088  0.0000000000  0.8824054887
  1033.5010000000   334.1484014745  1550.8392543023  0.0000000000  0.8818769564
  1031.0010000000   333.3279992382  1548.0035408197  0.0000000000  0.8813474669
  1028.5010000000   332.5076120130  1545.1661208167  0.0000000000  0.8808170160
  1026.0010000000   331.6872406397  1542.3269918510  0.0000000000  0.8802856000
  1023.5010000000   330.8668841607  1539.4861452278  0.0000000000  0.8797532143
  1021.0010000000   330.0465430424  1536.6435771500  0.0000000000  0.8792198550
  1018.5010000000   329.2262173344  1533.7992823476  0.0000000000  0.8786855178
  1016.0010000000   328.4059075856  1530.9532572549  0.0000000000  0.8781501990
  1013.5010000000   327.5856130191  1528.1054936744  0.0000000000  0.8776138937
  1011.0010000000   326.7653347261  1525.2559898637  0.0000000000  0.8770765983
  1008.5010000000   325.9450715663  1522.4047362981  0.0000000000  0.8765383079
  1006.0010000000   325.1248242640  1519.5517299003  0.0000000000  0.8759990185
  1003.5010000000   324.3045926799  1516.6969645598  0.0000000000  0.8754587256
  1001.0010000000   323.4843776237  1513.8404374391  0.0000000000  0.8749174254
   998.5010000000   322.6641776936  1510.9821379665  0.0000000000  0.8743751126
   996.0010000000   321.8439942415  1508.1220651310  0.0000000000  0.8738317834
   993.5010000000   321.0238268615  1505.2602117650  0.0000000000  0.8732874333
   991.0010000000   320.2036756459  1502.3965724038  0.0000000000  0.8727420577
   988.5010000000   319.3835402868  1499.5311401515  0.0000000000  0.8721956517
   986.0010000000   318.5634214185  1496.6639113717  0.0000000000  0.8716482114
   983.5010000000   317.7433188285  1493.7948794356  0.0000000000  0.8710997318
   981.0010000000   316.9232327988  1490.9240394099  0.0000000000  0.8705502086
   978.5010000000   316.1031627714  1488.0513833860  0.0000000000  0.8699996366
   976.0010000000   315.2831095696  1485.1769082589  0.0000000000  0.8694480117
   973.5010000000   314.4630727350  1482.3006063988  0.0000000000  0.8688953289
   971.0010000000   313.6430523037  1479.4224718725  0.0000000000  0.8683415832
   968.5010000000   312.8230492421  1476.5425019798  0.0000000000  0.8677867707
   966.0010000000   312.0030623641  1473.6606864262  0.0000000000  0.8672308855
   963.5010000000   311.1830927358  1470.7770227926  0.0000000000  0.8666739236
   961.0010000000   310.3631397168  1467.8915026262  0.0000000000  0.8661158796
   958.5010000000   309.5432035969  1465.0041207082  0.0000000000  0.8655567487
   956.0010000000   308.7232847164  1462.1148719624  0.0000000000  0.8649965262
   953.5010000000   307.9033825957  1459.2237483876  0.0000000000  0.8644352066
   951.0010000000   307.0834981147  1456.3307467374  0.0000000000  0.8638727855
   948.5010000000   306.2636304673  1453.4358577814  0.0000000000  0.8633092572
   946.0010000000   305.4437802049  1450.5390770404  0.0000000000  0.8627446171
   943.5010000000   304.6239470663  1447.6403971277  0.0000000000  0.8621788596
   941.0010000000   303.8041317084  1444.7398138649  0.0000000000  0.8616119801
   938.5010000000   302.9843335494  1441.8373186523  0.0000000000  0.8610439729
   936.0010000000   302.1645533546  1438.9329076192  0.0000000000  0.8604748332
   933.5010000000   301.3447902274  1436.0265709687  0.0000000000  0.8599045550
   931.0010000000   300.5250454711  1433.1183066610  0.0000000000  0.8593331339
   928.5010000000   299.7053183042  1430.2081052250  0.0000000000  0.8587605639
   926.0010000000   298.8856084348  1427.2959588803  0.0000000000  0.8581868394
   923.5010000000   298.0659169052  1424.3818645463  0.0000000000  0.8576119556
   921.0010000000   297.2462435369  1421.4658147663  0.0000000000  0.8570359068
   918.5010000000   296.4265877890  1418.5478007497  0.0000000000  0.8564586871
   916.0010000000   295.6069504508  1415.6278183965  0.0000000000  0.8558802914
   913.5010000000   294.7873315229  1412.7058607599  0.0000000000  0.8553007140
   911.0010000000   293.9677306463  1409.7819195664  0.0000000000  0.8547199490
   908.5010000000   293.1481483649  1406.8559897181  0.0000000000  0.8541379910
   906.0010000000   292.3285844426  1403.9280632922  0.0000000000  0.8535548340
   903.5010000000   291.5090387076  1400.9981325477  0.0000000000  0.8529704722
   901.0010000000   290.6895118853  1398.0661929082  0.0000000000  0.8523849001
   898.5010000000   289.8700035111  1395.1322354967  0.0000000000  0.8517981114
   896.0010000000   289.0505140176  1392.1962546012  0.0000000000  0.8512101006
   893.5010000000   288.2310434839  1389.2582432005  0.0000000000  0.8506208616
   891.0010000000   287.4115916403  1386.3181929742  0.0000000000  0.8500303881
   888.5010000000   286.5921586967  1383.3760972755  0.0000000000  0.8494386744
   886.0010000000   285.7727449271  1380.4319496424  0.0000000000  0.8488457142
   883.5010000000   284.9533506697  1377.4857437979  0.0000000000  0.8482515018
   881.0010000000   284.1339755074  1374.5374707016  0.0000000000  0.8476560306
   878.5010000000   283.3146190942  1371.5871215160  0.0000000000  0.8470592939
   876.0010000000   282.4952827868  1368.6346934877  0.0000000000  0.8464612865
   873.5010000000   281.6759655568  1365.6801752243  0.0000000000  0.8458620011
   871.0010000000   280.8566680784  1362.7235614184  0.0000000000  0.8452614318
   868.5010000000   280.0373898742  1359.7648425584  0.0000000000  0.8446595719
   866.0010000000   279.2181317546  1356.8040137316  0.0000000000  0.8440564152
   863.5010000000   278.3988933835  1353.8410658347  0.0000000000  0.8434519549
   861.0010000000   277.5796749019  1350.8759914358  0.0000000000  0.8428461846
   858.5010000000   276.7604765222  1347.9087833098  0.0000000000  0.8422390976
   856.0010000000   275.9412977259  1344.9394315312  0.0000000000  0.8416306867
   853.5010000000   275.1221396726  1341.9679322038  0.0000000000  0.8410209461
   851.0010000000   274.3030015908  1338.9942743763  0.0000000000  0.8404098683
   848.5010000000   273.4838839848  1336.0184516723  0.0000000000  0.8397974466
   846.0010000000   272.6647866357  1333.0404550339  0.0000000000  0.8391836741
   843.5010000000   271.8457097992  1330.0602770724  0.0000000000  0.8385685437
   841.0010000000   271.0266538055  1327.0779106170  0.0000000000  0.8379520487
   838.5010000000   270.2076182702  1324.0933458386  0.0000000000  0.8373341816
   836.0010000000   269.3886036782  1321.1065760171  0.0000000000  0.8367149355
   833.5010000000   268.5696101959  1318.1175932177  0.0000000000  0.8360943033
   831.0010000000   267.7506372842  1315.1263868704  0.0000000000  0.8354722773
   828.5010000000   266.9316856625  1312.1329509411  0.0000000000  0.8348488506
   826.0010000000   266.1127553442  1309.1372767617  0.0000000000  0.8342240157
   823.5010000000   265.2938456463  1306.1393530516  0.0000000000  0.8335977646
   821.0010000000   264.4749579161  1303.1391759043  0.0000000000  0.8329700907
   818.5010000000   263.6560916348  1300.1367345212  0.0000000000  0.8323409860
   816.0010000000   262.8372467590  1297.1320197805  0.0000000000  0.8317104428
   813.5010000000   262.0184237162  1294.1250242273  0.0000000000  0.8310784536
   811.0010000000   261.1996222461  1291.1157378192  0.0000000000  0.8304450103
   808.5010000000   260.3808425611  1288.1041521860  0.0000000000  0.8298101052
   806.0010000000   259.5620853421  1285.0902606194  0.0000000000  0.8291737308
   803.5010000000   258.7433494409  1282.0740496139  0.0000000000  0.8285358783
   801.0010000000   257.9246360964  1279.0555143879  0.0000000000  0.8278965404
   798.5010000000   257.1059451043  1276.0346447803  0.0000000000  0.8272557088
   796.0010000000   256.2872767321  1273.0114323034  0.0000000000  0.8266133755
   793.5010000000   255.4686302009  1269.9858645349  0.0000000000  0.8259695314
   791.0010000000   254.6500067192  1266.9579363289  0.0000000000  0.8253241693
   788.5010000000   253.8314056939  1263.9276358118  0.0000000000  0.8246772801
   786.0010000000   253.0128277588  1260.8949555803  0.0000000000  0.8240288558
   783.5010000000   252.1942725121  1257.8598843255  0.0000000000  0.8233788874
   781.0010000000   251.3757403993  1254.8224138085  0.0000000000  0.8227273666
   778.5010000000   250.5572315857  1251.7825346806  0.0000000000  0.8220742848
   776.0010000000   249.7387455881  1248.7402351112  0.0000000000  0.8214196326
   773.5010000000   248.9202835116  1245.6955091009  0.0000000000  0.8207634022
   771.0010000000   248.1018443284  1242.6483426431  0.0000000000  0.8201055836
   768.5010000000   247.2834289679  1239.5987289408  0.0000000000  0.8194461685
   766.0010000000   246.4650373469  1236.5466573521  0.0000000000  0.8187851476
   763.5010000000   245.6466694852  1233.4921175425  0.0000000000  0.8181225117
   761.0010000000   244.8283255060  1230.4350994857  0.0000000000  0.8174582516
   758.5010000000   244.0100056358  1227.3755934643  0.0000000000  0.8167923581
   756.0010000000   243.1917102044  1224.3135900706  0.0000000000  0.8161248218
   753.5010000000   242.3734385531  1221.2490761165  0.0000000000  0.8154556327
   751.0010000000   241.5551915897  1218.1820441980  0.0000000000  0.8147847818
   748.5010000000   240.7369692351  1215.1124831365  0.0000000000  0.8141122594
   746.0010000000   239.9187715208  1212.0403820847  0.0000000000  0.8134380554
   743.5010000000   239.1005985891  1208.9657305271  0.0000000000  0.8127621602
   741.0010000000   238.2824503333  1205.8885169287  0.0000000000  0.8120845636
   738.5010000000   237.4643274780  1202.8087327972  0.0000000000  0.8114052560
   736.0010000000   236.6462294247  1199.7263645748  0.0000000000  0.8107242267
   733.5010000000   235.8281567661  1196.6414031027  0.0000000000  0.8100414660
   731.0010000000   235.0101094941  1193.5538368722  0.0000000000  0.8093569633
   728.5010000000   234.1920880737  1190.4636560709  0.0000000000  0.8086707085
   726.0010000000   233.3740920221  1187.3708472178  0.0000000000  0.8079826905
   723.5010000000   232.5561220408  1184.2754012167  0.0000000000  0.8072928994
   721.0010000000   231.7381778895  1181.1773053184  0.0000000000  0.8066013240
   718.5010000000   230.9202594532  1178.0765471516  0.0000000000  0.8059079533
   716.0010000000   230.1023677927  1174.9731187117  0.0000000000  0.8052127772
   713.5010000000   229.2845019875  1171.8670043840  0.0000000000  0.8045157837
   711.0010000000   228.4666633434  1168.7581969105  0.0000000000  0.8038169628
   708.5010000000   227.6488505014  1165.6466788083  0.0000000000  0.8031163018
   706.0010000000   226.8310650179  1162.5324435840  0.0000000000  0.8024137907
   703.5010000000   226.0133064902  1159.4154771940  0.0000000000  0.8017094176
   701.0010000000   225.1955746521  1156.2957660080  0.0000000000  0.8010031705
   698.5010000000   224.3778700612  1153.1732994353  0.0000000000  0.8002950381
   696.0010000000   223.5601930611  1150.0480659714  0.0000000000  0.7995850088
   693.5010000000   222.7425434448  1146.9200519020  0.0000000000  0.7988730704
   691.0010000000   221.9249214861  1143.7892452457  0.0000000000  0.7981592109
   688.5010000000   221.1073272552  1140.6556331364  0.0000000000  0.7974434181
   686.0010000000   220.2897609626  1137.5192031369  0.0000000000  0.7967256798
   683.5010000000   219.4722229590  1134.3799432408  0.0000000000  0.7960059839
   681.0010000000   218.6547130606  1131.2378392806  0.0000000000  0.7952843173
   678.5010000000   217.8372319039  1128.0928801284  0.0000000000  0.7945606681
   676.0010000000   217.0197789244  1124.9450499242  0.0000000000  0.7938350227
   673.5010000000   216.2023547156  1121.7943371493  0.0000000000  0.7931073686
   671.0010000000   215.3849593481  1118.6407281573  0.0000000000  0.7923776927
   668.5010000000   214.5675930438  1115.4842097685  0.0000000000  0.7916459819
   666.0010000000   213.7502561762  1112.3247692712  0.0000000000  0.7909122231
   663.5010000000   212.9329486086  1109.1623918637  0.0000000000  0.7901764025
   661.0010000000   212.1156703634  1105.9970632343  0.0000000000  0.7894385066
   658.5010000000   211.2984222793  1102.8287721122  0.0000000000  0.7886985221
   656.0010000000   210.4812037074  1099.6575013381  0.0000000000  0.7879564344
   653.5010000000   209.6640151494  1096.4832380857  0.0000000000  0.7872122299
   651.0010000000   208.8468569403  1093.3059687572  0.0000000000  0.7864658945
   648.5010000000   208.0297292524  1090.1256789961  0.0000000000  0.7857174139
   646.0010000000   207.2126317768  1086.9423524391  0.0000000000  0.7849667733
   643.5010000000   206.3955656705  1083.7559783025  0.0000000000  0.7842139589
   641.0010000000   205.5785299948  1080.5665375002  0.0000000000  0.7834589549
   638.5010000000   204.7615256021  1077.3740177943  0.0000000000  0.7827017470
   636.0010000000   203.9445525507  1074.1784037125  0.0000000000  0.7819423201
   633.5010000000   203.1276107572  1070.9796790878  0.0000000000  0.7811806586
   631.0010000000   202.3107006384  1067.7778295680  0.0000000000  0.7804167472
   628.5010000000   201.4938224714  1064.5728401140  0.0000000000  0.7796505707
   626.0010000000   200.6769763984  1061.3646950147  0.0000000000  0.7788821130
   623.5010000000   199.8601624318  1058.1533779001  0.0000000000  0.7781113582
   621.0010000000   199.0433810877  1054.9388742322  0.0000000000  0.7773382904
   618.5010000000   198.2266321269  1051.7211663520  0.0000000000  0.7765628930
   616.0010000000   197.4099164448  1048.5002409172  0.0000000000  0.7757851501
   613.5010000000   196.5932332529  1045.2760777917  0.0000000000  0.7750050443
   611.0010000000   195.7765835238  1042.0486636304  0.0000000000  0.7742225592
   608.5010000000   194.9599674905  1038.8179820152  0.0000000000  0.7734376781
   606.0010000000   194.1433846607  1035.5840134942  0.0000000000  0.7726503830
   603.5010000000   193.3268359852  1032.3467441647  0.0000000000  0.7718606572
   601.0010000000   192.5103210780  1029.1061546635  0.0000000000  0.7710684826
   598.5010000000   191.6938406861  1025.8622299555  0.0000000000  0.7702738418
   596.0010000000   190.8773945424  1022.6149508076  0.0000000000  0.7694767164
   593.5010000000   190.0609832069  1019.3643011037  0.0000000000  0.7686770885
   591.0010000000   189.2446068465  1016.1102629902  0.0000000000  0.7678749397
   588.5010000000   188.4282655459  1012.8528181091  0.0000000000  0.7670702510
   586.0010000000   187.6119596137  1009.5919488157  0.0000000000  0.7662630039
   583.5010000000   186.7956895823  1006.3276381809  0.0000000000  0.7654531794
   581.0010000000   185.9794550122  1003.0598652035  0.0000000000  0.7646407577
   578.5010000000   185.1632565970   999.7886132286  0.0000000000  0.7638257196
   576.0010000000   184.3470943670   996.5138627573  0.0000000000  0.7630080452
   573.5010000000   183.5309688881   993.2355962467  0.0000000000  0.7621877148
   571.0010000000   182.7148797811   989.9537921646  0.0000000000  0.7613647076
   568.5010000000   181.8988280943   986.6684345190  0.0000000000  0.7605390038
   566.0010000000   181.0828133529   983.3795009907  0.0000000000  0.7597105821
   563.5010000000   180.2668362172   980.0869736270  0.0000000000  0.7588794219
   561.0010000000   179.4508970126   976.7908329226  0.0000000000  0.7580455019
   558.5010000000   178.6349957388   973.4910578479  0.0000000000  0.7572088005
   556.0010000000   177.8191323694   970.1876270499  0.0000000000  0.7563692956
   553.5010000000   177.0033077211   966.8805223745  0.0000000000  0.7555269658
   551.0010000000   176.1875220078   963.5697230124  0.0000000000  0.7546817886
   548.5010000000   175.3717751415   960.2552067053  0.0000000000  0.7538337412
   546.0010000000   174.5560675982   956.9369532576  0.0000000000  0.7529828008
   543.5010000000   173.7403998442   953.6149422102  0.0000000000  0.7521289446
   541.0010000000   172.9247717744   950.2891505462  0.0000000000  0.7512721487
   538.5010000000   172.1091835745   946.9595561919  0.0000000000  0.7504123893
   536.0010000000   171.2936362827   943.6261403212  0.0000000000  0.7495496430
   533.5010000000   170.4781292581   940.2888770046  0.0000000000  0.7486838847
   531.0010000000   169.6626635661   936.9477470438  0.0000000000  0.7478150903
   528.5010000000   168.8472386148   933.6027242032  0.0000000000  0.7469432341
   526.0010000000   168.0318555166   930.2537889804  0.0000000000  0.7460682916
   523.5010000000   167.2165145773   926.9009183122  0.0000000000  0.7451902371
   521.0010000000   166.4012153157   923.5440856325  0.0000000000  0.7443090438
   518.5010000000   165.5859586779   920.1832699802  0.0000000000  0.7434246861
   516.0010000000   164.7707448311   916.8184469208  0.0000000000  0.7425371372
   513.5010000000   163.9555740003   913.4495919822  0.0000000000  0.7416463699
   511.0010000000   163.1404464735   910.0766806722  0.0000000000  0.7407523569
   508.5010000000   162.3253628768   906.6996896170  0.0000000000  0.7398550706
   506.0010000000   161.5103230977   903.3185920948  0.0000000000  0.7389544826
   503.5010000000   160.6953279140   899.9333647844  0.0000000000  0.7380505647
   501.0010000000   159.8803771138   896.5439799576  0.0000000000  0.7371432876
   498.5010000000   159.0654716501   893.1504144265  0.0000000000  0.7362326225
   496.0010000000   158.2506112389   889.7526395493  0.0000000000  0.7353185391
   493.5010000000   157.4357967672   886.3506312503  0.0000000000  0.7344010078
   491.0010000000   156.6210281723   882.9443611767  0.0000000000  0.7334799977
   488.5010000000   155.8063060403   879.5338033616  0.0000000000  0.7325554781
   486.0010000000   154.9916308174   876.1189309289  0.0000000000  0.7316274177
   483.5010000000   154.1770025600   872.6997150346  0.0000000000  0.7306957843
   481.0010000000   153.3624217272   869.2761281826  0.0000000000  0.7297605457
   478.5010000000   152.5478889228   865.8481431435  0.0000000000  0.7288216694
   476.0010000000   151.7334041293   862.4157297227  0.0000000000  0.7278791218
   473.5010000000   150.9189680081   858.9788602276  0.0000000000  0.7269328695
   471.0010000000   150.1045811297   855.5375062247  0.0000000000  0.7259828784
   468.5010000000   149.2902434759   852.0916364234  0.0000000000  0.7250291135
   466.0010000000   148.4759554719   848.6412210286  0.0000000000  0.7240715396
   463.5010000000   147.6617177348   845.1862306780  0.0000000000  0.7231101211
   461.0010000000   146.8475305763   841.7266343286  0.0000000000  0.7221448218
   458.5010000000   146.0333945184   838.2624014343  0.0000000000  0.7211756050
   456.0010000000   145.2193098006   834.7934998449  0.0000000000  0.7202024331
   453.5010000000   144.4052768913   831.3198979725  0.0000000000  0.7192252683
   451.0010000000   143.5912962454   827.8415637577  0.0000000000  0.7182440721
   448.5010000000   142.7773685613   824.3584657577  0.0000000000  0.7172588058
   446.0010000000   141.9634938067   820.8705689716  0.0000000000  0.7162694292
   443.5010000000   141.1496727067   817.3778411985  0.0000000000  0.7152759024
   441.0010000000   140.3359055255   813.8802478134  0.0000000000  0.7142781841
   438.5010000000   139.5221930530   810.3777559960  0.0000000000  0.7132762333
   436.0010000000   138.7085354031   806.8703295510  0.0000000000  0.7122700073
   433.5010000000   137.8949332364   803.3579341625  0.0000000000  0.7112594636
   431.0010000000   137.0813870449   799.8405343083  0.0000000000  0.7102445587
   428.5010000000   136.2678971683   796.3180933127  0.0000000000  0.7092252480
   426.0010000000   135.4544642815   792.7905754512  0.0000000000  0.7082014870
   423.5010000000   134.6410886949   789.2579429070  0.0000000000  0.7071732297
   421.0010000000   133.8277713113   785.7201599178  0.0000000000  0.7061404302
   418.5010000000   133.0145119948   782.1771856708  0.0000000000  0.7051030405
   416.0010000000   132.2013119277   778.6289845512  0.0000000000  0.7040610137
   413.5010000000   131.3881710538   775.0755149939  0.0000000000  0.7030143001
   411.0010000000   130.5750904203   771.5167396869  0.0000000000  0.7019628509
   408.5010000000   129.7620703357   767.9526175185  0.0000000000  0.7009066155
   406.0010000000   128.9491115412   764.3831086847  0.0000000000  0.6998455428
   403.5010000000   128.1362143084   760.8081707239  0.0000000000  0.6987795805
   401.0010000000   127.3233793690   757.2277625843  0.0000000000  0.6977086758
   398.5010000000   126.5106072462   753.6418416757  0.0000000000  0.6966327747
   396.0010000000   125.6978984992   750.0503649319  0.0000000000  0.6955518224
   393.5010000000   124.8852539621   746.4532898553  0.0000000000  0.6944657635
   391.0010000000   124.0726740904   742.8505716124  0.0000000000  0.6933745410
   388.5010000000   123.2601594276   739.2421650845  0.0000000000  0.6922780972
   386.0010000000   122.4477106225   735.6280249270  0.0000000000  0.6911763733
   383.5010000000   121.6353286624   732.0081066033  0.0000000000  0.6900693100
   381.0010000000   120.8230135819   728.3823606119  0.0000000000  0.6889568456
   378.5010000000   120.0107664496   724.7507413265  0.0000000000  0.6878389188
   376.0010000000   119.1985880737   721.1132012141  0.0000000000  0.6867154666
   373.5010000000   118.3864786009   717.4696890101  0.0000000000  0.6855864241
   371.0010000000   117.5744392561   713.8201575008  0.0000000000  0.6844517266
   368.5010000000   116.7624704328   710.1645549402  0.0000000000  0.6833113070
   366.0010000000   115.9505729990   706.5028308980  0.0000000000  0.6821650978
   363.5010000000   115.1387476802   702.8349334669  0.0000000000  0.6810130297
   361.0010000000   114.3269952948   699.1608103055  0.0000000000  0.6798550325
   358.5010000000   113.5153163616   695.4804068391  0.0000000000  0.6786910339
   356.0010000000   112.7037117504   691.7936691892  0.0000000000  0.6775209611
   353.5010000000   111.8921822893   688.1005423728  0.0000000000  0.6763447394
   351.0010000000   111.0807287912   684.4009704041  0.0000000000  0.6751622929
   348.5010000000   110.2693520818   680.6948963975  0.0000000000  0.6739735442
   346.0010000000   109.4580530266   676.9822626707  0.0000000000  0.6727784141
   343.5010000000   108.6468323583   673.2630099286  0.0000000000  0.6715768220
   341.0010000000   107.8356909091   669.5370783026  0.0000000000  0.6703686856
   338.5010000000   107.0246294400   665.8044065430  0.0000000000  0.6691539209
   336.0010000000   106.2136492662   662.0649348757  0.0000000000  0.6679324429
   333.5010000000   105.4027508999   658.3185987251  0.0000000000  0.6667041638
   331.0010000000   104.5919354716   654.5653352358  0.0000000000  0.6654689946
   328.5010000000   103.7812037774   650.8050788471  0.0000000000  0.6642268442
   326.0010000000   102.9705569015   647.0377641469  0.0000000000  0.6629776200
   323.5010000000   102.1599956695   643.2633233037  0.0000000000  0.6617212268
   321.0010000000   101.3495212646   639.4816889033  0.0000000000  0.6604575681
   318.5010000000   100.5391346876   635.6927914035  0.0000000000  0.6591865449
   316.0010000000    99.7288368015   631.8965593035  0.0000000000  0.6579080560
   313.5010000000    98.9186287512   628.0929210729  0.0000000000  0.6566219982
   311.0010000000    98.1085116251   624.2818035371  0.0000000000  0.6553282659


==> anc/s83s_18/s83s_18-eos6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2574.1750646750  7120.9448536723  0.0000000000  1.4583986094
  7798.5010000000  2570.0330423980  7112.3720952935  0.0000000000  1.4578165915
  7786.0010000000  2565.8910366763  7103.7959079099  0.0000000000  1.4572338738
  7773.5010000000  2561.7490530461  7095.2162960318  0.0000000000  1.4566504552
  7761.0010000000  2557.6070886306  7086.6332467263  0.0000000000  1.4560663333
  7748.5010000000  2553.4651406295  7078.0467471833  0.0000000000  1.4554815056
  7736.0010000000  2549.3232147459  7069.4568021968  0.0000000000  1.4548959710
  7723.5010000000  2545.1813040923  7060.8633904268  0.0000000000  1.4543097266
  7711.0010000000  2541.0394102848  7052.2665081378  0.0000000000  1.4537227704
  7698.5010000000  2536.8975391936  7043.6661604087  0.0000000000  1.4531351014
  7686.0010000000  2532.7556841444  7035.0623262483  0.0000000000  1.4525467165
  7673.5010000000  2528.6138469357  7026.4550022281  0.0000000000  1.4519576140
  7661.0010000000  2524.4720336047  7017.8441937130  0.0000000000  1.4513677927
  7648.5010000000  2520.3302335124  7009.2298713709  0.0000000000  1.4507772490
  7636.0010000000  2516.1884570004  7000.6120494703  0.0000000000  1.4501859822
  7623.5010000000  2512.0466935874  6991.9906989347  0.0000000000  1.4495939889
  7611.0010000000  2507.9049537211  6983.3658342174  0.0000000000  1.4490012684
  7598.5010000000  2503.7632312349  6974.7374351603  0.0000000000  1.4484078177
  7586.0010000000  2499.6215283632  6966.1054990696  0.0000000000  1.4478136351
  7573.5010000000  2495.4798473958  6957.4700233479  0.0000000000  1.4472187187
  7561.0010000000  2491.3381823949  6948.8309882116  0.0000000000  1.4466230657
  7548.5010000000  2487.1965357924  6940.1883912993  0.0000000000  1.4460266741
  7536.0010000000  2483.0549100762  6931.5422303459  0.0000000000  1.4454295423
  7523.5010000000  2478.9132995368  6922.8924859440  0.0000000000  1.4448316672
  7511.0010000000  2474.7717150466  6914.2391732907  0.0000000000  1.4442330482
  7498.5010000000  2470.6301469120  6905.5822645957  0.0000000000  1.4436336817
  7486.0010000000  2466.4885978895  6896.9217580469  0.0000000000  1.4430335661
  7473.5010000000  2462.3470666856  6888.2576433384  0.0000000000  1.4424326988
  7461.0010000000  2458.2055561836  6879.5899188745  0.0000000000  1.4418310781
  7448.5010000000  2454.0640693222  6870.9185831569  0.0000000000  1.4412287023
  7436.0010000000  2449.9225968252  6862.2436090771  0.0000000000  1.4406255676
  7423.5010000000  2445.7811458741  6853.5650039597  0.0000000000  1.4400216731
  7411.0010000000  2441.6397155256  6844.8827580883  0.0000000000  1.4394170161
  7398.5010000000  2437.4983049126  6836.1968618738  0.0000000000  1.4388115945
  7386.0010000000  2433.3569132443  6827.5073058543  0.0000000000  1.4382054057
  7373.5010000000  2429.2155398059  6818.8140806950  0.0000000000  1.4375984474
  7361.0010000000  2425.0741880185  6810.1171857150  0.0000000000  1.4369907179
  7348.5010000000  2420.9328573043  6801.4166118132  0.0000000000  1.4363822146
  7336.0010000000  2416.7915471619  6792.7123500163  0.0000000000  1.4357729354
  7323.5010000000  2412.6502531227  6784.0043829746  0.0000000000  1.4351628771
  7311.0010000000  2408.5089829302  6775.2927189871  0.0000000000  1.4345520385
  7298.5010000000  2404.3677322630  6766.5773409535  0.0000000000  1.4339404168
  7286.0010000000  2400.2265009247  6757.8582404134  0.0000000000  1.4333280095
  7273.5010000000  2396.0852928181  6749.1354175106  0.0000000000  1.4327148148
  7261.0010000000  2391.9440998486  6740.4088470848  0.0000000000  1.4321008291
  7248.5010000000  2387.8029300890  6731.6785380053  0.0000000000  1.4314860513
  7236.0010000000  2383.6617796252  6722.9444738526  0.0000000000  1.4308704784
  7223.5010000000  2379.5206526441  6714.2066552576  0.0000000000  1.4302541085
  7211.0010000000  2375.3795453947  6705.4650660742  0.0000000000  1.4296369388
  7198.5010000000  2371.2384542227  6696.7196903149  0.0000000000  1.4290189662
  7186.0010000000  2367.0973875303  6687.9705374241  0.0000000000  1.4284001895
  7173.5010000000  2362.9563418107  6679.2175916671  0.0000000000  1.4277806058
  7161.0010000000  2358.8153176302  6670.4608458782  0.0000000000  1.4271602126
  7148.5010000000  2354.6743116605  6661.7002846201  0.0000000000  1.4265390070
  7136.0010000000  2350.5333286015  6652.9359094048  0.0000000000  1.4259169873
  7123.5010000000  2346.3923652881  6644.1677050709  0.0000000000  1.4252941503
  7111.0010000000  2342.2514226070  6635.3956649975  0.0000000000  1.4246704938
  7098.5010000000  2338.1105015215  6626.6197826948  0.0000000000  1.4240460154
  7086.0010000000  2333.9696030709  6617.8400518042  0.0000000000  1.4234207126
  7073.5010000000  2329.8287244316  6609.0564577407  0.0000000000  1.4227945825
  7061.0010000000  2325.6878668112  6600.2689944310  0.0000000000  1.4221676227
  7048.5010000000  2321.5470314934  6591.4776559336  0.0000000000  1.4215398308
  7036.0010000000  2317.4062159148  6582.6824281035  0.0000000000  1.4209112038
  7023.5010000000  2313.2654215272  6573.8833052856  0.0000000000  1.4202817394
  7011.0010000000  2309.1246537720  6565.0802902780  0.0000000000  1.4196514358
  6998.5010000000  2304.9839025143  6556.2733527282  0.0000000000  1.4190202888
  6986.0010000000  2300.8431733688  6547.4624957292  0.0000000000  1.4183882966
  6973.5010000000  2296.7024642109  6538.6477058806  0.0000000000  1.4177554562
  6961.0010000000  2292.5617807970  6529.8289865266  0.0000000000  1.4171217658
  6948.5010000000  2288.4211172787  6521.0063162642  0.0000000000  1.4164872219
  6936.0010000000  2284.2804756885  6512.1796904360  0.0000000000  1.4158518221
  6923.5010000000  2280.1398542592  6503.3490962494  0.0000000000  1.4152155634
  6911.0010000000  2275.9992551915  6494.5145293369  0.0000000000  1.4145784434
  6898.5010000000  2271.8586807626  6485.6759854650  0.0000000000  1.4139404597
  6886.0010000000  2267.7181256047  6476.8334440420  0.0000000000  1.4133016088
  6873.5010000000  2263.5775921788  6467.9869011481  0.0000000000  1.4126618882
  6861.0010000000  2259.4370830220  6459.1363529982  0.0000000000  1.4120212956
  6848.5010000000  2255.2965969032  6450.2817877181  0.0000000000  1.4113798281
  6836.0010000000  2251.1561288487  6441.4231853827  0.0000000000  1.4107374819
  6823.5010000000  2247.0156893400  6432.5605590970  0.0000000000  1.4100942560
  6811.0010000000  2242.8752659192  6423.6938728341  0.0000000000  1.4094501456
  6798.5010000000  2238.7348692306  6414.8231399854  0.0000000000  1.4088051494
  6786.0010000000  2234.5944946791  6405.9483412730  0.0000000000  1.4081592639
  6773.5010000000  2230.4541377882  6397.0694576156  0.0000000000  1.4075124856
  6761.0010000000  2226.3138094304  6388.1865028129  0.0000000000  1.4068648132
  6748.5010000000  2222.1735015001  6379.2994499228  0.0000000000  1.4062162425
  6736.0010000000  2218.0332174225  6370.4082966987  0.0000000000  1.4055667712
  6723.5010000000  2213.8929531155  6361.5130247339  0.0000000000  1.4049163958
  6711.0010000000  2209.7527159747  6352.6136402420  0.0000000000  1.4042651143
  6698.5010000000  2205.6124983260  6343.7101170107  0.0000000000  1.4036129226
  6686.0010000000  2201.4723039625  6334.8024534329  0.0000000000  1.4029598185
  6673.5010000000  2197.3321367534  6325.8906480396  0.0000000000  1.4023057993
  6661.0010000000  2193.1919893483  6316.9746751682  0.0000000000  1.4016508611
  6648.5010000000  2189.0518658161  6308.0545336940  0.0000000000  1.4009950014
  6636.0010000000  2184.9117627928  6299.1302064403  0.0000000000  1.4003382166
  6623.5010000000  2180.7716845312  6290.2016926053  0.0000000000  1.3996805044
  6611.0010000000  2176.6316316164  6281.2689834459  0.0000000000  1.3990218618
  6598.5010000000  2172.4916009919  6272.3320623162  0.0000000000  1.3983622851
  6586.0010000000  2168.3515971866  6263.3909289002  0.0000000000  1.3977017721
  6573.5010000000  2164.2116136211  6254.4455588502  0.0000000000  1.3970403185
  6561.0010000000  2160.0716550243  6245.4959521981  0.0000000000  1.3963779219
  6548.5010000000  2155.9317187659  6236.5420930324  0.0000000000  1.3957145788
  6536.0010000000  2151.7918060464  6227.5839736771  0.0000000000  1.3950502863
  6523.5010000000  2147.6519181637  6218.6215866273  0.0000000000  1.3943850412
  6511.0010000000  2143.5120528114  6209.6549165309  0.0000000000  1.3937188401
  6498.5010000000  2139.3722151937  6200.6839642598  0.0000000000  1.3930516805
  6486.0010000000  2135.2323995188  6191.7087068176  0.0000000000  1.3923835584
  6473.5010000000  2131.0926075056  6182.7291374322  0.0000000000  1.3917144706
  6461.0010000000  2126.9528409700  6173.7452495044  0.0000000000  1.3910444143
  6448.5010000000  2122.8130981507  6164.7570286272  0.0000000000  1.3903733858
  6436.0010000000  2118.6733774051  6155.7644605976  0.0000000000  1.3897013815
  6423.5010000000  2114.5336845365  6146.7675473459  0.0000000000  1.3890283992
  6411.0010000000  2110.3940144492  6137.7662670742  0.0000000000  1.3883544346
  6398.5010000000  2106.2543694933  6128.7606141185  0.0000000000  1.3876794847
  6386.0010000000  2102.1147484686  6119.7505750477  0.0000000000  1.3870035460
  6373.5010000000  2097.9751539358  6110.7361445692  0.0000000000  1.3863266154
  6361.0010000000  2093.8355812789  6101.7173017136  0.0000000000  1.3856486889
  6348.5010000000  2089.6960369167  6092.6940495024  0.0000000000  1.3849697640
  6336.0010000000  2085.5565164653  6083.6663673706  0.0000000000  1.3842898365
  6323.5010000000  2081.4170193015  6074.6342428931  0.0000000000  1.3836089029
  6311.0010000000  2077.2775485363  6065.5976717462  0.0000000000  1.3829269602
  6298.5010000000  2073.1381037679  6056.5566418955  0.0000000000  1.3822440048
  6286.0010000000  2068.9986811084  6047.5111336353  0.0000000000  1.3815600326
  6273.5010000000  2064.8592876080  6038.4611511116  0.0000000000  1.3808750411
  6261.0010000000  2060.7199160168  6029.4066671637  0.0000000000  1.3801890256
  6248.5010000000  2056.5805736008  6020.3476863228  0.0000000000  1.3795019837
  6236.0010000000  2052.4412533691  6011.2841818766  0.0000000000  1.3788139107
  6223.5010000000  2048.3019592257  6002.2161509033  0.0000000000  1.3781248035
  6211.0010000000  2044.1626951716  5993.1435906588  0.0000000000  1.3774346592
  6198.5010000000  2040.0234510376  5984.0664672824  0.0000000000  1.3767434724
  6186.0010000000  2035.8842346450  5974.9847862972  0.0000000000  1.3760512408
  6173.5010000000  2031.7450467787  5965.8985377577  0.0000000000  1.3753579607
  6161.0010000000  2027.6058812409  5956.8076963288  0.0000000000  1.3746636274
  6148.5010000000  2023.4667461764  5947.7122681182  0.0000000000  1.3739682384
  6136.0010000000  2019.3276356466  5938.6122282451  0.0000000000  1.3732717892
  6123.5010000000  2015.1885474090  5929.5075598796  0.0000000000  1.3725742753
  6111.0010000000  2011.0494899481  5920.3982697407  0.0000000000  1.3718756946
  6098.5010000000  2006.9104577299  5911.2843336549  0.0000000000  1.3711760422
  6086.0010000000  2002.7714524186  5902.1657432295  0.0000000000  1.3704753145
  6073.5010000000  1998.6324722843  5893.0424825406  0.0000000000  1.3697735073
  6061.0010000000  1994.4935192445  5883.9145436459  0.0000000000  1.3690706172
  6048.5010000000  1990.3545953356  5874.7819188169  0.0000000000  1.3683666404
  6036.0010000000  1986.2156957199  5865.6445850979  0.0000000000  1.3676615723
  6023.5010000000  1982.0768227035  5856.5025352369  0.0000000000  1.3669554093
  6011.0010000000  1977.9379787111  5847.3557621964  0.0000000000  1.3662481477
  5998.5010000000  1973.7991593263  5838.2042437611  0.0000000000  1.3655397829
  5986.0010000000  1969.6603707181  5829.0479810608  0.0000000000  1.3648303117
  5973.5010000000  1965.5216052763  5819.8869446872  0.0000000000  1.3641197290
  5961.0010000000  1961.3828694289  5810.7211362342  0.0000000000  1.3634080317
  5948.5010000000  1957.2441627844  5801.5505421512  0.0000000000  1.3626952156
  5936.0010000000  1953.1054816393  5792.3751414807  0.0000000000  1.3619812759
  5923.5010000000  1948.9668258993  5783.1949211949  0.0000000000  1.3612662085
  5911.0010000000  1944.8281990522  5774.0098761563  0.0000000000  1.3605500098
  5898.5010000000  1940.6896012681  5764.8199938132  0.0000000000  1.3598326757
  5886.0010000000  1936.5510328576  5755.6252618646  0.0000000000  1.3591142019
  5873.5010000000  1932.4124908464  5746.4256606447  0.0000000000  1.3583945837
  5861.0010000000  1928.2739758422  5737.2211783797  0.0000000000  1.3576738169
  5848.5010000000  1924.1354885932  5728.0118035474  0.0000000000  1.3569518974
  5836.0010000000  1919.9970333965  5718.7975324695  0.0000000000  1.3562288215
  5823.5010000000  1915.8586010551  5709.5783313548  0.0000000000  1.3555045833
  5811.0010000000  1911.7202029642  5700.3542122138  0.0000000000  1.3547791805
  5798.5010000000  1907.5818302403  5691.1251418109  0.0000000000  1.3540526070
  5786.0010000000  1903.4434843664  5681.8911099389  0.0000000000  1.3533248588
  5773.5010000000  1899.3051703472  5672.6521141957  0.0000000000  1.3525959321
  5761.0010000000  1895.1668831783  5663.4081297741  0.0000000000  1.3518658217
  5748.5010000000  1891.0286247804  5654.1591472559  0.0000000000  1.3511345234
  5736.0010000000  1886.8903972144  5644.9051574791  0.0000000000  1.3504020329
  5723.5010000000  1882.7521959632  5635.6461365019  0.0000000000  1.3496683451
  5711.0010000000  1878.6140267552  5626.3820832337  0.0000000000  1.3489334562
  5698.5010000000  1874.4758853925  5617.1129743040  0.0000000000  1.3481973608
  5686.0010000000  1870.3377745470  5607.8388016519  0.0000000000  1.3474600550
  5673.5010000000  1866.1996903569  5598.5595425045  0.0000000000  1.3467215332
  5661.0010000000  1862.0616391392  5589.2751968435  0.0000000000  1.3459817918
  5648.5010000000  1857.9236140253  5579.9857350027  0.0000000000  1.3452408250
  5636.0010000000  1853.7856216349  5570.6911575150  0.0000000000  1.3444986292
  5623.5010000000  1849.6476554465  5561.3914353323  0.0000000000  1.3437551983
  5611.0010000000  1845.5097223823  5552.0865695408  0.0000000000  1.3430105289
  5598.5010000000  1841.3718195716  5542.7765391481  0.0000000000  1.3422646155
  5586.0010000000  1837.2339476262  5533.4613309164  0.0000000000  1.3415174534
  5573.5010000000  1833.0961040278  5524.1409244841  0.0000000000  1.3407690372
  5561.0010000000  1828.9582897297  5514.8153072285  0.0000000000  1.3400193622
  5548.5010000000  1824.8205058477  5505.4844668231  0.0000000000  1.3392684235
  5536.0010000000  1820.6827536599  5496.1483912374  0.0000000000  1.3385162165
  5523.5010000000  1816.5450346067  5486.8070687383  0.0000000000  1.3377627363
  5511.0010000000  1812.4073437613  5477.4604731356  0.0000000000  1.3370079770
  5498.5010000000  1808.2696829224  5468.1085933418  0.0000000000  1.3362519338
  5486.0010000000  1804.1320540510  5458.7514185673  0.0000000000  1.3354946019
  5473.5010000000  1799.9944560223  5449.3889309702  0.0000000000  1.3347359761
  5461.0010000000  1795.8568911386  5440.0211203850  0.0000000000  1.3339760514
  5448.5010000000  1791.7193553908  5430.6479622760  0.0000000000  1.3332148220
  5436.0010000000  1787.5818514395  5421.2694471290  0.0000000000  1.3324522831
  5423.5010000000  1783.4443788818  5411.8855584126  0.0000000000  1.3316884293
  5411.0010000000  1779.3069374993  5402.4962799309  0.0000000000  1.3309232553
  5398.5010000000  1775.1695304731  5393.1016031253  0.0000000000  1.3301567563
  5386.0010000000  1771.0321515195  5383.7014978616  0.0000000000  1.3293889256
  5373.5010000000  1766.8948073977  5374.2959635480  0.0000000000  1.3286197593
  5361.0010000000  1762.7574922160  5364.8849707591  0.0000000000  1.3278492506
  5348.5010000000  1758.6202130803  5355.4685195454  0.0000000000  1.3270773955
  5336.0010000000  1754.4829644905  5346.0465811931  0.0000000000  1.3263041874
  5323.5010000000  1750.3457475378  5336.6191418965  0.0000000000  1.3255296209
  5311.0010000000  1746.2085634981  5327.1861881905  0.0000000000  1.3247536906
  5298.5010000000  1742.0714138317  5317.7477069508  0.0000000000  1.3239763912
  5286.0010000000  1737.9342938557  5308.3036709447  0.0000000000  1.3231977161
  5273.5010000000  1733.7972085919  5298.8540749993  0.0000000000  1.3224176606
  5261.0010000000  1729.6601569189  5289.3988998343  0.0000000000  1.3216362186
  5248.5010000000  1725.5231347749  5279.9381193482  0.0000000000  1.3208533838
  5236.0010000000  1721.3861508941  5270.4717366144  0.0000000000  1.3200691517
  5223.5010000000  1717.2491953350  5260.9997118904  0.0000000000  1.3192835148
  5211.0010000000  1713.1122772121  5251.5220489566  0.0000000000  1.3184964689
  5198.5010000000  1708.9753901565  5242.0387160471  0.0000000000  1.3177080067
  5186.0010000000  1704.8385374085  5232.5497033139  0.0000000000  1.3169181230
  5173.5010000000  1700.7017192794  5223.0549941094  0.0000000000  1.3161268117
  5161.0010000000  1696.5649362881  5213.5545721679  0.0000000000  1.3153340670
  5148.5010000000  1692.4281860582  5204.0484144771  0.0000000000  1.3145398822
  5136.0010000000  1688.2914695398  5194.5365055645  0.0000000000  1.3137442513
  5123.5010000000  1684.1547847993  5185.0188232295  0.0000000000  1.3129471680
  5111.0010000000  1680.0181393876  5175.4953670042  0.0000000000  1.3121486273
  5098.5010000000  1675.8815256213  5165.9661012596  0.0000000000  1.3113486215
  5086.0010000000  1671.7449483864  5156.4310192053  0.0000000000  1.3105471452
  5073.5010000000  1667.6084035497  5146.8900931691  0.0000000000  1.3097441914
  5061.0010000000  1663.4718933549  5137.3433100758  0.0000000000  1.3089397540
  5048.5010000000  1659.3354202528  5127.7906572391  0.0000000000  1.3081338271
  5036.0010000000  1655.1989838503  5118.2321153106  0.0000000000  1.3073264041
  5023.5010000000  1651.0625809395  5108.6676583244  0.0000000000  1.3065174778
  5011.0010000000  1646.9262116042  5099.0972678104  0.0000000000  1.3057070418
  4998.5010000000  1642.7898791916  5089.5209327511  0.0000000000  1.3048950901
  4986.0010000000  1638.6535842281  5079.9386355051  0.0000000000  1.3040816160
  4973.5010000000  1634.5173244478  5070.3503518520  0.0000000000  1.3032666125
  4961.0010000000  1630.3810978373  5060.7560580360  0.0000000000  1.3024500724
  4948.5010000000  1626.2449116683  5051.1557517382  0.0000000000  1.3016319903
  4936.0010000000  1622.1087583713  5041.5493960928  0.0000000000  1.3008123579
  4923.5010000000  1617.9726426726  5031.9369826629  0.0000000000  1.2999911692
  4911.0010000000  1613.8365635182  5022.3184894816  0.0000000000  1.2991684171
  4898.5010000000  1609.7005201067  5012.6938950512  0.0000000000  1.2983440944
  4886.0010000000  1605.5645148717  5003.0631852902  0.0000000000  1.2975181945
  4873.5010000000  1601.4285474999  4993.4263396157  0.0000000000  1.2966907104
  4861.0010000000  1597.2926149606  4983.7833309886  0.0000000000  1.2958616342
  4848.5010000000  1593.1567204280  4974.1341467167  0.0000000000  1.2950309595
  4836.0010000000  1589.0208643471  4964.4787676360  0.0000000000  1.2941986789
  4823.5010000000  1584.8850444624  4954.8171681556  0.0000000000  1.2933647849
  4811.0010000000  1580.7492646891  4945.1493369812  0.0000000000  1.2925292709
  4798.5010000000  1576.6135203467  4935.4752426089  0.0000000000  1.2916921284
  4786.0010000000  1572.4778129256  4925.7948678331  0.0000000000  1.2908533504
  4773.5010000000  1568.3421470991  4916.1082027925  0.0000000000  1.2900129302
  4761.0010000000  1564.2065160721  4906.4152106432  0.0000000000  1.2891708591
  4748.5010000000  1560.0709250464  4896.7158825200  0.0000000000  1.2883271303
  4736.0010000000  1555.9353736274  4887.0101963262  0.0000000000  1.2874817362
  4723.5010000000  1551.7998616963  4877.2981304836  0.0000000000  1.2866346689
  4711.0010000000  1547.6643865086  4867.5796571135  0.0000000000  1.2857859202
  4698.5010000000  1543.5289514100  4857.8547625166  0.0000000000  1.2849354830
  4686.0010000000  1539.3935542191  4848.1234198746  0.0000000000  1.2840833487
  4673.5010000000  1535.2581959377  4838.3856097216  0.0000000000  1.2832295098
  4661.0010000000  1531.1228778429  4828.6413131158  0.0000000000  1.2823739584
  4648.5010000000  1526.9876014879  4818.8905116400  0.0000000000  1.2815166869
  4636.0010000000  1522.8523629684  4809.1331738716  0.0000000000  1.2806576862
  4623.5010000000  1518.7171644238  4799.3692825017  0.0000000000  1.2797969486
  4611.0010000000  1514.5820054144  4789.5988140017  0.0000000000  1.2789344659
  4598.5010000000  1510.4468886484  4779.8217521480  0.0000000000  1.2780702301
  4586.0010000000  1506.3118114232  4770.0380677884  0.0000000000  1.2772042324
  4573.5010000000  1502.1767770333  4760.2477458162  0.0000000000  1.2763364651
  4561.0010000000  1498.0417805544  4750.4507515247  0.0000000000  1.2754669186
  4548.5010000000  1493.9068258847  4740.6470709565  0.0000000000  1.2745955851
  4536.0010000000  1489.7719115584  4730.8366773045  0.0000000000  1.2737224557
  4523.5010000000  1485.6370392459  4721.0195510546  0.0000000000  1.2728475221
  4511.0010000000  1481.5022081087  4711.1956665933  0.0000000000  1.2719707753
  4498.5010000000  1477.3674204326  4701.3650055842  0.0000000000  1.2710922070
  4486.0010000000  1473.2326732096  4691.5275369569  0.0000000000  1.2702118077
  4473.5010000000  1469.0979665681  4681.6832369392  0.0000000000  1.2693295684
  4461.0010000000  1464.9633037433  4671.8320890124  0.0000000000  1.2684454807
  4448.5010000000  1460.8286854906  4661.9740706109  0.0000000000  1.2675595357
  4436.0010000000  1456.6941073420  4652.1091465515  0.0000000000  1.2666717233
  4423.5010000000  1452.5595707327  4642.2372955638  0.0000000000  1.2657820346
  4411.0010000000  1448.4250801813  4632.3585035990  0.0000000000  1.2648904612
  4398.5010000000  1444.2906294845  4622.4727308330  0.0000000000  1.2639969923
  4386.0010000000  1440.1562238290  4612.5799645020  0.0000000000  1.2631016197
  4373.5010000000  1436.0218604700  4602.6801727162  0.0000000000  1.2622043332
  4361.0010000000  1431.8875425071  4592.7733374123  0.0000000000  1.2613051238
  4348.5010000000  1427.7532678991  4582.8594280505  0.0000000000  1.2604039814
  4336.0010000000  1423.6190376997  4572.9384213394  0.0000000000  1.2595008965
  4323.5010000000  1419.4848505889  4563.0102881232  0.0000000000  1.2585958590
  4311.0010000000  1415.3507083297  4553.0750064789  0.0000000000  1.2576888593
  4298.5010000000  1411.2166103232  4543.1325486408  0.0000000000  1.2567798873
  4286.0010000000  1407.0825563399  4533.1828875549  0.0000000000  1.2558689328
  4273.5010000000  1402.9485492158  4523.2260033763  0.0000000000  1.2549559864
  4261.0010000000  1398.8145867526  4513.2618639640  0.0000000000  1.2540410372
  4248.5010000000  1394.6806698291  4503.2904444082  0.0000000000  1.2531240751
  4236.0010000000  1390.5467970154  4493.3117140500  0.0000000000  1.2522050895
  4223.5010000000  1386.4129699472  4483.3256494458  0.0000000000  1.2512840702
  4211.0010000000  1382.2791906296  4473.3322278736  0.0000000000  1.2503610071
  4198.5010000000  1378.1454561164  4463.3314144566  0.0000000000  1.2494358887
  4186.0010000000  1374.0117691872  4453.3231879778  0.0000000000  1.2485087051
  4173.5010000000  1369.8781303427  4443.3075215265  0.0000000000  1.2475794455
  4161.0010000000  1365.7445351916  4433.2843761389  0.0000000000  1.2466480978
  4148.5010000000  1361.6109876935  4423.2537328972  0.0000000000  1.2457146522
  4136.0010000000  1357.4774895462  4413.2155672240  0.0000000000  1.2447790976
  4123.5010000000  1353.3440375923  4403.1698425521  0.0000000000  1.2438414224
  4111.0010000000  1349.2106317336  4393.1165295364  0.0000000000  1.2429016151
  4098.5010000000  1345.0772749016  4383.0556060071  0.0000000000  1.2419596650
  4086.0010000000  1340.9439678145  4372.9870442200  0.0000000000  1.2410155608
  4073.5010000000  1336.8107064065  4362.9108045647  0.0000000000  1.2400692900
  4061.0010000000  1332.6774948604  4352.8268673252  0.0000000000  1.2391208418
  4048.5010000000  1328.5443325751  4342.7352009231  0.0000000000  1.2381702044
  4036.0010000000  1324.4112193908  4332.6357746430  0.0000000000  1.2372173657
  4023.5010000000  1320.2781555884  4322.5285586338  0.0000000000  1.2362623139
  4011.0010000000  1316.1451393200  4312.4135176183  0.0000000000  1.2353050365
  3998.5010000000  1312.0121743312  4302.2906297940  0.0000000000  1.2343455221
  3986.0010000000  1307.8792596683  4292.1598616432  0.0000000000  1.2333837583
  3973.5010000000  1303.7463948424  4282.0211805601  0.0000000000  1.2324197324
  3961.0010000000  1299.6135798301  4271.8745548539  0.0000000000  1.2314534321
  3948.5010000000  1295.4808150732  4261.7199537502  0.0000000000  1.2304848447
  3936.0010000000  1291.3481014785  4251.5573473938  0.0000000000  1.2295139577
  3923.5010000000  1287.2154404184  4241.3867068505  0.0000000000  1.2285407587
  3911.0010000000  1283.0828286860  4231.2079916811  0.0000000000  1.2275652339
  3898.5010000000  1278.9502686203  4221.0211748603  0.0000000000  1.2265873708
  3886.0010000000  1274.8177630253  4210.8262302904  0.0000000000  1.2256071570
  3873.5010000000  1270.6853076588  4200.6231142513  0.0000000000  1.2246245780
  3861.0010000000  1266.5529038121  4190.4117964237  0.0000000000  1.2236396208
  3848.5010000000  1262.4205532658  4180.1922474633  0.0000000000  1.2226522722
  3836.0010000000  1258.2882582900  4169.9644390033  0.0000000000  1.2216625192
  3823.5010000000  1254.1560142058  4159.7283252235  0.0000000000  1.2206703468
  3811.0010000000  1250.0238218435  4149.4838736752  0.0000000000  1.2196757414
  3798.5010000000  1245.8916850144  4139.2310590589  0.0000000000  1.2186786898
  3786.0010000000  1241.7596030966  4128.9698448341  0.0000000000  1.2176791777
  3773.5010000000  1237.6275735519  4118.7001894270  0.0000000000  1.2166771903
  3761.0010000000  1233.4955993019  4108.4220645652  0.0000000000  1.2156727137
  3748.5010000000  1229.3636788966  4098.1354308440  0.0000000000  1.2146657332
  3736.0010000000  1225.2318138854  4087.8402560522  0.0000000000  1.2136562344
  3723.5010000000  1221.1000063555  4077.5365090594  0.0000000000  1.2126442029
  3711.0010000000  1216.9682516596  4067.2241416603  0.0000000000  1.2116296228
  3698.5010000000  1212.8365530163  4056.9031249877  0.0000000000  1.2106124797
  3686.0010000000  1208.7049117706  4046.5734252318  0.0000000000  1.2095927586
  3673.5010000000  1204.5733250181  4036.2349976713  0.0000000000  1.2085704436
  3661.0010000000  1200.4417976655  4025.8878168403  0.0000000000  1.2075455203
  3648.5010000000  1196.3103255834  4015.5318343635  0.0000000000  1.2065179720
  3636.0010000000  1192.1789124409  4005.1670211067  0.0000000000  1.2054877838
  3623.5010000000  1188.0475553262  3994.7933311374  0.0000000000  1.2044549390
  3611.0010000000  1183.9162567139  3984.4107317374  0.0000000000  1.2034194221
  3598.5010000000  1179.7850149286  3974.0191794605  0.0000000000  1.2023812165
  3586.0010000000  1175.6538336562  3963.6186440405  0.0000000000  1.2013403066
  3573.5010000000  1171.5227101010  3953.2090785906  0.0000000000  1.2002966752
  3561.0010000000  1167.3916444788  3942.7904434813  0.0000000000  1.1992503055
  3548.5010000000  1163.2606399859  3932.3627062916  0.0000000000  1.1982011815
  3536.0010000000  1159.1296934174  3921.9258181254  0.0000000000  1.1971492853
  3523.5010000000  1154.9988092490  3911.4797491615  0.0000000000  1.1960946008
  3511.0010000000  1150.8679855926  3901.0244531732  0.0000000000  1.1950371101
  3498.5010000000  1146.7372212464  3890.5598853209  0.0000000000  1.1939767953
  3486.0010000000  1142.6065180078  3880.0860080232  0.0000000000  1.1929136392
  3473.5010000000  1138.4758760291  3869.6027791947  0.0000000000  1.1918476238
  3461.0010000000  1134.3452961489  3859.1101581491  0.0000000000  1.1907787313
  3448.5010000000  1130.2147775984  3848.6080997670  0.0000000000  1.1897069432
  3436.0010000000  1126.0843226078  3838.0965662025  0.0000000000  1.1886322417
  3423.5010000000  1121.9539295307  3827.5755093919  0.0000000000  1.1875546076
  3411.0010000000  1117.8235997323  3817.0448885739  0.0000000000  1.1864740225
  3398.5010000000  1113.6933330205  3806.5046586555  0.0000000000  1.1853904673
  3386.0010000000  1109.5631299393  3795.9547760509  0.0000000000  1.1843039229
  3373.5010000000  1105.4329895131  3785.3951929148  0.0000000000  1.1832143696
  3361.0010000000  1101.3029160278  3774.8258744819  0.0000000000  1.1821217891
  3348.5010000000  1097.1729055057  3764.2467644650  0.0000000000  1.1810261603
  3336.0010000000  1093.0429614931  3753.6578254473  0.0000000000  1.1799274643
  3323.5010000000  1088.9130838108  3743.0590100847  0.0000000000  1.1788256808
  3311.0010000000  1084.7832708414  3732.4502669349  0.0000000000  1.1777207889
  3298.5010000000  1080.6535239979  3721.8315519298  0.0000000000  1.1766127684
  3286.0010000000  1076.5238432682  3711.2028169347  0.0000000000  1.1755015983
  3273.5010000000  1072.3942294519  3700.5640154917  0.0000000000  1.1743872579
  3261.0010000000  1068.2646841611  3689.9151028250  0.0000000000  1.1732697262
  3248.5010000000  1064.1352076264  3679.2560301824  0.0000000000  1.1721489819
  3236.0010000000  1060.0057965427  3668.5867392420  0.0000000000  1.1710250022
  3223.5010000000  1055.8764572141  3657.9071960759  0.0000000000  1.1698977669
  3211.0010000000  1051.7471836878  3647.2173346312  0.0000000000  1.1687672522
  3198.5010000000  1047.6179817877  3636.5171188789  0.0000000000  1.1676334371
  3186.0010000000  1043.4888495049  3625.8064920683  0.0000000000  1.1664962985
  3173.5010000000  1039.3597857441  3615.0853993416  0.0000000000  1.1653558131
  3161.0010000000  1035.2307946208  3604.3537989138  0.0000000000  1.1642119589
  3148.5010000000  1031.1018725447  3593.6116285141  0.0000000000  1.1630647113
  3136.0010000000  1026.9730232976  3582.8588445642  0.0000000000  1.1619140478
  3123.5010000000  1022.8442451617  3572.0953886978  0.0000000000  1.1607599439
  3111.0010000000  1018.7155405683  3561.3212128731  0.0000000000  1.1596023761
  3098.5010000000  1014.5869075843  3550.5362571712  0.0000000000  1.1584413194
  3086.0010000000  1010.4583484321  3539.7404720209  0.0000000000  1.1572767495
  3073.5010000000  1006.3298631311  3528.9338015955  0.0000000000  1.1561086415
  3061.0010000000  1002.2014505943  3518.1161866515  0.0000000000  1.1549369698
  3048.5010000000   998.0731149321  3507.2875810501  0.0000000000  1.1537617098
  3036.0010000000   993.9448528835  3496.4479188012  0.0000000000  1.1525828349
  3023.5010000000   989.8166664106  3485.5971470779  0.0000000000  1.1514003193
  3011.0010000000   985.6885543499  3474.7352043007  0.0000000000  1.1502141362
  2998.5010000000   981.5605207349  3463.8620420219  0.0000000000  1.1490242600
  2986.0010000000   977.4325644410  3452.9775976708  0.0000000000  1.1478306632
  2973.5010000000   973.3046833859  3442.0818055674  0.0000000000  1.1466333180
  2961.0010000000   969.1768827427  3431.1746186150  0.0000000000  1.1454321980
  2948.5010000000   965.0491585333  3420.2559649723  0.0000000000  1.1442272740
  2936.0010000000   960.9215140476  3409.3257914187  0.0000000000  1.1430185186
  2923.5010000000   956.7939475929  3398.3840309556  0.0000000000  1.1418059026
  2911.0010000000   952.6664626865  3387.4306297912  0.0000000000  1.1405893981
  2898.5010000000   948.5390579277  3376.4655204856  0.0000000000  1.1393689751
  2886.0010000000   944.4117331141  3365.4886381464  0.0000000000  1.1381446039
  2873.5010000000   940.2844912407  3354.4999257628  0.0000000000  1.1369162553
  2861.0010000000   936.1573294993  3343.4993102400  0.0000000000  1.1356838979
  2848.5010000000   932.0302513110  3332.4867344297  0.0000000000  1.1344475021
  2836.0010000000   927.9032563455  3321.4621305357  0.0000000000  1.1332070365
  2823.5010000000   923.7763445495  3310.4254308286  0.0000000000  1.1319624694
  2811.0010000000   919.6495171463  3299.3765703177  0.0000000000  1.1307137694
  2798.5010000000   915.5227746759  3288.3154815044  0.0000000000  1.1294609042
  2786.0010000000   911.3961170276  3277.2420944495  0.0000000000  1.1282038411
  2773.5010000000   907.2695454204  3266.1563420753  0.0000000000  1.1269425472
  2761.0010000000   903.1430594919  3255.0581523433  0.0000000000  1.1256769889
  2748.5010000000   899.0166612157  3243.9474587715  0.0000000000  1.1244071328
  2736.0010000000   894.8903510303  3232.8241900200  0.0000000000  1.1231329446
  2723.5010000000   890.7641278893  3221.6882699904  0.0000000000  1.1218543892
  2711.0010000000   886.6379940949  3210.5396308596  0.0000000000  1.1205714320
  2698.5010000000   882.5119514508  3199.3782027078  0.0000000000  1.1192840379
  2686.0010000000   878.3859974946  3188.2039032896  0.0000000000  1.1179921698
  2673.5010000000   874.2601331725  3177.0166587755  0.0000000000  1.1166957914
  2661.0010000000   870.1343609187  3165.8163985782  0.0000000000  1.1153948664
  2648.5010000000   866.0086808952  3154.6030451367  0.0000000000  1.1140893572
  2636.0010000000   861.8830948049  3143.3765242516  0.0000000000  1.1127792262
  2623.5010000000   857.7576002920  3132.1367498294  0.0000000000  1.1114644342
  2611.0010000000   853.6322003422  3120.8836494626  0.0000000000  1.1101449429
  2598.5010000000   849.5068939491  3109.6171389958  0.0000000000  1.1088207125
  2586.0010000000   845.3816854484  3098.3371479854  0.0000000000  1.1074917041
  2573.5010000000   841.2565697299  3087.0435792655  0.0000000000  1.1061578756
  2561.0010000000   837.1315526062  3075.7363646405  0.0000000000  1.1048191874
  2548.5010000000   833.0066323786  3064.4154144317  0.0000000000  1.1034755974
  2536.0010000000   828.8818109240  3053.0806478207  0.0000000000  1.1021270638
  2523.5010000000   824.7570882224  3041.7319778280  0.0000000000  1.1007735436
  2511.0010000000   820.6324642308  3030.3693164303  0.0000000000  1.0994149934
  2498.5010000000   816.5079425153  3018.9925845703  0.0000000000  1.0980513703
  2486.0010000000   812.3835194620  3007.6016823848  0.0000000000  1.0966826283
  2473.5010000000   808.2592005186  2996.1965340069  0.0000000000  1.0953087240
  2461.0010000000   804.1349822683  2984.7770380403  0.0000000000  1.0939296102
  2448.5010000000   800.0108685841  2973.3431122004  0.0000000000  1.0925452416
  2436.0010000000   795.8868581683  2961.8946588144  0.0000000000  1.0911555707
  2423.5010000000   791.7629534818  2950.4315895472  0.0000000000  1.0897605502
  2411.0010000000   787.6391554550  2938.9538107186  0.0000000000  1.0883601319
  2398.5010000000   783.5154626833  2927.4612210146  0.0000000000  1.0869542660
  2386.0010000000   779.3918784648  2915.9537310778  0.0000000000  1.0855429038
  2373.5010000000   775.2684020932  2904.4312392267  0.0000000000  1.0841259941
  2361.0010000000   771.1450341504  2892.8936461812  0.0000000000  1.0827034857
  2348.5010000000   767.0217773826  2881.3408575220  0.0000000000  1.0812753274
  2336.0010000000   762.8986298581  2869.7727645003  0.0000000000  1.0798414656
  2323.5010000000   758.7755953265  2858.1892730519  0.0000000000  1.0784018477
  2311.0010000000   754.6526746664  2846.5902798065  0.0000000000  1.0769564196
  2298.5010000000   750.5298659887  2834.9756723016  0.0000000000  1.0755051251
  2286.0010000000   746.4071731548  2823.3453529520  0.0000000000  1.0740479096
  2273.5010000000   742.2845948135  2811.6992081476  0.0000000000  1.0725847154
  2261.0010000000   738.1621329021  2800.0371321914  0.0000000000  1.0711154853
  2248.5010000000   734.0397893049  2788.3590178673  0.0000000000  1.0696401613
  2236.0010000000   729.9175642501  2776.6647518634  0.0000000000  1.0681586837
  2223.5010000000   725.7954572208  2764.9542173025  0.0000000000  1.0666709917
  2211.0010000000   721.6734719481  2753.2273079152  0.0000000000  1.0651770251
  2198.5010000000   717.5516065712  2741.4839000463  0.0000000000  1.0636767208
  2186.0010000000   713.4298652023  2729.7238855303  0.0000000000  1.0621700167
  2173.5010000000   709.3082465154  2717.9471391597  0.0000000000  1.0606568479
  2161.0010000000   705.1867536001  2706.1535467582  0.0000000000  1.0591371500
  2148.5010000000   701.0653850934  2694.3429798121  0.0000000000  1.0576108559
  2136.0010000000   696.9441433324  2682.5153187598  0.0000000000  1.0560778990
  2123.5010000000   692.8230311531  2670.6704438315  0.0000000000  1.0545382114
  2111.0010000000   688.7020456036  2658.8082169186  0.0000000000  1.0529917224
  2098.5010000000   684.5811915491  2646.9285206649  0.0000000000  1.0514383628
  2086.0010000000   680.4604690009  2635.0312219913  0.0000000000  1.0498780604
  2073.5010000000   676.3398787652  2623.1161883027  0.0000000000  1.0483107423
  2061.0010000000   672.2194224966  2611.1832876235  0.0000000000  1.0467363345
  2048.5010000000   668.0991012017  2599.2323842375  0.0000000000  1.0451547616
  2036.0010000000   663.9789153283  2587.2633388936  0.0000000000  1.0435659467
  2023.5010000000   659.8588671564  2575.2760157190  0.0000000000  1.0419698124
  2011.0010000000   655.7389577787  2563.2702734124  0.0000000000  1.0403662794
  1998.5010000000   651.6191887276  2551.2459699320  0.0000000000  1.0387552672
  1986.0010000000   647.4995605338  2539.2029582447  0.0000000000  1.0371366935
  1973.5010000000   643.3800758461  2527.1410954028  0.0000000000  1.0355104755
  1961.0010000000   639.2607334705  2515.0602250551  0.0000000000  1.0338765275
  1948.5010000000   635.1415375017  2502.9602041543  0.0000000000  1.0322347640
  1936.0010000000   631.0224883787  2490.8408766997  0.0000000000  1.0305850970
  1923.5010000000   626.9035874972  2478.7020872061  0.0000000000  1.0289274370
  1911.0010000000   622.7848372819  2466.5436808913  0.0000000000  1.0272616934
  1898.5010000000   618.6662368698  2454.3654908771  0.0000000000  1.0255877726
  1886.0010000000   614.5477895697  2442.1673601680  0.0000000000  1.0239055811
  1873.5010000000   610.4294956203  2429.9491201979  0.0000000000  1.0222150224
  1861.0010000000   606.3113581356  2417.7106083843  0.0000000000  1.0205159991
  1848.5010000000   602.1933781239  2405.4516533009  0.0000000000  1.0188084116
  1836.0010000000   598.0755567904  2393.1720814419  0.0000000000  1.0170921581
  1823.5010000000   593.9578956477  2380.8717174948  0.0000000000  1.0153671353
  1811.0010000000   589.8403966248  2368.5503846154  0.0000000000  1.0136332380
  1798.5010000000   585.7230614746  2356.2079025983  0.0000000000  1.0118903588
  1786.0010000000   581.6058926016  2343.8440902926  0.0000000000  1.0101383888
  1773.5010000000   577.4888903918  2331.4587575156  0.0000000000  1.0083772158
  1761.0010000000   573.3720575442  2319.0517179937  0.0000000000  1.0066067266
  1748.5010000000   569.2553950197  2306.6227771120  0.0000000000  1.0048268049
  1736.0010000000   565.1389049607  2294.1717406333  0.0000000000  1.0030373328
  1723.5010000000   561.0225908020  2281.6984149909  0.0000000000  1.0012381904
  1711.0010000000   556.9064519717  2269.2025911453  0.0000000000  0.9994292538
  1698.5010000000   552.7904915494  2256.6840677051  0.0000000000  0.9976103981
  1686.0010000000   548.6747123087  2244.1426388781  0.0000000000  0.9957814958
  1673.5010000000   544.5591142250  2231.5780867601  0.0000000000  0.9939424153
  1661.0010000000   540.4437013312  2218.9902021567  0.0000000000  0.9920930245
  1648.5010000000   536.3284745406  2206.3787625944  0.0000000000  0.9902331867
  1636.0010000000   532.2134371392  2193.7435490168  0.0000000000  0.9883627637
  1623.5010000000   528.0985896988  2181.0843300908  0.0000000000  0.9864816131
  1611.0010000000   523.9839361560  2168.4008807843  0.0000000000  0.9845895909
  1598.5010000000   519.8694774817  2155.6929627923  0.0000000000  0.9826865487
  1586.0010000000   515.7552157966  2142.9603370885  0.0000000000  0.9807723354
  1573.5010000000   511.6411545414  2130.2027643778  0.0000000000  0.9788467973
  1561.0010000000   507.5272954917  2117.4199957401  0.0000000000  0.9769097762


==> anc/s83s_18/s83s_18-eos7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12951.0767039480 23870.2192178815  0.0000000000  2.1789526620
 38998.5010000000 12930.3034077114 23841.5299898219  0.0000000000  2.1780818786
 38936.0010000000 12909.5301312903 23812.8292535572  0.0000000000  2.1772100475
 38873.5010000000 12888.7569164810 23784.1170436785  0.0000000000  2.1763371672
 38811.0010000000 12867.9837485509 23755.3933166060  0.0000000000  2.1754632344
 38748.5010000000 12847.2105990077 23726.6580096051  0.0000000000  2.1745882448
 38686.0010000000 12826.4375104354 23697.9111581712  0.0000000000  2.1737121972
 38623.5010000000 12805.6644549867 23669.1527002843  0.0000000000  2.1728350874
 38561.0010000000 12784.8914334467 23640.3826134392  0.0000000000  2.1719569125
 38498.5010000000 12764.1184609881 23611.6008949851  0.0000000000  2.1710776701
 38436.0010000000 12743.3455389725 23582.8075230708  0.0000000000  2.1701973572
 38373.5010000000 12722.5726550362 23554.0024567250  0.0000000000  2.1693159702
 38311.0010000000 12701.7997971978 23525.1856553912  0.0000000000  2.1684335055
 38248.5010000000 12681.0269818686 23496.3571178091  0.0000000000  2.1675499608
 38186.0010000000 12660.2542257049 23467.5168430073  0.0000000000  2.1666653337
 38123.5010000000 12639.4815176671 23438.6647914878  0.0000000000  2.1657796206
 38061.0010000000 12618.7088331450 23409.8009047770  0.0000000000  2.1648928174
 37998.5010000000 12597.9361897881 23380.9251830122  0.0000000000  2.1640049215
 37936.0010000000 12577.1636054910 23352.0376266213  0.0000000000  2.1631159308
 37873.5010000000 12556.3910566883 23323.1381782901  0.0000000000  2.1622258409
 37811.0010000000 12535.6185480350 23294.2268198442  0.0000000000  2.1613346489
 37748.5010000000 12514.8460845001 23265.3035334652  0.0000000000  2.1604423519
 37686.0010000000 12494.0736575162 23236.3682823946  0.0000000000  2.1595489462
 37623.5010000000 12473.3012865644 23207.4210688553  0.0000000000  2.1586544295
 37561.0010000000 12452.5289637395 23178.4618568350  0.0000000000  2.1577587982
 37498.5010000000 12431.7566539228 23149.4905722457  0.0000000000  2.1568620475
 37436.0010000000 12410.9844052020 23120.5072569447  0.0000000000  2.1559641763
 37373.5010000000 12390.2122107169 23091.5118760902  0.0000000000  2.1550651809
 37311.0010000000 12369.4400364972 23062.5043568628  0.0000000000  2.1541650566
 37248.5010000000 12348.6679314683 23033.4847421010  0.0000000000  2.1532638021
 37186.0010000000 12327.8958623913 23004.4529598017  0.0000000000  2.1523614129
 37123.5010000000 12307.1238239373 22975.4089768195  0.0000000000  2.1514578851
 37061.0010000000 12286.3518385147 22946.3527987061  0.0000000000  2.1505532165
 36998.5010000000 12265.5799014567 22917.2843930710  0.0000000000  2.1496474036
 36936.0010000000 12244.8080084792 22888.2037279501  0.0000000000  2.1487404426
 36873.5010000000 12224.0361556814 22859.1107718065  0.0000000000  2.1478323301
 36811.0010000000 12203.2643395452 22830.0054935309  0.0000000000  2.1469230624
 36748.5010000000 12182.4925841164 22800.8879005522  0.0000000000  2.1460126372
 36686.0010000000 12161.7208593926 22771.7579244434  0.0000000000  2.1451010498
 36623.5010000000 12140.9491901160 22742.6155734266  0.0000000000  2.1441882976
 36561.0010000000 12120.1775741964 22713.4608180115  0.0000000000  2.1432743772
 36498.5010000000 12099.4059828845 22684.2935911580  0.0000000000  2.1423592838
 36436.0010000000 12078.6344419672 22655.1139022821  0.0000000000  2.1414430150
 36373.5010000000 12057.8629505032 22625.9217231863  0.0000000000  2.1405255671
 36311.0010000000 12037.0915079338 22596.7170261051  0.0000000000  2.1396069368
 36248.5010000000 12016.3201140836 22567.4997837058  0.0000000000  2.1386871203
 36186.0010000000 11995.5487557261 22538.2699501802  0.0000000000  2.1377661135
 36123.5010000000 11974.7774469206 22509.0275180038  0.0000000000  2.1368439134
 36061.0010000000 11954.0061752414 22479.7724422695  0.0000000000  2.1359205159
 35998.5010000000 11933.2349554787 22450.5047162892  0.0000000000  2.1349959179
 35936.0010000000 11912.4637893719 22421.2243149021  0.0000000000  2.1340701159
 35873.5010000000 11891.6926790433 22391.9312133833  0.0000000000  2.1331431063
 35811.0010000000 11870.9216003396 22362.6253498242  0.0000000000  2.1322148844
 35748.5010000000 11850.1505562539 22333.3067004725  0.0000000000  2.1312854465
 35686.0010000000 11829.3795767504 22303.9752795683  0.0000000000  2.1303547903
 35623.5010000000 11808.6086389298 22274.6310266154  0.0000000000  2.1294229110
 35561.0010000000 11787.8377469337 22245.2739191767  0.0000000000  2.1284898051
 35498.5010000000 11767.0669052870 22215.9039352552  0.0000000000  2.1275554689
 35436.0010000000 11746.2961056730 22186.5210345824  0.0000000000  2.1266198983
 35373.5010000000 11725.5253534348 22157.1251960919  0.0000000000  2.1256830897
 35311.0010000000 11704.7546542983 22127.7163991585  0.0000000000  2.1247450396
 35248.5010000000 11683.9839880290 22098.2945862755  0.0000000000  2.1238057431
 35186.0010000000 11663.2134006860 22068.8597937379  0.0000000000  2.1228651985
 35123.5010000000 11642.4428334084 22039.4119090552  0.0000000000  2.1219233992
 35061.0010000000 11621.6723199021 22009.9509507975  0.0000000000  2.1209803428
 34998.5010000000 11600.9018548108 21980.4768820600  0.0000000000  2.1200360253
 34936.0010000000 11580.1314463153 21950.9896850285  0.0000000000  2.1190904429
 34873.5010000000 11559.3610768467 21921.4893052101  0.0000000000  2.1181435909
 34811.0010000000 11538.5907554566 21891.9757257824  0.0000000000  2.1171954658
 34748.5010000000 11517.8204915795 21862.4489303704  0.0000000000  2.1162460639
 34686.0010000000 11497.0502690055 21832.9088660221  0.0000000000  2.1152953806
 34623.5010000000 11476.2800980402 21803.3555173583  0.0000000000  2.1143434121
 34561.0010000000 11455.5099634150 21773.7888324911  0.0000000000  2.1133901539
 34498.5010000000 11434.7399022274 21744.2088339648  0.0000000000  2.1124356034
 34436.0010000000 11413.9698741590 21714.6154339674  0.0000000000  2.1114797547
 34373.5010000000 11393.1998912569 21685.0086191202  0.0000000000  2.1105226042
 34311.0010000000 11372.4299659511 21655.3883764965  0.0000000000  2.1095641484
 34248.5010000000 11351.6600981639 21625.7546752264  0.0000000000  2.1086043831
 34186.0010000000 11330.8902753985 21596.1074665818  0.0000000000  2.1076433035
 34123.5010000000 11310.1204985364 21566.4467207839  0.0000000000  2.1066809054
 34061.0010000000 11289.3507689122 21536.7724085758  0.0000000000  2.1057171848
 33998.5010000000 11268.5811011329 21507.0845195504  0.0000000000  2.1047521379
 33936.0010000000 11247.8114717833 21477.3829888231  0.0000000000  2.1037857594
 33873.5010000000 11227.0418963942 21447.6678070506  0.0000000000  2.1028180458
 33811.0010000000 11206.2723653464 21417.9389287919  0.0000000000  2.1018489923
 33748.5010000000 11185.5028950416 21388.1963457194  0.0000000000  2.1008785953
 33686.0010000000 11164.7334768020 21358.4400134770  0.0000000000  2.0999068501
 33623.5010000000 11143.9641024742 21328.6698883031  0.0000000000  2.0989337518
 33561.0010000000 11123.1947898189 21298.8859634503  0.0000000000  2.0979592969
 33498.5010000000 11102.4255062691 21269.0881598615  0.0000000000  2.0969834795
 33436.0010000000 11081.6562958820 21239.2765082653  0.0000000000  2.0960062971
 33373.5010000000 11060.8871271031 21209.4509307654  0.0000000000  2.0950277438
 33311.0010000000 11040.1180195406 21179.6114227656  0.0000000000  2.0940478160
 33248.5010000000 11019.3489427596 21149.7579076356  0.0000000000  2.0930665078
 33186.0010000000 10998.5799425221 21119.8904181257  0.0000000000  2.0920838167
 33123.5010000000 10977.8109894057 21090.0088787727  0.0000000000  2.0910997369
 33061.0010000000 10957.0420797602 21060.1132509980  0.0000000000  2.0901142635
 32998.5010000000 10936.2732104594 21030.2034968260  0.0000000000  2.0891273918
 32936.0010000000 10915.5044289701 21000.2796510413  0.0000000000  2.0881391194
 32873.5010000000 10894.7356705040 20970.3415865613  0.0000000000  2.0871494385
 32811.0010000000 10873.9669834866 20940.3893392949  0.0000000000  2.0861583467
 32748.5010000000 10853.1983293372 20910.4228195690  0.0000000000  2.0851658376
 32686.0010000000 10832.4297448877 20880.4420463470  0.0000000000  2.0841719081
 32623.5010000000 10811.6612051405 20850.4469492274  0.0000000000  2.0831765523
 32561.0010000000 10790.8927229950 20820.4375123636  0.0000000000  2.0821797659
 32498.5010000000 10770.1242994113 20790.4137025308  0.0000000000  2.0811815443
 32436.0010000000 10749.3559358734 20760.3754871153  0.0000000000  2.0801818826
 32373.5010000000 10728.5876096770 20730.3227983459  0.0000000000  2.0791807749
 32311.0010000000 10707.8193481387 20700.2556406707  0.0000000000  2.0781782176
 32248.5010000000 10687.0511296741 20670.1739476136  0.0000000000  2.0771742048
 32186.0010000000 10666.2829702736 20640.0777069487  0.0000000000  2.0761687323
 32123.5010000000 10645.5148740958 20609.9668891812  0.0000000000  2.0751617952
 32061.0010000000 10624.7468212899 20579.8414298365  0.0000000000  2.0741533878
 31998.5010000000 10603.9788294188 20549.7013185375  0.0000000000  2.0731435057
 31936.0010000000 10583.2108920362 20519.5465099294  0.0000000000  2.0721321436
 31873.5010000000 10562.4430032919 20489.3769593461  0.0000000000  2.0711192962
 31811.0010000000 10541.6751823207 20459.1926582674  0.0000000000  2.0701049592
 31748.5010000000 10520.9074121797 20428.9935455918  0.0000000000  2.0690891268
 31686.0010000000 10500.1396887526 20398.7795786726  0.0000000000  2.0680717935
 31623.5010000000 10479.3720449406 20368.5507685834  0.0000000000  2.0670529558
 31561.0010000000 10458.6044412896 20338.3070209312  0.0000000000  2.0660326066
 31498.5010000000 10437.8368875755 20308.0483127910  0.0000000000  2.0650107410
 31436.0010000000 10417.0693940986 20277.7746218640  0.0000000000  2.0639873543
 31373.5010000000 10396.3019596141 20247.4859088718  0.0000000000  2.0629624411
 31311.0010000000 10375.5345834736 20217.1821352340  0.0000000000  2.0619359960
 31248.5010000000 10354.7672656243 20186.8632630689  0.0000000000  2.0609080138
 31186.0010000000 10334.0000066097 20156.5292551950  0.0000000000  2.0598784890
 31123.5010000000 10313.2327955730 20126.1800575960  0.0000000000  2.0588474157
 31061.0010000000 10292.4656462818 20095.8156520640  0.0000000000  2.0578147890
 30998.5010000000 10271.6985491076 20065.4359860234  0.0000000000  2.0567806031
 30936.0010000000 10250.9315189738 20035.0410426386  0.0000000000  2.0557448532
 30873.5010000000 10230.1645474799 20004.6307707786  0.0000000000  2.0547075333
 30811.0010000000 10209.3976268939 19974.2051200899  0.0000000000  2.0536686375
 30748.5010000000 10188.6307739271 19943.7640758561  0.0000000000  2.0526281609
 30686.0010000000 10167.8639820755 19913.3075891750  0.0000000000  2.0515860977
 30623.5010000000 10147.0972336527 19882.8355945313  0.0000000000  2.0505424412
 30561.0010000000 10126.3305472120 19852.3480793912  0.0000000000  2.0494971868
 30498.5010000000 10105.5639300154 19821.8450145036  0.0000000000  2.0484503289
 30436.0010000000 10084.7973545309 19791.3263193083  0.0000000000  2.0474018606
 30373.5010000000 10064.0308647108 19760.7920181107  0.0000000000  2.0463517781
 30311.0010000000 10043.2644108035 19730.2419972767  0.0000000000  2.0453000732
 30248.5010000000 10022.4980379529 19699.6762825439  0.0000000000  2.0442467423
 30186.0010000000 10001.7316978901 19669.0947619983  0.0000000000  2.0431917771
 30123.5010000000  9980.9654369504 19638.4974628143  0.0000000000  2.0421351739
 30061.0010000000  9960.1992317225 19607.8843092700  0.0000000000  2.0410769256
 29998.5010000000  9939.4330829477 19577.2552610115  0.0000000000  2.0400170263
 29936.0010000000  9918.6670153370 19546.6103128741  0.0000000000  2.0389554711
 29873.5010000000  9897.9009843294 19515.9493572668  0.0000000000  2.0378922518
 29811.0010000000  9877.1350160098 19485.2723906532  0.0000000000  2.0368273636
 29748.5010000000  9856.3691253895 19454.5793930075  0.0000000000  2.0357608011
 29686.0010000000  9835.6032933424 19423.8702936540  0.0000000000  2.0346925571
 29623.5010000000  9814.8375131168 19393.1450399693  0.0000000000  2.0336226251
 29561.0010000000  9794.0717902434 19362.4035972941  0.0000000000  2.0325509991
 29498.5010000000  9773.3061424440 19331.6459488436  0.0000000000  2.0314776739
 29436.0010000000  9752.5405535231 19300.8720274051  0.0000000000  2.0304026421
 29373.5010000000  9731.7750195860 19270.0817837518  0.0000000000  2.0293258973
 29311.0010000000  9711.0095489473 19239.2751865540  0.0000000000  2.0282474335
 29248.5010000000  9690.2441505902 19208.4522052903  0.0000000000  2.0271672448
 29186.0010000000  9669.4788113044 19177.6127762878  0.0000000000  2.0260853239
 29123.5010000000  9648.7135415200 19146.7568707555  0.0000000000  2.0250016650
 29061.0010000000  9627.9483295471 19115.8844268260  0.0000000000  2.0239162608
 28998.5010000000  9607.1831872627 19084.9954174442  0.0000000000  2.0228291055
 28936.0010000000  9586.4181044973 19054.0897825546  0.0000000000  2.0217401918
 28873.5010000000  9565.6530718973 19023.1674630644  0.0000000000  2.0206495126
 28811.0010000000  9544.8881262054 18992.2284683308  0.0000000000  2.0195570632
 28748.5010000000  9524.1232255723 18961.2726904127  0.0000000000  2.0184628346
 28686.0010000000  9503.3584081690 18930.3001403995  0.0000000000  2.0173668220
 28623.5010000000  9482.5936338327 18899.3107123417  0.0000000000  2.0162690165
 28561.0010000000  9461.8289421625 18868.3044190669  0.0000000000  2.0151694133
 28498.5010000000  9441.0643059103 18837.2811734031  0.0000000000  2.0140680041
 28436.0010000000  9420.2997436289 18806.2409563444  0.0000000000  2.0129647829
 28373.5010000000  9399.5352521570 18775.1837162273  0.0000000000  2.0118597426
 28311.0010000000  9378.7708068044 18744.1093689171  0.0000000000  2.0107528748
 28248.5010000000  9358.0064507676 18713.0179316403  0.0000000000  2.0096441748
 28186.0010000000  9337.2421386801 18681.9092888097  0.0000000000  2.0085336330
 28123.5010000000  9316.4779041047 18650.7834427978  0.0000000000  2.0074212440
 28061.0010000000  9295.7137368048 18619.6403301376  0.0000000000  2.0063070001
 27998.5010000000  9274.9496385131 18588.4799050534  0.0000000000  2.0051908942
 27936.0010000000  9254.1856007172 18557.3021061433  0.0000000000  2.0040729185
 27873.5010000000  9233.4216378792 18526.1069062577  0.0000000000  2.0029530664
 27811.0010000000  9212.6577321312 18494.8942294354  0.0000000000  2.0018313297
 27748.5010000000  9191.8939105906 18463.6640670855  0.0000000000  2.0007077023
 27686.0010000000  9171.1301570951 18432.4163453074  0.0000000000  1.9995821758
 27623.5010000000  9150.3664564468 18401.1509913454  0.0000000000  1.9984547420
 27561.0010000000  9129.6028382097 18369.8679995956  0.0000000000  1.9973253950
 27498.5010000000  9108.8392779612 18338.5672828915  0.0000000000  1.9961941256
 27436.0010000000  9088.0757850535 18307.2488046830  0.0000000000  1.9950609269
 27373.5010000000  9067.3123805480 18275.9125458680  0.0000000000  1.9939257922
 27311.0010000000  9046.5490318733 18244.5584061430  0.0000000000  1.9927887120
 27248.5010000000  9025.7857509963 18213.1863521406  0.0000000000  1.9916496792
 27186.0010000000  9005.0225506990 18181.7963515017  0.0000000000  1.9905086865
 27123.5010000000  8984.2594013047 18150.3883073986  0.0000000000  1.9893657245
 27061.0010000000  8963.4963390502 18118.9622224216  0.0000000000  1.9882207873
 26998.5010000000  8942.7333469321 18087.5180183643  0.0000000000  1.9870738657
 26936.0010000000  8921.9704197496 18056.0556345752  0.0000000000  1.9859249516
 26873.5010000000  8901.2075640100 18024.5750278659  0.0000000000  1.9847740372
 26811.0010000000  8880.4447871108 17993.0761561428  0.0000000000  1.9836211147
 26748.5010000000  8859.6820866336 17961.5589621532  0.0000000000  1.9824661758
 26686.0010000000  8838.9194504375 17930.0233735821  0.0000000000  1.9813092115
 26623.5010000000  8818.1568780904 17898.4693355856  0.0000000000  1.9801502135
 26561.0010000000  8797.3943914243 17866.8968268970  0.0000000000  1.9789891746
 26498.5010000000  8776.6319705629 17835.3057625588  0.0000000000  1.9778260853
 26436.0010000000  8755.8696179692 17803.6960912707  0.0000000000  1.9766609373
 26373.5010000000  8735.1073582571 17772.0677952017  0.0000000000  1.9754937234
 26311.0010000000  8714.3451534100 17740.4207608198  0.0000000000  1.9743244328
 26248.5010000000  8693.5830300097 17708.7549727097  0.0000000000  1.9731530585
 26186.0010000000  8672.8209733061 17677.0703521577  0.0000000000  1.9719795909
 26123.5010000000  8652.0590012180 17645.3668699931  0.0000000000  1.9708040222
 26061.0010000000  8631.2971010573 17613.6444500271  0.0000000000  1.9696263429
 25998.5010000000  8610.5352717320 17581.9030334503  0.0000000000  1.9684465440
 25936.0010000000  8589.7735236510 17550.1425787381  0.0000000000  1.9672646173
 25873.5010000000  8569.0118473045 17518.3630135933  0.0000000000  1.9660805531
 25811.0010000000  8548.2502551445 17486.5642990156  0.0000000000  1.9648943432
 25748.5010000000  8527.4887189724 17454.7463334156  0.0000000000  1.9637059768
 25686.0010000000  8506.7272741664 17422.9091123025  0.0000000000  1.9625154468
 25623.5010000000  8485.9659154544 17391.0525686011  0.0000000000  1.9613227435
 25561.0010000000  8465.2046179863 17359.1766048238  0.0000000000  1.9601278563
 25498.5010000000  8444.4433994921 17327.2811884969  0.0000000000  1.9589307769
 25436.0010000000  8423.6822580483 17295.3662566622  0.0000000000  1.9577314957
 25373.5010000000  8402.9211928478 17263.4317477385  0.0000000000  1.9565300032
 25311.0010000000  8382.1602247412 17231.4776331512  0.0000000000  1.9553262909
 25248.5010000000  8361.3993140329 17199.5037907905  0.0000000000  1.9541203471
 25186.0010000000  8340.6384838443 17167.5101948885  0.0000000000  1.9529121633
 25123.5010000000  8319.8777378336 17135.4967894002  0.0000000000  1.9517017301
 25061.0010000000  8299.1170807752 17103.4635196707  0.0000000000  1.9504890378
 24998.5010000000  8278.3564778581 17071.4102695778  0.0000000000  1.9492740746
 24936.0010000000  8257.5959769434 17039.3370502733  0.0000000000  1.9480568334
 24873.5010000000  8236.8355456056 17007.2437485867  0.0000000000  1.9468373021
 24811.0010000000  8216.0752034310 16975.1303313440  0.0000000000  1.9456154718
 24748.5010000000  8195.3149407492 16942.9967197875  0.0000000000  1.9443913319
 24686.0010000000  8174.5547491590 16910.8428367240  0.0000000000  1.9431648715
 24623.5010000000  8153.7946416492 16878.6686377217  0.0000000000  1.9419360813
 24561.0010000000  8133.0346222836 16846.4740641843  0.0000000000  1.9407049509
 24498.5010000000  8112.2746862962 16814.2590434524  0.0000000000  1.9394714697
 24436.0010000000  8091.5148301906 16782.0235044436  0.0000000000  1.9382356270
 24373.5010000000  8070.7550517393 16749.7673776551  0.0000000000  1.9369974121
 24311.0010000000  8049.9953499848 16717.4905951670  0.0000000000  1.9357568141
 24248.5010000000  8029.2357451287 16685.1931216004  0.0000000000  1.9345138236
 24186.0010000000  8008.4762187848 16652.8748611758  0.0000000000  1.9332684287
 24123.5010000000  7987.7167738035 16620.5357507405  0.0000000000  1.9320206185
 24061.0010000000  7966.9574143043 16588.1757287373  0.0000000000  1.9307703825
 23998.5010000000  7946.1981456761 16555.7947352073  0.0000000000  1.9295177098
 23936.0010000000  7925.4389548799 16523.3926810387  0.0000000000  1.9282625886
 23873.5010000000  7904.6798499587 16490.9695095998  0.0000000000  1.9270050081
 23811.0010000000  7883.9208402251 16458.5251658669  0.0000000000  1.9257449575
 23748.5010000000  7863.1619068886 16426.0595504766  0.0000000000  1.9244824245
 23686.0010000000  7842.4030619738 16393.5726118129  0.0000000000  1.9232173981
 23623.5010000000  7821.6443090225 16361.0642846010  0.0000000000  1.9219498672
 23561.0010000000  7800.8856237252 16328.5344594989  0.0000000000  1.9206798186
 23498.5010000000  7780.1270416303 16295.9831205304  0.0000000000  1.9194072427
 23436.0010000000  7759.3685412376 16263.4101618897  0.0000000000  1.9181321265
 23373.5010000000  7738.6101413232 16230.8155405099  0.0000000000  1.9168544593
 23311.0010000000  7717.8518233119 16198.1991542573  0.0000000000  1.9155742278
 23248.5010000000  7697.0935894794 16165.5609332722  0.0000000000  1.9142914202
 23186.0010000000  7676.3354435248 16132.9008094998  0.0000000000  1.9130060246
 23123.5010000000  7655.5773905715 16100.2187166939  0.0000000000  1.9117180290
 23061.0010000000  7634.8194275896 16067.5145753267  0.0000000000  1.9104274209
 22998.5010000000  7614.0615530508 16034.7883077685  0.0000000000  1.9091341879
 22936.0010000000  7593.3037669289 16002.0398382914  0.0000000000  1.9078383174
 22873.5010000000  7572.5460706994 15969.2690930731  0.0000000000  1.9065397968
 22811.0010000000  7551.7884768382 15936.4760152130  0.0000000000  1.9052386143
 22748.5010000000  7531.0309613278 15903.6604896773  0.0000000000  1.9039347555
 22686.0010000000  7510.2735491856 15870.8224784496  0.0000000000  1.9026282092
 22623.5010000000  7489.5162195734 15837.9618705212  0.0000000000  1.9013189610
 22561.0010000000  7468.7589910718 15805.0786167735  0.0000000000  1.9000069990
 22498.5010000000  7448.0018460807 15772.1726103019  0.0000000000  1.8986923089
 22436.0010000000  7427.2448062624 15739.2438059346  0.0000000000  1.8973748787
 22373.5010000000  7406.4878572551 15706.2921008881  0.0000000000  1.8960546943
 22311.0010000000  7385.7309957760 15673.3174094164  0.0000000000  1.8947317418
 22248.5010000000  7364.9742295232 15640.3196627118  0.0000000000  1.8934060081
 22186.0010000000  7344.2175677747 15607.2987940013  0.0000000000  1.8920774802
 22123.5010000000  7323.4609935389 15574.2546941999  0.0000000000  1.8907461431
 22061.0010000000  7302.7045194303 15541.1873008040  0.0000000000  1.8894119837
 21998.5010000000  7281.9481319122 15508.0965091329  0.0000000000  1.8880749871
 21936.0010000000  7261.1918469355 15474.9822609717  0.0000000000  1.8867351403
 21873.5010000000  7240.4356636223 15441.8444707625  0.0000000000  1.8853924288
 21811.0010000000  7219.6795828319 15408.6830551771  0.0000000000  1.8840468385
 21748.5010000000  7198.9235888318 15375.4979038056  0.0000000000  1.8826983537
 21686.0010000000  7178.1676952190 15342.2889525558  0.0000000000  1.8813469609
 21623.5010000000  7157.4119081237 15309.0561248801  0.0000000000  1.8799926456
 21561.0010000000  7136.6562080980 15275.7993026962  0.0000000000  1.8786353918
 21498.5010000000  7115.9006140098 15242.5184287228  0.0000000000  1.8772751858
 21436.0010000000  7095.1451191883 15209.2134041972  0.0000000000  1.8759120121
 21373.5010000000  7074.3897279044 15175.8841473210  0.0000000000  1.8745458557
 21311.0010000000  7053.6344372190 15142.5305641409  0.0000000000  1.8731767013
 21248.5010000000  7032.8792460891 15109.1525631480  0.0000000000  1.8718045332
 21186.0010000000  7012.1241553673 15075.7500552839  0.0000000000  1.8704293360
 21123.5010000000  6991.3691678021 15042.3229539456  0.0000000000  1.8690510943
 21061.0010000000  6970.6142790913 15008.8711605673  0.0000000000  1.8676697918
 20998.5010000000  6949.8594958345 14975.3945935386  0.0000000000  1.8662854131
 20936.0010000000  6929.1048176207 14941.8931593400  0.0000000000  1.8648979422
 20873.5010000000  6908.3502549003 14908.3667813757  0.0000000000  1.8635073634
 20811.0010000000  6887.5957845547 14874.8153281809  0.0000000000  1.8621136590
 20748.5010000000  6866.8414210650 14841.2387283915  0.0000000000  1.8607168134
 20686.0010000000  6846.0871631554 14807.6368845486  0.0000000000  1.8593168100
 20623.5010000000  6825.3330116054 14774.0097018675  0.0000000000  1.8579136320
 20561.0010000000  6804.5789604639 14740.3570739917  0.0000000000  1.8565072622
 20498.5010000000  6783.8250234471 14706.6789257982  0.0000000000  1.8550976845
 20436.0010000000  6763.0711987544 14672.9751563531  0.0000000000  1.8536848815
 20373.5010000000  6742.3174692695 14639.2456391349  0.0000000000  1.8522688349
 20311.0010000000  6721.5638637002 14605.4903214128  0.0000000000  1.8508495291
 20248.5010000000  6700.8103518501 14571.7090539923  0.0000000000  1.8494269445
 20186.0010000000  6680.0569579724 14537.9017755608  0.0000000000  1.8480010649
 20123.5010000000  6659.3036737137 14504.0683710459  0.0000000000  1.8465718718
 20061.0010000000  6638.5504930176 14470.2087283689  0.0000000000  1.8451393469
 19998.5010000000  6617.7974379380 14436.3227806190  0.0000000000  1.8437034734
 19936.0010000000  6597.0444810764 14402.4103794289  0.0000000000  1.8422642311
 19873.5010000000  6576.2916403946 14368.4714497681  0.0000000000  1.8408216026
 19811.0010000000  6555.5389103574 14334.5058774840  0.0000000000  1.8393755688
 19748.5010000000  6534.7862963306 14300.5135655098  0.0000000000  1.8379261114
 19686.0010000000  6514.0337974734 14266.4944058703  0.0000000000  1.8364732113
 19623.5010000000  6493.2814153221 14232.4482937237  0.0000000000  1.8350168493
 19561.0010000000  6472.5291368651 14198.3750995671  0.0000000000  1.8335570051
 19498.5010000000  6451.7769854008 14164.2747527380  0.0000000000  1.8320936610
 19436.0010000000  6431.0249443314 14130.1471162705  0.0000000000  1.8306267961
 19373.5010000000  6410.2730248860 14095.9920981320  0.0000000000  1.8291563912
 19311.0010000000  6389.5212155265 14061.8095680265  0.0000000000  1.8276824256
 19248.5010000000  6368.7695240588 14027.5994266845  0.0000000000  1.8262048795
 19186.0010000000  6348.0179524062 13993.3615643470  0.0000000000  1.8247237327
 19123.5010000000  6327.2664967121 13959.0958608855  0.0000000000  1.8232389643
 19061.0010000000  6306.5151640414 13924.8022133668  0.0000000000  1.8217505541
 18998.5010000000  6285.7639557195 13890.4805085504  0.0000000000  1.8202584811
 18936.0010000000  6265.0128674342 13856.1306230094  0.0000000000  1.8187627240
 18873.5010000000  6244.2618893389 13821.7524232526  0.0000000000  1.8172632607
 18811.0010000000  6223.5110390257 13787.3458203727  0.0000000000  1.8157600709
 18748.5010000000  6202.7603202318 13752.9107016714  0.0000000000  1.8142531332
 18686.0010000000  6182.0097066899 13718.4469037225  0.0000000000  1.8127424236
 18623.5010000000  6161.2592322591 13683.9543620339  0.0000000000  1.8112279227
 18561.0010000000  6140.5088763049 13649.4329206912  0.0000000000  1.8097096064
 18498.5010000000  6119.7586455704 13614.8824683435  0.0000000000  1.8081874528
 18436.0010000000  6099.0085414895 13580.3028838905  0.0000000000  1.8066614392
 18373.5010000000  6078.2585522163 13545.6940231350  0.0000000000  1.8051315417
 18311.0010000000  6057.5087011501 13511.0557997171  0.0000000000  1.8035977390
 18248.5010000000  6036.7589822627 13476.3880772555  0.0000000000  1.8020600071
 18186.0010000000  6016.0093765343 13441.6906966236  0.0000000000  1.8005183210
 18123.5010000000  5995.2599160907 13406.9635832320  0.0000000000  1.7989726593
 18061.0010000000  5974.5105719956 13372.2065593480  0.0000000000  1.7974229958
 17998.5010000000  5953.7613663749 13337.4195317057  0.0000000000  1.7958693077
 17936.0010000000  5933.0122766474 13302.6023310936  0.0000000000  1.7943115689
 17873.5010000000  5912.2633310458 13267.7548725114  0.0000000000  1.7927497568
 17811.0010000000  5891.5145133443 13232.8769953137  0.0000000000  1.7911838450
 17748.5010000000  5870.7658342818 13197.9685830877  0.0000000000  1.7896138092
 17686.0010000000  5850.0172841747 13163.0294840091  0.0000000000  1.7880396231
 17623.5010000000  5829.2688723546 13128.0595771760  0.0000000000  1.7864612617
 17561.0010000000  5808.5205957428 13093.0587197034  0.0000000000  1.7848786988
 17498.5010000000  5787.7724468426 13058.0267601166  0.0000000000  1.7832919075
 17436.0010000000  5767.0244371301 13022.9635778532  0.0000000000  1.7817008623
 17373.5010000000  5746.2765658801 12987.8690306389  0.0000000000  1.7801055362
 17311.0010000000  5725.5288358158 12952.7429808891  0.0000000000  1.7785059025
 17248.5010000000  5704.7812377097 12917.5852696154  0.0000000000  1.7769019332
 17186.0010000000  5684.0337813074 12882.3957687931  0.0000000000  1.7752936014
 17123.5010000000  5663.2864721449 12847.1743421204  0.0000000000  1.7736808797
 17061.0010000000  5642.5392963807 12811.9208191867  0.0000000000  1.7720637389
 16998.5010000000  5621.7922591884 12776.6350606332  0.0000000000  1.7704421510
 16936.0010000000  5601.0453693573 12741.3169320606  0.0000000000  1.7688160881
 16873.5010000000  5580.2986241457 12705.9662782225  0.0000000000  1.7671855207
 16811.0010000000  5559.5520170436 12670.5829361646  0.0000000000  1.7655504193
 16748.5010000000  5538.8055604719 12635.1667739466  0.0000000000  1.7639107551
 16686.0010000000  5518.0592480207 12599.7176262255  0.0000000000  1.7622664978
 16623.5010000000  5497.3130772332 12564.2353330735  0.0000000000  1.7606176170
 16561.0010000000  5476.5670570730 12528.7197527840  0.0000000000  1.7589640828
 16498.5010000000  5455.8211929254 12493.1707362342  0.0000000000  1.7573058649
 16436.0010000000  5435.0754644271 12457.5880887960  0.0000000000  1.7556429305
 16373.5010000000  5414.3298925270 12421.9716852947  0.0000000000  1.7539752497
 16311.0010000000  5393.5844725103 12386.3213551799  0.0000000000  1.7523027905
 16248.5010000000  5372.8392038693 12350.6369337029  0.0000000000  1.7506255206
 16186.0010000000  5352.0940829629 12314.9182492894  0.0000000000  1.7489434072
 16123.5010000000  5331.3491177615 12279.1651489191  0.0000000000  1.7472564181
 16061.0010000000  5310.6043058469 12243.3774602340  0.0000000000  1.7455645200
 15998.5010000000  5289.8596491783 12207.5550169427  0.0000000000  1.7438676794
 15936.0010000000  5269.1151540921 12171.6976588388  0.0000000000  1.7421658631
 15873.5010000000  5248.3708096015 12135.8051942532  0.0000000000  1.7404590358
 15811.0010000000  5227.6266237774 12099.8774629283  0.0000000000  1.7387471636
 15748.5010000000  5206.8825947719 12063.9142859008  0.0000000000  1.7370302113
 15686.0010000000  5186.1387325401 12027.9155031103  0.0000000000  1.7353081443
 15623.5010000000  5165.3950229939 11991.8809111816  0.0000000000  1.7335809257
 15561.0010000000  5144.6514783151 11955.8103507260  0.0000000000  1.7318485203
 15498.5010000000  5123.9081011096 11919.7036441242  0.0000000000  1.7301108917
 15436.0010000000  5103.1648846218 11883.5605957951  0.0000000000  1.7283680024
 15373.5010000000  5082.4218270739 11847.3810171134  0.0000000000  1.7266198148
 15311.0010000000  5061.6789457452 11811.1647510260  0.0000000000  1.7248662927
 15248.5010000000  5040.9362206095 11774.9115736415  0.0000000000  1.7231073960
 15186.0010000000  5020.1936719469 11738.6213297286  0.0000000000  1.7213430878
 15123.5010000000  4999.4512830777 11702.2937976640  0.0000000000  1.7195733275
 15061.0010000000  4978.7090705452 11665.9288121822  0.0000000000  1.7177980771
 14998.5010000000  4957.9670212971 11629.5261543479  0.0000000000  1.7160172953
 14936.0010000000  4937.2251485080 11593.0856493838  0.0000000000  1.7142309429
 14873.5010000000  4916.4834499233 11556.6070935881  0.0000000000  1.7124389788
 14811.0010000000  4895.7419219186 11520.0902789313  0.0000000000  1.7106413611
 14748.5010000000  4875.0005732977 11483.5350173487  0.0000000000  1.7088380488
 14686.0010000000  4854.2593978920 11446.9410924608  0.0000000000  1.7070289989
 14623.5010000000  4833.5184020917 11410.3083080573  0.0000000000  1.7052141692
 14561.0010000000  4812.7775843990 11373.6364520169  0.0000000000  1.7033935162
 14498.5010000000  4792.0369424036 11336.9253085582  0.0000000000  1.7015669956
 14436.0010000000  4771.2964863632 11300.1746822781  0.0000000000  1.6997345640
 14373.5010000000  4750.5562055260 11263.3843384741  0.0000000000  1.6978961756
 14311.0010000000  4729.8161154103 11226.5540869152  0.0000000000  1.6960517862
 14248.5010000000  4709.0762107876 11189.6836984389  0.0000000000  1.6942013492
 14186.0010000000  4688.3364860649 11152.7729410109  0.0000000000  1.6923448177
 14123.5010000000  4667.5969486457 11115.8216035092  0.0000000000  1.6904821452
 14061.0010000000  4646.8575990092 11078.8294602683  0.0000000000  1.6886132838
 13998.5010000000  4626.1184440936 11041.7962948894  0.0000000000  1.6867381861
 13936.0010000000  4605.3794710582 11004.7218533417  0.0000000000  1.6848568018
 13873.5010000000  4584.6407000233 10967.6059381701  0.0000000000  1.6829690834
 13811.0010000000  4563.9021119614 10930.4482795234  0.0000000000  1.6810749789
 13748.5010000000  4543.1637273875 10893.2486759514  0.0000000000  1.6791744395
 13686.0010000000  4522.4255281558 10856.0068542565  0.0000000000  1.6772674122
 13623.5010000000  4501.6875356180 10818.7226096586  0.0000000000  1.6753538468
 13561.0010000000  4480.9497329535 10781.3956662837  0.0000000000  1.6734336891
 13498.5010000000  4460.2121427945 10744.0258166943  0.0000000000  1.6715068879
 13436.0010000000  4439.4747437080 10706.6127714977  0.0000000000  1.6695733871
 13373.5010000000  4418.7375473991 10669.1562983730  0.0000000000  1.6676331331
 13311.0010000000  4398.0005602428 10631.6561527754  0.0000000000  1.6656860711
 13248.5010000000  4377.2637708781 10594.1120553648  0.0000000000  1.6637321439
 13186.0010000000  4356.5271947003 10556.5237724715  0.0000000000  1.6617712959
 13123.5010000000  4335.7908233672 10518.8910246492  0.0000000000  1.6598034688
 13061.0010000000  4315.0546690901 10481.2135669005  0.0000000000  1.6578286054
 12998.5010000000  4294.3187208356 10443.4911091309  0.0000000000  1.6558466454
 12936.0010000000  4273.5829883035 10405.7233959982  0.0000000000  1.6538575300
 12873.5010000000  4252.8474646229 10367.9101390260  0.0000000000  1.6518611976
 12811.0010000000  4232.1121637462 10330.0510846886  0.0000000000  1.6498575880
 12748.5010000000  4211.3770772803 10292.1459356335  0.0000000000  1.6478466382
 12686.0010000000  4190.6422117237 10254.1944185773  0.0000000000  1.6458282854
 12623.5010000000  4169.9075639952 10216.1962395518  0.0000000000  1.6438024654
 12561.0010000000  4149.1731399739 10178.1511177820  0.0000000000  1.6417691138
 12498.5010000000  4128.4389424106 10140.0587635150  0.0000000000  1.6397281649
 12436.0010000000  4107.7049711548 10101.9188783478  0.0000000000  1.6376795521
 12373.5010000000  4086.9712233811 10063.7311555573  0.0000000000  1.6356232073
 12311.0010000000  4066.2377057690 10025.4953024876  0.0000000000  1.6335590627
 12248.5010000000  4045.5044225959  9987.2110186052  0.0000000000  1.6314870491
 12186.0010000000  4024.7713641052  9948.8779738929  0.0000000000  1.6294070949
 12123.5010000000  4004.0385483132  9910.4958860685  0.0000000000  1.6273191305
 12061.0010000000  3983.3059677071  9872.0644219886  0.0000000000  1.6252230825
 11998.5010000000  3962.5736250997  9833.5832638724  0.0000000000  1.6231188776
 11936.0010000000  3941.8415219526  9795.0520876469  0.0000000000  1.6210064413
 11873.5010000000  3921.1096586051  9756.4705632924  0.0000000000  1.6188856979
 11811.0010000000  3900.3780402967  9717.8383659915  0.0000000000  1.6167565711
 11748.5010000000  3879.6466715121  9679.1551655639  0.0000000000  1.6146189835
 11686.0010000000  3858.9155447191  9640.4206053318  0.0000000000  1.6124728551
 11623.5010000000  3838.1846751683  9601.6343670493  0.0000000000  1.6103181072
 11561.0010000000  3817.4540550625  9562.7960851971  0.0000000000  1.6081546577
 11498.5010000000  3796.7236826338  9523.9054012032  0.0000000000  1.6059824236
 11436.0010000000  3775.9935735666  9484.9619849161  0.0000000000  1.6038013228
 11373.5010000000  3755.2637214692  9445.9654603417  0.0000000000  1.6016112693
 11311.0010000000  3734.5341266054  9406.9154594393  0.0000000000  1.5994121768
 11248.5010000000  3713.8047960102  9367.8116223456  0.0000000000  1.5972039582
 11186.0010000000  3693.0757269254  9328.6535660670  0.0000000000  1.5949865242
 11123.5010000000  3672.3469294134  9289.4409270737  0.0000000000  1.5927597853
 11061.0010000000  3651.6183987889  9250.1733091218  0.0000000000  1.5905236491
 10998.5010000000  3630.8901381637  9210.8503257665  0.0000000000  1.5882780226
 10936.0010000000  3610.1621530975  9171.4715902036  0.0000000000  1.5860228117
 10873.5010000000  3589.4344409449  9132.0366949298  0.0000000000  1.5837579199
 10811.0010000000  3568.7070130039  9092.5452537620  0.0000000000  1.5814832505
 10748.5010000000  3547.9798621388  9052.9968401100  0.0000000000  1.5791987034
 10686.0010000000  3527.2529903491  9013.3910393376  0.0000000000  1.5769041779
 10623.5010000000  3506.5264088867  8973.7274490112  0.0000000000  1.5745995726
 10561.0010000000  3485.8001170734  8934.0056382985  0.0000000000  1.5722847833
 10498.5010000000  3465.0741134945  8894.2251691910  0.0000000000  1.5699597039
 10436.0010000000  3444.3484016315  8854.3856072176  0.0000000000  1.5676242270
 10373.5010000000  3423.6229900992  8814.4865218568  0.0000000000  1.5652782442
 10311.0010000000  3402.8978771923  8774.5274566776  0.0000000000  1.5629216441
 10248.5010000000  3382.1730618925  8734.5079503393  0.0000000000  1.5605543133
 10186.0010000000  3361.4485545901  8694.4275572285  0.0000000000  1.5581761380
 10123.5010000000  3340.7243565696  8654.2858077363  0.0000000000  1.5557870015
 10061.0010000000  3320.0004606064  8614.0822091514  0.0000000000  1.5533867838
  9998.5010000000  3299.2768822278  8573.8163061847  0.0000000000  1.5509753659
  9936.0010000000  3278.5536189018  8533.4876016946  0.0000000000  1.5485526242
  9873.5010000000  3257.8306711253  8493.0955974088  0.0000000000  1.5461184337
  9811.0010000000  3237.1080478239  8452.6398043736  0.0000000000  1.5436726680
  9748.5010000000  3216.3857515492  8412.1197139710  0.0000000000  1.5412151977
  9686.0010000000  3195.6637840715  8371.5348086288  0.0000000000  1.5387458911
  9623.5010000000  3174.9421418969  8330.8845528501  0.0000000000  1.5362646135
  9561.0010000000  3154.2208366380  8290.1684330272  0.0000000000  1.5337712296
  9498.5010000000  3133.4998705486  8249.3859093284  0.0000000000  1.5312656005
  9436.0010000000  3112.7792421442  8208.5364264672  0.0000000000  1.5287475844
  9373.5010000000  3092.0589614150  8167.6194435314  0.0000000000  1.5262170382
  9311.0010000000  3071.3390306931  8126.6343961159  0.0000000000  1.5236738153
  9248.5010000000  3050.6194453833  8085.5806974615  0.0000000000  1.5211177655
  9186.0010000000  3029.9002186715  8044.4577872279  0.0000000000  1.5185487380
  9123.5010000000  3009.1813482530  8003.2650653939  0.0000000000  1.5159665771
  9061.0010000000  2988.4628410424  7962.0019410462  0.0000000000  1.5133711257
  8998.5010000000  2967.7446993771  7920.6678047826  0.0000000000  1.5107622226
  8936.0010000000  2947.0269264522  7879.2620392897  0.0000000000  1.5081397041
  8873.5010000000  2926.3095316073  7837.7840297326  0.0000000000  1.5055034038
  8811.0010000000  2905.5925075845  7796.2331179856  0.0000000000  1.5028531500
  8748.5010000000  2884.8758732408  7754.6086879968  0.0000000000  1.5001887711
  8686.0010000000  2864.1596183794  7712.9100548725  0.0000000000  1.4975100883
  8623.5010000000  2843.4437555347  7671.1365686215  0.0000000000  1.4948169222
  8561.0010000000  2822.7282882635  7629.2875501998  0.0000000000  1.4921090885
  8498.5010000000  2802.0132166633  7587.3623022600  0.0000000000  1.4893863990
  8436.0010000000  2781.2985472398  7545.3601288422  0.0000000000  1.4866486623
  8373.5010000000  2760.5842890588  7503.2803273890  0.0000000000  1.4838956835
  8311.0010000000  2739.8704411545  7461.1221628555  0.0000000000  1.4811272623
  8248.5010000000  2719.1570069243  7418.8848965990  0.0000000000  1.4783431949
  8186.0010000000  2698.4439992794  7376.5677966863  0.0000000000  1.4755432745
  8123.5010000000  2677.7314150429  7334.1700853087  0.0000000000  1.4727272876
  8061.0010000000  2657.0192624152  7291.6909945187  0.0000000000  1.4698950180
  7998.5010000000  2636.3075443214  7249.1297318637  0.0000000000  1.4670462438
  7936.0010000000  2615.5962681406  7206.4854999828  0.0000000000  1.4641807391
  7873.5010000000  2594.8854380537  7163.7574805313  0.0000000000  1.4612982728
  7811.0010000000  2574.1750646750  7120.9448536723  0.0000000000  1.4583986094


==> anc/s83s_18/s83s_18-par1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
   0.1812679037   0.0000000000   0.0000000000
   0.1812096575   0.0000000000   0.0000000000
   0.1811513541   0.0000000000   0.0000000000
   0.1810929933   0.0000000000   0.0000000000
   0.1810345752   0.0000000000   0.0000000000
   0.1809760995   0.0000000000   0.0000000000
   0.1809175663   0.0000000000   0.0000000000
   0.1808589753   0.0000000000   0.0000000000
   0.1808003267   0.0000000000   0.0000000000
   0.1807416203   0.0000000000   0.0000000000
   0.1806828560   0.0000000000   0.0000000000
   0.1806240338   0.0000000000   0.0000000000
   0.1805651536   0.0000000000   0.0000000000
   0.1805062152   0.0000000000   0.0000000000
   0.1804472188   0.0000000000   0.0000000000
   0.1803881641   0.0000000000   0.0000000000
   0.1803290511   0.0000000000   0.0000000000
   0.1802698798   0.0000000000   0.0000000000
   0.1802106500   0.0000000000   0.0000000000
   0.1801513617   0.0000000000   0.0000000000
   0.1800920148   0.0000000000   0.0000000000
   0.1800326094   0.0000000000   0.0000000000
   0.1799731452   0.0000000000   0.0000000000
   0.1799136222   0.0000000000   0.0000000000
   0.1798540404   0.0000000000   0.0000000000
   0.1797943997   0.0000000000   0.0000000000
   0.1797347000   0.0000000000   0.0000000000
   0.1796749413   0.0000000000   0.0000000000
   0.1796151235   0.0000000000   0.0000000000
   0.1795552465   0.0000000000   0.0000000000
   0.1794953103   0.0000000000   0.0000000000
   0.1794353148   0.0000000000   0.0000000000
   0.1793752599   0.0000000000   0.0000000000
   0.1793151456   0.0000000000   0.0000000000
   0.1792549718   0.0000000000   0.0000000000
   0.1791947385   0.0000000000   0.0000000000
   0.1791344456   0.0000000000   0.0000000000
   0.1790740930   0.0000000000   0.0000000000
   0.1790136807   0.0000000000   0.0000000000
   0.1789532086   0.0000000000   0.0000000000
   0.1788926766   0.0000000000   0.0000000000
   0.1788320847   0.0000000000   0.0000000000
   0.1787714329   0.0000000000   0.0000000000
   0.1787107210   0.0000000000   0.0000000000
   0.1786499491   0.0000000000   0.0000000000
   0.1785891170   0.0000000000   0.0000000000
   0.1785282247   0.0000000000   0.0000000000
   0.1784672722   0.0000000000   0.0000000000
   0.1784062594   0.0000000000   0.0000000000
   0.1783451861   0.0000000000   0.0000000000
   0.1782840525   0.0000000000   0.0000000000
   0.1782228584   0.0000000000   0.0000000000
   0.1781616038   0.0000000000   0.0000000000
   0.1781002885   0.0000000000   0.0000000000
   0.1780389127   0.0000000000   0.0000000000
   0.1779774761   0.0000000000   0.0000000000
   0.1779159788   0.0000000000   0.0000000000
   0.1778544207   0.0000000000   0.0000000000
   0.1777928017   0.0000000000   0.0000000000
   0.1777311219   0.0000000000   0.0000000000
   0.1776693811   0.0000000000   0.0000000000
   0.1776075793   0.0000000000   0.0000000000
   0.1775457163   0.0000000000   0.0000000000
   0.1774837924   0.0000000000   0.0000000000
   0.1774218072   0.0000000000   0.0000000000
   0.1773597608   0.0000000000   0.0000000000
   0.1772976532   0.0000000000   0.0000000000
   0.1772354843   0.0000000000   0.0000000000
   0.1771732540   0.0000000000   0.0000000000
   0.1771109623   0.0000000000   0.0000000000
   0.1770486091   0.0000000000   0.0000000000
   0.1769861944   0.0000000000   0.0000000000
   0.1769237181   0.0000000000   0.0000000000
   0.1768611802   0.0000000000   0.0000000000
   0.1767985807   0.0000000000   0.0000000000
   0.1767359195   0.0000000000   0.0000000000
   0.1766731965   0.0000000000   0.0000000000
   0.1766104117   0.0000000000   0.0000000000
   0.1765475650   0.0000000000   0.0000000000
   0.1764846565   0.0000000000   0.0000000000
   0.1764216860   0.0000000000   0.0000000000
   0.1763586534   0.0000000000   0.0000000000
   0.1762955588   0.0000000000   0.0000000000
   0.1762324021   0.0000000000   0.0000000000
   0.1761691833   0.0000000000   0.0000000000
   0.1761059022   0.0000000000   0.0000000000
   0.1760425588   0.0000000000   0.0000000000
   0.1759791532   0.0000000000   0.0000000000
   0.1759156852   0.0000000000   0.0000000000
   0.1758521547   0.0000000000   0.0000000000
   0.1757885618   0.0000000000   0.0000000000
   0.1757249064   0.0000000000   0.0000000000
   0.1756611884   0.0000000000   0.0000000000
   0.1755974077   0.0000000000   0.0000000000
   0.1755335644   0.0000000000   0.0000000000
   0.1754696583   0.0000000000   0.0000000000
   0.1754056893   0.0000000000   0.0000000000
   0.1753416575   0.0000000000   0.0000000000
   0.1752775628   0.0000000000   0.0000000000
   0.1752134051   0.0000000000   0.0000000000
   0.1751491843   0.0000000000   0.0000000000
   0.1750849004   0.0000000000   0.0000000000
   0.1750205533   0.0000000000   0.0000000000
   0.1749561430   0.0000000000   0.0000000000
   0.1748916693   0.0000000000   0.0000000000
   0.1748271323   0.0000000000   0.0000000000
   0.1747625318   0.0000000000   0.0000000000
   0.1746978677   0.0000000000   0.0000000000
   0.1746331400   0.0000000000   0.0000000000
   0.1745683487   0.0000000000   0.0000000000
   0.1745034935   0.0000000000   0.0000000000
   0.1744385746   0.0000000000   0.0000000000
   0.1743735916   0.0000000000   0.0000000000
   0.1743085446   0.0000000000   0.0000000000
   0.1742434336   0.0000000000   0.0000000000
   0.1741782583   0.0000000000   0.0000000000
   0.1741130187   0.0000000000   0.0000000000
   0.1740477147   0.0000000000   0.0000000000
   0.1739823462   0.0000000000   0.0000000000
   0.1739169131   0.0000000000   0.0000000000
   0.1738514152   0.0000000000   0.0000000000
   0.1737858526   0.0000000000   0.0000000000
   0.1737202249   0.0000000000   0.0000000000
   0.1736545322   0.0000000000   0.0000000000
   0.1735887743   0.0000000000   0.0000000000
   0.1735229511   0.0000000000   0.0000000000
   0.1734570624   0.0000000000   0.0000000000
   0.1733911081   0.0000000000   0.0000000000
   0.1733250881   0.0000000000   0.0000000000
   0.1732590022   0.0000000000   0.0000000000
   0.1731928502   0.0000000000   0.0000000000
   0.1731266321   0.0000000000   0.0000000000
   0.1730603475   0.0000000000   0.0000000000
   0.1729939965   0.0000000000   0.0000000000
   0.1729275787   0.0000000000   0.0000000000
   0.1728610940   0.0000000000   0.0000000000
   0.1727945422   0.0000000000   0.0000000000
   0.1727279232   0.0000000000   0.0000000000
   0.1726612366   0.0000000000   0.0000000000
   0.1725944823   0.0000000000   0.0000000000
   0.1725276601   0.0000000000   0.0000000000
   0.1724607697   0.0000000000   0.0000000000
   0.1723938110   0.0000000000   0.0000000000
   0.1723267836   0.0000000000   0.0000000000
   0.1722596872   0.0000000000   0.0000000000
   0.1721925218   0.0000000000   0.0000000000
   0.1721252868   0.0000000000   0.0000000000
   0.1720579821   0.0000000000   0.0000000000
   0.1719906074   0.0000000000   0.0000000000
   0.1719231624   0.0000000000   0.0000000000
   0.1718556467   0.0000000000   0.0000000000
   0.1717880600   0.0000000000   0.0000000000
   0.1717204019   0.0000000000   0.0000000000
   0.1716526722   0.0000000000   0.0000000000
   0.1715848704   0.0000000000   0.0000000000
   0.1715169961   0.0000000000   0.0000000000
   0.1714490490   0.0000000000   0.0000000000
   0.1713810286   0.0000000000   0.0000000000
   0.1713129345   0.0000000000   0.0000000000
   0.1712447663   0.0000000000   0.0000000000
   0.1711765234   0.0000000000   0.0000000000
   0.1711082054   0.0000000000   0.0000000000
   0.1710398118   0.0000000000   0.0000000000
   0.1709713422   0.0000000000   0.0000000000
   0.1709027958   0.0000000000   0.0000000000
   0.1708341722   0.0000000000   0.0000000000
   0.1707654709   0.0000000000   0.0000000000
   0.1706966912   0.0000000000   0.0000000000
   0.1706278324   0.0000000000   0.0000000000
   0.1705588939   0.0000000000   0.0000000000
   0.1704898752   0.0000000000   0.0000000000
   0.1704207754   0.0000000000   0.0000000000
   0.1703515938   0.0000000000   0.0000000000
   0.1702823297   0.0000000000   0.0000000000
   0.1702129823   0.0000000000   0.0000000000
   0.1701435508   0.0000000000   0.0000000000
   0.1700740344   0.0000000000   0.0000000000
   0.1700044322   0.0000000000   0.0000000000
   0.1699347433   0.0000000000   0.0000000000
   0.1698649668   0.0000000000   0.0000000000
   0.1697951016   0.0000000000   0.0000000000
   0.1697251469   0.0000000000   0.0000000000
   0.1696551015   0.0000000000   0.0000000000
   0.1695849643   0.0000000000   0.0000000000
   0.1695147343   0.0000000000   0.0000000000
   0.1694444102   0.0000000000   0.0000000000
   0.1693739909   0.0000000000   0.0000000000
   0.1693034751   0.0000000000   0.0000000000
   0.1692328615   0.0000000000   0.0000000000
   0.1691621488   0.0000000000   0.0000000000
   0.1690913355   0.0000000000   0.0000000000
   0.1690204202   0.0000000000   0.0000000000
   0.1689494014   0.0000000000   0.0000000000
   0.1688782775   0.0000000000   0.0000000000
   0.1688070468   0.0000000000   0.0000000000
   0.1687357078   0.0000000000   0.0000000000
   0.1686642586   0.0000000000   0.0000000000
   0.1685926974   0.0000000000   0.0000000000
   0.1685210223   0.0000000000   0.0000000000
   0.1684492314   0.0000000000   0.0000000000
   0.1683773226   0.0000000000   0.0000000000
   0.1683052938   0.0000000000   0.0000000000
   0.1682331427   0.0000000000   0.0000000000
   0.1681608672   0.0000000000   0.0000000000
   0.1680884648   0.0000000000   0.0000000000
   0.1680159330   0.0000000000   0.0000000000
   0.1679432693   0.0000000000   0.0000000000
   0.1678704710   0.0000000000   0.0000000000
   0.1677975353   0.0000000000   0.0000000000
   0.1677244593   0.0000000000   0.0000000000
   0.1676512401   0.0000000000   0.0000000000
   0.1675778744   0.0000000000   0.0000000000
   0.1675043590   0.0000000000   0.0000000000
   0.1674306906   0.0000000000   0.0000000000
   0.1673568655   0.0000000000   0.0000000000
   0.1672828801   0.0000000000   0.0000000000
   0.1672087306   0.0000000000   0.0000000000
   0.1671344130   0.0000000000   0.0000000000
   0.1670599231   0.0000000000   0.0000000000
   0.1669852566   0.0000000000   0.0000000000
   0.1669104088   0.0000000000   0.0000000000
   0.1668353752   0.0000000000   0.0000000000
   0.1667601507   0.0000000000   0.0000000000
   0.1666847302   0.0000000000   0.0000000000
   0.1666091083   0.0000000000   0.0000000000
   0.1665332793   0.0000000000   0.0000000000
   0.1664572374   0.0000000000   0.0000000000
   0.1663809765   0.0000000000   0.0000000000
   0.1663044899   0.0000000000   0.0000000000
   0.1662277711   0.0000000000   0.0000000000
   0.1661508129   0.0000000000   0.0000000000
   0.1660736079   0.0000000000   0.0000000000
   0.1659961481   0.0000000000   0.0000000000
   0.1659184270   0.0000000000   0.0000000000
   0.1658404417   0.0000000000   0.0000000000
   0.1657621902   0.0000000000   0.0000000000
   0.1656836705   0.0000000000   0.0000000000
   0.1656048807   0.0000000000   0.0000000000
   0.1655258188   0.0000000000   0.0000000000
   0.1654464827   0.0000000000   0.0000000000
   0.1653668704   0.0000000000   0.0000000000
   0.1652869799   0.0000000000   0.0000000000
   0.1652068091   0.0000000000   0.0000000000
   0.1651263559   0.0000000000   0.0000000000
   0.1650456181   0.0000000000   0.0000000000
   0.1649645936   0.0000000000   0.0000000000
   0.1648832802   0.0000000000   0.0000000000
   0.1648016756   0.0000000000   0.0000000000
   0.1647197778   0.0000000000   0.0000000000
   0.1646375843   0.0000000000   0.0000000000
   0.1645550929   0.0000000000   0.0000000000
   0.1644723014   0.0000000000   0.0000000000
   0.1643892073   0.0000000000   0.0000000000
   0.1643058083   0.0000000000   0.0000000000
   0.1642221020   0.0000000000   0.0000000000
   0.1641380860   0.0000000000   0.0000000000
   0.1640537578   0.0000000000   0.0000000000
   0.1639691149   0.0000000000   0.0000000000
   0.1638841548   0.0000000000   0.0000000000
   0.1637988750   0.0000000000   0.0000000000
   0.1637132729   0.0000000000   0.0000000000
   0.1636273459   0.0000000000   0.0000000000
   0.1635410914   0.0000000000   0.0000000000
   0.1634545066   0.0000000000   0.0000000000
   0.1633675889   0.0000000000   0.0000000000
   0.1632803355   0.0000000000   0.0000000000
   0.1631927436   0.0000000000   0.0000000000
   0.1631048105   0.0000000000   0.0000000000
   0.1630165333   0.0000000000   0.0000000000
   0.1629279091   0.0000000000   0.0000000000
   0.1628389350   0.0000000000   0.0000000000
   0.1627496081   0.0000000000   0.0000000000
   0.1626599253   0.0000000000   0.0000000000
   0.1625698835   0.0000000000   0.0000000000
   0.1624794799   0.0000000000   0.0000000000
   0.1623887111   0.0000000000   0.0000000000
   0.1622975741   0.0000000000   0.0000000000
   0.1622060657   0.0000000000   0.0000000000
   0.1621141827   0.0000000000   0.0000000000
   0.1620219216   0.0000000000   0.0000000000
   0.1619292793   0.0000000000   0.0000000000
   0.1618362524   0.0000000000   0.0000000000
   0.1617428374   0.0000000000   0.0000000000
   0.1616490309   0.0000000000   0.0000000000
   0.1615548293   0.0000000000   0.0000000000
   0.1614602292   0.0000000000   0.0000000000
   0.1613652269   0.0000000000   0.0000000000
   0.1612698187   0.0000000000   0.0000000000
   0.1611740009   0.0000000000   0.0000000000
   0.1610777699   0.0000000000   0.0000000000
   0.1609811217   0.0000000000   0.0000000000
   0.1608840525   0.0000000000   0.0000000000
   0.1607865584   0.0000000000   0.0000000000
   0.1606886355   0.0000000000   0.0000000000
   0.1605902796   0.0000000000   0.0000000000
   0.1604914866   0.0000000000   0.0000000000
   0.1603922526   0.0000000000   0.0000000000
   0.1602925731   0.0000000000   0.0000000000
   0.1601924440   0.0000000000   0.0000000000
   0.1600918610   0.0000000000   0.0000000000
   0.1599908195   0.0000000000   0.0000000000
   0.1598893153   0.0000000000   0.0000000000
   0.1597873436   0.0000000000   0.0000000000
   0.1596849000   0.0000000000   0.0000000000
   0.1595819798   0.0000000000   0.0000000000
   0.1594785782   0.0000000000   0.0000000000
   0.1593746904   0.0000000000   0.0000000000
   0.1592703116   0.0000000000   0.0000000000
   0.1591654367   0.0000000000   0.0000000000
   0.1590600608   0.0000000000   0.0000000000
   0.1589541788   0.0000000000   0.0000000000
   0.1588477854   0.0000000000   0.0000000000
   0.1587408754   0.0000000000   0.0000000000
   0.1586334434   0.0000000000   0.0000000000
   0.1585254840   0.0000000000   0.0000000000
   0.1584169916   0.0000000000   0.0000000000
   0.1583079607   0.0000000000   0.0000000000
   0.1581983855   0.0000000000   0.0000000000
   0.1580882602   0.0000000000   0.0000000000
   0.1579775790   0.0000000000   0.0000000000
   0.1578663359   0.0000000000   0.0000000000
   0.1577545247   0.0000000000   0.0000000000
   0.1576421393   0.0000000000   0.0000000000
   0.1575291733   0.0000000000   0.0000000000
   0.1574156205   0.0000000000   0.0000000000
   0.1573014742   0.0000000000   0.0000000000
   0.1571867279   0.0000000000   0.0000000000
   0.1570713749   0.0000000000   0.0000000000
   0.1569554082   0.0000000000   0.0000000000
   0.1568388210   0.0000000000   0.0000000000
   0.1567216061   0.0000000000   0.0000000000
   0.1566037564   0.0000000000   0.0000000000
   0.1564852645   0.0000000000   0.0000000000
   0.1563661230   0.0000000000   0.0000000000
   0.1562463242   0.0000000000   0.0000000000
   0.1561258605   0.0000000000   0.0000000000
   0.1560047239   0.0000000000   0.0000000000
   0.1558829065   0.0000000000   0.0000000000
   0.1557604001   0.0000000000   0.0000000000
   0.1556371964   0.0000000000   0.0000000000
   0.1555132869   0.0000000000   0.0000000000
   0.1553886630   0.0000000000   0.0000000000
   0.1552633160   0.0000000000   0.0000000000
   0.1551372369   0.0000000000   0.0000000000
   0.1550104166   0.0000000000   0.0000000000
   0.1548828458   0.0000000000   0.0000000000
   0.1547545151   0.0000000000   0.0000000000
   0.1546254147   0.0000000000   0.0000000000
   0.1544955350   0.0000000000   0.0000000000
   0.1543648658   0.0000000000   0.0000000000
   0.1542333970   0.0000000000   0.0000000000
   0.1541011181   0.0000000000   0.0000000000
   0.1539680184   0.0000000000   0.0000000000
   0.1538340873   0.0000000000   0.0000000000
   0.1536993135   0.0000000000   0.0000000000
   0.1535636858   0.0000000000   0.0000000000
   0.1534271928   0.0000000000   0.0000000000
   0.1532898226   0.0000000000   0.0000000000
   0.1531515632   0.0000000000   0.0000000000
   0.1530124024   0.0000000000   0.0000000000
   0.1528723277   0.0000000000   0.0000000000
   0.1527313264   0.0000000000   0.0000000000
   0.1525893853   0.0000000000   0.0000000000
   0.1524464912   0.0000000000   0.0000000000
   0.1523026304   0.0000000000   0.0000000000
   0.1521577890   0.0000000000   0.0000000000
   0.1520119529   0.0000000000   0.0000000000
   0.1518651075   0.0000000000   0.0000000000
   0.1517172379   0.0000000000   0.0000000000
   0.1515683289   0.0000000000   0.0000000000
   0.1514183650   0.0000000000   0.0000000000
   0.1512673304   0.0000000000   0.0000000000
   0.1511152088   0.0000000000   0.0000000000
   0.1509619834   0.0000000000   0.0000000000
   0.1508076374   0.0000000000   0.0000000000
   0.1506521533   0.0000000000   0.0000000000
   0.1504955133   0.0000000000   0.0000000000
   0.1503376990   0.0000000000   0.0000000000
   0.1501786919   0.0000000000   0.0000000000
   0.1500184727   0.0000000000   0.0000000000
   0.1498570218   0.0000000000   0.0000000000
   0.1496943191   0.0000000000   0.0000000000
   0.1495303440   0.0000000000   0.0000000000
   0.1493650753   0.0000000000   0.0000000000
   0.1491984914   0.0000000000   0.0000000000
   0.1490305701   0.0000000000   0.0000000000
   0.1488612885   0.0000000000   0.0000000000
   0.1486906232   0.0000000000   0.0000000000
   0.1485185503   0.0000000000   0.0000000000
   0.1483450450   0.0000000000   0.0000000000
   0.1481700822   0.0000000000   0.0000000000
   0.1479936357   0.0000000000   0.0000000000
   0.1478156789   0.0000000000   0.0000000000
   0.1476361843   0.0000000000   0.0000000000
   0.1474551238   0.0000000000   0.0000000000
   0.1472724684   0.0000000000   0.0000000000
   0.1470881883   0.0000000000   0.0000000000
   0.1469022527   0.0000000000   0.0000000000
   0.1467146302   0.0000000000   0.0000000000
   0.1465252882   0.0000000000   0.0000000000
   0.1463341935   0.0000000000   0.0000000000
   0.1461413115   0.0000000000   0.0000000000
   0.1459466068   0.0000000000   0.0000000000
   0.1457500429   0.0000000000   0.0000000000
   0.1455515822   0.0000000000   0.0000000000
   0.1453511857   0.0000000000   0.0000000000
   0.1451488137   0.0000000000   0.0000000000
   0.1449444246   0.0000000000   0.0000000000
   0.1447379760   0.0000000000   0.0000000000
   0.1445294238   0.0000000000   0.0000000000
   0.1443187227   0.0000000000   0.0000000000
   0.1441058256   0.0000000000   0.0000000000
   0.1438906842   0.0000000000   0.0000000000
   0.1436732483   0.0000000000   0.0000000000
   0.1434534660   0.0000000000   0.0000000000
   0.1432312838   0.0000000000   0.0000000000
   0.1430066460   0.0000000000   0.0000000000
   0.1427794954   0.0000000000   0.0000000000
   0.1425497722   0.0000000000   0.0000000000
   0.1423174148   0.0000000000   0.0000000000
   0.1420823593   0.0000000000   0.0000000000
   0.1418445394   0.0000000000   0.0000000000
   0.1416038862   0.0000000000   0.0000000000
   0.1413603282   0.0000000000   0.0000000000
   0.1411137913   0.0000000000   0.0000000000
   0.1408641983   0.0000000000   0.0000000000
   0.1406114690   0.0000000000   0.0000000000
   0.1403555202   0.0000000000   0.0000000000
   0.1400962649   0.0000000000   0.0000000000
   0.1398336128   0.0000000000   0.0000000000
   0.1395674697   0.0000000000   0.0000000000
   0.1392977376   0.0000000000   0.0000000000
   0.1390243139   0.0000000000   0.0000000000
   0.1387470919   0.0000000000   0.0000000000
   0.1384659600   0.0000000000   0.0000000000
   0.1381808014   0.0000000000   0.0000000000
   0.1378914942   0.0000000000   0.0000000000
   0.1375979109   0.0000000000   0.0000000000
   0.1372999177   0.0000000000   0.0000000000
   0.1369973746   0.0000000000   0.0000000000
   0.1366901347   0.0000000000   0.0000000000
   0.1363780438   0.0000000000   0.0000000000
   0.1360609400   0.0000000000   0.0000000000
   0.1357386532   0.0000000000   0.0000000000
   0.1354110041   0.0000000000   0.0000000000
   0.1350778042   0.0000000000   0.0000000000
   0.1347388547   0.0000000000   0.0000000000
   0.1343939459   0.0000000000   0.0000000000
   0.1340428563   0.0000000000   0.0000000000
   0.1336853518   0.0000000000   0.0000000000
   0.1333211845   0.0000000000   0.0000000000
   0.1329500921   0.0000000000   0.0000000000
   0.1325717962   0.0000000000   0.0000000000
   0.1321860011   0.0000000000   0.0000000000
   0.1317923927   0.0000000000   0.0000000000
   0.1313906362   0.0000000000   0.0000000000
   0.1309803753   0.0000000000   0.0000000000
   0.1305612291   0.0000000000   0.0000000000
   0.1301327909   0.0000000000   0.0000000000
   0.1296946250   0.0000000000   0.0000000000
   0.1292462642   0.0000000000   0.0000000000
   0.1287872069   0.0000000000   0.0000000000
   0.1283169131   0.0000000000   0.0000000000
   0.1278348009   0.0000000000   0.0000000000
   0.1273402418   0.0000000000   0.0000000000
   0.1268325556   0.0000000000   0.0000000000
   0.1263110044   0.0000000000   0.0000000000
   0.1257747864   0.0000000000   0.0000000000
   0.1252230276   0.0000000000   0.0000000000
   0.1246547737   0.0000000000   0.0000000000
   0.1240689789   0.0000000000   0.0000000000
   0.1234644949   0.0000000000   0.0000000000
   0.1228400563   0.0000000000   0.0000000000
   0.1221942642   0.0000000000   0.0000000000
   0.1215255673   0.0000000000   0.0000000000
   0.1208322382   0.0000000000   0.0000000000
   0.1201123461   0.0000000000   0.0000000000
   0.1193637235   0.0000000000   0.0000000000
   0.1185839258   0.0000000000   0.0000000000
   0.1177701818   0.0000000000   0.0000000000
   0.1169193334   0.0000000000   0.0000000000
   0.1160277592   0.0000000000   0.0000000000
   0.1150912798   0.0000000000   0.0000000000
   0.1141050366   0.0000000000   0.0000000000
   0.1130633365   0.0000000000   0.0000000000
   0.1119594481   0.0000000000   0.0000000000
   0.1107853340   0.0000000000   0.0000000000
   0.1095312877   0.0000000000   0.0000000000
   0.1081854374   0.0000000000   0.0000000000
   0.1067330479   0.0000000000   0.0000000000
   0.1051555175   0.0000000000   0.0000000000
   0.1034288896   0.0000000000   0.0000000000
   0.1015215703   0.0000000000   0.0000000000
   0.0993906751   0.0000000000   0.0000000000
   0.0969758770   0.0000000000   0.0000000000
   0.0941883569   0.0000000000   0.0000000000
   0.0908892220   0.0000000000   0.0000000000
   0.0868422526   0.0000000000   0.0000000000
   0.0815916313   0.0000000000   0.0000000000
   0.0740449790   0.0000000000   0.0000000000
   0.0598487372   0.0000000000   0.0000000000


==> anc/s83s_18/s83s_18-par2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
   0.2940268945   0.0000000000   0.0000000000
   0.2939051200   0.0000000000   0.0000000000
   0.2937831866   0.0000000000   0.0000000000
   0.2936610938   0.0000000000   0.0000000000
   0.2935388409   0.0000000000   0.0000000000
   0.2934164277   0.0000000000   0.0000000000
   0.2932938536   0.0000000000   0.0000000000
   0.2931711181   0.0000000000   0.0000000000
   0.2930482206   0.0000000000   0.0000000000
   0.2929251609   0.0000000000   0.0000000000
   0.2928019381   0.0000000000   0.0000000000
   0.2926785519   0.0000000000   0.0000000000
   0.2925550018   0.0000000000   0.0000000000
   0.2924312873   0.0000000000   0.0000000000
   0.2923074078   0.0000000000   0.0000000000
   0.2921833628   0.0000000000   0.0000000000
   0.2920591517   0.0000000000   0.0000000000
   0.2919347743   0.0000000000   0.0000000000
   0.2918102298   0.0000000000   0.0000000000
   0.2916855176   0.0000000000   0.0000000000
   0.2915606374   0.0000000000   0.0000000000
   0.2914355885   0.0000000000   0.0000000000
   0.2913103705   0.0000000000   0.0000000000
   0.2911849827   0.0000000000   0.0000000000
   0.2910594248   0.0000000000   0.0000000000
   0.2909336959   0.0000000000   0.0000000000
   0.2908077957   0.0000000000   0.0000000000
   0.2906817237   0.0000000000   0.0000000000
   0.2905554793   0.0000000000   0.0000000000
   0.2904290617   0.0000000000   0.0000000000
   0.2903024707   0.0000000000   0.0000000000
   0.2901757055   0.0000000000   0.0000000000
   0.2900487656   0.0000000000   0.0000000000
   0.2899216505   0.0000000000   0.0000000000
   0.2897943596   0.0000000000   0.0000000000
   0.2896668922   0.0000000000   0.0000000000
   0.2895392480   0.0000000000   0.0000000000
   0.2894114261   0.0000000000   0.0000000000
   0.2892834260   0.0000000000   0.0000000000
   0.2891552474   0.0000000000   0.0000000000
   0.2890268894   0.0000000000   0.0000000000
   0.2888983516   0.0000000000   0.0000000000
   0.2887696331   0.0000000000   0.0000000000
   0.2886407336   0.0000000000   0.0000000000
   0.2885116525   0.0000000000   0.0000000000
   0.2883823891   0.0000000000   0.0000000000
   0.2882529427   0.0000000000   0.0000000000
   0.2881233129   0.0000000000   0.0000000000
   0.2879934990   0.0000000000   0.0000000000
   0.2878635004   0.0000000000   0.0000000000
   0.2877333164   0.0000000000   0.0000000000
   0.2876029464   0.0000000000   0.0000000000
   0.2874723899   0.0000000000   0.0000000000
   0.2873416460   0.0000000000   0.0000000000
   0.2872107144   0.0000000000   0.0000000000
   0.2870795942   0.0000000000   0.0000000000
   0.2869482849   0.0000000000   0.0000000000
   0.2868167858   0.0000000000   0.0000000000
   0.2866850964   0.0000000000   0.0000000000
   0.2865532159   0.0000000000   0.0000000000
   0.2864211436   0.0000000000   0.0000000000
   0.2862888790   0.0000000000   0.0000000000
   0.2861564214   0.0000000000   0.0000000000
   0.2860237700   0.0000000000   0.0000000000
   0.2858909242   0.0000000000   0.0000000000
   0.2857578835   0.0000000000   0.0000000000
   0.2856246470   0.0000000000   0.0000000000
   0.2854912141   0.0000000000   0.0000000000
   0.2853575841   0.0000000000   0.0000000000
   0.2852237564   0.0000000000   0.0000000000
   0.2850897303   0.0000000000   0.0000000000
   0.2849555050   0.0000000000   0.0000000000
   0.2848210798   0.0000000000   0.0000000000
   0.2846864542   0.0000000000   0.0000000000
   0.2845516273   0.0000000000   0.0000000000
   0.2844165984   0.0000000000   0.0000000000
   0.2842813669   0.0000000000   0.0000000000
   0.2841459320   0.0000000000   0.0000000000
   0.2840102930   0.0000000000   0.0000000000
   0.2838744491   0.0000000000   0.0000000000
   0.2837383997   0.0000000000   0.0000000000
   0.2836021441   0.0000000000   0.0000000000
   0.2834656814   0.0000000000   0.0000000000
   0.2833290110   0.0000000000   0.0000000000
   0.2831921320   0.0000000000   0.0000000000
   0.2830550438   0.0000000000   0.0000000000
   0.2829177455   0.0000000000   0.0000000000
   0.2827802366   0.0000000000   0.0000000000
   0.2826425160   0.0000000000   0.0000000000
   0.2825045833   0.0000000000   0.0000000000
   0.2823664373   0.0000000000   0.0000000000
   0.2822280776   0.0000000000   0.0000000000
   0.2820895032   0.0000000000   0.0000000000
   0.2819507135   0.0000000000   0.0000000000
   0.2818117076   0.0000000000   0.0000000000
   0.2816724846   0.0000000000   0.0000000000
   0.2815330438   0.0000000000   0.0000000000
   0.2813933845   0.0000000000   0.0000000000
   0.2812535059   0.0000000000   0.0000000000
   0.2811134069   0.0000000000   0.0000000000
   0.2809730870   0.0000000000   0.0000000000
   0.2808325451   0.0000000000   0.0000000000
   0.2806917807   0.0000000000   0.0000000000
   0.2805507927   0.0000000000   0.0000000000
   0.2804095804   0.0000000000   0.0000000000
   0.2802681429   0.0000000000   0.0000000000
   0.2801264793   0.0000000000   0.0000000000
   0.2799845890   0.0000000000   0.0000000000
   0.2798424708   0.0000000000   0.0000000000
   0.2797001240   0.0000000000   0.0000000000
   0.2795575479   0.0000000000   0.0000000000
   0.2794147413   0.0000000000   0.0000000000
   0.2792717036   0.0000000000   0.0000000000
   0.2791284337   0.0000000000   0.0000000000
   0.2789849309   0.0000000000   0.0000000000
   0.2788411943   0.0000000000   0.0000000000
   0.2786972228   0.0000000000   0.0000000000
   0.2785530156   0.0000000000   0.0000000000
   0.2784085719   0.0000000000   0.0000000000
   0.2782638907   0.0000000000   0.0000000000
   0.2781189711   0.0000000000   0.0000000000
   0.2779738121   0.0000000000   0.0000000000
   0.2778284128   0.0000000000   0.0000000000
   0.2776827723   0.0000000000   0.0000000000
   0.2775368897   0.0000000000   0.0000000000
   0.2773907640   0.0000000000   0.0000000000
   0.2772443942   0.0000000000   0.0000000000
   0.2770977794   0.0000000000   0.0000000000
   0.2769509186   0.0000000000   0.0000000000
   0.2768038108   0.0000000000   0.0000000000
   0.2766564552   0.0000000000   0.0000000000
   0.2765088505   0.0000000000   0.0000000000
   0.2763609960   0.0000000000   0.0000000000
   0.2762128905   0.0000000000   0.0000000000
   0.2760645332   0.0000000000   0.0000000000
   0.2759159229   0.0000000000   0.0000000000
   0.2757670586   0.0000000000   0.0000000000
   0.2756179394   0.0000000000   0.0000000000
   0.2754685642   0.0000000000   0.0000000000
   0.2753189320   0.0000000000   0.0000000000
   0.2751690418   0.0000000000   0.0000000000
   0.2750188924   0.0000000000   0.0000000000
   0.2748684827   0.0000000000   0.0000000000
   0.2747178119   0.0000000000   0.0000000000
   0.2745668788   0.0000000000   0.0000000000
   0.2744156822   0.0000000000   0.0000000000
   0.2742642213   0.0000000000   0.0000000000
   0.2741124947   0.0000000000   0.0000000000
   0.2739605015   0.0000000000   0.0000000000
   0.2738082406   0.0000000000   0.0000000000
   0.2736557107   0.0000000000   0.0000000000
   0.2735029109   0.0000000000   0.0000000000
   0.2733498400   0.0000000000   0.0000000000
   0.2731964967   0.0000000000   0.0000000000
   0.2730428801   0.0000000000   0.0000000000
   0.2728889889   0.0000000000   0.0000000000
   0.2727348221   0.0000000000   0.0000000000
   0.2725803784   0.0000000000   0.0000000000
   0.2724256567   0.0000000000   0.0000000000
   0.2722706557   0.0000000000   0.0000000000
   0.2721153743   0.0000000000   0.0000000000
   0.2719598112   0.0000000000   0.0000000000
   0.2718039655   0.0000000000   0.0000000000
   0.2716478356   0.0000000000   0.0000000000
   0.2714914206   0.0000000000   0.0000000000
   0.2713347190   0.0000000000   0.0000000000
   0.2711777298   0.0000000000   0.0000000000
   0.2710204516   0.0000000000   0.0000000000
   0.2708628832   0.0000000000   0.0000000000
   0.2707050233   0.0000000000   0.0000000000
   0.2705468707   0.0000000000   0.0000000000
   0.2703884242   0.0000000000   0.0000000000
   0.2702296822   0.0000000000   0.0000000000
   0.2700706436   0.0000000000   0.0000000000
   0.2699113072   0.0000000000   0.0000000000
   0.2697516715   0.0000000000   0.0000000000
   0.2695917352   0.0000000000   0.0000000000
   0.2694314971   0.0000000000   0.0000000000
   0.2692709558   0.0000000000   0.0000000000
   0.2691101098   0.0000000000   0.0000000000
   0.2689489579   0.0000000000   0.0000000000
   0.2687874986   0.0000000000   0.0000000000
   0.2686257307   0.0000000000   0.0000000000
   0.2684636526   0.0000000000   0.0000000000
   0.2683012631   0.0000000000   0.0000000000
   0.2681385606   0.0000000000   0.0000000000
   0.2679755439   0.0000000000   0.0000000000
   0.2678122114   0.0000000000   0.0000000000
   0.2676485616   0.0000000000   0.0000000000
   0.2674845931   0.0000000000   0.0000000000
   0.2673203045   0.0000000000   0.0000000000
   0.2671556944   0.0000000000   0.0000000000
   0.2669907611   0.0000000000   0.0000000000
   0.2668255032   0.0000000000   0.0000000000
   0.2666599193   0.0000000000   0.0000000000
   0.2664940078   0.0000000000   0.0000000000
   0.2663277671   0.0000000000   0.0000000000
   0.2661611958   0.0000000000   0.0000000000
   0.2659942922   0.0000000000   0.0000000000
   0.2658270548   0.0000000000   0.0000000000
   0.2656594820   0.0000000000   0.0000000000
   0.2654915723   0.0000000000   0.0000000000
   0.2653233240   0.0000000000   0.0000000000
   0.2651547357   0.0000000000   0.0000000000
   0.2649858054   0.0000000000   0.0000000000
   0.2648165318   0.0000000000   0.0000000000
   0.2646469131   0.0000000000   0.0000000000
   0.2644769476   0.0000000000   0.0000000000
   0.2643066338   0.0000000000   0.0000000000
   0.2641359699   0.0000000000   0.0000000000
   0.2639649542   0.0000000000   0.0000000000
   0.2637935850   0.0000000000   0.0000000000
   0.2636218605   0.0000000000   0.0000000000
   0.2634497791   0.0000000000   0.0000000000
   0.2632773390   0.0000000000   0.0000000000
   0.2631045384   0.0000000000   0.0000000000
   0.2629313756   0.0000000000   0.0000000000
   0.2627578486   0.0000000000   0.0000000000
   0.2625839559   0.0000000000   0.0000000000
   0.2624096954   0.0000000000   0.0000000000
   0.2622350655   0.0000000000   0.0000000000
   0.2620600642   0.0000000000   0.0000000000
   0.2618846898   0.0000000000   0.0000000000
   0.2617089401   0.0000000000   0.0000000000
   0.2615328134   0.0000000000   0.0000000000
   0.2613563080   0.0000000000   0.0000000000
   0.2611794216   0.0000000000   0.0000000000
   0.2610021525   0.0000000000   0.0000000000
   0.2608244986   0.0000000000   0.0000000000
   0.2606464580   0.0000000000   0.0000000000
   0.2604680288   0.0000000000   0.0000000000
   0.2602892090   0.0000000000   0.0000000000
   0.2601099963   0.0000000000   0.0000000000
   0.2599303890   0.0000000000   0.0000000000
   0.2597503848   0.0000000000   0.0000000000
   0.2595699818   0.0000000000   0.0000000000
   0.2593891778   0.0000000000   0.0000000000
   0.2592079707   0.0000000000   0.0000000000
   0.2590263585   0.0000000000   0.0000000000
   0.2588443390   0.0000000000   0.0000000000
   0.2586619099   0.0000000000   0.0000000000
   0.2584790692   0.0000000000   0.0000000000
   0.2582958148   0.0000000000   0.0000000000
   0.2581121442   0.0000000000   0.0000000000
   0.2579280554   0.0000000000   0.0000000000
   0.2577435459   0.0000000000   0.0000000000
   0.2575586137   0.0000000000   0.0000000000
   0.2573732565   0.0000000000   0.0000000000
   0.2571874718   0.0000000000   0.0000000000
   0.2570012574   0.0000000000   0.0000000000
   0.2568146108   0.0000000000   0.0000000000
   0.2566275298   0.0000000000   0.0000000000
   0.2564400121   0.0000000000   0.0000000000
   0.2562520551   0.0000000000   0.0000000000
   0.2560636564   0.0000000000   0.0000000000
   0.2558748136   0.0000000000   0.0000000000
   0.2556855241   0.0000000000   0.0000000000
   0.2554957855   0.0000000000   0.0000000000
   0.2553055955   0.0000000000   0.0000000000
   0.2551149512   0.0000000000   0.0000000000
   0.2549238501   0.0000000000   0.0000000000
   0.2547322899   0.0000000000   0.0000000000
   0.2545402676   0.0000000000   0.0000000000
   0.2543477809   0.0000000000   0.0000000000
   0.2541548269   0.0000000000   0.0000000000
   0.2539614031   0.0000000000   0.0000000000
   0.2537675067   0.0000000000   0.0000000000
   0.2535731351   0.0000000000   0.0000000000
   0.2533782852   0.0000000000   0.0000000000
   0.2531829547   0.0000000000   0.0000000000
   0.2529871404   0.0000000000   0.0000000000
   0.2527908397   0.0000000000   0.0000000000
   0.2525940496   0.0000000000   0.0000000000
   0.2523967674   0.0000000000   0.0000000000
   0.2521989900   0.0000000000   0.0000000000
   0.2520007146   0.0000000000   0.0000000000
   0.2518019382   0.0000000000   0.0000000000
   0.2516026576   0.0000000000   0.0000000000
   0.2514028702   0.0000000000   0.0000000000
   0.2512025726   0.0000000000   0.0000000000
   0.2510017618   0.0000000000   0.0000000000
   0.2508004348   0.0000000000   0.0000000000
   0.2505985884   0.0000000000   0.0000000000
   0.2503962193   0.0000000000   0.0000000000
   0.2501933245   0.0000000000   0.0000000000
   0.2499899007   0.0000000000   0.0000000000
   0.2497859447   0.0000000000   0.0000000000
   0.2495814530   0.0000000000   0.0000000000
   0.2493764225   0.0000000000   0.0000000000
   0.2491708498   0.0000000000   0.0000000000
   0.2489647314   0.0000000000   0.0000000000
   0.2487580639   0.0000000000   0.0000000000
   0.2485508440   0.0000000000   0.0000000000
   0.2483430680   0.0000000000   0.0000000000
   0.2481347325   0.0000000000   0.0000000000
   0.2479258338   0.0000000000   0.0000000000
   0.2477163686   0.0000000000   0.0000000000
   0.2475063329   0.0000000000   0.0000000000
   0.2472957232   0.0000000000   0.0000000000
   0.2470845359   0.0000000000   0.0000000000
   0.2468727670   0.0000000000   0.0000000000
   0.2466604129   0.0000000000   0.0000000000
   0.2464474697   0.0000000000   0.0000000000
   0.2462339336   0.0000000000   0.0000000000
   0.2460198006   0.0000000000   0.0000000000
   0.2458050668   0.0000000000   0.0000000000
   0.2455897282   0.0000000000   0.0000000000
   0.2453737809   0.0000000000   0.0000000000
   0.2451572205   0.0000000000   0.0000000000
   0.2449400432   0.0000000000   0.0000000000
   0.2447222448   0.0000000000   0.0000000000
   0.2445038210   0.0000000000   0.0000000000
   0.2442847675   0.0000000000   0.0000000000
   0.2440650801   0.0000000000   0.0000000000
   0.2438447545   0.0000000000   0.0000000000
   0.2436237863   0.0000000000   0.0000000000
   0.2434021710   0.0000000000   0.0000000000
   0.2431799041   0.0000000000   0.0000000000
   0.2429569811   0.0000000000   0.0000000000
   0.2427333973   0.0000000000   0.0000000000
   0.2425091484   0.0000000000   0.0000000000
   0.2422842294   0.0000000000   0.0000000000
   0.2420586356   0.0000000000   0.0000000000
   0.2418323623   0.0000000000   0.0000000000
   0.2416054047   0.0000000000   0.0000000000
   0.2413777578   0.0000000000   0.0000000000
   0.2411494166   0.0000000000   0.0000000000
   0.2409203762   0.0000000000   0.0000000000
   0.2406906315   0.0000000000   0.0000000000
   0.2404601773   0.0000000000   0.0000000000
   0.2402290085   0.0000000000   0.0000000000
   0.2399971197   0.0000000000   0.0000000000
   0.2397645059   0.0000000000   0.0000000000
   0.2395311615   0.0000000000   0.0000000000
   0.2392970811   0.0000000000   0.0000000000
   0.2390622591   0.0000000000   0.0000000000
   0.2388266902   0.0000000000   0.0000000000
   0.2385903685   0.0000000000   0.0000000000
   0.2383532885   0.0000000000   0.0000000000
   0.2381154443   0.0000000000   0.0000000000
   0.2378768301   0.0000000000   0.0000000000
   0.2376374401   0.0000000000   0.0000000000
   0.2373972682   0.0000000000   0.0000000000
   0.2371563084   0.0000000000   0.0000000000
   0.2369145545   0.0000000000   0.0000000000
   0.2366720004   0.0000000000   0.0000000000
   0.2364286399   0.0000000000   0.0000000000
   0.2361844664   0.0000000000   0.0000000000
   0.2359394736   0.0000000000   0.0000000000
   0.2356936551   0.0000000000   0.0000000000
   0.2354470041   0.0000000000   0.0000000000
   0.2351995140   0.0000000000   0.0000000000
   0.2349511781   0.0000000000   0.0000000000
   0.2347019894   0.0000000000   0.0000000000
   0.2344519412   0.0000000000   0.0000000000
   0.2342010262   0.0000000000   0.0000000000
   0.2339492375   0.0000000000   0.0000000000
   0.2336965677   0.0000000000   0.0000000000
   0.2334430096   0.0000000000   0.0000000000
   0.2331885558   0.0000000000   0.0000000000
   0.2329331987   0.0000000000   0.0000000000
   0.2326769309   0.0000000000   0.0000000000
   0.2324197445   0.0000000000   0.0000000000
   0.2321616317   0.0000000000   0.0000000000
   0.2319025847   0.0000000000   0.0000000000
   0.2316425955   0.0000000000   0.0000000000
   0.2313816558   0.0000000000   0.0000000000
   0.2311197575   0.0000000000   0.0000000000
   0.2308568922   0.0000000000   0.0000000000
   0.2305930515   0.0000000000   0.0000000000
   0.2303282267   0.0000000000   0.0000000000
   0.2300624092   0.0000000000   0.0000000000
   0.2297955900   0.0000000000   0.0000000000
   0.2295277603   0.0000000000   0.0000000000
   0.2292589110   0.0000000000   0.0000000000
   0.2289890329   0.0000000000   0.0000000000
   0.2287181166   0.0000000000   0.0000000000
   0.2284461527   0.0000000000   0.0000000000
   0.2281731315   0.0000000000   0.0000000000
   0.2278990433   0.0000000000   0.0000000000
   0.2276238781   0.0000000000   0.0000000000
   0.2273476261   0.0000000000   0.0000000000
   0.2270702769   0.0000000000   0.0000000000
   0.2267918201   0.0000000000   0.0000000000
   0.2265122454   0.0000000000   0.0000000000
   0.2262315421   0.0000000000   0.0000000000
   0.2259496993   0.0000000000   0.0000000000
   0.2256667060   0.0000000000   0.0000000000
   0.2253825512   0.0000000000   0.0000000000
   0.2250972234   0.0000000000   0.0000000000
   0.2248107112   0.0000000000   0.0000000000
   0.2245230029   0.0000000000   0.0000000000
   0.2242340868   0.0000000000   0.0000000000
   0.2239439506   0.0000000000   0.0000000000
   0.2236525822   0.0000000000   0.0000000000
   0.2233599691   0.0000000000   0.0000000000
   0.2230660988   0.0000000000   0.0000000000
   0.2227709582   0.0000000000   0.0000000000
   0.2224745346   0.0000000000   0.0000000000
   0.2221768146   0.0000000000   0.0000000000
   0.2218777846   0.0000000000   0.0000000000
   0.2215774311   0.0000000000   0.0000000000
   0.2212757401   0.0000000000   0.0000000000
   0.2209726974   0.0000000000   0.0000000000
   0.2206682888   0.0000000000   0.0000000000
   0.2203624993   0.0000000000   0.0000000000
   0.2200553144   0.0000000000   0.0000000000
   0.2197467188   0.0000000000   0.0000000000
   0.2194366971   0.0000000000   0.0000000000
   0.2191252336   0.0000000000   0.0000000000
   0.2188123123   0.0000000000   0.0000000000
   0.2184979172   0.0000000000   0.0000000000
   0.2181820317   0.0000000000   0.0000000000
   0.2178646389   0.0000000000   0.0000000000
   0.2175457219   0.0000000000   0.0000000000
   0.2172252631   0.0000000000   0.0000000000
   0.2169032449   0.0000000000   0.0000000000
   0.2165796492   0.0000000000   0.0000000000
   0.2162544576   0.0000000000   0.0000000000
   0.2159276515   0.0000000000   0.0000000000
   0.2155992117   0.0000000000   0.0000000000
   0.2152691189   0.0000000000   0.0000000000
   0.2149373532   0.0000000000   0.0000000000
   0.2146038946   0.0000000000   0.0000000000
   0.2142687224   0.0000000000   0.0000000000
   0.2139318156   0.0000000000   0.0000000000
   0.2135931531   0.0000000000   0.0000000000
   0.2132527130   0.0000000000   0.0000000000
   0.2129104731   0.0000000000   0.0000000000
   0.2125664108   0.0000000000   0.0000000000
   0.2122205030   0.0000000000   0.0000000000
   0.2118727261   0.0000000000   0.0000000000
   0.2115230563   0.0000000000   0.0000000000
   0.2111714689   0.0000000000   0.0000000000
   0.2108179390   0.0000000000   0.0000000000
   0.2104624410   0.0000000000   0.0000000000
   0.2101049489   0.0000000000   0.0000000000
   0.2097454361   0.0000000000   0.0000000000
   0.2093838756   0.0000000000   0.0000000000
   0.2090202393   0.0000000000   0.0000000000
   0.2086544993   0.0000000000   0.0000000000
   0.2082866265   0.0000000000   0.0000000000
   0.2079165912   0.0000000000   0.0000000000
   0.2075443636   0.0000000000   0.0000000000
   0.2071699124   0.0000000000   0.0000000000
   0.2067932064   0.0000000000   0.0000000000
   0.2064142132   0.0000000000   0.0000000000
   0.2060329000   0.0000000000   0.0000000000
   0.2056492329   0.0000000000   0.0000000000
   0.2052631777   0.0000000000   0.0000000000
   0.2048746989   0.0000000000   0.0000000000
   0.2044837605   0.0000000000   0.0000000000
   0.2040903257   0.0000000000   0.0000000000
   0.2036943568   0.0000000000   0.0000000000
   0.2032958151   0.0000000000   0.0000000000
   0.2028946610   0.0000000000   0.0000000000
   0.2024908542   0.0000000000   0.0000000000
   0.2020843530   0.0000000000   0.0000000000
   0.2016751153   0.0000000000   0.0000000000
   0.2012630974   0.0000000000   0.0000000000
   0.2008482549   0.0000000000   0.0000000000
   0.2004305423   0.0000000000   0.0000000000
   0.2000099128   0.0000000000   0.0000000000
   0.1995863185   0.0000000000   0.0000000000
   0.1991597106   0.0000000000   0.0000000000
   0.1987300387   0.0000000000   0.0000000000
   0.1982972515   0.0000000000   0.0000000000
   0.1978612961   0.0000000000   0.0000000000
   0.1974221187   0.0000000000   0.0000000000
   0.1969796637   0.0000000000   0.0000000000
   0.1965338744   0.0000000000   0.0000000000
   0.1960846927   0.0000000000   0.0000000000
   0.1956320591   0.0000000000   0.0000000000
   0.1951759123   0.0000000000   0.0000000000
   0.1947161900   0.0000000000   0.0000000000
   0.1942528280   0.0000000000   0.0000000000
   0.1937857607   0.0000000000   0.0000000000
   0.1933149209   0.0000000000   0.0000000000
   0.1928402401   0.0000000000   0.0000000000
   0.1923616475   0.0000000000   0.0000000000
   0.1918790716   0.0000000000   0.0000000000
   0.1913924385   0.0000000000   0.0000000000
   0.1909016733   0.0000000000   0.0000000000
   0.1904066993   0.0000000000   0.0000000000
   0.1899074382   0.0000000000   0.0000000000
   0.1894038103   0.0000000000   0.0000000000
   0.1888957344   0.0000000000   0.0000000000
   0.1883831281   0.0000000000   0.0000000000
   0.1878659075   0.0000000000   0.0000000000
   0.1873439878   0.0000000000   0.0000000000
   0.1868172830   0.0000000000   0.0000000000
   0.1862857065   0.0000000000   0.0000000000
   0.1857491708   0.0000000000   0.0000000000
   0.1852075884   0.0000000000   0.0000000000
   0.1846608713   0.0000000000   0.0000000000
   0.1841089320   0.0000000000   0.0000000000
   0.1835516837   0.0000000000   0.0000000000
   0.1829890402   0.0000000000   0.0000000000
   0.1824209170   0.0000000000   0.0000000000
   0.1818472315   0.0000000000   0.0000000000
   0.1812679037   0.0000000000   0.0000000000


==> anc/s83s_18/s83s_18-par3.dat <==
   11.000999999999999     
  0.10000000000000001              501
   0.4402441848   0.0000000000   0.0000000000
   0.4400698808   0.0000000000   0.0000000000
   0.4398953650   0.0000000000   0.0000000000
   0.4397206370   0.0000000000   0.0000000000
   0.4395456960   0.0000000000   0.0000000000
   0.4393705415   0.0000000000   0.0000000000
   0.4391951727   0.0000000000   0.0000000000
   0.4390195890   0.0000000000   0.0000000000
   0.4388437902   0.0000000000   0.0000000000
   0.4386677753   0.0000000000   0.0000000000
   0.4384915436   0.0000000000   0.0000000000
   0.4383150948   0.0000000000   0.0000000000
   0.4381384279   0.0000000000   0.0000000000
   0.4379615425   0.0000000000   0.0000000000
   0.4377844380   0.0000000000   0.0000000000
   0.4376071139   0.0000000000   0.0000000000
   0.4374295691   0.0000000000   0.0000000000
   0.4372518033   0.0000000000   0.0000000000
   0.4370738158   0.0000000000   0.0000000000
   0.4368956060   0.0000000000   0.0000000000
   0.4367171729   0.0000000000   0.0000000000
   0.4365385163   0.0000000000   0.0000000000
   0.4363596354   0.0000000000   0.0000000000
   0.4361805295   0.0000000000   0.0000000000
   0.4360011979   0.0000000000   0.0000000000
   0.4358216400   0.0000000000   0.0000000000
   0.4356418551   0.0000000000   0.0000000000
   0.4354618425   0.0000000000   0.0000000000
   0.4352816015   0.0000000000   0.0000000000
   0.4351011314   0.0000000000   0.0000000000
   0.4349204319   0.0000000000   0.0000000000
   0.4347395017   0.0000000000   0.0000000000
   0.4345583405   0.0000000000   0.0000000000
   0.4343769476   0.0000000000   0.0000000000
   0.4341953222   0.0000000000   0.0000000000
   0.4340134636   0.0000000000   0.0000000000
   0.4338313711   0.0000000000   0.0000000000
   0.4336490442   0.0000000000   0.0000000000
   0.4334664819   0.0000000000   0.0000000000
   0.4332836837   0.0000000000   0.0000000000
   0.4331006486   0.0000000000   0.0000000000
   0.4329173762   0.0000000000   0.0000000000
   0.4327338657   0.0000000000   0.0000000000
   0.4325501162   0.0000000000   0.0000000000
   0.4323661271   0.0000000000   0.0000000000
   0.4321818978   0.0000000000   0.0000000000
   0.4319974273   0.0000000000   0.0000000000
   0.4318127150   0.0000000000   0.0000000000
   0.4316277603   0.0000000000   0.0000000000
   0.4314425621   0.0000000000   0.0000000000
   0.4312571198   0.0000000000   0.0000000000
   0.4310714329   0.0000000000   0.0000000000
   0.4308855004   0.0000000000   0.0000000000
   0.4306993214   0.0000000000   0.0000000000
   0.4305128955   0.0000000000   0.0000000000
   0.4303262216   0.0000000000   0.0000000000
   0.4301392991   0.0000000000   0.0000000000
   0.4299521274   0.0000000000   0.0000000000
   0.4297647052   0.0000000000   0.0000000000
   0.4295770322   0.0000000000   0.0000000000
   0.4293891074   0.0000000000   0.0000000000
   0.4292009301   0.0000000000   0.0000000000
   0.4290124994   0.0000000000   0.0000000000
   0.4288238146   0.0000000000   0.0000000000
   0.4286348747   0.0000000000   0.0000000000
   0.4284456792   0.0000000000   0.0000000000
   0.4282562270   0.0000000000   0.0000000000
   0.4280665175   0.0000000000   0.0000000000
   0.4278765497   0.0000000000   0.0000000000
   0.4276863230   0.0000000000   0.0000000000
   0.4274958364   0.0000000000   0.0000000000
   0.4273050890   0.0000000000   0.0000000000
   0.4271140803   0.0000000000   0.0000000000
   0.4269228089   0.0000000000   0.0000000000
   0.4267312746   0.0000000000   0.0000000000
   0.4265394761   0.0000000000   0.0000000000
   0.4263474127   0.0000000000   0.0000000000
   0.4261550835   0.0000000000   0.0000000000
   0.4259624878   0.0000000000   0.0000000000
   0.4257696245   0.0000000000   0.0000000000
   0.4255764926   0.0000000000   0.0000000000
   0.4253830918   0.0000000000   0.0000000000
   0.4251894206   0.0000000000   0.0000000000
   0.4249954786   0.0000000000   0.0000000000
   0.4248012646   0.0000000000   0.0000000000
   0.4246067778   0.0000000000   0.0000000000
   0.4244120172   0.0000000000   0.0000000000
   0.4242169822   0.0000000000   0.0000000000
   0.4240216715   0.0000000000   0.0000000000
   0.4238260845   0.0000000000   0.0000000000
   0.4236302201   0.0000000000   0.0000000000
   0.4234340774   0.0000000000   0.0000000000
   0.4232376557   0.0000000000   0.0000000000
   0.4230409536   0.0000000000   0.0000000000
   0.4228439707   0.0000000000   0.0000000000
   0.4226467056   0.0000000000   0.0000000000
   0.4224491576   0.0000000000   0.0000000000
   0.4222513259   0.0000000000   0.0000000000
   0.4220532090   0.0000000000   0.0000000000
   0.4218548066   0.0000000000   0.0000000000
   0.4216561172   0.0000000000   0.0000000000
   0.4214571402   0.0000000000   0.0000000000
   0.4212578744   0.0000000000   0.0000000000
   0.4210583188   0.0000000000   0.0000000000
   0.4208584726   0.0000000000   0.0000000000
   0.4206583347   0.0000000000   0.0000000000
   0.4204579041   0.0000000000   0.0000000000
   0.4202571798   0.0000000000   0.0000000000
   0.4200561608   0.0000000000   0.0000000000
   0.4198548461   0.0000000000   0.0000000000
   0.4196532345   0.0000000000   0.0000000000
   0.4194513253   0.0000000000   0.0000000000
   0.4192491171   0.0000000000   0.0000000000
   0.4190466092   0.0000000000   0.0000000000
   0.4188438005   0.0000000000   0.0000000000
   0.4186406898   0.0000000000   0.0000000000
   0.4184372761   0.0000000000   0.0000000000
   0.4182335583   0.0000000000   0.0000000000
   0.4180295355   0.0000000000   0.0000000000
   0.4178252063   0.0000000000   0.0000000000
   0.4176205701   0.0000000000   0.0000000000
   0.4174156254   0.0000000000   0.0000000000
   0.4172103713   0.0000000000   0.0000000000
   0.4170048068   0.0000000000   0.0000000000
   0.4167989304   0.0000000000   0.0000000000
   0.4165927415   0.0000000000   0.0000000000
   0.4163862385   0.0000000000   0.0000000000
   0.4161794207   0.0000000000   0.0000000000
   0.4159722868   0.0000000000   0.0000000000
   0.4157648357   0.0000000000   0.0000000000
   0.4155570661   0.0000000000   0.0000000000
   0.4153489771   0.0000000000   0.0000000000
   0.4151405673   0.0000000000   0.0000000000
   0.4149318357   0.0000000000   0.0000000000
   0.4147227812   0.0000000000   0.0000000000
   0.4145134025   0.0000000000   0.0000000000
   0.4143036985   0.0000000000   0.0000000000
   0.4140936678   0.0000000000   0.0000000000
   0.4138833094   0.0000000000   0.0000000000
   0.4136726222   0.0000000000   0.0000000000
   0.4134616048   0.0000000000   0.0000000000
   0.4132502559   0.0000000000   0.0000000000
   0.4130385747   0.0000000000   0.0000000000
   0.4128265595   0.0000000000   0.0000000000
   0.4126142093   0.0000000000   0.0000000000
   0.4124015229   0.0000000000   0.0000000000
   0.4121884989   0.0000000000   0.0000000000
   0.4119751362   0.0000000000   0.0000000000
   0.4117614334   0.0000000000   0.0000000000
   0.4115473892   0.0000000000   0.0000000000
   0.4113330025   0.0000000000   0.0000000000
   0.4111182720   0.0000000000   0.0000000000
   0.4109031961   0.0000000000   0.0000000000
   0.4106877739   0.0000000000   0.0000000000
   0.4104720039   0.0000000000   0.0000000000
   0.4102558849   0.0000000000   0.0000000000
   0.4100394153   0.0000000000   0.0000000000
   0.4098225938   0.0000000000   0.0000000000
   0.4096054195   0.0000000000   0.0000000000
   0.4093878906   0.0000000000   0.0000000000
   0.4091700058   0.0000000000   0.0000000000
   0.4089517640   0.0000000000   0.0000000000
   0.4087331637   0.0000000000   0.0000000000
   0.4085142033   0.0000000000   0.0000000000
   0.4082948815   0.0000000000   0.0000000000
   0.4080751973   0.0000000000   0.0000000000
   0.4078551487   0.0000000000   0.0000000000
   0.4076347346   0.0000000000   0.0000000000
   0.4074139536   0.0000000000   0.0000000000
   0.4071928040   0.0000000000   0.0000000000
   0.4069712848   0.0000000000   0.0000000000
   0.4067493942   0.0000000000   0.0000000000
   0.4065271308   0.0000000000   0.0000000000
   0.4063044932   0.0000000000   0.0000000000
   0.4060814800   0.0000000000   0.0000000000
   0.4058580895   0.0000000000   0.0000000000
   0.4056343203   0.0000000000   0.0000000000
   0.4054101709   0.0000000000   0.0000000000
   0.4051856399   0.0000000000   0.0000000000
   0.4049607255   0.0000000000   0.0000000000
   0.4047354264   0.0000000000   0.0000000000
   0.4045097410   0.0000000000   0.0000000000
   0.4042836677   0.0000000000   0.0000000000
   0.4040572049   0.0000000000   0.0000000000
   0.4038303511   0.0000000000   0.0000000000
   0.4036031049   0.0000000000   0.0000000000
   0.4033754643   0.0000000000   0.0000000000
   0.4031474279   0.0000000000   0.0000000000
   0.4029189943   0.0000000000   0.0000000000
   0.4026901615   0.0000000000   0.0000000000
   0.4024609280   0.0000000000   0.0000000000
   0.4022312922   0.0000000000   0.0000000000
   0.4020012525   0.0000000000   0.0000000000
   0.4017708071   0.0000000000   0.0000000000
   0.4015399545   0.0000000000   0.0000000000
   0.4013086926   0.0000000000   0.0000000000
   0.4010770202   0.0000000000   0.0000000000
   0.4008449354   0.0000000000   0.0000000000
   0.4006124363   0.0000000000   0.0000000000
   0.4003795215   0.0000000000   0.0000000000
   0.4001461889   0.0000000000   0.0000000000
   0.3999124370   0.0000000000   0.0000000000
   0.3996782639   0.0000000000   0.0000000000
   0.3994436679   0.0000000000   0.0000000000
   0.3992086471   0.0000000000   0.0000000000
   0.3989731998   0.0000000000   0.0000000000
   0.3987373242   0.0000000000   0.0000000000
   0.3985010183   0.0000000000   0.0000000000
   0.3982642805   0.0000000000   0.0000000000
   0.3980271088   0.0000000000   0.0000000000
   0.3977895013   0.0000000000   0.0000000000
   0.3975514562   0.0000000000   0.0000000000
   0.3973129716   0.0000000000   0.0000000000
   0.3970740456   0.0000000000   0.0000000000
   0.3968346762   0.0000000000   0.0000000000
   0.3965948615   0.0000000000   0.0000000000
   0.3963545997   0.0000000000   0.0000000000
   0.3961138887   0.0000000000   0.0000000000
   0.3958727265   0.0000000000   0.0000000000
   0.3956311110   0.0000000000   0.0000000000
   0.3953890406   0.0000000000   0.0000000000
   0.3951465130   0.0000000000   0.0000000000
   0.3949035264   0.0000000000   0.0000000000
   0.3946600783   0.0000000000   0.0000000000
   0.3944161672   0.0000000000   0.0000000000
   0.3941717905   0.0000000000   0.0000000000
   0.3939269466   0.0000000000   0.0000000000
   0.3936816331   0.0000000000   0.0000000000
   0.3934358480   0.0000000000   0.0000000000
   0.3931895890   0.0000000000   0.0000000000
   0.3929428542   0.0000000000   0.0000000000
   0.3926956414   0.0000000000   0.0000000000
   0.3924479484   0.0000000000   0.0000000000
   0.3921997728   0.0000000000   0.0000000000
   0.3919511127   0.0000000000   0.0000000000
   0.3917019655   0.0000000000   0.0000000000
   0.3914523295   0.0000000000   0.0000000000
   0.3912022019   0.0000000000   0.0000000000
   0.3909515809   0.0000000000   0.0000000000
   0.3907004639   0.0000000000   0.0000000000
   0.3904488487   0.0000000000   0.0000000000
   0.3901967329   0.0000000000   0.0000000000
   0.3899441143   0.0000000000   0.0000000000
   0.3896909904   0.0000000000   0.0000000000
   0.3894373589   0.0000000000   0.0000000000
   0.3891832175   0.0000000000   0.0000000000
   0.3889285637   0.0000000000   0.0000000000
   0.3886733950   0.0000000000   0.0000000000
   0.3884177091   0.0000000000   0.0000000000
   0.3881615033   0.0000000000   0.0000000000
   0.3879047755   0.0000000000   0.0000000000
   0.3876475229   0.0000000000   0.0000000000
   0.3873897429   0.0000000000   0.0000000000
   0.3871314334   0.0000000000   0.0000000000
   0.3868725914   0.0000000000   0.0000000000
   0.3866132145   0.0000000000   0.0000000000
   0.3863533003   0.0000000000   0.0000000000
   0.3860928457   0.0000000000   0.0000000000
   0.3858318486   0.0000000000   0.0000000000
   0.3855703059   0.0000000000   0.0000000000
   0.3853082152   0.0000000000   0.0000000000
   0.3850455736   0.0000000000   0.0000000000
   0.3847823786   0.0000000000   0.0000000000
   0.3845186274   0.0000000000   0.0000000000
   0.3842543172   0.0000000000   0.0000000000
   0.3839894452   0.0000000000   0.0000000000
   0.3837240084   0.0000000000   0.0000000000
   0.3834580044   0.0000000000   0.0000000000
   0.3831914300   0.0000000000   0.0000000000
   0.3829242826   0.0000000000   0.0000000000
   0.3826565591   0.0000000000   0.0000000000
   0.3823882566   0.0000000000   0.0000000000
   0.3821193723   0.0000000000   0.0000000000
   0.3818499031   0.0000000000   0.0000000000
   0.3815798461   0.0000000000   0.0000000000
   0.3813091981   0.0000000000   0.0000000000
   0.3810379562   0.0000000000   0.0000000000
   0.3807661175   0.0000000000   0.0000000000
   0.3804936787   0.0000000000   0.0000000000
   0.3802206366   0.0000000000   0.0000000000
   0.3799469883   0.0000000000   0.0000000000
   0.3796727306   0.0000000000   0.0000000000
   0.3793978602   0.0000000000   0.0000000000
   0.3791223740   0.0000000000   0.0000000000
   0.3788462686   0.0000000000   0.0000000000
   0.3785695409   0.0000000000   0.0000000000
   0.3782921874   0.0000000000   0.0000000000
   0.3780142050   0.0000000000   0.0000000000
   0.3777355903   0.0000000000   0.0000000000
   0.3774563398   0.0000000000   0.0000000000
   0.3771764501   0.0000000000   0.0000000000
   0.3768959179   0.0000000000   0.0000000000
   0.3766147397   0.0000000000   0.0000000000
   0.3763329119   0.0000000000   0.0000000000
   0.3760504310   0.0000000000   0.0000000000
   0.3757672935   0.0000000000   0.0000000000
   0.3754834958   0.0000000000   0.0000000000
   0.3751990344   0.0000000000   0.0000000000
   0.3749139055   0.0000000000   0.0000000000
   0.3746281052   0.0000000000   0.0000000000
   0.3743416303   0.0000000000   0.0000000000
   0.3740544767   0.0000000000   0.0000000000
   0.3737666406   0.0000000000   0.0000000000
   0.3734781184   0.0000000000   0.0000000000
   0.3731889062   0.0000000000   0.0000000000
   0.3728990000   0.0000000000   0.0000000000
   0.3726083960   0.0000000000   0.0000000000
   0.3723170902   0.0000000000   0.0000000000
   0.3720250786   0.0000000000   0.0000000000
   0.3717323572   0.0000000000   0.0000000000
   0.3714389221   0.0000000000   0.0000000000
   0.3711447690   0.0000000000   0.0000000000
   0.3708498936   0.0000000000   0.0000000000
   0.3705542921   0.0000000000   0.0000000000
   0.3702579603   0.0000000000   0.0000000000
   0.3699608938   0.0000000000   0.0000000000
   0.3696630881   0.0000000000   0.0000000000
   0.3693645393   0.0000000000   0.0000000000
   0.3690652428   0.0000000000   0.0000000000
   0.3687651943   0.0000000000   0.0000000000
   0.3684643892   0.0000000000   0.0000000000
   0.3681628232   0.0000000000   0.0000000000
   0.3678604918   0.0000000000   0.0000000000
   0.3675573901   0.0000000000   0.0000000000
   0.3672535138   0.0000000000   0.0000000000
   0.3669488583   0.0000000000   0.0000000000
   0.3666434186   0.0000000000   0.0000000000
   0.3663371902   0.0000000000   0.0000000000
   0.3660301681   0.0000000000   0.0000000000
   0.3657223479   0.0000000000   0.0000000000
   0.3654137241   0.0000000000   0.0000000000
   0.3651042922   0.0000000000   0.0000000000
   0.3647940471   0.0000000000   0.0000000000
   0.3644829837   0.0000000000   0.0000000000
   0.3641710970   0.0000000000   0.0000000000
   0.3638583820   0.0000000000   0.0000000000
   0.3635448333   0.0000000000   0.0000000000
   0.3632304459   0.0000000000   0.0000000000
   0.3629152142   0.0000000000   0.0000000000
   0.3625991332   0.0000000000   0.0000000000
   0.3622821974   0.0000000000   0.0000000000
   0.3619644012   0.0000000000   0.0000000000
   0.3616457394   0.0000000000   0.0000000000
   0.3613262062   0.0000000000   0.0000000000
   0.3610057963   0.0000000000   0.0000000000
   0.3606845037   0.0000000000   0.0000000000
   0.3603623227   0.0000000000   0.0000000000
   0.3600392478   0.0000000000   0.0000000000
   0.3597152730   0.0000000000   0.0000000000
   0.3593903924   0.0000000000   0.0000000000
   0.3590646001   0.0000000000   0.0000000000
   0.3587378899   0.0000000000   0.0000000000
   0.3584102560   0.0000000000   0.0000000000
   0.3580816921   0.0000000000   0.0000000000
   0.3577521919   0.0000000000   0.0000000000
   0.3574217493   0.0000000000   0.0000000000
   0.3570903578   0.0000000000   0.0000000000
   0.3567580110   0.0000000000   0.0000000000
   0.3564247028   0.0000000000   0.0000000000
   0.3560904261   0.0000000000   0.0000000000
   0.3557551745   0.0000000000   0.0000000000
   0.3554189414   0.0000000000   0.0000000000
   0.3550817200   0.0000000000   0.0000000000
   0.3547435034   0.0000000000   0.0000000000
   0.3544042847   0.0000000000   0.0000000000
   0.3540640569   0.0000000000   0.0000000000
   0.3537228130   0.0000000000   0.0000000000
   0.3533805459   0.0000000000   0.0000000000
   0.3530372483   0.0000000000   0.0000000000
   0.3526929129   0.0000000000   0.0000000000
   0.3523475323   0.0000000000   0.0000000000
   0.3520010991   0.0000000000   0.0000000000
   0.3516536056   0.0000000000   0.0000000000
   0.3513050442   0.0000000000   0.0000000000
   0.3509554074   0.0000000000   0.0000000000
   0.3506046872   0.0000000000   0.0000000000
   0.3502528757   0.0000000000   0.0000000000
   0.3498999650   0.0000000000   0.0000000000
   0.3495459468   0.0000000000   0.0000000000
   0.3491908131   0.0000000000   0.0000000000
   0.3488345557   0.0000000000   0.0000000000
   0.3484771661   0.0000000000   0.0000000000
   0.3481186358   0.0000000000   0.0000000000
   0.3477589562   0.0000000000   0.0000000000
   0.3473981187   0.0000000000   0.0000000000
   0.3470361147   0.0000000000   0.0000000000
   0.3466729350   0.0000000000   0.0000000000
   0.3463085707   0.0000000000   0.0000000000
   0.3459430129   0.0000000000   0.0000000000
   0.3455762521   0.0000000000   0.0000000000
   0.3452082793   0.0000000000   0.0000000000
   0.3448390848   0.0000000000   0.0000000000
   0.3444686591   0.0000000000   0.0000000000
   0.3440969925   0.0000000000   0.0000000000
   0.3437240755   0.0000000000   0.0000000000
   0.3433498978   0.0000000000   0.0000000000
   0.3429744496   0.0000000000   0.0000000000
   0.3425977205   0.0000000000   0.0000000000
   0.3422197006   0.0000000000   0.0000000000
   0.3418403792   0.0000000000   0.0000000000
   0.3414597458   0.0000000000   0.0000000000
   0.3410777897   0.0000000000   0.0000000000
   0.3406945000   0.0000000000   0.0000000000
   0.3403098658   0.0000000000   0.0000000000
   0.3399238761   0.0000000000   0.0000000000
   0.3395365196   0.0000000000   0.0000000000
   0.3391477848   0.0000000000   0.0000000000
   0.3387576600   0.0000000000   0.0000000000
   0.3383661338   0.0000000000   0.0000000000
   0.3379731943   0.0000000000   0.0000000000
   0.3375788293   0.0000000000   0.0000000000
   0.3371830266   0.0000000000   0.0000000000
   0.3367857741   0.0000000000   0.0000000000
   0.3363870590   0.0000000000   0.0000000000
   0.3359868690   0.0000000000   0.0000000000
   0.3355851907   0.0000000000   0.0000000000
   0.3351820115   0.0000000000   0.0000000000
   0.3347773179   0.0000000000   0.0000000000
   0.3343710966   0.0000000000   0.0000000000
   0.3339633340   0.0000000000   0.0000000000
   0.3335540164   0.0000000000   0.0000000000
   0.3331431297   0.0000000000   0.0000000000
   0.3327306599   0.0000000000   0.0000000000
   0.3323165922   0.0000000000   0.0000000000
   0.3319009126   0.0000000000   0.0000000000
   0.3314836057   0.0000000000   0.0000000000
   0.3310646570   0.0000000000   0.0000000000
   0.3306440509   0.0000000000   0.0000000000
   0.3302217721   0.0000000000   0.0000000000
   0.3297978049   0.0000000000   0.0000000000
   0.3293721334   0.0000000000   0.0000000000
   0.3289447414   0.0000000000   0.0000000000
   0.3285156124   0.0000000000   0.0000000000
   0.3280847300   0.0000000000   0.0000000000
   0.3276520770   0.0000000000   0.0000000000
   0.3272176365   0.0000000000   0.0000000000
   0.3267813908   0.0000000000   0.0000000000
   0.3263433226   0.0000000000   0.0000000000
   0.3259034135   0.0000000000   0.0000000000
   0.3254616456   0.0000000000   0.0000000000
   0.3250180002   0.0000000000   0.0000000000
   0.3245724585   0.0000000000   0.0000000000
   0.3241250013   0.0000000000   0.0000000000
   0.3236756093   0.0000000000   0.0000000000
   0.3232242627   0.0000000000   0.0000000000
   0.3227709413   0.0000000000   0.0000000000
   0.3223156249   0.0000000000   0.0000000000
   0.3218582927   0.0000000000   0.0000000000
   0.3213989236   0.0000000000   0.0000000000
   0.3209374963   0.0000000000   0.0000000000
   0.3204739890   0.0000000000   0.0000000000
   0.3200083794   0.0000000000   0.0000000000
   0.3195406451   0.0000000000   0.0000000000
   0.3190707634   0.0000000000   0.0000000000
   0.3185987107   0.0000000000   0.0000000000
   0.3181244635   0.0000000000   0.0000000000
   0.3176479975   0.0000000000   0.0000000000
   0.3171692885   0.0000000000   0.0000000000
   0.3166883113   0.0000000000   0.0000000000
   0.3162050407   0.0000000000   0.0000000000
   0.3157194508   0.0000000000   0.0000000000
   0.3152315152   0.0000000000   0.0000000000
   0.3147412073   0.0000000000   0.0000000000
   0.3142484998   0.0000000000   0.0000000000
   0.3137533649   0.0000000000   0.0000000000
   0.3132557743   0.0000000000   0.0000000000
   0.3127556994   0.0000000000   0.0000000000
   0.3122531106   0.0000000000   0.0000000000
   0.3117479784   0.0000000000   0.0000000000
   0.3112402721   0.0000000000   0.0000000000
   0.3107299609   0.0000000000   0.0000000000
   0.3102170130   0.0000000000   0.0000000000
   0.3097013963   0.0000000000   0.0000000000
   0.3091830780   0.0000000000   0.0000000000
   0.3086620246   0.0000000000   0.0000000000
   0.3081382020   0.0000000000   0.0000000000
   0.3076115753   0.0000000000   0.0000000000
   0.3070821092   0.0000000000   0.0000000000
   0.3065497673   0.0000000000   0.0000000000
   0.3060145127   0.0000000000   0.0000000000
   0.3054763077   0.0000000000   0.0000000000
   0.3049351139   0.0000000000   0.0000000000
   0.3043908921   0.0000000000   0.0000000000
   0.3038436019   0.0000000000   0.0000000000
   0.3032932027   0.0000000000   0.0000000000
   0.3027396525   0.0000000000   0.0000000000
   0.3021829088   0.0000000000   0.0000000000
   0.3016229279   0.0000000000   0.0000000000
   0.3010596652   0.0000000000   0.0000000000
   0.3004930752   0.0000000000   0.0000000000
   0.2999231113   0.0000000000   0.0000000000
   0.2993497262   0.0000000000   0.0000000000
   0.2987728710   0.0000000000   0.0000000000
   0.2981924961   0.0000000000   0.0000000000
   0.2976085506   0.0000000000   0.0000000000
   0.2970209823   0.0000000000   0.0000000000
   0.2964297382   0.0000000000   0.0000000000
   0.2958347639   0.0000000000   0.0000000000
   0.2952360035   0.0000000000   0.0000000000
   0.2946333998   0.0000000000   0.0000000000
   0.2940268945   0.0000000000   0.0000000000


==> anc/s83s_18/s83s_18-par4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   0.6553282659   0.0000000000   0.0000000000
   0.6550685891   0.0000000000   0.0000000000
   0.6548086002   0.0000000000   0.0000000000
   0.6545482980   0.0000000000   0.0000000000
   0.6542876821   0.0000000000   0.0000000000
   0.6540267514   0.0000000000   0.0000000000
   0.6537655049   0.0000000000   0.0000000000
   0.6535039418   0.0000000000   0.0000000000
   0.6532420613   0.0000000000   0.0000000000
   0.6529798626   0.0000000000   0.0000000000
   0.6527173444   0.0000000000   0.0000000000
   0.6524545061   0.0000000000   0.0000000000
   0.6521913465   0.0000000000   0.0000000000
   0.6519278651   0.0000000000   0.0000000000
   0.6516640606   0.0000000000   0.0000000000
   0.6513999321   0.0000000000   0.0000000000
   0.6511354788   0.0000000000   0.0000000000
   0.6508707001   0.0000000000   0.0000000000
   0.6506055944   0.0000000000   0.0000000000
   0.6503401612   0.0000000000   0.0000000000
   0.6500743993   0.0000000000   0.0000000000
   0.6498083078   0.0000000000   0.0000000000
   0.6495418861   0.0000000000   0.0000000000
   0.6492751329   0.0000000000   0.0000000000
   0.6490080472   0.0000000000   0.0000000000
   0.6487406280   0.0000000000   0.0000000000
   0.6484728747   0.0000000000   0.0000000000
   0.6482047858   0.0000000000   0.0000000000
   0.6479363607   0.0000000000   0.0000000000
   0.6476675983   0.0000000000   0.0000000000
   0.6473984977   0.0000000000   0.0000000000
   0.6471290579   0.0000000000   0.0000000000
   0.6468592774   0.0000000000   0.0000000000
   0.6465891560   0.0000000000   0.0000000000
   0.6463186922   0.0000000000   0.0000000000
   0.6460478850   0.0000000000   0.0000000000
   0.6457767334   0.0000000000   0.0000000000
   0.6455052366   0.0000000000   0.0000000000
   0.6452333932   0.0000000000   0.0000000000
   0.6449612024   0.0000000000   0.0000000000
   0.6446886631   0.0000000000   0.0000000000
   0.6444157746   0.0000000000   0.0000000000
   0.6441425352   0.0000000000   0.0000000000
   0.6438689443   0.0000000000   0.0000000000
   0.6435950007   0.0000000000   0.0000000000
   0.6433207034   0.0000000000   0.0000000000
   0.6430460512   0.0000000000   0.0000000000
   0.6427710434   0.0000000000   0.0000000000
   0.6424956783   0.0000000000   0.0000000000
   0.6422199552   0.0000000000   0.0000000000
   0.6419438731   0.0000000000   0.0000000000
   0.6416674306   0.0000000000   0.0000000000
   0.6413906269   0.0000000000   0.0000000000
   0.6411134609   0.0000000000   0.0000000000
   0.6408359312   0.0000000000   0.0000000000
   0.6405580368   0.0000000000   0.0000000000
   0.6402797767   0.0000000000   0.0000000000
   0.6400011494   0.0000000000   0.0000000000
   0.6397221544   0.0000000000   0.0000000000
   0.6394427901   0.0000000000   0.0000000000
   0.6391630553   0.0000000000   0.0000000000
   0.6388829493   0.0000000000   0.0000000000
   0.6386024707   0.0000000000   0.0000000000
   0.6383216181   0.0000000000   0.0000000000
   0.6380403905   0.0000000000   0.0000000000
   0.6377587869   0.0000000000   0.0000000000
   0.6374768060   0.0000000000   0.0000000000
   0.6371944465   0.0000000000   0.0000000000
   0.6369117074   0.0000000000   0.0000000000
   0.6366285875   0.0000000000   0.0000000000
   0.6363450854   0.0000000000   0.0000000000
   0.6360612001   0.0000000000   0.0000000000
   0.6357769304   0.0000000000   0.0000000000
   0.6354922750   0.0000000000   0.0000000000
   0.6352072324   0.0000000000   0.0000000000
   0.6349218019   0.0000000000   0.0000000000
   0.6346359818   0.0000000000   0.0000000000
   0.6343497711   0.0000000000   0.0000000000
   0.6340631684   0.0000000000   0.0000000000
   0.6337761726   0.0000000000   0.0000000000
   0.6334887826   0.0000000000   0.0000000000
   0.6332009967   0.0000000000   0.0000000000
   0.6329128139   0.0000000000   0.0000000000
   0.6326242327   0.0000000000   0.0000000000
   0.6323352521   0.0000000000   0.0000000000
   0.6320458709   0.0000000000   0.0000000000
   0.6317560872   0.0000000000   0.0000000000
   0.6314659002   0.0000000000   0.0000000000
   0.6311753084   0.0000000000   0.0000000000
   0.6308843108   0.0000000000   0.0000000000
   0.6305929055   0.0000000000   0.0000000000
   0.6303010916   0.0000000000   0.0000000000
   0.6300088676   0.0000000000   0.0000000000
   0.6297162320   0.0000000000   0.0000000000
   0.6294231840   0.0000000000   0.0000000000
   0.6291297214   0.0000000000   0.0000000000
   0.6288358437   0.0000000000   0.0000000000
   0.6285415488   0.0000000000   0.0000000000
   0.6282468357   0.0000000000   0.0000000000
   0.6279517030   0.0000000000   0.0000000000
   0.6276561492   0.0000000000   0.0000000000
   0.6273601731   0.0000000000   0.0000000000
   0.6270637729   0.0000000000   0.0000000000
   0.6267669474   0.0000000000   0.0000000000
   0.6264696952   0.0000000000   0.0000000000
   0.6261720147   0.0000000000   0.0000000000
   0.6258739047   0.0000000000   0.0000000000
   0.6255753635   0.0000000000   0.0000000000
   0.6252763899   0.0000000000   0.0000000000
   0.6249769824   0.0000000000   0.0000000000
   0.6246771394   0.0000000000   0.0000000000
   0.6243768593   0.0000000000   0.0000000000
   0.6240761407   0.0000000000   0.0000000000
   0.6237749823   0.0000000000   0.0000000000
   0.6234733825   0.0000000000   0.0000000000
   0.6231713395   0.0000000000   0.0000000000
   0.6228688522   0.0000000000   0.0000000000
   0.6225659191   0.0000000000   0.0000000000
   0.6222625380   0.0000000000   0.0000000000
   0.6219587081   0.0000000000   0.0000000000
   0.6216544273   0.0000000000   0.0000000000
   0.6213496943   0.0000000000   0.0000000000
   0.6210445078   0.0000000000   0.0000000000
   0.6207388656   0.0000000000   0.0000000000
   0.6204327666   0.0000000000   0.0000000000
   0.6201262089   0.0000000000   0.0000000000
   0.6198191910   0.0000000000   0.0000000000
   0.6195117115   0.0000000000   0.0000000000
   0.6192037683   0.0000000000   0.0000000000
   0.6188953604   0.0000000000   0.0000000000
   0.6185864856   0.0000000000   0.0000000000
   0.6182771423   0.0000000000   0.0000000000
   0.6179673289   0.0000000000   0.0000000000
   0.6176570441   0.0000000000   0.0000000000
   0.6173462858   0.0000000000   0.0000000000
   0.6170350524   0.0000000000   0.0000000000
   0.6167233425   0.0000000000   0.0000000000
   0.6164111536   0.0000000000   0.0000000000
   0.6160984849   0.0000000000   0.0000000000
   0.6157853343   0.0000000000   0.0000000000
   0.6154716997   0.0000000000   0.0000000000
   0.6151575800   0.0000000000   0.0000000000
   0.6148429730   0.0000000000   0.0000000000
   0.6145278769   0.0000000000   0.0000000000
   0.6142122903   0.0000000000   0.0000000000
   0.6138962110   0.0000000000   0.0000000000
   0.6135796376   0.0000000000   0.0000000000
   0.6132625680   0.0000000000   0.0000000000
   0.6129450004   0.0000000000   0.0000000000
   0.6126269331   0.0000000000   0.0000000000
   0.6123083641   0.0000000000   0.0000000000
   0.6119892918   0.0000000000   0.0000000000
   0.6116697141   0.0000000000   0.0000000000
   0.6113496291   0.0000000000   0.0000000000
   0.6110290348   0.0000000000   0.0000000000
   0.6107079299   0.0000000000   0.0000000000
   0.6103863119   0.0000000000   0.0000000000
   0.6100641792   0.0000000000   0.0000000000
   0.6097415297   0.0000000000   0.0000000000
   0.6094183614   0.0000000000   0.0000000000
   0.6090946727   0.0000000000   0.0000000000
   0.6087704613   0.0000000000   0.0000000000
   0.6084457251   0.0000000000   0.0000000000
   0.6081204625   0.0000000000   0.0000000000
   0.6077946716   0.0000000000   0.0000000000
   0.6074683498   0.0000000000   0.0000000000
   0.6071414953   0.0000000000   0.0000000000
   0.6068141063   0.0000000000   0.0000000000
   0.6064861809   0.0000000000   0.0000000000
   0.6061577164   0.0000000000   0.0000000000
   0.6058287113   0.0000000000   0.0000000000
   0.6054991632   0.0000000000   0.0000000000
   0.6051690700   0.0000000000   0.0000000000
   0.6048384299   0.0000000000   0.0000000000
   0.6045072403   0.0000000000   0.0000000000
   0.6041754996   0.0000000000   0.0000000000
   0.6038432052   0.0000000000   0.0000000000
   0.6035103553   0.0000000000   0.0000000000
   0.6031769471   0.0000000000   0.0000000000
   0.6028429793   0.0000000000   0.0000000000
   0.6025084492   0.0000000000   0.0000000000
   0.6021733545   0.0000000000   0.0000000000
   0.6018376931   0.0000000000   0.0000000000
   0.6015014627   0.0000000000   0.0000000000
   0.6011646613   0.0000000000   0.0000000000
   0.6008272862   0.0000000000   0.0000000000
   0.6004893356   0.0000000000   0.0000000000
   0.6001508065   0.0000000000   0.0000000000
   0.5998116975   0.0000000000   0.0000000000
   0.5994720056   0.0000000000   0.0000000000
   0.5991317286   0.0000000000   0.0000000000
   0.5987908643   0.0000000000   0.0000000000
   0.5984494098   0.0000000000   0.0000000000
   0.5981073635   0.0000000000   0.0000000000
   0.5977647226   0.0000000000   0.0000000000
   0.5974214845   0.0000000000   0.0000000000
   0.5970776471   0.0000000000   0.0000000000
   0.5967332079   0.0000000000   0.0000000000
   0.5963881641   0.0000000000   0.0000000000
   0.5960425138   0.0000000000   0.0000000000
   0.5956962537   0.0000000000   0.0000000000
   0.5953493821   0.0000000000   0.0000000000
   0.5950018959   0.0000000000   0.0000000000
   0.5946537926   0.0000000000   0.0000000000
   0.5943050700   0.0000000000   0.0000000000
   0.5939557253   0.0000000000   0.0000000000
   0.5936057559   0.0000000000   0.0000000000
   0.5932551593   0.0000000000   0.0000000000
   0.5929039324   0.0000000000   0.0000000000
   0.5925520732   0.0000000000   0.0000000000
   0.5921995788   0.0000000000   0.0000000000
   0.5918464460   0.0000000000   0.0000000000
   0.5914926731   0.0000000000   0.0000000000
   0.5911382564   0.0000000000   0.0000000000
   0.5907831936   0.0000000000   0.0000000000
   0.5904274820   0.0000000000   0.0000000000
   0.5900711190   0.0000000000   0.0000000000
   0.5897141012   0.0000000000   0.0000000000
   0.5893564262   0.0000000000   0.0000000000
   0.5889980911   0.0000000000   0.0000000000
   0.5886390933   0.0000000000   0.0000000000
   0.5882794293   0.0000000000   0.0000000000
   0.5879190966   0.0000000000   0.0000000000
   0.5875580924   0.0000000000   0.0000000000
   0.5871964135   0.0000000000   0.0000000000
   0.5868340572   0.0000000000   0.0000000000
   0.5864710205   0.0000000000   0.0000000000
   0.5861073001   0.0000000000   0.0000000000
   0.5857428931   0.0000000000   0.0000000000
   0.5853777968   0.0000000000   0.0000000000
   0.5850120077   0.0000000000   0.0000000000
   0.5846455229   0.0000000000   0.0000000000
   0.5842783395   0.0000000000   0.0000000000
   0.5839104540   0.0000000000   0.0000000000
   0.5835418636   0.0000000000   0.0000000000
   0.5831725649   0.0000000000   0.0000000000
   0.5828025550   0.0000000000   0.0000000000
   0.5824318302   0.0000000000   0.0000000000
   0.5820603878   0.0000000000   0.0000000000
   0.5816882241   0.0000000000   0.0000000000
   0.5813153360   0.0000000000   0.0000000000
   0.5809417204   0.0000000000   0.0000000000
   0.5805673737   0.0000000000   0.0000000000
   0.5801922924   0.0000000000   0.0000000000
   0.5798164735   0.0000000000   0.0000000000
   0.5794399137   0.0000000000   0.0000000000
   0.5790626091   0.0000000000   0.0000000000
   0.5786845565   0.0000000000   0.0000000000
   0.5783057523   0.0000000000   0.0000000000
   0.5779261932   0.0000000000   0.0000000000
   0.5775458757   0.0000000000   0.0000000000
   0.5771647961   0.0000000000   0.0000000000
   0.5767829505   0.0000000000   0.0000000000
   0.5764003361   0.0000000000   0.0000000000
   0.5760169486   0.0000000000   0.0000000000
   0.5756327844   0.0000000000   0.0000000000
   0.5752478403   0.0000000000   0.0000000000
   0.5748621122   0.0000000000   0.0000000000
   0.5744755963   0.0000000000   0.0000000000
   0.5740882889   0.0000000000   0.0000000000
   0.5737001861   0.0000000000   0.0000000000
   0.5733112845   0.0000000000   0.0000000000
   0.5729215798   0.0000000000   0.0000000000
   0.5725310684   0.0000000000   0.0000000000
   0.5721397463   0.0000000000   0.0000000000
   0.5717476091   0.0000000000   0.0000000000
   0.5713546536   0.0000000000   0.0000000000
   0.5709608755   0.0000000000   0.0000000000
   0.5705662706   0.0000000000   0.0000000000
   0.5701708349   0.0000000000   0.0000000000
   0.5697745644   0.0000000000   0.0000000000
   0.5693774547   0.0000000000   0.0000000000
   0.5689795019   0.0000000000   0.0000000000
   0.5685807019   0.0000000000   0.0000000000
   0.5681810500   0.0000000000   0.0000000000
   0.5677805426   0.0000000000   0.0000000000
   0.5673791750   0.0000000000   0.0000000000
   0.5669769426   0.0000000000   0.0000000000
   0.5665738418   0.0000000000   0.0000000000
   0.5661698674   0.0000000000   0.0000000000
   0.5657650154   0.0000000000   0.0000000000
   0.5653592815   0.0000000000   0.0000000000
   0.5649526607   0.0000000000   0.0000000000
   0.5645451488   0.0000000000   0.0000000000
   0.5641367411   0.0000000000   0.0000000000
   0.5637274330   0.0000000000   0.0000000000
   0.5633172198   0.0000000000   0.0000000000
   0.5629060968   0.0000000000   0.0000000000
   0.5624940594   0.0000000000   0.0000000000
   0.5620811029   0.0000000000   0.0000000000
   0.5616672223   0.0000000000   0.0000000000
   0.5612524127   0.0000000000   0.0000000000
   0.5608366694   0.0000000000   0.0000000000
   0.5604199875   0.0000000000   0.0000000000
   0.5600023619   0.0000000000   0.0000000000
   0.5595837874   0.0000000000   0.0000000000
   0.5591642595   0.0000000000   0.0000000000
   0.5587437726   0.0000000000   0.0000000000
   0.5583223215   0.0000000000   0.0000000000
   0.5578999016   0.0000000000   0.0000000000
   0.5574765072   0.0000000000   0.0000000000
   0.5570521331   0.0000000000   0.0000000000
   0.5566267741   0.0000000000   0.0000000000
   0.5562004248   0.0000000000   0.0000000000
   0.5557730796   0.0000000000   0.0000000000
   0.5553447332   0.0000000000   0.0000000000
   0.5549153804   0.0000000000   0.0000000000
   0.5544850152   0.0000000000   0.0000000000
   0.5540536322   0.0000000000   0.0000000000
   0.5536212259   0.0000000000   0.0000000000
   0.5531877901   0.0000000000   0.0000000000
   0.5527533197   0.0000000000   0.0000000000
   0.5523178085   0.0000000000   0.0000000000
   0.5518812507   0.0000000000   0.0000000000
   0.5514436405   0.0000000000   0.0000000000
   0.5510049718   0.0000000000   0.0000000000
   0.5505652388   0.0000000000   0.0000000000
   0.5501244353   0.0000000000   0.0000000000
   0.5496825554   0.0000000000   0.0000000000
   0.5492395928   0.0000000000   0.0000000000
   0.5487955410   0.0000000000   0.0000000000
   0.5483503941   0.0000000000   0.0000000000
   0.5479041455   0.0000000000   0.0000000000
   0.5474567891   0.0000000000   0.0000000000
   0.5470083184   0.0000000000   0.0000000000
   0.5465587265   0.0000000000   0.0000000000
   0.5461080072   0.0000000000   0.0000000000
   0.5456561538   0.0000000000   0.0000000000
   0.5452031597   0.0000000000   0.0000000000
   0.5447490177   0.0000000000   0.0000000000
   0.5442937215   0.0000000000   0.0000000000
   0.5438372641   0.0000000000   0.0000000000
   0.5433796384   0.0000000000   0.0000000000
   0.5429208373   0.0000000000   0.0000000000
   0.5424608543   0.0000000000   0.0000000000
   0.5419996815   0.0000000000   0.0000000000
   0.5415373120   0.0000000000   0.0000000000
   0.5410737387   0.0000000000   0.0000000000
   0.5406089539   0.0000000000   0.0000000000
   0.5401429505   0.0000000000   0.0000000000
   0.5396757210   0.0000000000   0.0000000000
   0.5392072574   0.0000000000   0.0000000000
   0.5387375525   0.0000000000   0.0000000000
   0.5382665983   0.0000000000   0.0000000000
   0.5377943873   0.0000000000   0.0000000000
   0.5373209112   0.0000000000   0.0000000000
   0.5368461626   0.0000000000   0.0000000000
   0.5363701331   0.0000000000   0.0000000000
   0.5358928146   0.0000000000   0.0000000000
   0.5354141991   0.0000000000   0.0000000000
   0.5349342780   0.0000000000   0.0000000000
   0.5344530436   0.0000000000   0.0000000000
   0.5339704867   0.0000000000   0.0000000000
   0.5334865992   0.0000000000   0.0000000000
   0.5330013723   0.0000000000   0.0000000000
   0.5325147975   0.0000000000   0.0000000000
   0.5320268658   0.0000000000   0.0000000000
   0.5315375685   0.0000000000   0.0000000000
   0.5310468965   0.0000000000   0.0000000000
   0.5305548408   0.0000000000   0.0000000000
   0.5300613924   0.0000000000   0.0000000000
   0.5295665418   0.0000000000   0.0000000000
   0.5290702795   0.0000000000   0.0000000000
   0.5285725965   0.0000000000   0.0000000000
   0.5280734830   0.0000000000   0.0000000000
   0.5275729295   0.0000000000   0.0000000000
   0.5270709260   0.0000000000   0.0000000000
   0.5265674629   0.0000000000   0.0000000000
   0.5260625302   0.0000000000   0.0000000000
   0.5255561175   0.0000000000   0.0000000000
   0.5250482150   0.0000000000   0.0000000000
   0.5245388123   0.0000000000   0.0000000000
   0.5240278988   0.0000000000   0.0000000000
   0.5235154643   0.0000000000   0.0000000000
   0.5230014982   0.0000000000   0.0000000000
   0.5224859892   0.0000000000   0.0000000000
   0.5219689273   0.0000000000   0.0000000000
   0.5214503007   0.0000000000   0.0000000000
   0.5209300987   0.0000000000   0.0000000000
   0.5204083099   0.0000000000   0.0000000000
   0.5198849230   0.0000000000   0.0000000000
   0.5193599268   0.0000000000   0.0000000000
   0.5188333092   0.0000000000   0.0000000000
   0.5183050585   0.0000000000   0.0000000000
   0.5177751634   0.0000000000   0.0000000000
   0.5172436111   0.0000000000   0.0000000000
   0.5167103899   0.0000000000   0.0000000000
   0.5161754874   0.0000000000   0.0000000000
   0.5156388909   0.0000000000   0.0000000000
   0.5151005883   0.0000000000   0.0000000000
   0.5145605666   0.0000000000   0.0000000000
   0.5140188128   0.0000000000   0.0000000000
   0.5134753138   0.0000000000   0.0000000000
   0.5129300568   0.0000000000   0.0000000000
   0.5123830280   0.0000000000   0.0000000000
   0.5118342144   0.0000000000   0.0000000000
   0.5112836016   0.0000000000   0.0000000000
   0.5107311765   0.0000000000   0.0000000000
   0.5101769245   0.0000000000   0.0000000000
   0.5096208317   0.0000000000   0.0000000000
   0.5090628836   0.0000000000   0.0000000000
   0.5085030659   0.0000000000   0.0000000000
   0.5079413637   0.0000000000   0.0000000000
   0.5073777621   0.0000000000   0.0000000000
   0.5068122461   0.0000000000   0.0000000000
   0.5062448003   0.0000000000   0.0000000000
   0.5056754093   0.0000000000   0.0000000000
   0.5051040574   0.0000000000   0.0000000000
   0.5045307290   0.0000000000   0.0000000000
   0.5039554077   0.0000000000   0.0000000000
   0.5033780772   0.0000000000   0.0000000000
   0.5027987213   0.0000000000   0.0000000000
   0.5022173231   0.0000000000   0.0000000000
   0.5016338657   0.0000000000   0.0000000000
   0.5010483321   0.0000000000   0.0000000000
   0.5004607048   0.0000000000   0.0000000000
   0.4998709663   0.0000000000   0.0000000000
   0.4992790987   0.0000000000   0.0000000000
   0.4986850839   0.0000000000   0.0000000000
   0.4980889036   0.0000000000   0.0000000000
   0.4974905395   0.0000000000   0.0000000000
   0.4968899726   0.0000000000   0.0000000000
   0.4962871837   0.0000000000   0.0000000000
   0.4956821538   0.0000000000   0.0000000000
   0.4950748630   0.0000000000   0.0000000000
   0.4944652917   0.0000000000   0.0000000000
   0.4938534196   0.0000000000   0.0000000000
   0.4932392266   0.0000000000   0.0000000000
   0.4926226915   0.0000000000   0.0000000000
   0.4920037935   0.0000000000   0.0000000000
   0.4913825116   0.0000000000   0.0000000000
   0.4907588238   0.0000000000   0.0000000000
   0.4901327086   0.0000000000   0.0000000000
   0.4895041434   0.0000000000   0.0000000000
   0.4888731060   0.0000000000   0.0000000000
   0.4882395733   0.0000000000   0.0000000000
   0.4876035220   0.0000000000   0.0000000000
   0.4869649290   0.0000000000   0.0000000000
   0.4863237700   0.0000000000   0.0000000000
   0.4856800211   0.0000000000   0.0000000000
   0.4850336573   0.0000000000   0.0000000000
   0.4843846539   0.0000000000   0.0000000000
   0.4837329856   0.0000000000   0.0000000000
   0.4830786265   0.0000000000   0.0000000000
   0.4824215502   0.0000000000   0.0000000000
   0.4817617310   0.0000000000   0.0000000000
   0.4810991410   0.0000000000   0.0000000000
   0.4804337535   0.0000000000   0.0000000000
   0.4797655404   0.0000000000   0.0000000000
   0.4790944738   0.0000000000   0.0000000000
   0.4784205245   0.0000000000   0.0000000000
   0.4777436637   0.0000000000   0.0000000000
   0.4770638620   0.0000000000   0.0000000000
   0.4763810890   0.0000000000   0.0000000000
   0.4756953143   0.0000000000   0.0000000000
   0.4750065067   0.0000000000   0.0000000000
   0.4743146349   0.0000000000   0.0000000000
   0.4736196665   0.0000000000   0.0000000000
   0.4729215693   0.0000000000   0.0000000000
   0.4722203096   0.0000000000   0.0000000000
   0.4715158542   0.0000000000   0.0000000000
   0.4708081686   0.0000000000   0.0000000000
   0.4700972181   0.0000000000   0.0000000000
   0.4693829670   0.0000000000   0.0000000000
   0.4686653792   0.0000000000   0.0000000000
   0.4679444181   0.0000000000   0.0000000000
   0.4672200466   0.0000000000   0.0000000000
   0.4664922265   0.0000000000   0.0000000000
   0.4657609192   0.0000000000   0.0000000000
   0.4650260851   0.0000000000   0.0000000000
   0.4642876848   0.0000000000   0.0000000000
   0.4635456770   0.0000000000   0.0000000000
   0.4628000202   0.0000000000   0.0000000000
   0.4620506724   0.0000000000   0.0000000000
   0.4612975903   0.0000000000   0.0000000000
   0.4605407303   0.0000000000   0.0000000000
   0.4597800477   0.0000000000   0.0000000000
   0.4590154972   0.0000000000   0.0000000000
   0.4582470321   0.0000000000   0.0000000000
   0.4574746054   0.0000000000   0.0000000000
   0.4566981690   0.0000000000   0.0000000000
   0.4559176736   0.0000000000   0.0000000000
   0.4551330697   0.0000000000   0.0000000000
   0.4543443059   0.0000000000   0.0000000000
   0.4535513305   0.0000000000   0.0000000000
   0.4527540903   0.0000000000   0.0000000000
   0.4519525315   0.0000000000   0.0000000000
   0.4511465987   0.0000000000   0.0000000000
   0.4503362358   0.0000000000   0.0000000000
   0.4495213853   0.0000000000   0.0000000000
   0.4487019887   0.0000000000   0.0000000000
   0.4478779862   0.0000000000   0.0000000000
   0.4470493168   0.0000000000   0.0000000000
   0.4462159180   0.0000000000   0.0000000000
   0.4453777263   0.0000000000   0.0000000000
   0.4445346767   0.0000000000   0.0000000000
   0.4436867028   0.0000000000   0.0000000000
   0.4428337368   0.0000000000   0.0000000000
   0.4419757091   0.0000000000   0.0000000000
   0.4411125494   0.0000000000   0.0000000000
   0.4402441848   0.0000000000   0.0000000000


==> anc/s83s_18/s83s_18-par5.dat <==
   311.00099999999998     
   2.5000000000000000              501
   0.9769097762   0.0000000000   0.0000000000
   0.9765209802   0.0000000000   0.0000000000
   0.9761317169   0.0000000000   0.0000000000
   0.9757419854   0.0000000000   0.0000000000
   0.9753517838   0.0000000000   0.0000000000
   0.9749611115   0.0000000000   0.0000000000
   0.9745699667   0.0000000000   0.0000000000
   0.9741783484   0.0000000000   0.0000000000
   0.9737862550   0.0000000000   0.0000000000
   0.9733936851   0.0000000000   0.0000000000
   0.9730006378   0.0000000000   0.0000000000
   0.9726071112   0.0000000000   0.0000000000
   0.9722131043   0.0000000000   0.0000000000
   0.9718186157   0.0000000000   0.0000000000
   0.9714236437   0.0000000000   0.0000000000
   0.9710281872   0.0000000000   0.0000000000
   0.9706322449   0.0000000000   0.0000000000
   0.9702358150   0.0000000000   0.0000000000
   0.9698388963   0.0000000000   0.0000000000
   0.9694414877   0.0000000000   0.0000000000
   0.9690435874   0.0000000000   0.0000000000
   0.9686451938   0.0000000000   0.0000000000
   0.9682463058   0.0000000000   0.0000000000
   0.9678469225   0.0000000000   0.0000000000
   0.9674470415   0.0000000000   0.0000000000
   0.9670466616   0.0000000000   0.0000000000
   0.9666457816   0.0000000000   0.0000000000
   0.9662444001   0.0000000000   0.0000000000
   0.9658425151   0.0000000000   0.0000000000
   0.9654401260   0.0000000000   0.0000000000
   0.9650372305   0.0000000000   0.0000000000
   0.9646338274   0.0000000000   0.0000000000
   0.9642299154   0.0000000000   0.0000000000
   0.9638254925   0.0000000000   0.0000000000
   0.9634205576   0.0000000000   0.0000000000
   0.9630151092   0.0000000000   0.0000000000
   0.9626091456   0.0000000000   0.0000000000
   0.9622026651   0.0000000000   0.0000000000
   0.9617956667   0.0000000000   0.0000000000
   0.9613881486   0.0000000000   0.0000000000
   0.9609801092   0.0000000000   0.0000000000
   0.9605715468   0.0000000000   0.0000000000
   0.9601624598   0.0000000000   0.0000000000
   0.9597528472   0.0000000000   0.0000000000
   0.9593427070   0.0000000000   0.0000000000
   0.9589320373   0.0000000000   0.0000000000
   0.9585208367   0.0000000000   0.0000000000
   0.9581091042   0.0000000000   0.0000000000
   0.9576968374   0.0000000000   0.0000000000
   0.9572840353   0.0000000000   0.0000000000
   0.9568706956   0.0000000000   0.0000000000
   0.9564568176   0.0000000000   0.0000000000
   0.9560423984   0.0000000000   0.0000000000
   0.9556274374   0.0000000000   0.0000000000
   0.9552119326   0.0000000000   0.0000000000
   0.9547958820   0.0000000000   0.0000000000
   0.9543792846   0.0000000000   0.0000000000
   0.9539621382   0.0000000000   0.0000000000
   0.9535444414   0.0000000000   0.0000000000
   0.9531261920   0.0000000000   0.0000000000
   0.9527073889   0.0000000000   0.0000000000
   0.9522880303   0.0000000000   0.0000000000
   0.9518681144   0.0000000000   0.0000000000
   0.9514476388   0.0000000000   0.0000000000
   0.9510266029   0.0000000000   0.0000000000
   0.9506050043   0.0000000000   0.0000000000
   0.9501828413   0.0000000000   0.0000000000
   0.9497601121   0.0000000000   0.0000000000
   0.9493368148   0.0000000000   0.0000000000
   0.9489129480   0.0000000000   0.0000000000
   0.9484885099   0.0000000000   0.0000000000
   0.9480634984   0.0000000000   0.0000000000
   0.9476379117   0.0000000000   0.0000000000
   0.9472117480   0.0000000000   0.0000000000
   0.9467850055   0.0000000000   0.0000000000
   0.9463576826   0.0000000000   0.0000000000
   0.9459297772   0.0000000000   0.0000000000
   0.9455012878   0.0000000000   0.0000000000
   0.9450722118   0.0000000000   0.0000000000
   0.9446425482   0.0000000000   0.0000000000
   0.9442122944   0.0000000000   0.0000000000
   0.9437814488   0.0000000000   0.0000000000
   0.9433500095   0.0000000000   0.0000000000
   0.9429179745   0.0000000000   0.0000000000
   0.9424853419   0.0000000000   0.0000000000
   0.9420521103   0.0000000000   0.0000000000
   0.9416182767   0.0000000000   0.0000000000
   0.9411838399   0.0000000000   0.0000000000
   0.9407487982   0.0000000000   0.0000000000
   0.9403131484   0.0000000000   0.0000000000
   0.9398768901   0.0000000000   0.0000000000
   0.9394400199   0.0000000000   0.0000000000
   0.9390025367   0.0000000000   0.0000000000
   0.9385644378   0.0000000000   0.0000000000
   0.9381257220   0.0000000000   0.0000000000
   0.9376863869   0.0000000000   0.0000000000
   0.9372464301   0.0000000000   0.0000000000
   0.9368058499   0.0000000000   0.0000000000
   0.9363646444   0.0000000000   0.0000000000
   0.9359228106   0.0000000000   0.0000000000
   0.9354803478   0.0000000000   0.0000000000
   0.9350372528   0.0000000000   0.0000000000
   0.9345935243   0.0000000000   0.0000000000
   0.9341491594   0.0000000000   0.0000000000
   0.9337041565   0.0000000000   0.0000000000
   0.9332585134   0.0000000000   0.0000000000
   0.9328122275   0.0000000000   0.0000000000
   0.9323652970   0.0000000000   0.0000000000
   0.9319177201   0.0000000000   0.0000000000
   0.9314694937   0.0000000000   0.0000000000
   0.9310206165   0.0000000000   0.0000000000
   0.9305710857   0.0000000000   0.0000000000
   0.9301208993   0.0000000000   0.0000000000
   0.9296700551   0.0000000000   0.0000000000
   0.9292185505   0.0000000000   0.0000000000
   0.9287663837   0.0000000000   0.0000000000
   0.9283135524   0.0000000000   0.0000000000
   0.9278600540   0.0000000000   0.0000000000
   0.9274058863   0.0000000000   0.0000000000
   0.9269510471   0.0000000000   0.0000000000
   0.9264955341   0.0000000000   0.0000000000
   0.9260393446   0.0000000000   0.0000000000
   0.9255824768   0.0000000000   0.0000000000
   0.9251249283   0.0000000000   0.0000000000
   0.9246666961   0.0000000000   0.0000000000
   0.9242077785   0.0000000000   0.0000000000
   0.9237481724   0.0000000000   0.0000000000
   0.9232878762   0.0000000000   0.0000000000
   0.9228268870   0.0000000000   0.0000000000
   0.9223652025   0.0000000000   0.0000000000
   0.9219028201   0.0000000000   0.0000000000
   0.9214397373   0.0000000000   0.0000000000
   0.9209759518   0.0000000000   0.0000000000
   0.9205114611   0.0000000000   0.0000000000
   0.9200462627   0.0000000000   0.0000000000
   0.9195803540   0.0000000000   0.0000000000
   0.9191137322   0.0000000000   0.0000000000
   0.9186463954   0.0000000000   0.0000000000
   0.9181783404   0.0000000000   0.0000000000
   0.9177095648   0.0000000000   0.0000000000
   0.9172400661   0.0000000000   0.0000000000
   0.9167698421   0.0000000000   0.0000000000
   0.9162988891   0.0000000000   0.0000000000
   0.9158272054   0.0000000000   0.0000000000
   0.9153547882   0.0000000000   0.0000000000
   0.9148816346   0.0000000000   0.0000000000
   0.9144077419   0.0000000000   0.0000000000
   0.9139331078   0.0000000000   0.0000000000
   0.9134577288   0.0000000000   0.0000000000
   0.9129816028   0.0000000000   0.0000000000
   0.9125047269   0.0000000000   0.0000000000
   0.9120270987   0.0000000000   0.0000000000
   0.9115487146   0.0000000000   0.0000000000
   0.9110695725   0.0000000000   0.0000000000
   0.9105896693   0.0000000000   0.0000000000
   0.9101090019   0.0000000000   0.0000000000
   0.9096275683   0.0000000000   0.0000000000
   0.9091453650   0.0000000000   0.0000000000
   0.9086623891   0.0000000000   0.0000000000
   0.9081786378   0.0000000000   0.0000000000
   0.9076941081   0.0000000000   0.0000000000
   0.9072087975   0.0000000000   0.0000000000
   0.9067227026   0.0000000000   0.0000000000
   0.9062358209   0.0000000000   0.0000000000
   0.9057481488   0.0000000000   0.0000000000
   0.9052596833   0.0000000000   0.0000000000
   0.9047704222   0.0000000000   0.0000000000
   0.9042803617   0.0000000000   0.0000000000
   0.9037894990   0.0000000000   0.0000000000
   0.9032978310   0.0000000000   0.0000000000
   0.9028053548   0.0000000000   0.0000000000
   0.9023120671   0.0000000000   0.0000000000
   0.9018179648   0.0000000000   0.0000000000
   0.9013230448   0.0000000000   0.0000000000
   0.9008273034   0.0000000000   0.0000000000
   0.9003307383   0.0000000000   0.0000000000
   0.8998333459   0.0000000000   0.0000000000
   0.8993351232   0.0000000000   0.0000000000
   0.8988360660   0.0000000000   0.0000000000
   0.8983361726   0.0000000000   0.0000000000
   0.8978354382   0.0000000000   0.0000000000
   0.8973338603   0.0000000000   0.0000000000
   0.8968314355   0.0000000000   0.0000000000
   0.8963281607   0.0000000000   0.0000000000
   0.8958240317   0.0000000000   0.0000000000
   0.8953190460   0.0000000000   0.0000000000
   0.8948131999   0.0000000000   0.0000000000
   0.8943064894   0.0000000000   0.0000000000
   0.8937989118   0.0000000000   0.0000000000
   0.8932904633   0.0000000000   0.0000000000
   0.8927811407   0.0000000000   0.0000000000
   0.8922709402   0.0000000000   0.0000000000
   0.8917598583   0.0000000000   0.0000000000
   0.8912478914   0.0000000000   0.0000000000
   0.8907350358   0.0000000000   0.0000000000
   0.8902212881   0.0000000000   0.0000000000
   0.8897066446   0.0000000000   0.0000000000
   0.8891911017   0.0000000000   0.0000000000
   0.8886746558   0.0000000000   0.0000000000
   0.8881573029   0.0000000000   0.0000000000
   0.8876390397   0.0000000000   0.0000000000
   0.8871198621   0.0000000000   0.0000000000
   0.8865997662   0.0000000000   0.0000000000
   0.8860787486   0.0000000000   0.0000000000
   0.8855568053   0.0000000000   0.0000000000
   0.8850339325   0.0000000000   0.0000000000
   0.8845101263   0.0000000000   0.0000000000
   0.8839853828   0.0000000000   0.0000000000
   0.8834596979   0.0000000000   0.0000000000
   0.8829330679   0.0000000000   0.0000000000
   0.8824054887   0.0000000000   0.0000000000
   0.8818769564   0.0000000000   0.0000000000
   0.8813474669   0.0000000000   0.0000000000
   0.8808170160   0.0000000000   0.0000000000
   0.8802856000   0.0000000000   0.0000000000
   0.8797532143   0.0000000000   0.0000000000
   0.8792198550   0.0000000000   0.0000000000
   0.8786855178   0.0000000000   0.0000000000
   0.8781501990   0.0000000000   0.0000000000
   0.8776138937   0.0000000000   0.0000000000
   0.8770765983   0.0000000000   0.0000000000
   0.8765383079   0.0000000000   0.0000000000
   0.8759990185   0.0000000000   0.0000000000
   0.8754587256   0.0000000000   0.0000000000
   0.8749174254   0.0000000000   0.0000000000
   0.8743751126   0.0000000000   0.0000000000
   0.8738317834   0.0000000000   0.0000000000
   0.8732874333   0.0000000000   0.0000000000
   0.8727420577   0.0000000000   0.0000000000
   0.8721956517   0.0000000000   0.0000000000
   0.8716482114   0.0000000000   0.0000000000
   0.8710997318   0.0000000000   0.0000000000
   0.8705502086   0.0000000000   0.0000000000
   0.8699996366   0.0000000000   0.0000000000
   0.8694480117   0.0000000000   0.0000000000
   0.8688953289   0.0000000000   0.0000000000
   0.8683415832   0.0000000000   0.0000000000
   0.8677867707   0.0000000000   0.0000000000
   0.8672308855   0.0000000000   0.0000000000
   0.8666739236   0.0000000000   0.0000000000
   0.8661158796   0.0000000000   0.0000000000
   0.8655567487   0.0000000000   0.0000000000
   0.8649965262   0.0000000000   0.0000000000
   0.8644352066   0.0000000000   0.0000000000
   0.8638727855   0.0000000000   0.0000000000
   0.8633092572   0.0000000000   0.0000000000
   0.8627446171   0.0000000000   0.0000000000
   0.8621788596   0.0000000000   0.0000000000
   0.8616119801   0.0000000000   0.0000000000
   0.8610439729   0.0000000000   0.0000000000
   0.8604748332   0.0000000000   0.0000000000
   0.8599045550   0.0000000000   0.0000000000
   0.8593331339   0.0000000000   0.0000000000
   0.8587605639   0.0000000000   0.0000000000
   0.8581868394   0.0000000000   0.0000000000
   0.8576119556   0.0000000000   0.0000000000
   0.8570359068   0.0000000000   0.0000000000
   0.8564586871   0.0000000000   0.0000000000
   0.8558802914   0.0000000000   0.0000000000
   0.8553007140   0.0000000000   0.0000000000
   0.8547199490   0.0000000000   0.0000000000
   0.8541379910   0.0000000000   0.0000000000
   0.8535548340   0.0000000000   0.0000000000
   0.8529704722   0.0000000000   0.0000000000
   0.8523849001   0.0000000000   0.0000000000
   0.8517981114   0.0000000000   0.0000000000
   0.8512101006   0.0000000000   0.0000000000
   0.8506208616   0.0000000000   0.0000000000
   0.8500303881   0.0000000000   0.0000000000
   0.8494386744   0.0000000000   0.0000000000
   0.8488457142   0.0000000000   0.0000000000
   0.8482515018   0.0000000000   0.0000000000
   0.8476560306   0.0000000000   0.0000000000
   0.8470592939   0.0000000000   0.0000000000
   0.8464612865   0.0000000000   0.0000000000
   0.8458620011   0.0000000000   0.0000000000
   0.8452614318   0.0000000000   0.0000000000
   0.8446595719   0.0000000000   0.0000000000
   0.8440564152   0.0000000000   0.0000000000
   0.8434519549   0.0000000000   0.0000000000
   0.8428461846   0.0000000000   0.0000000000
   0.8422390976   0.0000000000   0.0000000000
   0.8416306867   0.0000000000   0.0000000000
   0.8410209461   0.0000000000   0.0000000000
   0.8404098683   0.0000000000   0.0000000000
   0.8397974466   0.0000000000   0.0000000000
   0.8391836741   0.0000000000   0.0000000000
   0.8385685437   0.0000000000   0.0000000000
   0.8379520487   0.0000000000   0.0000000000
   0.8373341816   0.0000000000   0.0000000000
   0.8367149355   0.0000000000   0.0000000000
   0.8360943033   0.0000000000   0.0000000000
   0.8354722773   0.0000000000   0.0000000000
   0.8348488506   0.0000000000   0.0000000000
   0.8342240157   0.0000000000   0.0000000000
   0.8335977646   0.0000000000   0.0000000000
   0.8329700907   0.0000000000   0.0000000000
   0.8323409860   0.0000000000   0.0000000000
   0.8317104428   0.0000000000   0.0000000000
   0.8310784536   0.0000000000   0.0000000000
   0.8304450103   0.0000000000   0.0000000000
   0.8298101052   0.0000000000   0.0000000000
   0.8291737308   0.0000000000   0.0000000000
   0.8285358783   0.0000000000   0.0000000000
   0.8278965404   0.0000000000   0.0000000000
   0.8272557088   0.0000000000   0.0000000000
   0.8266133755   0.0000000000   0.0000000000
   0.8259695314   0.0000000000   0.0000000000
   0.8253241693   0.0000000000   0.0000000000
   0.8246772801   0.0000000000   0.0000000000
   0.8240288558   0.0000000000   0.0000000000
   0.8233788874   0.0000000000   0.0000000000
   0.8227273666   0.0000000000   0.0000000000
   0.8220742848   0.0000000000   0.0000000000
   0.8214196326   0.0000000000   0.0000000000
   0.8207634022   0.0000000000   0.0000000000
   0.8201055836   0.0000000000   0.0000000000
   0.8194461685   0.0000000000   0.0000000000
   0.8187851476   0.0000000000   0.0000000000
   0.8181225117   0.0000000000   0.0000000000
   0.8174582516   0.0000000000   0.0000000000
   0.8167923581   0.0000000000   0.0000000000
   0.8161248218   0.0000000000   0.0000000000
   0.8154556327   0.0000000000   0.0000000000
   0.8147847818   0.0000000000   0.0000000000
   0.8141122594   0.0000000000   0.0000000000
   0.8134380554   0.0000000000   0.0000000000
   0.8127621602   0.0000000000   0.0000000000
   0.8120845636   0.0000000000   0.0000000000
   0.8114052560   0.0000000000   0.0000000000
   0.8107242267   0.0000000000   0.0000000000
   0.8100414660   0.0000000000   0.0000000000
   0.8093569633   0.0000000000   0.0000000000
   0.8086707085   0.0000000000   0.0000000000
   0.8079826905   0.0000000000   0.0000000000
   0.8072928994   0.0000000000   0.0000000000
   0.8066013240   0.0000000000   0.0000000000
   0.8059079533   0.0000000000   0.0000000000
   0.8052127772   0.0000000000   0.0000000000
   0.8045157837   0.0000000000   0.0000000000
   0.8038169628   0.0000000000   0.0000000000
   0.8031163018   0.0000000000   0.0000000000
   0.8024137907   0.0000000000   0.0000000000
   0.8017094176   0.0000000000   0.0000000000
   0.8010031705   0.0000000000   0.0000000000
   0.8002950381   0.0000000000   0.0000000000
   0.7995850088   0.0000000000   0.0000000000
   0.7988730704   0.0000000000   0.0000000000
   0.7981592109   0.0000000000   0.0000000000
   0.7974434181   0.0000000000   0.0000000000
   0.7967256798   0.0000000000   0.0000000000
   0.7960059839   0.0000000000   0.0000000000
   0.7952843173   0.0000000000   0.0000000000
   0.7945606681   0.0000000000   0.0000000000
   0.7938350227   0.0000000000   0.0000000000
   0.7931073686   0.0000000000   0.0000000000
   0.7923776927   0.0000000000   0.0000000000
   0.7916459819   0.0000000000   0.0000000000
   0.7909122231   0.0000000000   0.0000000000
   0.7901764025   0.0000000000   0.0000000000
   0.7894385066   0.0000000000   0.0000000000
   0.7886985221   0.0000000000   0.0000000000
   0.7879564344   0.0000000000   0.0000000000
   0.7872122299   0.0000000000   0.0000000000
   0.7864658945   0.0000000000   0.0000000000
   0.7857174139   0.0000000000   0.0000000000
   0.7849667733   0.0000000000   0.0000000000
   0.7842139589   0.0000000000   0.0000000000
   0.7834589549   0.0000000000   0.0000000000
   0.7827017470   0.0000000000   0.0000000000
   0.7819423201   0.0000000000   0.0000000000
   0.7811806586   0.0000000000   0.0000000000
   0.7804167472   0.0000000000   0.0000000000
   0.7796505707   0.0000000000   0.0000000000
   0.7788821130   0.0000000000   0.0000000000
   0.7781113582   0.0000000000   0.0000000000
   0.7773382904   0.0000000000   0.0000000000
   0.7765628930   0.0000000000   0.0000000000
   0.7757851501   0.0000000000   0.0000000000
   0.7750050443   0.0000000000   0.0000000000
   0.7742225592   0.0000000000   0.0000000000
   0.7734376781   0.0000000000   0.0000000000
   0.7726503830   0.0000000000   0.0000000000
   0.7718606572   0.0000000000   0.0000000000
   0.7710684826   0.0000000000   0.0000000000
   0.7702738418   0.0000000000   0.0000000000
   0.7694767164   0.0000000000   0.0000000000
   0.7686770885   0.0000000000   0.0000000000
   0.7678749397   0.0000000000   0.0000000000
   0.7670702510   0.0000000000   0.0000000000
   0.7662630039   0.0000000000   0.0000000000
   0.7654531794   0.0000000000   0.0000000000
   0.7646407577   0.0000000000   0.0000000000
   0.7638257196   0.0000000000   0.0000000000
   0.7630080452   0.0000000000   0.0000000000
   0.7621877148   0.0000000000   0.0000000000
   0.7613647076   0.0000000000   0.0000000000
   0.7605390038   0.0000000000   0.0000000000
   0.7597105821   0.0000000000   0.0000000000
   0.7588794219   0.0000000000   0.0000000000
   0.7580455019   0.0000000000   0.0000000000
   0.7572088005   0.0000000000   0.0000000000
   0.7563692956   0.0000000000   0.0000000000
   0.7555269658   0.0000000000   0.0000000000
   0.7546817886   0.0000000000   0.0000000000
   0.7538337412   0.0000000000   0.0000000000
   0.7529828008   0.0000000000   0.0000000000
   0.7521289446   0.0000000000   0.0000000000
   0.7512721487   0.0000000000   0.0000000000
   0.7504123893   0.0000000000   0.0000000000
   0.7495496430   0.0000000000   0.0000000000
   0.7486838847   0.0000000000   0.0000000000
   0.7478150903   0.0000000000   0.0000000000
   0.7469432341   0.0000000000   0.0000000000
   0.7460682916   0.0000000000   0.0000000000
   0.7451902371   0.0000000000   0.0000000000
   0.7443090438   0.0000000000   0.0000000000
   0.7434246861   0.0000000000   0.0000000000
   0.7425371372   0.0000000000   0.0000000000
   0.7416463699   0.0000000000   0.0000000000
   0.7407523569   0.0000000000   0.0000000000
   0.7398550706   0.0000000000   0.0000000000
   0.7389544826   0.0000000000   0.0000000000
   0.7380505647   0.0000000000   0.0000000000
   0.7371432876   0.0000000000   0.0000000000
   0.7362326225   0.0000000000   0.0000000000
   0.7353185391   0.0000000000   0.0000000000
   0.7344010078   0.0000000000   0.0000000000
   0.7334799977   0.0000000000   0.0000000000
   0.7325554781   0.0000000000   0.0000000000
   0.7316274177   0.0000000000   0.0000000000
   0.7306957843   0.0000000000   0.0000000000
   0.7297605457   0.0000000000   0.0000000000
   0.7288216694   0.0000000000   0.0000000000
   0.7278791218   0.0000000000   0.0000000000
   0.7269328695   0.0000000000   0.0000000000
   0.7259828784   0.0000000000   0.0000000000
   0.7250291135   0.0000000000   0.0000000000
   0.7240715396   0.0000000000   0.0000000000
   0.7231101211   0.0000000000   0.0000000000
   0.7221448218   0.0000000000   0.0000000000
   0.7211756050   0.0000000000   0.0000000000
   0.7202024331   0.0000000000   0.0000000000
   0.7192252683   0.0000000000   0.0000000000
   0.7182440721   0.0000000000   0.0000000000
   0.7172588058   0.0000000000   0.0000000000
   0.7162694292   0.0000000000   0.0000000000
   0.7152759024   0.0000000000   0.0000000000
   0.7142781841   0.0000000000   0.0000000000
   0.7132762333   0.0000000000   0.0000000000
   0.7122700073   0.0000000000   0.0000000000
   0.7112594636   0.0000000000   0.0000000000
   0.7102445587   0.0000000000   0.0000000000
   0.7092252480   0.0000000000   0.0000000000
   0.7082014870   0.0000000000   0.0000000000
   0.7071732297   0.0000000000   0.0000000000
   0.7061404302   0.0000000000   0.0000000000
   0.7051030405   0.0000000000   0.0000000000
   0.7040610137   0.0000000000   0.0000000000
   0.7030143001   0.0000000000   0.0000000000
   0.7019628509   0.0000000000   0.0000000000
   0.7009066155   0.0000000000   0.0000000000
   0.6998455428   0.0000000000   0.0000000000
   0.6987795805   0.0000000000   0.0000000000
   0.6977086758   0.0000000000   0.0000000000
   0.6966327747   0.0000000000   0.0000000000
   0.6955518224   0.0000000000   0.0000000000
   0.6944657635   0.0000000000   0.0000000000
   0.6933745410   0.0000000000   0.0000000000
   0.6922780972   0.0000000000   0.0000000000
   0.6911763733   0.0000000000   0.0000000000
   0.6900693100   0.0000000000   0.0000000000
   0.6889568456   0.0000000000   0.0000000000
   0.6878389188   0.0000000000   0.0000000000
   0.6867154666   0.0000000000   0.0000000000
   0.6855864241   0.0000000000   0.0000000000
   0.6844517266   0.0000000000   0.0000000000
   0.6833113070   0.0000000000   0.0000000000
   0.6821650978   0.0000000000   0.0000000000
   0.6810130297   0.0000000000   0.0000000000
   0.6798550325   0.0000000000   0.0000000000
   0.6786910339   0.0000000000   0.0000000000
   0.6775209611   0.0000000000   0.0000000000
   0.6763447394   0.0000000000   0.0000000000
   0.6751622929   0.0000000000   0.0000000000
   0.6739735442   0.0000000000   0.0000000000
   0.6727784141   0.0000000000   0.0000000000
   0.6715768220   0.0000000000   0.0000000000
   0.6703686856   0.0000000000   0.0000000000
   0.6691539209   0.0000000000   0.0000000000
   0.6679324429   0.0000000000   0.0000000000
   0.6667041638   0.0000000000   0.0000000000
   0.6654689946   0.0000000000   0.0000000000
   0.6642268442   0.0000000000   0.0000000000
   0.6629776200   0.0000000000   0.0000000000
   0.6617212268   0.0000000000   0.0000000000
   0.6604575681   0.0000000000   0.0000000000
   0.6591865449   0.0000000000   0.0000000000
   0.6579080560   0.0000000000   0.0000000000
   0.6566219982   0.0000000000   0.0000000000
   0.6553282659   0.0000000000   0.0000000000


==> anc/s83s_18/s83s_18-par6.dat <==
   1561.0010000000000     
   12.500000000000000              501
   1.4583986094   0.0000000000   0.0000000000
   1.4578165915   0.0000000000   0.0000000000
   1.4572338738   0.0000000000   0.0000000000
   1.4566504552   0.0000000000   0.0000000000
   1.4560663333   0.0000000000   0.0000000000
   1.4554815056   0.0000000000   0.0000000000
   1.4548959710   0.0000000000   0.0000000000
   1.4543097266   0.0000000000   0.0000000000
   1.4537227704   0.0000000000   0.0000000000
   1.4531351014   0.0000000000   0.0000000000
   1.4525467165   0.0000000000   0.0000000000
   1.4519576140   0.0000000000   0.0000000000
   1.4513677927   0.0000000000   0.0000000000
   1.4507772490   0.0000000000   0.0000000000
   1.4501859822   0.0000000000   0.0000000000
   1.4495939889   0.0000000000   0.0000000000
   1.4490012684   0.0000000000   0.0000000000
   1.4484078177   0.0000000000   0.0000000000
   1.4478136351   0.0000000000   0.0000000000
   1.4472187187   0.0000000000   0.0000000000
   1.4466230657   0.0000000000   0.0000000000
   1.4460266741   0.0000000000   0.0000000000
   1.4454295423   0.0000000000   0.0000000000
   1.4448316672   0.0000000000   0.0000000000
   1.4442330482   0.0000000000   0.0000000000
   1.4436336817   0.0000000000   0.0000000000
   1.4430335661   0.0000000000   0.0000000000
   1.4424326988   0.0000000000   0.0000000000
   1.4418310781   0.0000000000   0.0000000000
   1.4412287023   0.0000000000   0.0000000000
   1.4406255676   0.0000000000   0.0000000000
   1.4400216731   0.0000000000   0.0000000000
   1.4394170161   0.0000000000   0.0000000000
   1.4388115945   0.0000000000   0.0000000000
   1.4382054057   0.0000000000   0.0000000000
   1.4375984474   0.0000000000   0.0000000000
   1.4369907179   0.0000000000   0.0000000000
   1.4363822146   0.0000000000   0.0000000000
   1.4357729354   0.0000000000   0.0000000000
   1.4351628771   0.0000000000   0.0000000000
   1.4345520385   0.0000000000   0.0000000000
   1.4339404168   0.0000000000   0.0000000000
   1.4333280095   0.0000000000   0.0000000000
   1.4327148148   0.0000000000   0.0000000000
   1.4321008291   0.0000000000   0.0000000000
   1.4314860513   0.0000000000   0.0000000000
   1.4308704784   0.0000000000   0.0000000000
   1.4302541085   0.0000000000   0.0000000000
   1.4296369388   0.0000000000   0.0000000000
   1.4290189662   0.0000000000   0.0000000000
   1.4284001895   0.0000000000   0.0000000000
   1.4277806058   0.0000000000   0.0000000000
   1.4271602126   0.0000000000   0.0000000000
   1.4265390070   0.0000000000   0.0000000000
   1.4259169873   0.0000000000   0.0000000000
   1.4252941503   0.0000000000   0.0000000000
   1.4246704938   0.0000000000   0.0000000000
   1.4240460154   0.0000000000   0.0000000000
   1.4234207126   0.0000000000   0.0000000000
   1.4227945825   0.0000000000   0.0000000000
   1.4221676227   0.0000000000   0.0000000000
   1.4215398308   0.0000000000   0.0000000000
   1.4209112038   0.0000000000   0.0000000000
   1.4202817394   0.0000000000   0.0000000000
   1.4196514358   0.0000000000   0.0000000000
   1.4190202888   0.0000000000   0.0000000000
   1.4183882966   0.0000000000   0.0000000000
   1.4177554562   0.0000000000   0.0000000000
   1.4171217658   0.0000000000   0.0000000000
   1.4164872219   0.0000000000   0.0000000000
   1.4158518221   0.0000000000   0.0000000000
   1.4152155634   0.0000000000   0.0000000000
   1.4145784434   0.0000000000   0.0000000000
   1.4139404597   0.0000000000   0.0000000000
   1.4133016088   0.0000000000   0.0000000000
   1.4126618882   0.0000000000   0.0000000000
   1.4120212956   0.0000000000   0.0000000000
   1.4113798281   0.0000000000   0.0000000000
   1.4107374819   0.0000000000   0.0000000000
   1.4100942560   0.0000000000   0.0000000000
   1.4094501456   0.0000000000   0.0000000000
   1.4088051494   0.0000000000   0.0000000000
   1.4081592639   0.0000000000   0.0000000000
   1.4075124856   0.0000000000   0.0000000000
   1.4068648132   0.0000000000   0.0000000000
   1.4062162425   0.0000000000   0.0000000000
   1.4055667712   0.0000000000   0.0000000000
   1.4049163958   0.0000000000   0.0000000000
   1.4042651143   0.0000000000   0.0000000000
   1.4036129226   0.0000000000   0.0000000000
   1.4029598185   0.0000000000   0.0000000000
   1.4023057993   0.0000000000   0.0000000000
   1.4016508611   0.0000000000   0.0000000000
   1.4009950014   0.0000000000   0.0000000000
   1.4003382166   0.0000000000   0.0000000000
   1.3996805044   0.0000000000   0.0000000000
   1.3990218618   0.0000000000   0.0000000000
   1.3983622851   0.0000000000   0.0000000000
   1.3977017721   0.0000000000   0.0000000000
   1.3970403185   0.0000000000   0.0000000000
   1.3963779219   0.0000000000   0.0000000000
   1.3957145788   0.0000000000   0.0000000000
   1.3950502863   0.0000000000   0.0000000000
   1.3943850412   0.0000000000   0.0000000000
   1.3937188401   0.0000000000   0.0000000000
   1.3930516805   0.0000000000   0.0000000000
   1.3923835584   0.0000000000   0.0000000000
   1.3917144706   0.0000000000   0.0000000000
   1.3910444143   0.0000000000   0.0000000000
   1.3903733858   0.0000000000   0.0000000000
   1.3897013815   0.0000000000   0.0000000000
   1.3890283992   0.0000000000   0.0000000000
   1.3883544346   0.0000000000   0.0000000000
   1.3876794847   0.0000000000   0.0000000000
   1.3870035460   0.0000000000   0.0000000000
   1.3863266154   0.0000000000   0.0000000000
   1.3856486889   0.0000000000   0.0000000000
   1.3849697640   0.0000000000   0.0000000000
   1.3842898365   0.0000000000   0.0000000000
   1.3836089029   0.0000000000   0.0000000000
   1.3829269602   0.0000000000   0.0000000000
   1.3822440048   0.0000000000   0.0000000000
   1.3815600326   0.0000000000   0.0000000000
   1.3808750411   0.0000000000   0.0000000000
   1.3801890256   0.0000000000   0.0000000000
   1.3795019837   0.0000000000   0.0000000000
   1.3788139107   0.0000000000   0.0000000000
   1.3781248035   0.0000000000   0.0000000000
   1.3774346592   0.0000000000   0.0000000000
   1.3767434724   0.0000000000   0.0000000000
   1.3760512408   0.0000000000   0.0000000000
   1.3753579607   0.0000000000   0.0000000000
   1.3746636274   0.0000000000   0.0000000000
   1.3739682384   0.0000000000   0.0000000000
   1.3732717892   0.0000000000   0.0000000000
   1.3725742753   0.0000000000   0.0000000000
   1.3718756946   0.0000000000   0.0000000000
   1.3711760422   0.0000000000   0.0000000000
   1.3704753145   0.0000000000   0.0000000000
   1.3697735073   0.0000000000   0.0000000000
   1.3690706172   0.0000000000   0.0000000000
   1.3683666404   0.0000000000   0.0000000000
   1.3676615723   0.0000000000   0.0000000000
   1.3669554093   0.0000000000   0.0000000000
   1.3662481477   0.0000000000   0.0000000000
   1.3655397829   0.0000000000   0.0000000000
   1.3648303117   0.0000000000   0.0000000000
   1.3641197290   0.0000000000   0.0000000000
   1.3634080317   0.0000000000   0.0000000000
   1.3626952156   0.0000000000   0.0000000000
   1.3619812759   0.0000000000   0.0000000000
   1.3612662085   0.0000000000   0.0000000000
   1.3605500098   0.0000000000   0.0000000000
   1.3598326757   0.0000000000   0.0000000000
   1.3591142019   0.0000000000   0.0000000000
   1.3583945837   0.0000000000   0.0000000000
   1.3576738169   0.0000000000   0.0000000000
   1.3569518974   0.0000000000   0.0000000000
   1.3562288215   0.0000000000   0.0000000000
   1.3555045833   0.0000000000   0.0000000000
   1.3547791805   0.0000000000   0.0000000000
   1.3540526070   0.0000000000   0.0000000000
   1.3533248588   0.0000000000   0.0000000000
   1.3525959321   0.0000000000   0.0000000000
   1.3518658217   0.0000000000   0.0000000000
   1.3511345234   0.0000000000   0.0000000000
   1.3504020329   0.0000000000   0.0000000000
   1.3496683451   0.0000000000   0.0000000000
   1.3489334562   0.0000000000   0.0000000000
   1.3481973608   0.0000000000   0.0000000000
   1.3474600550   0.0000000000   0.0000000000
   1.3467215332   0.0000000000   0.0000000000
   1.3459817918   0.0000000000   0.0000000000
   1.3452408250   0.0000000000   0.0000000000
   1.3444986292   0.0000000000   0.0000000000
   1.3437551983   0.0000000000   0.0000000000
   1.3430105289   0.0000000000   0.0000000000
   1.3422646155   0.0000000000   0.0000000000
   1.3415174534   0.0000000000   0.0000000000
   1.3407690372   0.0000000000   0.0000000000
   1.3400193622   0.0000000000   0.0000000000
   1.3392684235   0.0000000000   0.0000000000
   1.3385162165   0.0000000000   0.0000000000
   1.3377627363   0.0000000000   0.0000000000
   1.3370079770   0.0000000000   0.0000000000
   1.3362519338   0.0000000000   0.0000000000
   1.3354946019   0.0000000000   0.0000000000
   1.3347359761   0.0000000000   0.0000000000
   1.3339760514   0.0000000000   0.0000000000
   1.3332148220   0.0000000000   0.0000000000
   1.3324522831   0.0000000000   0.0000000000
   1.3316884293   0.0000000000   0.0000000000
   1.3309232553   0.0000000000   0.0000000000
   1.3301567563   0.0000000000   0.0000000000
   1.3293889256   0.0000000000   0.0000000000
   1.3286197593   0.0000000000   0.0000000000
   1.3278492506   0.0000000000   0.0000000000
   1.3270773955   0.0000000000   0.0000000000
   1.3263041874   0.0000000000   0.0000000000
   1.3255296209   0.0000000000   0.0000000000
   1.3247536906   0.0000000000   0.0000000000
   1.3239763912   0.0000000000   0.0000000000
   1.3231977161   0.0000000000   0.0000000000
   1.3224176606   0.0000000000   0.0000000000
   1.3216362186   0.0000000000   0.0000000000
   1.3208533838   0.0000000000   0.0000000000
   1.3200691517   0.0000000000   0.0000000000
   1.3192835148   0.0000000000   0.0000000000
   1.3184964689   0.0000000000   0.0000000000
   1.3177080067   0.0000000000   0.0000000000
   1.3169181230   0.0000000000   0.0000000000
   1.3161268117   0.0000000000   0.0000000000
   1.3153340670   0.0000000000   0.0000000000
   1.3145398822   0.0000000000   0.0000000000
   1.3137442513   0.0000000000   0.0000000000
   1.3129471680   0.0000000000   0.0000000000
   1.3121486273   0.0000000000   0.0000000000
   1.3113486215   0.0000000000   0.0000000000
   1.3105471452   0.0000000000   0.0000000000
   1.3097441914   0.0000000000   0.0000000000
   1.3089397540   0.0000000000   0.0000000000
   1.3081338271   0.0000000000   0.0000000000
   1.3073264041   0.0000000000   0.0000000000
   1.3065174778   0.0000000000   0.0000000000
   1.3057070418   0.0000000000   0.0000000000
   1.3048950901   0.0000000000   0.0000000000
   1.3040816160   0.0000000000   0.0000000000
   1.3032666125   0.0000000000   0.0000000000
   1.3024500724   0.0000000000   0.0000000000
   1.3016319903   0.0000000000   0.0000000000
   1.3008123579   0.0000000000   0.0000000000
   1.2999911692   0.0000000000   0.0000000000
   1.2991684171   0.0000000000   0.0000000000
   1.2983440944   0.0000000000   0.0000000000
   1.2975181945   0.0000000000   0.0000000000
   1.2966907104   0.0000000000   0.0000000000
   1.2958616342   0.0000000000   0.0000000000
   1.2950309595   0.0000000000   0.0000000000
   1.2941986789   0.0000000000   0.0000000000
   1.2933647849   0.0000000000   0.0000000000
   1.2925292709   0.0000000000   0.0000000000
   1.2916921284   0.0000000000   0.0000000000
   1.2908533504   0.0000000000   0.0000000000
   1.2900129302   0.0000000000   0.0000000000
   1.2891708591   0.0000000000   0.0000000000
   1.2883271303   0.0000000000   0.0000000000
   1.2874817362   0.0000000000   0.0000000000
   1.2866346689   0.0000000000   0.0000000000
   1.2857859202   0.0000000000   0.0000000000
   1.2849354830   0.0000000000   0.0000000000
   1.2840833487   0.0000000000   0.0000000000
   1.2832295098   0.0000000000   0.0000000000
   1.2823739584   0.0000000000   0.0000000000
   1.2815166869   0.0000000000   0.0000000000
   1.2806576862   0.0000000000   0.0000000000
   1.2797969486   0.0000000000   0.0000000000
   1.2789344659   0.0000000000   0.0000000000
   1.2780702301   0.0000000000   0.0000000000
   1.2772042324   0.0000000000   0.0000000000
   1.2763364651   0.0000000000   0.0000000000
   1.2754669186   0.0000000000   0.0000000000
   1.2745955851   0.0000000000   0.0000000000
   1.2737224557   0.0000000000   0.0000000000
   1.2728475221   0.0000000000   0.0000000000
   1.2719707753   0.0000000000   0.0000000000
   1.2710922070   0.0000000000   0.0000000000
   1.2702118077   0.0000000000   0.0000000000
   1.2693295684   0.0000000000   0.0000000000
   1.2684454807   0.0000000000   0.0000000000
   1.2675595357   0.0000000000   0.0000000000
   1.2666717233   0.0000000000   0.0000000000
   1.2657820346   0.0000000000   0.0000000000
   1.2648904612   0.0000000000   0.0000000000
   1.2639969923   0.0000000000   0.0000000000
   1.2631016197   0.0000000000   0.0000000000
   1.2622043332   0.0000000000   0.0000000000
   1.2613051238   0.0000000000   0.0000000000
   1.2604039814   0.0000000000   0.0000000000
   1.2595008965   0.0000000000   0.0000000000
   1.2585958590   0.0000000000   0.0000000000
   1.2576888593   0.0000000000   0.0000000000
   1.2567798873   0.0000000000   0.0000000000
   1.2558689328   0.0000000000   0.0000000000
   1.2549559864   0.0000000000   0.0000000000
   1.2540410372   0.0000000000   0.0000000000
   1.2531240751   0.0000000000   0.0000000000
   1.2522050895   0.0000000000   0.0000000000
   1.2512840702   0.0000000000   0.0000000000
   1.2503610071   0.0000000000   0.0000000000
   1.2494358887   0.0000000000   0.0000000000
   1.2485087051   0.0000000000   0.0000000000
   1.2475794455   0.0000000000   0.0000000000
   1.2466480978   0.0000000000   0.0000000000
   1.2457146522   0.0000000000   0.0000000000
   1.2447790976   0.0000000000   0.0000000000
   1.2438414224   0.0000000000   0.0000000000
   1.2429016151   0.0000000000   0.0000000000
   1.2419596650   0.0000000000   0.0000000000
   1.2410155608   0.0000000000   0.0000000000
   1.2400692900   0.0000000000   0.0000000000
   1.2391208418   0.0000000000   0.0000000000
   1.2381702044   0.0000000000   0.0000000000
   1.2372173657   0.0000000000   0.0000000000
   1.2362623139   0.0000000000   0.0000000000
   1.2353050365   0.0000000000   0.0000000000
   1.2343455221   0.0000000000   0.0000000000
   1.2333837583   0.0000000000   0.0000000000
   1.2324197324   0.0000000000   0.0000000000
   1.2314534321   0.0000000000   0.0000000000
   1.2304848447   0.0000000000   0.0000000000
   1.2295139577   0.0000000000   0.0000000000
   1.2285407587   0.0000000000   0.0000000000
   1.2275652339   0.0000000000   0.0000000000
   1.2265873708   0.0000000000   0.0000000000
   1.2256071570   0.0000000000   0.0000000000
   1.2246245780   0.0000000000   0.0000000000
   1.2236396208   0.0000000000   0.0000000000
   1.2226522722   0.0000000000   0.0000000000
   1.2216625192   0.0000000000   0.0000000000
   1.2206703468   0.0000000000   0.0000000000
   1.2196757414   0.0000000000   0.0000000000
   1.2186786898   0.0000000000   0.0000000000
   1.2176791777   0.0000000000   0.0000000000
   1.2166771903   0.0000000000   0.0000000000
   1.2156727137   0.0000000000   0.0000000000
   1.2146657332   0.0000000000   0.0000000000
   1.2136562344   0.0000000000   0.0000000000
   1.2126442029   0.0000000000   0.0000000000
   1.2116296228   0.0000000000   0.0000000000
   1.2106124797   0.0000000000   0.0000000000
   1.2095927586   0.0000000000   0.0000000000
   1.2085704436   0.0000000000   0.0000000000
   1.2075455203   0.0000000000   0.0000000000
   1.2065179720   0.0000000000   0.0000000000
   1.2054877838   0.0000000000   0.0000000000
   1.2044549390   0.0000000000   0.0000000000
   1.2034194221   0.0000000000   0.0000000000
   1.2023812165   0.0000000000   0.0000000000
   1.2013403066   0.0000000000   0.0000000000
   1.2002966752   0.0000000000   0.0000000000
   1.1992503055   0.0000000000   0.0000000000
   1.1982011815   0.0000000000   0.0000000000
   1.1971492853   0.0000000000   0.0000000000
   1.1960946008   0.0000000000   0.0000000000
   1.1950371101   0.0000000000   0.0000000000
   1.1939767953   0.0000000000   0.0000000000
   1.1929136392   0.0000000000   0.0000000000
   1.1918476238   0.0000000000   0.0000000000
   1.1907787313   0.0000000000   0.0000000000
   1.1897069432   0.0000000000   0.0000000000
   1.1886322417   0.0000000000   0.0000000000
   1.1875546076   0.0000000000   0.0000000000
   1.1864740225   0.0000000000   0.0000000000
   1.1853904673   0.0000000000   0.0000000000
   1.1843039229   0.0000000000   0.0000000000
   1.1832143696   0.0000000000   0.0000000000
   1.1821217891   0.0000000000   0.0000000000
   1.1810261603   0.0000000000   0.0000000000
   1.1799274643   0.0000000000   0.0000000000
   1.1788256808   0.0000000000   0.0000000000
   1.1777207889   0.0000000000   0.0000000000
   1.1766127684   0.0000000000   0.0000000000
   1.1755015983   0.0000000000   0.0000000000
   1.1743872579   0.0000000000   0.0000000000
   1.1732697262   0.0000000000   0.0000000000
   1.1721489819   0.0000000000   0.0000000000
   1.1710250022   0.0000000000   0.0000000000
   1.1698977669   0.0000000000   0.0000000000
   1.1687672522   0.0000000000   0.0000000000
   1.1676334371   0.0000000000   0.0000000000
   1.1664962985   0.0000000000   0.0000000000
   1.1653558131   0.0000000000   0.0000000000
   1.1642119589   0.0000000000   0.0000000000
   1.1630647113   0.0000000000   0.0000000000
   1.1619140478   0.0000000000   0.0000000000
   1.1607599439   0.0000000000   0.0000000000
   1.1596023761   0.0000000000   0.0000000000
   1.1584413194   0.0000000000   0.0000000000
   1.1572767495   0.0000000000   0.0000000000
   1.1561086415   0.0000000000   0.0000000000
   1.1549369698   0.0000000000   0.0000000000
   1.1537617098   0.0000000000   0.0000000000
   1.1525828349   0.0000000000   0.0000000000
   1.1514003193   0.0000000000   0.0000000000
   1.1502141362   0.0000000000   0.0000000000
   1.1490242600   0.0000000000   0.0000000000
   1.1478306632   0.0000000000   0.0000000000
   1.1466333180   0.0000000000   0.0000000000
   1.1454321980   0.0000000000   0.0000000000
   1.1442272740   0.0000000000   0.0000000000
   1.1430185186   0.0000000000   0.0000000000
   1.1418059026   0.0000000000   0.0000000000
   1.1405893981   0.0000000000   0.0000000000
   1.1393689751   0.0000000000   0.0000000000
   1.1381446039   0.0000000000   0.0000000000
   1.1369162553   0.0000000000   0.0000000000
   1.1356838979   0.0000000000   0.0000000000
   1.1344475021   0.0000000000   0.0000000000
   1.1332070365   0.0000000000   0.0000000000
   1.1319624694   0.0000000000   0.0000000000
   1.1307137694   0.0000000000   0.0000000000
   1.1294609042   0.0000000000   0.0000000000
   1.1282038411   0.0000000000   0.0000000000
   1.1269425472   0.0000000000   0.0000000000
   1.1256769889   0.0000000000   0.0000000000
   1.1244071328   0.0000000000   0.0000000000
   1.1231329446   0.0000000000   0.0000000000
   1.1218543892   0.0000000000   0.0000000000
   1.1205714320   0.0000000000   0.0000000000
   1.1192840379   0.0000000000   0.0000000000
   1.1179921698   0.0000000000   0.0000000000
   1.1166957914   0.0000000000   0.0000000000
   1.1153948664   0.0000000000   0.0000000000
   1.1140893572   0.0000000000   0.0000000000
   1.1127792262   0.0000000000   0.0000000000
   1.1114644342   0.0000000000   0.0000000000
   1.1101449429   0.0000000000   0.0000000000
   1.1088207125   0.0000000000   0.0000000000
   1.1074917041   0.0000000000   0.0000000000
   1.1061578756   0.0000000000   0.0000000000
   1.1048191874   0.0000000000   0.0000000000
   1.1034755974   0.0000000000   0.0000000000
   1.1021270638   0.0000000000   0.0000000000
   1.1007735436   0.0000000000   0.0000000000
   1.0994149934   0.0000000000   0.0000000000
   1.0980513703   0.0000000000   0.0000000000
   1.0966826283   0.0000000000   0.0000000000
   1.0953087240   0.0000000000   0.0000000000
   1.0939296102   0.0000000000   0.0000000000
   1.0925452416   0.0000000000   0.0000000000
   1.0911555707   0.0000000000   0.0000000000
   1.0897605502   0.0000000000   0.0000000000
   1.0883601319   0.0000000000   0.0000000000
   1.0869542660   0.0000000000   0.0000000000
   1.0855429038   0.0000000000   0.0000000000
   1.0841259941   0.0000000000   0.0000000000
   1.0827034857   0.0000000000   0.0000000000
   1.0812753274   0.0000000000   0.0000000000
   1.0798414656   0.0000000000   0.0000000000
   1.0784018477   0.0000000000   0.0000000000
   1.0769564196   0.0000000000   0.0000000000
   1.0755051251   0.0000000000   0.0000000000
   1.0740479096   0.0000000000   0.0000000000
   1.0725847154   0.0000000000   0.0000000000
   1.0711154853   0.0000000000   0.0000000000
   1.0696401613   0.0000000000   0.0000000000
   1.0681586837   0.0000000000   0.0000000000
   1.0666709917   0.0000000000   0.0000000000
   1.0651770251   0.0000000000   0.0000000000
   1.0636767208   0.0000000000   0.0000000000
   1.0621700167   0.0000000000   0.0000000000
   1.0606568479   0.0000000000   0.0000000000
   1.0591371500   0.0000000000   0.0000000000
   1.0576108559   0.0000000000   0.0000000000
   1.0560778990   0.0000000000   0.0000000000
   1.0545382114   0.0000000000   0.0000000000
   1.0529917224   0.0000000000   0.0000000000
   1.0514383628   0.0000000000   0.0000000000
   1.0498780604   0.0000000000   0.0000000000
   1.0483107423   0.0000000000   0.0000000000
   1.0467363345   0.0000000000   0.0000000000
   1.0451547616   0.0000000000   0.0000000000
   1.0435659467   0.0000000000   0.0000000000
   1.0419698124   0.0000000000   0.0000000000
   1.0403662794   0.0000000000   0.0000000000
   1.0387552672   0.0000000000   0.0000000000
   1.0371366935   0.0000000000   0.0000000000
   1.0355104755   0.0000000000   0.0000000000
   1.0338765275   0.0000000000   0.0000000000
   1.0322347640   0.0000000000   0.0000000000
   1.0305850970   0.0000000000   0.0000000000
   1.0289274370   0.0000000000   0.0000000000
   1.0272616934   0.0000000000   0.0000000000
   1.0255877726   0.0000000000   0.0000000000
   1.0239055811   0.0000000000   0.0000000000
   1.0222150224   0.0000000000   0.0000000000
   1.0205159991   0.0000000000   0.0000000000
   1.0188084116   0.0000000000   0.0000000000
   1.0170921581   0.0000000000   0.0000000000
   1.0153671353   0.0000000000   0.0000000000
   1.0136332380   0.0000000000   0.0000000000
   1.0118903588   0.0000000000   0.0000000000
   1.0101383888   0.0000000000   0.0000000000
   1.0083772158   0.0000000000   0.0000000000
   1.0066067266   0.0000000000   0.0000000000
   1.0048268049   0.0000000000   0.0000000000
   1.0030373328   0.0000000000   0.0000000000
   1.0012381904   0.0000000000   0.0000000000
   0.9994292538   0.0000000000   0.0000000000
   0.9976103981   0.0000000000   0.0000000000
   0.9957814958   0.0000000000   0.0000000000
   0.9939424153   0.0000000000   0.0000000000
   0.9920930245   0.0000000000   0.0000000000
   0.9902331867   0.0000000000   0.0000000000
   0.9883627637   0.0000000000   0.0000000000
   0.9864816131   0.0000000000   0.0000000000
   0.9845895909   0.0000000000   0.0000000000
   0.9826865487   0.0000000000   0.0000000000
   0.9807723354   0.0000000000   0.0000000000
   0.9788467973   0.0000000000   0.0000000000
   0.9769097762   0.0000000000   0.0000000000


==> anc/s83s_18/s83s_18-par7.dat <==
   7811.0010000000002     
   62.500000000000000              501
   2.1789526620   0.0000000000   0.0000000000
   2.1780818786   0.0000000000   0.0000000000
   2.1772100475   0.0000000000   0.0000000000
   2.1763371672   0.0000000000   0.0000000000
   2.1754632344   0.0000000000   0.0000000000
   2.1745882448   0.0000000000   0.0000000000
   2.1737121972   0.0000000000   0.0000000000
   2.1728350874   0.0000000000   0.0000000000
   2.1719569125   0.0000000000   0.0000000000
   2.1710776701   0.0000000000   0.0000000000
   2.1701973572   0.0000000000   0.0000000000
   2.1693159702   0.0000000000   0.0000000000
   2.1684335055   0.0000000000   0.0000000000
   2.1675499608   0.0000000000   0.0000000000
   2.1666653337   0.0000000000   0.0000000000
   2.1657796206   0.0000000000   0.0000000000
   2.1648928174   0.0000000000   0.0000000000
   2.1640049215   0.0000000000   0.0000000000
   2.1631159308   0.0000000000   0.0000000000
   2.1622258409   0.0000000000   0.0000000000
   2.1613346489   0.0000000000   0.0000000000
   2.1604423519   0.0000000000   0.0000000000
   2.1595489462   0.0000000000   0.0000000000
   2.1586544295   0.0000000000   0.0000000000
   2.1577587982   0.0000000000   0.0000000000
   2.1568620475   0.0000000000   0.0000000000
   2.1559641763   0.0000000000   0.0000000000
   2.1550651809   0.0000000000   0.0000000000
   2.1541650566   0.0000000000   0.0000000000
   2.1532638021   0.0000000000   0.0000000000
   2.1523614129   0.0000000000   0.0000000000
   2.1514578851   0.0000000000   0.0000000000
   2.1505532165   0.0000000000   0.0000000000
   2.1496474036   0.0000000000   0.0000000000
   2.1487404426   0.0000000000   0.0000000000
   2.1478323301   0.0000000000   0.0000000000
   2.1469230624   0.0000000000   0.0000000000
   2.1460126372   0.0000000000   0.0000000000
   2.1451010498   0.0000000000   0.0000000000
   2.1441882976   0.0000000000   0.0000000000
   2.1432743772   0.0000000000   0.0000000000
   2.1423592838   0.0000000000   0.0000000000
   2.1414430150   0.0000000000   0.0000000000
   2.1405255671   0.0000000000   0.0000000000
   2.1396069368   0.0000000000   0.0000000000
   2.1386871203   0.0000000000   0.0000000000
   2.1377661135   0.0000000000   0.0000000000
   2.1368439134   0.0000000000   0.0000000000
   2.1359205159   0.0000000000   0.0000000000
   2.1349959179   0.0000000000   0.0000000000
   2.1340701159   0.0000000000   0.0000000000
   2.1331431063   0.0000000000   0.0000000000
   2.1322148844   0.0000000000   0.0000000000
   2.1312854465   0.0000000000   0.0000000000
   2.1303547903   0.0000000000   0.0000000000
   2.1294229110   0.0000000000   0.0000000000
   2.1284898051   0.0000000000   0.0000000000
   2.1275554689   0.0000000000   0.0000000000
   2.1266198983   0.0000000000   0.0000000000
   2.1256830897   0.0000000000   0.0000000000
   2.1247450396   0.0000000000   0.0000000000
   2.1238057431   0.0000000000   0.0000000000
   2.1228651985   0.0000000000   0.0000000000
   2.1219233992   0.0000000000   0.0000000000
   2.1209803428   0.0000000000   0.0000000000
   2.1200360253   0.0000000000   0.0000000000
   2.1190904429   0.0000000000   0.0000000000
   2.1181435909   0.0000000000   0.0000000000
   2.1171954658   0.0000000000   0.0000000000
   2.1162460639   0.0000000000   0.0000000000
   2.1152953806   0.0000000000   0.0000000000
   2.1143434121   0.0000000000   0.0000000000
   2.1133901539   0.0000000000   0.0000000000
   2.1124356034   0.0000000000   0.0000000000
   2.1114797547   0.0000000000   0.0000000000
   2.1105226042   0.0000000000   0.0000000000
   2.1095641484   0.0000000000   0.0000000000
   2.1086043831   0.0000000000   0.0000000000
   2.1076433035   0.0000000000   0.0000000000
   2.1066809054   0.0000000000   0.0000000000
   2.1057171848   0.0000000000   0.0000000000
   2.1047521379   0.0000000000   0.0000000000
   2.1037857594   0.0000000000   0.0000000000
   2.1028180458   0.0000000000   0.0000000000
   2.1018489923   0.0000000000   0.0000000000
   2.1008785953   0.0000000000   0.0000000000
   2.0999068501   0.0000000000   0.0000000000
   2.0989337518   0.0000000000   0.0000000000
   2.0979592969   0.0000000000   0.0000000000
   2.0969834795   0.0000000000   0.0000000000
   2.0960062971   0.0000000000   0.0000000000
   2.0950277438   0.0000000000   0.0000000000
   2.0940478160   0.0000000000   0.0000000000
   2.0930665078   0.0000000000   0.0000000000
   2.0920838167   0.0000000000   0.0000000000
   2.0910997369   0.0000000000   0.0000000000
   2.0901142635   0.0000000000   0.0000000000
   2.0891273918   0.0000000000   0.0000000000
   2.0881391194   0.0000000000   0.0000000000
   2.0871494385   0.0000000000   0.0000000000
   2.0861583467   0.0000000000   0.0000000000
   2.0851658376   0.0000000000   0.0000000000
   2.0841719081   0.0000000000   0.0000000000
   2.0831765523   0.0000000000   0.0000000000
   2.0821797659   0.0000000000   0.0000000000
   2.0811815443   0.0000000000   0.0000000000
   2.0801818826   0.0000000000   0.0000000000
   2.0791807749   0.0000000000   0.0000000000
   2.0781782176   0.0000000000   0.0000000000
   2.0771742048   0.0000000000   0.0000000000
   2.0761687323   0.0000000000   0.0000000000
   2.0751617952   0.0000000000   0.0000000000
   2.0741533878   0.0000000000   0.0000000000
   2.0731435057   0.0000000000   0.0000000000
   2.0721321436   0.0000000000   0.0000000000
   2.0711192962   0.0000000000   0.0000000000
   2.0701049592   0.0000000000   0.0000000000
   2.0690891268   0.0000000000   0.0000000000
   2.0680717935   0.0000000000   0.0000000000
   2.0670529558   0.0000000000   0.0000000000
   2.0660326066   0.0000000000   0.0000000000
   2.0650107410   0.0000000000   0.0000000000
   2.0639873543   0.0000000000   0.0000000000
   2.0629624411   0.0000000000   0.0000000000
   2.0619359960   0.0000000000   0.0000000000
   2.0609080138   0.0000000000   0.0000000000
   2.0598784890   0.0000000000   0.0000000000
   2.0588474157   0.0000000000   0.0000000000
   2.0578147890   0.0000000000   0.0000000000
   2.0567806031   0.0000000000   0.0000000000
   2.0557448532   0.0000000000   0.0000000000
   2.0547075333   0.0000000000   0.0000000000
   2.0536686375   0.0000000000   0.0000000000
   2.0526281609   0.0000000000   0.0000000000
   2.0515860977   0.0000000000   0.0000000000
   2.0505424412   0.0000000000   0.0000000000
   2.0494971868   0.0000000000   0.0000000000
   2.0484503289   0.0000000000   0.0000000000
   2.0474018606   0.0000000000   0.0000000000
   2.0463517781   0.0000000000   0.0000000000
   2.0453000732   0.0000000000   0.0000000000
   2.0442467423   0.0000000000   0.0000000000
   2.0431917771   0.0000000000   0.0000000000
   2.0421351739   0.0000000000   0.0000000000
   2.0410769256   0.0000000000   0.0000000000
   2.0400170263   0.0000000000   0.0000000000
   2.0389554711   0.0000000000   0.0000000000
   2.0378922518   0.0000000000   0.0000000000
   2.0368273636   0.0000000000   0.0000000000
   2.0357608011   0.0000000000   0.0000000000
   2.0346925571   0.0000000000   0.0000000000
   2.0336226251   0.0000000000   0.0000000000
   2.0325509991   0.0000000000   0.0000000000
   2.0314776739   0.0000000000   0.0000000000
   2.0304026421   0.0000000000   0.0000000000
   2.0293258973   0.0000000000   0.0000000000
   2.0282474335   0.0000000000   0.0000000000
   2.0271672448   0.0000000000   0.0000000000
   2.0260853239   0.0000000000   0.0000000000
   2.0250016650   0.0000000000   0.0000000000
   2.0239162608   0.0000000000   0.0000000000
   2.0228291055   0.0000000000   0.0000000000
   2.0217401918   0.0000000000   0.0000000000
   2.0206495126   0.0000000000   0.0000000000
   2.0195570632   0.0000000000   0.0000000000
   2.0184628346   0.0000000000   0.0000000000
   2.0173668220   0.0000000000   0.0000000000
   2.0162690165   0.0000000000   0.0000000000
   2.0151694133   0.0000000000   0.0000000000
   2.0140680041   0.0000000000   0.0000000000
   2.0129647829   0.0000000000   0.0000000000
   2.0118597426   0.0000000000   0.0000000000
   2.0107528748   0.0000000000   0.0000000000
   2.0096441748   0.0000000000   0.0000000000
   2.0085336330   0.0000000000   0.0000000000
   2.0074212440   0.0000000000   0.0000000000
   2.0063070001   0.0000000000   0.0000000000
   2.0051908942   0.0000000000   0.0000000000
   2.0040729185   0.0000000000   0.0000000000
   2.0029530664   0.0000000000   0.0000000000
   2.0018313297   0.0000000000   0.0000000000
   2.0007077023   0.0000000000   0.0000000000
   1.9995821758   0.0000000000   0.0000000000
   1.9984547420   0.0000000000   0.0000000000
   1.9973253950   0.0000000000   0.0000000000
   1.9961941256   0.0000000000   0.0000000000
   1.9950609269   0.0000000000   0.0000000000
   1.9939257922   0.0000000000   0.0000000000
   1.9927887120   0.0000000000   0.0000000000
   1.9916496792   0.0000000000   0.0000000000
   1.9905086865   0.0000000000   0.0000000000
   1.9893657245   0.0000000000   0.0000000000
   1.9882207873   0.0000000000   0.0000000000
   1.9870738657   0.0000000000   0.0000000000
   1.9859249516   0.0000000000   0.0000000000
   1.9847740372   0.0000000000   0.0000000000
   1.9836211147   0.0000000000   0.0000000000
   1.9824661758   0.0000000000   0.0000000000
   1.9813092115   0.0000000000   0.0000000000
   1.9801502135   0.0000000000   0.0000000000
   1.9789891746   0.0000000000   0.0000000000
   1.9778260853   0.0000000000   0.0000000000
   1.9766609373   0.0000000000   0.0000000000
   1.9754937234   0.0000000000   0.0000000000
   1.9743244328   0.0000000000   0.0000000000
   1.9731530585   0.0000000000   0.0000000000
   1.9719795909   0.0000000000   0.0000000000
   1.9708040222   0.0000000000   0.0000000000
   1.9696263429   0.0000000000   0.0000000000
   1.9684465440   0.0000000000   0.0000000000
   1.9672646173   0.0000000000   0.0000000000
   1.9660805531   0.0000000000   0.0000000000
   1.9648943432   0.0000000000   0.0000000000
   1.9637059768   0.0000000000   0.0000000000
   1.9625154468   0.0000000000   0.0000000000
   1.9613227435   0.0000000000   0.0000000000
   1.9601278563   0.0000000000   0.0000000000
   1.9589307769   0.0000000000   0.0000000000
   1.9577314957   0.0000000000   0.0000000000
   1.9565300032   0.0000000000   0.0000000000
   1.9553262909   0.0000000000   0.0000000000
   1.9541203471   0.0000000000   0.0000000000
   1.9529121633   0.0000000000   0.0000000000
   1.9517017301   0.0000000000   0.0000000000
   1.9504890378   0.0000000000   0.0000000000
   1.9492740746   0.0000000000   0.0000000000
   1.9480568334   0.0000000000   0.0000000000
   1.9468373021   0.0000000000   0.0000000000
   1.9456154718   0.0000000000   0.0000000000
   1.9443913319   0.0000000000   0.0000000000
   1.9431648715   0.0000000000   0.0000000000
   1.9419360813   0.0000000000   0.0000000000
   1.9407049509   0.0000000000   0.0000000000
   1.9394714697   0.0000000000   0.0000000000
   1.9382356270   0.0000000000   0.0000000000
   1.9369974121   0.0000000000   0.0000000000
   1.9357568141   0.0000000000   0.0000000000
   1.9345138236   0.0000000000   0.0000000000
   1.9332684287   0.0000000000   0.0000000000
   1.9320206185   0.0000000000   0.0000000000
   1.9307703825   0.0000000000   0.0000000000
   1.9295177098   0.0000000000   0.0000000000
   1.9282625886   0.0000000000   0.0000000000
   1.9270050081   0.0000000000   0.0000000000
   1.9257449575   0.0000000000   0.0000000000
   1.9244824245   0.0000000000   0.0000000000
   1.9232173981   0.0000000000   0.0000000000
   1.9219498672   0.0000000000   0.0000000000
   1.9206798186   0.0000000000   0.0000000000
   1.9194072427   0.0000000000   0.0000000000
   1.9181321265   0.0000000000   0.0000000000
   1.9168544593   0.0000000000   0.0000000000
   1.9155742278   0.0000000000   0.0000000000
   1.9142914202   0.0000000000   0.0000000000
   1.9130060246   0.0000000000   0.0000000000
   1.9117180290   0.0000000000   0.0000000000
   1.9104274209   0.0000000000   0.0000000000
   1.9091341879   0.0000000000   0.0000000000
   1.9078383174   0.0000000000   0.0000000000
   1.9065397968   0.0000000000   0.0000000000
   1.9052386143   0.0000000000   0.0000000000
   1.9039347555   0.0000000000   0.0000000000
   1.9026282092   0.0000000000   0.0000000000
   1.9013189610   0.0000000000   0.0000000000
   1.9000069990   0.0000000000   0.0000000000
   1.8986923089   0.0000000000   0.0000000000
   1.8973748787   0.0000000000   0.0000000000
   1.8960546943   0.0000000000   0.0000000000
   1.8947317418   0.0000000000   0.0000000000
   1.8934060081   0.0000000000   0.0000000000
   1.8920774802   0.0000000000   0.0000000000
   1.8907461431   0.0000000000   0.0000000000
   1.8894119837   0.0000000000   0.0000000000
   1.8880749871   0.0000000000   0.0000000000
   1.8867351403   0.0000000000   0.0000000000
   1.8853924288   0.0000000000   0.0000000000
   1.8840468385   0.0000000000   0.0000000000
   1.8826983537   0.0000000000   0.0000000000
   1.8813469609   0.0000000000   0.0000000000
   1.8799926456   0.0000000000   0.0000000000
   1.8786353918   0.0000000000   0.0000000000
   1.8772751858   0.0000000000   0.0000000000
   1.8759120121   0.0000000000   0.0000000000
   1.8745458557   0.0000000000   0.0000000000
   1.8731767013   0.0000000000   0.0000000000
   1.8718045332   0.0000000000   0.0000000000
   1.8704293360   0.0000000000   0.0000000000
   1.8690510943   0.0000000000   0.0000000000
   1.8676697918   0.0000000000   0.0000000000
   1.8662854131   0.0000000000   0.0000000000
   1.8648979422   0.0000000000   0.0000000000
   1.8635073634   0.0000000000   0.0000000000
   1.8621136590   0.0000000000   0.0000000000
   1.8607168134   0.0000000000   0.0000000000
   1.8593168100   0.0000000000   0.0000000000
   1.8579136320   0.0000000000   0.0000000000
   1.8565072622   0.0000000000   0.0000000000
   1.8550976845   0.0000000000   0.0000000000
   1.8536848815   0.0000000000   0.0000000000
   1.8522688349   0.0000000000   0.0000000000
   1.8508495291   0.0000000000   0.0000000000
   1.8494269445   0.0000000000   0.0000000000
   1.8480010649   0.0000000000   0.0000000000
   1.8465718718   0.0000000000   0.0000000000
   1.8451393469   0.0000000000   0.0000000000
   1.8437034734   0.0000000000   0.0000000000
   1.8422642311   0.0000000000   0.0000000000
   1.8408216026   0.0000000000   0.0000000000
   1.8393755688   0.0000000000   0.0000000000
   1.8379261114   0.0000000000   0.0000000000
   1.8364732113   0.0000000000   0.0000000000
   1.8350168493   0.0000000000   0.0000000000
   1.8335570051   0.0000000000   0.0000000000
   1.8320936610   0.0000000000   0.0000000000
   1.8306267961   0.0000000000   0.0000000000
   1.8291563912   0.0000000000   0.0000000000
   1.8276824256   0.0000000000   0.0000000000
   1.8262048795   0.0000000000   0.0000000000
   1.8247237327   0.0000000000   0.0000000000
   1.8232389643   0.0000000000   0.0000000000
   1.8217505541   0.0000000000   0.0000000000
   1.8202584811   0.0000000000   0.0000000000
   1.8187627240   0.0000000000   0.0000000000
   1.8172632607   0.0000000000   0.0000000000
   1.8157600709   0.0000000000   0.0000000000
   1.8142531332   0.0000000000   0.0000000000
   1.8127424236   0.0000000000   0.0000000000
   1.8112279227   0.0000000000   0.0000000000
   1.8097096064   0.0000000000   0.0000000000
   1.8081874528   0.0000000000   0.0000000000
   1.8066614392   0.0000000000   0.0000000000
   1.8051315417   0.0000000000   0.0000000000
   1.8035977390   0.0000000000   0.0000000000
   1.8020600071   0.0000000000   0.0000000000
   1.8005183210   0.0000000000   0.0000000000
   1.7989726593   0.0000000000   0.0000000000
   1.7974229958   0.0000000000   0.0000000000
   1.7958693077   0.0000000000   0.0000000000
   1.7943115689   0.0000000000   0.0000000000
   1.7927497568   0.0000000000   0.0000000000
   1.7911838450   0.0000000000   0.0000000000
   1.7896138092   0.0000000000   0.0000000000
   1.7880396231   0.0000000000   0.0000000000
   1.7864612617   0.0000000000   0.0000000000
   1.7848786988   0.0000000000   0.0000000000
   1.7832919075   0.0000000000   0.0000000000
   1.7817008623   0.0000000000   0.0000000000
   1.7801055362   0.0000000000   0.0000000000
   1.7785059025   0.0000000000   0.0000000000
   1.7769019332   0.0000000000   0.0000000000
   1.7752936014   0.0000000000   0.0000000000
   1.7736808797   0.0000000000   0.0000000000
   1.7720637389   0.0000000000   0.0000000000
   1.7704421510   0.0000000000   0.0000000000
   1.7688160881   0.0000000000   0.0000000000
   1.7671855207   0.0000000000   0.0000000000
   1.7655504193   0.0000000000   0.0000000000
   1.7639107551   0.0000000000   0.0000000000
   1.7622664978   0.0000000000   0.0000000000
   1.7606176170   0.0000000000   0.0000000000
   1.7589640828   0.0000000000   0.0000000000
   1.7573058649   0.0000000000   0.0000000000
   1.7556429305   0.0000000000   0.0000000000
   1.7539752497   0.0000000000   0.0000000000
   1.7523027905   0.0000000000   0.0000000000
   1.7506255206   0.0000000000   0.0000000000
   1.7489434072   0.0000000000   0.0000000000
   1.7472564181   0.0000000000   0.0000000000
   1.7455645200   0.0000000000   0.0000000000
   1.7438676794   0.0000000000   0.0000000000
   1.7421658631   0.0000000000   0.0000000000
   1.7404590358   0.0000000000   0.0000000000
   1.7387471636   0.0000000000   0.0000000000
   1.7370302113   0.0000000000   0.0000000000
   1.7353081443   0.0000000000   0.0000000000
   1.7335809257   0.0000000000   0.0000000000
   1.7318485203   0.0000000000   0.0000000000
   1.7301108917   0.0000000000   0.0000000000
   1.7283680024   0.0000000000   0.0000000000
   1.7266198148   0.0000000000   0.0000000000
   1.7248662927   0.0000000000   0.0000000000
   1.7231073960   0.0000000000   0.0000000000
   1.7213430878   0.0000000000   0.0000000000
   1.7195733275   0.0000000000   0.0000000000
   1.7177980771   0.0000000000   0.0000000000
   1.7160172953   0.0000000000   0.0000000000
   1.7142309429   0.0000000000   0.0000000000
   1.7124389788   0.0000000000   0.0000000000
   1.7106413611   0.0000000000   0.0000000000
   1.7088380488   0.0000000000   0.0000000000
   1.7070289989   0.0000000000   0.0000000000
   1.7052141692   0.0000000000   0.0000000000
   1.7033935162   0.0000000000   0.0000000000
   1.7015669956   0.0000000000   0.0000000000
   1.6997345640   0.0000000000   0.0000000000
   1.6978961756   0.0000000000   0.0000000000
   1.6960517862   0.0000000000   0.0000000000
   1.6942013492   0.0000000000   0.0000000000
   1.6923448177   0.0000000000   0.0000000000
   1.6904821452   0.0000000000   0.0000000000
   1.6886132838   0.0000000000   0.0000000000
   1.6867381861   0.0000000000   0.0000000000
   1.6848568018   0.0000000000   0.0000000000
   1.6829690834   0.0000000000   0.0000000000
   1.6810749789   0.0000000000   0.0000000000
   1.6791744395   0.0000000000   0.0000000000
   1.6772674122   0.0000000000   0.0000000000
   1.6753538468   0.0000000000   0.0000000000
   1.6734336891   0.0000000000   0.0000000000
   1.6715068879   0.0000000000   0.0000000000
   1.6695733871   0.0000000000   0.0000000000
   1.6676331331   0.0000000000   0.0000000000
   1.6656860711   0.0000000000   0.0000000000
   1.6637321439   0.0000000000   0.0000000000
   1.6617712959   0.0000000000   0.0000000000
   1.6598034688   0.0000000000   0.0000000000
   1.6578286054   0.0000000000   0.0000000000
   1.6558466454   0.0000000000   0.0000000000
   1.6538575300   0.0000000000   0.0000000000
   1.6518611976   0.0000000000   0.0000000000
   1.6498575880   0.0000000000   0.0000000000
   1.6478466382   0.0000000000   0.0000000000
   1.6458282854   0.0000000000   0.0000000000
   1.6438024654   0.0000000000   0.0000000000
   1.6417691138   0.0000000000   0.0000000000
   1.6397281649   0.0000000000   0.0000000000
   1.6376795521   0.0000000000   0.0000000000
   1.6356232073   0.0000000000   0.0000000000
   1.6335590627   0.0000000000   0.0000000000
   1.6314870491   0.0000000000   0.0000000000
   1.6294070949   0.0000000000   0.0000000000
   1.6273191305   0.0000000000   0.0000000000
   1.6252230825   0.0000000000   0.0000000000
   1.6231188776   0.0000000000   0.0000000000
   1.6210064413   0.0000000000   0.0000000000
   1.6188856979   0.0000000000   0.0000000000
   1.6167565711   0.0000000000   0.0000000000
   1.6146189835   0.0000000000   0.0000000000
   1.6124728551   0.0000000000   0.0000000000
   1.6103181072   0.0000000000   0.0000000000
   1.6081546577   0.0000000000   0.0000000000
   1.6059824236   0.0000000000   0.0000000000
   1.6038013228   0.0000000000   0.0000000000
   1.6016112693   0.0000000000   0.0000000000
   1.5994121768   0.0000000000   0.0000000000
   1.5972039582   0.0000000000   0.0000000000
   1.5949865242   0.0000000000   0.0000000000
   1.5927597853   0.0000000000   0.0000000000
   1.5905236491   0.0000000000   0.0000000000
   1.5882780226   0.0000000000   0.0000000000
   1.5860228117   0.0000000000   0.0000000000
   1.5837579199   0.0000000000   0.0000000000
   1.5814832505   0.0000000000   0.0000000000
   1.5791987034   0.0000000000   0.0000000000
   1.5769041779   0.0000000000   0.0000000000
   1.5745995726   0.0000000000   0.0000000000
   1.5722847833   0.0000000000   0.0000000000
   1.5699597039   0.0000000000   0.0000000000
   1.5676242270   0.0000000000   0.0000000000
   1.5652782442   0.0000000000   0.0000000000
   1.5629216441   0.0000000000   0.0000000000
   1.5605543133   0.0000000000   0.0000000000
   1.5581761380   0.0000000000   0.0000000000
   1.5557870015   0.0000000000   0.0000000000
   1.5533867838   0.0000000000   0.0000000000
   1.5509753659   0.0000000000   0.0000000000
   1.5485526242   0.0000000000   0.0000000000
   1.5461184337   0.0000000000   0.0000000000
   1.5436726680   0.0000000000   0.0000000000
   1.5412151977   0.0000000000   0.0000000000
   1.5387458911   0.0000000000   0.0000000000
   1.5362646135   0.0000000000   0.0000000000
   1.5337712296   0.0000000000   0.0000000000
   1.5312656005   0.0000000000   0.0000000000
   1.5287475844   0.0000000000   0.0000000000
   1.5262170382   0.0000000000   0.0000000000
   1.5236738153   0.0000000000   0.0000000000
   1.5211177655   0.0000000000   0.0000000000
   1.5185487380   0.0000000000   0.0000000000
   1.5159665771   0.0000000000   0.0000000000
   1.5133711257   0.0000000000   0.0000000000
   1.5107622226   0.0000000000   0.0000000000
   1.5081397041   0.0000000000   0.0000000000
   1.5055034038   0.0000000000   0.0000000000
   1.5028531500   0.0000000000   0.0000000000
   1.5001887711   0.0000000000   0.0000000000
   1.4975100883   0.0000000000   0.0000000000
   1.4948169222   0.0000000000   0.0000000000
   1.4921090885   0.0000000000   0.0000000000
   1.4893863990   0.0000000000   0.0000000000
   1.4866486623   0.0000000000   0.0000000000
   1.4838956835   0.0000000000   0.0000000000
   1.4811272623   0.0000000000   0.0000000000
   1.4783431949   0.0000000000   0.0000000000
   1.4755432745   0.0000000000   0.0000000000
   1.4727272876   0.0000000000   0.0000000000
   1.4698950180   0.0000000000   0.0000000000
   1.4670462438   0.0000000000   0.0000000000
   1.4641807391   0.0000000000   0.0000000000
   1.4612982728   0.0000000000   0.0000000000
   1.4583986094   0.0000000000   0.0000000000


==> anc/s83s_18/s83s_18.dat <==
       T (MeV)      eps (GeV/fm^3)              P (GeV/fm^3)          s (fm^-3)
	 100   1.5548157519785178E-002   3.4702321475452058E-003  0.19018389667330388     
         101   1.6488588217803000E-002   3.6650594825483477E-003  0.19954106634011190     
         102   1.7482176459862570E-002   3.8694580998624478E-003  0.20932975058553974     
         103   1.8531855407254393E-002   4.0838695344789840E-003  0.21957014506537270     
         104   1.9640715805618329E-002   4.3087559837905309E-003  0.23028338259046965     
         105   2.0812013653999414E-002   4.5446012617512757E-003  0.24149157062619725     
         106   2.2049178175421087E-002   4.7919117931507589E-003  0.25321782989218727     
         107   2.3355820084663928E-002   5.0512176465728233E-003  0.26548633393679211     
         108   2.4735740159940917E-002   5.3230736074229359E-003  0.27832234969781333     
         109   2.6192938124698934E-002   5.6080602920052184E-003  0.29175227905233125     
         110   2.7731621836221108E-002   5.9067853039776992E-003  0.30580370127453438     
         111   2.9356216804540775E-002   6.2198844320663386E-003  0.32050541654601039     
         112   3.1071376020854975E-002   6.5480228950239193E-003  0.33588749032034759     
         113   3.2881990120399190E-002   6.8918966282299193E-003  0.35198129866043509     
         114   3.4793197857272376E-002   7.2522336184577705E-003  0.36881957434850970     
         115   3.6810396941567340E-002   7.6297952808842178E-003  0.38643645410827432     
         116   3.8939255181443366E-002   8.0253778915627856E-003  0.40486752649143232     
         117   4.1185721976443226E-002   8.4398140605767280E-003  0.42414988065828990     
         118   4.3556040146924331E-002   8.8739742581059617E-003  0.44432215597483327     
         119   4.6056758104040252E-002   9.3287683897544868E-003  0.46542459238482953     
         120   4.8694742363821528E-002   9.8051474226292876E-003  0.48749908155375715     
         121   5.1477190393022128E-002   1.0304105062916076E-002  0.51058921864411644     
         122   5.4411643819496452E-002   1.0826679485620994E-002  0.53474035495997885     
         123   5.7506001965410600E-002   1.1373955117927720E-002  0.55999965108405148     
         124   6.0768535738818664E-002   1.1947064472638659E-002  0.58641613073755805     
         125   6.4207901841004958E-002   1.2547190042365243E-002  0.61404073506696089     
         126   6.7833157363767882E-002   1.3175566241967696E-002  0.64292637782329842     
         127   7.1653774680143348E-002   1.3833481410946138E-002  0.67312800071723888     
         128   7.5679656696471254E-002   1.4522279863283418E-002  0.70470262937308403     
         129   7.9921152436459614E-002   1.5243364008362651E-002  0.73770942980482346     
         130   8.4389072959351344E-002   1.5998196514027792E-002  0.77220976517983986     
         131   8.9094707609209275E-002   1.6788302533674301E-002  0.80826725299911084     
         132   9.4049840596207232E-002   1.7615271989301764E-002  0.84594782261749435     
         133   9.9266767883025450E-002   1.8480761912200380E-002  0.88531977289643371     
         134  0.10475831442947597        1.9386498841534608E-002  0.92645383038067652     
         135  0.11053785172529919        2.0334281284335780E-002  0.96942320747877886     
         136  0.11661931562235109        2.1325982218286625E-002   1.0143036605929243     
         137  0.12301722450258151        2.2363551681201421E-002   1.0611735487867373     
         138  0.12974669775574768        2.3449019395101394E-002   1.1101138923974574     
         139  0.13682347451206095        2.4584497456184663E-002   1.1612084314262270     
         140  0.14426393271725804        2.5772183092249937E-002   1.2145436843536270     
         141  0.15208510838690434        2.7014361443943268E-002   1.2702090058925339     
         142  0.16030471532107984        2.8313408463986760E-002   1.3282966463737080     
         143  0.16894116491601649        2.9671793827002434E-002   1.3889018093917409     
         144  0.17801358633214545        3.1092083909481850E-002   1.4521227100113028     
         145  0.18754184687402548        3.2576944832792151E-002   1.5180606324608099     
         146  0.19754657267685938        3.4129145561263126E-002   1.5868199879323455     
         147  0.20804916958136591        3.5751561057690472E-002   1.6585083716942617     
         148  0.21907184428226814        3.7447175495929970E-002   1.7332366201229628     
         149  0.23063762563604143        3.9219085532183201E-002   1.8111188669008365     
         150  0.24277038631239586        4.1070503622988745E-002   1.8922725995692318     
         151  0.25549486453477421        4.3004761417866293E-002   1.9768187149181480     
         152  0.26883668608299588        4.5025313189002734E-002   2.0648815741578814     
         153  0.28282238647829866        4.7135739324788845E-002   2.1565890575365176     
         154  0.29747943335378446        4.9339749880393184E-002   2.2520726184037514     
         155  0.31283624900151558        5.1641188160234559E-002   2.3514673365274197     
         156  0.32892223309680491        5.4044034396363488E-002   2.4549119711100542     
         157  0.34576778553499732        5.6552409437022062E-002   2.5625490125606336     
         158  0.36340432950880186        5.9170578508567467E-002   2.6745247342871474     
         159  0.38186433463766456        6.1902955022784797E-002   2.7909892431474796     
         160  0.40118134027105168        6.4754104436265794E-002   2.9120965294207353     
         161  0.42138997892885521        6.7728748157975013E-002   3.0380045160672737     
         162  0.44252599974969253        7.0831767506136414E-002   3.1688751065174574     
         163  0.46462629224565294        7.4068207716109377E-002   3.3048742328942473     
         164  0.48772890995425283        7.7443281979495918E-002   3.4461719020350534     
         165  0.51187309427222838        8.0962375560310704E-002   3.5929422414093333     
         166  0.53709929834652725        8.4631049926088803E-002   3.7453635438109383     
         167  0.56339453330885469        8.8454963584928784E-002   3.9032904005615778     
         168  0.59056114527029990        9.2439044696075251E-002   4.0654773212284239     
         169  0.61842463457649133        9.6586971884094971E-002   4.2308379080508072     
         170  0.64687272489905401       0.10090154212658788        4.3986721589743647     
         171  0.67583682437007231       0.10538499493022216        4.5685486508789150     
         172  0.70527869093592888       0.11003923651886104        4.7402205084580826     
         173  0.73518087963924161       0.11486599283416130        4.9135657368404786     
         174  0.76553993714113755       0.11986691212752390        5.0885451107394353     
         175  0.79636158688001790       0.12504363209781286        5.2651726798733200     
         176  0.82765735219264736       0.13039782230453736        5.4434953096430965     
         177  0.85944221423567724       0.13593120952597207        5.6235786653200535     
         178  0.89173301111423553       0.14164559151882364        5.8054977676014587     
         179  0.92454736486927080       0.14754284303933798        5.9893307704391541     
         180  0.95790298169350074       0.15362491683666823        6.1751549918342725     
         181  0.99181721366316034       0.15989384150510358        6.3630445036920680     
         182   1.0263068015958345       0.16635171749290983        6.5530687862018944     
         183   1.0613877414645310       0.17300071214692478        6.7452920962374625     
         184   1.0970752333860374       0.17984305437628023        6.9397733030560760     
         185   1.1333836842265756       0.18688102931123712        7.1365660191233138     
         186   1.1703267435557951       0.19411697318911489        7.3357189072306985     
         187   1.2079173589316645       0.20155326860053446        7.5372760830598899     
         188   1.2461678409745647       0.20919234016257990        7.7412775592401308     
         189   1.2850899318734799       0.21703665064153499        7.9477596958466377     
         190   1.3246948732156967       0.22508869751978888        8.1567556354499242     
         191   1.3649934706035438       0.23335100998442768        8.3682957098846682     
         192   1.4059961536072014       0.24182614630546934        8.5824078120451617     
         193   1.4477130303399026       0.25051669156718831        8.7991177300885539     
         194   1.4901539364313563       0.25942525571476965        9.0184494440521963     
         195   1.5333284784901184       0.26855447187941967        9.2404253865104522     
         196   1.5772460723384021       0.27790699494718824        9.4650666698244450     
         197   1.6219159764115612       0.28748550033958753        9.6923932830007580     
         198   1.6673473207661731       0.29729268297719252        9.9224242613301339     
         199   1.7135491321546559       0.30733125640057946        10.155177831935855     
         200   1.7605303556142291       0.31760395202601532        10.390671538201222     
         201   1.8082998729932733       0.32811351851616488        10.628922345818102     
         202   1.8568665188052267       0.33886272124870531        10.869946732940255     
         203   1.9062390937635603       0.34985434186807873        11.113760766658322     
         204   1.9564263763139522       0.36109117790770917        11.360380167753245     
         205   2.0074371324433624       0.37257604247183229        11.609820365439973     
         206   2.0592801240115004       0.38431176396769456        11.862096543588326     
         207   2.1119641158186551       0.39630118588025293        12.117223679704869     
         208   2.1654978815954045       0.40854716658270523        12.375216577779373     
         209   2.2198902090742640       0.42105257917719735        12.636089895940007     
         210   2.2751499042809482       0.43382031136093296        12.899858169723247     
         211   2.3312857951631387       0.44685326531364800        13.166535831643538     
         212   2.3883067346575677       0.46015435760305229        13.436137227644437     
         213   2.4462216032813995       0.47372651910537317        13.708676630923815     
         214   2.5050393113209788       0.48757269493858413        13.984168253549365     
         215   2.5647688006801652       0.50169584440629678        14.262626256216105     
         216   2.6254190464409128       0.51609894095060449        14.544064756442211     
         217   2.6869990581808092       0.53078497211244735        14.828497835452797     
         218   2.7495178810853735       0.54575693949829351        15.115939543961778     
         219   2.8129845968871043       0.56101785875212895        15.406403907028460     
         220   2.8774083246583162       0.57657075953189896        15.699904928137347     
         221   2.9427982214806008       0.59241868548969934        15.996456592625792     
         222   3.0091634830101786       0.60856469425510962        16.296072870564362     
         223   3.0765133439554413       0.62501185742117271        16.598767719177648     
         224   3.1448570784803813       0.64176326053259514        16.904555084879359     
         225   3.2142040005455033       0.65882200307581695        17.213448904983647     
         226   3.2845634641959935       0.67619119847065257        17.525463109144447     
         227   3.3559448638053491       0.69387397406325324        17.840611620566527     
         228   3.4283576342814430       0.71187347112018162        18.158908357024671     
         229   3.5018112512408703       0.73019284482342506        18.480367231721814     
         230   3.5763152311564887       0.74883526426619207        18.805002154011650     
         231   3.6518791314823562       0.76780391244938040        19.132827030007519     
         232   3.7285125507595480       0.78710198627859684        19.463855763095456     
         233   3.8062251287058269       0.80673269656165381        19.798102254366874     
         234   3.8850265462916540       0.82669926800646343        20.135580402983404     
         235   3.9649265258046640       0.84700493921926423        20.476304106484793     
         236   4.0459348309043763       0.86765296270313352        20.820287261048769     
         237   4.1280612666686416       0.88864660485673830        21.167543761710473     
         238   4.2113156796330982       0.90998914597328806        21.518087502547839     
         239   4.2957079578247059       0.93168388023965898        21.871932376838348     
         240   4.3812480307902639       0.95373411573565836        22.229092277191338     
         241   4.4679458696206824       0.97614317443341803        22.589581095660169     
         242   4.5558114869716491       0.99891439219688527        22.953412723836919     
         243   4.6448549370812335        1.0220511187814016        23.320601052932663     
         244   4.7350863157849119        1.0455567178333589        23.691159973845373     
         245   4.8265157605283813        1.0694345668899146        24.065103377217536     
         246   4.9191534503785066        1.0936880573787611        24.442445153484822     
         247   5.0130096060326848        1.1183205946179411        24.823199192917517     
         248   5.1080944898268577        1.1433355978156989        25.207379385655475     
         249   5.2044184057423752        1.1687365000703678        25.594999621737927     
         250   5.3019916994118761        1.1945267483702782        25.986073791128621     
         251   5.4008247581243589        1.2207098035936981        26.380615783737277     
         252   5.5009280108295231        1.2472891405087840        26.778639489437730     
         253   5.6023119281415212        1.2742682477735552        27.180158798083312     
         254   5.7049870223421957        1.3016506279358804        27.585187599519983     
         255   5.8089638473838630        1.3294397974334753        27.993739783597405     
         256   5.9142529988917483        1.3576392865939098        28.405829240178360     
         257   6.0208651141660878        1.3862526396346275        28.821469859146763     
         258   6.1288108721839576        1.4152834146629689        29.240675530414443     
         259   6.2381009936008658        1.4447351836762043        29.663460143926919     
         260   6.3487462407521642        1.4746115325615661        30.089837589668200     
         261   6.4607574176542668        1.5049160610962924        30.519821757664982     
         262   6.5741453700057404        1.5356523829476718        30.953426537990126     
         263   6.6889209851882585        1.5668241256730888        31.390665820765580     
         264   6.8050951922674532        1.5984349307200765        31.831553496164883     
         265   6.9226789619936824        1.6304884534263686        32.276103454415285     
         266   7.0416833068026969        1.6629883630199520        32.724329585799438     
         267   7.1621192808162668        1.6959383426191241        33.176245780656906     
         268   7.2839979798427361        1.7293420892325553        33.631865929385405     
         269   7.4073305413775143        1.7632033137593368        34.091203922441835     
         270   7.5321281446035613        1.7975257409890524        34.554273650343013     
         271   7.6584020103917956        1.8323131096018295        35.021089003666518     
         272   7.7861634013014944        1.8675691721684058        35.491663873051102     
         273   7.9154236215806550        1.9032976951501857        35.966012149197219     
         274   8.0461940171663535        1.9395024588993075        36.444147722867356     
         275   8.1784859756850370        1.9761872576587025        36.926084484886339     
         276   8.3123109264528683        2.0133558995621579        37.411836326141405     
         277   8.4476803404759853        2.0510122066343803        37.901417137582541     
         278   8.5846057304507681        2.0891600147910552        38.394840810222384     
         279   8.7230986507641362        2.1278031738389163        38.892121235136379     
         280   8.8631706974937732        2.1669455474757982        39.393272303462766     
         281   9.0048335084084012        2.2065910132907112        39.898307906402543     
         282   9.1480987629679831        2.2467434627638947        40.407241935219425     
         283   9.2929781823239761        2.2874068012668847        40.920088281239785     
         284   9.4394835293195474        2.3285849480625713        41.436860835852528     
         285   9.5876266084897974        2.3702818363052702        41.957573490509013     
         286   9.7374192660619823        2.4125014130407747        42.482240136722929     
         287   9.8888733899557053        2.4552476392064269        43.010874666070151     
         288   10.042000909783141        2.4985244896311714        43.543490970188579     
         289   10.196813796849222        2.5423359530356233        44.080102940778019     
         290   10.353324064151883        2.5866860320321354        44.620724469600070     
         291   10.511543766382193        2.6315787431248423        45.165369448477797     
         292   10.671484999924605        2.6770181167097373        45.714051769295700     
         293   10.833159902857123        2.7230081970747291        46.266785323999500     
         294   10.996580654951508        2.7695530423996995        46.823584004595958     
         295   11.161759477673474        2.8166567247565735        47.384461703152702     
         296   11.328708634182844        2.8643233301093667        47.949432311798027     
         297   11.497440429333789        2.9125569583142612        48.518509722720715     
         298   11.667967209674961        2.9613617231196496        49.091707828169845     
         299   11.840301363449713        3.0107417521662128        49.669040520454615     
         300   12.014455320596285        3.0607011869869609        50.250521691944172     
         301   12.190441552747963        3.1112441830073108        50.836165235067355     
         302   12.368272573233272        3.1623749095451363        51.425985042312625     
         303   12.547960937076171        3.2140975498108260        52.019995006227710     
         304   12.729519240996202        3.2664163009073497        52.618209019419595     
         305   12.912960123408704        3.3193353738303109        53.220640974554158     
         306   13.098296264424976        3.3728589934680131        53.827304764356164     
         307   13.285540385852435        3.4269913986015061        54.438214281608943     
         308   13.474705251194843        3.4817368419046617        55.053383419154237     
         309   13.665803665652415        3.5370995899442126        55.672826069892011     
         310   13.858848476122068        3.5930839231798291        56.296556126780324     
         311   14.053852571197528        3.6496941359641619        56.924587482835022     
         312   14.250828881169555        3.7069345365429118        57.556934031129707     
         313   14.449790378026099        3.7648094470548776        58.193609664795453     
         314   14.650750075452452        3.8233232035320213        58.834628277020606     
         315   14.853721028831455        3.8824801558995197        59.480003761050718     
         316   15.058716335243641        3.9422846679758243        60.129750010188189     
         317   15.265749133467439        4.0027411174727190        60.783880917792288     
         318   15.474832603979301        4.0638538959953694        61.442410377278840     
         319   15.685979968953914        4.1256274090423926        62.105352282120080     
         320   15.899204492264326        4.1880660760059021        62.772720525844477     
         321   16.114519479482169        4.2511743301715716        63.444529002036568     
         322   16.331938277877772        4.3149566187186794        64.120791604336802     
         323   16.551474276420365        4.3794174027201782        64.801522226441307     
         324   16.773140905778231        4.4445611571427452        65.486734762101761     
         325   16.996951638318880        4.5103923708468363        66.176443105125301     
         326   17.222919988109208        4.5769155465867373        66.870661149374072     
         327   17.451059510915673        4.6441352010106316        67.569402788765444     
         328   17.681383804204430        4.7120558646606394        68.272681917271555     
         329   17.913906507141544        4.7806820819728868        68.980512428919269     
         330   18.148641300593120        4.8500184112775537        69.692908217789920     
         331   18.385601907125455        4.9200694247989203        70.409883178019257     
         332   18.624802091005265        4.9908397086554404        71.131451203797283     
         333   18.866255658199741        5.0623338628597763        71.857626189367934     
         334   19.109976456376828        5.1345565013188716        72.588422029029033     
         335   19.355978374905305        5.2075122518339834        73.323852617132175     
         336   19.604275344854965        5.2812057561007508        74.063931848082476     
         337   19.854881338996798        5.3556416697092510        74.808673616338424     
         338   20.107810371803129        5.4308246621440333        75.558091816411732     
         339   20.363076499447793        5.5067594167841998        76.312200342867257     
         340   20.620693819806270        5.5834506309034344        77.071013090322666     
         341   20.880676472455857        5.6609030156700699        77.834543953448460     
         342   21.143038638675847        5.7391212961471281        78.602806826967750     
         343   21.407794541447640        5.8181102112923924        79.375815605656072     
         344   21.674958445454955        5.8978745139584392        80.153584184341270     
         345   21.944544657083934        5.9784189708927027        80.936126457903299     
         346   22.216567524423343        6.0597483627375155        81.723456321274142     
         347   22.491041437264695        6.1418674840301799        82.515587669437664     
         348   22.767980827102416        6.2247811432029989        83.312534397429360     
         349   23.047400167134018        6.3084941625833419        84.114310400336265     
         350   23.329313972260220        6.3930113783936893        84.920929573296860     
         351   23.613736799085121        6.4783376407516835        85.732405811500882     
         352   23.900683245916358        6.5644778136701820        86.548753010189060     
         353   24.190167952765268        6.6514367750573138        87.369985064653235     
         354   24.482205601347005        6.7392194167165247        88.196115870235985     
         355   24.776810915080709        6.8278306443466255        89.027159322330533     
         356   25.073998659089671        6.9172753775418387        89.863129316380636     
         357   25.373783640201470        7.0075585497918675        90.704039747880529     
         358   25.676180706948156        7.0986851084819316        91.549904512374539     
         359   25.981204749566317        7.1906600148928161        92.400737505457172     
         360   26.288870699997325        7.2834882442009237        93.256552622772915     
         361   26.599193531887462        7.3771747854783341        94.117363760016062     
         362   26.912188260588010        7.4717246416928429        94.983184812930560     
         363   27.227869943155472        7.5671428297080174        95.854029677309924     
         364   27.546253678351679        7.6634343802832339        96.729912248997081     
         365   27.867354606643968        7.7606043380737422        97.610846423884155     
         366   28.191187910205290        7.8586577616307149        98.496846097912595     
         367   28.517768812914397        7.9575997234012812        99.387925167072680     
         368   28.847112580355954        8.0574353097285822        100.28409752740365     
         369   29.179234519820731        8.1581696208518384        101.18537707499343     
         370   29.514149980305660        8.2598077709063684        102.09177770597847     
         371   29.851874352514137        8.3623548879236527        103.00331331654391     
         372   30.192423068855998        8.4658161138313961        103.91999780292309     
         373   30.535811603447748        8.5701966044535354        104.84184506139755     
         374   30.882055472112704        8.6755015295103313        105.76886898829693     
         375   31.231170232381171        8.7817360726183935        106.70108347999884     
         376   31.583171483490450        8.8889054312907358        107.63850243292869     
         377   31.938074866385165        8.9970148169368187        108.58113974355963     
         378   32.295896063717272        9.1060694548625989        109.52900930841234     
         379   32.656650799846247        9.2160745842705722        110.48212502405492     
         380   33.020354840839261        9.3270354582598411        111.44050078710292     
         381   33.387023994471235        9.4389573438261376        112.40415049421881     
         382   33.756674110225070        9.5518455218618694        113.37308804211241     
         383   34.129321079291785        9.6657052871562055        114.34732732754047     
         384   34.504980834570539        9.7805419483950633        115.32688224730629     
         385   34.883669350668931        9.8963608281612103        116.31176669826013     
         386   35.265402643903037        10.013167262934283        117.30199457729873     
         387   35.650196772297569        10.130966603090821        118.29757978136537     
         388   36.038067835586048        10.249764212904347        119.29853620744949     
         389   36.429031975210918        10.369565470545401        120.30487775258693     
         390   36.823105374323674        10.490375768081565        121.31661831385956     
         391   37.220304257785003        10.612200511477541        122.33377178839527     
         392   37.620644892164933        10.735045120595171        123.35635207336763     
         393   38.024143585742991        10.858915029193495        124.38437306599619     
         394   38.430816688508330        10.983815684928802        125.41784866354602     
         395   38.840680592159785        11.109752549354667        126.45679276332771     
         396   39.253751730106110        11.236731097921984        127.50121926269722     
         397   39.670046577466138        11.364756819979055        128.55114205905588     
         398   40.089581651068755        11.493835218771574        129.60657504985008     
         399   40.512373509453198        11.623971811442727        130.66753213257127     
         400   40.938438752869196        11.755172129033207        131.73402720475599     
         401   41.367794023276886        11.887441716481257        132.80607416398547     
         402   41.800456004347254        12.020786132622733        133.88368690788553     
         403   42.236441421462004        12.155210950191140        134.96687933412693     
         404   42.675767041713897        12.290721755817675        136.05566534042467     
         405   43.118449673906703        12.427324150031264        137.15005882453818     
         406   43.564506168555496        12.565023747258621        138.25007368427126     
         407   44.013953417886675        12.703826175824291        139.35572381747164     
         408   44.466808355838147        12.843737077950687        140.46702312203146     
         409   44.923087958059433        12.984762109758117        141.58398549588648     
         410   45.382809241911851        13.126906941264883        142.70662483701642     
         411   45.845989266468543        13.270177256387251        143.83495504344478     
         412   46.312645132514767        13.414578752939565        144.96899001323868     
         413   46.782793982547837        13.560117142634219        146.10874364450865     
         414   47.256453000777398        13.706798151081788        147.25422983540867     
         415   47.733639413125516        13.854627517790977        148.40546248413614     
         416   48.214370487226795        14.003610996168749        149.56245548893159     
         417   48.698663532428434        14.153754353520288        150.72522274807847     
         418   49.186535899790606        14.305063371049126        151.89377815990363     
         419   49.678004982086264        14.457543843857110        153.06813562277651     
         420   50.173088213801428        14.611201580944496        154.24830903510937     
         421   50.671803071135415        14.766042405209969        155.43431229535716     
         422   51.174167072000756        14.922072153450685        156.62615930201758     
         423   51.680197776023419        15.079296676362317        157.82386395363059     
         424   52.189912784543019        15.237721838539120        159.02744014877862     
         425   52.703329740612816        15.397353518473928        160.23690178608643     
         426   53.220466328999890        15.558197608558237        161.45226276422093     
         427   53.741340276185298        15.720260015082216        162.67353698189115     
         428   54.265969350364138        15.883546658234776        163.90073833784797     
         429   54.794371361445769        16.048063472103603        165.13388073088433     
         430   55.326564161053803        16.213816404675182        166.37297805983488     
         431   55.862565642526370        16.380811417834870        167.61804422357596     
         432   56.402393740916125        16.549054487366902        168.86909312102554     
         433   56.946066432990463        16.718551602954477        170.12613865114301     
         434   57.493601737231579        16.889308768179745        171.38919471292937     
         435   58.045017713836664        17.061332000523908        172.65827520542658     
         436   58.600332464717859        17.234627331367200        173.93339402771807     
         437   59.159564133502712        17.409200805988981        175.21456507892833     
         438   59.722730905533872        17.585058483567749        176.50180225822291     
         439   60.289851007869601        17.762206437181192        177.79511946480821     
         440   60.860942709283641        17.940650753806210        179.09453059793148     
         441   61.436024320265453        18.120397534319000        180.40004955688084     
         442   62.015114193020267        18.301452893495028        181.71169024098481     
         443   62.598230721469307        18.483822960009142        183.02946654961278     
         444   63.185392341249795        18.667513876435564        184.35339238217423     
         445   63.776617529715175        18.852531799247949        185.68348163811942     
         446   64.371924805935180        19.038882898819431        187.01974821693861     
         447   64.971332730695920        19.226573359422630        188.36220601816228     
         448   65.574859906500095        19.415609379229750        189.71086894136124     
         449   66.182524977566970        19.605997170312548        191.06575088614593     
         450   66.794346629832773        19.797742958642452        192.42686575216720     
         451   67.410343590950433        19.990852984090523        193.79422743911525     
         452   68.030534630290035        20.185333500427564        195.16784984672032     
         453   68.654938558938682        20.381190775324104        196.54774687475228     
         454   69.283574229700804        20.578431090350481        197.93393242302048     
         455   69.916460537098231        20.777060740976843        199.32642039137380     
         456   70.553616417370208        20.977086036573219        200.72522467970052     
         457   71.195060848473602        21.178513300409538        202.13035918792815     
         458   71.840812850083125        21.381348869655696        203.54183781602367     
         459   72.490891483591170        21.585599095381546        204.95967446399285     
         460   73.145315852108169        21.791270342556988        206.38388303188086     
         461   73.804105100462664        21.998368990051979        207.81447741977146     
         462   74.467278415201349        22.206901430636574        209.25147152778769     
         463   75.134855024589200        22.416874070980985        210.69487925609116     
         464   75.806854198609699        22.628293331655581        212.14471450488213     
         465   76.483295248964879        22.841165647130985        213.60099117439964     
         466   77.164197529075281        23.055497465778046        215.06372316492127     
         467   77.849580434080423        23.271295249867940        216.53292437676311     
         468   78.539463400838613        23.488565475572138        218.00860871027930     
         469   79.233865907927139        23.707314632962522        219.49079006586283     
         470   79.932807475642491        23.927549226011365        220.97948234394437     
         471   80.636307666000306        24.149275772591398        222.47469944499301     
         472   81.344386082735681        24.372500804475841        223.97645526951590     
         473   82.057062371303061        24.597230867338435        225.48476371805816     
         474   82.774356218876548        24.823472520753487        226.99963869120259     
         475   83.496287354349889        25.051232338195909        228.52109408957011     
         476   84.222875548336702        25.280516907041257        230.04914381381923     
         477   84.954140613170424        25.511332828565745        231.58380176464598     
         478   85.690102402904628        25.743686717946321        233.12508184278440     
         479   86.430780813312921        25.977585204260670        234.67299794900549     
         480   87.176195781889263        26.213034930487282        236.22756398411786     
         481   87.926367287847938        26.450042553505472        237.78879384896769     
         482   88.681315352123733        26.688614744095425        239.35670144443816     
         483   89.441060037371983        26.928758186938200        240.93130067144969     
         484   90.205621447968795        27.170479580615829        242.51260543095995     
         485   90.975019730011013        27.413785637611280        244.10062962396344     
         486   91.749275071316418        27.658683084308592        245.69538715149181     
         487   92.528407701423873        27.905178660992803        247.29689191461333     
         488   93.312437891593376        28.153279121850055        248.90515781443324     
         489   94.101385954806190        28.402991234967619        250.52019875209362     
         490   94.895272245764843        28.654321782333909        252.14202862877301     
         491   95.694117160893541        28.907277559838569        253.77066134568648     
         492   96.497941138337808        29.161865377272449        255.40611080408596     
         493   97.306764657965175        29.418092058327666        257.04839090525934     
         494   98.120608241364721        29.675964440597671        258.69751555053114     
         495   98.939492451847542        29.935489375577209        260.35349864126209     
         496   99.763437894446724        30.196673728662461        262.01635407884925     
         497   100.59246521591764        30.459524379151013        263.68609576472556     
         498   101.42659510473757        30.724048220241841        265.36273760036028     
         499   102.26584829110647        30.990252159035482        267.04629348725848     
         500   103.11024554694666        31.258143116533958        268.73677732696126     
         501   103.95980768590287        31.527728027640869        270.43420302104539     
         502   104.81455556334271        31.799013841161383        272.13858447112375     
         503   105.67451007635641        32.072007519802327        273.84993557884434     
         504   106.53969216375722        32.346716040172190        275.56827024589165     
         505   107.41012280608123        32.623146392781130        277.29360237398481     
         506   108.28582302558772        32.901305582041083        279.02594586487913     
         507   109.16681388625926        33.181200626265763        280.76531462036490     
         508   110.05311649380154        33.462838557670622        282.51172254226805     
         509   110.94475199564380        33.746226422373041        284.26518353244961     
         510   111.84174158093869        34.031371280392250        286.02571149280573     
         511   112.74410648056266        34.318280205649359        287.79332032526810     
         512   113.65186796711573        34.606960285967475        289.56802393180317     
         513   114.56504735492184        34.897418623071651        291.34983621441233     
         514   115.48366600002890        35.189662332588995        293.13877107513207     
         515   116.40774530020876        35.483698544048650        294.93484241603380     
         516   117.33730669495746        35.779534400881836        296.73806413922347     
         517   118.27237166549540        36.077177060421903        298.54845014684201     
         518   119.21296173476723        36.376633693904388        300.36601434106490     
         519   120.15909846744206        36.677911486466975        302.19077062410219     
         520   121.11080346991362        36.981017637149606        304.02273289819851     
         521   122.06809839030032        37.285959358894495        305.86191506563307     
         522   123.03100491844528        37.592743878546095        307.70833102871916     
         523   123.99954478591654        37.901378436851267        309.56199468980464     
         524   124.97373976600724        38.211870288459167        311.42291995127169     
         525   125.95361167373527        38.524226701921400        313.29112071553647     
         526   126.93918236584406        38.838454959691987        315.16661088504958     
         527   127.93047374080216        39.154562358127414        317.04940436229521     
         528   128.92750773880357        39.472556207486655        318.93951504979213     
         529   129.93030634176762        39.792443831931251        320.83695685009246     
         530   130.93889157333962        40.114232569525313        322.74174366578279     
         531   131.95328549888998        40.437929772235492        324.65388939948303     
         532   132.97351022551553        40.763542805931174        326.57340795384721     
         533   133.99958790203857        41.091079050384295        328.50031323156264     
         534   135.03154071900758        41.420545899269641        330.43461913535054     
         535   136.06939090869707        41.751950760164611        332.37633956796577     
         536   137.11316074510788        42.085301054549454        334.32548843219649     
         537   138.16287254396698        42.420604217807167        336.28207963086425     
         538   139.21854866272781        42.757867699223603        338.24612706682416     
         539   140.28021150057032        43.097098961987527        340.21764464296433     
         540   141.34788349840105        43.438305483190568        342.19664626220674     
         541   142.42158713885328        43.781494753827296        344.18314582750577     
         542   143.50134494628711        44.126674278795257        346.17715724184939     
         543   144.58717948678938        44.473851576895022        348.17869440825854     
         544   145.67911336817411        44.823034180830156        350.18777122978724     
         545   146.77716923998230        45.174229637207326        352.20440160952222     
         546   147.88136979348221        45.527445506536310        354.22859945058343     
         547   148.99173776166936        45.882689363229979        356.26037865612318     
         548   150.10829591926671        46.239968795604447        358.29975312932686     
         549   151.23106708272459        46.599291405878930        360.34673677341260     
         550   152.36007411022115        46.960664810175970        362.40134349163100     
         551   153.49533990166194        47.324096638521333        364.46358718726543     
         552   154.63688739868050        47.689594534844076        366.53348176363136     
         553   155.78473958463820        48.057166156976628        368.61104112407742     
         554   156.93891948462442        48.426819176654746        370.69627917198392     
         555   158.09945016545640        48.798561279517550        372.78920981076391     
         556   159.26635473568001        49.172400165107696        374.88984694386284     
         557   160.43965634556884        49.548343546871209        376.99820447475764     
         558   161.61937818712528        49.926399152157650        379.11429630695858     
         559   162.80554349407993        50.306574722220077        381.23813634400716     
         560   163.99817554189207        50.688878012215127        383.36973848947719     
         561   165.19729764774974        51.073316791203055        385.50911664697463     
         562   166.40293317056936        51.459898842147645        387.65628472013697     
         563   167.61510551099656        51.848631961916425        389.81125661263388     
         564   168.83383811140573        52.239523961280582        391.97404622816731     
         565   170.05915445590048        52.632582664915041        394.14466747046976     
         566   171.29107807031326        53.027815911398385        396.32313424330670     
         567   172.52963252220604        53.425231553213074        398.50946045047465     
         568   173.77484142086990        53.824837456745371        400.70365999580156     
         569   175.02672841732550        54.226641502285354        402.90574678314726     
         570   176.28531720432292        54.630651584026971        405.11573471640315     
         571   177.55063151634181        55.036875610068115        407.33363769949187     
         572   178.82269512959164        55.445321502410565        409.55946963636745     
         573   180.10153186201165        55.855997196960097        411.79324443101513     
         574   181.38716557327081        56.268910643526524        414.03497598745173     
         575   182.67962016476818        56.684069805823597        416.28467820972492     
         576   183.97891957963313        57.101482661469262        418.54236500191388     
         577   185.28508780272466        57.521157201985417        420.80805026812840     
         578   186.59814886063268        57.943101432798187        423.08174791251020     
         579   187.91812682167694        58.367323373237873        425.36347183923112     
         580   189.24504579590794        58.793831056538849        427.65323595249453     
         581   190.57892993510640        59.222632529839778        429.95105415653398     
         582   191.91980343278419        59.653735854183594        432.25694035561486     
         583   193.26769052418337        60.087149104517458        434.57090845403229     
         584   194.62261548627714        60.522880369692892        436.89297235611321     
         585   195.98460263776943        60.960937752465682        439.22314596621396     
         586   197.35367633909541        61.401329369496125        441.56144318872288     
         587   198.72986099242110        61.844063351348751        443.90787792805770     
         588   200.11318104164386        62.289147842492646        446.26246408866763     
         589   201.50366097239223        62.736591001301335        448.62521557503158     
         590   202.90132531202613        63.186401000052804        450.99614629165927     
         591   204.30619862963704        63.638586024929587        453.37527014309075     
         592   205.71830553604792        64.093154276018765        455.76260103389649     
         593   207.13767068381338        64.550113967312043        458.15815286867689     
         594   208.56431876721982        65.009473326705688        460.56193955206305     
         595   209.99827452228519        65.471240596000584        462.97397498871550     
         596   211.43956272675976        65.935424030902411        465.39427308332597     
         597   212.88820820012555        66.402031901021459        467.82284774061492     
         598   214.34423580359683        66.871072489872816        470.25971286533394     
         599   215.80767044011981        67.342554094876206        472.70488236226385     
         600   217.27853705437332        67.816485027356336        475.15837013621604     
         601   218.75686063276817        68.292873612542607        477.62019009203112     
         602   220.24266620344781        68.771728189569302        480.09035613457996     
         603   221.73597883628835        69.253057111475641        482.56888216876280     
         604   223.23682364289843        69.736868745205683        485.05578209951005     
         605   224.74522577661935        70.223171471608495        487.55106983178166     
         606   226.26121043252527        70.711973685438096        490.05475927056654     
         607   227.78480284742318        71.203283795353457        492.56686432088435     
         608   229.31602829985337        71.697110223918713        495.08739888778297     
         609   230.85491211008866        72.193461407602896        497.61637687634095     
         610   232.40147964013551        72.692345796780302        500.15381219166539     
         611   233.95575629373346        73.193771855730233        502.69971873889301     
         612   235.51776751635532        73.697748062637118        505.25411042319030     
         613   237.08753879520734        74.204282909590702        507.81700114975212     
         614   238.66509565922954        74.713384902585801        510.38840482380357     
         615   240.25046367909519        75.225062561522535        512.96833535059795     
         616   241.84366846721156        75.739324420206358        515.55680663541864     
         617   243.44473567771925        76.256179026347837        518.15383258357713     
         618   245.05369100649327        76.775634941563041        520.75942710041477     
         619   246.67056019114230        77.297700741373347        523.37360409130144     
         620   248.29536901100911        77.822385015205469        525.99637746163637     
         621   249.92814328717051        78.349696366391569        528.62776111684707     
         622   251.56890888243763        78.879643412169273        531.26776896239051     
         623   253.21769170135576        79.412234783681626        533.91641490375184     
         624   254.87451769020490        79.947479125977225        536.57371284644569     
         625   256.53941283699908        80.485385098010141        539.23967669601473     
         626   258.21240317148727        81.025961372640069        541.91432035803086     
         627   259.89351476515282        81.569216636632234        544.59765773809420     
         628   261.58277373121399        82.115159590657470        547.28970274183359     
         629   263.28020622462367        82.663798949292357        549.99046927490622     
         630   264.98583844206985        83.215143441018967        552.69997124299812     
         631   266.69969662197542        83.769201808225247        555.41822255182342     
         632   268.42180704449822        84.325982807204767        558.14523710712490     
         633   270.15219603153156        84.885495208156911        560.88102881467375     
         634   271.89088994670351        85.447747795186800        563.62561158026858     
         635   273.63791519537801        86.012749366305385        566.37899930973754     
         636   275.39329822465407        86.580508733429511        569.14120590893629     
         637   277.15706552336610        87.151034722381823        571.91224528374880     
         638   278.92924362208470        87.724336172890858        574.69213134008703     
         639   280.70985909311526        88.300421938591157        577.48087798389099     
         640   282.49893855049959        88.879300887023106        580.27849912112936     
         641   284.29650865001503        89.460981899633211        583.08500865779763     
         642   286.10259608917488        90.045473871773865        585.90042049992007     
         643   287.91722760722848        90.632785712703523        588.72474855354892     
         644   289.74042998516137        91.222926345586885        591.55800672476437     
         645   291.57223004569488        91.815904707494326        594.40020891967333     
         646   293.41265465328706        92.411729749402795        597.25136904441160     
         647   295.26173071413211        93.010410436195158        600.11150100514271     
         648   297.11948517616031        93.611955746660456        602.98061870805680     
         649   298.98594502903904        94.216374673494101        605.85873605937309     
         650   300.86113730417190        94.823676223297412        608.74586696533743     
         651   302.74508907469919        95.433869416578347        611.64202533222362     
         652   304.63782745549787        96.046963287750941        614.54722506633243     
         653   306.53937960318206        96.662966885135546        617.46148007399336     
         654   308.44977271610242        97.281889270958914        620.38480426156173     
         655   310.36903403434678        97.903739521354112        623.31721153542128     
         656   312.29719083974027        98.528526726360667        626.25871580198293     
         657   314.23427045584475        99.156259989924450        629.20933096768499     
         658   316.18030024795928        99.786948429897890        632.16907093899283     
         659   318.13530762312081        100.42060117803980        635.13794962239865     
         660   320.09932003010351        101.05722738001556        638.11598092442262     
         661   322.07236495941856        101.69683619539707        641.10317875161218     
         662   324.05446994331504        102.33943679766270        644.09955701054025     
         663   326.04566255577987        102.98503837419756        647.10512960780909     
         664   328.04597041253737        103.63365012629333        650.11991045004629     
         665   330.05542117104989        104.28528126914823        653.14391344390685     
         666   332.07404253051754        104.93994103186724        656.17715249607329     
         667   334.10186223187850        105.59763865746201        659.21964151325415     
         668   336.13890805780898        106.25838340285100        662.27139440218559     
         669   338.18520783272311        106.92218453885927        665.33242506962983     
         670   340.24078942277373        107.58905135021870        668.40274742237659     
         671   342.30568073585141        108.25899313556803        671.48237536724207     
         672   344.37990972158542        108.93201920745278        674.57132281106897     
         673   346.46350437134350        109.60813889232546        677.66960366072669     
         674   348.55649271823177        110.28736153054518        680.77723182311126     
         675   350.65890283709507        110.96969647637822        683.89422120514553     
         676   352.77076284451692        111.65515309799767        687.02058571377904     
         677   354.89210089881936        112.34374077748362        690.15633925598661     
         678   357.02294520006387        113.03546891082317        693.30149573877145     
         679   359.16332399005040        113.73034690791037        696.45606906916169     
         680   361.31326555231789        114.42838419254639        699.62007315421226     
         681   363.47279821214465        115.12959020243939        702.79352190100440     
         682   365.64195033654795        115.83397438920468        705.97642921664590     
         683   367.82075033428418        116.54154621836469        709.16880900827061     
         684   370.00922665584943        117.25231516934893        712.37067518303854     
         685   372.20740779347921        117.96629073549418        715.58204164813628     
         686   374.41532228114784        118.68348242404441        718.80292231077601     
         687   376.63299869457018        119.40389975615066        722.03333107819640     
         688   378.86046565119989        120.12755226687146        725.27328185766191     
         689   381.09775181023076        120.85444950517245        728.52278855646318     
         690   383.34488587259642        121.58460103392663        731.78186508191754     
         691   385.60189658097028        122.31801642991427        735.05052534136701     
         692   387.86881271976534        123.05470528382315        738.32878324217984     
         693   390.14566311513545        123.79467720024824        741.61665269175114     
         694   392.43247663497363        124.53794179769203        744.91414759750103     
         695   394.72928218891388        125.28450870856445        748.22128186687542     
         696   397.03610872833002        126.03438757918282        751.53806940734614     
         697   399.35298524633635        126.78758806977200        754.86452412641074     
         698   401.67994077778746        127.54411985446431        758.20065993159290     
         699   404.01700439927868        128.30399262129976        761.54649073044118     
         700   406.36420522914551        129.06721607222565        764.90203043053032     
         701   408.72157242746482        129.83379992309708        768.26729293946039     
         702   411.08913519605318        130.60375390367673        771.64229216485728     
         703   413.46692277846887        131.37708775763491        775.02704201437200     
         704   415.85496446001031        132.15381124254930        778.42155639568148     
         705   418.25328956771773        132.93393412990594        781.82584921648754     
         706   420.66192747037189        133.71746620509805        785.23993438451828     
         707   423.08090757849448        134.50441726742662        788.66382580752645     
         708   425.51025934434870        135.29479713010065        792.09753739328994     
         709   427.95001226193870        136.08861562023674        795.54108304961301     
         710   430.40019586701055        136.88588257885937        798.99447668432379     
         711   432.86083973705081        137.68660786090081        802.45773220527644     
         712   435.33197349128835        138.49080133520133        805.93086352035039     
         713   437.81362679069321        139.29847288450887        809.41388453745037     
         714   440.30582933797723        140.10963240547946        812.90680916450538     
         715   442.80861087759382        140.92428980867714        816.40965130946995     
         716   445.32200119573861        141.74245501857376        819.92242488032468     
         717   447.84603012034808        142.56413797354909        823.44514378507256     
         718   450.38072752110179        143.38934862589122        826.97782193174498     
         719   452.92612330942069        144.21809694179592        830.52047322839576     
         720   455.48224743846765        145.05039290136733        834.07311158310426     
         721   458.04912990314853        145.88624649861751        837.63575090397512     
         722   460.62680074011064        146.72566774146674        841.20840509913751     
         723   463.21529002774378        147.56866665174331        844.79108807674572     
         724   465.81462788618012        148.41525326518376        848.38381374497772     
         725   468.42484447729481        149.26543763143286        851.98659601203815     
         726   471.04597000470471        150.11922981404351        855.59944878615454     
         727   473.67803471376970        150.97663989047689        859.22238597557998     
         728   476.32106889159269        151.83767795210258        862.85542148859224     
         729   478.97510286701845        152.70235410419806        866.49856923349353     
         730   481.64016701063571        153.57067846594956        870.15184311860992     
         731   484.31629173477512        154.44266117045152        873.81525705229376     
         732   487.00350749351065        155.31831236470649        877.48882494291956     
         733   489.70184478265958        156.19764220962580        881.17256069888867     
         734   492.41133413978179        157.08066088002892        884.86647822862517     
         735   495.13200614418093        157.96737856464372        888.57059144057791     
         736   497.86389141690375        158.85780546610695        892.28491424322112     
         737   500.60702062074006        159.75195180096330        896.00946054505187     
         738   503.36142446022296        160.64982779966627        899.74424425459256     
         739   506.12713368162986        161.55144370657786        903.48927928038938     
         740   508.90417907298092        162.45680977996869        907.24457953101319     
         741   511.69259146404056        163.36593629201775        911.01015891505835     
         742   514.49240172631607        164.27883352881275        914.78603134114417     
         743   517.30364077305944        165.19551179035028        918.57221071791355     
         744   520.12633955926617        166.11598139053507        922.36871095403365     
         745   522.96052908167508        167.04025265718099        926.17554595819604     
         746   525.80624037876987        167.96833593201040        929.99272963911585     
         747   528.66350453077814        168.90024157065437        933.82027590553196     
         748   531.53235265967112        169.83597994265287        937.65819866620848     
         749   534.41281592916471        170.77556143145443        941.50651182993238     
         750   537.30492554471903        171.71899643441671        945.36522930551428     
         751   540.20871275353841        172.66629536280570        949.23436500178980     
         752   543.12420884457163        173.61746864179679        953.11393282761776     
         753   546.05144514851213        174.57252671047377        957.00394669188029     
         754   548.99045303779792        175.53148002182971        960.90442050348474     
         755   551.94126392661110        176.49433904276620        964.81536817136066     
         756   554.90390927087947        177.46111425409416        968.73680360446235     
         757   557.87842056827458        178.43181615053317        972.66874071176733     
         758   560.86482935821368        179.40645524071203        976.61119340227685     
         759   563.86316722185859        180.38504204716853        980.56417558501596     
         760   566.87346578211577        181.36758710634916        984.52770116903321     
         761   569.89575670363763        182.35410096861003        988.50178406340058     
         762   572.93007169282100        183.34459419821579        992.48643817721393     
         763   575.97644249780785        184.33907737334067        996.48167741959173     
         764   579.03490090848572        185.33756108606752        1000.4875156996770     
         765   582.10547875648774        186.34005594238889        1004.5039669266362     
         766   585.18820791519204        187.34657256220621        1008.5310450096583     
         767   588.28312029972255        188.35712157933000        1012.5687638579561     
         768   591.39024786694813        189.37171364148026        1016.6171373807661     
         769   594.50962261548420        190.39035941028612        1020.6761794873474     
         770   597.64127658569100        191.41306956128594        1024.7459040869833     
         771   600.78524185967558        192.43985478392747        1028.8263250889795     
         772   603.94155056128989        193.47072578156789        1032.9174564026655     
         773   607.11023485613157        194.50569327147318        1037.0193119373932     
         774   610.29132695154601        195.54476798481943        1041.1319056025391     
         775   613.48485909662202        196.58796066669154        1045.2552513075016     
         776   616.69086358219681        197.63528207608425        1049.3893629617023     
         777   619.90937274085252        198.68674298590128        1053.5342544745865     
         778   623.14041894691820        199.74235418295612        1057.6899397556222     
         779   626.38403461646863        200.80212646797170        1061.8564327143006     
         780   629.64025220732515        201.86607065558042        1066.0337472601352     
         781   632.90910421905630        202.93419757432417        1070.2218973026636     
         782   636.19062319297575        204.00651806665448        1074.4208967514455     
         783   639.48484171214511        205.08304298893231        1078.6307595160631     
         784   642.79179240137239        206.16378321142841        1082.8514995061234     
         785   646.11150792721116        207.24874961832290        1087.0831306312537     
         786   649.44402099796355        208.33795310770580        1091.3256668011063     
         787   652.78936436367735        209.43140459157664        1095.5791219253545     
         788   656.14757081614766        210.52911499584459        1099.8435099136959     
         789   659.51867318891675        211.63109526032872        1104.1188446758495     
         790   662.90270435727359        212.73735633875751        1108.4051401215581     
         791   666.29969723825445        213.84790919876951        1112.7024101605864     
         792   669.70968479064311        214.96276482191297        1117.0106687027223     
         793   673.13270001497074        216.08193420364594        1121.3299296577763     
         794   676.56877595351466        217.20542835333615        1125.6602069355799     
         795   680.01794569030085        218.33325829426127        1130.0015144459901     
         796   683.48024235110256        219.46543506360896        1134.3538660988838     
         797   686.95569910344034        220.60196971247652        1138.7172758041620     
         798   690.44434915658280        221.74287330587137        1143.0917574717471     
         799   693.94622576154541        222.88815692271083        1147.4773250115843     
         800   697.46136221109191        224.03783165582200        1151.8739923336423     
         801   700.98979183973381        225.19190861194215        1156.2817733479103     
         802   704.53154802373092        226.35039891171851        1160.7006819644007     
         803   708.08666418108999        227.51331368970835        1165.1307320931485     
         804   711.65517377156698        228.68066409437898        1169.5719376442109     
         805   715.23711029666515        229.85246128810755        1174.0243125276686     
         806   718.83250729963618        231.02871644718175        1178.4878706536203     
         807   722.44139836548004        232.20944076179902        1182.9626259321919     
         808   726.06381712094469        233.39464543606707        1187.4485922735291     
         809   729.69979723452673        234.58434168800375        1191.9457835878002     
         810   733.34937241647106        235.77854074953706        1196.4542137851954     
         811   737.01257641877123        236.97725386650524        1200.9738967759267     
         812   740.68944303516912        238.18049229865676        1205.5048464702288     
         813   744.38000610115569        239.38826731965031        1210.0470767783590     
         814   748.08429949396987        240.60059021705487        1214.6006016105953     
         815   751.80235713259935        241.81747229234958        1219.1654348772379     
         816   755.53421297778198        243.03892486092425        1223.7415904886104     
         817   759.27990103200273        244.26495925207857        1228.3290823550569     
         818   763.03945533949650        245.49558680902283        1232.9279243869430     
         819   766.81290998624718        246.73081888887768        1237.5381304946582     
         820   770.60029909998786        247.97066686267422        1242.1597145886119     
         821   774.40165685019986        249.21514211535379        1246.7926905792372     
         822   778.21701744811469        250.46425604576834        1251.4370723769869     
         823   782.04641514671289        251.71802006668031        1256.0928738923371     
         824   785.88988424072431        252.97644560476243        1260.7601090357850     
         825   789.74745906662758        254.23954410059810        1265.4387917178494     
         826   793.61917400265213        255.50732700868122        1270.1289358490717     
         827   797.50506346877603        256.77980579741615        1274.8305553400151     
         828   801.40516192672681        258.05699194911796        1279.5436641012618     
         829   805.31950387998256        259.33889696001228        1284.2682760434197     
         830   809.24812387376983        260.62553234023534        1289.0044050771148     
         831   813.19105649506616        261.91690961383392        1293.7520651129962     
         832   817.14833637259824        263.21304031876571        1298.5112700617356     
         833   821.11999817684250        264.51393600689846        1303.2820338340227     
         834   825.10607662002690        265.81960824401165        1308.0643703405735     
         835   829.10660645612745        267.13006860979465        1312.8582934921224     
         836   833.12162248087145        268.44532869784786        1317.6638171994250     
         837   837.15115953173608        269.76540011568238        1322.4809553732598     
         838   841.19525248794923        271.09029448472012        1327.3097219244264     
         839   845.25393627048754        272.42002344029390        1332.1501307637445     
         840   849.32724584208029        273.75459863164724        1337.0021958020568     
         841   853.41521620720584        275.09403172193458        1341.8659309502264     
         842   857.51788241209272        276.43833438822128        1346.7413501191377     
         843   861.63527954472158        277.78751832148350        1351.6284672196973     
         844   865.76744273482177        279.14159522660833        1356.5272961628316     
         845   869.91440715387455        280.50057682239361        1361.4378508594891     
         846   874.07620801511223        281.86447484154866        1366.3601452206399     
         847   878.25288057351725        283.23330103069338        1371.2941931572734     
         848   882.44446012582262        284.60706715035877        1376.2400085804022     
         849   886.65098201051285        285.98578497498670        1381.1976054010595     
         850   890.87248160782394        287.36946629293033        1386.1669975302991     
         851   895.10899433974214        288.75812290645388        1391.1481988791963     
         852   899.36055567000506        290.15176663173236        1396.1412233588469     
         853   903.62720110410169        291.55040929885200        1401.1460848803683     
         854   907.90896618927206        292.95406275181074        1406.1627973548980     
         855   912.20588651450794        294.36273884851659        1411.1913746935959     
         856   916.51799771055175        295.77644946078971        1416.2318308076424     
         857   920.84533544989881        297.19520647436093        1421.2841796082378     
         858   925.18793544679352        298.61902178887209        1426.3484350066035     
         859   929.54583345723472        300.04790731787705        1431.4246109139835     
         860   933.91906527897049        301.48187498884016        1436.5127212416407     
         861   938.30766675150221        302.92093674313764        1441.6127799008591     
         862   942.71167375608229        304.36510453605626        1446.7248008029451     
         863   947.13112221571532        305.81439033679482        1451.8487978592239     
         864   951.56604809515716        307.26880612846310        1456.9847849810421     
         865   956.01648740091673        308.72836390808260        1462.1327760797681     
         866   960.48247618125322        310.19307568658542        1467.2927850667886     
         867   964.96405052618059        311.66295348881596        1472.4648258535142     
         868   969.46124656746190        313.13800935352953        1477.6489123513729     
         869   973.97410047861467        314.61825533339294        1482.8450584718155     
         870   978.50264847490757        316.10370349498464        1488.0532781263128     
         871   983.04692681336201        317.59436591879415        1493.2735852263559     
         872   987.60697179275132        319.09025469922290        1498.5059936834568     
         873   992.18281975360208        320.59138194458382        1503.7505174091475     
         874   996.77450707819298        322.09775977710132        1509.0071703149820     
         875   1001.3820701905551        323.60940033291104        1514.2759663125325     
         876   1006.0055455564720        325.12631576206076        1519.5569193133938     
         877   1010.6449696834809        326.64851822850949        1524.8500432291794     
         878   1015.3003791208707        328.17601991012805        1530.1553519715249     
         879   1019.9718104596840        329.70883299869871        1535.4728594520845     
         880   1024.6593003327152        331.24696969991555        1540.8025795825349     
         881   1029.3628854145129        332.79044223338417        1546.1445262745710     
         882   1034.0826024213777        334.33926283262247        1551.4987134399089     
         883   1038.8184881113632        335.89344374505902        1556.8651549902854     
         884   1043.5705792842778        337.45299723203527        1562.2438648374582     
         885   1048.3389127816811        339.01793556880358        1567.6348568932028     
         886   1053.1235254868864        340.58827104452848        1573.0381450693169     
         887   1057.9244543249611        342.16401596228621        1578.4537432776181     
         888   1062.7417362627252        343.74518263906498        1583.8816654299440     
         889   1067.5754083087531        345.33178340576478        1589.3219254381531     
         890   1072.4255075133713        346.92383060719726        1594.7745372141221     
         891   1077.2920709686607        348.52133660208636        1600.2395146697497     
         892   1082.1751358084559        350.12431376306728        1605.7168717169541     
         893   1087.0747392083447        351.73277447668789        1611.2066222676735     
         894   1091.9909183856691        353.34673114340774        1616.7087802338665     
         895   1096.9237105995239        354.96619617759814        1622.2233595275106     
         896   1101.8731531507601        356.59118200754261        1627.7503740606055     
         897   1106.8392833819789        358.22170107543661        1633.2898377451679     
         898   1111.8221386775392        359.85776583738738        1638.8417644932363     
         899   1116.8217564635520        361.49938876341480        1644.4061682168708     
         900   1121.8381742078825        363.14658233745052        1649.9830628281479     
         901   1126.8714294201504        364.79935905733765        1655.5724622391656     
         902   1131.9215596517290        366.45773143483274        1661.1743803620420     
         903   1136.9886024957473        368.12171199560316        1666.7888311089150     
         904   1142.0725955870869        369.79131327922926        1672.4158283919423     
         905   1147.1735766023844        371.46654783920314        1678.0553861233011     
         906   1152.2915832600318        373.14742824292932        1683.7075182151887     
         907   1157.4266533201744        374.83396707172449        1689.3722385798224     
         908   1162.5788245847123        376.52617692081736        1695.0495611294380     
         909   1167.7481348973006        378.22407039934910        1700.7394997762924     
         910   1172.9346221433491        379.92766013037306        1706.4420684326615     
         911   1178.1383242500212        381.63695875085500        1712.1572810108407     
         912   1183.3592791862377        383.35197891167280        1717.8851514231471     
         913   1188.5975249626711        385.07273327761686        1723.6256935819140     
         914   1193.8530996317504        386.79923452738956        1729.3789213994969     
         915   1199.1260412876609        388.53149535360620        1735.1448487882703     
         916   1204.4163880663400        390.26952846279397        1740.9234896606267     
         917   1209.7241781454829        392.01334657539297        1746.7148579289810     
         918   1215.0494497445379        393.76296242575461        1752.5189675057654     
         919   1220.3922411247104        395.51838876214464        1758.3358323034320     
         920   1225.7525905889584        397.27963834673938        1764.1654662344540     
         921   1231.1305364819980        399.04672395562875        1770.0078832113211     
         922   1236.5261171903003        400.81965837881478        1775.8630971465452     
         923   1241.9393711420898        402.59845442021225        1781.7311219526562     
         924   1247.3703368073488        404.38312489764809        1787.6119715422042     
         925   1252.8190526978135        406.17368264286188        1793.5056598277570     
         926   1258.2855573669769        407.97014050150636        1799.4122007219044     
         927   1263.7698894100874        409.77251133314621        1805.3316081372527     
         928   1269.2720874641479        411.58080801125885        1811.2638959864296     
         929   1274.7921902079195        413.39504342323454        1817.2090781820818     
         930   1280.3302363619171        415.21523047037607        1823.1671686368741     
         931   1285.8862646884124        417.04138206789895        1829.1381812634920     
         932   1291.4603139914327        418.87351114493129        1835.1221299746392     
         933   1297.0524231167617        420.71163064451395        1841.1190286830392     
         934   1302.6626309519390        422.55575352360074        1847.1288913014341     
         935   1308.2909764262604        424.40589275305769        1853.1517317425860     
         936   1313.9374985107775        426.26206131766429        1859.1875639192751     
         937   1319.6022362182989        428.12427221611239        1865.2364017443022     
         938   1325.2852286033885        429.99253846100652        1871.2982591304856     
         939   1330.9865147623680        431.86687307886467        1877.3731499906630     
         940   1336.7061338333142        433.74728911011692        1883.4610882376924     
         941   1342.4441249960607        435.63379960910657        1889.5620877844497     
         942   1348.2005274721989        437.52641764409009        1895.6761625438310     
         943   1353.9753805250743        439.42515629723607        1901.8033264287492     
         944   1359.7687234597920        441.33002866462704        1907.9435933521390     
         945   1365.5805956232107        443.24104785625741        1914.0969772269507     
         946   1371.4110364039489        445.15822699603581        1920.2634919661568     
         947   1377.2600852323797        447.08157922178225        1926.4431514827472     
         948   1383.1277815806343        449.01111768523140        1932.6359696897314     
         949   1389.0141649625998        450.94685555202955        1938.8419605001361     
         950   1394.9192749339215        452.88880600173701        1945.0611378270089     
         951   1400.8431510920013        454.83698222782675        1951.2935155834157     
         952   1406.7858330759982        456.79139743768485        1957.5391076824399     
         953   1412.7473605668279        458.75206485261026        1963.7979280371856     
         954   1418.7277732871630        460.71899770781550        1970.0699905607739     
         955   1424.7271110014349        462.69220925242576        1976.3553091663466     
         956   1430.7454135158325        464.67171274947992        1982.6538977670630     
         957   1436.7827206782995        466.65752147592934        1988.9657702761006     
         958   1442.8390723785387        468.64964872263909        1995.2909406066576     
         959   1448.9145085480118        470.64810779438773        2001.6294226719492     
         960   1455.0090691599341        472.65291200986564        2007.9812303852084     
         961   1461.1227942292837        474.66407470167826        2014.3463776596898     
         962   1467.2557238127927        476.68160921634308        2020.7248784086648     
         963   1473.4078980089514        478.70552891429139        2027.1167465454234     
         964   1479.5793569580089        480.73584716986755        2033.5219959832746     
         965   1485.7701408419725        482.77257737132953        2039.9406406355458     
         966   1491.9802898846051        484.81573292084789        2046.3726944155831     
         967   1498.2098443514294        486.86532723450767        2052.8181712367500     
         968   1504.4588445497266        488.92137374230634        2059.2770850124307     
         969   1510.7273308285335        490.98388588815521        2065.7494496560257     
         970   1517.0153435786483        493.05287712987882        2072.2352790809559     
         971   1523.3229232326246        495.12836093921527        2078.7345872006599     
         972   1529.6501102647760        497.21035080181628        2085.2473879285926     
         973   1535.9969451911732        499.29886021724644        2091.7736951782317     
         974   1542.3634685696452        501.39390269898445        2098.3135228630695     
         975   1548.7497209997807        503.49549177442219        2104.8668848966186     
         976   1555.1557431229264        505.60364098486525        2111.4337951924090     
         977   1561.5815756221862        507.71836388553220        2118.0142676639903     
         978   1568.0272592224239        509.83967404555631        2124.6083162249288     
         979   1574.4928346902616        511.96758504798322        2131.2159547888095     
         980   1580.9783428340806        514.10211048977260        2137.8371972692380     
         981   1587.4838245040200        516.24326398179835        2144.4720575798356     
         982   1594.0093205919768        518.39105914884703        2151.1205496342404     
         983   1600.5548720316096        520.54550962961935        2157.7826873461131     
         984   1607.1205197983343        522.70662907672966        2164.4584846291305     
         985   1613.7063049093247        524.87443115670578        2171.1479553969862     
         986   1620.3122684235157        527.04892954998979        2177.8511135633930     
         987   1626.9384514415997        529.23013795093675        2184.5679730420838     
         988   1633.5848951060293        531.41807006781596        2191.2985477468069     
         989   1640.2516406010152        533.61273962281030        2198.0428515913295     
         990   1646.9387291525270        535.81416035201642        2204.8008984894386     
         991   1653.6462020282966        538.02234600544500        2211.5727023549357     
         992   1660.3741005378108        540.23731034701996        2218.3582771016445     
         993   1667.1224660323194        542.45906715458000        2225.1576366434028     
         994   1673.8913399048301        544.68763021987661        2231.9707948940709     
         995   1680.6807635901093        546.92301334857586        2238.7977657675224     
         996   1687.4907785646849        549.16523036025717        2245.6385631776525     
         997   1694.3214263468433        551.41429508841452        2252.4932010383727     
         998   1701.1727484966286        553.67022138045547        2259.3616932636119     
         999   1708.0447866158497        555.93302309770138        2266.2440537673187     
        1000   1714.9375823480700        558.20271411538749        2273.1402964634576     
        1001   1721.8511773786163        560.47930832266377        2280.0504352660137     
        1002   1728.7856134345714        562.76281962259304        2286.9744840889862     
        1003   1735.7409322847841        565.05326193215319        2293.9124568463981     
        1004   1742.7171757398562        567.35064918223532        2300.8643674522823     
        1005   1749.7143856521548        569.65499531764556        2307.8302298206968     
        1006   1756.7326039158036        571.96631429710203        2314.8100578657118     
        1007   1763.7718724666900        574.28462009324028        2321.8038655014207     
        1008   1770.8322332824573        576.60992669260690        2328.8116666419287     
        1009   1777.9137283825135        578.94224809566413        2335.8334752013639     
        1010   1785.0163998280218        581.28159831678693        2342.8693050938696     
        1011   1792.1402897219118        583.62799138426749        2349.9191702336093     
        1012   1799.2854402088676        585.98144134030792        2356.9830845347583     
        1013   1806.4518934753389        588.34196224102891        2364.0610619115182     
        1014   1813.6396917495308        590.70956815646116        2371.1531162780984     
        1015   1820.8488773014142        593.08427317055293        2378.2592615487356     
        1016   1828.0794924427157        595.46609138116469        2385.3795116376778     
        1017   1835.3315795269277        597.85503690007261        2392.5138804591938     
        1018   1842.6051809492976        600.25112385296518        2399.6623819275669     
        1019   1849.9003391468386        602.65436637944811        2406.8250299571014     
        1020   1857.2170965983198        605.06477863303780        2414.0018384621158     
        1021   1864.5554958242783        607.48237478116869        2421.1928213569513     
        1022   1871.9155793870036        609.90716900518646        2428.3979925559597     
        1023   1879.2973898905536        612.33917550035369        2435.6173659735159     
        1024   1886.7009699807409        614.77840847584457        2442.8509555240098     
        1025   1894.1263623451439        617.22488215475028        2450.0987751218490     
        1026   1901.5736097131019        619.67861077407542        2457.3608386814603     
        1027   1909.0427548557111        622.13960858473854        2464.6371601172841     
        1028   1916.5338405858354        624.60788985157365        2471.9277533437835     
        1029   1924.0469097580931        627.08346885332799        2479.2326322754334     
        1030   1931.5820052688684        629.56635988266441        2486.5518108267315     
        1031   1939.1391700563063        632.05657724615946        2493.8853029121879     
        1032   1946.7184471003120        634.55413526430493        2501.2331224463342     
        1033   1954.3198794225530        637.05904827150641        2508.5952833437168     
        1034   1961.9435100864580        639.57133061608511        2515.9717995189012     
        1035   1969.5893821972170        642.09099666027521        2523.3626848864669     
        1036   1977.2575389017848        644.61806078022710        2530.7679533610158     
        1037   1984.9480233888708        647.15253736600425        2538.1876188571609     
        1038   1992.6608788889548        649.69444082158680        2545.6216952895388     
        1039   2000.3961486742703        652.24378556486693        2553.0701965727990     
        1040   2008.1538760588219        654.80058602765428        2560.5331366216119     
        1041   2015.9341043983659        657.36485665567034        2568.0105293506590     
        1042   2023.7368770904286        659.93661190855391        2575.5023886746471     
        1043   2031.5622375742912        662.51586625985612        2583.0087285082909     
        1044   2039.4102293310061        665.10263419704506        2590.5295627663331     
        1045   2047.2808958833787        667.69693022150170        2598.0649053635225     
        1046   2055.1742807959840        670.29876884852354        2605.6147702146341     
        1047   2063.0904276751512        672.90816460732060        2613.1791712344530     
        1048   2071.0293801689822        675.52513204102036        2620.7581223377888     
        1049   2078.9911819673298        678.14968570666269        2628.3516374394594     
        1050   2086.9758768018182        680.78184017520368        2635.9597304543067     
        1051   2094.9835084458305        683.42161003151386        2643.5824152971877     
        1052   2103.0141207145107        686.06900987437916        2651.2197058829752     
        1053   2111.0677574647675        688.72405431649918        2658.8716161265588     
        1054   2119.1444625952736        691.38675798448969        2666.5381599428497     
        1055   2127.2442800464587        694.05713551888061        2674.2193512467670     
        1056   2135.3672538005239        696.73520157411747        2681.9152039532582     
        1057   2143.5134278814235        699.42097081855968        2689.6257319772776     
        1058   2151.6828463548809        702.11445793448274        2697.3509492338030     
        1059   2159.8755533283811        704.81567761807639        2705.0908696378256     
        1060   2168.0915929511716        707.52464457944632        2712.8455071043559     
        1061   2176.3310094142612        710.24137354261097        2720.6148755484187     
        1062   2184.5938469504244        712.96587924550681        2728.3989888850583     
        1063   2192.8801498341973        715.69817643998351        2736.1978610293327     
        1064   2201.1899623818808        718.43827989180681        2744.0115058963224     
        1065   2209.5233289515327        721.18620438065545        2751.8399374011160     
        1066   2217.8802939429856        723.94196470012673        2759.6831694588295     
        1067   2226.2609017978225        726.70557565772913        2767.5412159845846     
        1068   2234.6651969994005        729.47705207489003        2775.4140908935306     
        1069   2243.0932240728298        732.25640878694901        2783.3018081008236     
        1070   2251.5450275849953        735.04366064316275        2791.2043815216430     
        1071   2260.0206521445357        737.83882250670183        2799.1218250711840     
        1072   2268.5201424018596        740.64190925465346        2807.0541526646575     
        1073   2277.0435430491329        743.45293577801749        2815.0013782172882     
        1074   2285.5908988202923        746.27191698171282        2822.9635156443255     
        1075   2294.1622544910310        749.09886778456951        2830.9405788610234     
        1076   2302.7576548788147        751.93380311933618        2838.9325817826684     
        1077   2311.3771448428615        754.77673793267491        2846.9395383245469     
        1078   2320.0207692841641        757.62768718516395        2854.9614624019746     
        1079   2328.6885731454718        760.48666585129581        2862.9983679302759     
        1080   2337.3806014113020        763.35368891947996        2871.0502688247980     
        1081   2346.0968991079317        766.22877139203945        2879.1171790008993     
        1082   2354.8375113034081        769.11192828521393        2887.1991123739576     
        1083   2363.6024831075360        772.00317462915802        2895.2960828593655     
        1084   2372.3918596718881        774.90252546794193        2903.4081043725378     
        1085   2381.2056861898013        777.80999585955055        2911.5351908288967     
        1086   2390.0440078963752        780.72560087588602        2919.6773561438872     
        1087   2398.9068700684738        783.64935560276319        2927.8346142329697     
        1088   2407.7943180247266        786.58127513991519        2936.0069790116190     
        1089   2416.7063971255252        789.52137460098834        2944.1944643953284     
        1090   2425.6431527730279        792.46966911354605        2952.3970842996096     
        1091   2434.6046304111555        795.42617381906621        2960.6148526399825     
        1092   2443.5908755255978        798.39090387294323        2968.8477833319971     
        1093   2452.6019336437989        801.36387444448587        2977.0958902912039     
        1094   2461.6378503349833        804.34510071691989        2985.3591874331837     
        1095   2470.6986712101225        807.33459788738514        2993.6376886735229     
        1096   2479.7844419219678        810.33238116693849        3001.9314079278329     
        1097   2488.8952081650232        813.33846578055022        3010.2403591117359     
        1098   2498.0310156755672        816.35286696711012        3018.5645561408724     
        1099   2507.1919102316365        819.37559997941912        3026.9040129308964     
        1100   2516.3779376530370        822.40668008419732        3035.2587433974863     
        1101   2525.5891438013350        825.44612256207824        3043.6287614563248     
        1102   2534.8255745798679        828.49394270761309        3052.0140810231219     
        1103   2544.0872759337312        831.55015582926592        3060.4147160135967     
        1104   2553.3742938497917        834.61477724941972        3068.8306803434889     
        1105   2562.6866743566757        837.68782230437137        3077.2619879285489     
        1106   2572.0244635247800        840.76930634433381        3085.7086526845505     
        1107   2581.3877074662619        843.85924473343573        3094.1706885272788     
        1108   2590.7764523350497        846.95765284972288        3102.6481093725383     
        1109   2600.1907443268278        850.06454608515389        3111.1409291361424     
        1110   2609.6306296790581        853.17993984560644        3119.6491617339316     
        1111   2619.0961546709568        856.30384955087152        3128.1728210817537     
        1112   2628.5873656235140        859.43629063465846        3136.7119210954784     
        1113   2638.1043088994752        862.57727854458994        3145.2664756909840     
        1114   2647.6470309033657        865.72682874220629        3153.8364987841760     
        1115   2657.2155780814633        868.88495670296265        3162.4220042909651     
        1116   2666.8099969218197        872.05167791623171        3171.0230061272869     
        1117   2676.4303339542457        875.22700788529914        3179.6395182090823     
        1118   2686.0766357503257        878.41096212737011        3188.2715544523221     
        1119   2695.7489489234022        881.60355617356288        3196.9191287729800     
        1120   2705.4473201285891        884.80480556891382        3205.5822550870562     
        1121   2715.1717960627616        888.01472587237299        3214.2609473105581     
        1122   2724.9224234645676        891.23333265681049        3222.9552193595168     
        1123   2734.6992491144115        894.46064150900622        3231.6650851499712     
        1124   2744.5023198344747        897.69666802966242        3240.3905585979860     
        1125   2754.3316824886915        900.94142783339362        3249.1316536196314     
        1126   2764.1873839827781        904.19493654873179        3257.8883841310039     
        1127   2774.0694712642025        907.45720981812417        3266.6607640482052     
        1128   2783.9779913222087        910.72826329793543        3275.4488072873619     
        1129   2793.9129911877994        914.00811265844482        3284.2525277646100     
        1130   2803.8745179337525        917.29677358384970        3293.0719393961076     
        1131   2813.8626186746010        920.59426177226044        3301.9070560980217     
        1132   2823.8773405666584        923.90059293570789        3310.7578917865430     
        1133   2833.9187308079895        927.21578280013478        3319.6244603778678     
        1134   2843.9868366384380        930.53984710540317        3328.5067757882184     
        1135   2854.0817053396045        933.87280160528928        3337.4048519338276     
        1136   2864.2033842348660        937.21466206748812        3346.3187027309464     
        1137   2874.3519206893579        940.56544427360711        3355.2483420958356     
        1138   2884.5273621099873        943.92516401917442        3364.1937839447819     
        1139   2894.7297559454214        947.29383711363005        3373.1550421940756     
        1140   2904.9591496861067        950.67147938033474        3382.1321307600360     
        1141   2915.2155908642417        954.05810665656156        3391.1250635589863     
        1142   2925.4991270538058        957.45373479350258        3400.1338545072740     
        1143   2935.8098058705286        960.85837965626456        3409.1585175212549     
        1144   2946.1476749719291        964.27205712387240        3418.1990665173080     
        1145   2956.5127820572693        967.69478308926523        3427.2555154118209     
        1146   2966.9051748675979        971.12657345930131        3436.3278781212034     
        1147   2977.3249011857156        974.56744415475112        3445.4161685618728     
        1148   2987.7720088362053        978.01741111030765        3454.5204006502718     
        1149   2998.2465456854011        981.47649027457305        3463.6405883028497     
        1150   3008.7485596414185        984.94469761007326        3472.7767454360796     
        1151   3019.2780986541302        988.42204909324448        3481.9288859664416     
        1152   3029.8352107151836        991.90856071444375        3491.0970238104401     
        1153   3040.4199438579858        995.40424847794225        3500.2811728845872     
        1154   3051.0323461577191        998.90912840192834        3509.4813471054135     
        1155   3061.6724657313307        1002.4232165185073        3518.6975603894698     
        1156   3072.3403507375306        1005.9465288737001        3527.9298266533142     
        1157   3083.0360493768044        1009.4790815274462        3537.1781598135262     
        1158   3093.7596098913978        1013.0208905535983        3546.4425737866986     
        1159   3104.5110805653321        1016.5719720399297        3555.7230824894405     
        1160   3115.2905097243861        1020.1323420881259        3565.0196998383735     
        1161   3126.0979457361186        1023.7020168137939        3574.3324397501401     
        1162   3136.9334370098431        1027.2810123464526        3583.6613161413911     
        1163   3147.7970319966548        1030.8693448295419        3593.0063429288007     
        1164   3158.6887791894023        1034.4670304204149        3602.3675340290533     
        1165   3169.6087271227161        1038.0740852903434        3611.7449033588491     
        1166   3180.5569243729828        1041.6905256245143        3621.1384648349040     
        1167   3191.5334195583687        1045.3163676220342        3630.5482323739529     
        1168   3202.5382613387947        1048.9516274959224        3639.9742198927383     
        1169   3213.5714984159645        1052.5963214731182        3649.4164413080266     
        1170   3224.6331795333354        1056.2504657944760        3658.8749105365914     
        1171   3235.7233534761463        1059.9140767147683        3668.3496414952292     
        1172   3246.8420690713924        1063.5871705026825        3677.8406481007464     
        1173   3257.9893751878499        1067.2697634408246        3687.3479442699700     
        1174   3269.1653207360487        1070.9618718257157        3696.8715439197313     
        1175   3280.3699546683038        1074.6635119677965        3706.4114609668927     
        1176   3291.6033259786805        1078.3747001914207        3715.9677093283181     
        1177   3302.8654837030294        1082.0954528348632        3725.5403029208951     
        1178   3314.1564769189586        1085.8257862503121        3735.1292556615199     
        1179   3325.4763547458506        1089.5657168038747        3744.7345814671125     
        1180   3336.8251663448514        1093.3152608755734        3754.3562942545968     
        1181   3348.2029609188821        1097.0744348593503        3763.9944079409238     
        1182   3359.6097877126240        1100.8432551630606        3773.6489364430504     
        1183   3371.0456960125402        1104.6217382084806        3783.3198936779554     
        1184   3382.5107351468464        1108.4099004312995        3793.0072935626231     
        1185   3394.0049544855410        1112.2077582811280        3802.7111500140672     
        1186   3405.5284034403840        1116.0153282214892        3812.4314769493039     
        1187   3417.0811314649086        1119.8326267298271        3822.1682882853706     
        1188   3428.6631880544078        1123.6596702974994        3831.9215979393171     
        1189   3440.2746227459606        1127.4964754297839        3841.6914198282120     
        1190   3451.9154851183948        1131.3430586458733        3851.4777678691325     
        1191   3463.5858247923247        1135.1994364788784        3861.2806559791802     
        1192   3475.2856914301237        1139.0656254758267        3871.1000980754620     
        1193   3487.0151347359410        1142.9416421976639        3880.9361080751082     
        1194   3498.7742044556840        1146.8275032192505        3890.7886998952558     
        1195   3510.5629503770451        1150.7232251293667        3900.6578874530637     
        1196   3522.3814223294721        1154.6288245307082        3910.5436846657026     
        1197   3534.2296701841915        1158.5443180398890        3920.4461054503595     
        1198   3546.1077438541934        1162.4697222874386        3930.3651637242333     
        1199   3558.0156932942427        1166.4050539178063        3940.3008734045443     
        1200   3569.9535685008677        1170.3503295893559        3950.2532484085195     
        1201   3581.9214195123736        1174.3055659743707        3960.2223026534089     
        1202   3593.9192964088238        1178.2707797590485        3970.2080500564671     
        1203   3605.9472493120688        1182.2459876435089        3980.2105045349758     
        1204   3618.0053283857092        1186.2312063417826        3990.2296800062227     
        1205   3630.0935838351324        1190.2264525818241        4000.2655903875161     
        1206   3642.2120659074844        1194.2317431055001        4010.3182495961723     
        1207   3654.3608248916885        1198.2470946685985        4020.3876715495330     
        1208   3666.5399111184283        1202.2725240408201        4030.4738701649399     
        1209   3678.7493749601690        1206.3080480057879        4040.5768593597654     
        1210   3690.9892668311354        1210.3536833610385        4050.6966530513837     
        1211   3703.2596371873333        1214.4094469180286        4060.8332651571927     
        1212   3715.5605365265255        1218.4753555021302        4070.9867095946011     
        1213   3727.8920153882586        1222.5514259526340        4081.1570002810327     
        1214   3740.2541243538353        1226.6376751227472        4091.3441511339242     
        1215   3752.6469140463437        1230.7341198795966        4101.5481760707335     
        1216   3765.0704351306285        1234.8407771042228        4111.7690890089252     
        1217   3777.5247383133133        1238.9576636915872        4122.0069038659831     
        1218   3790.0098743427889        1243.0847965505666        4132.2616345594051     
        1219   3802.5258940092172        1247.2221926039581        4142.5332950067059     
        1220   3815.0728481445267        1251.3698687884707        4152.8218991254089     
        1221   3827.6507876224273        1255.5278420547384        4163.1274608330586     
        1222   3840.2597633583823        1259.6961293673057        4173.4499940472087     
        1223   3852.8998263096455        1263.8747477046406        4183.7895126854346     
        1224   3865.5710274752232        1268.0637140591234        4194.1460306653162     
        1225   3878.2734178959072        1272.2630454370578        4204.5195619044607     
        1226   3891.0070486542450        1276.4727588586582        4214.9101203204755     
        1227   3903.7719708745708        1280.6928713580633        4225.3177198309977     
        1228   3916.5682357229762        1284.9233999833245        4235.7423743536656     
        1229   3929.3958944073347        1289.1643617964139        4246.1840978061400     
        1230   3942.2549981772781        1293.4157738732192        4256.6429041060965     
        1231   3955.1455983242236        1297.6776533035475        4267.1188071712195     
        1232   3968.0677461813484        1301.9500171911227        4277.6118209192127     
        1233   3981.0214931236037        1306.2328826535868        4288.1219592677944     
        1234   3994.0068905677122        1310.5262668224975        4298.6492361346918     
        1235   4007.0239899721701        1314.8301868433343        4309.1936654376559     
        1236   4020.0728428372404        1319.1446598754908        4319.7552610944431     
        1237   4033.1535007049647        1323.4697030922812        4330.3340370228325     
        1238   4046.2660151591394        1327.8053336809328        4340.9300071406087     
        1239   4059.4104378253564        1332.1515688425975        4351.5431853655800     
        1240   4072.5868203709560        1336.5084257923390        4362.1735856155601     
        1241   4085.7952145050663        1340.8759217591432        4372.8212218083872     
        1242   4099.0356719785741        1345.2540739859096        4383.4861078619033     
        1243   4112.3082445841519        1349.6428997294599        4394.1682576939747     
        1244   4125.6129841562270        1354.0424162605295        4404.8676852224717     
        1245   4138.9499425710110        1358.4526408637757        4415.5844043652905     
        1246   4152.3191717464824        1362.8735908377712        4426.3184290403324     
        1247   4165.7207236423938        1367.3052834950070        4437.0697731655173     
        1248   4179.1546502602614        1371.7477361618915        4447.8384506587763     
        1249   4192.6210036433868        1376.2009661787529        4458.6244754380632     
        1250   4206.1198358768306        1380.6649908998356        4469.4278614213335     
        1251   4219.6511990874360        1385.1398276933032        4480.2486225265702     
        1252   4233.2151454438035        1389.6254939412358        4491.0867726717561     
        1253   4246.8117271563224        1394.1220070396323        4501.9423257749031     
        1254   4260.4409964771412        1398.6293843984106        4512.8152957540269     
        1255   4274.1030057001872        1403.1476434414055        4523.7056965271649     
        1256   4287.7978071611542        1407.6768016063686        4534.6135420123592     
        1257   4301.5254532375175        1412.2168763449731        4545.5388461276780     
        1258   4315.2859963485134        1416.7678851228072        4556.4816227911924     
        1259   4329.0794889551589        1421.3298454193784        4567.4418859209964     
        1260   4342.9059835602311        1425.9027747281104        4578.4196494351918     
        1261   4356.7655327083012        1430.4866905563497        4589.4149272519035     
        1262   4370.6581889856870        1435.0816104253545        4600.4277332892561     
        1263   4384.5840050205015        1439.6875518703075        4611.4580814654064     
        1264   4398.5430334826096        1444.3045324403042        4622.5059856985090     
        1265   4412.5353270836677        1448.9325696983624        4633.5714599067442     
        1266   4426.5609385770867        1453.5716812214155        4644.6545180082958     
        1267   4440.6199207580657        1458.2218846003166        4655.7551739213750     
        1268   4454.7123264635629        1462.8831974398347        4666.8734415641939     
        1269   4468.8382085723224        1467.5556373586614        4678.0093348549908     
        1270   4482.9976200048468        1472.2392219894002        4689.1628677120052     
        1271   4497.1906137234264        1476.9339689785797        4700.3340540535055     
        1272   4511.4172427321055        1481.6398959866415        4711.5229077977565     
        1273   4525.6775600767223        1486.3570206879492        4722.7294428630557     
        1274   4539.9716188448720        1491.0853607707804        4733.9536731677026     
        1275   4554.2994721659315        1495.8249339373369        4745.1956126300147     
        1276   4568.6611732110405        1500.5757579037329        4756.4552751683177     
        1277   4583.0567751931276        1505.3378504000048        4767.7326747009647     
        1278   4597.4863313668757        1510.1112291701054        4779.0278251463060     
        1279   4611.9498950287561        1514.8959119719077        4790.3407404227255     
        1280   4626.4475195170025        1519.6919165772006        4801.6714344485963     
        1281   4640.9792582116297        1524.4992607716936        4813.0199211423287     
        1282   4655.5451645344210        1529.3179623550143        4824.3862144223349     
        1283   4670.1452919489293        1534.1480391407058        4835.7703282070433     
        1284   4684.7796939604959        1538.9895089562358        4847.1722764149008     
        1285   4699.4484241162118        1543.8423896429836        4858.5920729643549     
        1286   4714.1515360049661        1548.7066990562510        4870.0297317738859     
        1287   4728.8890832573998        1553.5824550652571        4881.4852667619725     
        1288   4743.6611195459436        1558.4696755531413        4892.9586918471150     
        1289   4758.4676985847855        1563.3683784169566        4904.4500209478247     
        1290   4773.3088741299080        1568.2785815676816        4915.9592679826283     
        1291   4788.1846999790469        1573.2003029302066        4927.4864468700634     
        1292   4803.0952299717228        1578.1335604433452        4939.0315715286906     
        1293   4818.0405179892268        1583.0783720598272        4950.5946558770720     
        1294   4833.0206179546221        1588.0347557463022        4962.1757138337907     
        1295   4848.0355838327496        1593.0027294833369        4973.7747593174408     
        1296   4863.0854696302213        1597.9823112654187        4985.3918062466346     
        1297   4878.1703293954188        1602.9735191009515        4997.0268685399924     
        1298   4893.2902172185095        1607.9763710122604        5008.6799601161547     
        1299   4908.4451872314194        1612.9908850355844        5020.3510948937674     
        1300   4923.6352936078629        1618.0170792210877        5032.0402867915000     
        1301   4938.8605905633112        1623.0549716328464        5043.7475497280248     
        1302   4954.1211323550315        1628.1045803488628        5055.4728976220385     
        1303   4969.4169732820446        1633.1659234610502        5067.2163443922436     
        1304   4984.7481676851594        1638.2390190752458        5078.9779039573641     
        1305   5000.1147699469439        1643.3238853112020        5090.7575902361277     
        1306   5015.5168344917620        1648.4205403025949        5102.5554171472868     
        1307   5030.9544157857308        1653.5290021970143        5114.3713986095972     
        1308   5046.4275683367532        1658.6492891559712        5126.2055485418387     
        1309   5061.9363466944988        1663.7814193548941        5138.0578808627897     
        1310   5077.4808054504228        1668.9254109831325        5149.9284094912655     
        1311   5093.0609992377422        1674.0812822439520        5161.8171483460674     
        1312   5108.6769827314592        1679.2490513545397        5173.7241113460350     
        1313   5124.3288106483369        1684.4287365459986        5185.6493124100043     
        1314   5140.0165377469302        1689.6203560633539        5197.5927654568368     
        1315   5155.7402188275501        1694.8239281655458        5209.5544844053966     
        1316   5171.4999087323004        1700.0394711254387        5221.5344831745733     
        1317   5187.2956623450445        1705.2670032298088        5233.5327756832603     
        1318   5203.1275345914300        1710.5065427793579        5245.5493758503690     
        1319   5218.9955804388710        1715.7581080887014        5257.5842975948235     
        1320   5234.8998548965637        1721.0217174863794        5269.6375548355627     
        1321   5250.8404130154731        1726.2973893148444        5281.7091614915353     
        1322   5266.8173098883508        1731.5851419304743        5293.7991314817127     
        1323   5282.8306006496996        1736.8849937035593        5305.9074787250647     
        1324   5298.8803404758246        1742.1969630183146        5318.0342171405900     
        1325   5314.9665845847858        1747.5210682728709        5330.1793606472884     
        1326   5331.0893882364308        1752.8573278792796        5342.3429231641858     
        1327   5347.2488067323702        1758.2057602635089        5354.5249186103083     
        1328   5363.4448954160034        1763.5663838654496        5366.7253609047075     
        1329   5379.6777096724891        1768.9392171389077        5378.9442639664367     
        1330   5395.9473049287772        1774.3242785516109        5391.1816417145765     
        1331   5412.2537366535771        1779.7215865852054        5403.4375080682057     
        1332   5428.5970603573915        1785.1311597352562        5415.7118769464332     
        1333   5444.9773315924795        1790.5530165112459        5428.0047622683605     
        1334   5461.3946059528889        1795.9871754365799        5440.3161779531256     
        1335   5477.8489390744353        1801.4336550485796        5452.6461379198599     
        1336   5494.3403866347135        1806.8924738984872        5464.9946560877252     
        1337   5510.8690043530905        1812.3636505514617        5477.3617463758810     
        1338   5527.4348479907158        1817.8472035865857        5489.7474227035127     
        1339   5544.0379733505024        1823.3431515968546        5502.1516989898091     
        1340   5560.6784362771496        1828.8515131891909        5514.5745891539855     
        1341   5577.3562926571276        1834.3723069844284        5527.0161071152543     
        1342   5594.0715984186836        1839.9055516173269        5539.4762667928553     
        1343   5610.8244095318341        1845.4512657365594        5551.9550821060275     
        1344   5627.6147820083861        1851.0094680047237        5564.4525669740406     
        1345   5644.4427719019068        1856.5801770983321        5576.9687353161626     
        1346   5661.3084353077475        1862.1634117078208        5589.5036010516860     
        1347   5678.2118283630298        1867.7591905375400        5602.0571780999026     
        1348   5695.1530072466594        1873.3675323057646        5614.6294803801347     
        1349   5712.1320281793060        1878.9884557446840        5627.2205218117033     
        1350   5729.1489474234286        1884.6219796004118        5639.8303163139544     
        1351   5746.2038212832476        1890.2681226329748        5652.4588778062362     
        1352   5763.2967061047784        1895.9269036163273        5665.1062202079193     
        1353   5780.4276582757939        1901.5983413383337        5677.7723574383808     
        1354   5797.5967342258527        1907.2824546007862        5690.4573034170153     
        1355   5814.8039904262805        1912.9792622193906        5703.1610720632270     
        1356   5832.0494833901967        1918.6887830237756        5715.8836772964396     
        1357   5849.3332696724774        1924.4110358574851        5728.6251330360819     
        1358   5866.6554058697911        1930.1460395779898        5741.3854532016057     
        1359   5884.0159486205666        1935.8938130566705        5754.1646517124627     
        1360   5901.4149546050248        1941.6543751788361        5766.9627424881337     
        1361   5918.8524805451452        1947.4277448437081        5779.7797394480940     
        1362   5936.3285832047086        1953.2139409644333        5792.6156565118508     
        1363   5953.8433193892452        1959.0129824680730        5805.4705075989132     
        1364   5971.3967459460800        1964.8248882956123        5818.3443066288064     
        1365   5988.9889197643015        1970.6496774019508        5831.2370675210668     
        1366   6006.6198977747954        1976.4873687559152        5844.1488041952489     
        1367   6024.2897369501952        1982.3379813402423        5857.0795305709134     
        1368   6041.9984943049349        1988.2015341515971        5870.0292605676404     
        1369   6059.7462268952113        1994.0780462005573        5882.9980081050180     
        1370   6077.5329918190082        1999.9675365116273        5895.9857871026534     
        1371   6095.3588462160742        2005.8700241232234        5908.9926114801592     
        1372   6113.2238472679492        2011.7855280876877        5922.0184951571682     
        1373   6131.1280521979324        2017.7140674712771        5935.0634520533204     
        1374   6149.0715182711183        2023.6556613541738        5948.1274960882765     
        1375   6167.0543027943622        2029.6103288304732        5961.2106411816976     
        1376   6185.0764631163083        2035.5780890081969        5974.3129012532745     
        1377   6203.1380566273683        2041.5589610092795        5987.4342902226917     
        1378   6221.2391407597424        2047.5529639695810        6000.5748220096693     
        1379   6239.3797729873913        2053.5601170388777        6013.7345105339164     
        1380   6257.5600108260724        2059.5804393808676        6026.9133697151756     
        1381   6275.7799118333032        2065.6139501731668        6040.1114134731861     
        1382   6294.0395336083893        2071.6606686073128        6053.3286557277142     
        1383   6312.3389337924036        2077.7206138887614        6066.5651103985283     
        1384   6330.6781700682095        2083.7938052368886        6079.8207914054174     
        1385   6349.0573001604344        2089.8802618849904        6093.0957126681769     
        1386   6367.4763818354941        2095.9800030802849        6106.3898881066216     
        1387   6385.9354729015686        2102.0930480839020        6119.7033316405714     
        1388   6404.4346312086345        2108.2194161709031        6133.0360571898682     
        1389   6422.9739146484217        2114.3591266302606        6146.3880786743584     
        1390   6441.5533811544610        2120.5121987648704        6159.7594100139077     
        1391   6460.1730887020449        2126.6786518915474        6173.1500651283895     
        1392   6478.8330953082504        2132.8585053410252        6186.5600579376978     
        1393   6497.5334590319262        2139.0517784579606        6199.9894023617280     
        1394   6516.2742379737110        2145.2584906009274        6213.4381123204003     
        1395   6535.0554902760023        2151.4786611424192        6226.9062017336364     
        1396   6553.8772741229941        2157.7123094688523        6240.3936845213821     
        1397   6572.7396477406464        2163.9594549805606        6253.9005746035837     
        1398   6591.6426693967005        2170.2201170917979        6267.4268859002141     
        1399   6610.5863974006734        2176.4943152307383        6280.9726323312461     
        1400   6629.5708901038688        2182.7820688394791        6294.5378278166763     
        1401   6648.5962058993537        2189.0833973740300        6308.1224862765048     
        1402   6667.6624032219870        2195.3983203043294        6321.7266216307517     
        1403   6686.7695405483901        2201.7268571142299        6335.3502477994443     
        1404   6705.9176763969845        2208.0690273015075        6348.9933787026284     
        1405   6725.1068693279440        2214.4248503778535        6362.6560282603532     
        1406   6744.3371779432428        2220.7943458688860        6376.3382103926951     
        1407   6763.6086608866171        2227.1775333141363        6390.0399390197263     
        1408   6782.9213768435911        2233.5744322670621        6403.7612280615440     
        1409   6802.2753845414672        2239.9850622950380        6417.5020914382585     
        1410   6821.6707427493147        2246.4094429793572        6431.2625430699809     
        1411   6841.1075102779987        2252.8475939152368        6445.0425968768504     
        1412   6860.5857459801409        2259.2995347118090        6458.8422667790028     
        1413   6880.1055087501682        2265.7652849921333        6472.6615666966036     
        1414   6899.6668575242584        2272.2448643931812        6486.5005105498158     
        1415   6919.2698512803909        2278.7382925658512        6500.3591122588286     
        1416   6938.9145490383007        2285.2455891749573        6514.2373857438279     
        1417   6958.6010098595316        2291.7667738992373        6528.1353449250309     
        1418   6978.3292928473675        2298.3018664313458        6542.0530037226472     
        1419   6998.0994571469073        2304.8508864778614        6555.9903760569223     
        1420   7017.9115619450049        2311.4138537592789        6569.9474758480874     
        1421   7037.7656664703054        2317.9907880100172        6583.9243170164127     
        1422   7057.6618299932215        2324.5817089784118        6597.9209134821604     
        1423   7077.6001118259583        2331.1866364267207        6611.9372791656197     
        1424   7097.5805713224818        2337.8055901311218        6625.9734279870809     
        1425   7117.6032678785614        2344.4385898817141        6640.0293738668597     
        1426   7137.6682609317158        2351.0856554825150        6654.1051307252683     
        1427   7157.7756099612770        2357.7468067514646        6668.2007124826496     
        1428   7177.9253744883154        2364.4220635204197        6682.3161330593384     
        1429   7198.1176140757188        2371.1114456351638        6696.4514063757051     
        1430   7218.3523883281241        2377.8149729553916        6710.6065463521099     
        1431   7238.6297568919690        2384.5326653547263        6724.7815669089441     
        1432   7258.9497794554618        2391.2645427207094        6738.9764819665997     
        1433   7279.3125157485874        2398.0106249548016        6753.1913054454908     
        1434   7299.7180255431022        2404.7709319723804        6767.4260512660285     
        1435   7320.1663686525662        2411.5454837027537        6781.6807333486549     
        1436   7340.6576049322966        2418.3343000891396        6795.9553656138123     
        1437   7361.1917942793953        2425.1374010886825        6810.2499619819628     
        1438   7381.7689966327534        2431.9548066724446        6824.5645363735730     
        1439   7402.3892719730247        2438.7865368254111        6838.8991027091297     
        1440   7423.0526803226512        2445.6326115464840        6853.2536749091250     
        1441   7443.7592817458644        2452.4930508484908        6867.6282668940703     
        1442   7464.5091363486508        2459.3678747581739        6882.0228925844849     
        1443   7485.3023042787972        2466.2571033162012        6896.4375659009020     
        1444   7506.1388457258645        2473.1607565771578        6910.8723007638664     
        1445   7527.0188209211883        2480.0788546095523        6925.3271110939386     
        1446   7547.9422901378894        2487.0114174958094        6939.8020108116862     
        1447   7568.9093136908677        2493.9584653322781        6954.2970138376959     
        1448   7589.9199519367921        2500.9200182292270        6968.8121340925563     
        1449   7610.9742652741306        2507.8960963108461        6983.3473854968770     
        1450   7632.0723141431163        2514.8867197152440        6997.9027819712837     
        1451   7653.2141590257652        2521.8919085944522        7012.4783374364024     
        1452   7674.3998604458757        2528.9116831144206        7027.0740658128761     
        1453   7695.6294789690255        2535.9460634550219        7041.6899810213672     
        1454   7716.9030752025628        2542.9950698100465        7056.3260969825396     
        1455   7738.2207097956361        2550.0587223872126        7070.9824276170784     
        1456   7759.5824434391561        2557.1370414081471        7085.6589868456758     
        1457   7780.9883368658202        2564.2300471084086        7100.3557885890377     
        1458   7802.4384508500989        2571.3377597374688        7115.0728467678800     
        1459   7823.9328462082603        2578.4601995587300        7129.8101753029396     
        1460   7845.4715837983285        2585.5973868495007        7144.5677881149522     
        1461   7867.0547245201333        2592.7493419010257        7159.3456991246821     
        1462   7888.6823293152565        2599.9160850184571        7174.1439222528843     
        1463   7910.3544591670889        2607.0976365208771        7188.9624714203446     
        1464   7932.0711751007775        2614.2940167412844        7203.8013605478563     
        1465   7953.8325381832683        2621.5052460266006        7218.6606035562245     
        1466   7975.6386095232710        2628.7313447376641        7233.5402143662577     
        1467   7997.4894502712914        2635.9723332492399        7248.4402068987938     
        1468   8019.3851216196008        2643.2282319500091        7263.3605950746651     
        1469   8041.3256848022656        2650.4990612425772        7278.3013928147320     
        1470   8063.3112010951145        2657.7848415434664        7293.2626140398525     
        1471   8085.3417318157872        2665.0855932831255        7308.2442726709123     
        1472   8107.4173383236621        2672.4013369059180        7323.2463826287913     
        1473   8129.5380820199371        2679.7320928701333        7338.2689578343970     
        1474   8151.7040243475622        2687.0778816479765        7353.3120122086420     
        1475   8173.9152267912832        2694.4387237255796        7368.3755596724513     
        1476   8196.1717508776292        2701.8146396029915        7383.4596141467609     
        1477   8218.4736581749003        2709.2056497941840        7398.5641895525250     
        1478   8240.8210102931716        2716.6117748270467        7413.6892998107032     
        1479   8263.2138688843261        2724.0330352433962        7428.8349588422725     
        1480   8285.6522956419922        2731.4694515989631        7444.0011805682125     
        1481   8308.1363523016153        2738.9210444634055        7459.1879789095337     
        1482   8330.6661006403865        2746.3878344202944        7474.3953677872350     
        1483   8353.2416024773011        2753.8698420671317        7489.6233611223424     
        1484   8375.8629196731290        2761.3670880153318        7504.8719728358901     
        1485   8398.5301141304280        2768.8795928902368        7520.1412168489342     
        1486   8421.2432477935181        2776.4073773311029        7535.4311070825179     
        1487   8444.0023826485212        2783.9504619911158        7550.7416574577228     
        1488   8466.8075807233236        2791.5088675373736        7566.0728818956304     
        1489   8489.6589040876079        2799.0826146509012        7581.4247943173332     
        1490   8512.5564148528265        2806.6717240266421        7596.7974086439381     
        1491   8535.5001751722175        2814.2762163734642        7612.1907387965684     
        1492   8558.4902472407957        2821.8961124141510        7627.6047986963440     
        1493   8581.5266932953728        2829.5314328854133        7643.0396022644236     
        1494   8604.6095756145187        2837.1821985378770        7658.4951634219497     
        1495   8627.7389565186040        2844.8484301360945        7673.9714960900965     
        1496   8650.9148983697687        2852.5301484585348        7689.4686141900429     
        1497   8674.1374635719421        2860.2273742975922        7704.9865316429732     
        1498   8697.4067145708214        2867.9401284595783        7720.5252623700944     
        1499   8720.7227138539147        2875.6684317647309        7736.0848202926227     
        1500   8744.0855239504690        2883.4123050472022        7751.6652193317823     
        1501   8767.4952074315534        2891.1717691550734        7767.2664734088130     
        1502   8790.9518269099935        2898.9468449503397        7782.8885964449619     
        1503   8814.4554450404121        2906.7375533089235        7798.5316023615005     
        1504   8838.0061245191919        2914.5439151206633        7814.1955050796923     
        1505   8861.6039280845307        2922.3659512893246        7829.8803185208326     
        1506   8885.2489185163649        2930.2036827325855        7845.5860566062101     
        1507   8908.9411586364658        2938.0571303820589        7861.3127332571494     
        1508   8932.6807113083287        2945.9263151832620        7877.0603623949555     
        1509   8956.4676394372818        2953.8112580956508        7892.8289579409739     
        1510   8980.3020059703940        2961.7119800925880        7908.6185338165442     
        1511   9004.1838738965525        2969.6285021613680        7924.4291039430300     
        1512   9028.1133062463978        2977.5608453031991        7940.2606822417938     
        1513   9052.0903660923650        2985.5090305332155        7956.1132826342218     
        1514   9076.1151165486717        2993.4730788804718        7971.9869190417066     
        1515   9100.1876207713158        3001.4530113879441        7987.8816053856508     
        1516   9124.3079419580736        3009.4488491125285        8003.7973555874696     
        1517   9148.4761433485182        3017.4606131250462        8019.7341835685975     
        1518   9172.6922882239796        3025.4883245102328        8035.6921032504688     
        1519   9196.9564399075916        3033.5320043667539        8051.6711285545407     
        1520   9221.2686617642612        3041.5916738071892        8067.6712734022694     
        1521   9245.6290172006848        3049.6673539580479        8083.6925517151412     
        1522   9270.0375696653264        3057.7590659597486        8099.7349774146342     
        1523   9294.4943826484523        3065.8668309666468        8115.7985644222572     
        1524   9318.9995196820855        3073.9906701470040        8131.8833266595066     
        1525   9343.5530443400639        3082.1306046830164        8147.9892780479204     
        1526   9368.1550202379785        3090.2866557707912        8164.1164325090240     
        1527   9392.8055110332207        3098.4588446203657        8180.2648039643655     
        1528   9417.5045804249530        3106.6471924556904        8196.4344063354984     
        1529   9442.2522921541367        3114.8517205146486        8212.6252535440071     
        1530   9467.0487100034934        3123.0724500490314        8228.8373595114535     
        1531   9491.8938977975467        3131.3094023245662        8245.0707381594439     
        1532   9516.7879194025882        3139.5625986208847        8261.3254034095789     
        1533   9541.7308387267058        3147.8320602315584        8277.6013691834742     
        1534   9566.7227197197608        3156.1178084640678        8293.8986494027558     
        1535   9591.7636263734039        3164.4198646398195        8310.2172579890685     
        1536   9616.8536227210552        3172.7382500941412        8326.5572088640583     
        1537   9641.9927728379280        3181.0729861762829        8342.9185159493900     
        1538   9667.1811408410376        3189.4240942494180        8359.3011931667461     
        1539   9692.4187908891399        3197.7915956906349        8375.7052544378021     
        1540   9717.7057871828074        3206.1755118909509        8392.1307136842606     
        1541   9743.0421939643784        3214.5758642553019        8408.5775848278263     
        1542   9768.4280755179861        3222.9926742025459        8425.0458817902290     
        1543   9793.8634961695352        3231.4259631654631        8441.5356184931934     
        1544   9819.3485202867269        3239.8757525907545        8458.0468088584712     
        1545   9844.8832122790245        3248.3420639390420        8474.5794668078088     
        1546   9870.4676365976993        3256.8249186848711        8491.1336062629834     
        1547   9896.1018577357936        3265.3243383167091        8507.7092411457670     
        1548   9921.7859402281319        3273.8403443369471        8524.3063853779549     
        1549   9947.5199486513175        3282.3729582618885        8540.9250528813482     
        1550   9973.3039476237573        3290.9222016217741        8557.5652575777603     
        1551   9999.1380018056116        3299.4880959607499        8574.2270133890124     
        1552   10025.022175898848        3308.0706628368971        8590.9103342369526     
        1553   10050.956534647212        3316.6699238222100        8607.6152340434128     
        1554   10076.941142836231        3325.2859005026107        8624.3417267302702     
        1555   10102.976065293198        3333.9186144779369        8641.0898262193805     
        1556   10129.061366887234        3342.5680873619581        8657.8595464326409     
        1557   10155.197112529191        3351.2343407823510        8674.6509012919360     
        1558   10181.383367171749        3359.9173963807316        8691.4639047191777     
        1559   10207.620195809337        3368.6172758126204        8708.2985706362779     
        1560   10233.907663478192        3377.3340007474740        8725.1549129651703     
        1561   10260.245835256321        3386.0675928686614        8742.0329456277923     
        1562   10286.634776263525        3394.8180738734818        8758.9326825460976     
        1563   10313.074551661372        3403.5854654731461        8775.8541376420453     
        1564   10339.565226653236        3412.3697893927988        8792.7973248376165     
        1565   10366.106866484257        3421.1710673714947        8809.7622580547941     
        1566   10392.699536441371        3429.9893211622230        8826.7489512155789     
        1567   10419.343301853291        3438.8245725318825        8843.7574182419739     
        1568   10446.038228090512        3447.6768432613035        8860.7876730560038     
        1569   10472.784380565312        3456.5461551452304        8877.8397295796967     
        1570   10499.581824731771        3465.4325299923389        8894.9136017351029     
        1571   10526.430626085730        3474.3359896252186        8912.0093034442689     
        1572   10553.330850164824        3483.2565558803858        8929.1268486292684     
        1573   10580.282562548473        3492.1942506082764        8946.2662512121733     
        1574   10607.285828857885        3501.1490956732505        8963.4275251150775     
        1575   10634.340714756032        3510.1211129535873        8980.6106842600748     
        1576   10661.447285947699        3519.1103243414914        8997.8157425692843     
        1577   10688.605608179434        3528.1167517430877        9015.0427139648218     
        1578   10715.815747239585        3537.1404170784253        9032.2916123688283     
        1579   10743.077768958261        3546.1813422814689        9049.5624517034412     
        1580   10770.391739207387        3555.2395493001163        9066.8552458908252     
        1581   10797.757723900640        3564.3150600961758        9084.1700088531434     
        1582   10825.175788993511        3573.4078966453885        9101.5067545125767     
        1583   10852.646000483250        3582.5180809374074        9118.8654967913189     
        1584   10880.168424408914        3591.6456349758173        9136.2462496115731     
        1585   10907.743126851321        3600.7905807781181        9153.6490268955458     
        1586   10935.370173933097        3609.9529403757383        9171.0738425654690     
        1587   10963.049631818631        3619.1327358140179        9188.5207105435711     
        1588   10990.781566714122        3628.3299891522361        9205.9896447521151     
        1589   11018.566044867521        3637.5447224635736        9223.4806591133383     
        1590   11046.403132568596        3646.7769578351526        9240.9937675495275     
        1591   11074.292896148867        3656.0267173680054        9258.5289839829529     
        1592   11102.235401981685        3665.2940231770931        9276.0863223359174     
        1593   11130.230716482130        3674.5788973912918        9293.6657965307113     
        1594   11158.278906107113        3683.8813621534091        9311.2674204896612     
        1595   11186.380037355302        3693.2014396201662        9328.8912081350863     
        1596   11214.534176767165        3702.5391519622140        9346.5371733893317     
        1597   11242.741390924934        3711.8945213641214        9364.2053301747383     
        1598   11271.001746452674        3721.2675700243822        9381.8956924136764     
        1599   11299.315310016165        3730.6583201554072        9399.6082740285019     
        1600   11327.682148323031        3740.0667939835403        9417.3430889416068     
        1601   11356.102328122648        3749.4930137490319        9435.1001510753777     
        1602   11384.575916206200        3758.9370017060714        9452.8794743522285     
        1603   11413.102979406633        3768.3987801227577        9470.6810726945641     
        1604   11441.683584598701        3777.8783712811232        9488.5049600248294     
        1605   11470.317798698916        3787.3757974771111        9506.3511502654364     
        1606   11499.005688665608        3796.8910810205975        9524.2196573388574     
        1607   11527.747321498862        3806.4242442353739        9542.1104951675370     
        1608   11556.542764240570        3815.9753094591597        9560.0236776739566     
        1609   11585.392083974388        3825.5442990435872        9577.9592187805974     
        1610   11614.295347825791        3835.1312353542276        9595.9171324099498     
        1611   11643.252622962000        3844.7361407705553        9613.8974324845185     
        1612   11672.263976592056        3854.3590376859861        9631.9001329268231     
        1613   11701.329475966748        3863.9999485078401        9649.9252476593883     
        1614   11730.449188378690        3873.6588956573760        9667.9727906047519     
        1615   11759.623181162257        3883.3359015697620        9686.0427756854588     
        1616   11788.851521693618        3893.0309886941000        9704.1352168240810     
        1617   11818.134277390716        3902.7441794934025        9722.2501279431781     
        1618   11847.471515713307        3912.4754964446201        9740.3875229653440     
        1619   11876.863304162895        3922.2249620386083        9758.5474158131583     
        1620   11906.309710282807        3931.9925987801621        9776.7298204092403     
        1621   11935.810801658121        3941.7784291879848        9794.9347506761897     
        1622   11965.366645915734        3951.5824757947121        9813.1622205366511     
        1623   11994.977310724304        3961.4047611468973        9831.4122439132479     
        1624   12024.642863794288        3971.2453078050180        9849.6848347286359     
        1625   12054.363372877913        3981.1041383434726        9867.9800069054691     
        1626   12084.138905769223        3990.9812753505912        9886.2977743664251     
        1627   12113.969530304001        4000.8767414286090        9904.6381510341798     
        1628   12143.855314359871        4010.7905591937028        9923.0011508314328     
        1629   12173.796325856201        4020.7227512759555        9941.3867876808818     
        1630   12203.792632754159        4030.6733403193875        9959.7950755052443     
        1631   12233.844303056703        4040.6423489819331        9978.2260282272418     
        1632   12263.951404808573        4050.6297999354497        9996.6796597696230     
        1633   12294.114006096283        4060.6357158657197        10015.155984055114     
        1634   12324.332175048172        4070.6601194724494        10033.655015006498     
        1635   12354.605979834310        4080.7030334692627        10052.176766546530     
        1636   12384.935488666601        4090.7644805837117        10070.721252597994     
        1637   12415.320769798702        4100.8444835572682        10089.288487083673     
        1638   12445.761891526088        4110.9430651453313        10107.878483926388     
        1639   12476.258922185985        4121.0602481172155        10126.491257048934     
        1640   12506.811930157442        4131.1960552561641        10145.126820374149     
        1641   12537.420983861253        4141.3505093593385        10163.785187824857     
        1642   12568.086151760041        4151.5236332378299        10182.466373323918     
        1643   12598.807502358177        4161.7154497166430        10201.170390794170     
        1644   12629.585104201851        4171.9259816347158        10219.897254158497     
        1645   12660.419025879017        4182.1552518448998        10238.646977339768     
        1646   12691.309336019434        4192.4032832139765        10257.419574260881     
        1647   12722.256103294621        4202.6700986226424        10276.215058844724     
        1648   12753.259396417916        4212.9557209655277        10295.033445014227     
        1649   12784.319284144416        4223.2601731511741        10313.874746692292     
        1650   12815.435835271030        4233.5834781020558        10332.738977801871     
        1651   12846.609118636419        4243.9256587545633        10351.626152265888     
        1652   12877.839203121075        4254.2867380590124        10370.536284007318     
        1653   12909.126157647228        4264.6667389796439        10389.469386949106     
        1654   12940.470051178947        4275.0656844946197        10408.425475014246     
        1655   12971.870952722044        4285.4835975960223        10427.404562125719     
        1656   13003.328931324138        4295.9205012898601        10446.406662206522     
        1657   13034.844056074635        4306.3764185960645        10465.431789179660     
        1658   13066.416396104725        4316.8513725484918        10484.479956968167     
        1659   13098.046020587370        4327.3453861949138        10503.551179495049     
        1660   13129.732998737361        4337.8584825970356        10522.645470683376     
        1661   13161.477399811232        4348.3906848304750        10541.762844456178     
        1662   13193.279293107322        4358.9420159847841        10560.903314736524     
        1663   13225.138747965757        4369.5124991634257        10580.066895447495     
        1664   13257.055833768452        4380.1021574837978        10599.253600512167     
        1665   13289.030619939094        4390.7110140772083        10618.463443853634     
        1666   13321.063175943182        4401.3390920889033        10637.696439395009     
        1667   13353.153571287989        4411.9864146780392        10656.952601059405     
        1668   13385.301875522568        4422.6530050177034        10676.231942769948     
        1669   13417.508158237777        4433.3388862949032        10695.534478449781     
        1670   13449.772489066243        4444.0440817105673        10714.860222022044     
        1671   13482.094937682399        4454.7686144795525        10734.209187409904     
        1672   13514.475573802441        4465.5125078306337        10753.581388536526     
        1673   13546.914467184381        4476.2757850065127        10772.976839325102     
        1674   13579.411687627990        4487.0584692638131        10792.395553698805     
        1675   13611.967304974853        4497.8605838730791        10811.837545580855     
        1676   13644.581389108320        4508.6821521187840        10831.302828894452     
        1677   13677.254009953542        4519.5231972993197        10850.791417562830     
        1678   13709.985237477460        4530.3837427270018        10870.303325509214     
        1679   13742.775141688795        4541.2638117280740        10889.838566656859     
        1680   13775.623792638040        4552.1634276426894        10909.397154929007     
        1681   13808.531260417525        4563.0826138249467        10928.979104248941     
        1682   13841.497615161306        4574.0213936428454        10948.584428539925     
        1683   13874.522927045275        4584.9797904783245        10968.213141725253     
        1684   13907.607266287081        4595.9578277272358        10987.865257728216     
        1685   13940.750703146185        4606.9555287993617        11007.540790472136     
        1686   13973.953307923812        4617.9729171184008        11027.239753880318     
        1687   14007.215150962998        4629.0100161219852        11046.962161876101     
        1688   14040.536302648545        4640.0668492616569        11066.708028382822     
        1689   14073.916833407065        4651.1434400028947        11086.477367323836     
        1690   14107.356813706925        4662.2398118250894        11106.270192622495     
        1691   14140.856314058336        4673.3559882215668        11126.086518202190     
        1692   14174.415405013229        4684.4919926995635        11145.926357986285     
        1693   14208.034157165383        4695.6478487802497        11165.789725898187     
        1694   14241.712641150312        4706.8235799987096        11185.676635861288     
        1695   14275.450927645368        4718.0192099039632        11205.587101799018     
        1696   14309.249087369655        4729.2347620589399        11225.521137634783     
        1697   14343.107191084087        4740.4702600405053        11245.478757292040     
        1698   14377.025309591341        4751.7257274394406        11265.459974694220     
        1699   14411.003513735925        4763.0011878604500        11285.464803764788     
        1700   14445.041874404076        4774.2966649221653        11305.493258427206     
        1701   14479.140462523892        4785.6121822571449        11325.545352604955     
        1702   14513.299349065177        4796.9477635118556        11345.621100221520     
        1703   14547.518605039591        4808.3034323467064        11365.720515200414     
        1704   14581.798301500554        4819.6792124360172        11385.843611465127     
        1705   14616.138509543283        4831.0751274680415        11405.990402939189     
        1706   14650.539300304750        4842.4912011449396        11426.160903546130     
        1707   14685.000744963785        4853.9274571828200        11446.355127209494     
        1708   14719.522914740932        4865.3839193116864        11466.573087852821     
        1709   14754.105880898578        4876.8606112754915        11486.814799399692     
        1710   14788.749714740859        4888.3575568320957        11507.080275773658     
        1711   14823.454487613733        4899.8747797532897        11527.369530898322     
        1712   14858.220270904923        4911.4123038247826        11547.682578697260     
        1713   14893.047136043961        4922.9701528462174        11568.019433094090     
        1714   14927.935154502136        4934.5483506311466        11588.380108012416     
        1715   14962.884397792563        4946.1469210070572        11608.764617375873     
        1716   14997.894937470113        4957.7658878153525        11629.172975108082     
        1717   15032.966845131486        4969.4052749113716        11649.605195132706     
        1718   15068.100192415117        4981.0651061643575        11670.061291373384     
        1719   15103.295051001276        4992.7454054574973        11690.541277753797     
        1720   15138.551492611999        5004.4461966878853        11711.045168197606     
        1721   15173.869589011125        5016.1675037665545        11731.572976628517     
        1722   15209.249412004261        5027.9093506184472        11752.124716970215     
        1723   15244.691033438823        5039.6717611824388        11772.700403146408     
        1724   15280.194525204006        5051.4547594113255        11793.300049080817     
        1725   15315.759959230809        5063.2583692718290        11813.923668697184     
        1726   15351.387407491990        5075.0826147445878        11834.571275919223     
        1727   15387.076942002124        5086.9275198241785        11855.242884670704     
        1728   15422.828634817559        5098.7931085190812        11875.938508875372     
        1729   15458.642558036456        5110.6794048517204        11896.658162457014     
        1730   15494.518783798716        5122.5864328584303        11917.401859339392     
        1731   15530.457384286094        5134.5142165894740        11938.169613446315     
        1732   15566.458431722072        5146.4627801090355        11958.961438701566     
        1733   15602.521998371976        5158.4321474952367        11979.777349028976     
        1734   15638.648156542878        5170.4223428400928        12000.617358352350     
        1735   15674.836978583671        5182.4333902495782        12021.481480595532     
        1736   15711.088536885007        5194.4653138435651        12042.369729682358     
        1737   15747.402903879356        5206.5181377558665        12063.282119536687     
        1738   15783.780152040963        5218.5918861342043        12084.218664082371     
        1739   15820.220353885867        5230.6865831402365        12105.179377243299     
        1740   15856.723581971883        5242.8022529495383        12126.164272943348     
        1741   15893.289908898643        5254.9389197516111        12147.173365106404     
        1742   15929.919407307536        5267.0966077498788        12168.206667656377     
        1743   15966.612149881770        5279.2753411616941        12189.264194517193     
        1744   16003.368209346329        5291.4751442183242        12210.345959612760     
        1745   16040.187658467989        5303.6960411649734        12231.451976867025     
        1746   16077.070570055295        5315.9380562607530        12252.582260203921     
        1747   16114.017016958631        5328.2012137787169        12273.736823547420     
        1748   16151.027072070117        5340.4855380058243        12294.915680821472     
        1749   16188.100808323696        5352.7910532429778        12316.118845950070     
        1750   16225.238298695091        5365.1177838049844        12337.346332857185     
        1751   16262.439616201817        5377.4657540205926        12358.598155466823     
        1752   16299.704833903159        5389.8349882324601        12379.874327702981     
        1753   16337.034024900242        5402.2255107971805        12401.174863489690     
        1754   16374.427262335923        5414.6373460852637        12422.499776750963     
        1755   16411.884619394896        5427.0705184811486        12443.849081410854     
        1756   16449.406169303602        5439.5250523831928        12465.222791393391     
        1757   16486.991985330307        5452.0009722036857        12486.620920622649     
        1758   16524.642140785047        5464.4983023688301        12508.043483022684     
        1759   16562.356709019670        5477.0170673187631        12529.490492517583     
        1760   16600.135763427777        5489.5572915075381        12550.961963031426     
        1761   16637.979377444797        5502.1189994031402        12572.457908488321     
        1762   16675.887624547930        5514.7022154874694        12593.978342812370     
        1763   16713.860578256175        5527.3069642563632        12615.523279927702     
        1764   16751.898312130306        5539.9332702195643        12637.092733758429     
        1765   16790.000899772906        5552.5811579007595        12658.686718228701     
        1766   16828.168414828328        5565.2506518375412        12680.305247262668     
        1767   16866.400930982742        5577.9417765814451        12701.948334784485     
        1768   16904.698521964081        5590.6545566979166        12723.615994718322     
        1769   16943.061261542098        5603.3890167663285        12745.308240988366     
        1770   16981.489223528293        5616.1451813799804        12767.025087518798     
        1771   17019.982481776005        5628.9230751460946        12788.766548233827     
        1772   17058.541110180340        5641.7227226858167        12810.532637057648     
        1773   17097.165182678185        5654.5441486342206        12832.323367914500     
        1774   17135.854773248229        5667.3873776402988        12854.138754728594     
        1775   17174.609955910964        5680.2524343669729        12875.978811424187     
        1776   17213.430804728643        5693.1393434910815        12897.843551925522     
        1777   17252.317393805341        5706.0481297034003        12919.732990156857     
        1778   17291.269797286895        5718.9788177086130        12941.647140042463     
        1779   17330.288089360958        5731.9314322253449        12963.586015506635     
        1780   17369.372344256957        5744.9059979861267        12985.549630473646     
        1781   17408.522636246122        5757.9025397374344        13007.537998867803     
        1782   17447.739039641452        5770.9210822396471        13029.551134613410     
        1783   17487.021628797771        5783.9616502670870        13051.589051634804     
        1784   17526.370478111658        5797.0242686079846        13073.651763856302     
        1785   17565.785662021513        5810.1089620645080        13095.739285202251     
        1786   17605.267255007500        5823.2157554527366        13117.851629596997     
        1787   17644.815331591610        5836.3446736026917        13139.988810964911     
        1788   17684.429966337568        5849.4957413582988        13162.150843230347     
        1789   17724.111233850948        5862.6689835774250        13184.337740317707     
        1790   17763.859208779089        5875.8644251318501        13206.549516151363     
        1791   17803.673965811126        5889.0820909072863        13228.786184655730     
        1792   17843.555579677974        5902.3220058033630        13251.047759755207     
        1793   17883.504125152347        5915.5841947336312        13273.334255374224     
        1794   17923.519677048767        5928.8686826255898        13295.645685437212     
        1795   17963.602310223509        5942.1754944206314        13317.982063868603     
        1796   18003.752099574685        5955.5046550740899        13340.343404592859     
        1797   18043.969120042148        5968.8561895552220        13362.729721534430     
        1798   18084.253446607599        5982.2301228472088        13385.141028617803     
        1799   18124.605154294477        5995.6264799471464        13407.577339767437     
        1800   18165.024318168045        6009.0452858660738        13430.038668907840     
        1801   18205.511013335341        6022.4865656289358        13452.525029963510     
        1802   18246.065314945208        6035.9503442746136        13475.036436858945     
        1803   18286.687298188273        6049.4366468559065        13497.572903518681     
        1804   18327.377038296956        6062.9454984395461        13520.134443867244     
        1805   18368.134610545469        6076.4769241061804        13542.721071829168     
        1806   18408.960090249813        6090.0309489503834        13565.332801329014     
        1807   18449.853552767770        6103.6075980806572        13587.969646291325     
        1808   18490.815073498947        6117.2068966194292        13610.631620640695     
        1809   18531.844727884705        6130.8288697030457        13633.318738301687     
        1810   18572.942591408217        6144.4735424817782        13656.031013198888     
        1811   18614.108739594441        6158.1409401198280        13678.768459256911     
        1812   18655.343248010136        6171.8310877953209        13701.531090400364     
        1813   18696.646192263834        6185.5440107002969        13724.318920553851     
        1814   18738.017648005891        6199.2797340407387        13747.131963642021     
        1815   18779.457690928415        6213.0382830365361        13769.970233589502     
        1816   18820.966396765332        6226.8196829215130        13792.833744320951     
        1817   18862.543841292347        6240.6239589434144        13815.722509761012     
        1818   18904.190100326974        6254.4511363639140        13838.636543834371     
        1819   18945.905249728497        6268.3012404586007        13861.575860465695     
        1820   18987.689365398022        6282.1742965170060        13884.540473579687     
        1821   19029.542523278396        6296.0703298425642        13907.530397101022     
        1822   19071.464799354322        6309.9893657526509        13930.545644954433     
        1823   19113.456269652237        6323.9314295785580        13953.586231064617     
        1824   19155.517010240415        6337.8965466655081        13976.652169356319     
        1825   19197.647097228892        6351.8847423726402        13999.743473754261     
        1826   19239.846606769508        6365.8960420730282        14022.860158183204     
        1827   19282.115615055889        6379.9304711536597        14046.002236567898     
        1828   19324.454198323478        6393.9880550154548        14069.169722833110     
        1829   19366.862432849459        6408.0688190732590        14092.362630903619     
        1830   19409.340394952884        6422.1727887558409        14115.580974704219     
        1831   19451.888160994495        6436.2999895058847        14138.824768159689     
        1832   19494.505807376943        6450.4504467800189        14162.094025194849     
        1833   19537.193410544573        6464.6241860487789        14185.388759734506     
        1834   19579.951046983584        6478.8212327966330        14208.708985703495     
        1835   19622.778793221925        6493.0416125219672        14232.054717026644     
        1836   19665.676725829373        6507.2853507371110        14255.425967628802     
        1837   19708.644921417468        6521.5524729682938        14278.822751434825     
        1838   19751.683456639588        6535.8430047556922        14302.245082369578     
        1839   19794.792408190835        6550.1569716533841        14325.692974357924     
        1840   19837.971852808158        6564.4943992294002        14349.166441324764     
        1841   19881.221867270280        6578.8553130656692        14372.665497194977     
        1842   19924.542528397717        6593.2397387580640        14396.190155893477     
        1843   19967.933913052788        6607.6477019163740        14419.740431345173     
        1844   20011.396098139568        6622.0792281643171        14443.316337474989     
        1845   20054.929160603973        6636.5343431395258        14466.917888207860     
        1846   20098.533177433699        6651.0130724935743        14490.545097468725     
        1847   20142.208225658196        6665.5154418919474        14514.197979182536     
        1848   20185.954382348777        6680.0414770140669        14537.876547274263     
        1849   20229.771724618455        6694.5912035532610        14561.580815668858     
        1850   20273.660329622144        6709.1646472168113        14585.310798291324     
        1851   20317.620274556451        6723.7618337258964        14609.066509066639     
        1852   20361.651636659859        6738.3827888156384        14632.847961919811     
        1853   20405.754493212564        6753.0275382350701        14656.655170775844     
        1854   20449.928921536633        6767.6961077471669        14680.488149559760     
        1855   20494.174998995863        6782.3885231288068        14704.346912196586     
        1856   20538.492802995879        6797.1048101708184        14728.231472611369     
        1857   20582.882410984097        6811.8449946779319        14752.141844729145     
        1858   20627.343900449709        6826.6091024688203        14776.078042474988     
        1859   20671.877348923710        6841.3971593760643        14800.040079773955     
        1860   20716.482833978906        6856.2091912461929        14824.027970551128     
        1861   20761.160433229856        6871.0452239396363        14848.041728731590     
        1862   20805.910224332943        6885.9052833307660        14872.081368240450     
        1863   20850.732284986327        6900.7893953078674        14896.146903002789     
        1864   20895.626692929985        6915.6975857731641        14920.238346943754     
        1865   20940.593525945664        6930.6298806427912        14944.355713988445     
        1866   20985.632861856910        6945.5863058468176        14968.499018062019     
        1867   21030.744778529053        6960.5668873292325        14992.668273089601     
        1868   21075.929353869258        6975.5716510479579        15016.863492996366     
        1869   21121.186665826423        6990.6006229748264        15041.084691707461     
        1870   21166.516792391274        7005.6538290956141        15065.331883148072     
        1871   21211.919811596326        7020.7312954100062        15089.605081243360     
        1872   21257.395801515897        7035.8330479316264        15113.904299918551     
        1873   21302.944840266078        7050.9591126880114        15138.229553098825     
        1874   21348.567006004778        7066.1095157206364        15162.580854709397     
        1875   21394.262376931656        7081.2842830848822        15186.958218675489     
        1876   21440.031031288228        7096.4834408500792        15211.361658922340     
        1877   21485.873047357738        7111.7070150994632        15235.791189375175     
        1878   21531.788503465294        7126.9550319302070        15260.246823959265     
        1879   21577.777477977710        7142.2275174534007        15284.728576599846     
        1880   21623.840049303682        7157.5244977940692        15309.236461222210     
        1881   21669.976295893641        7172.8459990911479        15333.770491751615     
        1882   21716.186296239834        7188.1920474975141        15358.330682113363     
        1883   21762.470128876299        7203.5626691799607        15382.917046232749     
        1884   21808.827872378886        7218.9578903192096        15407.529598035078     
        1885   21855.259605365172        7234.3777371098977        15432.168351445662     
        1886   21901.765406494629        7249.8222357606110        15456.833320389842     
        1887   21948.345354468434        7265.2914124938325        15481.524518792934     
        1888   21994.999528029621        7280.7852935459905        15506.241960580301     
        1889   22041.728005962956        7296.3039051674295        15530.985659677282     
        1890   22088.530867095073        7311.8472736224230        15555.755630009256     
        1891   22135.408190294329        7327.4154251891669        15580.551885501582     
        1892   22182.360054470933        7343.0083861597905        15605.374440079666     
        1893   22229.386538576833        7358.6261828403303        15630.223307668866     
        1894   22276.487721605830        7374.2688415507719        15655.098502194620     
        1895   22323.663682593469        7389.9363886250085        15680.000037582309     
        1896   22370.914500617120        7405.6288504108679        15704.927927757377     
        1897   22418.240254795925        7421.3462532700951        15729.882186645238     
        1898   22465.641024290839        7437.0886235783682        15754.862828171343     
        1899   22513.116888304587        7452.8559877252892        15779.869866261130     
        1900   22560.667926081740        7468.6483721143877        15804.903314840070     
        1901   22608.294216908598        7484.4658031631079        15829.963187833617     
        1902   22655.995840113304        7500.3083073028374        15855.049499167264     
        1903   22703.772875065752        7516.1759109788627        15880.162262766482     
        1904   22751.625401177695        7532.0686406504319        15905.301492556786     
        1905   22799.553497902591        7547.9865227906839        15930.467202463667     
        1906   22847.557244735788        7563.9295838867083        15955.659406412638     
        1907   22895.636721214349        7579.8978504395027        15980.878118329230     
        1908   22943.792006917189        7595.8913489639954        16006.123352138986     
        1909   22992.023181464971        7611.9101059890518        16031.395121767428     
        1910   23040.330324520193        7627.9541480574462        16056.693441140125     
        1911   23088.713515787116        7644.0235017258874        16082.018324182629     
        1912   23137.172835011825        7660.1181935650120        16107.369784820521     
        1913   23185.708361982175        7676.2382501593702        16132.747836979377     
        1914   23234.320176527821        7692.3836981074519        16158.152494584781     
        1915   23283.008358520216        7708.5545640216633        16183.583771562338     
        1916   23331.772987872613        7724.7508745283421        16209.041681837656     
        1917   23380.614144540050        7740.9726562677479        16234.526239336352     
        1918   23429.531908519373        7757.2199358940661        16260.037457984061     
        1919   23478.526359849195        7773.4927400754059        16285.575351706406     
        1920   23527.597578609963        7789.7910954938079        16311.139934429046     
        1921   23576.745644923893        7806.1150288452372        16336.731220077632     
        1922   23625.970638954983        7822.4645668395788        16362.349222577819     
        1923   23675.272640909083        7838.8397362006517        16387.993955855301     
        1924   23724.651731033762        7855.2405636661915        16413.665433835737     
        1925   23774.107989618449        7871.6670759878680        16439.363670444836     
        1926   23823.641496994314        7888.1192999312661        16465.088679608296     
        1927   23873.252333534379        7904.5972622759109        16490.840475251833     
        1928   23922.940579653390        7921.1009898152388        16516.619071301157     
        1929   23972.706315807958        7937.6305093566216        16542.424481682006     
        1930   24022.549622496455        7954.1858477213545        16568.256720320111     
        1931   24072.470580259058        7970.7670317446555        16594.115801141230     
        1932   24122.469269677713        7987.3740882756738        16620.001738071114     
        1933   24172.545771376204        8004.0070441774778        16645.914545035528     
        1934   24222.700166020069        8020.6659263270640        16671.854235960254     
        1935   24272.932534316675        8037.3507616153602        16697.820824771079     
        1936   24323.242957015158        8054.0615769472106        16723.814325393785     
        1937   24373.631514906479        8070.7983992413974        16749.834751754192     
        1938   24424.098288823352        8087.5612554306063        16775.882117778103     
        1939   24474.643359640337        8104.3501724614798        16801.956437391349     
        1940   24525.266808273733        8121.1651772945615        16828.057724519742     
        1941   24575.968715681684        8138.0062969043320        16854.185993089137     
        1942   24626.749162864100        8154.8735582791933        16880.341257025386     
        1943   24677.608230862719        8171.7669884214802        16906.523530254351     
        1944   24728.546000761016        8188.6866143474435        16932.732826701886     
        1945   24779.562553684325        8205.6324630872696        16958.969160293880     
        1946   24830.657970799733        8222.6045616850552        16985.232544956212     
        1947   24881.832333316153        8239.6029371988479        17011.522994614792     
        1948   24933.085722484248        8256.6276167005926        17037.840523195500     
        1949   24984.418219596533        8273.6786272761856        17064.185144624280     
        1950   25035.829905987281        8290.7559960254330        17090.556872827034     
        1951   25087.320863032583        8307.8597500620726        17116.955721729712     
        1952   25138.891172150299        8324.9899165137649        17143.381705258231     
        1953   25190.540914800105        8342.1465225221073        17169.834837338563     
        1954   25242.270172483466        8359.3295952426015        17196.315131896663     
        1955   25294.079026743671        8376.5391618447011        17222.822602858505     
        1956   25345.967559165729        8393.7752495117620        17249.357264150047     
        1957   25397.935851376533        8411.0378854410883        17275.919129697304     
        1958   25449.983985044721        8428.3270968438846        17302.508213426252     
        1959   25502.112041880744        8445.6429109453074        17329.124529262910     
        1960   25554.320103636826        8462.9853549844192        17355.768091133286     
        1961   25606.608252107028        8480.3544562142270        17382.438912963418     
        1962   25658.976569127168        8497.7502419016455        17409.137008679314     
        1963   25711.425136574893        8515.1727393275232        17435.862392207036     
        1964   25763.954036369600        8532.6219757866384        17462.615077472623     
        1965   25816.563350472541        8550.0979785876898        17489.395078402158     
        1966   25869.253160886725        8567.6007750533026        17516.202408921683     
        1967   25922.023549656951        8585.1303925200373        17543.037082957297     
        1968   25974.874598869854        8602.6868583383675        17569.899114435073     
        1969   26027.806390653819        8620.2701998727007        17596.788517281115     
        1970   26080.819007179052        8637.8804445013629        17623.705305421528     
        1971   26133.912530657573        8655.5176196166140        17650.649492782442     
        1972   26187.087043343134        8673.1817526246396        17677.621093289952     
        1973   26240.342627531387        8690.8728709455536        17704.620120870222     
        1974   26293.679365559663        8708.5910020133815        17731.646589449367     
        1975   26347.097339807176        8726.3361732760932        17758.700512953561     
        1976   26400.596632694909        8744.1084121955701        17785.781905308944     
        1977   26454.177326685618        8761.9077462476362        17812.890780441703     
        1978   26507.839504283889        8779.7342029220235        17840.027152278009     
        1979   26561.583248036095        8797.5878097224049        17867.191034744061     
        1980   26615.408640530379        8815.4685941663611        17894.382441766033     
        1981   26669.315764396742        8833.3765837854280        17921.601387270151     
        1982   26723.304702306912        8851.3118061250389        17948.847885182618     
        1983   26777.375536974465        8869.2742887445729        17976.121949429671     
        1984   26831.528351154724        8887.2640592173157        18003.423593937521     
        1985   26885.763227644878        8905.2811451305097        18030.752832632435     
        1986   26940.080249283837        8923.3255740852874        18058.109679440651     
        1987   26994.479498952362        8941.3973736967419        18085.494148288428     
        1988   27048.961059572994        8959.4965715938542        18112.906253102035     
        1989   27103.525014110059        8977.6231954195755        18140.346007807759     
        1990   27158.171445569686        8995.7772728307409        18167.813426331864     
        1991   27212.900436999815        9013.9588314981538        18195.308522600684     
        1992   27267.712071490154        9032.1678991065019        18222.831310540489     
        1993   27322.606432172252        9050.4045033544317        18250.381804077613     
        1994   27377.583602219405        9068.6686719544959        18277.960017138368     
        1995   27432.643664846750        9086.9604326331901        18305.565963649089     
        1996   27487.786703311165        9105.2798131309210        18333.199657536115     
        1997   27543.012800911401        9123.6268412020345        18360.861112725805     
        1998   27598.322040987940        9142.0015446147845        18388.550343144507     
        1999   27653.714506923105        9160.4039511513711        18416.267362718594     
        2000   27709.190282140971        9178.8340886079150        18444.012185374442     
        2001   27764.749450107451        9197.2919847944559        18471.784825038438     
        2002   27820.392094330266        9215.7776675349724        18499.585295636982     
        2003   27876.118298358855        9234.2911646673547        18527.413611096457     
        2004   27931.928145784532        9252.8325040434229        18555.269785343291     
        2005   27987.821720240398        9271.4017135289396        18583.153832303906     
        2006   28043.799105401329        9289.9988210035808        18611.065765904739     
        2007   28099.860384983982        9308.6238543609416        18639.005600072207     
        2008   28156.005642746863        9327.2768415085557        18666.973348732776     
        2009   28212.234962490227        9345.9578103678759        18694.969025812898     
        2010   28268.548428056183        9364.6667888742995        18722.992645239050     


==> anc/s87h_04-PCE154/README <==
These files contain the Equation of State s87h_04-PCE154 by Auvinen,
Eskola, Huovinen, Niemi, Paatelainen and Petreczky. Below 172 MeV
temperature, the EoS is based on hadron resonance gas with resonances
up to 2 GeV mass (see the resonance list in pdg05.dat file), and above
172 MeV it is based on the lattice result by Bazavov et al. [HotQCD
Collaboration], Phys. Rev. D90, 094503 (2014), and Bazavov, Petreczky
and Weber, Phys. Rev. D97, 014501 (2018). In particular this lattice
data was obtained on lattices with N_tau = 12, 10, and 8, augmented
with the N_tau = 6 and 4 results at temperatures above T = 800 MeV.
Within the temperature interval 154 < T < 172 MeV, the hadron
resonance gas is in chemical equilibrium. Below 154 MeV temperatures,
it is in partial chemical equilibrium with particle ratios fixed to
those in chemical equilibrium at T = 154 MeV.

The EoS is tabulated twice as function of energy density, i.e. on
equidistant energy density grid(s). First in the files

        s87h_04-PCE154-par1.dat, s87h_04-PCE154-dens1.dat
        s87h_04-PCE154-par2.dat, s87h_04-PCE154-dens2.dat
        s87h_04-PCE154-par3.dat, s87h_04-PCE154-dens3.dat
        s87h_04-PCE154-par4.dat, s87h_04-PCE154-dens4.dat
        s87h_04-PCE154-par5.dat, s87h_04-PCE154-dens5.dat
        s87h_04-PCE154-par6.dat, s87h_04-PCE154-dens6.dat
        s87h_04-PCE154-par7.dat, s87h_04-PCE154-dens7.dat

which are in the old "s95p style" to provide backward compatibility to
the users of the s95p EoS, whereas the baryon and strangeness chemical
potentials (which are zero anyway) and plasma fraction have been
omitted from the

        s87h_04-PCE154-eos1.dat
        s87h_04-PCE154-eos2.dat
        s87h_04-PCE154-eos3.dat
        s87h_04-PCE154-eos4.dat
        s87h_04-PCE154-eos5.dat
        s87h_04-PCE154-eos6.dat
        s87h_04-PCE154-eos7.dat

files.

All the files begin by two lines with

    e0
    de  ne

where e0 is the lowest energy density of the grid, de grid spacing and
ne the number of grid points, i.e. lines.

In the s87h_04-PCE154-par*.dat files the thermodynamical parameters,
temperature (in GeV, first row) and chemical potentials are tabulated
from the third line on. The s87h_04-PCE154-dens*.dat files contain the
densities from the third line on. First line is energy density (in
GeV/fm^3), second pressure (in GeV/fm^3), third entropy density (in
fm^-3), fourth net baryon density (in fm^-3) and the fifth net
strangeness density (in fm^-3). The lines on par* and dens* files
correspond to each other, i.e. the nth line in s87h_04-PCE154-par*.dat gives
a temperature and the nth line in s87h_04-PCE154-dens*.dat gives the
corresponding densities and pressure. Note that the densities and
temperature in the files run from the highest value _down_.

The s87h_04-PCE154-eos*.dat files contain the same information in more
condensed form. From the third line on, the first line is energy
density (in GeV/fm^3), second pressure (in GeV/fm^3), third entropy
density (in fm^-3), fourth net baryon density (in fm^-3) and the fifth
temperature in GeV. Chemical potentials are zero everywhere.

The file

        pdg05.dat

contains the hadrons and resonances included in the hadron resonance
gas. The format is explained at the end of the file.

When constructing the EoS below chemical freeze-out temperature, we
follow the procedure explained in Bebie et al. Nucl. Phys. B, 378, 95
(1992) (see also Hirano and Tsuda, Phys. Rev. C 66, 054905 (2002)). We
assume that the particle number changing processes cease below T = 154
MeV temperature, but that the resonance formation and decay processes
continue as in higher temperatures. This means that there is no
separate chemical potential associated with each particle/resonance
species, but only with those species considered stable. The chemical
potential for a resonance i is obtained from mu_i = sum_j mu_j n^i_j
where mu_j is the chemical potential associated with a particle j and
the n^i_j is the average number of particles j formed in a decay of
particle i.

We have considered stable all the particles/resonances with lifetime
longer than 10 fm/c, and consider each isospin state
individually. This list of particles can either be reconstructed from
the list pdg05.dat, or seen in the file particles.dat. In that file
the names of all the particles in pdg05.dat and their lifetimes are
listed. The particles considered stable are also numbered in the very
first column. The numbers of daughter particles are not separately
listed, but can be constructed from the information in the pdg05.dat
file.

The files 

        s87h_04-PCE154-v1_pidens1.dat
	s87h_04-PCE154-v1_pichem1.dat

contain the particle-number densities and chemical potentials required
for the chemically non-equilibrated description. These files begin
with the same two lines than *dens*.dat and *par*.dat files,

    e0
    de	ne

and the meaning of these numbers is also the same than in *dens*.dat
and *par*.dat files. The third line contains a single number, 'nn',
which is the number of stable particles and thus the number of
separate chemical potentials below the chemical freeze-out
temperature.

From the fourth line on the files contain a two dimensional table with
'nn' columns and 'ne' rows. The j:th column corresponds to the j:th
stable particle in pdg05.dat, or to the number in the first column in
particles.dat. The i:th row corresponds (again) to the i:th row in
*par1.dat and *dens1.dat files, i.e. to temperature/energy density.

The file s87h_04-PCE154-v1_pichem1.dat contains chemical potentials (in GeV)
and the file s87h_04-PCE154-v1_pidens1.dat contains effective densities of
the stable particles (in fm^-3). "Effective" means that the, say,
first column does not contain the actual density of positive pions,
but what the density of positive pions would be if all the resonances
decayed releasing their daughter particles. The latter is not needed
for hydrodynamical evolution, but can be used as a consistency check
when calculating the spectra.

                         - PH, Belgrade, Jun 1, in the year of corona -


==> anc/s87h_04-PCE154/particles.dat <==
        22 Gamma              100000000.0     Stable  
1      211 Pion (+)           100000000.0     Stable  
2      111 Pion (0)           100000000.0     Stable  
3     -211 Pion (-)           100000000.0     Stable  
4      321 Kaon (+)           100000000.0     Stable  
5     -321 Kaon (-)           100000000.0     Stable  
6      311 Kaon (0)           100000000.0     Stable  
7     -311 Anti Kaon (0)      100000000.0     Stable  
8      221 eta                100000000.0     Stable  
      213 rho  (+)              1.3127080202
      113 rho  (0)              1.3127080202
     -213 rho  (-)              1.3127080202
9       223 omega              23.23910522     ********
      323 K* 892 (+)            3.8838584423
     -323 K* 892 (-)            3.8838584423
      313 K* 892 (0)            3.8915185928
     -313 Anti K* 892 (0)       3.8915185928
10     2212 p                  100000000.0     Stable  
11    -2212 Anti p             100000000.0     Stable  
12     2112 n                  100000000.0     Stable  
13    -2112 Anti n             100000000.0     Stable  
14      331 eta prime (958)    986.5000610     ********
    19221 f0 (980)              4.1978726387
     9211 a0 (980) (+)          3.4614036083
     9111 a0 (980) (0)          3.4614036083
    -9211 a0 (980) (-)          3.4614036083
15      333 phi (1020)         46.31455612     ********
16     3122 Lambda             100000000.0     Stable  
17    -3122 Anti Lambda        100000000.0     Stable  
    10223 h1(1170)              0.5480555296
18     3222 Sigma (+)          100000000.0     Stable  
19    -3222 Anti Sigma (+)     100000000.0     Stable  
20     3212 Sigma (0)          100000000.0     Stable  
21    -3212 Anti Sigma (0)     100000000.0     Stable  
22     3112 Sigma (-)          100000000.0     Stable  
23    -3112 Anti Sigma (-)     100000000.0     Stable  
    10213 b1 (1235) (+)         1.3894366026
    10113 b1 (1235) (0)         1.3894366026
   -10213 b1 (1235) (-)         1.3894366026
    20213 a1 (1260) (+)         0.4932500124
    20113 a1 (1260) (0)         0.4932500124
   -20213 a1 (1260) (-)         0.4932500124
     2224 Delta 1232 (++)       1.6441667080
    -2224 Anti Delta 1232 (++   1.6441667080
     2214 Delta 1232 (+)        1.6441667080
    -2214 Anti Delta 1232 (+)   1.6441667080
     2114 Delta 1232 (0)        1.6441667080
    -2114 Anti Delta 1232 (0)   1.6441667080
     1114 Delta 1232 (-)        1.6441667080
    -1114 Anti Delta 1232 (-)   1.6441667080
    10323 K1 1270 (+)           2.1922221184
   -10323 K1 1270 (-)           2.1922221184
    10313 K1 1270 (0)           2.1922221184
   -10313 Anti K1 1270 (0)      2.1922221184
      225 f2 (1270)             1.0659103394
    20223 f1 (1285)             8.1867218018
     8221 eta (1295)            3.5872728825
     8211 Pion 1300 (+)         0.4932500124
     8111 Pion 1300 (0)         0.4932500124
    -8211 Pion 1300 (-)         0.4932500124
24     3322 Xsi (0)            100000000.0     Stable  
25    -3322 Anti Xsi (0)       100000000.0     Stable  
26     3312 Xsi (-)            100000000.0     Stable  
27    -3312 Anti Xsi (-)       100000000.0     Stable  
      215 a2 1320 (+)           1.8439252377
      115 a2 1320 (0)           1.8439252377
     -215 a2 1320 (-)           1.8439252377
     9213 Pion1 1400 (+)        0.6576666236
     9113 Pion1 1400 (0)        0.6576666236
    -9213 Pion1 1400 (-)        0.6576666236
     3224 Sigma (+) 1385        5.5111732483
    -3224 Anti Sigma (+) 1385   5.5111732483
     3214 Sigma (0) 1385        5.4805560112
    -3214 Anti Sigma (0) 1385   5.4805560112
     3114 Sigma (-) 1385        5.0076141357
    -3114 Anti Sigma (-) 1385   5.0076141357
    10221 f0 1370               0.8768889308
    20323 K1 1400 (+)           1.1339080334
   -20323 K1 1400 (-)           1.1339080334
    20313 K1 1400 (0)           1.1339080334
   -20313 Anti K1 1400 (0)      1.1339080334
    13122 Lambda 1405           3.9460000992
   -13122 Anti Lambda 1405      3.9460000992
     8323 K* 1410 (+)           0.8504310846
    -8323 K* 1410 (-)           0.8504310846
     8313 K* 1410 (0)           0.8504310846
    -8313 Anti K* 1410 (-)      0.8504310846
    29221 eta 1405              3.8686275482
    10321 K0* 1430 (+)          0.6710884571
   -10321 K0* 1430 (-)          0.6710884571
    10311 K0* 1430 (0)          0.6710884571
   -10311 Anti K0* 1430 (0)     0.6710884571
     8223 omega 1420            1.1339080334
    20333 f1 1420               3.5938067436
      325 K2* 1430 (+)          2.0030457973
     -325 K2* 1430 (-)          2.0030457973
      315 K2* 1430 (0)          1.8100918531
     -315 Anti K2* 1430 (0)     1.8100918531
    12212 p 1440                0.5637143254
   -12212 Anti p 1440           0.5637143254
    12112 n 1440                0.5637143254
   -12112 Anti n 1440           0.5637143254
     8213 rho  1450 (+)         0.4932500124
     8113 rho  1450 (0)         0.4932500124
    -8213 rho  1450 (-)         0.4932500124
    10211 a0 1450 (+)           0.7445283532
    10111 a0 1450 (0)           0.7445283532
   -10211 a0 1450 (-)           0.7445283532
     8331 eta 1475              2.2678160667
    39221 f0 1500               1.8100918531
28     3124 Lambda 1520        12.64743614     ********
29    -3124 Anti Lambda 1520   12.64743614     ********
     2124 p 1520                1.7156521082
    -2124 Anti p 1520           1.7156521082
     1214 n 1520                1.7156521082
    -1214 Anti n 1520           1.7156521082
      335 f2 prime 1525         2.7027397156
30     3324 Xsi (0) 1530       21.68131828     ********
31    -3324 Anti Xsi (0) 1530  21.68131828     ********
32     3314 Xsi (-) 1530       19.92929268     ********
33    -3314 Anti Xsi (-) 1530  19.92929268     ********
    22212 p 1535                1.3153332472
   -22212 Anti p 1535           1.3153332472
    22112 n 1535                1.3153332472
   -22112 Anti n 1535           1.3153332472
    32224 Delta 1600 (++)       0.5637143254
   -32224 Anti Delta 1600 (++   0.5637143254
    32214 Delta 1600 (+)        0.5637143254
   -32214 Anti Delta 1600 (+)   0.5637143254
    32114 Delta 1600 (0)        0.5637143254
   -32114 Anti Delta 1600 (0)   0.5637143254
    31114 Delta 1600 (-)        0.5637143254
   -31114 Anti Delta 1600 (-)   0.5637143254
    23122 Lambda 1600           1.3153332472
   -23122 Anti Lambda 1600      1.3153332472
    10225 eta2 1645             1.0900553465
     2222 Delta 1620 (++)       1.3606897593
    -2222 Anti Delta 1620 (++   1.3606897593
     2122 Delta 1620 (+)        1.3606897593
    -2122 Anti Delta 1620 (+)   1.3606897593
     1212 Delta 1620 (0)        1.3606897593
    -1212 Anti Delta 1620 (0)   1.3606897593
     1112 Delta 1620 (-)        1.3606897593
    -1112 Anti Delta 1620 (-)   1.3606897593
    19213 Pion1 1600 (+)        0.8768889308
    19113 Pion1 1600 (0)        0.8768889308
   -19213 Pion1 1600 (-)        0.8768889308
    32212 p 1650                1.1957575083
   -32212 Anti p 1650           1.1957575083
    32112 n 1650                1.1957575083
   -32112 Anti n 1650           1.1957575083
    13222 Sigma (+) 1660        1.9730000496
   -13222 Anti Sigma (+) 1660   1.9730000496
    13212 Sigma (0) 1660        1.9730000496
   -13212 Anti Sigma (0) 1660   1.9730000496
    13112 Sigma (-) 1660        1.9730000496
   -13112 Anti Sigma (-) 1660   1.9730000496
    30223 omega 1650            0.6263492107
      227 omega3 1670           1.1744047403
    33122 Lambda 1670           5.6371426582
   -33122 Anti Lambda 1670      5.6371426582
    13224 Sigma (+) 1670        3.2883334160
   -13224 Anti Sigma (+) 1670   3.2883334160
    13214 Sigma (0) 1670        3.2883334160
   -13214 Anti Sigma (0) 1670   3.2883334160
    13114 Sigma (-) 1670        3.2883334160
   -13114 Anti Sigma (-) 1670   3.2883334160
    10215 Pion2 1670  (+)       0.7617760301
    10115 Pion2 1670  (0)       0.7617760301
   -10215 Pion2 1670  (-)       0.7617760301
34     3334 Omega              100000000.0     Stable  
35    -3334 Anti Omega         100000000.0     Stable  
     2216 p 1675                1.3153332472
    -2216 Anti p 1675           1.3153332472
     2116 n 1675                1.3153332472
    -2116 Anti n 1675           1.3153332472
     8333 phi 1680              1.3153332472
    12216 p 1680                1.5176923275
   -12216 Anti p 1680           1.5176923275
    12116 n 1680                1.5176923275
   -12116 Anti n 1680           1.5176923275
      217 rho3 1690 (+)         1.2254658937
      117 rho3 1690 (0)         1.2254658937
     -217 rho3 1690 (-)         1.2254658937
    13124 Lambda 1690           3.2883334160
   -13124 Anti Lambda 1690      3.2883334160
    13322 Xsi (0) 1690          7.8920001984
   -13322 Anti Xsi (0) 1690     7.8920001984
    13312 Xsi (-) 1690          7.8920001984
   -13312 Anti Xsi (-) 1690     7.8920001984
    22124 p 1700                1.9730000496
   -22124 Anti p 1700           1.9730000496
    21214 n 1700                1.9730000496
   -21214 Anti n 1700           1.9730000496
    12224 Delta 1700 (++)       0.6576666236
   -12224 Anti Delta 1700 (++   0.6576666236
    12214 Delta 1700 (+)        0.6576666236
   -12214 Anti Delta 1700 (+)   0.6576666236
    12114 Delta 1700 (0)        0.6576666236
   -12114 Anti Delta 1700 (0)   0.6576666236
    11114 Delta 1700 (-)        0.6576666236
   -11114 Anti Delta 1700 (-)   0.6576666236
    42212 p 1710                1.9730000496
   -42212 Anti p 1710           1.9730000496
    42112 n 1710                1.9730000496
   -42112 Anti n 1710           1.9730000496
    10331 f0 1710               1.4297101498
    30323 K* 1680 (+)           0.6127329469
   -30323 K* 1680 (-)           0.6127329469
    30313 K* 1680 (0)           0.6127329469
   -30313 Anti K* 1680 (0)      0.6127329469
    30213 rho 1700  (+)         0.7892000079
    30113 rho 1700  (0)         0.7892000079
   -30213 rho 1700  (-)         0.7892000079
    32124 p 1720                0.9865000248
   -32124 Anti p 1720           0.9865000248
    31214 n 1720                0.9865000248
   -31214 Anti n 1720           0.9865000248
    23222 Sigma (+) 1750        2.1922221184
   -23222 Anti Sigma (+) 1750   2.1922221184
    23212 Sigma (0) 1750        2.1922221184
   -23212 Anti Sigma (0) 1750   2.1922221184
    23112 Sigma (-) 1750        2.1922221184
   -23112 Anti Sigma (-) 1750   2.1922221184
    10325 K2 1770 (+)           1.0607526302
   -10325 K2 1770 (-)           1.0607526302
    10315 K2 1770 (0)           1.0607526302
   -10315 Anti K2 1770 (0)      1.0607526302
     3226 Sigma (+) 1775        1.6441667080
    -3226 Anti Sigma (+) 1775   1.6441667080
     3216 Sigma (0) 1775        1.6441667080
    -3216 Anti Sigma (0) 1775   1.6441667080
     3116 Sigma (-) 1775        1.6441667080
    -3116 Anti Sigma (-) 1775   1.6441667080
      327 K3* 1780 (+)          1.2408806086
     -327 K3* 1780 (-)          1.2408806086
      317 K3* 1780 (0)          1.2408806086
     -317 Anti K3* 1780 (0)     1.2408806086
    43122 Lambda 1800           0.6576666236
   -43122 Anti Lambda 1800      0.6576666236
    53122 Lambda 1810           1.3153332472
   -53122 Anti Lambda 1810      1.3153332472
    19211 Pion 1800 (+)         0.9531400800
    19111 Pion 1800 (0)         0.9531400800
   -19211 Pion 1800 (-)         0.9531400800
    20325 K2 1820 (+)           0.7148550749
   -20325 K2 1820 (-)           0.7148550749
    20315 K2 1820 (0)           0.7148550749
   -20315 Anti K2 1820 (0)      0.7148550749
     3126 Lambda 1820           2.4662501812
    -3126 Anti Lambda 1820      2.4662501812
    13324 Xsi (0) 1820          8.2208337784
   -13324 Anti Xsi (0) 1820     8.2208337784
    13314 Xsi (-) 1820          8.2208337784
   -13314 Anti Xsi (-) 1820     8.2208337784
    13126 Lambda 1830           2.0768420696
   -13126 Anti Lambda 1830      2.0768420696
      337 phi3 1850             2.2678160667
    23124 Lambda 1890           1.9730000496
   -23124 Anti Lambda 1890      1.9730000496
     2226 Delta 1905 (++)       0.5978787541
    -2226 Anti Delta 1905 (++   0.5978787541
     2126 Delta 1905 (+)        0.5978787541
    -2126 Anti Delta 1905 (+)   0.5978787541
     1216 Delta 1905 (0)        0.5978787541
    -1216 Anti Delta 1905 (0)   0.5978787541
     1116 Delta 1905 (-)        0.5978787541
    -1116 Anti Delta 1905 (-)   0.5978787541
    22222 Delta 1910 (++)       0.7892000079
   -22222 Anti Delta 1910 (++   0.7892000079
    22122 Delta 1910 (+)        0.7892000079
   -22122 Anti Delta 1910 (+)   0.7892000079
    21212 Delta 1910 (0)        0.7892000079
   -21212 Anti Delta 1910 (0)   0.7892000079
    21112 Delta 1910 (-)        0.7892000079
   -21112 Anti Delta 1910 (-)   0.7892000079
    13226 Sigma (+) 1915        1.6441667080
   -13226 Anti Sigma (+) 1915   1.6441667080
    13216 Sigma (0) 1915        1.6441667080
   -13216 Anti Sigma (0) 1915   1.6441667080
    13116 Sigma (-) 1915        1.6441667080
   -13116 Anti Sigma (-) 1915   1.6441667080
    22224 Delta 1920 (++)       0.9865000248
   -22224 Anti Delta 1920 (++   0.9865000248
    22214 Delta 1920 (+)        0.9865000248
   -22214 Anti Delta 1920 (+)   0.9865000248
    22114 Delta 1920 (0)        0.9865000248
   -22114 Anti Delta 1920 (0)   0.9865000248
    21114 Delta 1920 (-)        0.9865000248
   -21114 Anti Delta 1920 (-)   0.9865000248
     2228 Delta 1950 (++)       0.6922807097
    -2228 Anti Delta 1950 (++   0.6922807097
     2218 Delta 1950 (+)        0.6922807097
    -2218 Anti Delta 1950 (+)   0.6922807097
     2118 Delta 1950 (0)        0.6922807097
    -2118 Anti Delta 1950 (0)   0.6922807097
     1118 Delta 1950 (-)        0.6922807097
    -1118 Anti Delta 1950 (-)   0.6922807097
    23224 Sigma (+) 1940        0.8968182206
   -23224 Anti Sigma (+) 1940   0.8968182206
    23214 Sigma (0) 1940        0.8968182206
   -23214 Anti Sigma (0) 1940   0.8968182206
    23114 Sigma (-) 1940        0.8968182206
   -23114 Anti Sigma (-) 1940   0.8968182206
    59225 f2 1950               0.4153684378
    23324 Xsi (0) 1950          3.2883334160
   -23324 Anti Xsi (0) 1950     3.2883334160
    23314 Xsi (-) 1950          3.2883334160
   -23314 Anti Xsi (-) 1950     3.2883334160
    12226 Delta 1930 (++)       0.5480555296
   -12226 Anti Delta 1930 (++   0.5480555296
    12126 Delta 1930 (+)        0.5480555296
   -12126 Anti Delta 1930 (+)   0.5480555296
    11216 Delta 1930 (0)        0.5480555296
   -11216 Anti Delta 1930 (0)   0.5480555296
    11116 Delta 1930 (-)        0.5480555296
   -11116 Anti Delta 1930 (-)   0.5480555296
    69225 f2 2010               0.9767326713
    13334 Omega 2250            3.5872728825
   -13334 Anti Omega 2250       3.5872728825


==> anc/s87h_04-PCE154/pdg05.dat <==
      22  Gamma                   0.00000   0.00000  2  0  0  0  0  1  0  1
      22  1  1.000            22       0       0       0       0
     211  Pion (+)                0.13957   0.00000  1  0  0  0  1  3  1  1
     211  1  1.000           211       0       0       0       0
     111  Pion (0)                0.13498   0.00000  1  0  0  0  1  3  0  1
     111  1  1.000           111       0       0       0       0
    -211  Pion (-)                0.13957   0.00000  1  0  0  0  1  3 -1  1
    -211  1  1.000          -211       0       0       0       0
     321  Kaon (+)                0.49368   0.00000  1  0  1  0  0  2  1  1
     321  1  1.000           321       0       0       0       0
    -321  Kaon (-)                0.49368   0.00000  1  0 -1  0  0  2 -1  1
    -321  1  1.000          -321       0       0       0       0
     311  Kaon (0)                0.49765   0.00000  1  0  1  0  0  2  0  1
     311  1  1.000           311       0       0       0       0
    -311  Anti Kaon (0)           0.49765   0.00000  1  0 -1  0  0  2  0  1
    -311  1  1.000          -311       0       0       0       0
     221  eta                     0.54775   0.00000  1  0  0  0  0  1  0  4
     221  2  0.397            22      22       0       0       0
     221  3  0.328           111     111      111      0       0
     221  3  0.228           211     111     -211      0       0
     221  3  0.047           211    -211       22      0       0
     213  rho  (+)                0.77580   0.15030  3  0  0  0  2  3  1  1
     213  2  1.000           211     111       0       0       0
     113  rho  (0)                0.77580   0.15030  3  0  0  0  2  3  0  1
     113  2  1.000           211    -211       0       0       0
    -213  rho  (-)                0.77580   0.15030  3  0  0  0  2  3 -1  1
    -213  2  1.000          -211     111       0       0       0
     223  omega                   0.78259   0.00849  3  0  0  0  3  1  0  3
     223  3  0.893           211     111    -211       0       0
     223  2  0.090           111      22       0       0       0
     223  2  0.017           211    -211       0       0       0
     323  K* 892 (+)              0.89166   0.05080  3  0  1  0  0  2  1  2
     323  2  0.667           311     211       0       0       0
     323  2  0.333           321     111       0       0       0
    -323  K* 892 (-)              0.89166   0.05080  3  0 -1  0  0  2 -1  2
    -323  2  0.667          -311    -211       0       0       0
    -323  2  0.333          -321     111       0       0       0
     313  K* 892 (0)              0.89610   0.05070  3  0  1  0  0  2  0  2
     313  2  0.667           321    -211       0       0       0
     313  2  0.333           311     111       0       0       0
    -313  Anti K* 892 (0)         0.89610   0.05070  3  0 -1  0  0  2  0  2
    -313  2  0.667          -321     211       0       0       0
    -313  2  0.333          -311     111       0       0       0
    2212  p                       0.93827   0.00000  2  1  0  0  0  2  1  1
    2212  1  1.000          2212       0       0       0       0
    2112  n                       0.93957   0.00000  2  1  0  0  0  2  0  1
    2112  1  1.000          2112       0       0       0       0
     331  eta prime (958)         0.95778   0.00020  1  0  0  0  0  1  0  5
     331  3  0.445           211    -211     221       0       0
     331  2  0.295           113      22       0       0       0
     331  3  0.209           111     111     221       0       0
     331  2  0.030           223      22       0       0       0
     331  2  0.021            22      22       0       0       0
 9010221  f0 (980)                0.97410   0.04700  1  0  0  0  0  1  0  4
 9010221  2  0.520           211    -211       0       0       0
 9010221  2  0.260           111     111       0       0       0
 9010221 -2  0.110           321    -321       0       0       0
 9010221 -2  0.110           311    -311       0       0       0
 9000211  a0 (980) (+)            0.98470   0.05700  1  0  0  0  0  3  1  2
 9000211  2  0.844           221     211       0       0       0
 9000211 -2  0.156           321    -311       0       0       0
 9000111  a0 (980) (0)            0.98470   0.05700  1  0  0  0  0  3  0  3
 9000111  2  0.844           221     111       0       0       0
 9000111 -2  0.078           311    -311       0       0       0
 9000111 -2  0.078           321    -321       0       0       0
-9000211  a0 (980) (-)            0.98470   0.05700  1  0  0  0  0  3 -1  2
-9000211  2  0.844           221    -211       0       0       0
-9000211 -2  0.156          -321     311       0       0       0
     333  phi (1020)              1.01946   0.00426  3  0  0  0  0  1  0  6
     333  2  0.492           321    -321       0       0       0
     333  2  0.342           311    -311       0       0       0
     333  2  0.051           213    -211       0       0       0
     333  2  0.051           113     111       0       0       0
     333  2  0.051          -213     211       0       0       0
     333  2  0.013           221      22       0       0       0
    3122  Lambda                  1.11568   0.00000  2  1 -1  0  0  1  0  1
    3122  1  1.000          3122       0       0       0       0
   10223  h1(1170)                1.17000   0.36000  3  0  0  0  0  1  0  3
   10223  2  0.333           213    -211       0       0       0
   10223  2  0.334           113     111       0       0       0
   10223  2  0.333          -213     211       0       0       0
    3222  Sigma (+)               1.18937   0.00000  2  1 -1  0  0  3  1  1
    3222  1  1.000          3222       0       0       0       0
    3212  Sigma (0)               1.19264   0.00000  2  1 -1  0  0  3  0  1
    3212  2  1.000          3122      22       0       0       0    
    3112  Sigma (-)               1.19745   0.00000  2  1 -1  0  0  3 -1  1
    3112  1  1.000          3112       0       0       0       0
   10213  b1 (1235) (+)           1.22950   0.14200  3  0  0  0  0  3  1  1
   10213  2  1.000           223     211       0       0       0
   10113  b1 (1235) (0)           1.22950   0.14200  3  0  0  0  0  3  0  1
   10113  2  1.000           223     111       0       0       0
  -10213  b1 (1235) (-)           1.22950   0.14200  3  0  0  0  0  3 -1  1
  -10213  2  1.000           223    -211       0       0       0
   20213  a1 (1260) (+)           1.23000   0.40000  3  0  0  0  0  3  1  2
   20213  2  0.500           113     211       0       0       0
   20213  2  0.500           213     111       0       0       0
   20113  a1 (1260) (0)           1.23000   0.40000  3  0  0  0  0  3  0  2
   20113  2  0.500           213    -211       0       0       0
   20113  2  0.500          -213     211       0       0       0
  -20213  a1 (1260) (-)           1.23000   0.40000  3  0  0  0  0  3 -1  2
  -20213  2  0.500           113    -211       0       0       0
  -20213  2  0.500          -213     111       0       0       0
    2224  Delta 1232 (++)         1.23200   0.12000  4  1  0  0  0  4  2  1
    2224  2  1.000          2212     211       0       0       0
    2214  Delta 1232 (+)          1.23200   0.12000  4  1  0  0  0  4  1  3
    2214  2  0.663          2212     111       0       0       0
    2214  2  0.331          2112     211       0       0       0
    2214  2  0.006          2212      22       0       0       0
    2114  Delta 1232 (0)          1.23200   0.12000  4  1  0  0  0  4  0  3
    2114  2  0.663          2112     111       0       0       0
    2114  2  0.331          2212    -211       0       0       0
    2114  2  0.006          2112      22       0       0       0
    1114  Delta 1232 (-)          1.23200   0.12000  4  1  0  0  0  4 -1  1
    1114  2  1.000          2112    -211       0       0       0
   10323  K1 1270 (+)             1.27300   0.09000  3  0  1  0  0  2  1  8
   10323 -2  0.280           311     213       0       0       0
   10323  2  0.140           321     113       0       0       0
   10323  3  0.124           311     211     111       0       0
   10323  3  0.041           321     111     111       0       0
   10323  3  0.145           321     211    -211       0       0
   10323  2  0.107           313     211       0       0       0
   10323  2  0.053           323     111       0       0       0
   10323 -2  0.110           321     223       0       0       0
  -10323  K1 1270 (-)             1.27300   0.09000  3  0 -1  0  0  2 -1  8
  -10323 -2  0.280          -311    -213       0       0       0
  -10323  2  0.140          -321     113       0       0       0
  -10323  3  0.124          -311    -211     111       0       0
  -10323  3  0.041          -321     111     111       0       0
  -10323  3  0.145          -321     211    -211       0       0
  -10323  2  0.107          -313    -211       0       0       0
  -10323  2  0.053          -323     111       0       0       0
  -10323 -2  0.110          -321     223       0       0       0
   10313  K1 1270 (0)             1.27300   0.09000  3  0  1  0  0  2  0  8
   10313  2  0.280           321    -213       0       0       0
   10313 -2  0.140           311     113       0       0       0
   10313  3  0.124           321    -211     111       0       0
   10313  3  0.041           311     111     111       0       0
   10313  3  0.145           311     211    -211       0       0
   10313  2  0.107           323    -211       0       0       0
   10313  2  0.053           313     111       0       0       0
   10313 -2  0.110           311     223       0       0       0
  -10313  Anti K1 1270 (0)        1.27300   0.09000  3  0 -1  0  0  2  0  8
  -10313  2  0.280          -321     213       0       0       0
  -10313 -2  0.140          -311     113       0       0       0
  -10313  3  0.124          -321     211     111       0       0
  -10313  3  0.041          -311     111     111       0       0
  -10313  3  0.145          -311     211    -211       0       0
  -10313  2  0.107          -323     211       0       0       0
  -10313  2  0.053          -313     111       0       0       0
  -10313 -2  0.110          -311     223       0       0       0
     225  f2 (1270)               1.27540   0.18510  5  0  0  0  0  1  0  6
     225  2  0.570           211    -211       0       0       0
     225  2  0.284           111     111       0       0       0
     225  4  0.072           211    -211     111     111       0
     225  2  0.023           321    -321       0       0       0
     225  2  0.023           311    -311       0       0       0
     225  4  0.028           211     211    -211    -211       0
   20223  f1 (1285)               1.28180   0.02410  3  0  0  0  0  1  0 13
   20223  3  0.107           221     211    -211       0       0
   20223  3  0.053           221     111     111       0       0
   20223  3  0.110           213    -211     111       0       0
   20223  3  0.110           113    -211     211       0       0
   20223  3  0.110          -213     211     111       0       0
   20223  2  0.120       9000211    -211       0       0       0
   20223  2  0.120       9000111     111       0       0       0
   20223  2  0.120      -9000211     211       0       0       0
   20223  3  0.015           321    -321     111       0       0
   20223  3  0.015           311    -311     111       0       0
   20223  3  0.030           321    -311    -211       0       0
   20223  3  0.030          -321     311     211       0       0
   20223  2  0.060           113      22       0       0       0
  100221  eta (1295)              1.29400   0.05500  1  0  0  0  0  1  0  4
  100221  2  0.300       9000211    -211       0       0       0
  100221  2  0.300       9000111     111       0       0       0
  100221  2  0.300      -9000211     211       0       0       0
  100221  3  0.100           221     211    -211       0       0
  100211  Pion 1300 (+)           1.30000   0.40000  1  0  0  0  0  3  1  4
  100211  2  0.167           213     111       0       0       0
  100211  2  0.167           113     211       0       0       0
  100211  3  0.400           211     211    -211       0       0
  100211  3  0.266           211     111     111       0       0
  100111  Pion 1300 (0)           1.30000   0.40000  1  0  0  0  0  3  0  4
  100111  2  0.167           213    -211       0       0       0
  100111  2  0.167          -213     211       0       0       0
  100111  3  0.533           211     111    -211       0       0
  100111  3  0.133           111     111     111       0       0
 -100211  Pion 1300 (-)           1.30000   0.40000  1  0  0  0  0  3 -1  4
 -100211  2  0.167          -213     111       0       0       0
 -100211  2  0.167           113    -211       0       0       0
 -100211  3  0.400          -211    -211     211       0       0
 -100211  3  0.266          -211     111     111       0       0
    3322  Xsi (0)                 1.31483   0.00000  2  1 -2  0  0  2  0  1
    3322  1  1.000          3322       0       0       0       0
    3312  Xsi (-)                 1.32131   0.00000  2  1 -2  0  0  2 -1  1
    3312  1  1.000          3312       0       0       0       0
     215  a2 1320 (+)             1.31830   0.10700  5  0  0  0  0  3  1  5
     215  2  0.350           213     111       0       0       0
     215  2  0.350           113     211       0       0       0
     215  2  0.145           221     211       0       0       0
     215  3  0.105           223     211     111       0       0
     215  2  0.050           321    -311       0       0       0
     115  a2 1320 (0)             1.31830   0.10700  5  0  0  0  0  3  0  6
     115  2  0.350           213    -211       0       0       0
     115  2  0.350          -213     211       0       0       0
     115  2  0.145           221     111       0       0       0
     115  3  0.105           223     211    -211       0       0
     115  2  0.025           321    -321       0       0       0
     115  2  0.025           311    -311       0       0       0
    -215  a2 1320 (-)             1.31830   0.10700  5  0  0  0  0  3 -1  5
    -215  2  0.350          -213     111       0       0       0
    -215  2  0.350           113    -211       0       0       0
    -215  2  0.145           221    -211       0       0       0
    -215  3  0.105           223    -211     111       0       0
    -215  2  0.050          -321     311       0       0       0
 9000213  Pion1 1400 (+)          1.37600   0.30000  3  0  0  0  0  3  1  1
 9000213  2  1.000           221     211       0       0       0
 9000113  Pion1 1400 (0)          1.37600   0.30000  3  0  0  0  0  3  0  1
 9000113  2  1.000           221     111       0       0       0
-9000213  Pion1 1400 (-)          1.37600   0.30000  3  0  0  0  0  3 -1  1
-9000213  2  1.000           221    -211       0       0       0
    3224  Sigma (+) 1385          1.38280   0.03580  4  1 -1  0  0  3  1  3
    3224  2  0.880          3122     211       0       0       0
    3224  2  0.060          3222     111       0       0       0
    3224  2  0.060          3212     211       0       0       0
    3214  Sigma (0) 1385          1.38370   0.03600  4  1 -1  0  0  3  0  3
    3214  2  0.880          3122     111       0       0       0    
    3214  2  0.060          3222    -211       0       0       0
    3214  2  0.060          3112     211       0       0       0
    3114  Sigma (-) 1385          1.38720   0.03940  4  1 -1  0  0  3 -1  3
    3114  2  0.880          3122    -211       0       0       0
    3114  2  0.060          3112     111       0       0       0
    3114  2  0.060          3212    -211       0       0       0
   10221  f0 1370                 1.40000   0.22500  1  0  0  0  0  1  0  4
   10221  2  0.624           211    -211       0       0       0
   10221  2  0.312           111     111       0       0       0
   10221  2  0.032           321    -321       0       0       0
   10221  2  0.032           311    -311       0       0       0
   20323  K1 1400 (+)             1.40200   0.17400  3  0  1  0  0  2  1  6
   20323  2  0.627           313     211       0       0       0
   20323  2  0.313           323     111       0       0       0
   20323  2  0.010           321     113       0       0       0
   20323  2  0.020           311     213       0       0       0
   20323 -2  0.020         10221     321       0       0       0
   20323  2  0.010           223     321       0       0       0
  -20323  K1 1400 (-)             1.40200   0.17400  3  0 -1  0  0  2 -1  6
  -20323  2  0.627          -313    -211       0       0       0
  -20323  2  0.313          -323     111       0       0       0
  -20323  2  0.010          -321     113       0       0       0
  -20323  2  0.020          -311    -213       0       0       0
  -20323 -2  0.020         10221    -321       0       0       0  
  -20323  2  0.010           223    -321       0       0       0
   20313  K1 1400 (0)             1.40200   0.17400  3  0  1  0  0  2  0  6
   20313  2  0.627           323    -211       0       0       0
   20313  2  0.313           313     111       0       0       0
   20313  2  0.010           311     113       0       0       0
   20313  2  0.020           321    -213       0       0       0
   20313 -2  0.020         10221     311       0       0       0
   20313  2  0.010           223     311       0       0       0
  -20313  Anti K1 1400 (0)        1.40200   0.17400  3  0 -1  0  0  2  0  6
  -20313  2  0.627          -323     211       0       0       0
  -20313  2  0.313          -313     111       0       0       0
  -20313  2  0.010          -311     113       0       0       0
  -20313  2  0.020          -321     213       0       0       0
  -20313 -2  0.020         10221    -311       0       0       0
  -20313  2  0.010           223    -311       0       0       0
   13122  Lambda 1405             1.40650   0.05000  2  1 -1  0  0  1  0  3
   13122  2  0.333          3222    -211       0       0       0
   13122  2  0.334          3212     111       0       0       0
   13122  2  0.333          3112     211       0       0       0
  100323  K* 1410 (+)             1.41400   0.23200  3  0  1  0  0  2  1  4
  100323  2  0.623           313     211       0       0       0
  100323  2  0.311           323     111       0       0       0
  100323  2  0.044           311     211       0       0       0
  100323  2  0.022           321     111       0       0       0
 -100323  K* 1410 (-)             1.41400   0.23200  3  0 -1  0  0  2 -1  4
 -100323  2  0.623          -313    -211       0       0       0
 -100323  2  0.311          -323     111       0       0       0
 -100323  2  0.044          -311    -211       0       0       0
 -100323  2  0.022          -321     111       0       0       0
  100313  K* 1410 (0)             1.41400   0.23200  3  0  1  0  0  2  0  4
  100313  2  0.623           323    -211       0       0       0
  100313  2  0.311           313     111       0       0       0
  100313  2  0.044           321    -211       0       0       0
  100313  2  0.022           311     111       0       0       0
 -100313  Anti K* 1410 (-)        1.41400   0.23200  3  0 -1  0  0  2  0  4
 -100313  2  0.623          -323     211       0       0       0
 -100313  2  0.311          -313     111       0       0       0
 -100313  2  0.044          -321     211       0       0       0
 -100313  2  0.022          -311     111       0       0       0
 9020221  eta 1405                1.41030   0.05100  1  0  0  0  0  1  0  9
 9020221  3  0.145           211    -321     311       0       0
 9020221  3  0.145          -211     321    -311       0       0
 9020221  3  0.072           111     311    -311       0       0
 9020221  3  0.072           111     321    -321       0       0
 9020221  3  0.145           221     211    -211       0       0
 9020221  3  0.073           221     111     111       0       0
 9020221  2  0.116       9000111     111       0       0       0
 9020221  2  0.116       9000211    -211       0       0       0
 9020221  2  0.116      -9000211     211       0       0       0
   10321  K0* 1430 (+)            1.41200   0.29400  1  0  1  0  0  2  1  2
   10321  2  0.667           311     211       0       0       0
   10321  2  0.333           321     111       0       0       0
  -10321  K0* 1430 (-)            1.41200   0.29400  1  0 -1  0  0  2 -1  2
  -10321  2  0.667          -311    -211       0       0       0
  -10321  2  0.333          -321     111       0       0       0
   10311  K0* 1430 (0)            1.41200   0.29400  1  0  1  0  0  2  0  2
   10311  2  0.667           321    -211       0       0       0
   10311  2  0.333           311     111       0       0       0
  -10311  Anti K0* 1430 (0)       1.41200   0.29400  1  0 -1  0  0  2  0  2
  -10311  2  0.667          -321     211       0       0       0
  -10311  2  0.333          -311     111       0       0       0
  100223  omega 1420              1.41900   0.17400  3  0  0  0  0  1  0  3
  100223  2  0.333           213    -211       0       0       0
  100223  2  0.334           113     111       0       0       0
  100223  2  0.333          -213     211       0       0       0
   20333  f1 1420                 1.42630   0.05490  3  0  0  0  0  1  0  4
   20333  3  0.333           211    -321     311       0       0
   20333  3  0.333          -211     321    -311       0       0
   20333  3  0.167           111     321    -321       0       0
   20333  3  0.167           111     311    -311       0       0
     325  K2* 1430 (+)            1.42560   0.09850  5  0  1  0  0  2  1 10
     325  2  0.334           311     211       0       0       0
     325  2  0.167           321     111       0       0       0
     325  2  0.165           313     211       0       0       0
     325  2  0.083           323     111       0       0       0
     325  3  0.067           323     211    -211       0       0
     325  3  0.045           313     211     111       0       0
     325  3  0.023           323     111     111       0       0
     325  2  0.058           311     213       0       0       0
     325  2  0.029           321     113       0       0       0
     325  2  0.029           321     223       0       0       0
    -325  K2* 1430 (-)            1.42560   0.09850  5  0 -1  0  0  2 -1 10
    -325  2  0.334          -311    -211       0       0       0
    -325  2  0.167          -321     111       0       0       0
    -325  2  0.165          -313    -211       0       0       0
    -325  2  0.083          -323     111       0       0       0
    -325  3  0.067          -323     211    -211       0       0
    -325  3  0.045          -313    -211     111       0       0
    -325  3  0.023          -323     111     111       0       0
    -325  2  0.058          -311    -213       0       0       0
    -325  2  0.029          -321     113       0       0       0
    -325  2  0.029          -321     223       0       0       0
     315  K2* 1430 (0)            1.43240   0.10900  5  0  1  0  0  2  0 10
     315  2  0.334           321    -211       0       0       0
     315  2  0.167           311     111       0       0       0
     315  2  0.165           323    -211       0       0       0
     315  2  0.083           313     111       0       0       0
     315  3  0.067           313     211    -211       0       0
     315  3  0.045           323    -211     111       0       0
     315  3  0.023           313     111     111       0       0
     315  2  0.058           321    -213       0       0       0
     315  2  0.029           311     113       0       0       0
     315  2  0.029           311     223       0       0       0
    -315  Anti K2* 1430 (0)       1.43240   0.10900  5  0 -1  0  0  2  0 10
    -315  2  0.334          -321     211       0       0       0
    -315  2  0.167          -311     111       0       0       0
    -315  2  0.165          -323     211       0       0       0
    -315  2  0.083          -313     111       0       0       0
    -315  3  0.067          -313     211    -211       0       0
    -315  3  0.045          -323     211     111       0       0
    -315  3  0.023          -313     111     111       0       0
    -315  2  0.058          -321     213       0       0       0
    -315  2  0.029          -311     113       0       0       0
    -315  2  0.029          -311     223       0       0       0
   12212  p 1440                  1.44000   0.35000  2  1  0  0  0  2  1  7
   12212  2  0.433          2112     211       0       0       0
   12212  2  0.217          2212     111       0       0       0
   12212  2  0.125          2224    -211       0       0       0
   12212  2  0.083          2214     111       0       0       0
   12212  2  0.042          2114     211       0       0       0
   12212  3  0.067          2212     211    -211       0       0
   12212  3  0.033          2212     111     111       0       0
   12112  n 1440                  1.44000   0.35000  2  1  0  0  0  2  0  7
   12112  2  0.433          2212    -211       0       0       0
   12112  2  0.217          2112     111       0       0       0
   12112  2  0.125          1114     211       0       0       0
   12112  2  0.083          2114     111       0       0       0
   12112  2  0.042          2214    -211       0       0       0
   12112  3  0.067          2112     211    -211       0       0
   12112  3  0.033          2112     111     111       0       0
  100213  rho  1450 (+)           1.46500   0.40000  3  0  0  0  0  3  1  1
  100213  2  1.000           211     111       0       0       0
  100113  rho  1450 (0)           1.46500   0.40000  3  0  0  0  0  3  0  1
  100113  2  1.000           211    -211       0       0       0
 -100213  rho  1450 (-)           1.46500   0.40000  3  0  0  0  0  3 -1  1
 -100213  2  1.000          -211     111       0       0       0
   10211  a0 1450 (+)             1.47400   0.26500  1  0  0  0  0  3  1  4
   10211  2  0.077           221     211       0       0       0
   10211  2  0.027           331     211       0       0       0
   10211  2  0.068           321    -311       0       0       0
   10211  3  0.828           223     211     111       0       0
   10111  a0 1450 (0)             1.47400   0.26500  1  0  0  0  0  3  0  6
   10111  2  0.077           221     111       0       0       0
   10111  2  0.027           331     111       0       0       0
   10111  2  0.034           321    -321       0       0       0
   10111  2  0.034           311    -311       0       0       0
   10111  3  0.552           223     211    -211       0       0
   10111  3  0.276           223     111     111       0       0
  -10211  a0 1450 (-)             1.47400   0.26500  1  0  0  0  0  3 -1  4
  -10211  2  0.077           221    -211       0       0       0
  -10211  2  0.027           331    -211       0       0       0
  -10211  2  0.068          -321     311       0       0       0
  -10211  3  0.828           223    -211     111       0       0
  100331  eta 1475                1.47600   0.08700  1  0  0  0  0  1  0  8
  100331  3  0.223           321    -311    -211       0       0
  100331  3  0.223          -321     311     211       0       0
  100331  3  0.111           321    -321     111       0       0
  100331  3  0.111           311    -311     111       0       0
  100331  2  0.083           323    -321       0       0       0
  100331  2  0.083          -323     321       0       0       0
  100331  2  0.083           313    -311       0       0       0
  100331  2  0.083          -313     311       0       0       0
 9030221  f0 1500                 1.50700   0.10900  1  0  0  0  0  1  0  9
 9030221  2  0.019           331     221       0       0       0
 9030221  2  0.051           221     221       0       0       0
 9030221  2  0.233           211    -211       0       0       0
 9030221  2  0.116           111     111       0       0       0
 9030221  2  0.043           321    -321       0       0       0
 9030221  2  0.043           311    -311       0       0       0
 9030221  4  0.022           111     111     111     111       0
 9030221  4  0.209           211     211    -211    -211       0
 9030221  4  0.264           211    -211     111     111       0
    3124  Lambda 1520             1.51950   0.01560  4  1 -1  0  0  1  0 11
    3124  2  0.142          3222    -211       0       0       0
    3124  2  0.142          3212     111       0       0       0
    3124  2  0.142          3112     211       0       0       0
    3124  2  0.228          2212    -321       0       0       0
    3124  2  0.228          2112    -311       0       0       0
    3124  3  0.067          3122     211    -211       0       0
    3124  3  0.034          3122     111     111       0       0
    3124  3  0.003          3222    -211     111       0       0
    3124  3  0.003          3212     211    -211       0       0
    3124  3  0.003          3112     211     111       0       0
    3124  2  0.008          3122      22       0       0       0
    2124  p 1520                  1.52000   0.11500  4  1  0  0  0  2  1  9
    2124  2  0.367          2112     211       0       0       0
    2124  2  0.183          2212     111       0       0       0
    2124  2  0.112          2224    -211       0       0       0
    2124  2  0.075          2214     111       0       0       0
    2124  2  0.038          2114     211       0       0       0
    2124 -2  0.117          2112     213       0       0       0
    2124 -2  0.058          2212     113       0       0       0
    2124  3  0.033          2212     211    -211       0       0
    2124  3  0.017          2212     111     111       0       0
    1214  n 1520                  1.52000   0.11500  4  1  0  0  0  2  0  9
    1214  2  0.367          2212    -211       0       0       0
    1214  2  0.183          2112     111       0       0       0
    1214  2  0.112          1114     211       0       0       0
    1214  2  0.075          2114     111       0       0       0
    1214  2  0.038          2214    -211       0       0       0
    1214 -2  0.117          2212    -213       0       0       0
    1214 -2  0.058          2112     113       0       0       0
    1214  3  0.033          2112     211    -211       0       0
    1214  3  0.017          2112     111     111       0       0
     335  f2 prime 1525           1.52500   0.07300  5  0  0  0  0  1  0  5
     335  2  0.444           321    -321       0       0       0
     335  2  0.444           311    -311       0       0       0
     335  2  0.103           221     221       0       0       0
     335  2  0.006           211    -211       0       0       0
     335  2  0.003           111     111       0       0       0
    3324  Xsi (0) 1530            1.53180   0.00910  4  1 -2  0  0  2  0  2
    3324  2  0.667          3312     211       0       0       0
    3324  2  0.333          3322     111       0       0       0
    3314  Xsi (-) 1530            1.53500   0.00990  4  1 -2  0  0  2 -1  2
    3314  2  0.667          3322    -211       0       0       0
    3314  2  0.333          3312     111       0       0       0
   22212  p 1535                  1.53500   0.15000  2  1  0  0  0  2  1  9
   22212  2  0.310          2112     211       0       0       0
   22212  2  0.155          2212     111       0       0       0
   22212  2  0.437          2212     221       0       0       0
   22212 -2  0.018          2112     213       0       0       0
   22212 -2  0.009          2212     113       0       0       0
   22212 -2  0.033         12112     211       0       0       0
   22212 -2  0.017         12212     111       0       0       0
   22212  3  0.014          2212     211    -211       0       0
   22212  3  0.007          2212     111     111       0       0
   22112  n 1535                  1.53500   0.15000  2  1  0  0  0  2  0  9
   22112  2  0.310          2212    -211       0       0       0
   22112  2  0.155          2112     111       0       0       0
   22112  2  0.437          2112     221       0       0       0
   22112 -2  0.018          2212    -213       0       0       0
   22112 -2  0.009          2112     113       0       0       0
   22112 -2  0.033         12212    -211       0       0       0
   22112 -2  0.017         12112     111       0       0       0
   22112  3  0.014          2112     211    -211       0       0
   22112  3  0.007          2112     111     111       0       0
   32224  Delta 1600 (++)         1.60000   0.35000  4  1  0  0  0  4  2  5
   32224  2  0.150          2212     211       0       0       0
   32224  2  0.330          2224     111       0       0       0
   32224  2  0.220          2214     211       0       0       0
   32224 -2  0.100          2212     213       0       0       0
   32224  2  0.200         12212     211       0       0       0
   32214  Delta 1600 (+)          1.60000   0.35000  4  1  0  0  0  4  1  9
   32214  2  0.100          2212     111       0       0       0
   32214  2  0.050          2112     211       0       0       0
   32214  2  0.220          2224    -211       0       0       0
   32214  2  0.037          2214     111       0       0       0
   32214  2  0.293          2114     211       0       0       0
   32214 -2  0.067          2212     113       0       0       0
   32214 -2  0.033          2112     213       0       0       0
   32214  2  0.133         12212     111       0       0       0
   32214  2  0.067         12112     211       0       0       0
   32114  Delta 1600 (0)          1.60000   0.35000  4  1  0  0  0  4  0  9
   32114  2  0.100          2112     111       0       0       0
   32114  2  0.050          2212    -211       0       0       0
   32114  2  0.220          1114     211       0       0       0
   32114  2  0.037          2114     111       0       0       0
   32114  2  0.293          2214    -211       0       0       0
   32114 -2  0.067          2112     113       0       0       0
   32114 -2  0.033          2212    -213       0       0       0
   32114  2  0.133         12112     111       0       0       0
   32114  2  0.067         12212    -211       0       0       0
   31114  Delta 1600 (-)          1.60000   0.35000  4  1  0  0  0  4 -1  5
   31114  2  0.150          2112    -211       0       0       0
   31114  2  0.330          1114     111       0       0       0
   31114  2  0.220          2114    -211       0       0       0
   31114 -2  0.100          2112    -213       0       0       0
   31114  2  0.200         12112    -211       0       0       0
   23122  Lambda 1600             1.60000   0.15000  2  1 -1  0  0  1  0  5
   23122  2  0.217          3222    -211       0       0       0
   23122  2  0.216          3212     111       0       0       0
   23122  2  0.217          3112     211       0       0       0
   23122  2  0.175          2212    -321       0       0       0
   23122  2  0.175          2112    -311       0       0       0
   10225  eta2 1645               1.61700   0.18100  5  0  0  0  0  1  0 10
   10225  2  0.291           215    -211       0       0       0
   10225  2  0.291           115     111       0       0       0
   10225  2  0.291          -215     211       0       0       0
   10225  3  0.010           321    -321     111       0       0
   10225  3  0.010           311    -311     111       0       0
   10225  3  0.020           321    -311    -211       0       0
   10225  3  0.020           311    -321     211       0       0
   10225  2  0.022       9000211    -211       0       0       0
   10225  2  0.023       9000111     111       0       0       0
   10225  2  0.022      -9000211     211       0       0       0
    2222  Delta 1620 (++)         1.63000   0.14500  2  1  0  0  0  4  2  4
    2222  2  0.250          2212     211       0       0       0
    2222  2  0.300          2224     111       0       0       0
    2222  2  0.200          2214     211       0       0       0
    2222 -2  0.250          2212     213       0       0       0
    2122  Delta 1620 (+)          1.63000   0.14500  2  1  0  0  0  4  1  7
    2122  2  0.167          2212     111       0       0       0
    2122  2  0.083          2112     211       0       0       0
    2122  2  0.200          2224    -211       0       0       0
    2122  2  0.033          2214     111       0       0       0
    2122  2  0.267          2114     211       0       0       0
    2122 -2  0.167          2212     113       0       0       0
    2122 -2  0.083          2112     213       0       0       0
    1212  Delta 1620 (0)          1.63000   0.14500  2  1  0  0  0  4  0  7
    1212  2  0.167          2112     111       0       0       0
    1212  2  0.083          2212    -211       0       0       0
    1212  2  0.200          1114     211       0       0       0
    1212  2  0.033          2114     111       0       0       0
    1212  2  0.267          2214    -211       0       0       0
    1212 -2  0.167          2112     113       0       0       0
    1212 -2  0.083          2212    -213       0       0       0
    1112  Delta 1620 (-)          1.63000   0.14500  2  1  0  0  0  4 -1  4
    1112  2  0.250          2112    -211       0       0       0
    1112  2  0.300          1114     111       0       0       0
    1112  2  0.200          2114    -211       0       0       0
    1112 -2  0.250          2112    -213       0       0       0
 9010213  Pion1 1600 (+)          1.65300   0.22500  3  0  0  0  0  3  1  2
 9010213  3  0.667           211     211    -211       0       0
 9010213  3  0.333           211     111     111       0       0
 9010113  Pion1 1600 (0)          1.65300   0.22500  3  0  0  0  0  3  0  2
 9010113  3  0.667           211    -211     111       0       0
 9010113  3  0.333           111     111     111       0       0
-9010213  Pion1 1600 (-)          1.65300   0.22500  3  0  0  0  0  3 -1  2
-9010213  3  0.667          -211    -211     211       0       0
-9010213  3  0.333          -211     111     111       0       0
   32212  p 1650                  1.65500   0.16500  2  1  0  0  0  2  1  9
   32212  2  0.493          2112     211       0       0       0
   32212  2  0.247          2212     111       0       0       0
   32212  2  0.070          2212     221       0       0       0
   32212  2  0.070          3122     321       0       0       0
   32212  2  0.020          2224    -211       0       0       0
   32212  2  0.013          2214     111       0       0       0
   32212  2  0.007          2114     211       0       0       0
   32212 -2  0.053          2112     213       0       0       0
   32212 -2  0.027          2212     113       0       0       0
   32112  n 1650                  1.65500   0.16500  2  1  0  0  0  2  0  9
   32112  2  0.493          2212    -211       0       0       0
   32112  2  0.247          2112     111       0       0       0
   32112  2  0.070          2112     221       0       0       0
   32112  2  0.070          3122     311       0       0       0
   32112  2  0.020          1114     211       0       0       0
   32112  2  0.013          2114     111       0       0       0
   32112  2  0.007          2214    -211       0       0       0
   32112 -2  0.053          2212    -213       0       0       0
   32112 -2  0.027          2112     113       0       0       0
   13222  Sigma (+) 1660          1.66000   0.10000  2  1 -1  0  0  3  1  4
   13222  2  0.300          2212    -311       0       0       0
   13222  2  0.350          3122     211       0       0       0
   13222  2  0.175          3222     111       0       0       0
   13222  2  0.175          3212     211       0       0       0
   13212  Sigma (0) 1660          1.66000   0.10000  2  1 -1  0  0  3  0  5
   13212  2  0.150          2212    -321       0       0       0
   13212  2  0.150          2112    -311       0       0       0
   13212  2  0.350          3122     111       0       0       0    
   13212  2  0.175          3222    -211       0       0       0
   13212  2  0.175          3112     211       0       0       0
   13112  Sigma (-) 1660          1.66000   0.10000  2  1 -1  0  0  3 -1  4
   13112  2  0.300          2112    -321       0       0       0
   13112  2  0.350          3122    -211       0       0       0
   13112  2  0.175          3112     111       0       0       0
   13112  2  0.175          3212    -211       0       0       0
   30223  omega 1650              1.67000   0.31500  3  0  0  0  0  1  0  5
   30223  2  0.172           213    -211       0       0       0
   30223  2  0.172           113     111       0       0       0
   30223  2  0.172          -213     211       0       0       0
   30223  3  0.323           223     211    -211       0       0
   30223  3  0.161           223     111     111       0       0
     227  omega3 1670             1.66700   0.16800  7  0  0  0  0  1  0  5
     227  2  0.195           213    -211       0       0       0
     227  2  0.195           113     111       0       0       0
     227  2  0.195          -213     211       0       0       0
     227  3  0.277           223     211    -211       0       0
     227  3  0.138           223     111     111       0       0
   33122  Lambda 1670             1.67000   0.03500  2  1 -1  0  0  1  0  6
   33122  2  0.160          3222    -211       0       0       0
   33122  2  0.160          3212     111       0       0       0
   33122  2  0.160          3112     211       0       0       0
   33122  2  0.135          2212    -321       0       0       0
   33122  2  0.135          2112    -311       0       0       0
   33122  2  0.250          3122     221       0       0       0
   13224  Sigma (+) 1670          1.67000   0.06000  4  1 -1  0  0  3  1  4
   13224  2  0.170          2212    -311       0       0       0
   13224  2  0.190          3122     211       0       0       0
   13224  2  0.320          3222     111       0       0       0
   13224  2  0.320          3212     211       0       0       0
   13214  Sigma (0) 1670          1.67000   0.06000  4  1 -1  0  0  3  0  5
   13214  2  0.085          2212    -321       0       0       0
   13214  2  0.085          2112    -311       0       0       0
   13214  2  0.190          3122     111       0       0       0    
   13214  2  0.320          3222    -211       0       0       0
   13214  2  0.320          3112     211       0       0       0
   13114  Sigma (-) 1670          1.67000   0.06000  4  1 -1  0  0  3 -1  4
   13114  2  0.170          2112    -321       0       0       0
   13114  2  0.190          3122    -211       0       0       0
   13114  2  0.320          3112     111       0       0       0
   13114  2  0.320          3212    -211       0       0       0
   10215  Pion2 1670  (+)         1.67240   0.25900  5  0  0  0  0  3  1  6
   10215  2  0.562           225     211       0       0       0
   10215  2  0.155           213     111       0       0       0
   10215  2  0.155           113     211       0       0       0
   10215  2  0.086           111     211       0       0       0
   10215  2  0.021           323    -311       0       0       0
   10215  2  0.021          -313     321       0       0       0
   10115  Pion2 1670  (0)         1.67240   0.25900  5  0  0  0  0  3  0  8
   10115  2  0.562           225     111       0       0       0
   10115  2  0.155           213    -211       0       0       0
   10115  2  0.155          -213     211       0       0       0
   10115  2  0.086           211    -211       0       0       0
   10115  2  0.011           323    -321       0       0       0
   10115  2  0.010           313    -311       0       0       0
   10115  2  0.011          -323     321       0       0       0
   10115  2  0.010          -313     311       0       0       0
  -10215  Pion2 1670  (-)         1.67240   0.25900  5  0  0  0  0  3 -1  6
  -10215  2  0.562           225    -211       0       0       0
  -10215  2  0.155          -213     111       0       0       0
  -10215  2  0.155           113    -211       0       0       0
  -10215  2  0.086           111    -211       0       0       0
  -10215  2  0.021          -323     311       0       0       0
  -10215  2  0.021           313    -321       0       0       0
    3334  Omega                   1.67243   0.00000  4  1 -3  0  0  1 -1  1 
    3334  1  1.000          3334       0       0       0       0      
    2216  p 1675                  1.67500   0.15000  6  1  0  0  0  2  1  6
    2216  2  0.300          2112     211       0       0       0
    2216  2  0.150          2212     111       0       0       0
    2216  2  0.010          2212     221       0       0       0
    2216  2  0.270          2224    -211       0       0       0
    2216  2  0.180          2214     111       0       0       0
    2216  2  0.090          2114     211       0       0       0
    2116  n 1675                  1.67500   0.15000  6  1  0  0  0  2  0  6
    2116  2  0.300          2212    -211       0       0       0
    2116  2  0.150          2112     111       0       0       0
    2116  2  0.010          2112     221       0       0       0
    2116  2  0.270          1114     211       0       0       0
    2116  2  0.180          2114     111       0       0       0
    2116  2  0.090          2214    -211       0       0       0
  100333  phi 1680                1.68000   0.15000  3  0  0  0  0  1  0  4
  100333  2  0.250           323    -321       0       0       0
  100333  2  0.250           313    -311       0       0       0
  100333  2  0.250          -323     321       0       0       0
  100333  2  0.250          -313     311       0       0       0
   12216  p 1680                  1.68500   0.13000  6  1  0  0  0  2  1  9
   12216  2  0.433          2112     211       0       0       0
   12216  2  0.217          2212     111       0       0       0
   12216  2  0.050          2224    -211       0       0       0
   12216  2  0.033          2214     111       0       0       0
   12216  2  0.017          2114     211       0       0       0
   12216 -2  0.067          2112     213       0       0       0
   12216 -2  0.033          2212     113       0       0       0
   12216  3  0.100          2212     211    -211       0       0
   12216  3  0.050          2212     111     111       0       0
   12116  n 1680                  1.68500   0.13000  6  1  0  0  0  2  0  9
   12116  2  0.433          2212    -211       0       0       0
   12116  2  0.217          2112     111       0       0       0
   12116  2  0.050          1114     211       0       0       0
   12116  2  0.033          2114     111       0       0       0
   12116  2  0.017          2214    -211       0       0       0
   12116 -2  0.067          2212    -213       0       0       0
   12116 -2  0.033          2112     113       0       0       0
   12116  3  0.100          2112     211    -211       0       0
   12116  3  0.050          2112     111     111       0       0
     217  rho3 1690 (+)           1.68880   0.16100  7  0  0  0  0  3  1  7
     217  4  0.427           211     211     111    -211       0
     217  4  0.284           211     111     111     111       0
     217  2  0.236           211     111       0       0       0
     217  3  0.014           321    -321     211       0       0
     217  3  0.014           311    -311     211       0       0
     217  3  0.009           321    -311     111       0       0
     217  2  0.016           321    -311       0       0       0
     117  rho3 1690 (0)           1.68880   0.16100  7  0  0  0  0  3  0  9
     117  4  0.568           211    -211     111     111       0
     117  4  0.142           211     211    -211    -211       0
     117  2  0.236           211    -211       0       0       0
     117  3  0.010           321    -321     111       0       0
     117  3  0.010           311    -311     111       0       0
     117  3  0.010           321    -311    -211       0       0
     117  3  0.010          -321     311     211       0       0
     117  2  0.007           321    -321       0       0       0
     117  2  0.007           311    -311       0       0       0
    -217  rho3 1690 (-)           1.68880   0.16100  7  0  0  0  0  3 -1  7
    -217  4  0.427          -211    -211     211     111       0
    -217  4  0.284          -211     111     111     111       0
    -217  2  0.236          -211     111       0       0       0
    -217  3  0.014           321    -321    -211       0       0
    -217  3  0.014           311    -311    -211       0       0
    -217  3  0.009          -321     311     111       0       0
    -217  2  0.016          -321     311       0       0       0
   13124  Lambda 1690             1.69000   0.06000  4  1 -1  0  0  1  0 10
   13124  2  0.100          3222    -211       0       0       0
   13124  2  0.100          3212     111       0       0       0
   13124  2  0.100          3112     211       0       0       0
   13124  2  0.125          2212    -321       0       0       0
   13124  2  0.125          2112    -311       0       0       0
   13124  3  0.167          3122     211    -211       0       0
   13124  3  0.083          3122     111     111       0       0
   13124  3  0.067          3222    -211     111       0       0
   13124  3  0.066          3212     211    -211       0       0
   13124  3  0.067          3112     211     111       0       0
   13322  Xsi (0) 1690            1.69000   0.02500  2  1 -2  0  0  2  0  3
   13322  2  0.500          3122    -311       0       0       0
   13322  2  0.333          3222    -321       0       0       0
   13322 -2  0.167          3212    -311       0       0       0
   13312  Xsi (-) 1690            1.69000   0.02500  2  1 -2  0  0  2 -1  3
   13312  2  0.500          3122    -321       0       0       0
   13312 -2  0.333          3112    -311       0       0       0
   13312  2  0.167          3212    -321       0       0       0
   22124  p 1700                  1.70000   0.10000  4  1  0  0  0  2  1  9
   22124  2  0.067          2112     211       0       0       0
   22124  2  0.033          2212     111       0       0       0
   22124  2  0.187          2224    -211       0       0       0
   22124  2  0.125          2214     111       0       0       0
   22124  2  0.063          2114     211       0       0       0
   22124 -2  0.067          2112     213       0       0       0
   22124 -2  0.033          2212     113       0       0       0
   22124  3  0.283          2212     211    -211       0       0
   22124  3  0.142          2212     111     111       0       0
   21214  n 1700                  1.70000   0.10000  4  1  0  0  0  2  0  9
   21214  2  0.067          2212    -211       0       0       0
   21214  2  0.033          2112     111       0       0       0
   21214  2  0.187          1114     211       0       0       0
   21214  2  0.125          2114     111       0       0       0
   21214  2  0.063          2214    -211       0       0       0
   21214 -2  0.067          2212    -213       0       0       0
   21214 -2  0.033          2112     113       0       0       0
   21214  3  0.283          2112     211    -211       0       0
   21214  3  0.142          2112     111     111       0       0
   12224  Delta 1700 (++)         1.70000   0.30000  4  1  0  0  0  4  2  4
   12224  2  0.150          2212     211       0       0       0
   12224  2  0.180          2224     111       0       0       0
   12224  2  0.270          2214     211       0       0       0
   12224 -2  0.400          2212     213       0       0       0
   12214  Delta 1700 (+)          1.70000   0.30000  4  1  0  0  0  4  1  7
   12214  2  0.100          2212     111       0       0       0
   12214  2  0.050          2112     211       0       0       0
   12214  2  0.180          2224    -211       0       0       0
   12214  2  0.030          2214     111       0       0       0
   12214  2  0.240          2114     211       0       0       0
   12214 -2  0.267          2212     113       0       0       0
   12214 -2  0.133          2112     213       0       0       0
   12114  Delta 1700 (0)          1.70000   0.30000  4  1  0  0  0  4  0  7
   12114  2  0.100          2112     111       0       0       0
   12114  2  0.050          2212    -211       0       0       0
   12114  2  0.180          1114     211       0       0       0
   12114  2  0.030          2114     111       0       0       0
   12114  2  0.240          2214    -211       0       0       0
   12114 -2  0.267          2112     113       0       0       0
   12114 -2  0.133          2212    -213       0       0       0
   11114  Delta 1700 (-)          1.70000   0.30000  4  1  0  0  0  4 -1  4
   11114  2  0.150          2112    -211       0       0       0
   11114  2  0.180          1114     111       0       0       0
   11114  2  0.270          2114    -211       0       0       0
   11114 -2  0.400          2112    -213       0       0       0
   42212  p 1710                  1.71000   0.10000  2  1  0  0  0  2  1 12
   42212  2  0.100          2112     211       0       0       0
   42212  2  0.050          2212     111       0       0       0
   42212  2  0.062          2212     221       0       0       0
   42212  2  0.150          3122     321       0       0       0
   42212  2  0.137          2224    -211       0       0       0
   42212  2  0.092          2214     111       0       0       0
   42212  2  0.046          2114     211       0       0       0
   42212 -2  0.100          2112     213       0       0       0
   42212 -2  0.050          2212     113       0       0       0
   42212  3  0.055          2212     211    -211       0       0
   42212  3  0.028          2212     111     111       0       0
   42212 -2  0.130          2212     223       0       0       0
   42112  n 1710                  1.71000   0.10000  2  1  0  0  0  2  0 12
   42112  2  0.100          2212    -211       0       0       0
   42112  2  0.050          2112     111       0       0       0
   42112  2  0.062          2112     221       0       0       0
   42112  2  0.150          3122     311       0       0       0
   42112  2  0.137          1114     211       0       0       0
   42112  2  0.092          2114     111       0       0       0
   42112  2  0.046          2214    -211       0       0       0
   42112 -2  0.100          2212    -213       0       0       0
   42112 -2  0.050          2112     113       0       0       0
   42112  3  0.055          2112     211    -211       0       0
   42112  3  0.028          2112     111     111       0       0
   42112 -2  0.130          2112     223       0       0       0
   10331  f0 1710                 1.71500   0.13800  1  0  0  0  0  1  0  5
   10331  2  0.315           321    -321       0       0       0
   10331  2  0.315           311    -311       0       0       0
   10331  2  0.046           211    -211       0       0       0
   10331  2  0.023           111     111       0       0       0
   10331  2  0.301           221     221       0       0       0
   30323  K* 1680 (+)             1.71700   0.32200  3  0  1  0  0  2  1  6
   30323  2  0.258           311     211       0       0       0
   30323  2  0.129           321     111       0       0       0
   30323  2  0.209           311     213       0       0       0
   30323  2  0.105           321     113       0       0       0
   30323  2  0.199           313     211       0       0       0
   30323  2  0.100           323     111       0       0       0
  -30323  K* 1680 (-)             1.71700   0.32200  3  0 -1  0  0  2 -1  6
  -30323  2  0.258          -311    -211       0       0       0
  -30323  2  0.129          -321     111       0       0       0
  -30323  2  0.209          -311    -213       0       0       0
  -30323  2  0.105          -321     113       0       0       0
  -30323  2  0.199          -313    -211       0       0       0
  -30323  2  0.100          -323     111       0       0       0
   30313  K* 1680 (0)             1.71700   0.32200  3  0  1  0  0  2  0  6
   30313  2  0.258           321    -211       0       0       0
   30313  2  0.129           311     111       0       0       0
   30313  2  0.209           321    -213       0       0       0
   30313  2  0.105           311     113       0       0       0
   30313  2  0.199           323    -211       0       0       0
   30313  2  0.100           313     111       0       0       0
  -30313  Anti K* 1680 (0)        1.71700   0.32200  3  0 -1  0  0  2  0  6
  -30313  2  0.258          -321     211       0       0       0
  -30313  2  0.129          -311     111       0       0       0
  -30313  2  0.209          -321     213       0       0       0
  -30313  2  0.105          -311     113       0       0       0
  -30313  2  0.199          -323     211       0       0       0
  -30313  2  0.100          -313     111       0       0       0
   30213  rho 1700  (+)           1.72000   0.25000  3  0  0  0  0  3  1  4
   30213  3  0.367          -213     211     211       0       0
   30213  3  0.267           113     211     111       0       0
   30213  3  0.233           213     211    -211       0       0
   30213  3  0.133           213     111     111       0       0
   30113  rho 1700  (0)           1.72000   0.25000  3  0  0  0  0  3  0  4
   30113  3  0.267           213    -211     111       0       0
   30113  3  0.267           113     211    -211       0       0
   30113  3  0.267          -213     211     111       0       0
   30113  3  0.199           113     111     111       0       0
  -30213  rho 1700  (-)           1.72000   0.25000  3  0  0  0  0  3 -1  4
  -30213  3  0.367           213    -211    -211       0       0
  -30213  3  0.267           113    -211     111       0       0
  -30213  3  0.233          -213     211    -211       0       0
  -30213  3  0.133          -213     111     111       0       0
   32124  p 1720                  1.72000   0.20000  4  1  0  0  0  2  1 11
   32124  2  0.080          2112     211       0       0       0
   32124  2  0.040          2212     111       0       0       0
   32124  2  0.040          2212     221       0       0       0
   32124  2  0.090          3122     321       0       0       0
   32124  2  0.013          2224    -211       0       0       0
   32124  2  0.008          2214     111       0       0       0
   32124  2  0.004          2114     211       0       0       0
   32124  2  0.467          2112     213       0       0       0
   32124  2  0.233          2212     113       0       0       0
   32124  3  0.017          2212     211    -211       0       0
   32124  3  0.008          2212     111     111       0       0
   31214  n 1720                  1.72000   0.20000  4  1  0  0  0  2  0 11
   31214  2  0.080          2212    -211       0       0       0
   31214  2  0.040          2112     111       0       0       0
   31214  2  0.040          2112     221       0       0       0
   31214  2  0.090          3122     311       0       0       0
   31214  2  0.013          1114     211       0       0       0
   31214  2  0.008          2114     111       0       0       0
   31214  2  0.004          2214    -211       0       0       0
   31214  2  0.467          2212    -213       0       0       0
   31214  2  0.233          2112     113       0       0       0
   31214  3  0.017          2112     211    -211       0       0
   31214  3  0.008          2112     111     111       0       0
   23222  Sigma (+) 1750          1.75000   0.09000  2  1 -1  0  0  3  1  4
   23222  2  0.400          2212    -311       0       0       0
   23222  2  0.520          3222     221       0       0       0
   23222  2  0.040          3224     111       0       0       0
   23222  2  0.040          3214     211       0       0       0
   23212  Sigma (0) 1750          1.75000   0.09000  2  1 -1  0  0  3  0  5
   23212  2  0.200          2212    -321       0       0       0
   23212  2  0.200          2112    -311       0       0       0
   23212  2  0.520          3212     221       0       0       0    
   23212  2  0.040          3224    -211       0       0       0
   23212  2  0.040          3114     211       0       0       0
   23112  Sigma (-) 1750          1.75000   0.09000  2  1 -1  0  0  3 -1  4
   23112  2  0.400          2112    -321       0       0       0
   23112  2  0.520          3112     221       0       0       0
   23112  2  0.040          3114     111       0       0       0
   23112  2  0.040          3214    -211       0       0       0
   10325  K2 1770 (+)             1.77300   0.18600  5  0  1  0  0  2  1  4
   10325  2  0.500           315     211       0       0       0
   10325  2  0.250           325     111       0       0       0
   10325  2  0.167           313     211       0       0       0
   10325  2  0.083           323     111       0       0       0
  -10325  K2 1770 (-)             1.77300   0.18600  5  0 -1  0  0  2 -1  4
  -10325  2  0.500          -315    -211       0       0       0
  -10325  2  0.250          -325     111       0       0       0
  -10325  2  0.167          -313    -211       0       0       0
  -10325  2  0.083          -323     111       0       0       0
   10315  K2 1770 (0)             1.77300   0.18600  5  0  1  0  0  2  0  4
   10315  2  0.500           325    -211       0       0       0
   10315  2  0.250           315     111       0       0       0
   10315  2  0.167           323    -211       0       0       0
   10315  2  0.083           313     111       0       0       0
  -10315  Anti K2 1770 (0)        1.77300   0.18600  5  0 -1  0  0  2  0  4
  -10315  2  0.500          -325     211       0       0       0
  -10315  2  0.250          -315     111       0       0       0
  -10315  2  0.167          -323     211       0       0       0
  -10315  2  0.083          -313     111       0       0       0
    3226  Sigma (+) 1775          1.77500   0.12000  6  1 -1  0  0  3  1  7
    3226  2  0.450          2212    -311       0       0       0
    3226  2  0.207          3122     211       0       0       0
    3226  2  0.012          3222     111       0       0       0
    3226  2  0.012          3212     211       0       0       0
    3226  2  0.049          3224     111       0       0       0
    3226  2  0.049          3214     211       0       0       0
    3226  2  0.221          3124     211       0       0       0
    3216  Sigma (0) 1775          1.77500   0.12000  6  1 -1  0  0  3  0  8
    3216  2  0.225          2212    -321       0       0       0
    3216  2  0.225          2112    -311       0       0       0
    3216  2  0.207          3122     111       0       0       0    
    3216  2  0.012          3222    -211       0       0       0
    3216  2  0.012          3112     211       0       0       0
    3216  2  0.049          3224    -211       0       0       0
    3216  2  0.049          3114     211       0       0       0
    3216  2  0.221          3124     111       0       0       0
    3116  Sigma (-) 1775          1.77500   0.12000  6  1 -1  0  0  3 -1  7
    3116  2  0.450          2112    -321       0       0       0
    3116  2  0.207          3122    -211       0       0       0
    3116  2  0.012          3112     111       0       0       0
    3116  2  0.012          3212    -211       0       0       0
    3116  2  0.049          3114     111       0       0       0
    3116  2  0.049          3214    -211       0       0       0
    3116  2  0.221          3124    -211       0       0       0
     327  K3* 1780 (+)            1.77600   0.15900  7  0  1  0  0  2  1  7
     327  2  0.207           311     213       0       0       0
     327  2  0.103           321     113       0       0       0
     327  2  0.133           313     211       0       0       0
     327  2  0.067           323     111       0       0       0
     327  2  0.127           311     211       0       0       0
     327  2  0.063           321     111       0       0       0
     327  2  0.300           321     221       0       0       0
    -327  K3* 1780 (-)            1.77600   0.15900  7  0 -1  0  0  2 -1  7
    -327  2  0.207          -311    -213       0       0       0
    -327  2  0.103          -321     113       0       0       0
    -327  2  0.133          -313    -211       0       0       0
    -327  2  0.067          -323     111       0       0       0
    -327  2  0.127          -311    -211       0       0       0
    -327  2  0.063          -321     111       0       0       0
    -327  2  0.300          -321     221       0       0       0
     317  K3* 1780 (0)            1.77600   0.15900  7  0  1  0  0  2  0  7
     317  2  0.207           321    -213       0       0       0
     317  2  0.103           311     113       0       0       0
     317  2  0.133           323    -211       0       0       0
     317  2  0.067           313     111       0       0       0
     317  2  0.127           321    -211       0       0       0
     317  2  0.063           311     111       0       0       0
     317  2  0.300           311     221       0       0       0
    -317  Anti K3* 1780 (0)       1.77600   0.15900  7  0 -1  0  0  2  0  7
    -317  2  0.207          -321     213       0       0       0
    -317  2  0.103          -311     113       0       0       0
    -317  2  0.133          -323     211       0       0       0
    -317  2  0.067          -313     111       0       0       0
    -317  2  0.127          -321     211       0       0       0
    -317  2  0.063          -311     111       0       0       0
    -317  2  0.300          -311     221       0       0       0
   43122  Lambda 1800             1.80000   0.30000  2  1 -1  0  0  1  0 10
   43122  2  0.067          3222    -211       0       0       0
   43122  2  0.066          3212     111       0       0       0
   43122  2  0.067          3112     211       0       0       0
   43122  2  0.200          2212    -321       0       0       0
   43122  2  0.200          2112    -311       0       0       0
   43122  2  0.067          3224    -211       0       0       0
   43122  2  0.066          3214     111       0       0       0
   43122  2  0.067          3114     211       0       0       0
   43122 -2  0.100          2212    -323       0       0       0
   43122 -2  0.100          2112    -313       0       0       0
   53122  Lambda 1810             1.81000   0.15000  2  1 -1  0  0  1  0  7
   53122  2  0.083          3222    -211       0       0       0
   53122  2  0.084          3212     111       0       0       0
   53122  2  0.083          3112     211       0       0       0
   53122  2  0.175          2212    -321       0       0       0
   53122  2  0.175          2112    -311       0       0       0
   53122 -2  0.200          2212    -323       0       0       0
   53122 -2  0.200          2112    -313       0       0       0
 9010211  Pion 1800 (+)           1.81200   0.20700  1  0  0  0  0  3  1  4
 9010211  3  0.405           211     211    -211       0       0
 9010211  3  0.203           211     111     111       0       0
 9010211  3  0.304           221     221     211       0       0
 9010211  3  0.088           331     221     211       0       0
 9010111  Pion 1800 (0)           1.81200   0.20700  1  0  0  0  0  3  0  4
 9010111  3  0.405           211    -211     111       0       0
 9010111  3  0.203           111     111     111       0       0
 9010111  3  0.304           221     221     111       0       0
 9010111  3  0.088           331     221     111       0       0
-9010211  Pion 1800 (-)           1.81200   0.20700  1  0  0  0  0  3 -1  4
-9010211  3  0.405           211    -211    -211       0       0
-9010211  3  0.203          -211     111     111       0       0
-9010211  3  0.304           221     221    -211       0       0
-9010211  3  0.088           331     221    -211       0       0
   20325  K2 1820 (+)             1.81600   0.27600  5  0  1  0  0  2  1  8
   20325  3  0.250           321     211    -211       0       0
   20325  3  0.167           311     211     111       0       0
   20325  3  0.083           321     111     111       0       0
   20325  2  0.128           325     111       0       0       0
   20325  2  0.257           315     211       0       0       0
   20325  2  0.008           323     111       0       0       0
   20325  2  0.017           313     211       0       0       0
   20325  2  0.090           321     225       0       0       0
  -20325  K2 1820 (-)             1.81600   0.27600  5  0 -1  0  0  2 -1  8
  -20325  3  0.250          -321     211    -211       0       0
  -20325  3  0.167          -311     111    -211       0       0
  -20325  3  0.083          -321     111     111       0       0
  -20325  2  0.128          -325     111       0       0       0
  -20325  2  0.257          -315    -211       0       0       0
  -20325  2  0.008          -323     111       0       0       0
  -20325  2  0.017          -313    -211       0       0       0
  -20325  2  0.090          -321     225       0       0       0
   20315  K2 1820 (0)             1.81600   0.27600  5  0  1  0  0  2  0  8
   20315  3  0.250           311     211    -211       0       0
   20315  3  0.167           321     111    -211       0       0
   20315  3  0.083           311     111     111       0       0
   20315  2  0.128           315     111       0       0       0
   20315  2  0.257           325    -211       0       0       0
   20315  2  0.008           313     111       0       0       0
   20315  2  0.017           323    -211       0       0       0
   20315  2  0.090           311     225       0       0       0
  -20315  Anti K2 1820 (0)        1.81600   0.27600  5  0 -1  0  0  2  0  8
  -20315  3  0.250          -311     211    -211       0       0
  -20315  3  0.167          -321     211     111       0       0
  -20315  3  0.083          -311     111     111       0       0
  -20315  2  0.128          -315     111       0       0       0
  -20315  2  0.257          -325     211       0       0       0
  -20315  2  0.008          -313     111       0       0       0
  -20315  2  0.017          -323     211       0       0       0
  -20315  2  0.090          -311     225       0       0       0
    3126  Lambda 1820             1.82000   0.08000  6  1 -1  0  0  1  0  8
    3126  2  0.067          3222    -211       0       0       0
    3126  2  0.066          3212     111       0       0       0
    3126  2  0.067          3112     211       0       0       0
    3126  2  0.350          2212    -321       0       0       0
    3126  2  0.350          2112    -311       0       0       0
    3126  2  0.033          3224    -211       0       0       0
    3126  2  0.034          3214     111       0       0       0
    3126  2  0.033          3114     211       0       0       0
   13324  Xsi (0) 1820            1.82300   0.02400  4  1 -2  0  0  2  0  7
   13324  2  0.500          3122    -311       0       0       0
   13324  2  0.100          3222    -321       0       0       0
   13324  2  0.050          3212    -311       0       0       0
   13324  2  0.033          3322     111       0       0       0
   13324  2  0.067          3312     211       0       0       0
   13324  2  0.083          3324     111       0       0       0
   13324  2  0.167          3314     211       0       0       0
   13314  Xsi (-) 1820            1.82300   0.02400  4  1 -2  0  0  2 -1  7
   13314  2  0.500          3122    -321       0       0       0
   13314  2  0.050          3212    -321       0       0       0
   13314  2  0.100          3112    -311       0       0       0
   13314  2  0.067          3322    -211       0       0       0
   13314  2  0.033          3312     111       0       0       0
   13314  2  0.167          3324    -211       0       0       0
   13314  2  0.083          3314     111       0       0       0
   13126  Lambda 1830             1.83000   0.09500  6  1 -1  0  0  1  0  8
   13126  2  0.183          3222    -211       0       0       0
   13126  2  0.184          3212     111       0       0       0
   13126  2  0.183          3112     211       0       0       0
   13126  2  0.030          2212    -321       0       0       0
   13126  2  0.030          2112    -311       0       0       0
   13126  2  0.130          3224    -211       0       0       0
   13126  2  0.130          3214     111       0       0       0
   13126  2  0.130          3114     211       0       0       0
     337  phi3 1850               1.85400   0.08700  7  0  0  0  0  1  0  6
     337  2  0.322           321    -321       0       0       0
     337  2  0.322           311    -311       0       0       0
     337  2  0.089           323    -321       0       0       0
     337  2  0.089           313    -311       0       0       0
     337  2  0.089          -323     321       0       0       0
     337  2  0.089          -313     311       0       0       0
   23124  Lambda 1890             1.89000   0.10000  4  1 -1  0  0  1  0 10
   23124  2  0.033          3222    -211       0       0       0
   23124  2  0.034          3212     111       0       0       0
   23124  2  0.033          3112     211       0       0       0
   23124  2  0.200          2212    -321       0       0       0
   23124  2  0.200          2112    -311       0       0       0
   23124  2  0.083          3224    -211       0       0       0
   23124  2  0.084          3214     111       0       0       0
   23124  2  0.083          3114     211       0       0       0
   23124  2  0.125          2212    -323       0       0       0
   23124  2  0.125          2112    -313       0       0       0
    2226  Delta 1905 (++)         1.89000   0.33000  6  1  0  0  0  4  2  4
    2226  2  0.120          2212     211       0       0       0
    2226  2  0.060          2224     111       0       0       0
    2226  2  0.090          2214     211       0       0       0
    2226  2  0.730          2212     213       0       0       0
    2126  Delta 1905 (+)          1.89000   0.33000  6  1  0  0  0  4  1  7
    2126  2  0.080          2212     111       0       0       0
    2126  2  0.040          2112     211       0       0       0
    2126  2  0.060          2224    -211       0       0       0
    2126  2  0.010          2214     111       0       0       0
    2126  2  0.080          2114     211       0       0       0
    2126  2  0.487          2212     113       0       0       0
    2126  2  0.243          2112     213       0       0       0
    1216  Delta 1905 (0)          1.89000   0.33000  6  1  0  0  0  4  0  7
    1216  2  0.080          2112     111       0       0       0
    1216  2  0.040          2212    -211       0       0       0
    1216  2  0.060          1114     211       0       0       0
    1216  2  0.010          2114     111       0       0       0
    1216  2  0.080          2214    -211       0       0       0
    1216  2  0.487          2112     113       0       0       0
    1216  2  0.243          2212    -213       0       0       0
    1116  Delta 1905 (-)          1.89000   0.33000  6  1  0  0  0  4 -1  4
    1116  2  0.120          2112    -211       0       0       0
    1116  2  0.060          1114     111       0       0       0
    1116  2  0.090          2114    -211       0       0       0
    1116  2  0.730          2112    -213       0       0       0
   22222  Delta 1910 (++)         1.91000   0.25000  2  1  0  0  0  4  2  5
   22222  2  0.225          2212     211       0       0       0
   22222  2  0.015          2224     111       0       0       0
   22222  2  0.010          2214     211       0       0       0
   22222  2  0.190          2212     213       0       0       0
   22222  2  0.560         12212     211       0       0       0
   22122  Delta 1910 (+)          1.91000   0.25000  2  1  0  0  0  4  1  9
   22122  2  0.150          2212     111       0       0       0
   22122  2  0.075          2112     211       0       0       0
   22122  2  0.010          2224    -211       0       0       0
   22122  2  0.002          2214     111       0       0       0
   22122  2  0.013          2114     211       0       0       0
   22122  2  0.127          2212     113       0       0       0
   22122  2  0.063          2112     213       0       0       0
   22122  2  0.373         12212     111       0       0       0
   22122  2  0.187         12112     211       0       0       0
   21212  Delta 1910 (0)          1.91000   0.25000  2  1  0  0  0  4  0  9
   21212  2  0.150          2112     111       0       0       0
   21212  2  0.075          2212    -211       0       0       0
   21212  2  0.010          1114     211       0       0       0
   21212  2  0.002          2114     111       0       0       0
   21212  2  0.013          2214    -211       0       0       0
   21212  2  0.127          2112     113       0       0       0
   21212  2  0.063          2212    -213       0       0       0
   21212  2  0.373         12112     111       0       0       0
   21212  2  0.187         12212    -211       0       0       0
   21112  Delta 1910 (-)          1.91000   0.25000  2  1  0  0  0  4 -1  5
   21112  2  0.225          2112    -211       0       0       0
   21112  2  0.015          1114     111       0       0       0
   21112  2  0.010          2114    -211       0       0       0
   21112  2  0.190          2112    -213       0       0       0
   21112  2  0.560         12112    -211       0       0       0
   13226  Sigma (+) 1915          1.91500   0.12000  6  1 -1  0  0  3  1  6
   13226  2  0.150          2212    -311       0       0       0
   13226  2  0.400          3122     211       0       0       0
   13226  2  0.200          3222     111       0       0       0
   13226  2  0.200          3212     211       0       0       0
   13226  2  0.025          3224     111       0       0       0
   13226  2  0.025          3214     211       0       0       0
   13216  Sigma (0) 1915          1.91500   0.12000  6  1 -1  0  0  3  0  7
   13216  2  0.075          2212    -321       0       0       0
   13216  2  0.075          2112    -311       0       0       0
   13216  2  0.400          3122     111       0       0       0    
   13216  2  0.200          3222    -211       0       0       0
   13216  2  0.200          3112     211       0       0       0
   13216  2  0.025          3224    -211       0       0       0
   13216  2  0.025          3114     211       0       0       0
   13116  Sigma (-) 1915          1.91500   0.12000  6  1 -1  0  0  3 -1  6
   13116  2  0.150          2112    -321       0       0       0
   13116  2  0.400          3122    -211       0       0       0
   13116  2  0.200          3112     111       0       0       0
   13116  2  0.200          3212    -211       0       0       0
   13116  2  0.025          3114     111       0       0       0
   13116  2  0.025          3214    -211       0       0       0
   22224  Delta 1920 (++)         1.92000   0.20000  4  1  0  0  0  4  2  5
   22224  2  0.120          2212     211       0       0       0
   22224  2  0.021          3222     321       0       0       0
   22224  2  0.234          2224     111       0       0       0
   22224  2  0.156          2214     211       0       0       0
   22224  2  0.469         12212     211       0       0       0
   22214  Delta 1920 (+)          1.92000   0.20000  4  1  0  0  0  4  1  9
   22214  2  0.080          2212     111       0       0       0
   22214  2  0.040          2112     211       0       0       0
   22214  2  0.007          3222     311       0       0       0
   22214  2  0.014          3212     321       0       0       0
   22214  2  0.156          2224    -211       0       0       0
   22214  2  0.026          2214     111       0       0       0
   22214  2  0.208          2114     211       0       0       0
   22214  2  0.313         12212     111       0       0       0
   22214  2  0.156         12112     211       0       0       0
   22114  Delta 1920 (0)          1.92000   0.20000  4  1  0  0  0  4  0  9
   22114  2  0.080          2112     111       0       0       0
   22114  2  0.040          2212    -211       0       0       0
   22114  2  0.007          3112     321       0       0       0
   22114  2  0.014          3212     311       0       0       0
   22114  2  0.156          1114     211       0       0       0
   22114  2  0.026          2114     111       0       0       0
   22114  2  0.208          2214    -211       0       0       0
   22114  2  0.313         12112     111       0       0       0
   22114  2  0.156         12212    -211       0       0       0
   21114  Delta 1920 (-)          1.92000   0.20000  4  1  0  0  0  4 -1  5
   21114  2  0.120          2112    -211       0       0       0
   21114  2  0.021          3112     311       0       0       0
   21114  2  0.234          1114     111       0       0       0
   21114  2  0.156          2114    -211       0       0       0
   21114  2  0.469         12112    -211       0       0       0
    2228  Delta 1950 (++)         1.93000   0.28500  8  1  0  0  0  4  2  5
    2228  2  0.500          2212     211       0       0       0
    2228  2  0.010          3222     321       0       0       0
    2228  2  0.240          2224     111       0       0       0
    2228  2  0.160          2214     211       0       0       0
    2228  2  0.090          2212     213       0       0       0
    2218  Delta 1950 (+)          1.93000   0.28500  8  1  0  0  0  4  1  9
    2218  2  0.333          2212     111       0       0       0
    2218  2  0.167          2112     211       0       0       0
    2218  2  0.003          3222     311       0       0       0
    2218  2  0.007          3212     321       0       0       0
    2218  2  0.160          2224    -211       0       0       0
    2218  2  0.027          2214     111       0       0       0
    2218  2  0.213          2114     211       0       0       0
    2218  2  0.060          2212     113       0       0       0
    2218  2  0.030          2112     213       0       0       0
    2118  Delta 1950 (0)          1.93000   0.28500  8  1  0  0  0  4  0  9
    2118  2  0.333          2112     111       0       0       0
    2118  2  0.167          2212    -211       0       0       0
    2118  2  0.003          3112     321       0       0       0
    2118  2  0.007          3212     311       0       0       0
    2118  2  0.160          1114     211       0       0       0
    2118  2  0.027          2114     111       0       0       0
    2118  2  0.213          2214    -211       0       0       0
    2118  2  0.060          2112     113       0       0       0
    2118  2  0.030          2212    -213       0       0       0
    1118  Delta 1950 (-)          1.93000   0.28500  8  1  0  0  0  4 -1  5
    1118  2  0.500          2112    -211       0       0       0
    1118  2  0.010          3112     311       0       0       0
    1118  2  0.240          1114     111       0       0       0
    1118  2  0.160          2114    -211       0       0       0
    1118  2  0.090          2112    -213       0       0       0
   23224  Sigma (+) 1940          1.94000   0.22000  4  1 -1  0  0  3  1 10
   23224  2  0.100          2212    -311       0       0       0
   23224  2  0.150          3122     211       0       0       0
   23224  2  0.075          3222     111       0       0       0
   23224  2  0.075          3212     211       0       0       0
   23224  2  0.075          3224     111       0       0       0
   23224  2  0.075          3214     211       0       0       0
   23224  2  0.150          3124     211       0       0       0
   23224  2  0.113          2224    -321       0       0       0
   23224  2  0.037          2214    -311       0       0       0
   23224  2  0.150          2212    -313       0       0       0
   23214  Sigma (0) 1940          1.94000   0.22000  4  1 -1  0  0  3  0 12
   23214  2  0.050          2212    -321       0       0       0
   23214  2  0.050          2112    -311       0       0       0
   23214  2  0.150          3122     111       0       0       0    
   23214  2  0.075          3222    -211       0       0       0
   23214  2  0.075          3112     211       0       0       0
   23214  2  0.075          3224    -211       0       0       0
   23214  2  0.075          3114     211       0       0       0
   23214  2  0.150          3124     111       0       0       0
   23214  2  0.075          2214    -321       0       0       0
   23214  2  0.075          2114    -311       0       0       0
   23214  2  0.075          2212    -323       0       0       0
   23214  2  0.075          2112    -313       0       0       0
   23114  Sigma (-) 1940          1.94000   0.22000  4  1 -1  0  0  3 -1 10
   23114  2  0.100          2112    -321       0       0       0
   23114  2  0.150          3122    -211       0       0       0
   23114  2  0.075          3112     111       0       0       0
   23114  2  0.075          3212    -211       0       0       0
   23114  2  0.075          3114     111       0       0       0
   23114  2  0.075          3214    -211       0       0       0
   23114  2  0.150          3124    -211       0       0       0
   23114  2  0.113          1114    -311       0       0       0
   23114  2  0.037          2114    -321       0       0       0
   23114  2  0.150          2112    -323       0       0       0
 9050225  f2 1950                 1.94500   0.47500  5  0  0  0  0  1  0  9
 9050225  2  0.255           111     111       0       0       0
 9050225  2  0.510           211    -211       0       0       0
 9050225  2  0.071           221     221       0       0       0
 9050225  4  0.066           211    -211     111     111       0
 9050225  4  0.026           211     211    -211    -211       0
 9050225  2  0.023           321    -321       0       0       0
 9050225  2  0.023           311    -311       0       0       0
 9050225  2  0.013           323    -323       0       0       0
 9050225  2  0.013           313    -313       0       0       0
   23324  Xsi (0) 1950            1.95000   0.06000  4  1 -2  0  0  2  0  3
   23324  2  0.500          3122    -311       0       0       0
   23324  2  0.333          3312     211       0       0       0
   23324  2  0.167          3322     111       0       0       0
   23314  Xsi (-) 1950            1.95000   0.06000  4  1 -2  0  0  2 -1  3
   23314  2  0.500          3122    -321       0       0       0
   23314  2  0.333          3322    -211       0       0       0
   23314  2  0.167          3312     111       0       0       0 
   12226  Delta 1930 (++)         1.96000   0.36000  6  1  0  0  0  4  2  1
   12226  2  1.000          2212     211       0       0       0
   12126  Delta 1930 (+)          1.96000   0.36000  6  1  0  0  0  4  1  2
   12126  2  0.667          2212     111       0       0       0
   12126  2  0.333          2112     211       0       0       0
   11216  Delta 1930 (0)          1.96000   0.36000  6  1  0  0  0  4  0  2
   11216  2  0.667          2112     111       0       0       0
   11216  2  0.333          2212    -211       0       0       0
   11116  Delta 1930 (-)          1.96000   0.36000  6  1  0  0  0  4 -1  1
   11116  2  1.000          2112    -211       0       0       0
 9060225  f2 2010                 2.01100   0.20200  5  0  0  0  0  1  0  1
 9060225 -2  1.000           333     333       0       0       0
   13334  Omega 2250              2.25200   0.05500  4  1 -3  0  0  1 -1  2 
   13334  2  0.500          3324    -321       0       0       0      
   13334  3  0.500          3312    -321     211       0       0      
       7

Properties of particles and resonances according to 2005 edition of
the Review of Particle Physics, (S. Eidelman et al, Phys. Lett. B592,
1 (2004) and 2005 partial update for the 2006 edition). Strange and
nonstrange particles and resonances in the summary table of the Review
of Particle Physics with mass up to 2 GeV are included. The exceptions
are f_0(600) (a.k.a. sigma), which is not included, and f_2(2010) and
Omega(2250) which are included. Note that even if photon is included
in this list, it is not included in the hadron resonance gas EoS.

The properties of each particle are on one line, followed by one or
more lines describing the decay channels of the particle in
question. The format is

mc-number  name  mass  width  deg  nb  ns  nc  nbot  isospin  charge  #decays

where deg: degeneracy due to spin states
      nb:  baryon number
      ns:  strangeness
      nc:  charm
      nbot: "bottomness"
      #decays:  number of decay channels (1 for stable particles)

The line with particle properties is followed by #decays lines
describing each decay channel. The format of these lines is

mc0  # of daughters   g1/g0  mc1  mc2  mc3  mc4  mc5

where mc0:     mc-number of the decaying particle
      g1/g0:   fraction of the decay width 
      mc1-mc5: mc-numbers of the daughters

				- PH, Charlottesville August 31th, 2005 -


==> anc/s87h_04-PCE154/s87h_04-PCE154-dens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1556143438     6.4077580284  0.0000000000  0.0000000000
     0.9990000000     0.1552867525     6.3966762666  0.0000000000  0.0000000000
     0.9970000000     0.1549594568     6.3855913469  0.0000000000  0.0000000000
     0.9950000000     0.1546324577     6.3745032917  0.0000000000  0.0000000000
     0.9930000000     0.1543057546     6.3634120751  0.0000000000  0.0000000000
     0.9910000000     0.1539793479     6.3523177044  0.0000000000  0.0000000000
     0.9890000000     0.1536532376     6.3412201707  0.0000000000  0.0000000000
     0.9870000000     0.1533274238     6.3301194740  0.0000000000  0.0000000000
     0.9850000000     0.1530019061     6.3190155986  0.0000000000  0.0000000000
     0.9830000000     0.1526766854     6.3079085612  0.0000000000  0.0000000000
     0.9810000000     0.1523517608     6.2967983312  0.0000000000  0.0000000000
     0.9790000000     0.1520271330     6.2856849263  0.0000000000  0.0000000000
     0.9770000000     0.1517028014     6.2745683248  0.0000000000  0.0000000000
     0.9750000000     0.1513787664     6.2634485295  0.0000000000  0.0000000000
     0.9730000000     0.1510550282     6.2523255437  0.0000000000  0.0000000000
     0.9710000000     0.1507315864     6.2411993553  0.0000000000  0.0000000000
     0.9690000000     0.1504084408     6.2300699527  0.0000000000  0.0000000000
     0.9670000000     0.1500855918     6.2189373409  0.0000000000  0.0000000000
     0.9650000000     0.1497630393     6.2078015172  0.0000000000  0.0000000000
     0.9630000000     0.1494407828     6.1966624640  0.0000000000  0.0000000000
     0.9610000000     0.1491188226     6.1855201877  0.0000000000  0.0000000000
     0.9590000000     0.1487971588     6.1743746878  0.0000000000  0.0000000000
     0.9570000000     0.1484757909     6.1632259480  0.0000000000  0.0000000000
     0.9550000000     0.1481547190     6.1520739689  0.0000000000  0.0000000000
     0.9530000000     0.1478339430     6.1409187436  0.0000000000  0.0000000000
     0.9510000000     0.1475134628     6.1297602739  0.0000000000  0.0000000000
     0.9490000000     0.1471932780     6.1185985462  0.0000000000  0.0000000000
     0.9470000000     0.1468733887     6.1074335557  0.0000000000  0.0000000000
     0.9450000000     0.1465537945     6.0962652980  0.0000000000  0.0000000000
     0.9430000000     0.1462344958     6.0850937856  0.0000000000  0.0000000000
     0.9410000000     0.1459154917     6.0739189839  0.0000000000  0.0000000000
     0.9390000000     0.1455967826     6.0627409145  0.0000000000  0.0000000000
     0.9370000000     0.1452783680     6.0515595602  0.0000000000  0.0000000000
     0.9350000000     0.1449602475     6.0403749124  0.0000000000  0.0000000000
     0.9330000000     0.1446424212     6.0291869711  0.0000000000  0.0000000000
     0.9310000000     0.1443248888     6.0179957373  0.0000000000  0.0000000000
     0.9290000000     0.1440076499     6.0068011967  0.0000000000  0.0000000000
     0.9270000000     0.1436907043     5.9956033439  0.0000000000  0.0000000000
     0.9250000000     0.1433740517     5.9844021821  0.0000000000  0.0000000000
     0.9230000000     0.1430576919     5.9731976996  0.0000000000  0.0000000000
     0.9210000000     0.1427416244     5.9619898934  0.0000000000  0.0000000000
     0.9190000000     0.1424258490     5.9507787613  0.0000000000  0.0000000000
     0.9170000000     0.1421103652     5.9395642864  0.0000000000  0.0000000000
     0.9150000000     0.1417951728     5.9283464761  0.0000000000  0.0000000000
     0.9130000000     0.1414802714     5.9171253232  0.0000000000  0.0000000000
     0.9110000000     0.1411656606     5.9059008212  0.0000000000  0.0000000000
     0.9090000000     0.1408513399     5.8946729646  0.0000000000  0.0000000000
     0.9070000000     0.1405373088     5.8834417413  0.0000000000  0.0000000000
     0.9050000000     0.1402235671     5.8722071554  0.0000000000  0.0000000000
     0.9030000000     0.1399101142     5.8609691968  0.0000000000  0.0000000000
     0.9010000000     0.1395969499     5.8497278716  0.0000000000  0.0000000000
     0.8990000000     0.1392840729     5.8384831482  0.0000000000  0.0000000000
     0.8970000000     0.1389714836     5.8272350508  0.0000000000  0.0000000000
     0.8950000000     0.1386591808     5.8159835496  0.0000000000  0.0000000000
     0.8930000000     0.1383471644     5.8047286554  0.0000000000  0.0000000000
     0.8910000000     0.1380354338     5.7934703642  0.0000000000  0.0000000000
     0.8890000000     0.1377239881     5.7822086578  0.0000000000  0.0000000000
     0.8870000000     0.1374128267     5.7709435345  0.0000000000  0.0000000000
     0.8850000000     0.1371019493     5.7596749941  0.0000000000  0.0000000000
     0.8830000000     0.1367913548     5.7484030217  0.0000000000  0.0000000000
     0.8810000000     0.1364810428     5.7371276197  0.0000000000  0.0000000000
     0.8790000000     0.1361710124     5.7258487756  0.0000000000  0.0000000000
     0.8770000000     0.1358612632     5.7145664943  0.0000000000  0.0000000000
     0.8750000000     0.1355517943     5.7032807662  0.0000000000  0.0000000000
     0.8730000000     0.1352426047     5.6919915753  0.0000000000  0.0000000000
     0.8710000000     0.1349336939     5.6806989304  0.0000000000  0.0000000000
     0.8690000000     0.1346250610     5.6694028182  0.0000000000  0.0000000000
     0.8670000000     0.1343167050     5.6581032272  0.0000000000  0.0000000000
     0.8650000000     0.1340086252     5.6468001626  0.0000000000  0.0000000000
     0.8630000000     0.1337008205     5.6354936078  0.0000000000  0.0000000000
     0.8610000000     0.1333932903     5.6241835713  0.0000000000  0.0000000000
     0.8590000000     0.1330860333     5.6128700320  0.0000000000  0.0000000000
     0.8570000000     0.1327790486     5.6015529858  0.0000000000  0.0000000000
     0.8550000000     0.1324723354     5.5902324380  0.0000000000  0.0000000000
     0.8530000000     0.1321658924     5.5789083727  0.0000000000  0.0000000000
     0.8510000000     0.1318597186     5.5675807830  0.0000000000  0.0000000000
     0.8490000000     0.1315538131     5.5562496717  0.0000000000  0.0000000000
     0.8470000000     0.1312481745     5.5449150203  0.0000000000  0.0000000000
     0.8450000000     0.1309428018     5.5335768350  0.0000000000  0.0000000000
     0.8430000000     0.1306376935     5.5222350933  0.0000000000  0.0000000000
     0.8410000000     0.1303328488     5.5108898054  0.0000000000  0.0000000000
     0.8390000000     0.1300282663     5.4995409601  0.0000000000  0.0000000000
     0.8370000000     0.1297239444     5.4881885409  0.0000000000  0.0000000000
     0.8350000000     0.1294198821     5.4768325560  0.0000000000  0.0000000000
     0.8330000000     0.1291160781     5.4654729930  0.0000000000  0.0000000000
     0.8310000000     0.1288125306     5.4541098414  0.0000000000  0.0000000000
     0.8290000000     0.1285092383     5.4427430929  0.0000000000  0.0000000000
     0.8270000000     0.1282061997     5.4313727417  0.0000000000  0.0000000000
     0.8250000000     0.1279034137     5.4199987991  0.0000000000  0.0000000000
     0.8230000000     0.1276008781     5.4086212334  0.0000000000  0.0000000000
     0.8210000000     0.1272985915     5.3972400454  0.0000000000  0.0000000000
     0.8190000000     0.1269965523     5.3858552311  0.0000000000  0.0000000000
     0.8170000000     0.1266947590     5.3744667887  0.0000000000  0.0000000000
     0.8150000000     0.1263932096     5.3630747037  0.0000000000  0.0000000000
     0.8130000000     0.1260919022     5.3516789647  0.0000000000  0.0000000000
     0.8110000000     0.1257908353     5.3402795776  0.0000000000  0.0000000000
     0.8090000000     0.1254900067     5.3288765210  0.0000000000  0.0000000000
     0.8070000000     0.1251894147     5.3174697990  0.0000000000  0.0000000000
     0.8050000000     0.1248890571     5.3060593959  0.0000000000  0.0000000000
     0.8030000000     0.1245889322     5.2946453140  0.0000000000  0.0000000000
     0.8010000000     0.1242890375     5.2832275360  0.0000000000  0.0000000000
     0.7990000000     0.1239893711     5.2718060552  0.0000000000  0.0000000000
     0.7970000000     0.1236899308     5.2603808757  0.0000000000  0.0000000000
     0.7950000000     0.1233907142     5.2489519747  0.0000000000  0.0000000000
     0.7930000000     0.1230917190     5.2375193477  0.0000000000  0.0000000000
     0.7910000000     0.1227929430     5.2260829937  0.0000000000  0.0000000000
     0.7890000000     0.1224943835     5.2146429002  0.0000000000  0.0000000000
     0.7870000000     0.1221960384     5.2031990657  0.0000000000  0.0000000000
     0.7850000000     0.1218979047     5.1917514700  0.0000000000  0.0000000000
     0.7830000000     0.1215999800     5.1803001191  0.0000000000  0.0000000000
     0.7810000000     0.1213022615     5.1688449929  0.0000000000  0.0000000000
     0.7790000000     0.1210047464     5.1573860829  0.0000000000  0.0000000000
     0.7770000000     0.1207074320     5.1459233920  0.0000000000  0.0000000000
     0.7750000000     0.1204103152     5.1344569051  0.0000000000  0.0000000000
     0.7730000000     0.1201133931     5.1229866111  0.0000000000  0.0000000000
     0.7710000000     0.1198166626     5.1115125038  0.0000000000  0.0000000000
     0.7690000000     0.1195201207     5.1000345810  0.0000000000  0.0000000000
     0.7670000000     0.1192237639     5.0885528232  0.0000000000  0.0000000000
     0.7650000000     0.1189275889     5.0770672232  0.0000000000  0.0000000000
     0.7630000000     0.1186315927     5.0655777858  0.0000000000  0.0000000000
     0.7610000000     0.1183357712     5.0540844843  0.0000000000  0.0000000000
     0.7590000000     0.1180401212     5.0425873188  0.0000000000  0.0000000000
     0.7570000000     0.1177446387     5.0310862733  0.0000000000  0.0000000000
     0.7550000000     0.1174493202     5.0195813441  0.0000000000  0.0000000000
     0.7530000000     0.1171541618     5.0080725259  0.0000000000  0.0000000000
     0.7510000000     0.1168591594     4.9965598048  0.0000000000  0.0000000000
     0.7490000000     0.1165643088     4.9850431653  0.0000000000  0.0000000000
     0.7470000000     0.1162696060     4.9735226054  0.0000000000  0.0000000000
     0.7450000000     0.1159750467     4.9619981148  0.0000000000  0.0000000000
     0.7430000000     0.1156806261     4.9504696753  0.0000000000  0.0000000000
     0.7410000000     0.1153863400     4.9389372896  0.0000000000  0.0000000000
     0.7390000000     0.1150921836     4.9274009387  0.0000000000  0.0000000000
     0.7370000000     0.1147981522     4.9158606176  0.0000000000  0.0000000000
     0.7350000000     0.1145042405     4.9043163069  0.0000000000  0.0000000000
     0.7330000000     0.1142104439     4.8927680094  0.0000000000  0.0000000000
     0.7310000000     0.1139167568     4.8812156995  0.0000000000  0.0000000000
     0.7290000000     0.1136231741     4.8696593811  0.0000000000  0.0000000000
     0.7270000000     0.1133296901     4.8580990378  0.0000000000  0.0000000000
     0.7250000000     0.1130362991     4.8465346472  0.0000000000  0.0000000000
     0.7230000000     0.1127429955     4.8349662173  0.0000000000  0.0000000000
     0.7210000000     0.1124497730     4.8233937222  0.0000000000  0.0000000000
     0.7190000000     0.1121566257     4.8118171597  0.0000000000  0.0000000000
     0.7170000000     0.1118635470     4.8002365086  0.0000000000  0.0000000000
     0.7150000000     0.1115705306     4.7886517650  0.0000000000  0.0000000000
     0.7130000000     0.1112775697     4.7770629139  0.0000000000  0.0000000000
     0.7110000000     0.1109846574     4.7654699439  0.0000000000  0.0000000000
     0.7090000000     0.1106917865     4.7538728406  0.0000000000  0.0000000000
     0.7070000000     0.1103989497     4.7422715938  0.0000000000  0.0000000000
     0.7050000000     0.1101061396     4.7306661910  0.0000000000  0.0000000000
     0.7030000000     0.1098133482     4.7190566180  0.0000000000  0.0000000000
     0.7010000000     0.1095205678     4.7074428660  0.0000000000  0.0000000000
     0.6990000000     0.1092277899     4.6958249183  0.0000000000  0.0000000000
     0.6970000000     0.1089350060     4.6842027580  0.0000000000  0.0000000000
     0.6950000000     0.1086422058     4.6725763722  0.0000000000  0.0000000000
     0.6930000000     0.1083493857     4.6609457522  0.0000000000  0.0000000000
     0.6910000000     0.1080565431     4.6493108814  0.0000000000  0.0000000000
     0.6890000000     0.1077636776     4.6376717457  0.0000000000  0.0000000000
     0.6870000000     0.1074707893     4.6260283308  0.0000000000  0.0000000000
     0.6850000000     0.1071778779     4.6143806224  0.0000000000  0.0000000000
     0.6830000000     0.1068849432     4.6027286063  0.0000000000  0.0000000000
     0.6810000000     0.1065919851     4.5910722680  0.0000000000  0.0000000000
     0.6790000000     0.1062990034     4.5794115930  0.0000000000  0.0000000000
     0.6770000000     0.1060059980     4.5677465665  0.0000000000  0.0000000000
     0.6750000000     0.1057129687     4.5560771739  0.0000000000  0.0000000000
     0.6730000000     0.1054199154     4.5444034004  0.0000000000  0.0000000000
     0.6710000000     0.1051268377     4.5327252310  0.0000000000  0.0000000000
     0.6690000000     0.1048337357     4.5210426507  0.0000000000  0.0000000000
     0.6670000000     0.1045406091     4.5093556445  0.0000000000  0.0000000000
     0.6650000000     0.1042474577     4.4976641970  0.0000000000  0.0000000000
     0.6630000000     0.1039542814     4.4859682930  0.0000000000  0.0000000000
     0.6610000000     0.1036610799     4.4742679170  0.0000000000  0.0000000000
     0.6590000000     0.1033678532     4.4625630536  0.0000000000  0.0000000000
     0.6570000000     0.1030746009     4.4508536872  0.0000000000  0.0000000000
     0.6550000000     0.1027813231     4.4391398019  0.0000000000  0.0000000000
     0.6530000000     0.1024880193     4.4274213821  0.0000000000  0.0000000000
     0.6510000000     0.1021946896     4.4156984117  0.0000000000  0.0000000000
     0.6490000000     0.1019013336     4.4039708747  0.0000000000  0.0000000000
     0.6470000000     0.1016079513     4.3922387550  0.0000000000  0.0000000000
     0.6450000000     0.1013145423     4.3805020363  0.0000000000  0.0000000000
     0.6430000000     0.1010211066     4.3687607022  0.0000000000  0.0000000000
     0.6410000000     0.1007276439     4.3570147364  0.0000000000  0.0000000000
     0.6390000000     0.1004341540     4.3452641221  0.0000000000  0.0000000000
     0.6370000000     0.1001406368     4.3335088428  0.0000000000  0.0000000000
     0.6350000000     0.0998470920     4.3217488815  0.0000000000  0.0000000000
     0.6330000000     0.0995535195     4.3099842213  0.0000000000  0.0000000000
     0.6310000000     0.0992599189     4.2982148453  0.0000000000  0.0000000000
     0.6290000000     0.0989662903     4.2864407362  0.0000000000  0.0000000000
     0.6270000000     0.0986726332     4.2746618768  0.0000000000  0.0000000000
     0.6250000000     0.0983789476     4.2628782497  0.0000000000  0.0000000000
     0.6230000000     0.0980852332     4.2510898372  0.0000000000  0.0000000000
     0.6210000000     0.0977914898     4.2392966219  0.0000000000  0.0000000000
     0.6190000000     0.0974977172     4.2274985859  0.0000000000  0.0000000000
     0.6170000000     0.0972039152     4.2156957113  0.0000000000  0.0000000000
     0.6150000000     0.0969100836     4.2038879801  0.0000000000  0.0000000000
     0.6130000000     0.0966162221     4.1920753741  0.0000000000  0.0000000000
     0.6110000000     0.0963223305     4.1802578751  0.0000000000  0.0000000000
     0.6090000000     0.0960284086     4.1684354647  0.0000000000  0.0000000000
     0.6070000000     0.0957344563     4.1566081243  0.0000000000  0.0000000000
     0.6050000000     0.0954404732     4.1447758353  0.0000000000  0.0000000000
     0.6030000000     0.0951464591     4.1329385788  0.0000000000  0.0000000000
     0.6010000000     0.0948524138     4.1210963358  0.0000000000  0.0000000000
     0.5990000000     0.0945583371     4.1092490874  0.0000000000  0.0000000000
     0.5970000000     0.0942642288     4.0973968143  0.0000000000  0.0000000000
     0.5950000000     0.0939700886     4.0855394971  0.0000000000  0.0000000000
     0.5930000000     0.0936759162     4.0736771163  0.0000000000  0.0000000000
     0.5910000000     0.0933817114     4.0618096522  0.0000000000  0.0000000000
     0.5890000000     0.0930874741     4.0499370852  0.0000000000  0.0000000000
     0.5870000000     0.0927932039     4.0380593952  0.0000000000  0.0000000000
     0.5850000000     0.0924989005     4.0261765621  0.0000000000  0.0000000000
     0.5830000000     0.0922045639     4.0142885658  0.0000000000  0.0000000000
     0.5810000000     0.0919101936     4.0023953857  0.0000000000  0.0000000000
     0.5790000000     0.0916157894     3.9904970015  0.0000000000  0.0000000000
     0.5770000000     0.0913213512     3.9785933923  0.0000000000  0.0000000000
     0.5750000000     0.0910268786     3.9666845374  0.0000000000  0.0000000000
     0.5730000000     0.0907323713     3.9547704156  0.0000000000  0.0000000000
     0.5710000000     0.0904378292     3.9428510060  0.0000000000  0.0000000000
     0.5690000000     0.0901432519     3.9309262870  0.0000000000  0.0000000000
     0.5670000000     0.0898486392     3.9189962372  0.0000000000  0.0000000000
     0.5650000000     0.0895539908     3.9070608350  0.0000000000  0.0000000000
     0.5630000000     0.0892593064     3.8951200585  0.0000000000  0.0000000000
     0.5610000000     0.0889645858     3.8831738857  0.0000000000  0.0000000000
     0.5590000000     0.0886698287     3.8712222944  0.0000000000  0.0000000000
     0.5570000000     0.0883750347     3.8592652623  0.0000000000  0.0000000000
     0.5550000000     0.0880802037     3.8473027669  0.0000000000  0.0000000000
     0.5530000000     0.0877853353     3.8353347855  0.0000000000  0.0000000000
     0.5510000000     0.0874904292     3.8233612952  0.0000000000  0.0000000000
     0.5490000000     0.0871954852     3.8113822729  0.0000000000  0.0000000000
     0.5470000000     0.0869005029     3.7993976954  0.0000000000  0.0000000000
     0.5450000000     0.0866054821     3.7874075393  0.0000000000  0.0000000000
     0.5430000000     0.0863104225     3.7754117809  0.0000000000  0.0000000000
     0.5410000000     0.0860153237     3.7634103964  0.0000000000  0.0000000000
     0.5390000000     0.0857201855     3.7514033619  0.0000000000  0.0000000000
     0.5370000000     0.0854250074     3.7393906532  0.0000000000  0.0000000000
     0.5350000000     0.0851297894     3.7273722458  0.0000000000  0.0000000000
     0.5330000000     0.0848345309     3.7153481152  0.0000000000  0.0000000000
     0.5310000000     0.0845392317     3.7033182365  0.0000000000  0.0000000000
     0.5290000000     0.0842438915     3.6912825848  0.0000000000  0.0000000000
     0.5270000000     0.0839485099     3.6792411349  0.0000000000  0.0000000000
     0.5250000000     0.0836530867     3.6671938614  0.0000000000  0.0000000000
     0.5230000000     0.0833576214     3.6551407386  0.0000000000  0.0000000000
     0.5210000000     0.0830621138     3.6430817407  0.0000000000  0.0000000000
     0.5190000000     0.0827665635     3.6310168416  0.0000000000  0.0000000000
     0.5170000000     0.0824709701     3.6189460151  0.0000000000  0.0000000000
     0.5150000000     0.0821753334     3.6068692347  0.0000000000  0.0000000000
     0.5130000000     0.0818796530     3.5947864737  0.0000000000  0.0000000000
     0.5110000000     0.0815839284     3.5826977050  0.0000000000  0.0000000000
     0.5090000000     0.0812881595     3.5706029015  0.0000000000  0.0000000000
     0.5070000000     0.0809923458     3.5585020359  0.0000000000  0.0000000000
     0.5050000000     0.0806964869     3.5463950804  0.0000000000  0.0000000000
     0.5030000000     0.0804005824     3.5342820071  0.0000000000  0.0000000000
     0.5010000000     0.0801046321     3.5221627880  0.0000000000  0.0000000000
     0.4990000000     0.0798086355     3.5100373946  0.0000000000  0.0000000000
     0.4970000000     0.0795125923     3.4979057984  0.0000000000  0.0000000000
     0.4950000000     0.0792165020     3.4857679703  0.0000000000  0.0000000000
     0.4930000000     0.0789203643     3.4736238814  0.0000000000  0.0000000000
     0.4910000000     0.0786241788     3.4614735021  0.0000000000  0.0000000000
     0.4890000000     0.0783279451     3.4493168029  0.0000000000  0.0000000000
     0.4870000000     0.0780316628     3.4371537537  0.0000000000  0.0000000000
     0.4850000000     0.0777353314     3.4249843245  0.0000000000  0.0000000000
     0.4830000000     0.0774389507     3.4128084848  0.0000000000  0.0000000000
     0.4810000000     0.0771425201     3.4006262037  0.0000000000  0.0000000000
     0.4790000000     0.0768460393     3.3884374504  0.0000000000  0.0000000000
     0.4770000000     0.0765495077     3.3762421933  0.0000000000  0.0000000000
     0.4750000000     0.0762529251     3.3640404011  0.0000000000  0.0000000000
     0.4730000000     0.0759562910     3.3518320418  0.0000000000  0.0000000000
     0.4710000000     0.0756596049     3.3396170832  0.0000000000  0.0000000000
     0.4690000000     0.0753628664     3.3273954928  0.0000000000  0.0000000000
     0.4670000000     0.0750660750     3.3151672378  0.0000000000  0.0000000000
     0.4650000000     0.0747692303     3.3029322852  0.0000000000  0.0000000000
     0.4630000000     0.0744723318     3.2906906015  0.0000000000  0.0000000000
     0.4610000000     0.0741753792     3.2784421530  0.0000000000  0.0000000000
     0.4590000000     0.0738783718     3.2661869057  0.0000000000  0.0000000000
     0.4570000000     0.0735813093     3.2539248252  0.0000000000  0.0000000000
     0.4550000000     0.0732841911     3.2416558768  0.0000000000  0.0000000000
     0.4530000000     0.0729870168     3.2293800255  0.0000000000  0.0000000000
     0.4510000000     0.0726897859     3.2170972358  0.0000000000  0.0000000000
     0.4490000000     0.0723924979     3.2048074722  0.0000000000  0.0000000000
     0.4470000000     0.0720951522     3.1925106984  0.0000000000  0.0000000000
     0.4450000000     0.0717977485     3.1802068782  0.0000000000  0.0000000000
     0.4430000000     0.0715002861     3.1678959746  0.0000000000  0.0000000000
     0.4410000000     0.0712027646     3.1555779506  0.0000000000  0.0000000000
     0.4390000000     0.0709051834     3.1432527687  0.0000000000  0.0000000000
     0.4370000000     0.0706075421     3.1309203909  0.0000000000  0.0000000000
     0.4350000000     0.0703098400     3.1185807790  0.0000000000  0.0000000000
     0.4330000000     0.0700120766     3.1062338944  0.0000000000  0.0000000000
     0.4310000000     0.0697142514     3.0938796979  0.0000000000  0.0000000000
     0.4290000000     0.0694163638     3.0815181501  0.0000000000  0.0000000000
     0.4270000000     0.0691184132     3.0691492113  0.0000000000  0.0000000000
     0.4250000000     0.0688203992     3.0567728410  0.0000000000  0.0000000000
     0.4230000000     0.0685223210     3.0443889987  0.0000000000  0.0000000000
     0.4210000000     0.0682241782     3.0319976432  0.0000000000  0.0000000000
     0.4190000000     0.0679259701     3.0195987330  0.0000000000  0.0000000000
     0.4170000000     0.0676276962     3.0071922262  0.0000000000  0.0000000000
     0.4150000000     0.0673293557     2.9947780803  0.0000000000  0.0000000000
     0.4130000000     0.0670309482     2.9823562524  0.0000000000  0.0000000000
     0.4110000000     0.0667324730     2.9699266994  0.0000000000  0.0000000000
     0.4090000000     0.0664339294     2.9574893773  0.0000000000  0.0000000000
     0.4070000000     0.0661353169     2.9450442419  0.0000000000  0.0000000000
     0.4050000000     0.0658366347     2.9325912485  0.0000000000  0.0000000000
     0.4030000000     0.0655378823     2.9201303520  0.0000000000  0.0000000000
     0.4010000000     0.0652390590     2.9076615065  0.0000000000  0.0000000000
     0.3990000000     0.0649401640     2.8951846659  0.0000000000  0.0000000000
     0.3970000000     0.0646411968     2.8826997834  0.0000000000  0.0000000000
     0.3950000000     0.0643421565     2.8702068119  0.0000000000  0.0000000000
     0.3930000000     0.0640430427     2.8577057035  0.0000000000  0.0000000000
     0.3910000000     0.0637438544     2.8451964100  0.0000000000  0.0000000000
     0.3890000000     0.0634445911     2.8326788825  0.0000000000  0.0000000000
     0.3870000000     0.0631452519     2.8201530716  0.0000000000  0.0000000000
     0.3850000000     0.0628458362     2.8076189274  0.0000000000  0.0000000000
     0.3830000000     0.0625463432     2.7950763993  0.0000000000  0.0000000000
     0.3810000000     0.0622467721     2.7825254363  0.0000000000  0.0000000000
     0.3790000000     0.0619471223     2.7699659866  0.0000000000  0.0000000000
     0.3770000000     0.0616473928     2.7573979979  0.0000000000  0.0000000000
     0.3750000000     0.0613475830     2.7448214174  0.0000000000  0.0000000000
     0.3730000000     0.0610476920     2.7322361914  0.0000000000  0.0000000000
     0.3710000000     0.0607477191     2.7196422658  0.0000000000  0.0000000000
     0.3690000000     0.0604476633     2.7070395859  0.0000000000  0.0000000000
     0.3670000000     0.0601475239     2.6944280960  0.0000000000  0.0000000000
     0.3650000000     0.0598473000     2.6818077402  0.0000000000  0.0000000000
     0.3630000000     0.0595469909     2.6691784616  0.0000000000  0.0000000000
     0.3610000000     0.0592465955     2.6565402026  0.0000000000  0.0000000000
     0.3590000000     0.0589461131     2.6438929052  0.0000000000  0.0000000000
     0.3570000000     0.0586455427     2.6312365103  0.0000000000  0.0000000000
     0.3550000000     0.0583448834     2.6185709584  0.0000000000  0.0000000000
     0.3530000000     0.0580441344     2.6058961890  0.0000000000  0.0000000000
     0.3510000000     0.0577432947     2.5932121410  0.0000000000  0.0000000000
     0.3490000000     0.0574423633     2.5805187524  0.0000000000  0.0000000000
     0.3470000000     0.0571413394     2.5678159607  0.0000000000  0.0000000000
     0.3450000000     0.0568402218     2.5551037023  0.0000000000  0.0000000000
     0.3430000000     0.0565390097     2.5423819128  0.0000000000  0.0000000000
     0.3410000000     0.0562377020     2.5296505272  0.0000000000  0.0000000000
     0.3390000000     0.0559362978     2.5169094795  0.0000000000  0.0000000000
     0.3370000000     0.0556347959     2.5041587028  0.0000000000  0.0000000000
     0.3350000000     0.0553331954     2.4913981295  0.0000000000  0.0000000000
     0.3330000000     0.0550314952     2.4786276909  0.0000000000  0.0000000000
     0.3310000000     0.0547296942     2.4658473175  0.0000000000  0.0000000000
     0.3290000000     0.0544277913     2.4530569389  0.0000000000  0.0000000000
     0.3270000000     0.0541257854     2.4402564836  0.0000000000  0.0000000000
     0.3250000000     0.0538236754     2.4274458794  0.0000000000  0.0000000000
     0.3230000000     0.0535214601     2.4146250528  0.0000000000  0.0000000000
     0.3210000000     0.0532191383     2.4017939296  0.0000000000  0.0000000000
     0.3190000000     0.0529167090     2.3889524344  0.0000000000  0.0000000000
     0.3170000000     0.0526141708     2.3761004907  0.0000000000  0.0000000000
     0.3150000000     0.0523115226     2.3632380211  0.0000000000  0.0000000000
     0.3130000000     0.0520087631     2.3503649470  0.0000000000  0.0000000000
     0.3110000000     0.0517058910     2.3374811887  0.0000000000  0.0000000000
     0.3090000000     0.0514029051     2.3245866655  0.0000000000  0.0000000000
     0.3070000000     0.0510998041     2.3116812953  0.0000000000  0.0000000000
     0.3050000000     0.0507965866     2.2987649950  0.0000000000  0.0000000000
     0.3030000000     0.0504932513     2.2858376802  0.0000000000  0.0000000000
     0.3010000000     0.0501897969     2.2728992654  0.0000000000  0.0000000000
     0.2990000000     0.0498862219     2.2599496636  0.0000000000  0.0000000000
     0.2970000000     0.0495825249     2.2469887869  0.0000000000  0.0000000000
     0.2950000000     0.0492787045     2.2340165456  0.0000000000  0.0000000000
     0.2930000000     0.0489633152     2.2210328034 -0.0000000000 -0.0000000000
     0.2910000000     0.0486054198     2.2080360981  0.0000000000  0.0000000000
     0.2890000000     0.0482478072     2.1950256939 -0.0000000000 -0.0000000000
     0.2870000000     0.0478904781     2.1820014916 -0.0000000000 -0.0000000000
     0.2850000000     0.0475334335     2.1689633905 -0.0000000000 -0.0000000000
     0.2830000000     0.0471766742     2.1559112882 -0.0000000000 -0.0000000000
     0.2810000000     0.0468202011     2.1428450809  0.0000000000  0.0000000000
     0.2790000000     0.0464640150     2.1297646627 -0.0000000000 -0.0000000000
     0.2770000000     0.0461081168     2.1166699278  0.0000000000  0.0000000000
     0.2750000000     0.0457525072     2.1035607669  0.0000000000  0.0000000000
     0.2730000000     0.0453971872     2.0904370701 -0.0000000000 -0.0000000000
     0.2710000000     0.0450421575     2.0772987253 -0.0000000000 -0.0000000000
     0.2690000000     0.0446874190     2.0641456191 -0.0000000000 -0.0000000000
     0.2670000000     0.0443329724     2.0509776360 -0.0000000000 -0.0000000000
     0.2650000000     0.0439788186     2.0377946590  0.0000000000  0.0000000000
     0.2630000000     0.0436249583     2.0245965690 -0.0000000000 -0.0000000000
     0.2610000000     0.0432713923     2.0113832451  0.0000000000  0.0000000000
     0.2590000000     0.0429181214     1.9981545646 -0.0000000000 -0.0000000000
     0.2570000000     0.0425651463     1.9849104027 -0.0000000000 -0.0000000000
     0.2550000000     0.0422124677     1.9716506325  0.0000000000  0.0000000000
     0.2530000000     0.0418600865     1.9583751251  0.0000000000  0.0000000000
     0.2510000000     0.0415080032     1.9450837495 -0.0000000000 -0.0000000000
     0.2490000000     0.0411562187     1.9317763724 -0.0000000000 -0.0000000000
     0.2470000000     0.0408047335     1.9184528584 -0.0000000000 -0.0000000000
     0.2450000000     0.0404535484     1.9051130698 -0.0000000000 -0.0000000000
     0.2430000000     0.0401026640     1.8917568663 -0.0000000000 -0.0000000000
     0.2410000000     0.0397520809     1.8783841056 -0.0000000000 -0.0000000000
     0.2390000000     0.0394017998     1.8649946424  0.0000000000  0.0000000000
     0.2370000000     0.0390518213     1.8515883294 -0.0000000000 -0.0000000000
     0.2350000000     0.0387021458     1.8381650162  0.0000000000  0.0000000000
     0.2330000000     0.0383527741     1.8247245499  0.0000000000  0.0000000000
     0.2310000000     0.0380037066     1.8112667750 -0.0000000000 -0.0000000000
     0.2290000000     0.0376549438     1.7977915330 -0.0000000000 -0.0000000000
     0.2270000000     0.0373064862     1.7842986625  0.0000000000  0.0000000000
     0.2250000000     0.0369583343     1.7707879990 -0.0000000000 -0.0000000000
     0.2230000000     0.0366104885     1.7572593751 -0.0000000000 -0.0000000000
     0.2210000000     0.0362629492     1.7437126201  0.0000000000  0.0000000000
     0.2190000000     0.0359157168     1.7301475601  0.0000000000  0.0000000000
     0.2170000000     0.0355687916     1.7165640179  0.0000000000  0.0000000000
     0.2150000000     0.0352221740     1.7029618126 -0.0000000000 -0.0000000000
     0.2130000000     0.0348758641     1.6893407602 -0.0000000000 -0.0000000000
     0.2110000000     0.0345298623     1.6757006725  0.0000000000  0.0000000000
     0.2090000000     0.0341841688     1.6620413580  0.0000000000  0.0000000000
     0.2070000000     0.0338387837     1.6483626208  0.0000000000  0.0000000000
     0.2050000000     0.0334937071     1.6346642615 -0.0000000000 -0.0000000000
     0.2030000000     0.0331489392     1.6209460763  0.0000000000  0.0000000000
     0.2010000000     0.0328044799     1.6072078571 -0.0000000000 -0.0000000000
     0.1990000000     0.0324603293     1.5934493915 -0.0000000000 -0.0000000000
     0.1970000000     0.0321164873     1.5796704625 -0.0000000000 -0.0000000000
     0.1950000000     0.0317729538     1.5658708485 -0.0000000000 -0.0000000000
     0.1930000000     0.0314297287     1.5520503222  0.0000000000  0.0000000000
     0.1910000000     0.0310868117     1.5382086536  0.0000000000  0.0000000000
     0.1890000000     0.0307442026     1.5243456052 -0.0000000000 -0.0000000000
     0.1870000000     0.0304019010     1.5104609349  0.0000000000  0.0000000000
     0.1850000000     0.0300599066     1.4965543954  0.0000000000  0.0000000000
     0.1830000000     0.0297182190     1.4826257331  0.0000000000  0.0000000000
     0.1810000000     0.0293768375     1.4686746890 -0.0000000000 -0.0000000000
     0.1790000000     0.0290357617     1.4547009977 -0.0000000000 -0.0000000000
     0.1770000000     0.0286949908     1.4407043874 -0.0000000000 -0.0000000000
     0.1750000000     0.0283545242     1.4266845798 -0.0000000000 -0.0000000000
     0.1730000000     0.0280143611     1.4126412899  0.0000000000  0.0000000000
     0.1710000000     0.0276745004     1.3985742254 -0.0000000000 -0.0000000000
     0.1690000000     0.0273349414     1.3844830867  0.0000000000  0.0000000000
     0.1670000000     0.0269956829     1.3703675668 -0.0000000000 -0.0000000000
     0.1650000000     0.0266567238     1.3562273504 -0.0000000000 -0.0000000000
     0.1630000000     0.0263180629     1.3420621143 -0.0000000000 -0.0000000000
     0.1610000000     0.0259796987     1.3278715266 -0.0000000000 -0.0000000000
     0.1590000000     0.0256416300     1.3136552465 -0.0000000000 -0.0000000000
     0.1570000000     0.0253038551     1.2994129239  0.0000000000  0.0000000000
     0.1550000000     0.0249663724     1.2851441993  0.0000000000  0.0000000000
     0.1530000000     0.0246291802     1.2708487029 -0.0000000000 -0.0000000000
     0.1510000000     0.0242922766     1.2565260545 -0.0000000000 -0.0000000000
     0.1490000000     0.0239556595     1.2421758631 -0.0000000000 -0.0000000000
     0.1470000000     0.0236193270     1.2277977263 -0.0000000000 -0.0000000000
     0.1450000000     0.0232832766     1.2133912297  0.0000000000  0.0000000000
     0.1430000000     0.0229475062     1.1989559466  0.0000000000  0.0000000000
     0.1410000000     0.0226120131     1.1844914375 -0.0000000000 -0.0000000000
     0.1390000000     0.0222767947     1.1699972493 -0.0000000000 -0.0000000000
     0.1370000000     0.0219418483     1.1554729142 -0.0000000000 -0.0000000000
     0.1350000000     0.0216071708     1.1409179501  0.0000000000  0.0000000000
     0.1330000000     0.0212727592     1.1263318592 -0.0000000000 -0.0000000000
     0.1310000000     0.0209386103     1.1117141276 -0.0000000000 -0.0000000000
     0.1290000000     0.0206047205     1.0970642240  0.0000000000  0.0000000000
     0.1270000000     0.0202710863     1.0823815993  0.0000000000  0.0000000000
     0.1250000000     0.0199377041     1.0676656854  0.0000000000  0.0000000000
     0.1230000000     0.0196045697     1.0529158945  0.0000000000  0.0000000000
     0.1210000000     0.0192716791     1.0381316179  0.0000000000  0.0000000000
     0.1190000000     0.0189390281     1.0233122248  0.0000000000  0.0000000000
     0.1170000000     0.0186066121     1.0084570614 -0.0000000000 -0.0000000000
     0.1150000000     0.0182744264     0.9935654493 -0.0000000000 -0.0000000000
     0.1130000000     0.0179424662     0.9786366844 -0.0000000000 -0.0000000000
     0.1110000000     0.0176107263     0.9636700353  0.0000000000  0.0000000000
     0.1090000000     0.0172792016     0.9486647416  0.0000000000  0.0000000000
     0.1070000000     0.0169478866     0.9336200125 -0.0000000000 -0.0000000000
     0.1050000000     0.0166167755     0.9185350248 -0.0000000000 -0.0000000000
     0.1030000000     0.0162858625     0.9034089208 -0.0000000000 -0.0000000000
     0.1010000000     0.0159551415     0.8882408063 -0.0000000000 -0.0000000000
     0.0990000000     0.0156246062     0.8730297486 -0.0000000000 -0.0000000000
     0.0970000000     0.0152942502     0.8577747734  0.0000000000  0.0000000000
     0.0950000000     0.0149640668     0.8424748624 -0.0000000000 -0.0000000000
     0.0930000000     0.0146340492     0.8271289500 -0.0000000000 -0.0000000000
     0.0910000000     0.0143041903     0.8117359209 -0.0000000000 -0.0000000000
     0.0890000000     0.0139744830     0.7962946055 -0.0000000000 -0.0000000000
     0.0870000000     0.0136449200     0.7808037768 -0.0000000000 -0.0000000000
     0.0850000000     0.0133154939     0.7652621459  0.0000000000  0.0000000000
     0.0830000000     0.0129861972     0.7496683576  0.0000000000  0.0000000000
     0.0810000000     0.0126570222     0.7340209847  0.0000000000  0.0000000000
     0.0790000000     0.0123279615     0.7183185231  0.0000000000  0.0000000000
     0.0770000000     0.0119990074     0.7025593853 -0.0000000000 -0.0000000000
     0.0750000000     0.0116701524     0.6867418934 -0.0000000000 -0.0000000000
     0.0730000000     0.0113413893     0.6708642717  0.0000000000  0.0000000000
     0.0710000000     0.0110127110     0.6549246378 -0.0000000000 -0.0000000000
     0.0690000000     0.0106841106     0.6389209938  0.0000000000  0.0000000000
     0.0670000000     0.0103555819     0.6228512152 -0.0000000000 -0.0000000000
     0.0650000000     0.0100271192     0.6067130392  0.0000000000  0.0000000000
     0.0630000000     0.0096987175     0.5905040512  0.0000000000  0.0000000000
     0.0610000000     0.0093703729     0.5742216698 -0.0000000000 -0.0000000000
     0.0590000000     0.0090420825     0.5578631297 -0.0000000000 -0.0000000000
     0.0570000000     0.0087138450     0.5414254618  0.0000000000  0.0000000000
     0.0550000000     0.0083856612     0.5249054714 -0.0000000000 -0.0000000000
     0.0530000000     0.0080575338     0.5082997126 -0.0000000000 -0.0000000000
     0.0510000000     0.0077294687     0.4916044582  0.0000000000  0.0000000000
     0.0490000000     0.0074014749     0.4748156660 -0.0000000000 -0.0000000000
     0.0470000000     0.0070735660     0.4579289397 -0.0000000000 -0.0000000000
     0.0450000000     0.0067457606     0.4409394809 -0.0000000000 -0.0000000000
     0.0430000000     0.0064180839     0.4238420353 -0.0000000000 -0.0000000000
     0.0410000000     0.0060905688     0.4066308272  0.0000000000  0.0000000000
     0.0390000000     0.0057632582     0.3892994822 -0.0000000000 -0.0000000000
     0.0370000000     0.0054362069     0.3718409332  0.0000000000  0.0000000000
     0.0350000000     0.0051094850     0.3542473074 -0.0000000000 -0.0000000000
     0.0330000000     0.0047831813     0.3365097871 -0.0000000000 -0.0000000000
     0.0310000000     0.0044574085     0.3186184374  0.0000000000  0.0000000000
     0.0290000000     0.0041323092     0.3005619911  0.0000000000  0.0000000000
     0.0270000000     0.0038080647     0.2823275752 -0.0000000000 -0.0000000000
     0.0250000000     0.0034849057     0.2639003588  0.0000000000  0.0000000000
     0.0230000000     0.0031631276     0.2452630937  0.0000000000  0.0000000000
     0.0210000000     0.0028431109     0.2263955001 -0.0000000000 -0.0000000000
     0.0190000000     0.0025253499     0.2072734309 -0.0000000000 -0.0000000000
     0.0170000000     0.0022104938     0.1878677008  0.0000000000  0.0000000000
     0.0150000000     0.0018994063     0.1681423982  0.0000000000  0.0000000000
     0.0130000000     0.0015932560     0.1480523514  0.0000000000  0.0000000000
     0.0110000000     0.0012936590     0.1275391427 -0.0000000000 -0.0000000000
     0.0090000000     0.0010029164     0.1065244347 -0.0000000000 -0.0000000000
     0.0070000000     0.0007244458     0.0848978182 -0.0000000000 -0.0000000000
     0.0050000000     0.0004636735     0.0624918770  0.0000000000  0.0000000000
     0.0030000000     0.0002303193     0.0390204166  0.0000000000  0.0000000000
     0.0010000000     0.0000471283     0.0138576627  0.0000000000  0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-dens2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7479376508    47.3724262697  0.0000000000  0.0000000000
    10.9810000000     2.7422147537    47.3035012627  0.0000000000  0.0000000000
    10.9610000000     2.7364927037    47.2345474820  0.0000000000  0.0000000000
    10.9410000000     2.7307715049    47.1655648880  0.0000000000  0.0000000000
    10.9210000000     2.7250511617    47.0965534422  0.0000000000  0.0000000000
    10.9010000000     2.7193316785    47.0275131069  0.0000000000  0.0000000000
    10.8810000000     2.7136130460    46.9584436767  0.0000000000  0.0000000000
    10.8610000000     2.7078952827    46.8893452852  0.0000000000  0.0000000000
    10.8410000000     2.7021783796    46.8202177292  0.0000000000  0.0000000000
    10.8210000000     2.6964623416    46.7510609757  0.0000000000  0.0000000000
    10.8010000000     2.6907471737    46.6818749927  0.0000000000  0.0000000000
    10.7810000000     2.6850328743    46.6126596650  0.0000000000  0.0000000000
    10.7610000000     2.6793194486    46.5434149627  0.0000000000  0.0000000000
    10.7410000000     2.6736069020    46.4741408573  0.0000000000  0.0000000000
    10.7210000000     2.6678952332    46.4048372371  0.0000000000  0.0000000000
    10.7010000000     2.6621844479    46.3355040756  0.0000000000  0.0000000000
    10.6810000000     2.6564745414    46.2661412217  0.0000000000  0.0000000000
    10.6610000000     2.6507655233    46.1967486934  0.0000000000  0.0000000000
    10.6410000000     2.6450573962    46.1273264255  0.0000000000  0.0000000000
    10.6210000000     2.6393501558    46.0578742709  0.0000000000  0.0000000000
    10.6010000000     2.6336438154    45.9883922923  0.0000000000  0.0000000000
    10.5810000000     2.6279383677    45.9188803033  0.0000000000  0.0000000000
    10.5610000000     2.6222338193    45.8493382855  0.0000000000  0.0000000000
    10.5410000000     2.6165301735    45.7797661801  0.0000000000  0.0000000000
    10.5210000000     2.6108274303    45.7101638877  0.0000000000  0.0000000000
    10.5010000000     2.6051256000    45.6405314351  0.0000000000  0.0000000000
    10.4810000000     2.5994246761    45.5708686425  0.0000000000  0.0000000000
    10.4610000000     2.5937246659    45.5011754973  0.0000000000  0.0000000000
    10.4410000000     2.5880255700    45.4314519054  0.0000000000  0.0000000000
    10.4210000000     2.5823273889    45.3616977739  0.0000000000  0.0000000000
    10.4010000000     2.5766301304    45.2919130942  0.0000000000  0.0000000000
    10.3810000000     2.5709337955    45.2220977757  0.0000000000  0.0000000000
    10.3610000000     2.5652383921    45.1522518121  0.0000000000  0.0000000000
    10.3410000000     2.5595439146    45.0823750330  0.0000000000  0.0000000000
    10.3210000000     2.5538503646    45.0124673521  0.0000000000  0.0000000000
    10.3010000000     2.5481577503    44.9425287670  0.0000000000  0.0000000000
    10.2810000000     2.5424660768    44.8725592349  0.0000000000  0.0000000000
    10.2610000000     2.5367753393    44.8025585911  0.0000000000  0.0000000000
    10.2410000000     2.5310855498    44.7325268780  0.0000000000  0.0000000000
    10.2210000000     2.5253967039    44.6624639335  0.0000000000  0.0000000000
    10.2010000000     2.5197088038    44.5923696795  0.0000000000  0.0000000000
    10.1810000000     2.5140218587    44.5222441210  0.0000000000  0.0000000000
    10.1610000000     2.5083358712    44.4520871821  0.0000000000  0.0000000000
    10.1410000000     2.5026508374    44.3818987068  0.0000000000  0.0000000000
    10.1210000000     2.4969667603    44.3116786224  0.0000000000  0.0000000000
    10.1010000000     2.4912836495    44.2414269392  0.0000000000  0.0000000000
    10.0810000000     2.4856015083    44.1711435868  0.0000000000  0.0000000000
    10.0610000000     2.4799203335    44.1008284151  0.0000000000  0.0000000000
    10.0410000000     2.4742401285    44.0304813569  0.0000000000  0.0000000000
    10.0210000000     2.4685609037    43.9601024277  0.0000000000  0.0000000000
    10.0010000000     2.4628826564    43.8896914817  0.0000000000  0.0000000000
     9.9810000000     2.4572053839    43.8192483749  0.0000000000  0.0000000000
     9.9610000000     2.4515291036    43.7487732078  0.0000000000  0.0000000000
     9.9410000000     2.4458538066    43.6782657583  0.0000000000  0.0000000000
     9.9210000000     2.4401794975    43.6077259677  0.0000000000  0.0000000000
     9.9010000000     2.4345061875    43.5371538598  0.0000000000  0.0000000000
     9.8810000000     2.4288338747    43.4665492978  0.0000000000  0.0000000000
     9.8610000000     2.4231625577    43.3959121469  0.0000000000  0.0000000000
     9.8410000000     2.4174922416    43.3252423544  0.0000000000  0.0000000000
     9.8210000000     2.4118229381    43.2545399494  0.0000000000  0.0000000000
     9.8010000000     2.4061546398    43.1838047213  0.0000000000  0.0000000000
     9.7810000000     2.4004873522    43.1130366218  0.0000000000  0.0000000000
     9.7610000000     2.3948210844    43.0422356442  0.0000000000  0.0000000000
     9.7410000000     2.3891558358    42.9714016631  0.0000000000  0.0000000000
     9.7210000000     2.3834916030    42.9005345145  0.0000000000  0.0000000000
     9.7010000000     2.3778284050    42.8296343163  0.0000000000  0.0000000000
     9.6810000000     2.3721662290    42.7587007879  0.0000000000  0.0000000000
     9.6610000000     2.3665050880    42.6877339703  0.0000000000  0.0000000000
     9.6410000000     2.3608449793    42.6167337060  0.0000000000  0.0000000000
     9.6210000000     2.3551859097    42.5456999592  0.0000000000  0.0000000000
     9.6010000000     2.3495278833    42.4746326556  0.0000000000  0.0000000000
     9.5810000000     2.3438709072    42.4035317623  0.0000000000  0.0000000000
     9.5610000000     2.3382149731    42.3323970495  0.0000000000  0.0000000000
     9.5410000000     2.3325600949    42.2612285668  0.0000000000  0.0000000000
     9.5210000000     2.3269062710    42.1900261674  0.0000000000  0.0000000000
     9.5010000000     2.3212535031    42.1187897456  0.0000000000  0.0000000000
     9.4810000000     2.3156017993    42.0475192768  0.0000000000  0.0000000000
     9.4610000000     2.3099511678    41.9762147375  0.0000000000  0.0000000000
     9.4410000000     2.3043015984    41.9048758695  0.0000000000  0.0000000000
     9.4210000000     2.2986531060    41.8335027317  0.0000000000  0.0000000000
     9.4010000000     2.2930056871    41.7620951484  0.0000000000  0.0000000000
     9.3810000000     2.2873593505    41.6906531031  0.0000000000  0.0000000000
     9.3610000000     2.2817140993    41.6191765022  0.0000000000  0.0000000000
     9.3410000000     2.2760699304    41.5476651755  0.0000000000  0.0000000000
     9.3210000000     2.2704268597    41.4761191900  0.0000000000  0.0000000000
     9.3010000000     2.2647848782    41.4045383006  0.0000000000  0.0000000000
     9.2810000000     2.2591439960    41.3329224995  0.0000000000  0.0000000000
     9.2610000000     2.2535042170    41.2612717020  0.0000000000  0.0000000000
     9.2410000000     2.2478655391    41.1895857474  0.0000000000  0.0000000000
     9.2210000000     2.2422279790    41.1178647107  0.0000000000  0.0000000000
     9.2010000000     2.2365915228    41.0461082790  0.0000000000  0.0000000000
     9.1810000000     2.2309561906    40.9743165700  0.0000000000  0.0000000000
     9.1610000000     2.2253219751    40.9024893524  0.0000000000  0.0000000000
     9.1410000000     2.2196888875    40.8306266306  0.0000000000  0.0000000000
     9.1210000000     2.2140569271    40.7587282552  0.0000000000  0.0000000000
     9.1010000000     2.2084260963    40.6867941178  0.0000000000  0.0000000000
     9.0810000000     2.2027964069    40.6148242280  0.0000000000  0.0000000000
     9.0610000000     2.1971678528    40.5428183651  0.0000000000  0.0000000000
     9.0410000000     2.1915404463    40.4707765424  0.0000000000  0.0000000000
     9.0210000000     2.1859141814    40.3986985433  0.0000000000  0.0000000000
     9.0010000000     2.1802890770    40.3265844621  0.0000000000  0.0000000000
     8.9810000000     2.1746651216    40.2544340092  0.0000000000  0.0000000000
     8.9610000000     2.1690423284    40.1822472055  0.0000000000  0.0000000000
     8.9410000000     2.1634206983    40.1100239198  0.0000000000  0.0000000000
     8.9210000000     2.1578002390    40.0377640997  0.0000000000  0.0000000000
     8.9010000000     2.1521809519    39.9654676183  0.0000000000  0.0000000000
     8.8810000000     2.1465628390    39.8931343505  0.0000000000  0.0000000000
     8.8610000000     2.1409459024    39.8207641737  0.0000000000  0.0000000000
     8.8410000000     2.1353301562    39.7483571202  0.0000000000  0.0000000000
     8.8210000000     2.1297155970    39.6759129946  0.0000000000  0.0000000000
     8.8010000000     2.1241022305    39.6034317189  0.0000000000  0.0000000000
     8.7810000000     2.1184900599    39.5309131787  0.0000000000  0.0000000000
     8.7610000000     2.1128790911    39.4583573000  0.0000000000  0.0000000000
     8.7410000000     2.1072693307    39.3857640106  0.0000000000  0.0000000000
     8.7210000000     2.1016607764    39.3131331269  0.0000000000  0.0000000000
     8.7010000000     2.0960534410    39.2404646570  0.0000000000  0.0000000000
     8.6810000000     2.0904473227    39.1677584217  0.0000000000  0.0000000000
     8.6610000000     2.0848424259    39.0950143197  0.0000000000  0.0000000000
     8.6410000000     2.0792387553    39.0222322523  0.0000000000  0.0000000000
     8.6210000000     2.0736363215    38.9494121981  0.0000000000  0.0000000000
     8.6010000000     2.0680351181    38.8765539117  0.0000000000  0.0000000000
     8.5810000000     2.0624351619    38.8036574518  0.0000000000  0.0000000000
     8.5610000000     2.0568364470    38.7307225778  0.0000000000  0.0000000000
     8.5410000000     2.0512389820    38.6577492397  0.0000000000  0.0000000000
     8.5210000000     2.0456427732    38.5847373522  0.0000000000  0.0000000000
     8.5010000000     2.0400478238    38.5116867947  0.0000000000  0.0000000000
     8.4810000000     2.0344541347    38.4385974116  0.0000000000  0.0000000000
     8.4610000000     2.0288617185    38.3654691996  0.0000000000  0.0000000000
     8.4410000000     2.0232705736    38.2923019704  0.0000000000  0.0000000000
     8.4210000000     2.0176807073    38.2190956505  0.0000000000  0.0000000000
     8.4010000000     2.0120921244    38.1458501313  0.0000000000  0.0000000000
     8.3810000000     2.0065048269    38.0725652695  0.0000000000  0.0000000000
     8.3610000000     2.0009188229    37.9992409989  0.0000000000  0.0000000000
     8.3410000000     1.9953341151    37.9258771811  0.0000000000  0.0000000000
     8.3210000000     1.9897507093    37.8524737175  0.0000000000  0.0000000000
     8.3010000000     1.9841686113    37.7790305119  0.0000000000  0.0000000000
     8.2810000000     1.9785878247    37.7055474337  0.0000000000  0.0000000000
     8.2610000000     1.9730083560    37.6320243918  0.0000000000  0.0000000000
     8.2410000000     1.9674302065    37.5584612238  0.0000000000  0.0000000000
     8.2210000000     1.9618533859    37.4848578807  0.0000000000  0.0000000000
     8.2010000000     1.9562778989    37.4112142421  0.0000000000  0.0000000000
     8.1810000000     1.9507037446    37.3375301167  0.0000000000  0.0000000000
     8.1610000000     1.9451309366    37.2638055000  0.0000000000  0.0000000000
     8.1410000000     1.9395594746    37.1900402062  0.0000000000  0.0000000000
     8.1210000000     1.9339893644    37.1162341255  0.0000000000  0.0000000000
     8.1010000000     1.9284206119    37.0423871513  0.0000000000  0.0000000000
     8.0810000000     1.9228532260    36.9684992157  0.0000000000  0.0000000000
     8.0610000000     1.9172872023    36.8945700711  0.0000000000  0.0000000000
     8.0410000000     1.9117225585    36.8205997649  0.0000000000  0.0000000000
     8.0210000000     1.9061592881    36.7465880186  0.0000000000  0.0000000000
     8.0010000000     1.9005974039    36.6725348121  0.0000000000  0.0000000000
     7.9810000000     1.8950369108    36.5984400186  0.0000000000  0.0000000000
     7.9610000000     1.8894778140    36.5243035140  0.0000000000  0.0000000000
     7.9410000000     1.8839201165    36.4501251411  0.0000000000  0.0000000000
     7.9210000000     1.8783638240    36.3759047817  0.0000000000  0.0000000000
     7.9010000000     1.8728089454    36.3016423569  0.0000000000  0.0000000000
     7.8810000000     1.8672554843    36.2273377182  0.0000000000  0.0000000000
     7.8610000000     1.8617034504    36.1529907922  0.0000000000  0.0000000000
     7.8410000000     1.8561528398    36.0786013282  0.0000000000  0.0000000000
     7.8210000000     1.8506036680    36.0041693311  0.0000000000  0.0000000000
     7.8010000000     1.8450559319    35.9296945564  0.0000000000  0.0000000000
     7.7810000000     1.8395096476    35.8551770147  0.0000000000  0.0000000000
     7.7610000000     1.8339648101    35.7806164320  0.0000000000  0.0000000000
     7.7410000000     1.8284214358    35.7060128247  0.0000000000  0.0000000000
     7.7210000000     1.8228795206    35.6313659254  0.0000000000  0.0000000000
     7.7010000000     1.8173390816    35.5566757565  0.0000000000  0.0000000000
     7.6810000000     1.8118001151    35.4819420570  0.0000000000  0.0000000000
     7.6610000000     1.8062626284    35.4071647128  0.0000000000  0.0000000000
     7.6410000000     1.8007266345    35.3323436837  0.0000000000  0.0000000000
     7.6210000000     1.7951921306    35.2574787191  0.0000000000  0.0000000000
     7.6010000000     1.7896591303    35.1825697854  0.0000000000  0.0000000000
     7.5810000000     1.7841276370    35.1076167099  0.0000000000  0.0000000000
     7.5610000000     1.7785976544    35.0326193233  0.0000000000  0.0000000000
     7.5410000000     1.7730691969    34.9575776015  0.0000000000  0.0000000000
     7.5210000000     1.7675422586    34.8824912404  0.0000000000  0.0000000000
     7.5010000000     1.7620168546    34.8073602226  0.0000000000  0.0000000000
     7.4810000000     1.7564929900    34.7321843924  0.0000000000  0.0000000000
     7.4610000000     1.7509706704    34.6569635977  0.0000000000  0.0000000000
     7.4410000000     1.7454499015    34.5816976901  0.0000000000  0.0000000000
     7.4210000000     1.7399306948    34.5063865947  0.0000000000  0.0000000000
     7.4010000000     1.7344130490    34.4310300647  0.0000000000  0.0000000000
     7.3810000000     1.7288969762    34.3556280324  0.0000000000  0.0000000000
     7.3610000000     1.7233824812    34.2801803285  0.0000000000  0.0000000000
     7.3410000000     1.7178695718    34.2046868222  0.0000000000  0.0000000000
     7.3210000000     1.7123582558    34.1291473865  0.0000000000  0.0000000000
     7.3010000000     1.7068485366    34.0535618281  0.0000000000  0.0000000000
     7.2810000000     1.7013404232    33.9779300276  0.0000000000  0.0000000000
     7.2610000000     1.6958339245    33.9022518688  0.0000000000  0.0000000000
     7.2410000000     1.6903290427    33.8265271353  0.0000000000  0.0000000000
     7.2210000000     1.6848257902    33.7507557532  0.0000000000  0.0000000000
     7.2010000000     1.6793241698    33.6749375140  0.0000000000  0.0000000000
     7.1810000000     1.6738241947    33.5990723513  0.0000000000  0.0000000000
     7.1610000000     1.6683258635    33.5231599953  0.0000000000  0.0000000000
     7.1410000000     1.6628291903    33.4472003873  0.0000000000  0.0000000000
     7.1210000000     1.6573341794    33.3711933346  0.0000000000  0.0000000000
     7.1010000000     1.6518408406    33.2951387174  0.0000000000  0.0000000000
     7.0810000000     1.6463491793    33.2190363512  0.0000000000  0.0000000000
     7.0610000000     1.6408592036    33.1428860897  0.0000000000  0.0000000000
     7.0410000000     1.6353709196    33.0666877567  0.0000000000  0.0000000000
     7.0210000000     1.6298843387    32.9904412486  0.0000000000  0.0000000000
     7.0010000000     1.6243994654    32.9141463630  0.0000000000  0.0000000000
     6.9810000000     1.6189163071    32.8378029364  0.0000000000  0.0000000000
     6.9610000000     1.6134348741    32.7614108433  0.0000000000  0.0000000000
     6.9410000000     1.6079551722    32.6849698944  0.0000000000  0.0000000000
     6.9210000000     1.6024772125    32.6084799728  0.0000000000  0.0000000000
     6.9010000000     1.5970009968    32.5319408301  0.0000000000  0.0000000000
     6.8810000000     1.5915265421    32.4553524257  0.0000000000  0.0000000000
     6.8610000000     1.5860538461    32.3787144525  0.0000000000  0.0000000000
     6.8410000000     1.5805829266    32.3020268786  0.0000000000  0.0000000000
     6.8210000000     1.5751137873    32.2252894736  0.0000000000  0.0000000000
     6.8010000000     1.5696464324    32.1485020119  0.0000000000  0.0000000000
     6.7810000000     1.5641808809    32.0716644748  0.0000000000  0.0000000000
     6.7610000000     1.5587171306    31.9947765448  0.0000000000  0.0000000000
     6.7410000000     1.5532551968    31.9178381449  0.0000000000  0.0000000000
     6.7210000000     1.5477950831    31.8408490347  0.0000000000  0.0000000000
     6.7010000000     1.5423368009    31.7638090792  0.0000000000  0.0000000000
     6.6810000000     1.5368803618    31.6867181480  0.0000000000  0.0000000000
     6.6610000000     1.5314257688    31.6095759820  0.0000000000  0.0000000000
     6.6410000000     1.5259730346    31.5323824605  0.0000000000  0.0000000000
     6.6210000000     1.5205221676    31.4551374008  0.0000000000  0.0000000000
     6.6010000000     1.5150731770    31.3778406254  0.0000000000  0.0000000000
     6.5810000000     1.5096260675    31.3004918953  0.0000000000  0.0000000000
     6.5610000000     1.5041808563    31.2230911425  0.0000000000  0.0000000000
     6.5410000000     1.4987375445    31.1456380719  0.0000000000  0.0000000000
     6.5210000000     1.4932961478    31.0681325923  0.0000000000  0.0000000000
     6.5010000000     1.4878566732    30.9905744853  0.0000000000  0.0000000000
     6.4810000000     1.4824191259    30.9129635051  0.0000000000  0.0000000000
     6.4610000000     1.4769835230    30.8352995756  0.0000000000  0.0000000000
     6.4410000000     1.4715498685    30.7575824286  0.0000000000  0.0000000000
     6.4210000000     1.4661181762    30.6798119328  0.0000000000  0.0000000000
     6.4010000000     1.4606884509    30.6019878310  0.0000000000  0.0000000000
     6.3810000000     1.4552607076    30.5241100027  0.0000000000  0.0000000000
     6.3610000000     1.4498349523    30.4461782018  0.0000000000  0.0000000000
     6.3410000000     1.4444111963    30.3681922533  0.0000000000  0.0000000000
     6.3210000000     1.4389894516    30.2901519876  0.0000000000  0.0000000000
     6.3010000000     1.4335697258    30.2120571759  0.0000000000  0.0000000000
     6.2810000000     1.4281520322    30.1339076598  0.0000000000  0.0000000000
     6.2610000000     1.4227363773    30.0557031896  0.0000000000  0.0000000000
     6.2410000000     1.4173227732    29.9774435861  0.0000000000  0.0000000000
     6.2210000000     1.4119112322    29.8991286759  0.0000000000  0.0000000000
     6.2010000000     1.4065017608    29.8207581949  0.0000000000  0.0000000000
     6.1810000000     1.4010943747    29.7423320138  0.0000000000  0.0000000000
     6.1610000000     1.3956890793    29.6638498482  0.0000000000  0.0000000000
     6.1410000000     1.3902858917    29.5853115808  0.0000000000  0.0000000000
     6.1210000000     1.3848848185    29.5067169396  0.0000000000  0.0000000000
     6.1010000000     1.3794858734    29.4280657553  0.0000000000  0.0000000000
     6.0810000000     1.3740890644    29.3493577687  0.0000000000  0.0000000000
     6.0610000000     1.3686944044    29.2705927909  0.0000000000  0.0000000000
     6.0410000000     1.3633019046    29.1917706076  0.0000000000  0.0000000000
     6.0210000000     1.3579115793    29.1128910424  0.0000000000  0.0000000000
     6.0010000000     1.3525234367    29.0339538302  0.0000000000  0.0000000000
     5.9810000000     1.3471374900    28.9549587761  0.0000000000  0.0000000000
     5.9610000000     1.3417537489    28.8759056282  0.0000000000  0.0000000000
     5.9410000000     1.3363722280    28.7967942050  0.0000000000  0.0000000000
     5.9210000000     1.3309929381    28.7176242680  0.0000000000  0.0000000000
     5.9010000000     1.3256158932    28.6383956174  0.0000000000  0.0000000000
     5.8810000000     1.3202411011    28.5591079656  0.0000000000  0.0000000000
     5.8610000000     1.3148685814    28.4797611895  0.0000000000  0.0000000000
     5.8410000000     1.3094983391    28.4003549527  0.0000000000  0.0000000000
     5.8210000000     1.3041303887    28.3208890519  0.0000000000  0.0000000000
     5.8010000000     1.2987647453    28.2413632908  0.0000000000  0.0000000000
     5.7810000000     1.2934014227    28.1617774486  0.0000000000  0.0000000000
     5.7610000000     1.2880404288    28.0821312186  0.0000000000  0.0000000000
     5.7410000000     1.2826817809    28.0024244261  0.0000000000  0.0000000000
     5.7210000000     1.2773254908    27.9226568104  0.0000000000  0.0000000000
     5.7010000000     1.2719715709    27.8428281183  0.0000000000  0.0000000000
     5.6810000000     1.2666200385    27.7629381662  0.0000000000  0.0000000000
     5.6610000000     1.2612709014    27.6829866235  0.0000000000  0.0000000000
     5.6410000000     1.2559241763    27.6029732909  0.0000000000  0.0000000000
     5.6210000000     1.2505798787    27.5228979459  0.0000000000  0.0000000000
     5.6010000000     1.2452380188    27.4427602818  0.0000000000  0.0000000000
     5.5810000000     1.2398986136    27.3625600920  0.0000000000  0.0000000000
     5.5610000000     1.2345616787    27.2822971469  0.0000000000  0.0000000000
     5.5410000000     1.2292272227    27.2019711029  0.0000000000  0.0000000000
     5.5210000000     1.2238952651    27.1215817775  0.0000000000  0.0000000000
     5.5010000000     1.2185658198    27.0411289047  0.0000000000  0.0000000000
     5.4810000000     1.2132388999    26.9606121966  0.0000000000  0.0000000000
     5.4610000000     1.2079145211    26.8800314040  0.0000000000  0.0000000000
     5.4410000000     1.2025927002    26.7993862864  0.0000000000  0.0000000000
     5.4210000000     1.1972734505    26.7186765511  0.0000000000  0.0000000000
     5.4010000000     1.1919567865    26.6379019144  0.0000000000  0.0000000000
     5.3810000000     1.1866427273    26.5570621615  0.0000000000  0.0000000000
     5.3610000000     1.1813312850    26.4761569662  0.0000000000  0.0000000000
     5.3410000000     1.1760224766    26.3951860713  0.0000000000  0.0000000000
     5.3210000000     1.1707163200    26.3141492287  0.0000000000  0.0000000000
     5.3010000000     1.1654128300    26.2330461394  0.0000000000  0.0000000000
     5.2810000000     1.1601120224    26.1518765138  0.0000000000  0.0000000000
     5.2610000000     1.1548139137    26.0706400717  0.0000000000  0.0000000000
     5.2410000000     1.1495185217    25.9893365422  0.0000000000  0.0000000000
     5.2210000000     1.1442258610    25.9079656045  0.0000000000  0.0000000000
     5.2010000000     1.1389359510    25.8265270072  0.0000000000  0.0000000000
     5.1810000000     1.1336488102    25.7450204783  0.0000000000  0.0000000000
     5.1610000000     1.1283644523    25.6634456673  0.0000000000  0.0000000000
     5.1410000000     1.1230828978    25.5818023223  0.0000000000  0.0000000000
     5.1210000000     1.1178041623    25.5000901128  0.0000000000  0.0000000000
     5.1010000000     1.1125282663    25.4183087774  0.0000000000  0.0000000000
     5.0810000000     1.1072552256    25.3364579770  0.0000000000  0.0000000000
     5.0610000000     1.1019850590    25.2545374121  0.0000000000  0.0000000000
     5.0410000000     1.0967177861    25.1725467936  0.0000000000  0.0000000000
     5.0210000000     1.0914534259    25.0904858139  0.0000000000  0.0000000000
     5.0010000000     1.0861919946    25.0083541177  0.0000000000  0.0000000000
     4.9810000000     1.0809335150    24.9261514481  0.0000000000  0.0000000000
     4.9610000000     1.0756780037    24.8438774426  0.0000000000  0.0000000000
     4.9410000000     1.0704254819    24.7615318080  0.0000000000  0.0000000000
     4.9210000000     1.0651759683    24.6791142044  0.0000000000  0.0000000000
     4.9010000000     1.0599294846    24.5966243318  0.0000000000  0.0000000000
     4.8810000000     1.0546860480    24.5140618155  0.0000000000  0.0000000000
     4.8610000000     1.0494456825    24.4314263787  0.0000000000  0.0000000000
     4.8410000000     1.0442084075    24.3487176697  0.0000000000  0.0000000000
     4.8210000000     1.0389742419    24.2659353202  0.0000000000  0.0000000000
     4.8010000000     1.0337432094    24.1830790313  0.0000000000  0.0000000000
     4.7810000000     1.0285153295    24.1001484302  0.0000000000  0.0000000000
     4.7610000000     1.0232906281    24.0171432418  0.0000000000  0.0000000000
     4.7410000000     1.0180691200    23.9340630042  0.0000000000  0.0000000000
     4.7210000000     1.0128508336    23.8509074671  0.0000000000  0.0000000000
     4.7010000000     1.0076357896    23.7676762505  0.0000000000  0.0000000000
     4.6810000000     1.0024240083    23.6843689593  0.0000000000  0.0000000000
     4.6610000000     0.9972155147    23.6009852678  0.0000000000  0.0000000000
     4.6410000000     0.9920103333    23.5175248350  0.0000000000  0.0000000000
     4.6210000000     0.9868084846    23.4339872485  0.0000000000  0.0000000000
     4.6010000000     0.9816099923    23.3503721379  0.0000000000  0.0000000000
     4.5810000000     0.9764148848    23.2666792019  0.0000000000  0.0000000000
     4.5610000000     0.9712231814    23.1829079850  0.0000000000  0.0000000000
     4.5410000000     0.9660349097    23.0990581575  0.0000000000  0.0000000000
     4.5210000000     0.9608500918    23.0151292920  0.0000000000  0.0000000000
     4.5010000000     0.9556687563    22.9311210588  0.0000000000  0.0000000000
     4.4810000000     0.9504909280    22.8470330590  0.0000000000  0.0000000000
     4.4610000000     0.9453166315    22.7628648803  0.0000000000  0.0000000000
     4.4410000000     0.9401458911    22.6786160981  0.0000000000  0.0000000000
     4.4210000000     0.9349787376    22.5942863847  0.0000000000  0.0000000000
     4.4010000000     0.9298151948    22.5098752900  0.0000000000  0.0000000000
     4.3810000000     0.9246552915    22.4253824337  0.0000000000  0.0000000000
     4.3610000000     0.9194990544    22.3408073962  0.0000000000  0.0000000000
     4.3410000000     0.9143465102    22.2561497460  0.0000000000  0.0000000000
     4.3210000000     0.9091976888    22.1714090946  0.0000000000  0.0000000000
     4.3010000000     0.9040526183    22.0865850147  0.0000000000  0.0000000000
     4.2810000000     0.8989113268    22.0016770678  0.0000000000  0.0000000000
     4.2610000000     0.8937738453    21.9166848591  0.0000000000  0.0000000000
     4.2410000000     0.8886402004    21.8316079014  0.0000000000  0.0000000000
     4.2210000000     0.8835104247    21.7464458058  0.0000000000  0.0000000000
     4.2010000000     0.8783845463    21.6611980917  0.0000000000  0.0000000000
     4.1810000000     0.8732625996    21.5758643767  0.0000000000  0.0000000000
     4.1610000000     0.8681446111    21.4904441341  0.0000000000  0.0000000000
     4.1410000000     0.8630306171    21.4049369889  0.0000000000  0.0000000000
     4.1210000000     0.8579206459    21.3193424231  0.0000000000  0.0000000000
     4.1010000000     0.8528147324    21.2336600165  0.0000000000  0.0000000000
     4.0810000000     0.8477129085    21.1478892872  0.0000000000  0.0000000000
     4.0610000000     0.8426152062    21.0620297450  0.0000000000  0.0000000000
     4.0410000000     0.8375216596    20.9760809181  0.0000000000  0.0000000000
     4.0210000000     0.8324323059    20.8900423800  0.0000000000  0.0000000000
     4.0010000000     0.8273471765    20.8039135908  0.0000000000  0.0000000000
     3.9810000000     0.8222663092    20.7176941088  0.0000000000  0.0000000000
     3.9610000000     0.8171897361    20.6313833806  0.0000000000  0.0000000000
     3.9410000000     0.8121174974    20.5449809770  0.0000000000  0.0000000000
     3.9210000000     0.8070496261    20.4584863316  0.0000000000  0.0000000000
     3.9010000000     0.8019861614    20.3718989768  0.0000000000  0.0000000000
     3.8810000000     0.7969271405    20.2852183869  0.0000000000  0.0000000000
     3.8610000000     0.7918726005    20.1984440307  0.0000000000  0.0000000000
     3.8410000000     0.7868225826    20.1115754238  0.0000000000  0.0000000000
     3.8210000000     0.7817771237    20.0246119996  0.0000000000  0.0000000000
     3.8010000000     0.7767362645    19.9375532383  0.0000000000  0.0000000000
     3.7810000000     0.7717000463    19.8503986162  0.0000000000  0.0000000000
     3.7610000000     0.7666685080    19.7631475543  0.0000000000  0.0000000000
     3.7410000000     0.7616416922    19.6757995214  0.0000000000  0.0000000000
     3.7210000000     0.7566196425    19.5883539829  0.0000000000  0.0000000000
     3.7010000000     0.7516023999    19.5008103505  0.0000000000  0.0000000000
     3.6810000000     0.7465900081    19.4131680588  0.0000000000  0.0000000000
     3.6610000000     0.7415825114    19.3254265402  0.0000000000  0.0000000000
     3.6410000000     0.7365799551    19.2375852253  0.0000000000  0.0000000000
     3.6210000000     0.7315823839    19.1496435179  0.0000000000  0.0000000000
     3.6010000000     0.7265898436    19.0616008207  0.0000000000  0.0000000000
     3.5810000000     0.7216023823    18.9734565607  0.0000000000  0.0000000000
     3.5610000000     0.7166200464    18.8852101144  0.0000000000  0.0000000000
     3.5410000000     0.7116428832    18.7968608582  0.0000000000  0.0000000000
     3.5210000000     0.7066709443    18.7084082187  0.0000000000  0.0000000000
     3.5010000000     0.7017042765    18.6198515238  0.0000000000  0.0000000000
     3.4810000000     0.6967429335    18.5311902013  0.0000000000  0.0000000000
     3.4610000000     0.6917869635    18.4424235570  0.0000000000  0.0000000000
     3.4410000000     0.6868364198    18.3535509726  0.0000000000  0.0000000000
     3.4210000000     0.6818913559    18.2645718071  0.0000000000  0.0000000000
     3.4010000000     0.6769518238    18.1754853733  0.0000000000  0.0000000000
     3.3810000000     0.6720178799    18.0862910357  0.0000000000  0.0000000000
     3.3610000000     0.6670895791    17.9969881133  0.0000000000  0.0000000000
     3.3410000000     0.6621669778    17.9075759290  0.0000000000  0.0000000000
     3.3210000000     0.6572501342    17.8180538097  0.0000000000  0.0000000000
     3.3010000000     0.6523391052    17.7284210383  0.0000000000  0.0000000000
     3.2810000000     0.6474339495    17.6386769030  0.0000000000  0.0000000000
     3.2610000000     0.6425347274    17.5488206974  0.0000000000  0.0000000000
     3.2410000000     0.6376415011    17.4588517208  0.0000000000  0.0000000000
     3.2210000000     0.6327543332    17.3687692547  0.0000000000  0.0000000000
     3.2010000000     0.6278732855    17.2785725393  0.0000000000  0.0000000000
     3.1810000000     0.6229984218    17.1882608223  0.0000000000  0.0000000000
     3.1610000000     0.6181298105    17.0978334061  0.0000000000  0.0000000000
     3.1410000000     0.6132675141    17.0072894588  0.0000000000  0.0000000000
     3.1210000000     0.6084116038    16.9166282755  0.0000000000  0.0000000000
     3.1010000000     0.6035621452    16.8258490181  0.0000000000  0.0000000000
     3.0810000000     0.5987192098    16.7349509288  0.0000000000  0.0000000000
     3.0610000000     0.5938828701    16.6439332360  0.0000000000  0.0000000000
     3.0410000000     0.5890531961    16.5527950842  0.0000000000  0.0000000000
     3.0210000000     0.5842302624    16.4615356760  0.0000000000  0.0000000000
     3.0010000000     0.5794141449    16.3701542013  0.0000000000  0.0000000000
     2.9810000000     0.5746049195    16.2786498152  0.0000000000  0.0000000000
     2.9610000000     0.5698026634    16.1870216618  0.0000000000  0.0000000000
     2.9410000000     0.5650074551    16.0952688746  0.0000000000  0.0000000000
     2.9210000000     0.5602193772    16.0033906231  0.0000000000  0.0000000000
     2.9010000000     0.5554385100    15.9113859983  0.0000000000  0.0000000000
     2.8810000000     0.5506649378    15.8192541282  0.0000000000  0.0000000000
     2.8610000000     0.5458987457    15.7269941092  0.0000000000  0.0000000000
     2.8410000000     0.5411400201    15.6346050302  0.0000000000  0.0000000000
     2.8210000000     0.5363888483    15.5420859498  0.0000000000  0.0000000000
     2.8010000000     0.5316453219    15.4494359651  0.0000000000  0.0000000000
     2.7810000000     0.5269095319    15.3566541218  0.0000000000  0.0000000000
     2.7610000000     0.5221815728    15.2637394821  0.0000000000  0.0000000000
     2.7410000000     0.5174615376    15.1706910360  0.0000000000  0.0000000000
     2.7210000000     0.5127495239    15.0775078135  0.0000000000  0.0000000000
     2.7010000000     0.5080456314    14.9841888406  0.0000000000  0.0000000000
     2.6810000000     0.5033499593    14.8907330729  0.0000000000  0.0000000000
     2.6610000000     0.4986626121    14.7971395295  0.0000000000  0.0000000000
     2.6410000000     0.4939836937    14.7034071607  0.0000000000  0.0000000000
     2.6210000000     0.4893133119    14.6095349365  0.0000000000  0.0000000000
     2.6010000000     0.4846515739    14.5155217602  0.0000000000  0.0000000000
     2.5810000000     0.4799985916    14.4213665776  0.0000000000  0.0000000000
     2.5610000000     0.4753544781    14.3270682906  0.0000000000  0.0000000000
     2.5410000000     0.4707193493    14.2326258012  0.0000000000  0.0000000000
     2.5210000000     0.4660933242    14.1380380119  0.0000000000  0.0000000000
     2.5010000000     0.4614765218    14.0433037616  0.0000000000  0.0000000000
     2.4810000000     0.4568690645    13.9484218908  0.0000000000  0.0000000000
     2.4610000000     0.4522710791    13.8533912638  0.0000000000  0.0000000000
     2.4410000000     0.4476826928    13.7582106831  0.0000000000  0.0000000000
     2.4210000000     0.4431040363    13.6628789545  0.0000000000  0.0000000000
     2.4010000000     0.4385352442    13.5673948870  0.0000000000  0.0000000000
     2.3810000000     0.4339764507    13.4717572092  0.0000000000  0.0000000000
     2.3610000000     0.4294277960    13.3759646963  0.0000000000  0.0000000000
     2.3410000000     0.4248894212    13.2800160653  0.0000000000  0.0000000000
     2.3210000000     0.4203614739    13.1839100807  0.0000000000  0.0000000000
     2.3010000000     0.4158440995    13.0876453868  0.0000000000  0.0000000000
     2.2810000000     0.4113374511    12.9912206970  0.0000000000  0.0000000000
     2.2610000000     0.4068416822    12.8946346481  0.0000000000  0.0000000000
     2.2410000000     0.4023569521    12.7978859046  0.0000000000  0.0000000000
     2.2210000000     0.3978834215    12.7009730762  0.0000000000  0.0000000000
     2.2010000000     0.3934212564    12.6038947806  0.0000000000  0.0000000000
     2.1810000000     0.3889706247    12.5066495816  0.0000000000  0.0000000000
     2.1610000000     0.3845316985    12.4092360314  0.0000000000  0.0000000000
     2.1410000000     0.3801046560    12.3116527111  0.0000000000  0.0000000000
     2.1210000000     0.3756896761    12.2138981089  0.0000000000  0.0000000000
     2.1010000000     0.3712869434    12.1159707228  0.0000000000  0.0000000000
     2.0810000000     0.3668966468    12.0178690400  0.0000000000  0.0000000000
     2.0610000000     0.3625189796    11.9195915171  0.0000000000  0.0000000000
     2.0410000000     0.3581541369    11.8211365410  0.0000000000  0.0000000000
     2.0210000000     0.3538023230    11.7225025689  0.0000000000  0.0000000000
     2.0010000000     0.3494637426    11.6236879489  0.0000000000  0.0000000000
     1.9810000000     0.3451386071    11.5246910405  0.0000000000  0.0000000000
     1.9610000000     0.3408271331    11.4255101941  0.0000000000  0.0000000000
     1.9410000000     0.3365295398    11.3261436735  0.0000000000  0.0000000000
     1.9210000000     0.3322460548    11.2265897934  0.0000000000  0.0000000000
     1.9010000000     0.3279769090    11.1268468020  0.0000000000  0.0000000000
     1.8810000000     0.3237223381    11.0269129019  0.0000000000  0.0000000000
     1.8610000000     0.3194825841    10.9267862891  0.0000000000  0.0000000000
     1.8410000000     0.3152578955    10.8264651533  0.0000000000  0.0000000000
     1.8210000000     0.3110485254    10.7259476307  0.0000000000  0.0000000000
     1.8010000000     0.3068547324    10.6252318142  0.0000000000  0.0000000000
     1.7810000000     0.3026767820    10.5243157929  0.0000000000  0.0000000000
     1.7610000000     0.2985149446    10.4231975959  0.0000000000  0.0000000000
     1.7410000000     0.2943694985    10.3218752597  0.0000000000  0.0000000000
     1.7210000000     0.2902407273    10.2203467635  0.0000000000  0.0000000000
     1.7010000000     0.2861289214    10.1186100686  0.0000000000  0.0000000000
     1.6810000000     0.2820343765    10.0166630641  0.0000000000  0.0000000000
     1.6610000000     0.2779573963     9.9145036442  0.0000000000  0.0000000000
     1.6410000000     0.2738982908     9.8121296550  0.0000000000  0.0000000000
     1.6210000000     0.2698573772     9.7095389157  0.0000000000  0.0000000000
     1.6010000000     0.2658349791     9.6067292046  0.0000000000  0.0000000000
     1.5810000000     0.2618314267     9.5036982447  0.0000000000  0.0000000000
     1.5610000000     0.2578470572     9.4004437278  0.0000000000  0.0000000000
     1.5410000000     0.2538822155     9.2969633292  0.0000000000  0.0000000000
     1.5210000000     0.2499372527     9.1932546607  0.0000000000  0.0000000000
     1.5010000000     0.2460125269     9.0893152972  0.0000000000  0.0000000000
     1.4810000000     0.2421084034     8.9851427864  0.0000000000  0.0000000000
     1.4610000000     0.2382252531     8.8807345978  0.0000000000  0.0000000000
     1.4410000000     0.2343634544     8.7760881901  0.0000000000  0.0000000000
     1.4210000000     0.2305233913     8.6712009558  0.0000000000  0.0000000000
     1.4010000000     0.2267054549     8.5660702753  0.0000000000  0.0000000000
     1.3810000000     0.2229100398     8.4606934147  0.0000000000  0.0000000000
     1.3610000000     0.2191375475     8.3550676491  0.0000000000  0.0000000000
     1.3410000000     0.2153883840     8.2491901865  0.0000000000  0.0000000000
     1.3210000000     0.2116629584     8.1430581677  0.0000000000  0.0000000000
     1.3010000000     0.2079616837     8.0366686901  0.0000000000  0.0000000000
     1.2810000000     0.2042849750     7.9300187947  0.0000000000  0.0000000000
     1.2610000000     0.2006332485     7.8231054525  0.0000000000  0.0000000000
     1.2410000000     0.1970069209     7.7159255958  0.0000000000  0.0000000000
     1.2210000000     0.1934064065     7.6084760656  0.0000000000  0.0000000000
     1.2010000000     0.1898321168     7.5007536510  0.0000000000  0.0000000000
     1.1810000000     0.1862844583     7.3927550742  0.0000000000  0.0000000000
     1.1610000000     0.1827638286     7.2844769625  0.0000000000  0.0000000000
     1.1410000000     0.1792706163     7.1759159003  0.0000000000  0.0000000000
     1.1210000000     0.1758051945     7.0670683483  0.0000000000  0.0000000000
     1.1010000000     0.1723679202     6.9579307200  0.0000000000  0.0000000000
     1.0810000000     0.1689591271     6.8484993040  0.0000000000  0.0000000000
     1.0610000000     0.1655791212     6.7387702902  0.0000000000  0.0000000000
     1.0410000000     0.1622281760     6.6287397838  0.0000000000  0.0000000000
     1.0210000000     0.1589065231     6.5184037549  0.0000000000  0.0000000000
     1.0010000000     0.1556143438     6.4077580284  0.0000000000  0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-dens3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9855738894   181.5716337956  0.0000000000  0.0000000000
    60.9010000000    17.9543144160   181.3417116080  0.0000000000  0.0000000000
    60.8010000000    17.9230565632   181.1116984499  0.0000000000  0.0000000000
    60.7010000000    17.8918002813   180.8815937433  0.0000000000  0.0000000000
    60.6010000000    17.8605456292   180.6513977080  0.0000000000  0.0000000000
    60.5010000000    17.8292925584   180.4211097728  0.0000000000  0.0000000000
    60.4010000000    17.7980411285   180.1907301623  0.0000000000  0.0000000000
    60.3010000000    17.7667912922   179.9602583118  0.0000000000  0.0000000000
    60.2010000000    17.7355430833   179.7296942536  0.0000000000  0.0000000000
    60.1010000000    17.7042964823   179.4990376273  0.0000000000  0.0000000000
    60.0010000000    17.6730515241   179.2682884709  0.0000000000  0.0000000000
    59.9010000000    17.6418081901   179.0374464300  0.0000000000  0.0000000000
    59.8010000000    17.6105664895   178.8065113512  0.0000000000  0.0000000000
    59.7010000000    17.5793264318   178.5754830836  0.0000000000  0.0000000000
    59.6010000000    17.5480880002   178.3443612830  0.0000000000  0.0000000000
    59.5010000000    17.5168512320   178.1131460015  0.0000000000  0.0000000000
    59.4010000000    17.4856161116   177.8818369008  0.0000000000  0.0000000000
    59.3010000000    17.4543826506   177.6504338427  0.0000000000  0.0000000000
    59.2010000000    17.4231508346   177.4189364956  0.0000000000  0.0000000000
    59.1010000000    17.3919207027   177.1873449234  0.0000000000  0.0000000000
    59.0010000000    17.3606922416   176.9556588008  0.0000000000  0.0000000000
    58.9010000000    17.3294654387   176.7238778063  0.0000000000  0.0000000000
    58.8010000000    17.2982403345   176.4920020126  0.0000000000  0.0000000000
    58.7010000000    17.2670168649   176.2600307140  0.0000000000  0.0000000000
    58.6010000000    17.2357951242   176.0279643798  0.0000000000  0.0000000000
    58.5010000000    17.2045750493   175.7958023115  0.0000000000  0.0000000000
    58.4010000000    17.1733566830   175.5635445939  0.0000000000  0.0000000000
    58.3010000000    17.1421400160   175.3311909252  0.0000000000  0.0000000000
    58.2010000000    17.1109250397   175.0987410076  0.0000000000  0.0000000000
    58.1010000000    17.0797117722   174.8661947406  0.0000000000  0.0000000000
    58.0010000000    17.0485002060   174.6335518331  0.0000000000  0.0000000000
    57.9010000000    17.0172903863   174.4008123852  0.0000000000  0.0000000000
    57.8010000000    16.9860822808   174.1679759184  0.0000000000  0.0000000000
    57.7010000000    16.9548758839   173.9350421519  0.0000000000  0.0000000000
    57.6010000000    16.9236712165   173.7020110021  0.0000000000  0.0000000000
    57.5010000000    16.8924682999   173.4688823883  0.0000000000  0.0000000000
    57.4010000000    16.8612671044   173.2356558468  0.0000000000  0.0000000000
    57.3010000000    16.8300676527   173.0023313041  0.0000000000  0.0000000000
    57.2010000000    16.7988699420   172.7689084970  0.0000000000  0.0000000000
    57.1010000000    16.7676739961   172.5353873584  0.0000000000  0.0000000000
    57.0010000000    16.7364798135   172.3017676321  0.0000000000  0.0000000000
    56.9010000000    16.7052873677   172.0680488733  0.0000000000  0.0000000000
    56.8010000000    16.6740967098   171.8342312176  0.0000000000  0.0000000000
    56.7010000000    16.6429078147   171.6003142276  0.0000000000  0.0000000000
    56.6010000000    16.6117206832   171.3662976618  0.0000000000  0.0000000000
    56.5010000000    16.5805353428   171.1321814742  0.0000000000  0.0000000000
    56.4010000000    16.5493518210   170.8979656217  0.0000000000  0.0000000000
    56.3010000000    16.5181700444   170.6636492996  0.0000000000  0.0000000000
    56.2010000000    16.4869900675   170.4292326639  0.0000000000  0.0000000000
    56.1010000000    16.4558118944   170.1947154917  0.0000000000  0.0000000000
    56.0010000000    16.4246355299   169.9600975634  0.0000000000  0.0000000000
    55.9010000000    16.3934609795   169.7253786635  0.0000000000  0.0000000000
    55.8010000000    16.3622882239   169.4905583899  0.0000000000  0.0000000000
    55.7010000000    16.3311172953   169.2556367252  0.0000000000  0.0000000000
    55.6010000000    16.2999481756   169.0206132751  0.0000000000  0.0000000000
    55.5010000000    16.2687808983   168.7854880294  0.0000000000  0.0000000000
    55.4010000000    16.2376154719   168.5502607916  0.0000000000  0.0000000000
    55.3010000000    16.2064518805   168.3149311793  0.0000000000  0.0000000000
    55.2010000000    16.1752901092   168.0794988146  0.0000000000  0.0000000000
    55.1010000000    16.1441301936   167.8439637025  0.0000000000  0.0000000000
    55.0010000000    16.1129721451   167.6083256621  0.0000000000  0.0000000000
    54.9010000000    16.0818159256   167.3725841387  0.0000000000  0.0000000000
    54.8010000000    16.0506615728   167.1367391488  0.0000000000  0.0000000000
    54.7010000000    16.0195091249   166.9007907118  0.0000000000  0.0000000000
    54.6010000000    15.9883585212   166.6647380973  0.0000000000  0.0000000000
    54.5010000000    15.9572098012   166.4285813334  0.0000000000  0.0000000000
    54.4010000000    15.9260629555   166.1923200752  0.0000000000  0.0000000000
    54.3010000000    15.8949180249   165.9559543579  0.0000000000  0.0000000000
    54.2010000000    15.8637749765   165.7194836575  0.0000000000  0.0000000000
    54.1010000000    15.8326338277   165.4829078295  0.0000000000  0.0000000000
    54.0010000000    15.8014945720   165.2462265465  0.0000000000  0.0000000000
    53.9010000000    15.7703572283   165.0094396725  0.0000000000  0.0000000000
    53.8010000000    15.7392218158   164.7725470754  0.0000000000  0.0000000000
    53.7010000000    15.7080883057   164.5355482537  0.0000000000  0.0000000000
    53.6010000000    15.6769567434   164.2984432706  0.0000000000  0.0000000000
    53.5010000000    15.6458270769   164.0612314473  0.0000000000  0.0000000000
    53.4010000000    15.6146993775   163.8239130417  0.0000000000  0.0000000000
    53.3010000000    15.5835736193   163.5864875703  0.0000000000  0.0000000000
    53.2010000000    15.5524498016   163.3489547407  0.0000000000  0.0000000000
    53.1010000000    15.5213279488   163.1113144509  0.0000000000  0.0000000000
    53.0010000000    15.4902080375   162.8735662318  0.0000000000  0.0000000000
    52.9010000000    15.4590900934   162.6357099900  0.0000000000  0.0000000000
    52.8010000000    15.4279741191   162.3977454514  0.0000000000  0.0000000000
    52.7010000000    15.3968601175   162.1596723461  0.0000000000  0.0000000000
    52.6010000000    15.3657481167   161.9214905940  0.0000000000  0.0000000000
    52.5010000000    15.3346380972   161.6831997494  0.0000000000  0.0000000000
    52.4010000000    15.3035300404   161.4447993723  0.0000000000  0.0000000000
    52.3010000000    15.2724240005   161.2062895806  0.0000000000  0.0000000000
    52.2010000000    15.2413199846   160.9676701274  0.0000000000  0.0000000000
    52.1010000000    15.2102179524   160.7289404028  0.0000000000  0.0000000000
    52.0010000000    15.1791179604   160.4901005377  0.0000000000  0.0000000000
    51.9010000000    15.1480199700   160.2511499324  0.0000000000  0.0000000000
    51.8010000000    15.1169239914   160.0120883597  0.0000000000  0.0000000000
    51.7010000000    15.0858300833   159.7729159637  0.0000000000  0.0000000000
    51.6010000000    15.0547381860   159.5336319768  0.0000000000  0.0000000000
    51.5010000000    15.0236483594   159.2942365522  0.0000000000  0.0000000000
    51.4010000000    14.9925605458   159.0547289336  0.0000000000  0.0000000000
    51.3010000000    14.9614748067   158.8151092833  0.0000000000  0.0000000000
    51.2010000000    14.9303911571   158.5753774030  0.0000000000  0.0000000000
    51.1010000000    14.8993095419   158.3355325523  0.0000000000  0.0000000000
    51.0010000000    14.8682300248   158.0955749077  0.0000000000  0.0000000000
    50.9010000000    14.8371525761   157.8555039219  0.0000000000  0.0000000000
    50.8010000000    14.8060772142   157.6153194170  0.0000000000  0.0000000000
    50.7010000000    14.7750039346   157.3750210385  0.0000000000  0.0000000000
    50.6010000000    14.7439327808   157.1346087997  0.0000000000  0.0000000000
    50.5010000000    14.7128637266   156.8940821751  0.0000000000  0.0000000000
    50.4010000000    14.6817967703   156.6534408261  0.0000000000  0.0000000000
    50.3010000000    14.6507319344   156.4126846006  0.0000000000  0.0000000000
    50.2010000000    14.6196692422   156.1718133510  0.0000000000  0.0000000000
    50.1010000000    14.5886086712   155.9308265741  0.0000000000  0.0000000000
    50.0010000000    14.5575502233   155.6897239531  0.0000000000  0.0000000000
    49.9010000000    14.5264939244   155.4485053566  0.0000000000  0.0000000000
    49.8010000000    14.4954397782   155.2071704784  0.0000000000  0.0000000000
    49.7010000000    14.4643877890   154.9657190179  0.0000000000  0.0000000000
    49.6010000000    14.4333379854   154.7241508595  0.0000000000  0.0000000000
    49.5010000000    14.4022903275   154.4824653547  0.0000000000  0.0000000000
    49.4010000000    14.3712448457   154.2406623992  0.0000000000  0.0000000000
    49.3010000000    14.3402015482   153.9987417149  0.0000000000  0.0000000000
    49.2010000000    14.3091604440   153.7567030291  0.0000000000  0.0000000000
    49.1010000000    14.2781215432   153.5145460751  0.0000000000  0.0000000000
    49.0010000000    14.2470848338   153.2722704130  0.0000000000  0.0000000000
    48.9010000000    14.2160503278   153.0298757879  0.0000000000  0.0000000000
    48.8010000000    14.1850180609   152.7873621283  0.0000000000  0.0000000000
    48.7010000000    14.1539880011   152.5447288343  0.0000000000  0.0000000000
    48.6010000000    14.1229601635   152.3019756685  0.0000000000  0.0000000000
    48.5010000000    14.0919345863   152.0591025763  0.0000000000  0.0000000000
    48.4010000000    14.0609112408   151.8161089767  0.0000000000  0.0000000000
    48.3010000000    14.0298901448   151.5729946499  0.0000000000  0.0000000000
    48.2010000000    13.9988713168   151.3297593816  0.0000000000  0.0000000000
    48.1010000000    13.9678547314   151.0864026101  0.0000000000  0.0000000000
    48.0010000000    13.9368404316   150.8429243103  0.0000000000  0.0000000000
    47.9010000000    13.9058284164   150.5993241095  0.0000000000  0.0000000000
    47.8010000000    13.8748186860   150.3556016416  0.0000000000  0.0000000000
    47.7010000000    13.8438112415   150.1117565467  0.0000000000  0.0000000000
    47.6010000000    13.8128061298   149.8677888234  0.0000000000  0.0000000000
    47.5010000000    13.7818032870   149.6236975970  0.0000000000  0.0000000000
    47.4010000000    13.7508027621   149.3794828787  0.0000000000  0.0000000000
    47.3010000000    13.7198045825   149.1351445098  0.0000000000  0.0000000000
    47.2010000000    13.6888087103   148.8906818119  0.0000000000  0.0000000000
    47.1010000000    13.6578151971   148.6460948142  0.0000000000  0.0000000000
    47.0010000000    13.6268240071   148.4013828525  0.0000000000  0.0000000000
    46.9010000000    13.5958351942   148.1565459685  0.0000000000  0.0000000000
    46.8010000000    13.5648487246   147.9115835116  0.0000000000  0.0000000000
    46.7010000000    13.5338646103   147.6664951879  0.0000000000  0.0000000000
    46.6010000000    13.5028829079   147.4212810577  0.0000000000  0.0000000000
    46.5010000000    13.4719035435   147.1759401441  0.0000000000  0.0000000000
    46.4010000000    13.4409265978   146.9304726947  0.0000000000  0.0000000000
    46.3010000000    13.4099520430   146.6848780946  0.0000000000  0.0000000000
    46.2010000000    13.3789798965   146.4391560835  0.0000000000  0.0000000000
    46.1010000000    13.3480101763   146.1933064078  0.0000000000  0.0000000000
    46.0010000000    13.3170428583   145.9473284749  0.0000000000  0.0000000000
    45.9010000000    13.2860779632   145.7012220457  0.0000000000  0.0000000000
    45.8010000000    13.2551155342   145.4549870602  0.0000000000  0.0000000000
    45.7010000000    13.2241555290   145.2086227753  0.0000000000  0.0000000000
    45.6010000000    13.1931979717   144.9621289732  0.0000000000  0.0000000000
    45.5010000000    13.1622429088   144.7155056147  0.0000000000  0.0000000000
    45.4010000000    13.1312902803   144.4687518082  0.0000000000  0.0000000000
    45.3010000000    13.1003401567   144.2218677008  0.0000000000  0.0000000000
    45.2010000000    13.0693925018   143.9748525883  0.0000000000  0.0000000000
    45.1010000000    13.0384473456   143.7277062889  0.0000000000  0.0000000000
    45.0010000000    13.0075046974   143.4804284569  0.0000000000  0.0000000000
    44.9010000000    12.9765645464   143.2330185832  0.0000000000  0.0000000000
    44.8010000000    12.9456269260   142.9854765082  0.0000000000  0.0000000000
    44.7010000000    12.9146918279   142.7378017384  0.0000000000  0.0000000000
    44.6010000000    12.8837592666   142.4899939589  0.0000000000  0.0000000000
    44.5010000000    12.8528292574   142.2420528625  0.0000000000  0.0000000000
    44.4010000000    12.8219017962   141.9939779797  0.0000000000  0.0000000000
    44.3010000000    12.7909769009   141.7457690189  0.0000000000  0.0000000000
    44.2010000000    12.7600545698   141.4974255272  0.0000000000  0.0000000000
    44.1010000000    12.7291348235   141.2489472288  0.0000000000  0.0000000000
    44.0010000000    12.6982176628   141.0003336871  0.0000000000  0.0000000000
    43.9010000000    12.6673031110   140.7515846424  0.0000000000  0.0000000000
    43.8010000000    12.6363911503   140.5026995057  0.0000000000  0.0000000000
    43.7010000000    12.6054818067   140.2536780339  0.0000000000  0.0000000000
    43.6010000000    12.5745750862   140.0045198237  0.0000000000  0.0000000000
    43.5010000000    12.5436709964   139.7552244802  0.0000000000  0.0000000000
    43.4010000000    12.5127695460   139.5057916169  0.0000000000  0.0000000000
    43.3010000000    12.4818707659   139.2562210237  0.0000000000  0.0000000000
    43.2010000000    12.4509746263   139.0065119958  0.0000000000  0.0000000000
    43.1010000000    12.4200811815   138.7566645078  0.0000000000  0.0000000000
    43.0010000000    12.3891904042   138.5066778728  0.0000000000  0.0000000000
    42.9010000000    12.3583023103   138.2565517481  0.0000000000  0.0000000000
    42.8010000000    12.3274168962   138.0062856326  0.0000000000  0.0000000000
    42.7010000000    12.2965342215   137.7558795346  0.0000000000  0.0000000000
    42.6010000000    12.2656542444   137.5053326374  0.0000000000  0.0000000000
    42.5010000000    12.2347769862   137.2546446343  0.0000000000  0.0000000000
    42.4010000000    12.2039024901   137.0038153926  0.0000000000  0.0000000000
    42.3010000000    12.1730307189   136.7528441251  0.0000000000  0.0000000000
    42.2010000000    12.1421617186   136.5017307176  0.0000000000  0.0000000000
    42.1010000000    12.1112954754   136.2504745678  0.0000000000  0.0000000000
    42.0010000000    12.0804319975   135.9990752491  0.0000000000  0.0000000000
    41.9010000000    12.0495713148   135.7475325091  0.0000000000  0.0000000000
    41.8010000000    12.0187134385   135.4958459397  0.0000000000  0.0000000000
    41.7010000000    11.9878583407   135.2440148132  0.0000000000  0.0000000000
    41.6010000000    11.9570060761   134.9920390705  0.0000000000  0.0000000000
    41.5010000000    11.9261566400   134.7399181682  0.0000000000  0.0000000000
    41.4010000000    11.8953100298   134.4876515731  0.0000000000  0.0000000000
    41.3010000000    11.8644662841   134.2352390903  0.0000000000  0.0000000000
    41.2010000000    11.8336253634   133.9826798792  0.0000000000  0.0000000000
    41.1010000000    11.8027873295   133.7299739284  0.0000000000  0.0000000000
    41.0010000000    11.7719521659   133.4771205818  0.0000000000  0.0000000000
    40.9010000000    11.7411198976   133.2241195207  0.0000000000  0.0000000000
    40.8010000000    11.7102905117   132.9709701106  0.0000000000  0.0000000000
    40.7010000000    11.6794640561   132.7176722158  0.0000000000  0.0000000000
    40.6010000000    11.6486405013   132.4642250606  0.0000000000  0.0000000000
    40.5010000000    11.6178198984   132.2106285297  0.0000000000  0.0000000000
    40.4010000000    11.5870022018   131.9568817075  0.0000000000  0.0000000000
    40.3010000000    11.5561874854   131.7029846617  0.0000000000  0.0000000000
    40.2010000000    11.5253757267   131.4489366605  0.0000000000  0.0000000000
    40.1010000000    11.4945669441   131.1947373073  0.0000000000  0.0000000000
    40.0010000000    11.4637611380   130.9403860548  0.0000000000  0.0000000000
    39.9010000000    11.4329583498   130.6858826893  0.0000000000  0.0000000000
    39.8010000000    11.4021585444   130.4312263640  0.0000000000  0.0000000000
    39.7010000000    11.3713617668   130.1764168877  0.0000000000  0.0000000000
    39.6010000000    11.3405680242   129.9214537581  0.0000000000  0.0000000000
    39.5010000000    11.3097773262   129.6663364849  0.0000000000  0.0000000000
    39.4010000000    11.2789896838   129.4110645893  0.0000000000  0.0000000000
    39.3010000000    11.2482050906   129.1556374443  0.0000000000  0.0000000000
    39.2010000000    11.2174235808   128.9000547547  0.0000000000  0.0000000000
    39.1010000000    11.1866451708   128.6443160768  0.0000000000  0.0000000000
    39.0010000000    11.1558698407   128.3884206603  0.0000000000  0.0000000000
    38.9010000000    11.1250976490   128.1323684042  0.0000000000  0.0000000000
    38.8010000000    11.0943285606   127.8761584238  0.0000000000  0.0000000000
    38.7010000000    11.0635626184   127.6197904829  0.0000000000  0.0000000000
    38.6010000000    11.0327998293   127.3632640396  0.0000000000  0.0000000000
    38.5010000000    11.0020402020   127.1065785647  0.0000000000  0.0000000000
    38.4010000000    10.9712837282   126.8497333838  0.0000000000  0.0000000000
    38.3010000000    10.9405304585   126.5927283092  0.0000000000  0.0000000000
    38.2010000000    10.9097803885   126.3355626919  0.0000000000  0.0000000000
    38.1010000000    10.8790335347   126.0782360534  0.0000000000  0.0000000000
    38.0010000000    10.8482898969   125.8207477714  0.0000000000  0.0000000000
    37.9010000000    10.8175494956   125.5630973938  0.0000000000  0.0000000000
    37.8010000000    10.7868123347   125.3052843249  0.0000000000  0.0000000000
    37.7010000000    10.7560784573   125.0473082955  0.0000000000  0.0000000000
    37.6010000000    10.7253478341   124.7891684234  0.0000000000  0.0000000000
    37.5010000000    10.6946205124   124.5308644663  0.0000000000  0.0000000000
    37.4010000000    10.6638964856   124.2723957262  0.0000000000  0.0000000000
    37.3010000000    10.6331757865   124.0137618311  0.0000000000  0.0000000000
    37.2010000000    10.6024583945   123.7549619559  0.0000000000  0.0000000000
    37.1010000000    10.5717443464   123.4959957565  0.0000000000  0.0000000000
    37.0010000000    10.5410336629   123.2368627468  0.0000000000  0.0000000000
    36.9010000000    10.5103263484   122.9775623002  0.0000000000  0.0000000000
    36.8010000000    10.4796224275   122.7180939591  0.0000000000  0.0000000000
    36.7010000000    10.4489218910   122.4584569713  0.0000000000  0.0000000000
    36.6010000000    10.4182247680   122.1986509086  0.0000000000  0.0000000000
    36.5010000000    10.3875310537   121.9386750490  0.0000000000  0.0000000000
    36.4010000000    10.3568407999   121.6785291473  0.0000000000  0.0000000000
    36.3010000000    10.3261539882   121.4182123578  0.0000000000  0.0000000000
    36.2010000000    10.2954706386   121.1577241578  0.0000000000  0.0000000000
    36.1010000000    10.2647907735   120.8970640396  0.0000000000  0.0000000000
    36.0010000000    10.2341144176   120.6362315108  0.0000000000  0.0000000000
    35.9010000000    10.2034415619   120.3752257885  0.0000000000  0.0000000000
    35.8010000000    10.1727722359   120.1140464117  0.0000000000  0.0000000000
    35.7010000000    10.1421064354   119.8526926297  0.0000000000  0.0000000000
    35.6010000000    10.1114441946   119.5911640132  0.0000000000  0.0000000000
    35.5010000000    10.0807855322   119.3294599960  0.0000000000  0.0000000000
    35.4010000000    10.0501304513   119.0675798765  0.0000000000  0.0000000000
    35.3010000000    10.0194789755   118.8055231214  0.0000000000  0.0000000000
    35.2010000000     9.9888311132   118.5432890624  0.0000000000  0.0000000000
    35.1010000000     9.9581868752   118.2808770483  0.0000000000  0.0000000000
    35.0010000000     9.9275462926   118.0182865958  0.0000000000  0.0000000000
    34.9010000000     9.8969093636   117.7555169365  0.0000000000  0.0000000000
    34.8010000000     9.8662761243   117.4925676211  0.0000000000  0.0000000000
    34.7010000000     9.8356465608   117.2294377659  0.0000000000  0.0000000000
    34.6010000000     9.8050207144   116.9661269562  0.0000000000  0.0000000000
    34.5010000000     9.7743985938   116.7026344941  0.0000000000  0.0000000000
    34.4010000000     9.7437802282   116.4389598496  0.0000000000  0.0000000000
    34.3010000000     9.7131656142   116.1751022112  0.0000000000  0.0000000000
    34.2010000000     9.6825547690   115.9110609358  0.0000000000  0.0000000000
    34.1010000000     9.6519477123   115.6468353987  0.0000000000  0.0000000000
    34.0010000000     9.6213444838   115.3824251419  0.0000000000  0.0000000000
    33.9010000000     9.5907450571   115.1178291316  0.0000000000  0.0000000000
    33.8010000000     9.5601494774   114.8530469475  0.0000000000  0.0000000000
    33.7010000000     9.5295577756   114.5880780392  0.0000000000  0.0000000000
    33.6010000000     9.4989699339   114.3229214313  0.0000000000  0.0000000000
    33.5010000000     9.4683859889   114.0575766124  0.0000000000  0.0000000000
    33.4010000000     9.4378059630   113.7920429423  0.0000000000  0.0000000000
    33.3010000000     9.4072298474   113.5263195061  0.0000000000  0.0000000000
    33.2010000000     9.3766576873   113.2604058509  0.0000000000  0.0000000000
    33.1010000000     9.3460894971   112.9943012492  0.0000000000  0.0000000000
    33.0010000000     9.3155252938   112.7280049941  0.0000000000  0.0000000000
    32.9010000000     9.2849650811   112.4615162531  0.0000000000  0.0000000000
    32.8010000000     9.2544088991   112.1948345069  0.0000000000  0.0000000000
    32.7010000000     9.2238567407   111.9279588192  0.0000000000  0.0000000000
    32.6010000000     9.1933086523   111.6608887124  0.0000000000  0.0000000000
    32.5010000000     9.1627646166   111.3936231477  0.0000000000  0.0000000000
    32.4010000000     9.1322246860   111.1261616901  0.0000000000  0.0000000000
    32.3010000000     9.1016888830   110.8585036351  0.0000000000  0.0000000000
    32.2010000000     9.0711571999   110.5906480103  0.0000000000  0.0000000000
    32.1010000000     9.0406296658   110.3225941562  0.0000000000  0.0000000000
    32.0010000000     9.0101062965   110.0543412909  0.0000000000  0.0000000000
    31.9010000000     8.9795871272   109.7858887991  0.0000000000  0.0000000000
    31.8010000000     8.9490721641   109.5172358005  0.0000000000  0.0000000000
    31.7010000000     8.9185614328   109.2483815817  0.0000000000  0.0000000000
    31.6010000000     8.8880549464   108.9793253096  0.0000000000  0.0000000000
    31.5010000000     8.8575527373   108.7100663176  0.0000000000  0.0000000000
    31.4010000000     8.8270548253   108.4406038198  0.0000000000  0.0000000000
    31.3010000000     8.7965612177   108.1709369117  0.0000000000  0.0000000000
    31.2010000000     8.7660719252   107.9010647137  0.0000000000  0.0000000000
    31.1010000000     8.7355870105   107.6309867982  0.0000000000  0.0000000000
    31.0010000000     8.7051064593   107.3607020500  0.0000000000  0.0000000000
    30.9010000000     8.6746302935   107.0902096647  0.0000000000  0.0000000000
    30.8010000000     8.6441585542   106.8195090045  0.0000000000  0.0000000000
    30.7010000000     8.6136912546   106.5485991736  0.0000000000  0.0000000000
    30.6010000000     8.5832284115   106.2774793028  0.0000000000  0.0000000000
    30.5010000000     8.5527700614   106.0061486897  0.0000000000  0.0000000000
    30.4010000000     8.5223161972   105.7346062363  0.0000000000  0.0000000000
    30.3010000000     8.4918668632   105.4628512935  0.0000000000  0.0000000000
    30.2010000000     8.4614220914   105.1908830982  0.0000000000  0.0000000000
    30.1010000000     8.4309818711   104.9187004941  0.0000000000  0.0000000000
    30.0010000000     8.4005462579   104.6463029133  0.0000000000  0.0000000000
    29.9010000000     8.3701152647   104.3736893952  0.0000000000  0.0000000000
    29.8010000000     8.3396889085   104.1008590083  0.0000000000  0.0000000000
    29.7010000000     8.3092672102   103.8278108497  0.0000000000  0.0000000000
    29.6010000000     8.2788501952   103.5545440457  0.0000000000  0.0000000000
    29.5010000000     8.2484379082   103.2810578896  0.0000000000  0.0000000000
    29.4010000000     8.2180303519   103.0073512886  0.0000000000  0.0000000000
    29.3010000000     8.1876275489   102.7334233185  0.0000000000  0.0000000000
    29.2010000000     8.1572295411   102.4592732232  0.0000000000  0.0000000000
    29.1010000000     8.1268363292   102.1848998633  0.0000000000  0.0000000000
    29.0010000000     8.0964479485   101.9103024061  0.0000000000  0.0000000000
    28.9010000000     8.0660644391   101.6354800494  0.0000000000  0.0000000000
    28.8010000000     8.0356858148   101.3604317476  0.0000000000  0.0000000000
    28.7010000000     8.0053120941   101.0851564876  0.0000000000  0.0000000000
    28.6010000000     7.9749433004   100.8096532890  0.0000000000  0.0000000000
    28.5010000000     7.9445794764   100.5339213400  0.0000000000  0.0000000000
    28.4010000000     7.9142206395   100.2579595886  0.0000000000  0.0000000000
    28.3010000000     7.8838668269    99.9817671524  0.0000000000  0.0000000000
    28.2010000000     7.8535180356    99.7053427756  0.0000000000  0.0000000000
    28.1010000000     7.8231743273    99.4286857789  0.0000000000  0.0000000000
    28.0010000000     7.7928357089    99.1517949753  0.0000000000  0.0000000000
    27.9010000000     7.7625022218    98.8746694832  0.0000000000  0.0000000000
    27.8010000000     7.7321738683    98.5973080520  0.0000000000  0.0000000000
    27.7010000000     7.7018506998    98.3197098707  0.0000000000  0.0000000000
    27.6010000000     7.6715327434    98.0418738947  0.0000000000  0.0000000000
    27.5010000000     7.6412200020    97.7637988487  0.0000000000  0.0000000000
    27.4010000000     7.6109125424    97.4854840293  0.0000000000  0.0000000000
    27.3010000000     7.5806103778    97.2069282351  0.0000000000  0.0000000000
    27.2010000000     7.5503135272    96.9281303034  0.0000000000  0.0000000000
    27.1010000000     7.5200220148    96.6490891101  0.0000000000  0.0000000000
    27.0010000000     7.4897358993    96.3698038350  0.0000000000  0.0000000000
    26.9010000000     7.4594551869    96.0902731659  0.0000000000  0.0000000000
    26.8010000000     7.4291799182    95.8104960956  0.0000000000  0.0000000000
    26.7010000000     7.3989101253    95.5304715244  0.0000000000  0.0000000000
    26.6010000000     7.3686458313    95.2501982614  0.0000000000  0.0000000000
    26.5010000000     7.3383870796    94.9696752883  0.0000000000  0.0000000000
    26.4010000000     7.3081338766    94.6889012342  0.0000000000  0.0000000000
    26.3010000000     7.2778862772    94.4078751641  0.0000000000  0.0000000000
    26.2010000000     7.2476443138    94.1265959228  0.0000000000  0.0000000000
    26.1010000000     7.2174079968    93.8450621373  0.0000000000  0.0000000000
    26.0010000000     7.1871773845    93.5632728697  0.0000000000  0.0000000000
    25.9010000000     7.1569524997    93.2812268348  0.0000000000  0.0000000000
    25.8010000000     7.1267333710    92.9989227927  0.0000000000  0.0000000000
    25.7010000000     7.0965200337    92.7163595487  0.0000000000  0.0000000000
    25.6010000000     7.0663125291    92.4335359538  0.0000000000  0.0000000000
    25.5010000000     7.0361108911    92.1504507755  0.0000000000  0.0000000000
    25.4010000000     7.0059151464    91.8671027000  0.0000000000  0.0000000000
    25.3010000000     6.9757253284    91.5834904608  0.0000000000  0.0000000000
    25.2010000000     6.9455414768    91.2996128401  0.0000000000  0.0000000000
    25.1010000000     6.9153636382    91.0154686677  0.0000000000  0.0000000000
    25.0010000000     6.8851918387    90.7310565670  0.0000000000  0.0000000000
    24.9010000000     6.8550260979    90.4463750846  0.0000000000  0.0000000000
    24.8010000000     6.8248664827    90.1614231999  0.0000000000  0.0000000000
    24.7010000000     6.7947130264    89.8761995605  0.0000000000  0.0000000000
    24.6010000000     6.7645657429    89.5907026133  0.0000000000  0.0000000000
    24.5010000000     6.7344246802    89.3049311117  0.0000000000  0.0000000000
    24.4010000000     6.7042898930    89.0188838615  0.0000000000  0.0000000000
    24.3010000000     6.6741614040    88.7325593437  0.0000000000  0.0000000000
    24.2010000000     6.6440392562    88.4459562206  0.0000000000  0.0000000000
    24.1010000000     6.6139234873    88.1590730840  0.0000000000  0.0000000000
    24.0010000000     6.5838141424    87.8719085818  0.0000000000  0.0000000000
    23.9010000000     6.5537112612    87.5844612936  0.0000000000  0.0000000000
    23.8010000000     6.5236148782    87.2967297318  0.0000000000  0.0000000000
    23.7010000000     6.4935250358    87.0087124676  0.0000000000  0.0000000000
    23.6010000000     6.4634417845    86.7204081310  0.0000000000  0.0000000000
    23.5010000000     6.4333651569    86.4318151637  0.0000000000  0.0000000000
    23.4010000000     6.4032951939    86.1429320689  0.0000000000  0.0000000000
    23.3010000000     6.3732319575    85.8537575344  0.0000000000  0.0000000000
    23.2010000000     6.3431754667    85.5642898169  0.0000000000  0.0000000000
    23.1010000000     6.3131257749    85.2745274838  0.0000000000  0.0000000000
    23.0010000000     6.2830829314    84.9844690432  0.0000000000  0.0000000000
    22.9010000000     6.2530469685    84.6941128234  0.0000000000  0.0000000000
    22.8010000000     6.2230179529    84.4034574632  0.0000000000  0.0000000000
    22.7010000000     6.1929959099    84.1125011800  0.0000000000  0.0000000000
    22.6010000000     6.1629808988    83.8212425032  0.0000000000  0.0000000000
    22.5010000000     6.1329729633    83.5296797875  0.0000000000  0.0000000000
    22.4010000000     6.1029721438    83.2378113368  0.0000000000  0.0000000000
    22.3010000000     6.0729785026    82.9456356465  0.0000000000  0.0000000000
    22.2010000000     6.0429920744    82.6531509216  0.0000000000  0.0000000000
    22.1010000000     6.0130129160    82.3603555608  0.0000000000  0.0000000000
    22.0010000000     5.9830410816    82.0672479162  0.0000000000  0.0000000000
    21.9010000000     5.9530765988    81.7738260557  0.0000000000  0.0000000000
    21.8010000000     5.9231195418    81.4800884824  0.0000000000  0.0000000000
    21.7010000000     5.8931699585    81.1860334176  0.0000000000  0.0000000000
    21.6010000000     5.8632278949    80.8916590424  0.0000000000  0.0000000000
    21.5010000000     5.8332934079    80.5969636174  0.0000000000  0.0000000000
    21.4010000000     5.8033665406    80.3019452470  0.0000000000  0.0000000000
    21.3010000000     5.7734473591    80.0066022358  0.0000000000  0.0000000000
    21.2010000000     5.7435359163    79.7109327350  0.0000000000  0.0000000000
    21.1010000000     5.7136322646    79.4149348628  0.0000000000  0.0000000000
    21.0010000000     5.6837364673    79.1186068225  0.0000000000  0.0000000000
    20.9010000000     5.6538485638    78.8219465535  0.0000000000  0.0000000000
    20.8010000000     5.6239686171    78.5249522008  0.0000000000  0.0000000000
    20.7010000000     5.5940967015    78.2276219982  0.0000000000  0.0000000000
    20.6010000000     5.5642328567    77.9299538049  0.0000000000  0.0000000000
    20.5010000000     5.5343771459    77.6319456894  0.0000000000  0.0000000000
    20.4010000000     5.5045296333    77.3335956980  0.0000000000  0.0000000000
    20.3010000000     5.4746903836    77.0349018564  0.0000000000  0.0000000000
    20.2010000000     5.4448594510    76.7358620565  0.0000000000  0.0000000000
    20.1010000000     5.4150369028    76.4364742890  0.0000000000  0.0000000000
    20.0010000000     5.3852227962    76.1367364150  0.0000000000  0.0000000000
    19.9010000000     5.3554172015    75.8366463971  0.0000000000  0.0000000000
    19.8010000000     5.3256201799    75.5362020725  0.0000000000  0.0000000000
    19.7010000000     5.2958317946    75.2354012698  0.0000000000  0.0000000000
    19.6010000000     5.2660521115    74.9342418106  0.0000000000  0.0000000000
    19.5010000000     5.2362811992    74.6327215113  0.0000000000  0.0000000000
    19.4010000000     5.2065191402    74.3308382976  0.0000000000  0.0000000000
    19.3010000000     5.1767659761    74.0285896437  0.0000000000  0.0000000000
    19.2010000000     5.1470218073    73.7259735875  0.0000000000  0.0000000000
    19.1010000000     5.1172866826    73.4229876087  0.0000000000  0.0000000000
    19.0010000000     5.0875606771    73.1196294173  0.0000000000  0.0000000000
    18.9010000000     5.0578438702    72.8158967308  0.0000000000  0.0000000000
    18.8010000000     5.0281363349    72.5117871650  0.0000000000  0.0000000000
    18.7010000000     4.9984381384    72.2072982375  0.0000000000  0.0000000000
    18.6010000000     4.9687493637    71.9024275918  0.0000000000  0.0000000000
    18.5010000000     4.9390700886    71.5971727776  0.0000000000  0.0000000000
    18.4010000000     4.9094003755    71.2915311448  0.0000000000  0.0000000000
    18.3010000000     4.8797403246    70.9855003948  0.0000000000  0.0000000000
    18.2010000000     4.8500900106    70.6790779247  0.0000000000  0.0000000000
    18.1010000000     4.8204495046    70.3722610503  0.0000000000  0.0000000000
    18.0010000000     4.7908189056    70.0650473352  0.0000000000  0.0000000000
    17.9010000000     4.7611982780    69.7574339418  0.0000000000  0.0000000000
    17.8010000000     4.7315877151    69.4494182851  0.0000000000  0.0000000000
    17.7010000000     4.7019873077    69.1409977103  0.0000000000  0.0000000000
    17.6010000000     4.6723971341    68.8321693885  0.0000000000  0.0000000000
    17.5010000000     4.6428172818    68.5229305361  0.0000000000  0.0000000000
    17.4010000000     4.6132478472    68.2132784169  0.0000000000  0.0000000000
    17.3010000000     4.5836889257    67.9032102375  0.0000000000  0.0000000000
    17.2010000000     4.5541405927    67.5927229398  0.0000000000  0.0000000000
    17.1010000000     4.5246029636    67.2818138411  0.0000000000  0.0000000000
    17.0010000000     4.4950761145    66.9704797895  0.0000000000  0.0000000000
    16.9010000000     4.4655601525    66.6587179087  0.0000000000  0.0000000000
    16.8010000000     4.4360551662    66.3465250736  0.0000000000  0.0000000000
    16.7010000000     4.4065612660    66.0338983350  0.0000000000  0.0000000000
    16.6010000000     4.3770785451    65.7208345041  0.0000000000  0.0000000000
    16.5010000000     4.3476071190    65.4073305741  0.0000000000  0.0000000000
    16.4010000000     4.3181470677    65.0933831010  0.0000000000  0.0000000000
    16.3010000000     4.2886985141    64.7789890381  0.0000000000  0.0000000000
    16.2010000000     4.2592615658    64.4641451176  0.0000000000  0.0000000000
    16.1010000000     4.2298363260    64.1488479595  0.0000000000  0.0000000000
    16.0010000000     4.2004229127    63.8330942822  0.0000000000  0.0000000000
    15.9010000000     4.1710214215    63.5168804970  0.0000000000  0.0000000000
    15.8010000000     4.1416319831    63.2002033267  0.0000000000  0.0000000000
    15.7010000000     4.1122547161    62.8830592986  0.0000000000  0.0000000000
    15.6010000000     4.0828897187    62.5654446510  0.0000000000  0.0000000000
    15.5010000000     4.0535371350    62.2473560461  0.0000000000  0.0000000000
    15.4010000000     4.0241970618    61.9287895657  0.0000000000  0.0000000000
    15.3010000000     3.9948696521    61.6097418239  0.0000000000  0.0000000000
    15.2010000000     3.9655550041    61.2902087683  0.0000000000  0.0000000000
    15.1010000000     3.9362532638    60.9701867879  0.0000000000  0.0000000000
    15.0010000000     3.9069645517    60.6496719190  0.0000000000  0.0000000000
    14.9010000000     3.8776890100    60.3286603498  0.0000000000  0.0000000000
    14.8010000000     3.8484267661    60.0071480296  0.0000000000  0.0000000000
    14.7010000000     3.8191779522    59.6851308744  0.0000000000  0.0000000000
    14.6010000000     3.7899427234    59.3626049684  0.0000000000  0.0000000000
    14.5010000000     3.7607212055    59.0395659830  0.0000000000  0.0000000000
    14.4010000000     3.7315135576    58.7160098687  0.0000000000  0.0000000000
    14.3010000000     3.7023199197    58.3919322766  0.0000000000  0.0000000000
    14.2010000000     3.6731404408    58.0673288588  0.0000000000  0.0000000000
    14.1010000000     3.6439752703    57.7421951787  0.0000000000  0.0000000000
    14.0010000000     3.6148245679    57.4165268152  0.0000000000  0.0000000000
    13.9010000000     3.5856884871    57.0903191784  0.0000000000  0.0000000000
    13.8010000000     3.5565672019    56.7635678050  0.0000000000  0.0000000000
    13.7010000000     3.5274608568    56.4362677947  0.0000000000  0.0000000000
    13.6010000000     3.4983696358    56.1084145811  0.0000000000  0.0000000000
    13.5010000000     3.4692937037    55.7800032744  0.0000000000  0.0000000000
    13.4010000000     3.4402332247    55.4510288637  0.0000000000  0.0000000000
    13.3010000000     3.4111883885    55.1214865062  0.0000000000  0.0000000000
    13.2010000000     3.3821593692    54.7913710686  0.0000000000  0.0000000000
    13.1010000000     3.3531463522    54.4606774189  0.0000000000  0.0000000000
    13.0010000000     3.3241495184    54.1294002506  0.0000000000  0.0000000000
    12.9010000000     3.2951690700    53.7975343710  0.0000000000  0.0000000000
    12.8010000000     3.2662051913    53.4650742511  0.0000000000  0.0000000000
    12.7010000000     3.2372580905    53.1320144979  0.0000000000  0.0000000000
    12.6010000000     3.2083279606    52.7983494073  0.0000000000  0.0000000000
    12.5010000000     3.1794150132    52.4640733433  0.0000000000  0.0000000000
    12.4010000000     3.1505194634    52.1291805667  0.0000000000  0.0000000000
    12.3010000000     3.1216415201    51.7936651139  0.0000000000  0.0000000000
    12.2010000000     3.0927814071    51.4575210365  0.0000000000  0.0000000000
    12.1010000000     3.0639393484    51.1207422350  0.0000000000  0.0000000000
    12.0010000000     3.0351155709    50.7833224738  0.0000000000  0.0000000000
    11.9010000000     3.0063103168    50.4452555297  0.0000000000  0.0000000000
    11.8010000000     2.9775238149    50.1065348528  0.0000000000  0.0000000000
    11.7010000000     2.9487563173    49.7671539811  0.0000000000  0.0000000000
    11.6010000000     2.9200080700    49.4271062042  0.0000000000  0.0000000000
    11.5010000000     2.8912793379    49.0863848432  0.0000000000  0.0000000000
    11.4010000000     2.8625703735    48.7449828765  0.0000000000  0.0000000000
    11.3010000000     2.8338814443    48.4028932640  0.0000000000  0.0000000000
    11.2010000000     2.8052128282    48.0601088780  0.0000000000  0.0000000000
    11.1010000000     2.7765648004    47.7166223513  0.0000000000  0.0000000000
    11.0010000000     2.7479376508    47.3724262697  0.0000000000  0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-dens4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    98.0099656241   631.8575088561  0.0000000000  0.0000000000
   310.5010000000    97.8482586553   631.0849345289  0.0000000000  0.0000000000
   310.0010000000    97.6865552128   630.3120545014  0.0000000000  0.0000000000
   309.5010000000    97.5248552882   629.5388680822  0.0000000000  0.0000000000
   309.0010000000    97.3631586882   628.7653736929  0.0000000000  0.0000000000
   308.5010000000    97.2014657845   627.9915724550  0.0000000000  0.0000000000
   308.0010000000    97.0397762018   627.2174619138  0.0000000000  0.0000000000
   307.5010000000    96.8780903159   626.4430432071  0.0000000000  0.0000000000
   307.0010000000    96.7164077574   625.6683139024  0.0000000000  0.0000000000
   306.5010000000    96.5547287202   624.8932742611  0.0000000000  0.0000000000
   306.0010000000    96.3930533994   624.1179245515  0.0000000000  0.0000000000
   305.5010000000    96.2313814348   623.3422623745  0.0000000000  0.0000000000
   305.0010000000    96.0697132126   622.5662889092  0.0000000000  0.0000000000
   304.5010000000    95.9080483783   621.7900017787  0.0000000000  0.0000000000
   304.0010000000    95.7463871372   621.0134012894  0.0000000000  0.0000000000
   303.5010000000    95.5847295114   620.2364868663  0.0000000000  0.0000000000
   303.0010000000    95.4230755253   619.4592579438  0.0000000000  0.0000000000
   302.5010000000    95.2614250217   618.6817130791  0.0000000000  0.0000000000
   302.0010000000    95.0997782151   617.9038526150  0.0000000000  0.0000000000
   301.5010000000    94.9381349535   617.1256751297  0.0000000000  0.0000000000
   301.0010000000    94.7764952724   616.3471800991  0.0000000000  0.0000000000
   300.5010000000    94.6148592098   615.5683670091  0.0000000000  0.0000000000
   300.0010000000    94.4532269892   614.7892362386  0.0000000000  0.0000000000
   299.5010000000    94.2915982869   614.0097855255  0.0000000000  0.0000000000
   299.0010000000    94.1299731492   613.2300143874  0.0000000000  0.0000000000
   298.5010000000    93.9683518073   612.4499232329  0.0000000000  0.0000000000
   298.0010000000    93.8067341294   611.6695107166  0.0000000000  0.0000000000
   297.5010000000    93.6451199873   610.8887755060  0.0000000000  0.0000000000
   297.0010000000    93.4835098017   610.1077189185  0.0000000000  0.0000000000
   296.5010000000    93.3219030859   609.3263378841  0.0000000000  0.0000000000
   296.0010000000    93.1603002655   608.5446337393  0.0000000000  0.0000000000
   295.5010000000    92.9987010421   607.7626043177  0.0000000000  0.0000000000
   295.0010000000    92.8371054835   606.9802492205  0.0000000000  0.0000000000
   294.5010000000    92.6755138409   606.1975689343  0.0000000000  0.0000000000
   294.0010000000    92.5139258254   605.4145613294  0.0000000000  0.0000000000
   293.5010000000    92.3523416936   604.6312269131  0.0000000000  0.0000000000
   293.0010000000    92.1907611633   603.8475635807  0.0000000000  0.0000000000
   292.5010000000    92.0291844963   603.0635718605  0.0000000000  0.0000000000
   292.0010000000    91.8676115968   602.2792505446  0.0000000000  0.0000000000
   291.5010000000    91.7060425517   601.4945993092  0.0000000000  0.0000000000
   291.0010000000    91.5444772715   600.7096169702  0.0000000000  0.0000000000
   290.5010000000    91.3829158490   599.9243032261  0.0000000000  0.0000000000
   290.0010000000    91.2213582007   599.1386569170  0.0000000000  0.0000000000
   289.5010000000    91.0598044253   598.3526777638  0.0000000000  0.0000000000
   289.0010000000    90.8982544455   597.5663646305  0.0000000000  0.0000000000
   288.5010000000    90.7367083657   596.7797172606  0.0000000000  0.0000000000
   288.0010000000    90.5751661149   595.9927345422  0.0000000000  0.0000000000
   287.5010000000    90.4136278033   595.2054162413  0.0000000000  0.0000000000
   287.0010000000    90.2520933661   594.4177612703  0.0000000000  0.0000000000
   286.5010000000    90.0905627422   593.6297685545  0.0000000000  0.0000000000
   286.0010000000    89.9290362273   592.8414387576  0.0000000000  0.0000000000
   285.5010000000    89.7675134128   592.0527691037  0.0000000000  0.0000000000
   285.0010000000    89.6059946004   591.2637602798  0.0000000000  0.0000000000
   284.5010000000    89.4444797414   590.4744112600  0.0000000000  0.0000000000
   284.0010000000    89.2829689662   589.6847218911  0.0000000000  0.0000000000
   283.5010000000    89.1214618815   588.8946894539  0.0000000000  0.0000000000
   283.0010000000    88.9599589753   588.1043155385  0.0000000000  0.0000000000
   282.5010000000    88.7984600365   587.3135983106  0.0000000000  0.0000000000
   282.0010000000    88.6369650329   586.5225368085  0.0000000000  0.0000000000
   281.5010000000    88.4754739359   585.7311300840  0.0000000000  0.0000000000
   281.0010000000    88.3139870690   584.9393789122  0.0000000000  0.0000000000
   280.5010000000    88.1525040609   584.1472806589  0.0000000000  0.0000000000
   280.0010000000    87.9910250673   583.3548352695  0.0000000000  0.0000000000
   279.5010000000    87.8295502464   582.5620427001  0.0000000000  0.0000000000
   279.0010000000    87.6680794120   581.7689012131  0.0000000000  0.0000000000
   278.5010000000    87.5066125556   580.9754099389  0.0000000000  0.0000000000
   278.0010000000    87.3451498452   580.1815688715  0.0000000000  0.0000000000
   277.5010000000    87.1836912782   579.3873771661  0.0000000000  0.0000000000
   277.0010000000    87.0222368561   578.5928339913  0.0000000000  0.0000000000
   276.5010000000    86.8607864111   577.7979376811  0.0000000000  0.0000000000
   276.0010000000    86.6993401240   577.0026882809  0.0000000000  0.0000000000
   275.5010000000    86.5378980065   576.2070850000  0.0000000000  0.0000000000
   275.0010000000    86.3764600735   575.4111270616  0.0000000000  0.0000000000
   274.5010000000    86.2150261722   574.6148128573  0.0000000000  0.0000000000
   274.0010000000    86.0535966675   573.8181433281  0.0000000000  0.0000000000
   273.5010000000    85.8921710716   573.0211152055  0.0000000000  0.0000000000
   273.0010000000    85.7307497559   572.2237294572  0.0000000000  0.0000000000
   272.5010000000    85.5693327529   571.4259853746  0.0000000000  0.0000000000
   272.0010000000    85.4079197582   570.6278805807  0.0000000000  0.0000000000
   271.5010000000    85.2465111521   569.8294160798  0.0000000000  0.0000000000
   271.0010000000    85.0851068079   569.0305903651  0.0000000000  0.0000000000
   270.5010000000    84.9237066031   568.2314019468  0.0000000000  0.0000000000
   270.0010000000    84.7623107579   567.4318510279  0.0000000000  0.0000000000
   269.5010000000    84.6009189885   566.6319353105  0.0000000000  0.0000000000
   269.0010000000    84.4395316908   565.8316558626  0.0000000000  0.0000000000
   268.5010000000    84.2781485889   565.0310104172  0.0000000000  0.0000000000
   268.0010000000    84.1167699166   564.2299992320  0.0000000000  0.0000000000
   267.5010000000    83.9553955744   563.4286209076  0.0000000000  0.0000000000
   267.0010000000    83.7940254672   562.6268740613  0.0000000000  0.0000000000
   266.5010000000    83.6326596719   561.8247581602  0.0000000000  0.0000000000
   266.0010000000    83.4712982687   561.0222726854  0.0000000000  0.0000000000
   265.5010000000    83.3099411742   560.2194163010  0.0000000000  0.0000000000
   265.0010000000    83.1485886433   559.4161893487  0.0000000000  0.0000000000
   264.5010000000    82.9872402669   558.6125888635  0.0000000000  0.0000000000
   264.0010000000    82.8258964740   557.8086160468  0.0000000000  0.0000000000
   263.5010000000    82.6645570306   557.0042687967  0.0000000000  0.0000000000
   263.0010000000    82.5032220401   556.1995466857  0.0000000000  0.0000000000
   262.5010000000    82.3418914436   555.3944484743  0.0000000000  0.0000000000
   262.0010000000    82.1805653518   554.5889737656  0.0000000000  0.0000000000
   261.5010000000    82.0192437139   553.7831213522  0.0000000000  0.0000000000
   261.0010000000    81.8579266485   552.9768908681  0.0000000000  0.0000000000
   260.5010000000    81.6966139484   552.1702803153  0.0000000000  0.0000000000
   260.0010000000    81.5353059046   551.3632901832  0.0000000000  0.0000000000
   259.5010000000    81.3740023186   550.5559185078  0.0000000000  0.0000000000
   259.0010000000    81.2127031610   549.7481641665  0.0000000000  0.0000000000
   258.5010000000    81.0514085703   548.9400268739  0.0000000000  0.0000000000
   258.0010000000    80.8901186888   548.1315063593  0.0000000000  0.0000000000
   257.5010000000    80.7288331725   547.3225999111  0.0000000000  0.0000000000
   257.0010000000    80.5675523356   546.5133081117  0.0000000000  0.0000000000
   256.5010000000    80.4062761693   545.7036299215  0.0000000000  0.0000000000
   256.0010000000    80.2450045069   544.8935635024  0.0000000000  0.0000000000
   255.5010000000    80.0837376736   544.0831094824  0.0000000000  0.0000000000
   255.0010000000    79.9224751874   543.2722644297  0.0000000000  0.0000000000
   254.5010000000    79.7612175436   542.4610298201  0.0000000000  0.0000000000
   254.0010000000    79.5999645937   541.6494038873  0.0000000000  0.0000000000
   253.5010000000    79.4387161940   540.8373848857  0.0000000000  0.0000000000
   253.0010000000    79.2774725286   540.0249727129  0.0000000000  0.0000000000
   252.5010000000    79.1162336240   539.2121664707  0.0000000000  0.0000000000
   252.0010000000    78.9549995113   538.3989652790  0.0000000000  0.0000000000
   251.5010000000    78.7937700657   537.5853674665  0.0000000000  0.0000000000
   251.0010000000    78.6325453279   536.7713721911  0.0000000000  0.0000000000
   250.5010000000    78.4713253428   535.9569786286  0.0000000000  0.0000000000
   250.0010000000    78.3101101600   535.1421859727  0.0000000000  0.0000000000
   249.5010000000    78.1488998333   534.3269934351  0.0000000000  0.0000000000
   249.0010000000    77.9876942619   533.5113994407  0.0000000000  0.0000000000
   248.5010000000    77.8264935093   532.6954032397  0.0000000000  0.0000000000
   248.0010000000    77.6652976434   531.8790041002  0.0000000000  0.0000000000
   247.5010000000    77.5041065781   531.0622005061  0.0000000000  0.0000000000
   247.0010000000    77.3429203908   530.2449917643  0.0000000000  0.0000000000
   246.5010000000    77.1817391634   529.4273771997  0.0000000000  0.0000000000
   246.0010000000    77.0205626671   528.6093545556  0.0000000000  0.0000000000
   245.5010000000    76.8593911512   527.7909239972  0.0000000000  0.0000000000
   245.0010000000    76.6982247116   526.9720849063  0.0000000000  0.0000000000
   244.5010000000    76.5370629780   526.1528342912  0.0000000000  0.0000000000
   244.0010000000    76.3759063705   525.3331731706  0.0000000000  0.0000000000
   243.5010000000    76.2147546861   524.5130993922  0.0000000000  0.0000000000
   243.0010000000    76.0536080405   523.6926124184  0.0000000000  0.0000000000
   242.5010000000    75.8924662422   522.8717101419  0.0000000000  0.0000000000
   242.0010000000    75.7313295726   522.0503928601  0.0000000000  0.0000000000
   241.5010000000    75.5701980061   521.2286593005  0.0000000000  0.0000000000
   241.0010000000    75.4090713672   520.4065074209  0.0000000000  0.0000000000
   240.5010000000    75.2479497966   519.5839367857  0.0000000000  0.0000000000
   240.0010000000    75.0868334395   518.7609469779  0.0000000000  0.0000000000
   239.5010000000    74.9257219821   517.9375352314  0.0000000000  0.0000000000
   239.0010000000    74.7646158887   517.1137027504  0.0000000000  0.0000000000
   238.5010000000    74.6035147031   516.2894460260  0.0000000000  0.0000000000
   238.0010000000    74.4424187451   515.4647655146  0.0000000000  0.0000000000
   237.5010000000    74.2813280315   514.6396601163  0.0000000000  0.0000000000
   237.0010000000    74.1202422780   513.8141271831  0.0000000000  0.0000000000
   236.5010000000    73.9591619723   512.9881680165  0.0000000000  0.0000000000
   236.0010000000    73.7980866885   512.1617792304  0.0000000000  0.0000000000
   235.5010000000    73.6370167712   511.3349613830  0.0000000000  0.0000000000
   235.0010000000    73.4759519597   510.5077119216  0.0000000000  0.0000000000
   234.5010000000    73.3148924563   509.6800306646  0.0000000000  0.0000000000
   234.0010000000    73.1538383163   508.8519166694  0.0000000000  0.0000000000
   233.5010000000    72.9927894488   508.0233682366  0.0000000000  0.0000000000
   233.0010000000    72.8317457692   507.1943836924  0.0000000000  0.0000000000
   232.5010000000    72.6707075014   506.3649629437  0.0000000000  0.0000000000
   232.0010000000    72.5096745719   505.5351043630  0.0000000000  0.0000000000
   231.5010000000    72.3486470645   504.7048071244  0.0000000000  0.0000000000
   231.0010000000    72.1876249179   503.8740696498  0.0000000000  0.0000000000
   230.5010000000    72.0266080773   503.0428903865  0.0000000000  0.0000000000
   230.0010000000    71.8655967936   502.2112693546  0.0000000000  0.0000000000
   229.5010000000    71.7045908737   501.3792042759  0.0000000000  0.0000000000
   229.0010000000    71.5435904304   500.5466944449  0.0000000000  0.0000000000
   228.5010000000    71.3825954329   499.7137384079  0.0000000000  0.0000000000
   228.0010000000    71.2216058568   498.8803347373  0.0000000000  0.0000000000
   227.5010000000    71.0606218323   498.0464828005  0.0000000000  0.0000000000
   227.0010000000    70.8996433472   497.2121812198  0.0000000000  0.0000000000
   226.5010000000    70.7386703952   496.3774286435  0.0000000000  0.0000000000
   226.0010000000    70.5777029768   495.5422237461  0.0000000000  0.0000000000
   225.5010000000    70.4167412461   494.7065659940  0.0000000000  0.0000000000
   225.0010000000    70.2557850683   493.8704533472  0.0000000000  0.0000000000
   224.5010000000    70.0948344627   493.0338845591  0.0000000000  0.0000000000
   224.0010000000    69.9338894552   492.1968584098  0.0000000000  0.0000000000
   223.5010000000    69.7729500780   491.3593737056  0.0000000000  0.0000000000
   223.0010000000    69.6120165159   490.5214300408  0.0000000000  0.0000000000
   222.5010000000    69.4510885212   489.6830247514  0.0000000000  0.0000000000
   222.0010000000    69.2901662917   488.8441574857  0.0000000000  0.0000000000
   221.5010000000    69.1292498850   488.0048271564  0.0000000000  0.0000000000
   221.0010000000    68.9683390749   487.1650311870  0.0000000000  0.0000000000
   220.5010000000    68.8074340782   486.3247693060  0.0000000000  0.0000000000
   220.0010000000    68.6465348279   485.4840397526  0.0000000000  0.0000000000
   219.5010000000    68.4856415531   484.6428423071  0.0000000000  0.0000000000
   219.0010000000    68.3247539115   483.8011737553  0.0000000000  0.0000000000
   218.5010000000    68.1638722899   482.9590346884  0.0000000000  0.0000000000
   218.0010000000    68.0029963612   482.1164219537  0.0000000000  0.0000000000
   217.5010000000    67.8421263811   481.2733354437  0.0000000000  0.0000000000
   217.0010000000    67.6812624678   480.4297743234  0.0000000000  0.0000000000
   216.5010000000    67.5204043169   479.5857355344  0.0000000000  0.0000000000
   216.0010000000    67.3595520614   478.7412183038  0.0000000000  0.0000000000
   215.5010000000    67.1987059832   477.8962226344  0.0000000000  0.0000000000
   215.0010000000    67.0378656586   477.0507448148  0.0000000000  0.0000000000
   214.5010000000    66.8770315260   476.2047856553  0.0000000000  0.0000000000
   214.0010000000    66.7162033195   475.3583422572  0.0000000000  0.0000000000
   213.5010000000    66.5553812071   474.5114139946  0.0000000000  0.0000000000
   213.0010000000    66.3945652220   473.6639995253  0.0000000000  0.0000000000
   212.5010000000    66.2337552636   472.8160967945  0.0000000000  0.0000000000
   212.0010000000    66.0729515213   471.9677052669  0.0000000000  0.0000000000
   211.5010000000    65.9121537695   471.1188222104  0.0000000000  0.0000000000
   211.0010000000    65.7513623526   470.2694478934  0.0000000000  0.0000000000
   210.5010000000    65.5905769210   469.4195789100  0.0000000000  0.0000000000
   210.0010000000    65.4297978334   468.5692155904  0.0000000000  0.0000000000
   209.5010000000    65.2690250361   467.7183560751  0.0000000000  0.0000000000
   209.0010000000    65.1082583443   466.8669978027  0.0000000000  0.0000000000
   208.5010000000    64.9474979994   466.0151404587  0.0000000000  0.0000000000
   208.0010000000    64.7867438333   465.1627815509  0.0000000000  0.0000000000
   207.5010000000    64.6259961023   464.3099208287  0.0000000000  0.0000000000
   207.0010000000    64.4652546549   463.4565558695  0.0000000000  0.0000000000
   206.5010000000    64.3045196244   462.6026857544  0.0000000000  0.0000000000
   206.0010000000    64.1437910142   461.7483088647  0.0000000000  0.0000000000
   205.5010000000    63.9830686985   460.8934228863  0.0000000000  0.0000000000
   205.0010000000    63.8223529724   460.0380277338  0.0000000000  0.0000000000
   204.5010000000    63.6616435897   459.1821204341  0.0000000000  0.0000000000
   204.0010000000    63.5009407246   458.3257002414  0.0000000000  0.0000000000
   203.5010000000    63.3402442859   457.4687649872  0.0000000000  0.0000000000
   203.0010000000    63.1795544641   456.6113139952  0.0000000000  0.0000000000
   202.5010000000    63.0188711851   455.7533451706  0.0000000000  0.0000000000
   202.0010000000    62.8581945202   454.8948571821  0.0000000000  0.0000000000
   201.5010000000    62.6975243457   454.0358476493  0.0000000000  0.0000000000
   201.0010000000    62.5368608858   453.1763160398  0.0000000000  0.0000000000
   200.5010000000    62.3762040348   452.3162600493  0.0000000000  0.0000000000
   200.0010000000    62.2155538988   451.4556784962  0.0000000000  0.0000000000
   199.5010000000    62.0549104581   450.5945695153  0.0000000000  0.0000000000
   199.0010000000    61.8942737023   449.7329312810  0.0000000000  0.0000000000
   198.5010000000    61.7336436304   448.8707620079  0.0000000000  0.0000000000
   198.0010000000    61.5730205179   448.0080613854  0.0000000000  0.0000000000
   197.5010000000    61.4124041146   447.1448262698  0.0000000000  0.0000000000
   197.0010000000    61.2517944476   446.2810549961  0.0000000000  0.0000000000
   196.5010000000    61.0911918192   445.4167473686  0.0000000000  0.0000000000
   196.0010000000    60.9305960087   444.5519003701  0.0000000000  0.0000000000
   195.5010000000    60.7700070718   443.6865124566  0.0000000000  0.0000000000
   195.0010000000    60.6094250732   442.8205821245  0.0000000000  0.0000000000
   194.5010000000    60.4488499554   441.9541072001  0.0000000000  0.0000000000
   194.0010000000    60.2882819343   441.0870869739  0.0000000000  0.0000000000
   193.5010000000    60.1277208406   440.2195186461  0.0000000000  0.0000000000
   193.0010000000    59.9671669092   439.3514015900  0.0000000000  0.0000000000
   192.5010000000    59.8066199913   438.4827330939  0.0000000000  0.0000000000
   192.0010000000    59.6460802105   437.6135119073  0.0000000000  0.0000000000
   191.5010000000    59.4855474395   436.7437354101  0.0000000000  0.0000000000
   191.0010000000    59.3250219519   435.8734031441  0.0000000000  0.0000000000
   190.5010000000    59.1645035115   435.0025118743  0.0000000000  0.0000000000
   190.0010000000    59.0039924119   434.1310612290  0.0000000000  0.0000000000
   189.5010000000    58.8434884385   433.2590480669  0.0000000000  0.0000000000
   189.0010000000    58.6829917760   432.3864714021  0.0000000000  0.0000000000
   188.5010000000    58.5225023611   431.5133288903  0.0000000000  0.0000000000
   188.0010000000    58.3620203987   430.6396196345  0.0000000000  0.0000000000
   187.5010000000    58.2015457189   429.7653406850  0.0000000000  0.0000000000
   187.0010000000    58.0410784200   428.8904905398  0.0000000000  0.0000000000
   186.5010000000    57.8806184829   428.0150670460  0.0000000000  0.0000000000
   186.0010000000    57.7201660276   427.1390687957  0.0000000000  0.0000000000
   185.5010000000    57.5597210574   426.2624937325  0.0000000000  0.0000000000
   185.0010000000    57.3992835868   425.3853398497  0.0000000000  0.0000000000
   184.5010000000    57.2388536422   424.5076051905  0.0000000000  0.0000000000
   184.0010000000    57.0784312611   423.6292878478  0.0000000000  0.0000000000
   183.5010000000    56.9180164926   422.7503859649  0.0000000000  0.0000000000
   183.0010000000    56.7576092717   421.8708970453  0.0000000000  0.0000000000
   182.5010000000    56.5972097965   420.9908200239  0.0000000000  0.0000000000
   182.0010000000    56.4368179002   420.1101518192  0.0000000000  0.0000000000
   181.5010000000    56.2764338044   419.2288914678  0.0000000000  0.0000000000
   181.0010000000    56.1160574914   418.3470366815  0.0000000000  0.0000000000
   180.5010000000    55.9556889564   417.4645852266  0.0000000000  0.0000000000
   180.0010000000    55.7953282069   416.5815349239  0.0000000000  0.0000000000
   179.5010000000    55.6349752631   415.6978836489  0.0000000000  0.0000000000
   179.0010000000    55.4746302811   414.8136300141  0.0000000000  0.0000000000
   178.5010000000    55.3142931819   413.9287713206  0.0000000000  0.0000000000
   178.0010000000    55.1539640231   413.0433056088  0.0000000000  0.0000000000
   177.5010000000    54.9936427520   412.1572302951  0.0000000000  0.0000000000
   177.0010000000    54.8333295746   411.2705442110  0.0000000000  0.0000000000
   176.5010000000    54.6730244638   410.3832448856  0.0000000000  0.0000000000
   176.0010000000    54.5127275279   409.4953305833  0.0000000000  0.0000000000
   175.5010000000    54.3524385226   408.6067975983  0.0000000000  0.0000000000
   175.0010000000    54.1921578267   407.7176456639  0.0000000000  0.0000000000
   174.5010000000    54.0318852233   406.8278711946  0.0000000000  0.0000000000
   174.0010000000    53.8716208740   405.9374726897  0.0000000000  0.0000000000
   173.5010000000    53.7113647719   405.0464476975  0.0000000000  0.0000000000
   173.0010000000    53.5511169844   404.1547941637  0.0000000000  0.0000000000
   172.5010000000    53.3908775323   403.2625097595  0.0000000000  0.0000000000
   172.0010000000    53.2306463905   402.3695918840  0.0000000000  0.0000000000
   171.5010000000    53.0704236685   401.4760386685  0.0000000000  0.0000000000
   171.0010000000    52.9102093695   400.5818476382  0.0000000000  0.0000000000
   170.5010000000    52.7500036308   399.6870170487  0.0000000000  0.0000000000
   170.0010000000    52.5898063654   398.7915438875  0.0000000000  0.0000000000
   169.5010000000    52.4296176207   397.8954258743  0.0000000000  0.0000000000
   169.0010000000    52.2694374585   396.9986607941  0.0000000000  0.0000000000
   168.5010000000    52.1092659553   396.1012464974  0.0000000000  0.0000000000
   168.0010000000    51.9491030846   395.2031802390  0.0000000000  0.0000000000
   167.5010000000    51.7889489530   394.3044600035  0.0000000000  0.0000000000
   167.0010000000    51.6288035644   393.4050831820  0.0000000000  0.0000000000
   166.5010000000    51.4686669384   392.5050472357  0.0000000000  0.0000000000
   166.0010000000    51.3085391687   391.6043500242  0.0000000000  0.0000000000
   165.5010000000    51.1484201894   390.7029884916  0.0000000000  0.0000000000
   165.0010000000    50.9883102421   389.8009612932  0.0000000000  0.0000000000
   164.5010000000    50.8282091184   388.8982645336  0.0000000000  0.0000000000
   164.0010000000    50.6681170332   387.9948966831  0.0000000000  0.0000000000
   163.5010000000    50.5080339278   387.0908546490  0.0000000000  0.0000000000
   163.0010000000    50.3479599330   386.1861363919  0.0000000000  0.0000000000
   162.5010000000    50.1878949660   385.2807386440  0.0000000000  0.0000000000
   162.0010000000    50.0278392481   384.3746598387  0.0000000000  0.0000000000
   161.5010000000    49.8677927300   383.4678968597  0.0000000000  0.0000000000
   161.0010000000    49.7077553232   382.5604463466  0.0000000000  0.0000000000
   160.5010000000    49.5477272989   381.6523069585  0.0000000000  0.0000000000
   160.0010000000    49.3877085462   380.7434751679  0.0000000000  0.0000000000
   159.5010000000    49.2276991996   379.8339488187  0.0000000000  0.0000000000
   159.0010000000    49.0676992408   378.9237248676  0.0000000000  0.0000000000
   158.5010000000    48.9077087828   378.0128009954  0.0000000000  0.0000000000
   158.0010000000    48.7477277307   377.1011736802  0.0000000000  0.0000000000
   157.5010000000    48.5877562898   376.1888410868  0.0000000000  0.0000000000
   157.0010000000    48.4277943463   375.2757995409  0.0000000000  0.0000000000
   156.5010000000    48.2678421413   374.3620473708  0.0000000000  0.0000000000
   156.0010000000    48.1078995986   373.4475810723  0.0000000000  0.0000000000
   155.5010000000    47.9479667731   372.5323978671  0.0000000000  0.0000000000
   155.0010000000    47.7880437386   371.6164950629  0.0000000000  0.0000000000
   154.5010000000    47.6281304774   370.6998694200  0.0000000000  0.0000000000
   154.0010000000    47.4682271019   369.7825184222  0.0000000000  0.0000000000
   153.5010000000    47.3083336335   368.8644390084  0.0000000000  0.0000000000
   153.0010000000    47.1484501685   367.9456285239  0.0000000000  0.0000000000
   152.5010000000    46.9885766584   367.0260834590  0.0000000000  0.0000000000
   152.0010000000    46.8287132944   366.1058016565  0.0000000000  0.0000000000
   151.5010000000    46.6688599596   365.1847791650  0.0000000000  0.0000000000
   151.0010000000    46.5090168310   364.2630136990  0.0000000000  0.0000000000
   150.5010000000    46.3491839426   363.3405021253  0.0000000000  0.0000000000
   150.0010000000    46.1893613493   362.4172414073  0.0000000000  0.0000000000
   149.5010000000    46.0295490196   361.4932279823  0.0000000000  0.0000000000
   149.0010000000    45.8697470516   360.5684590107  0.0000000000  0.0000000000
   148.5010000000    45.7099554571   359.6429311297  0.0000000000  0.0000000000
   148.0010000000    45.5501743772   358.7166416978  0.0000000000  0.0000000000
   147.5010000000    45.3904038674   357.7895875529  0.0000000000  0.0000000000
   147.0010000000    45.2306438990   356.8617650171  0.0000000000  0.0000000000
   146.5010000000    45.0708945728   355.9331711361  0.0000000000  0.0000000000
   146.0010000000    44.9111559057   355.0038024428  0.0000000000  0.0000000000
   145.5010000000    44.7514280437   354.0736561922  0.0000000000  0.0000000000
   145.0010000000    44.5917109443   353.1427285154  0.0000000000  0.0000000000
   144.5010000000    44.4320046944   352.2110162681  0.0000000000  0.0000000000
   144.0010000000    44.2723094044   351.2785164146  0.0000000000  0.0000000000
   143.5010000000    44.1126249988   350.3452248062  0.0000000000  0.0000000000
   143.0010000000    43.9529516882   349.4111389355  0.0000000000  0.0000000000
   142.5010000000    43.7932894462   348.4762548810  0.0000000000  0.0000000000
   142.0010000000    43.6336383236   347.5405691428  0.0000000000  0.0000000000
   141.5010000000    43.4739984480   346.6040786401  0.0000000000  0.0000000000
   141.0010000000    43.3143697651   345.6667791962  0.0000000000  0.0000000000
   140.5010000000    43.1547524530   344.7286679658  0.0000000000  0.0000000000
   140.0010000000    42.9951465089   343.7897410124  0.0000000000  0.0000000000
   139.5010000000    42.8355519569   342.8499945232  0.0000000000  0.0000000000
   139.0010000000    42.6759689495   341.9094254106  0.0000000000  0.0000000000
   138.5010000000    42.5163975631   340.9680301076  0.0000000000  0.0000000000
   138.0010000000    42.3568376980   340.0258039742  0.0000000000  0.0000000000
   137.5010000000    42.1972895866   339.0827442975  0.0000000000  0.0000000000
   137.0010000000    42.0377531844   338.1388466962  0.0000000000  0.0000000000
   136.5010000000    41.8782286766   337.1941081143  0.0000000000  0.0000000000
   136.0010000000    41.7187159746   336.2485238392  0.0000000000  0.0000000000
   135.5010000000    41.5592153196   335.3020910778  0.0000000000  0.0000000000
   135.0010000000    41.3997265805   334.3548047953  0.0000000000  0.0000000000
   134.5010000000    41.2402499556   333.4066618751  0.0000000000  0.0000000000
   134.0010000000    41.0807855223   332.4576584476  0.0000000000  0.0000000000
   133.5010000000    40.9213332392   331.5077898991  0.0000000000  0.0000000000
   133.0010000000    40.7618933423   330.5570532316  0.0000000000  0.0000000000
   132.5010000000    40.6024657520   329.6054435292  0.0000000000  0.0000000000
   132.0010000000    40.4430505189   328.6529566128  0.0000000000  0.0000000000
   131.5010000000    40.2836478223   327.6995890353  0.0000000000  0.0000000000
   131.0010000000    40.1242577743   326.7453369096  0.0000000000  0.0000000000
   130.5010000000    39.9648802751   325.7901950413  0.0000000000  0.0000000000
   130.0010000000    39.8055155011   324.8341598487  0.0000000000  0.0000000000
   129.5010000000    39.6461635147   323.8772270292  0.0000000000  0.0000000000
   129.0010000000    39.4868244595   322.9193927257  0.0000000000  0.0000000000
   128.5010000000    39.3274982233   321.9606515029  0.0000000000  0.0000000000
   128.0010000000    39.1681851124   321.0010003999  0.0000000000  0.0000000000
   127.5010000000    39.0088849870   320.0404337297  0.0000000000  0.0000000000
   127.0010000000    38.8495981246   319.0789482764  0.0000000000  0.0000000000
   126.5010000000    38.6903244557   318.1165386879  0.0000000000  0.0000000000
   126.0010000000    38.5310640420   317.1532003589  0.0000000000  0.0000000000
   125.5010000000    38.3718171696   316.1889299971  0.0000000000  0.0000000000
   125.0010000000    38.2125836877   315.2237216236  0.0000000000  0.0000000000
   124.5010000000    38.0533637661   314.2575711513  0.0000000000  0.0000000000
   124.0010000000    37.8941575165   313.2904740980  0.0000000000  0.0000000000
   123.5010000000    37.7349649479   312.3224253096  0.0000000000  0.0000000000
   123.0010000000    37.5757862469   311.3534206649  0.0000000000  0.0000000000
   122.5010000000    37.4166214056   310.3834548115  0.0000000000  0.0000000000
   122.0010000000    37.2574705021   309.4125228692  0.0000000000  0.0000000000
   121.5010000000    37.0983337453   308.4406207087  0.0000000000  0.0000000000
   121.0010000000    36.9392111070   307.4677427039  0.0000000000  0.0000000000
   120.5010000000    36.7801026920   306.4938839879  0.0000000000  0.0000000000
   120.0010000000    36.6210085995   305.5190396103  0.0000000000  0.0000000000
   119.5010000000    36.4619289244   304.5432045404  0.0000000000  0.0000000000
   119.0010000000    36.3028637577   303.5663736714  0.0000000000  0.0000000000
   118.5010000000    36.1438132320   302.5885421005  0.0000000000  0.0000000000
   118.0010000000    35.9847773876   301.6097043002  0.0000000000  0.0000000000
   117.5010000000    35.8257562631   300.6298546792  0.0000000000  0.0000000000
   117.0010000000    35.6667500759   299.6489886891  0.0000000000  0.0000000000
   116.5010000000    35.5077589074   298.6671008909  0.0000000000  0.0000000000
   116.0010000000    35.3487827067   297.6841849676  0.0000000000  0.0000000000
   115.5010000000    35.1898217354   296.7002364749  0.0000000000  0.0000000000
   115.0010000000    35.0308760341   295.7152495454  0.0000000000  0.0000000000
   114.5010000000    34.8719456909   294.7292185432  0.0000000000  0.0000000000
   114.0010000000    34.7130308410   293.7421380643  0.0000000000  0.0000000000
   113.5010000000    34.5541314921   292.7540018519  0.0000000000  0.0000000000
   113.0010000000    34.3952478756   291.7648049759  0.0000000000  0.0000000000
   112.5010000000    34.2363800099   290.7745411189  0.0000000000  0.0000000000
   112.0010000000    34.0775280505   289.7832047527  0.0000000000  0.0000000000
   111.5010000000    33.9186920304   288.7907895185  0.0000000000  0.0000000000
   111.0010000000    33.7598722059   287.7972903876  0.0000000000  0.0000000000
   110.5010000000    33.6010684554   286.8026999002  0.0000000000  0.0000000000
   110.0010000000    33.4422811387   285.8070135413  0.0000000000  0.0000000000
   109.5010000000    33.2835101559   284.8102238456  0.0000000000  0.0000000000
   109.0010000000    33.1247558018   283.8123257553  0.0000000000  0.0000000000
   108.5010000000    32.9660180438   282.8133120844  0.0000000000  0.0000000000
   108.0010000000    32.8072970327   281.8131767252  0.0000000000  0.0000000000
   107.5010000000    32.6485929327   280.8119135827  0.0000000000  0.0000000000
   107.0010000000    32.4899058806   279.8095163158  0.0000000000  0.0000000000
   106.5010000000    32.3312359041   278.8059778182  0.0000000000  0.0000000000
   106.0010000000    32.1725831736   277.8012918058  0.0000000000  0.0000000000
   105.5010000000    32.0139478350   276.7954517647  0.0000000000  0.0000000000
   105.0010000000    31.8553299706   275.7884506973  0.0000000000  0.0000000000
   104.5010000000    31.6967297241   274.7802819146  0.0000000000  0.0000000000
   104.0010000000    31.5381472190   273.7709385168  0.0000000000  0.0000000000
   103.5010000000    31.3795825599   272.7604134016  0.0000000000  0.0000000000
   103.0010000000    31.2210359151   271.7486997881  0.0000000000  0.0000000000
   102.5010000000    31.0625073556   270.7357901866  0.0000000000  0.0000000000
   102.0010000000    30.9039970985   269.7216779558  0.0000000000  0.0000000000
   101.5010000000    30.7455052658   268.7063557584  0.0000000000  0.0000000000
   101.0010000000    30.5870319273   267.6898158304  0.0000000000  0.0000000000
   100.5010000000    30.4285772616   266.6720510137  0.0000000000  0.0000000000
   100.0010000000    30.2701413970   265.6530537352  0.0000000000  0.0000000000
    99.5010000000    30.1117244927   264.6328165262  0.0000000000  0.0000000000
    99.0010000000    29.9533267005   263.6113317731  0.0000000000  0.0000000000
    98.5010000000    29.7949481657   262.5885917251  0.0000000000  0.0000000000
    98.0010000000    29.6365889513   261.5645879983  0.0000000000  0.0000000000
    97.5010000000    29.4782493515   260.5393136017  0.0000000000  0.0000000000
    97.0010000000    29.3199293469   259.5127594136  0.0000000000  0.0000000000
    96.5010000000    29.1616292286   258.4849182195  0.0000000000  0.0000000000
    96.0010000000    29.0033491336   257.4557816988  0.0000000000  0.0000000000
    95.5010000000    28.8450891252   256.4253409437  0.0000000000  0.0000000000
    95.0010000000    28.6868494247   255.3935879639  0.0000000000  0.0000000000
    94.5010000000    28.5286302584   254.3605146912  0.0000000000  0.0000000000
    94.0010000000    28.3704316324   253.3261115056  0.0000000000  0.0000000000
    93.5010000000    28.2122538649   252.2903707119  0.0000000000  0.0000000000
    93.0010000000    28.0540970206   251.2532828370  0.0000000000  0.0000000000
    92.5010000000    27.8959613271   250.2148393562  0.0000000000  0.0000000000
    92.0010000000    27.7378469510   249.1750312225  0.0000000000  0.0000000000
    91.5010000000    27.5797540006   248.1338488816  0.0000000000  0.0000000000
    91.0010000000    27.4216827136   247.0912835027  0.0000000000  0.0000000000
    90.5010000000    27.2636332724   246.0473257650  0.0000000000  0.0000000000
    90.0010000000    27.1056058444   245.0019661148  0.0000000000  0.0000000000
    89.5010000000    26.9476006199   243.9551950189  0.0000000000  0.0000000000
    89.0010000000    26.7896177419   242.9070024927  0.0000000000  0.0000000000
    88.5010000000    26.6316574529   241.8573790743  0.0000000000  0.0000000000
    88.0010000000    26.4737199518   240.8063148713  0.0000000000  0.0000000000
    87.5010000000    26.3158053609   239.7537993379  0.0000000000  0.0000000000
    87.0010000000    26.1579139433   238.6998227201  0.0000000000  0.0000000000
    86.5010000000    26.0000458900   237.6443746333  0.0000000000  0.0000000000
    86.0010000000    25.8422013937   236.5874445541  0.0000000000  0.0000000000
    85.5010000000    25.6843806517   235.5290218333  0.0000000000  0.0000000000
    85.0010000000    25.5265838678   234.4690957086  0.0000000000  0.0000000000
    84.5010000000    25.3688112552   233.4076553178  0.0000000000  0.0000000000
    84.0010000000    25.2110630728   232.3446899456  0.0000000000  0.0000000000
    83.5010000000    25.0533394895   231.2801881016  0.0000000000  0.0000000000
    83.0010000000    24.8956407258   230.2141384727  0.0000000000  0.0000000000
    82.5010000000    24.7379670556   229.1465299334  0.0000000000  0.0000000000
    82.0010000000    24.5803186716   228.0773506324  0.0000000000  0.0000000000
    81.5010000000    24.4226957579   227.0065884770  0.0000000000  0.0000000000
    81.0010000000    24.2650986278   225.9342320678  0.0000000000  0.0000000000
    80.5010000000    24.1075275226   224.8602693300  0.0000000000  0.0000000000
    80.0010000000    23.9499826166   223.7846875382  0.0000000000  0.0000000000
    79.5010000000    23.7924642208   222.7074747044  0.0000000000  0.0000000000
    79.0010000000    23.6349725188   221.6286177694  0.0000000000  0.0000000000
    78.5010000000    23.4775078360   220.5481044412  0.0000000000  0.0000000000
    78.0010000000    23.3200703783   219.4659213986  0.0000000000  0.0000000000
    77.5010000000    23.1626604331   218.3820556697  0.0000000000  0.0000000000
    77.0010000000    23.0052782745   217.2964939719  0.0000000000  0.0000000000
    76.5010000000    22.8479241669   216.2092227343  0.0000000000  0.0000000000
    76.0010000000    22.6905983689   215.1202281203  0.0000000000  0.0000000000
    75.5010000000    22.5333011377   214.0294960495  0.0000000000  0.0000000000
    75.0010000000    22.3760328282   212.9370128826  0.0000000000  0.0000000000
    74.5010000000    22.2187937051   211.8427641138  0.0000000000  0.0000000000
    74.0010000000    22.0615840121   210.7467348433  0.0000000000  0.0000000000
    73.5010000000    21.9044041333   209.6489108959  0.0000000000  0.0000000000
    73.0010000000    21.7472542829   208.5492766535  0.0000000000  0.0000000000
    72.5010000000    21.5901348236   207.4478172696  0.0000000000  0.0000000000
    72.0010000000    21.4330460825   206.3445173818  0.0000000000  0.0000000000
    71.5010000000    21.2759883573   205.2393611427  0.0000000000  0.0000000000
    71.0010000000    21.1189619521   204.1323324669  0.0000000000  0.0000000000
    70.5010000000    20.9619672428   203.0234154869  0.0000000000  0.0000000000
    70.0010000000    20.8050045000   201.9125932950  0.0000000000  0.0000000000
    69.5010000000    20.6480741667   200.7998498989  0.0000000000  0.0000000000
    69.0010000000    20.4911765016   199.6851676922  0.0000000000  0.0000000000
    68.5010000000    20.3343119155   198.5685298299  0.0000000000  0.0000000000
    68.0010000000    20.1774807376   197.4499185618  0.0000000000  0.0000000000
    67.5010000000    20.0206833703   196.3293163245  0.0000000000  0.0000000000
    67.0010000000    19.8639201473   195.2067047252  0.0000000000  0.0000000000
    66.5010000000    19.7071914869   194.0820656259  0.0000000000  0.0000000000
    66.0010000000    19.5504977813   192.9553803429  0.0000000000  0.0000000000
    65.5010000000    19.3938394321   191.8266298958  0.0000000000  0.0000000000
    65.0010000000    19.2372168009   190.6957946357  0.0000000000  0.0000000000
    64.5010000000    19.0806303017   189.5628549068  0.0000000000  0.0000000000
    64.0010000000    18.9240804072   188.4277910825  0.0000000000  0.0000000000
    63.5010000000    18.7675675429   187.2905827896  0.0000000000  0.0000000000
    63.0010000000    18.6110920962   186.1512089616  0.0000000000  0.0000000000
    62.5010000000    18.4546545639   185.0096488985  0.0000000000  0.0000000000
    62.0010000000    18.2982553648   183.8658808966  0.0000000000  0.0000000000
    61.5010000000    18.1418949878   182.7198833096  0.0000000000  0.0000000000
    61.0010000000    17.9855738894   181.5716337956  0.0000000000  0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-dens5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   506.3946688629  2144.1744479876  0.0000000000  0.0000000000
  1558.5010000000   505.5742320483  2141.5810877554  0.0000000000  0.0000000000
  1556.0010000000   504.7538034955  2138.9866982910  0.0000000000  0.0000000000
  1553.5010000000   503.9333821653  2136.3912741868  0.0000000000  0.0000000000
  1551.0010000000   503.1129683076  2133.7948141034  0.0000000000  0.0000000000
  1548.5010000000   502.2925621837  2131.1973167301  0.0000000000  0.0000000000
  1546.0010000000   501.4721647002  2128.5987827953  0.0000000000  0.0000000000
  1543.5010000000   500.6517748714  2125.9992070256  0.0000000000  0.0000000000
  1541.0010000000   499.8313923616  2123.3985861961  0.0000000000  0.0000000000
  1538.5010000000   499.0110174815  2120.7969191227  0.0000000000  0.0000000000
  1536.0010000000   498.1906505531  2118.1942046502  0.0000000000  0.0000000000
  1533.5010000000   497.3702919097  2115.5904416530  0.0000000000  0.0000000000
  1531.0010000000   496.5499412659  2112.9856270347  0.0000000000  0.0000000000
  1528.5010000000   495.7295977218  2110.3797557364  0.0000000000  0.0000000000
  1526.0010000000   494.9092635359  2107.7728327251  0.0000000000  0.0000000000
  1523.5010000000   494.0889359492  2105.1648470174  0.0000000000  0.0000000000
  1521.0010000000   493.2686166160  2102.5558016456  0.0000000000  0.0000000000
  1518.5010000000   492.4483053180  2099.9456936834  0.0000000000  0.0000000000
  1516.0010000000   491.6280024762  2097.3345222305  0.0000000000  0.0000000000
  1513.5010000000   490.8077072744  2094.7222824394  0.0000000000  0.0000000000
  1511.0010000000   489.9874201609  2092.1089734789  0.0000000000  0.0000000000
  1508.5010000000   489.1671409723  2089.4945925622  0.0000000000  0.0000000000
  1506.0010000000   488.3468701816  2086.8791389225  0.0000000000  0.0000000000
  1503.5010000000   487.5266070307  2084.2626078589  0.0000000000  0.0000000000
  1501.0010000000   486.7063520196  2081.6449986738  0.0000000000  0.0000000000
  1498.5010000000   485.8861056596  2079.0263106995  0.0000000000  0.0000000000
  1496.0010000000   485.0658672357  2076.4065393443  0.0000000000  0.0000000000
  1493.5010000000   484.2456366681  2073.7856820350  0.0000000000  0.0000000000
  1491.0010000000   483.4254145088  2071.1637382082  0.0000000000  0.0000000000
  1488.5010000000   482.6052013211  2068.5407073309  0.0000000000  0.0000000000
  1486.0010000000   481.7849952164  2065.9165810187  0.0000000000  0.0000000000
  1483.5010000000   480.9647980196  2063.2913627555  0.0000000000  0.0000000000
  1481.0010000000   480.1446091038  2060.6650481744  0.0000000000  0.0000000000
  1478.5010000000   479.3244278598  2058.0376329519  0.0000000000  0.0000000000
  1476.0010000000   478.5042561460  2055.4091206621  0.0000000000  0.0000000000
  1473.5010000000   477.6840921549  2052.7795031248  0.0000000000  0.0000000000
  1471.0010000000   476.8639365470  2050.1487800575  0.0000000000  0.0000000000
  1468.5010000000   476.0437887734  2047.5169472911  0.0000000000  0.0000000000
  1466.0010000000   475.2236501310  2044.8840065705  0.0000000000  0.0000000000
  1463.5010000000   474.4035194902  2042.2499518437  0.0000000000  0.0000000000
  1461.0010000000   473.5833975655  2039.6147829698  0.0000000000  0.0000000000
  1458.5010000000   472.7632844756  2036.9784978865  0.0000000000  0.0000000000
  1456.0010000000   471.9431791410  2034.3410906683  0.0000000000  0.0000000000
  1453.5010000000   471.1230823192  2031.7025612858  0.0000000000  0.0000000000
  1451.0010000000   470.3029947790  2029.0629097405  0.0000000000  0.0000000000
  1448.5010000000   469.4829148845  2026.4221282836  0.0000000000  0.0000000000
  1446.0010000000   468.6628446427  2023.7802208850  0.0000000000  0.0000000000
  1443.5010000000   467.8427824511  2021.1371798809  0.0000000000  0.0000000000
  1441.0010000000   467.0227291373  2018.4930054258  0.0000000000  0.0000000000
  1438.5010000000   466.2026843386  2015.8476938282  0.0000000000  0.0000000000
  1436.0010000000   465.3826477098  2013.2012414408  0.0000000000  0.0000000000
  1433.5010000000   464.5626201214  2010.5536485309  0.0000000000  0.0000000000
  1431.0010000000   463.7426012584  2007.9049115302  0.0000000000  0.0000000000
  1428.5010000000   462.9225920186  2005.2550307779  0.0000000000  0.0000000000
  1426.0010000000   462.1025903265  2002.6039969949  0.0000000000  0.0000000000
  1423.5010000000   461.2825983062  1999.9518144645  0.0000000000  0.0000000000
  1421.0010000000   460.4626139197  1997.2984740020  0.0000000000  0.0000000000
  1418.5010000000   459.6426393172  1994.6439799615  0.0000000000  0.0000000000
  1416.0010000000   458.8226736854  1991.9883270993  0.0000000000  0.0000000000
  1413.5010000000   458.0027168246  1989.3315121446  0.0000000000  0.0000000000
  1411.0010000000   457.1827685524  1986.6735318716  0.0000000000  0.0000000000
  1408.5010000000   456.3628292954  1984.0143850177  0.0000000000  0.0000000000
  1406.0010000000   455.5428989038  1981.3540684420  0.0000000000  0.0000000000
  1403.5010000000   454.7229778352  1978.6925809634  0.0000000000  0.0000000000
  1401.0010000000   453.9030653836  1976.0299176135  0.0000000000  0.0000000000
  1398.5010000000   453.0831626279  1973.3660792094  0.0000000000  0.0000000000
  1396.0010000000   452.2632683090  1970.7010589619  0.0000000000  0.0000000000
  1393.5010000000   451.4433835377  1968.0348577719  0.0000000000  0.0000000000
  1391.0010000000   450.6235070930  1965.3674689481  0.0000000000  0.0000000000
  1388.5010000000   449.8036401175  1962.6988934754  0.0000000000  0.0000000000
  1386.0010000000   448.9837825966  1960.0291285655  0.0000000000  0.0000000000
  1383.5010000000   448.1639345332  1957.3581714755  0.0000000000  0.0000000000
  1381.0010000000   447.3440947826  1954.6860157102  0.0000000000  0.0000000000
  1378.5010000000   446.5242645510  1952.0126624233  0.0000000000  0.0000000000
  1376.0010000000   445.7044438938  1949.3381090094  0.0000000000  0.0000000000
  1373.5010000000   444.8846323036  1946.6623510148  0.0000000000  0.0000000000
  1371.0010000000   444.0648298731  1943.9853859309  0.0000000000  0.0000000000
  1368.5010000000   443.2450372912  1941.3072131857  0.0000000000  0.0000000000
  1366.0010000000   442.4252535275  1938.6278265799  0.0000000000  0.0000000000
  1363.5010000000   441.6054793067  1935.9472256355  0.0000000000  0.0000000000
  1361.0010000000   440.7857147913  1933.2654080283  0.0000000000  0.0000000000
  1358.5010000000   439.9659595862  1930.5823695967  0.0000000000  0.0000000000
  1356.0010000000   439.1462133168  1927.8981062325  0.0000000000  0.0000000000
  1353.5010000000   438.3264773505  1925.2126195211  0.0000000000  0.0000000000
  1351.0010000000   437.5067502010  1922.5259016888  0.0000000000  0.0000000000
  1348.5010000000   436.6870326977  1919.8379525354  0.0000000000  0.0000000000
  1346.0010000000   435.8673251129  1917.1487700259  0.0000000000  0.0000000000
  1343.5010000000   435.0476271659  1914.4583502984  0.0000000000  0.0000000000
  1341.0010000000   434.2279380268  1911.7666876738  0.0000000000  0.0000000000
  1338.5010000000   433.4082591656  1909.0737840118  0.0000000000  0.0000000000
  1336.0010000000   432.5885897905  1906.3796337338  0.0000000000  0.0000000000
  1333.5010000000   431.7689302684  1903.6842350542  0.0000000000  0.0000000000
  1331.0010000000   430.9492804173  1900.9875843703  0.0000000000  0.0000000000
  1328.5010000000   430.1296406413  1898.2896799956  0.0000000000  0.0000000000
  1326.0010000000   429.3100102323  1895.5905165696  0.0000000000  0.0000000000
  1323.5010000000   428.4903896344  1892.8900925108  0.0000000000  0.0000000000
  1321.0010000000   427.6707787457  1890.1884044280  0.0000000000  0.0000000000
  1318.5010000000   426.8511780477  1887.4854508396  0.0000000000  0.0000000000
  1316.0010000000   426.0315869156  1884.7812266041  0.0000000000  0.0000000000
  1313.5010000000   425.2120058706  1882.0757303457  0.0000000000  0.0000000000
  1311.0010000000   424.3924354514  1879.3689607358  0.0000000000  0.0000000000
  1308.5010000000   423.5728739768  1876.6609090999  0.0000000000  0.0000000000
  1306.0010000000   422.7533231469  1873.9515779196  0.0000000000  0.0000000000
  1303.5010000000   421.9337818845  1871.2409604854  0.0000000000  0.0000000000
  1301.0010000000   421.1142508101  1868.5290556864  0.0000000000  0.0000000000
  1298.5010000000   420.2947300057  1865.8158606184  0.0000000000  0.0000000000
  1296.0010000000   419.4752190185  1863.1013705926  0.0000000000  0.0000000000
  1293.5010000000   418.6557185287  1860.3855846582  0.0000000000  0.0000000000
  1291.0010000000   417.8362281266  1857.6684982403  0.0000000000  0.0000000000
  1288.5010000000   417.0167485321  1854.9501104951  0.0000000000  0.0000000000
  1286.0010000000   416.1972782745  1852.2304132973  0.0000000000  0.0000000000
  1283.5010000000   415.3778181182  1849.5094059212  0.0000000000  0.0000000000
  1281.0010000000   414.5583688452  1846.7870876895  0.0000000000  0.0000000000
  1278.5010000000   413.7389301557  1844.0634543193  0.0000000000  0.0000000000
  1276.0010000000   412.9195012249  1841.3384997652  0.0000000000  0.0000000000
  1273.5010000000   412.1000828993  1838.6122235228  0.0000000000  0.0000000000
  1271.0010000000   411.2806749484  1835.8846214928  0.0000000000  0.0000000000
  1268.5010000000   410.4612771656  1833.1556896391  0.0000000000  0.0000000000
  1266.0010000000   409.6418904594  1830.4254276252  0.0000000000  0.0000000000
  1263.5010000000   408.8225141215  1827.6938297147  0.0000000000  0.0000000000
  1261.0010000000   408.0031485585  1824.9608938709  0.0000000000  0.0000000000
  1258.5010000000   407.1837931116  1822.2266144879  0.0000000000  0.0000000000
  1256.0010000000   406.3644476915  1819.4909878417  0.0000000000  0.0000000000
  1253.5010000000   405.5451138570  1816.7540156995  0.0000000000  0.0000000000
  1251.0010000000   404.7257904781  1814.0156908340  0.0000000000  0.0000000000
  1248.5010000000   403.9064780745  1811.2760115130  0.0000000000  0.0000000000
  1246.0010000000   403.0871755696  1808.5349706500  0.0000000000  0.0000000000
  1243.5010000000   402.2678846083  1805.7925702463  0.0000000000  0.0000000000
  1241.0010000000   401.4486041626  1803.0488033457  0.0000000000  0.0000000000
  1238.5010000000   400.6293348449  1800.3036684654  0.0000000000  0.0000000000
  1236.0010000000   399.8100756807  1797.5571587908  0.0000000000  0.0000000000
  1233.5010000000   398.9908278659  1794.8092747645  0.0000000000  0.0000000000
  1231.0010000000   398.1715915454  1792.0600132938  0.0000000000  0.0000000000
  1228.5010000000   397.3523652883  1789.3093659778  0.0000000000  0.0000000000
  1226.0010000000   396.5331503597  1786.5573334481  0.0000000000  0.0000000000
  1223.5010000000   395.7139464472  1783.8039110247  0.0000000000  0.0000000000
  1221.0010000000   394.8947537963  1781.0490958854  0.0000000000  0.0000000000
  1218.5010000000   394.0755716167  1778.2928817061  0.0000000000  0.0000000000
  1216.0010000000   393.2564012648  1775.5352693695  0.0000000000  0.0000000000
  1213.5010000000   392.4372420014  1772.7762526894  0.0000000000  0.0000000000
  1211.0010000000   391.6180936452  1770.0158273379  0.0000000000  0.0000000000
  1208.5010000000   390.7989565686  1767.2539908362  0.0000000000  0.0000000000
  1206.0010000000   389.9798306423  1764.4907389967  0.0000000000  0.0000000000
  1203.5010000000   389.1607162890  1761.7260694777  0.0000000000  0.0000000000
  1201.0010000000   388.3416134314  1758.9599782328  0.0000000000  0.0000000000
  1198.5010000000   387.5225214957  1756.1924595196  0.0000000000  0.0000000000
  1196.0010000000   386.7034415065  1753.4235129783  0.0000000000  0.0000000000
  1193.5010000000   385.8843729437  1750.6531330120  0.0000000000  0.0000000000
  1191.0010000000   385.0653153177  1747.8813141052  0.0000000000  0.0000000000
  1188.5010000000   384.2462692095  1745.1080543463  0.0000000000  0.0000000000
  1186.0010000000   383.4272352243  1742.3333518906  0.0000000000  0.0000000000
  1183.5010000000   382.6082129539  1739.5572014443  0.0000000000  0.0000000000
  1181.0010000000   381.7892015034  1736.7795960396  0.0000000000  0.0000000000
  1178.5010000000   380.9702025954  1734.0005375678  0.0000000000  0.0000000000
  1176.0010000000   380.1512143580  1731.2200157076  0.0000000000  0.0000000000
  1173.5010000000   379.3322385659  1728.4380324937  0.0000000000  0.0000000000
  1171.0010000000   378.5132749536  1725.6545830196  0.0000000000  0.0000000000
  1168.5010000000   377.6943222594  1722.8696589681  0.0000000000  0.0000000000
  1166.0010000000   376.8753818218  1720.0832608428  0.0000000000  0.0000000000
  1163.5010000000   376.0564534645  1717.2953839787  0.0000000000  0.0000000000
  1161.0010000000   375.2375365306  1714.5060220530  0.0000000000  0.0000000000
  1158.5010000000   374.4186319276  1711.7151740501  0.0000000000  0.0000000000
  1156.0010000000   373.5997395683  1708.9228355480  0.0000000000  0.0000000000
  1153.5010000000   372.7808588874  1706.1290004728  0.0000000000  0.0000000000
  1151.0010000000   371.9619903687  1703.3336663079  0.0000000000  0.0000000000
  1148.5010000000   371.1431340166  1700.5368288811  0.0000000000  0.0000000000
  1146.0010000000   370.3242893597  1697.7384823742  0.0000000000  0.0000000000
  1143.5010000000   369.5054579813  1694.9386279710  0.0000000000  0.0000000000
  1141.0010000000   368.6866379549  1692.1372548356  0.0000000000  0.0000000000
  1138.5010000000   367.8678304188  1689.3343625902  0.0000000000  0.0000000000
  1136.0010000000   367.0490355298  1686.5299474814  0.0000000000  0.0000000000
  1133.5010000000   366.2302524716  1683.7240024001  0.0000000000  0.0000000000
  1131.0010000000   365.4114824689  1680.9165272095  0.0000000000  0.0000000000
  1128.5010000000   364.5927242697  1678.1075132607  0.0000000000  0.0000000000
  1126.0010000000   363.7739791588  1675.2969605841  0.0000000000  0.0000000000
  1123.5010000000   362.9552459529  1672.4848607173  0.0000000000  0.0000000000
  1121.0010000000   362.1365259970  1669.6712138587  0.0000000000  0.0000000000
  1118.5010000000   361.3178181761  1666.8560117331  0.0000000000  0.0000000000
  1116.0010000000   360.4991229036  1664.0392512938  0.0000000000  0.0000000000
  1113.5010000000   359.6804406234  1661.2209295793  0.0000000000  0.0000000000
  1111.0010000000   358.8617708213  1658.4010403082  0.0000000000  0.0000000000
  1108.5010000000   358.0431145008  1655.5795824027  0.0000000000  0.0000000000
  1106.0010000000   357.2244702293  1652.7565463681  0.0000000000  0.0000000000
  1103.5010000000   356.4058395689  1649.9319330092  0.0000000000  0.0000000000
  1101.0010000000   355.5872211599  1647.1057330303  0.0000000000  0.0000000000
  1098.5010000000   354.7686156466  1644.2779440259  0.0000000000  0.0000000000
  1096.0010000000   353.9500237042  1641.4485636770  0.0000000000  0.0000000000
  1093.5010000000   353.1314445730  1638.6175846831  0.0000000000  0.0000000000
  1091.0010000000   352.3128789964  1635.7850049160  0.0000000000  0.0000000000
  1088.5010000000   351.4943258017  1632.9508155921  0.0000000000  0.0000000000
  1086.0010000000   350.6757858036  1630.1150147807  0.0000000000  0.0000000000
  1083.5010000000   349.8572593620  1627.2775989563  0.0000000000  0.0000000000
  1081.0010000000   349.0387463868  1624.4385630091  0.0000000000  0.0000000000
  1078.5010000000   348.2202468248  1621.5979019323  0.0000000000  0.0000000000
  1076.0010000000   347.4017601778  1618.7556091469  0.0000000000  0.0000000000
  1073.5010000000   346.5832869515  1615.9116815324  0.0000000000  0.0000000000
  1071.0010000000   345.7648276851  1613.0661160646  0.0000000000  0.0000000000
  1068.5010000000   344.9463810322  1610.2189031355  0.0000000000  0.0000000000
  1066.0010000000   344.1279490473  1607.3700449404  0.0000000000  0.0000000000
  1063.5010000000   343.3095299828  1604.5195304193  0.0000000000  0.0000000000
  1061.0010000000   342.4911245285  1601.6673569685  0.0000000000  0.0000000000
  1058.5010000000   341.6727329317  1598.8135204187  0.0000000000  0.0000000000
  1056.0010000000   340.8543550013  1595.9580150455  0.0000000000  0.0000000000
  1053.5010000000   340.0359910616  1593.1008368954  0.0000000000  0.0000000000
  1051.0010000000   339.2176409999  1590.2419804640  0.0000000000  0.0000000000
  1048.5010000000   338.3993047445  1587.3814403601  0.0000000000  0.0000000000
  1046.0010000000   337.5809822641  1584.5192113060  0.0000000000  0.0000000000
  1043.5010000000   336.7626740394  1581.6552897879  0.0000000000  0.0000000000
  1041.0010000000   335.9443796472  1578.7896691016  0.0000000000  0.0000000000
  1038.5010000000   335.1260996479  1575.9223459572  0.0000000000  0.0000000000
  1036.0010000000   334.3078337012  1573.0533138828  0.0000000000  0.0000000000
  1033.5010000000   333.4895819790  1570.1825681712  0.0000000000  0.0000000000
  1031.0010000000   332.6713442265  1567.3101025898  0.0000000000  0.0000000000
  1028.5010000000   331.8531211655  1564.4359143052  0.0000000000  0.0000000000
  1026.0010000000   331.0349121590  1561.5599956826  0.0000000000  0.0000000000
  1023.5010000000   330.2167180107  1558.6823441211  0.0000000000  0.0000000000
  1021.0010000000   329.3985377071  1555.8029505985  0.0000000000  0.0000000000
  1018.5010000000   328.5803721367  1552.9218127535  0.0000000000  0.0000000000
  1016.0010000000   327.7622213011  1550.0389250763  0.0000000000  0.0000000000
  1013.5010000000   326.9440852464  1547.1542821812  0.0000000000  0.0000000000
  1011.0010000000   326.1259636019  1544.2678771830  0.0000000000  0.0000000000
  1008.5010000000   325.3078565043  1541.3797049514  0.0000000000  0.0000000000
  1006.0010000000   324.4897641339  1538.4897604811  0.0000000000  0.0000000000
  1003.5010000000   323.6716871728  1535.5980405102  0.0000000000  0.0000000000
  1001.0010000000   322.8536249734  1532.7045370458  0.0000000000  0.0000000000
   998.5010000000   322.0355773949  1529.8092438507  0.0000000000  0.0000000000
   996.0010000000   321.2175447991  1526.9121564343  0.0000000000  0.0000000000
   993.5010000000   320.3995275915  1524.0132704318  0.0000000000  0.0000000000
   991.0010000000   319.5815253155  1521.1125783890  0.0000000000  0.0000000000
   988.5010000000   318.7635384697  1518.2100762065  0.0000000000  0.0000000000
   986.0010000000   317.9455666942  1515.3057567039  0.0000000000  0.0000000000
   983.5010000000   317.1276101301  1512.3996144462  0.0000000000  0.0000000000
   981.0010000000   316.3096689664  1509.4916441342  0.0000000000  0.0000000000
   978.5010000000   315.4917434395  1506.5818406043  0.0000000000  0.0000000000
   976.0010000000   314.6738329368  1503.6701956374  0.0000000000  0.0000000000
   973.5010000000   313.8559382420  1500.7567059487  0.0000000000  0.0000000000
   971.0010000000   313.0380592902  1497.8413651982  0.0000000000  0.0000000000
   968.5010000000   312.2201960671  1494.9241671911  0.0000000000  0.0000000000
   966.0010000000   311.4023481648  1492.0051042905  0.0000000000  0.0000000000
   963.5010000000   310.5845161174  1489.0841721845  0.0000000000  0.0000000000
   961.0010000000   309.7667000635  1486.1613651154  0.0000000000  0.0000000000
   958.5010000000   308.9488997507  1483.2366758905  0.0000000000  0.0000000000
   956.0010000000   308.1311154219  1480.3100990512  0.0000000000  0.0000000000
   953.5010000000   307.3133473712  1477.3816292858  0.0000000000  0.0000000000
   951.0010000000   306.4955950646  1474.4512582795  0.0000000000  0.0000000000
   948.5010000000   305.6778589031  1471.5189810275  0.0000000000  0.0000000000
   946.0010000000   304.8601393388  1468.5847926730  0.0000000000  0.0000000000
   943.5010000000   304.0424360010  1465.6486853694  0.0000000000  0.0000000000
   941.0010000000   303.2247485767  1462.7106514351  0.0000000000  0.0000000000
   938.5010000000   302.4070776811  1459.7706864832  0.0000000000  0.0000000000
   936.0010000000   301.5894235462  1456.8287847135  0.0000000000  0.0000000000
   933.5010000000   300.7717860249  1453.8849389224  0.0000000000  0.0000000000
   931.0010000000   299.9541645958  1450.9391405147  0.0000000000  0.0000000000
   928.5010000000   299.1365600933  1447.9913857389  0.0000000000  0.0000000000
   926.0010000000   298.3189721109  1445.0416663314  0.0000000000  0.0000000000
   923.5010000000   297.5014015927  1442.0899788606  0.0000000000  0.0000000000
   921.0010000000   296.6838473893  1439.1363122956  0.0000000000  0.0000000000
   918.5010000000   295.8663105597  1436.1806635384  0.0000000000  0.0000000000
   916.0010000000   295.0487900782  1433.2230219137  0.0000000000  0.0000000000
   913.5010000000   294.2312871187  1430.2633846587  0.0000000000  0.0000000000
   911.0010000000   293.4138012048  1427.3017429965  0.0000000000  0.0000000000
   908.5010000000   292.5963327735  1424.3380914154  0.0000000000  0.0000000000
   906.0010000000   291.7788814728  1421.3724214990  0.0000000000  0.0000000000
   903.5010000000   290.9614474384  1418.4047265535  0.0000000000  0.0000000000
   901.0010000000   290.1440308672  1415.4350000638  0.0000000000  0.0000000000
   898.5010000000   289.3266320177  1412.4632356945  0.0000000000  0.0000000000
   896.0010000000   288.5092503697  1409.4894242325  0.0000000000  0.0000000000
   893.5010000000   287.6918867287  1406.5135612417  0.0000000000  0.0000000000
   891.0010000000   286.8745407036  1403.5356378848  0.0000000000  0.0000000000
   888.5010000000   286.0572123889  1400.5556470449  0.0000000000  0.0000000000
   886.0010000000   285.2399023608  1397.5735833154  0.0000000000  0.0000000000
   883.5010000000   284.4226100098  1394.5894369170  0.0000000000  0.0000000000
   881.0010000000   283.6053356281  1391.6032013105  0.0000000000  0.0000000000
   878.5010000000   282.7880791588  1388.6148686342  0.0000000000  0.0000000000
   876.0010000000   281.9708410266  1385.6244327382  0.0000000000  0.0000000000
   873.5010000000   281.1536213089  1382.6318861550  0.0000000000  0.0000000000
   871.0010000000   280.3364197408  1379.6372201113  0.0000000000  0.0000000000
   868.5010000000   279.5192369496  1376.6404290541  0.0000000000  0.0000000000
   866.0010000000   278.7020723995  1373.6415031150  0.0000000000  0.0000000000
   863.5010000000   277.8849264474  1370.6404356468  0.0000000000  0.0000000000
   861.0010000000   277.0677995186  1367.6372202053  0.0000000000  0.0000000000
   858.5010000000   276.2506908867  1364.6318460607  0.0000000000  0.0000000000
   856.0010000000   275.4336011222  1361.6243071955  0.0000000000  0.0000000000
   853.5010000000   274.6165304589  1358.6145963047  0.0000000000  0.0000000000
   851.0010000000   273.7994787986  1355.6027048069  0.0000000000  0.0000000000
   848.5010000000   272.9824461191  1352.5886243435  0.0000000000  0.0000000000
   846.0010000000   272.1654324734  1349.5723467790  0.0000000000  0.0000000000
   843.5010000000   271.3484383917  1346.5538656852  0.0000000000  0.0000000000
   841.0010000000   270.5314632750  1343.5331704060  0.0000000000  0.0000000000
   838.5010000000   269.7145078055  1340.5102549642  0.0000000000  0.0000000000
   836.0010000000   268.8975719403  1337.4851106459  0.0000000000  0.0000000000
   833.5010000000   268.0806553181  1334.4577274975  0.0000000000  0.0000000000
   831.0010000000   267.2637588506  1331.4281002259  0.0000000000  0.0000000000
   828.5010000000   266.4468815424  1328.3962164061  0.0000000000  0.0000000000
   826.0010000000   265.6300244627  1325.3620712148  0.0000000000  0.0000000000
   823.5010000000   264.8131875706  1322.3256556512  0.0000000000  0.0000000000
   821.0010000000   263.9963705150  1319.2869594974  0.0000000000  0.0000000000
   818.5010000000   263.1795734233  1316.2459742525  0.0000000000  0.0000000000
   816.0010000000   262.3627968971  1313.2026931215  0.0000000000  0.0000000000
   813.5010000000   261.5460400555  1310.1571037226  0.0000000000  0.0000000000
   811.0010000000   260.7293044485  1307.1092026749  0.0000000000  0.0000000000
   808.5010000000   259.9125885889  1304.0589752036  0.0000000000  0.0000000000
   806.0010000000   259.0958938047  1301.0064169772  0.0000000000  0.0000000000
   803.5010000000   258.2792195651  1297.9515166586  0.0000000000  0.0000000000
   801.0010000000   257.4625665911  1294.8942675248  0.0000000000  0.0000000000
   798.5010000000   256.6459337610  1291.8346558891  0.0000000000  0.0000000000
   796.0010000000   255.8293223592  1288.7726770068  0.0000000000  0.0000000000
   793.5010000000   255.0127318329  1285.7083191846  0.0000000000  0.0000000000
   791.0010000000   254.1961628736  1282.6415753274  0.0000000000  0.0000000000
   788.5010000000   253.3796147339  1279.5724328676  0.0000000000  0.0000000000
   786.0010000000   252.5630882892  1276.5008852643  0.0000000000  0.0000000000
   783.5010000000   251.7465833624  1273.4269219532  0.0000000000  0.0000000000
   781.0010000000   250.9300998742  1270.3505326622  0.0000000000  0.0000000000
   778.5010000000   250.1136382202  1267.2717088373  0.0000000000  0.0000000000
   776.0010000000   249.2971981359  1264.1904393643  0.0000000000  0.0000000000
   773.5010000000   248.4807802101  1261.1067162732  0.0000000000  0.0000000000
   771.0010000000   247.6643839999  1258.0205276265  0.0000000000  0.0000000000
   768.5010000000   246.8480102896  1254.9318660480  0.0000000000  0.0000000000
   766.0010000000   246.0316584645  1251.8407187959  0.0000000000  0.0000000000
   763.5010000000   245.2153291351  1248.7470776866  0.0000000000  0.0000000000
   761.0010000000   244.3990226376  1245.6509334264  0.0000000000  0.0000000000
   758.5010000000   243.5827382988  1242.5522728108  0.0000000000  0.0000000000
   756.0010000000   242.7664766652  1239.4510871843  0.0000000000  0.0000000000
   753.5010000000   241.9502376478  1236.3473653980  0.0000000000  0.0000000000
   751.0010000000   241.1340216334  1233.2410980317  0.0000000000  0.0000000000
   748.5010000000   240.3178287468  1230.1322745890  0.0000000000  0.0000000000
   746.0010000000   239.5016588556  1227.0208835100  0.0000000000  0.0000000000
   743.5010000000   238.6855123042  1223.9069149683  0.0000000000  0.0000000000
   741.0010000000   237.8693895455  1220.7903594700  0.0000000000  0.0000000000
   738.5010000000   237.0532896890  1217.6712023046  0.0000000000  0.0000000000
   736.0010000000   236.2372134155  1214.5494346746  0.0000000000  0.0000000000
   733.5010000000   235.4211611529  1211.4250467348  0.0000000000  0.0000000000
   731.0010000000   234.6051327212  1208.2980262249  0.0000000000  0.0000000000
   728.5010000000   233.7891280597  1205.1683612497  0.0000000000  0.0000000000
   726.0010000000   232.9731479439  1202.0360430323  0.0000000000  0.0000000000
   723.5010000000   232.1571914747  1198.9010562769  0.0000000000  0.0000000000
   721.0010000000   231.3412596655  1195.7633929398  0.0000000000  0.0000000000
   718.5010000000   230.5253522203  1192.6230398531  0.0000000000  0.0000000000
   716.0010000000   229.7094693242  1189.4799856044  0.0000000000  0.0000000000
   713.5010000000   228.8936112857  1186.3342191621  0.0000000000  0.0000000000
   711.0010000000   228.0777778314  1183.1857271537  0.0000000000  0.0000000000
   708.5010000000   227.2619698734  1180.0345006857  0.0000000000  0.0000000000
   706.0010000000   226.4461863391  1176.8805230993  0.0000000000  0.0000000000
   703.5010000000   225.6304287463  1173.7237876482  0.0000000000  0.0000000000
   701.0010000000   224.8146959377  1170.5642771384  0.0000000000  0.0000000000
   698.5010000000   223.9989889892  1167.4019829174  0.0000000000  0.0000000000
   696.0010000000   223.1833077121  1164.2368913328  0.0000000000  0.0000000000
   693.5010000000   222.3676520558  1161.0689891603  0.0000000000  0.0000000000
   691.0010000000   221.5520227981  1157.8982662889  0.0000000000  0.0000000000
   688.5010000000   220.7364191269  1154.7247063203  0.0000000000  0.0000000000
   686.0010000000   219.9208417525  1151.5482986659  0.0000000000  0.0000000000
   683.5010000000   219.1052908348  1148.3690304902  0.0000000000  0.0000000000
   681.0010000000   218.2897663349  1145.1868880696  0.0000000000  0.0000000000
   678.5010000000   217.4742686995  1142.0018594647  0.0000000000  0.0000000000
   676.0010000000   216.6587978390  1138.8139305278  0.0000000000  0.0000000000
   673.5010000000   215.8433538129  1135.6230875782  0.0000000000  0.0000000000
   671.0010000000   215.0279364933  1132.4293160811  0.0000000000  0.0000000000
   668.5010000000   214.2125469147  1129.2326059416  0.0000000000  0.0000000000
   666.0010000000   213.3971845761  1126.0329409285  0.0000000000  0.0000000000
   663.5010000000   212.5818501412  1122.8303092578  0.0000000000  0.0000000000
   661.0010000000   211.7665430884  1119.6246943691  0.0000000000  0.0000000000
   658.5010000000   210.9512640593  1116.4160841474  0.0000000000  0.0000000000
   656.0010000000   210.1360128532  1113.2044630413  0.0000000000  0.0000000000
   653.5010000000   209.3207897655  1109.9898173226  0.0000000000  0.0000000000
   651.0010000000   208.5055952521  1106.7721337726  0.0000000000  0.0000000000
   648.5010000000   207.6904292724  1103.5513970834  0.0000000000  0.0000000000
   646.0010000000   206.8752919542  1100.3275924795  0.0000000000  0.0000000000
   643.5010000000   206.0601835940  1097.1007057197  0.0000000000  0.0000000000
   641.0010000000   205.2451040050  1093.8707205131  0.0000000000  0.0000000000
   638.5010000000   204.4300538266  1090.6376237067  0.0000000000  0.0000000000
   636.0010000000   203.6150328947  1087.4013988237  0.0000000000  0.0000000000
   633.5010000000   202.8000415483  1084.1620312433  0.0000000000  0.0000000000
   631.0010000000   201.9850799807  1080.9195056248  0.0000000000  0.0000000000
   628.5010000000   201.1701482440  1077.6738059218  0.0000000000  0.0000000000
   626.0010000000   200.3552465745  1074.4249166745  0.0000000000  0.0000000000
   623.5010000000   199.5403747537  1071.1728204615  0.0000000000  0.0000000000
   621.0010000000   198.7255340282  1067.9175055605  0.0000000000  0.0000000000
   618.5010000000   197.9107232821  1064.6589506637  0.0000000000  0.0000000000
   616.0010000000   197.0959438214  1061.3971439874  0.0000000000  0.0000000000
   613.5010000000   196.2811952397  1058.1320667467  0.0000000000  0.0000000000
   611.0010000000   195.4664776484  1054.8637020670  0.0000000000  0.0000000000
   608.5010000000   194.6517916718  1051.5920349736  0.0000000000  0.0000000000
   606.0010000000   193.8371368802  1048.3170460976  0.0000000000  0.0000000000
   603.5010000000   193.0225143005  1045.0387217616  0.0000000000  0.0000000000
   601.0010000000   192.2079232926  1041.7570414159  0.0000000000  0.0000000000
   598.5010000000   191.3933646731  1038.4719902068  0.0000000000  0.0000000000
   596.0010000000   190.5788382280  1035.1835489569  0.0000000000  0.0000000000
   593.5010000000   189.7643445773  1031.8917016814  0.0000000000  0.0000000000
   591.0010000000   188.9498836324  1028.5964293588  0.0000000000  0.0000000000
   588.5010000000   188.1354555274  1025.2977136878  0.0000000000  0.0000000000
   586.0010000000   187.3210606197  1021.9955370897  0.0000000000  0.0000000000
   583.5010000000   186.5066991854  1018.6898814778  0.0000000000  0.0000000000
   581.0010000000   185.6923711226  1015.3807270421  0.0000000000  0.0000000000
   578.5010000000   184.8780771670  1012.0680571897  0.0000000000  0.0000000000
   576.0010000000   184.0638170786  1008.7518511702  0.0000000000  0.0000000000
   573.5010000000   183.2495914592  1005.4320914656  0.0000000000  0.0000000000
   571.0010000000   182.4354002492  1002.1087576677  0.0000000000  0.0000000000
   568.5010000000   181.6212436356   998.7818301720  0.0000000000  0.0000000000
   566.0010000000   180.8071220516   995.4512901804  0.0000000000  0.0000000000
   563.5010000000   179.9930358813   992.1171184921  0.0000000000  0.0000000000
   561.0010000000   179.1789848753   988.7792931020  0.0000000000  0.0000000000
   558.5010000000   178.3649693399   985.4377940689  0.0000000000  0.0000000000
   556.0010000000   177.5509901325   982.0926035050  0.0000000000  0.0000000000
   553.5010000000   176.7370466148   978.7436971595  0.0000000000  0.0000000000
   551.0010000000   175.9231398800   975.3910576817  0.0000000000  0.0000000000
   548.5010000000   175.1092695415   972.0346614078  0.0000000000  0.0000000000
   546.0010000000   174.2954360723   968.6744879860  0.0000000000  0.0000000000
   543.5010000000   173.4816399318   965.3105167831  0.0000000000  0.0000000000
   541.0010000000   172.6678809978   961.9427245271  0.0000000000  0.0000000000
   538.5010000000   171.8541597236   958.5710900891  0.0000000000  0.0000000000
   536.0010000000   171.0404765644   955.1955921099  0.0000000000  0.0000000000
   533.5010000000   170.2268311306   951.8162054800  0.0000000000  0.0000000000
   531.0010000000   169.4132244696   948.4329108081  0.0000000000  0.0000000000
   528.5010000000   168.5996565108   945.0456838083  0.0000000000  0.0000000000
   526.0010000000   167.7861274936   941.6545012266  0.0000000000  0.0000000000
   523.5010000000   166.9726379680   938.2593408443  0.0000000000  0.0000000000
   521.0010000000   166.1591876794   934.8601768220  0.0000000000  0.0000000000
   518.5010000000   165.3457772552   931.4569867321  0.0000000000  0.0000000000
   516.0010000000   164.5324070876   928.0497468978  0.0000000000  0.0000000000
   513.5010000000   163.7190773443   924.6384324247  0.0000000000  0.0000000000
   511.0010000000   162.9057882527   921.2230183872  0.0000000000  0.0000000000
   508.5010000000   162.0925401053   917.8034798463  0.0000000000  0.0000000000
   506.0010000000   161.2793335374   914.3797930166  0.0000000000  0.0000000000
   503.5010000000   160.4661681690   910.9519295444  0.0000000000  0.0000000000
   501.0010000000   159.6530450652   907.5198668641  0.0000000000  0.0000000000
   498.5010000000   158.8399640210   904.0835767515  0.0000000000  0.0000000000
   496.0010000000   158.0269257393   900.6430345064  0.0000000000  0.0000000000
   493.5010000000   157.2139302163   897.1982121268  0.0000000000  0.0000000000
   491.0010000000   156.4009778276   893.7490828946  0.0000000000  0.0000000000
   488.5010000000   155.5880690625   890.2956202520  0.0000000000  0.0000000000
   486.0010000000   154.7752042653   886.8377966966  0.0000000000  0.0000000000
   483.5010000000   153.9623836451   883.3755838150  0.0000000000  0.0000000000
   481.0010000000   153.1496075486   879.9089534368  0.0000000000  0.0000000000
   478.5010000000   152.3368762039   876.4378765379  0.0000000000  0.0000000000
   476.0010000000   151.5241905116   872.9623266153  0.0000000000  0.0000000000
   473.5010000000   150.7115502252   869.4822719052  0.0000000000  0.0000000000
   471.0010000000   149.8989557891   865.9976832290  0.0000000000  0.0000000000
   468.5010000000   149.0864078194   862.5085317757  0.0000000000  0.0000000000
   466.0010000000   148.2739065967   859.0147869193  0.0000000000  0.0000000000
   463.5010000000   147.4614523370   855.5164173677  0.0000000000  0.0000000000
   461.0010000000   146.6490457097   852.0133933903  0.0000000000  0.0000000000
   458.5010000000   145.8366868260   848.5056824536  0.0000000000  0.0000000000
   456.0010000000   145.0243762675   844.9932536462  0.0000000000  0.0000000000
   453.5010000000   144.2121143332   841.4760744252  0.0000000000  0.0000000000
   451.0010000000   143.3999015552   837.9541128357  0.0000000000  0.0000000000
   448.5010000000   142.5877382062   834.4273353715  0.0000000000  0.0000000000
   446.0010000000   141.7756248106   830.8957091827  0.0000000000  0.0000000000
   443.5010000000   140.9635616565   827.3591999490  0.0000000000  0.0000000000
   441.0010000000   140.1515490573   823.8177730045  0.0000000000  0.0000000000
   438.5010000000   139.3395878505   820.2713955125  0.0000000000  0.0000000000
   436.0010000000   138.5276779380   816.7200300811  0.0000000000  0.0000000000
   433.5010000000   137.7158202557   813.1636433618  0.0000000000  0.0000000000
   431.0010000000   136.9040150748   809.6021986121  0.0000000000  0.0000000000
   428.5010000000   136.0922629883   806.0356600060  0.0000000000  0.0000000000
   426.0010000000   135.2805639603   802.4639884451  0.0000000000  0.0000000000
   423.5010000000   134.4689190188   798.8871489957  0.0000000000  0.0000000000
   421.0010000000   133.6573285860   795.3051035380  0.0000000000  0.0000000000
   418.5010000000   132.8457927406   791.7178118975  0.0000000000  0.0000000000
   416.0010000000   132.0343124140   788.1252371198  0.0000000000  0.0000000000
   413.5010000000   131.2228877480   784.5273382030  0.0000000000  0.0000000000
   411.0010000000   130.4115195230   780.9240764074  0.0000000000  0.0000000000
   408.5010000000   129.6002082319   777.3154111417  0.0000000000  0.0000000000
   406.0010000000   128.7889543317   773.7013010644  0.0000000000  0.0000000000
   403.5010000000   127.9777582596   770.0817041423  0.0000000000  0.0000000000
   401.0010000000   127.1666204494   766.4565777099  0.0000000000  0.0000000000
   398.5010000000   126.3555420292   762.8258815836  0.0000000000  0.0000000000
   396.0010000000   125.5445230118   759.1895699516  0.0000000000  0.0000000000
   393.5010000000   124.7335639138   755.5475985986  0.0000000000  0.0000000000
   391.0010000000   123.9226657611   751.8999249346  0.0000000000  0.0000000000
   388.5010000000   123.1118287561   748.2465019900  0.0000000000  0.0000000000
   386.0010000000   122.3010536474   744.5872845565  0.0000000000  0.0000000000
   383.5010000000   121.4903410726   740.9222262192  0.0000000000  0.0000000000
   381.0010000000   120.6796915800   737.2512794360  0.0000000000  0.0000000000
   378.5010000000   119.8691058693   733.5743966096  0.0000000000  0.0000000000
   376.0010000000   119.0585843723   729.8915281731  0.0000000000  0.0000000000
   373.5010000000   118.2481279304   726.2026256449  0.0000000000  0.0000000000
   371.0010000000   117.4377371585   722.5076387296  0.0000000000  0.0000000000
   368.5010000000   116.6274124733   718.8065154168  0.0000000000  0.0000000000
   366.0010000000   115.8171549728   715.0992059843  0.0000000000  0.0000000000
   363.5010000000   115.0069651695   711.3856571962  0.0000000000  0.0000000000
   361.0010000000   114.1968436624   707.6658153448  0.0000000000  0.0000000000
   358.5010000000   113.3867911582   703.9396263361  0.0000000000  0.0000000000
   356.0010000000   112.5768084940   700.2070357756  0.0000000000  0.0000000000
   353.5010000000   111.7668964517   696.4679880954  0.0000000000  0.0000000000
   351.0010000000   110.9570555791   692.7224257033  0.0000000000  0.0000000000
   348.5010000000   110.1472868394   688.9702919615  0.0000000000  0.0000000000
   346.0010000000   109.3375908113   685.2115274638  0.0000000000  0.0000000000
   343.5010000000   108.5279685396   681.4460739581  0.0000000000  0.0000000000
   341.0010000000   107.7184207449   677.6738706526  0.0000000000  0.0000000000
   338.5010000000   106.9089480631   673.8948552974  0.0000000000  0.0000000000
   336.0010000000   106.0995514788   670.1089661827  0.0000000000  0.0000000000
   333.5010000000   105.2902317515   666.3161394377  0.0000000000  0.0000000000
   331.0010000000   104.4809900478   662.5163119615  0.0000000000  0.0000000000
   328.5010000000   103.6718267859   658.7094159723  0.0000000000  0.0000000000
   326.0010000000   102.8627432532   654.8953865779  0.0000000000  0.0000000000
   323.5010000000   102.0537400658   651.0741544984  0.0000000000  0.0000000000
   321.0010000000   101.2448183820   647.2456517556  0.0000000000  0.0000000000
   318.5010000000   100.4359791583   643.4098081321  0.0000000000  0.0000000000
   316.0010000000    99.6272233855   639.5665522509  0.0000000000  0.0000000000
   313.5010000000    98.8185517494   635.7158099264  0.0000000000  0.0000000000
   311.0010000000    98.0099656241   631.8575088561  0.0000000000  0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-dens6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2566.6556968457  7216.5716481724  0.0000000000  0.0000000000
  7798.5010000000  2562.5269935836  7207.8774805550  0.0000000000  0.0000000000
  7786.0010000000  2558.3983049262  7199.1798423068  0.0000000000  0.0000000000
  7773.5010000000  2554.2696362704  7190.4787377699  0.0000000000  0.0000000000
  7761.0010000000  2550.1409844875  7181.7741533008  0.0000000000  0.0000000000
  7748.5010000000  2546.0123508017  7173.0660844023  0.0000000000  0.0000000000
  7736.0010000000  2541.8837322233  7164.3545176624  0.0000000000  0.0000000000
  7723.5010000000  2537.7551343700  7155.6394578062  0.0000000000  0.0000000000
  7711.0010000000  2533.6265501158  7146.9208826343  0.0000000000  0.0000000000
  7698.5010000000  2529.4979851966  7138.1987970750  0.0000000000  0.0000000000
  7686.0010000000  2525.3694368851  7129.4731881594  0.0000000000  0.0000000000
  7673.5010000000  2521.2409067759  7120.7440520218  0.0000000000  0.0000000000
  7661.0010000000  2517.1123922806  7112.0113759264  0.0000000000  0.0000000000
  7648.5010000000  2512.9838993560  7103.2751651876  0.0000000000  0.0000000000
  7636.0010000000  2508.8554213087  7094.5353983276  0.0000000000  0.0000000000
  7623.5010000000  2504.7269642137  7085.7920808657  0.0000000000  0.0000000000
  7611.0010000000  2500.5985215270  7077.0451915732  0.0000000000  0.0000000000
  7598.5010000000  2496.4700952287  7068.2947272429  0.0000000000  0.0000000000
  7586.0010000000  2492.3416915633  7059.5406936908  0.0000000000  0.0000000000
  7573.5010000000  2488.2133042032  7050.7830700522  0.0000000000  0.0000000000
  7561.0010000000  2484.0849311162  7042.0218445303  0.0000000000  0.0000000000
  7548.5010000000  2479.9565829240  7033.2570321636  0.0000000000  0.0000000000
  7536.0010000000  2475.8282493285  7024.4886035578  0.0000000000  0.0000000000
  7523.5010000000  2471.6999326955  7015.7165561688  0.0000000000  0.0000000000
  7511.0010000000  2467.5716354475  7006.9408875527  0.0000000000  0.0000000000
  7498.5010000000  2463.4433558922  6998.1615864931  0.0000000000  0.0000000000
  7486.0010000000  2459.3150924146  6989.3786419035  0.0000000000  0.0000000000
  7473.5010000000  2455.1868517986  6980.5920605425  0.0000000000  0.0000000000
  7461.0010000000  2451.0586242416  6971.8018138391  0.0000000000  0.0000000000
  7448.5010000000  2446.9304208115  6963.0079176255  0.0000000000  0.0000000000
  7436.0010000000  2442.8022318657  6954.2103435987  0.0000000000  0.0000000000
  7423.5010000000  2438.6740644398  6945.4090989575  0.0000000000  0.0000000000
  7411.0010000000  2434.5459132015  6936.6041645105  0.0000000000  0.0000000000
  7398.5010000000  2430.4177770460  6927.7955300402  0.0000000000  0.0000000000
  7386.0010000000  2426.2896673181  6918.9832118767  0.0000000000  0.0000000000
  7373.5010000000  2422.1615706641  6910.1671736039  0.0000000000  0.0000000000
  7361.0010000000  2418.0334944386  6901.3474229791  0.0000000000  0.0000000000
  7348.5010000000  2413.9054378148  6892.5239502658  0.0000000000  0.0000000000
  7336.0010000000  2409.7773959403  6883.6967370835  0.0000000000  0.0000000000
  7323.5010000000  2405.6493804523  6874.8658002860  0.0000000000  0.0000000000
  7311.0010000000  2401.5213784471  6866.0311042059  0.0000000000  0.0000000000
  7298.5010000000  2397.3933935107  6857.1926484103  0.0000000000  0.0000000000
  7286.0010000000  2393.2654333671  6848.3504413145  0.0000000000  0.0000000000
  7273.5010000000  2389.1374894690  6839.5044564542  0.0000000000  0.0000000000
  7261.0010000000  2385.0095615315  6830.6546850190  0.0000000000  0.0000000000
  7248.5010000000  2380.8816574792  6821.8011357775  0.0000000000  0.0000000000
  7236.0010000000  2376.7537690287  6812.9437827096  0.0000000000  0.0000000000
  7223.5010000000  2372.6259042383  6804.0826348203  0.0000000000  0.0000000000
  7211.0010000000  2368.4980550003  6795.2176663865  0.0000000000  0.0000000000
  7198.5010000000  2364.3702254619  6786.3488779577  0.0000000000  0.0000000000
  7186.0010000000  2360.2424157866  6777.4762615016  0.0000000000  0.0000000000
  7173.5010000000  2356.1146262153  6768.5998091200  0.0000000000  0.0000000000
  7161.0010000000  2351.9868570665  6759.7195130492  0.0000000000  0.0000000000
  7148.5010000000  2347.8591047120  6750.8353569973  0.0000000000  0.0000000000
  7136.0010000000  2343.7313736595  6741.9473421471  0.0000000000  0.0000000000
  7123.5010000000  2339.6036604462  6733.0554524913  0.0000000000  0.0000000000
  7111.0010000000  2335.4759697237  6724.1596894672  0.0000000000  0.0000000000
  7098.5010000000  2331.3482981949  6715.2600373529  0.0000000000  0.0000000000
  7086.0010000000  2327.2206466582  6706.3564892167  0.0000000000  0.0000000000
  7073.5010000000  2323.0930119976  6697.4490296456  0.0000000000  0.0000000000
  7061.0010000000  2318.9653991690  6688.5376606110  0.0000000000  0.0000000000
  7048.5010000000  2314.8378092031  6679.6223755883  0.0000000000  0.0000000000
  7036.0010000000  2310.7102352559  6670.7031510015  0.0000000000  0.0000000000
  7023.5010000000  2306.5826825153  6661.7799892300  0.0000000000  0.0000000000
  7011.0010000000  2302.4551522601  6652.8528841811  0.0000000000  0.0000000000
  6998.5010000000  2298.3276379262  6643.9218127569  0.0000000000  0.0000000000
  6986.0010000000  2294.2001449337  6634.9867777471  0.0000000000  0.0000000000
  6973.5010000000  2290.0726748093  6626.0477734922  0.0000000000  0.0000000000
  6961.0010000000  2285.9452212689  6617.1047773747  0.0000000000  0.0000000000
  6948.5010000000  2281.8177899647  6608.1577925958  0.0000000000  0.0000000000
  6936.0010000000  2277.6903787379  6599.2068053991  0.0000000000  0.0000000000
  6923.5010000000  2273.5629894567  6590.2518107214  0.0000000000  0.0000000000
  6911.0010000000  2269.4356201436  6581.2927951206  0.0000000000  0.0000000000
  6898.5010000000  2265.3082728375  6572.3297538327  0.0000000000  0.0000000000
  6886.0010000000  2261.1809418301  6563.3626652296  0.0000000000  0.0000000000
  6873.5010000000  2257.0536371604  6554.3915418578  0.0000000000  0.0000000000
  6861.0010000000  2252.9263493948  6545.4163539116  0.0000000000  0.0000000000
  6848.5010000000  2248.7990809295  6536.4370972516  0.0000000000  0.0000000000
  6836.0010000000  2244.6718381285  6527.4537763476  0.0000000000  0.0000000000
  6823.5010000000  2240.5446118703  6518.4663619279  0.0000000000  0.0000000000
  6811.0010000000  2236.4174086951  6509.4748587726  0.0000000000  0.0000000000
  6798.5010000000  2232.2902274494  6500.4792548763  0.0000000000  0.0000000000
  6786.0010000000  2228.1630670787  6491.4795384050  0.0000000000  0.0000000000
  6773.5010000000  2224.0359266270  6482.4756976961  0.0000000000  0.0000000000
  6761.0010000000  2219.9088090956  6473.4677296819  0.0000000000  0.0000000000
  6748.5010000000  2215.7817137099  6464.4556230198  0.0000000000  0.0000000000
  6736.0010000000  2211.6546359461  6455.4393581314  0.0000000000  0.0000000000
  6723.5010000000  2207.5275790857  6446.4189324418  0.0000000000  0.0000000000
  6711.0010000000  2203.4005503241  6437.3943519102  0.0000000000  0.0000000000
  6698.5010000000  2199.2735377545  6428.3655806831  0.0000000000  0.0000000000
  6686.0010000000  2195.1465449381  6419.3326166810  0.0000000000  0.0000000000
  6673.5010000000  2191.0195793344  6410.2954663349  0.0000000000  0.0000000000
  6661.0010000000  2186.8926331965  6401.2541027428  0.0000000000  0.0000000000
  6648.5010000000  2182.7657065394  6392.2085159457  0.0000000000  0.0000000000
  6636.0010000000  2178.6388032817  6383.1587045036  0.0000000000  0.0000000000
  6623.5010000000  2174.5119236198  6374.1046587820  0.0000000000  0.0000000000
  6611.0010000000  2170.3850640548  6365.0463609919  0.0000000000  0.0000000000
  6598.5010000000  2166.2582287851  6355.9838101931  0.0000000000  0.0000000000
  6586.0010000000  2162.1314145202  6346.9169889620  0.0000000000  0.0000000000
  6573.5010000000  2158.0046218674  6337.8458883876  0.0000000000  0.0000000000
  6561.0010000000  2153.8778515328  6328.7704997344  0.0000000000  0.0000000000
  6548.5010000000  2149.7511005543  6319.6908061528  0.0000000000  0.0000000000
  6536.0010000000  2145.6243736131  6310.6068075649  0.0000000000  0.0000000000
  6523.5010000000  2141.4976717113  6301.5184957633  0.0000000000  0.0000000000
  6511.0010000000  2137.3709921993  6292.4258544514  0.0000000000  0.0000000000
  6498.5010000000  2133.2443325475  6283.3288675412  0.0000000000  0.0000000000
  6486.0010000000  2129.1176978265  6274.2275356536  0.0000000000  0.0000000000
  6473.5010000000  2124.9910819808  6265.1218348290  0.0000000000  0.0000000000
  6461.0010000000  2120.8644940124  6256.0117742853  0.0000000000  0.0000000000
  6448.5010000000  2116.7379243615  6246.8973222245  0.0000000000  0.0000000000
  6436.0010000000  2112.6113822222  6237.7784882125  0.0000000000  0.0000000000
  6423.5010000000  2108.4848582807  6228.6552408797  0.0000000000  0.0000000000
  6411.0010000000  2104.3583582157  6219.5275819395  0.0000000000  0.0000000000
  6398.5010000000  2100.2318840813  6210.3955050580  0.0000000000  0.0000000000
  6386.0010000000  2096.1054306374  6201.2589877088  0.0000000000  0.0000000000
  6373.5010000000  2091.9790038588  6192.1180321429  0.0000000000  0.0000000000
  6361.0010000000  2087.8525950555  6182.9726080797  0.0000000000  0.0000000000
  6348.5010000000  2083.7262141012  6173.8227263242  0.0000000000  0.0000000000
  6336.0010000000  2079.5998525521  6164.6683570284  0.0000000000  0.0000000000
  6323.5010000000  2075.4735168048  6155.5095032049  0.0000000000  0.0000000000
  6311.0010000000  2071.3472060052  6146.3461517394  0.0000000000  0.0000000000
  6298.5010000000  2067.2209157617  6137.1782816017  0.0000000000  0.0000000000
  6286.0010000000  2063.0946527830  6128.0058963721  0.0000000000  0.0000000000
  6273.5010000000  2058.9684092656  6118.8289673270  0.0000000000  0.0000000000
  6261.0010000000  2054.8421921370  6109.6474984430  0.0000000000  0.0000000000
  6248.5010000000  2050.7159974929  6100.4614695555  0.0000000000  0.0000000000
  6236.0010000000  2046.5898288325  6091.2708769251  0.0000000000  0.0000000000
  6223.5010000000  2042.4636861284  6082.0757089150  0.0000000000  0.0000000000
  6211.0010000000  2038.3375622343  6072.8759379584  0.0000000000  0.0000000000
  6198.5010000000  2034.2114646248  6063.6715690281  0.0000000000  0.0000000000
  6186.0010000000  2030.0853936340  6054.4625911356  0.0000000000  0.0000000000
  6173.5010000000  2025.9593425094  6045.2489774124  0.0000000000  0.0000000000
  6161.0010000000  2021.8333190543  6036.0307334329  0.0000000000  0.0000000000
  6148.5010000000  2017.7073203715  6026.8078408279  0.0000000000  0.0000000000
  6136.0010000000  2013.5813437062  6017.5802814788  0.0000000000  0.0000000000
  6123.5010000000  2009.4553936085  6008.3480535488  0.0000000000  0.0000000000
  6111.0010000000  2005.3294675753  5999.1111393723  0.0000000000  0.0000000000
  6098.5010000000  2001.2035668165  5989.8695295344  0.0000000000  0.0000000000
  6086.0010000000  1997.0776890972  5980.6232068486  0.0000000000  0.0000000000
  6073.5010000000  1992.9518394437  5971.3721703460  0.0000000000  0.0000000000
  6061.0010000000  1988.8260123194  5962.1163953215  0.0000000000  0.0000000000
  6048.5010000000  1984.7002129967  5952.8558812547  0.0000000000  0.0000000000
  6036.0010000000  1980.5744362184  5943.5906039390  0.0000000000  0.0000000000
  6023.5010000000  1976.4486839660  5934.3205553542  0.0000000000  0.0000000000
  6011.0010000000  1972.3229583416  5925.0457277012  0.0000000000  0.0000000000
  5998.5010000000  1968.1972580412  5915.7661054698  0.0000000000  0.0000000000
  5986.0010000000  1964.0715854240  5906.4816813294  0.0000000000  0.0000000000
  5973.5010000000  1959.9459359395  5897.1924323391  0.0000000000  0.0000000000
  5961.0010000000  1955.8203122209  5887.8983516635  0.0000000000  0.0000000000
  5948.5010000000  1951.6947135173  5878.5994247902  0.0000000000  0.0000000000
  5936.0010000000  1947.5691427193  5869.2956453554  0.0000000000  0.0000000000
  5923.5010000000  1943.4435958515  5859.9869914528  0.0000000000  0.0000000000
  5911.0010000000  1939.3180760781  5850.6734572164  0.0000000000  0.0000000000
  5898.5010000000  1935.1925832018  5841.3550291386  0.0000000000  0.0000000000
  5886.0010000000  1931.0671171675  5832.0316939701  0.0000000000  0.0000000000
  5873.5010000000  1926.9416745923  5822.7034308709  0.0000000000  0.0000000000
  5861.0010000000  1922.8162591879  5813.3702349762  0.0000000000  0.0000000000
  5848.5010000000  1918.6908713267  5804.0320938144  0.0000000000  0.0000000000
  5836.0010000000  1914.5655080698  5794.6889873496  0.0000000000  0.0000000000
  5823.5010000000  1910.4401735395  5785.3409114722  0.0000000000  0.0000000000
  5811.0010000000  1906.3148616501  5775.9878388767  0.0000000000  0.0000000000
  5798.5010000000  1902.1895802517  5766.6297737836  0.0000000000  0.0000000000
  5786.0010000000  1898.0643235658  5757.2666894443  0.0000000000  0.0000000000
  5773.5010000000  1893.9390962789  5747.8985827872  0.0000000000  0.0000000000
  5761.0010000000  1889.8138929365  5738.5254276477  0.0000000000  0.0000000000
  5748.5010000000  1885.6887185155  5729.1472214883  0.0000000000  0.0000000000
  5736.0010000000  1881.5635712946  5719.7639464875  0.0000000000  0.0000000000
  5723.5010000000  1877.4384531208  5710.3755928700  0.0000000000  0.0000000000
  5711.0010000000  1873.3133591873  5700.9821356448  0.0000000000  0.0000000000
  5698.5010000000  1869.1882950521  5691.5835733484  0.0000000000  0.0000000000
  5686.0010000000  1865.0632562323  5682.1798815798  0.0000000000  0.0000000000
  5673.5010000000  1860.9382451951  5672.7710517006  0.0000000000  0.0000000000
  5661.0010000000  1856.8132611739  5663.3570676329  0.0000000000  0.0000000000
  5648.5010000000  1852.6883069374  5653.9379212969  0.0000000000  0.0000000000
  5636.0010000000  1848.5633820320  5644.5135971914  0.0000000000  0.0000000000
  5623.5010000000  1844.4384828101  5635.0840724363  0.0000000000  0.0000000000
  5611.0010000000  1840.3136125177  5625.6493398320  0.0000000000  0.0000000000
  5598.5010000000  1836.1887678481  5616.2093771209  0.0000000000  0.0000000000
  5586.0010000000  1832.0639523657  5606.7641776924  0.0000000000  0.0000000000
  5573.5010000000  1827.9391664408  5597.3137275593  0.0000000000  0.0000000000
  5561.0010000000  1823.8144106085  5587.8580130389  0.0000000000  0.0000000000
  5548.5010000000  1819.6896822439  5578.3970131248  0.0000000000  0.0000000000
  5536.0010000000  1815.5649789091  5568.9307071503  0.0000000000  0.0000000000
  5523.5010000000  1811.4403082948  5559.4590976238  0.0000000000  0.0000000000
  5511.0010000000  1807.3156649791  5549.9821568797  0.0000000000  0.0000000000
  5498.5010000000  1803.1910536573  5540.4998804113  0.0000000000  0.0000000000
  5486.0010000000  1799.0664659797  5531.0122336425  0.0000000000  0.0000000000
  5473.5010000000  1794.9419102848  5521.5192202937  0.0000000000  0.0000000000
  5461.0010000000  1790.8173851741  5512.0208216203  0.0000000000  0.0000000000
  5448.5010000000  1786.6928861569  5502.5170116618  0.0000000000  0.0000000000
  5436.0010000000  1782.5684187747  5493.0077874896  0.0000000000  0.0000000000
  5423.5010000000  1778.4439821743  5483.4931313663  0.0000000000  0.0000000000
  5411.0010000000  1774.3195724269  5473.9730183671  0.0000000000  0.0000000000
  5398.5010000000  1770.1951955851  5464.4474465221  0.0000000000  0.0000000000
  5386.0010000000  1766.0708448380  5454.9163840751  0.0000000000  0.0000000000
  5373.5010000000  1761.9465265902  5445.3798297157  0.0000000000  0.0000000000
  5361.0010000000  1757.8222376683  5435.8377599167  0.0000000000  0.0000000000
  5348.5010000000  1753.6979783430  5426.2901590244  0.0000000000  0.0000000000
  5336.0010000000  1749.5737523015  5416.7370192151  0.0000000000  0.0000000000
  5323.5010000000  1745.4495537263  5407.1783105641  0.0000000000  0.0000000000
  5311.0010000000  1741.3253834676  5397.6140184939  0.0000000000  0.0000000000
  5298.5010000000  1737.2012489860  5388.0441436875  0.0000000000  0.0000000000
  5286.0010000000  1733.0771418545  5378.4686498809  0.0000000000  0.0000000000
  5273.5010000000  1728.9530667025  5368.8875310159  0.0000000000  0.0000000000
  5261.0010000000  1724.8290219351  5359.3007664962  0.0000000000  0.0000000000
  5248.5010000000  1720.7050061676  5349.7083361148  0.0000000000  0.0000000000
  5236.0010000000  1716.5810245912  5340.1102348749  0.0000000000  0.0000000000
  5223.5010000000  1712.4570730302  5330.5064358955  0.0000000000  0.0000000000
  5211.0010000000  1708.3331538846  5320.8969275072  0.0000000000  0.0000000000
  5198.5010000000  1704.2092665761  5311.2816910138  0.0000000000  0.0000000000
  5186.0010000000  1700.0854075764  5301.6607007368  0.0000000000  0.0000000000
  5173.5010000000  1695.9615830534  5292.0339535242  0.0000000000  0.0000000000
  5161.0010000000  1691.8377898935  5282.4014244764  0.0000000000  0.0000000000
  5148.5010000000  1687.7140283591  5272.7630964722  0.0000000000  0.0000000000
  5136.0010000000  1683.5902989226  5263.1189527861  0.0000000000  0.0000000000
  5123.5010000000  1679.4666022669  5253.4689770889  0.0000000000  0.0000000000
  5111.0010000000  1675.3429392847  5243.8131534485  0.0000000000  0.0000000000
  5098.5010000000  1671.2193048396  5234.1514517066  0.0000000000  0.0000000000
  5086.0010000000  1667.0957065072  5224.4838713875  0.0000000000  0.0000000000
  5073.5010000000  1662.9721395943  5214.8103831667  0.0000000000  0.0000000000
  5061.0010000000  1658.8486027665  5205.1309654770  0.0000000000  0.0000000000
  5048.5010000000  1654.7251011158  5195.4456117399  0.0000000000  0.0000000000
  5036.0010000000  1650.6016337397  5185.7543012085  0.0000000000  0.0000000000
  5023.5010000000  1646.4781968833  5176.0570063170  0.0000000000  0.0000000000
  5011.0010000000  1642.3547962864  5166.3537217210  0.0000000000  0.0000000000
  4998.5010000000  1638.2314255814  5156.6444134854  0.0000000000  0.0000000000
  4986.0010000000  1634.1080909513  5146.9290771110  0.0000000000  0.0000000000
  4973.5010000000  1629.9847895799  5137.2076868032  0.0000000000  0.0000000000
  4961.0010000000  1625.8615219637  5127.4802244589  0.0000000000  0.0000000000
  4948.5010000000  1621.7382888323  5117.7466724187  0.0000000000  0.0000000000
  4936.0010000000  1617.6150881039  5108.0070062733  0.0000000000  0.0000000000
  4923.5010000000  1613.4919209919  5098.2612092803  0.0000000000  0.0000000000
  4911.0010000000  1609.3687889427  5088.5092651435  0.0000000000  0.0000000000
  4898.5010000000  1605.2456936362  5078.7511580135  0.0000000000  0.0000000000
  4886.0010000000  1601.1226309424  5068.9868581741  0.0000000000  0.0000000000
  4873.5010000000  1596.9996000266  5059.2163435792  0.0000000000  0.0000000000
  4861.0010000000  1592.8766093397  5049.4396140868  0.0000000000  0.0000000000
  4848.5010000000  1588.7536494958  5039.6566271523  0.0000000000  0.0000000000
  4836.0010000000  1584.6307264256  5029.8673764334  0.0000000000  0.0000000000
  4823.5010000000  1580.5078372927  5020.0718346689  0.0000000000  0.0000000000
  4811.0010000000  1576.3849855136  5010.2699893291  0.0000000000  0.0000000000
  4798.5010000000  1572.2621687764  5000.4618141527  0.0000000000  0.0000000000
  4786.0010000000  1568.1393880237  4990.6472904914  0.0000000000  0.0000000000
  4773.5010000000  1564.0166414859  4980.8263931154  0.0000000000  0.0000000000
  4761.0010000000  1559.8939306358  4970.9991043914  0.0000000000  0.0000000000
  4748.5010000000  1555.7712572029  4961.1654071813  0.0000000000  0.0000000000
  4736.0010000000  1551.6486202215  4951.3252777966  0.0000000000  0.0000000000
  4723.5010000000  1547.5260190059  4941.4786930832  0.0000000000  0.0000000000
  4711.0010000000  1543.4034531500  4931.6256304226  0.0000000000  0.0000000000
  4698.5010000000  1539.2809254614  4921.7660747513  0.0000000000  0.0000000000
  4686.0010000000  1535.1584331481  4911.8999974876  0.0000000000  0.0000000000
  4673.5010000000  1531.0359766437  4902.0273776261  0.0000000000  0.0000000000
  4661.0010000000  1526.9135595771  4892.1482016914  0.0000000000  0.0000000000
  4648.5010000000  1522.7911800136  4882.2624427496  0.0000000000  0.0000000000
  4636.0010000000  1518.6688363217  4872.3700744464  0.0000000000  0.0000000000
  4623.5010000000  1514.5465300715  4862.4710779706  0.0000000000  0.0000000000
  4611.0010000000  1510.4242631127  4852.5654350551  0.0000000000  0.0000000000
  4598.5010000000  1506.3020318021  4842.6531140921  0.0000000000  0.0000000000
  4586.0010000000  1502.1798414649  4832.7341048969  0.0000000000  0.0000000000
  4573.5010000000  1498.0576861838  4822.8083700980  0.0000000000  0.0000000000
  4561.0010000000  1493.9355718670  4812.8759006453  0.0000000000  0.0000000000
  4548.5010000000  1489.8134932277  4802.9366603800  0.0000000000  0.0000000000
  4536.0010000000  1485.6914539001  4792.9906344956  0.0000000000  0.0000000000
  4523.5010000000  1481.5694549473  4783.0378018521  0.0000000000  0.0000000000
  4511.0010000000  1477.4474948906  4773.0781350243  0.0000000000  0.0000000000
  4498.5010000000  1473.3255725783  4763.1116072185  0.0000000000  0.0000000000
  4486.0010000000  1469.2036900190  4753.1381991308  0.0000000000  0.0000000000
  4473.5010000000  1465.0818466971  4743.1578852051  0.0000000000  0.0000000000
  4461.0010000000  1460.9600424243  4733.1706405203  0.0000000000  0.0000000000
  4448.5010000000  1456.8382773392  4723.1764407920  0.0000000000  0.0000000000
  4436.0010000000  1452.7165547167  4713.1752691927  0.0000000000  0.0000000000
  4423.5010000000  1448.5948697250  4703.1670890673  0.0000000000  0.0000000000
  4411.0010000000  1444.4732262991  4693.1518848779  0.0000000000  0.0000000000
  4398.5010000000  1440.3516230940  4683.1296281096  0.0000000000  0.0000000000
  4386.0010000000  1436.2300591162  4673.1002909298  0.0000000000  0.0000000000
  4373.5010000000  1432.1085365018  4663.0638529600  0.0000000000  0.0000000000
  4361.0010000000  1427.9870549409  4653.0202877070  0.0000000000  0.0000000000
  4348.5010000000  1423.8656172418  4642.9695761154  0.0000000000  0.0000000000
  4336.0010000000  1419.7442182552  4632.9116795543  0.0000000000  0.0000000000
  4323.5010000000  1415.6228587416  4622.8465736238  0.0000000000  0.0000000000
  4311.0010000000  1411.5015453114  4612.7742480588  0.0000000000  0.0000000000
  4298.5010000000  1407.3802711602  4602.6946596477  0.0000000000  0.0000000000
  4286.0010000000  1403.2590381193  4592.6077860978  0.0000000000  0.0000000000
  4273.5010000000  1399.1378483704  4582.5136058117  0.0000000000  0.0000000000
  4261.0010000000  1395.0167017207  4572.4120912067  0.0000000000  0.0000000000
  4248.5010000000  1390.8955983524  4562.3032154380  0.0000000000  0.0000000000
  4236.0010000000  1386.7745361090  4552.1869457375  0.0000000000  0.0000000000
  4223.5010000000  1382.6535159403  4542.0632567710  0.0000000000  0.0000000000
  4211.0010000000  1378.5325391709  4531.9321239477  0.0000000000  0.0000000000
  4198.5010000000  1374.4116075002  4521.7935234211  0.0000000000  0.0000000000
  4186.0010000000  1370.2907176241  4511.6474188444  0.0000000000  0.0000000000
  4173.5010000000  1366.1698720279  4501.4937879254  0.0000000000  0.0000000000
  4161.0010000000  1362.0490708944  4491.3326025179  0.0000000000  0.0000000000
  4148.5010000000  1357.9283148054  4481.1638352672  0.0000000000  0.0000000000
  4136.0010000000  1353.8076020768  4470.9874530282  0.0000000000  0.0000000000
  4123.5010000000  1349.6869341063  4460.8034300642  0.0000000000  0.0000000000
  4111.0010000000  1345.5663100381  4450.6117348716  0.0000000000  0.0000000000
  4098.5010000000  1341.4457294391  4440.4123367858  0.0000000000  0.0000000000
  4086.0010000000  1337.3251975810  4430.2052190699  0.0000000000  0.0000000000
  4073.5010000000  1333.2047069370  4419.9903330814  0.0000000000  0.0000000000
  4061.0010000000  1329.0842662475  4409.7676702841  0.0000000000  0.0000000000
  4048.5010000000  1324.9638688686  4399.5371837868  0.0000000000  0.0000000000
  4036.0010000000  1320.8435165015  4389.2988471779  0.0000000000  0.0000000000
  4023.5010000000  1316.7232112705  4379.0526348964  0.0000000000  0.0000000000
  4011.0010000000  1312.6029531190  4368.7985157504  0.0000000000  0.0000000000
  3998.5010000000  1308.4827398399  4358.5364529704  0.0000000000  0.0000000000
  3986.0010000000  1304.3625748817  4348.2664236503  0.0000000000  0.0000000000
  3973.5010000000  1300.2424569446  4337.9883928373  0.0000000000  0.0000000000
  3961.0010000000  1296.1223877801  4327.7023329632  0.0000000000  0.0000000000
  3948.5010000000  1292.0023618672  4317.4081980669  0.0000000000  0.0000000000
  3936.0010000000  1287.8823870421  4307.1059753257  0.0000000000  0.0000000000
  3923.5010000000  1283.7624587338  4296.7956206843  0.0000000000  0.0000000000
  3911.0010000000  1279.6425805570  4286.4771103249  0.0000000000  0.0000000000
  3898.5010000000  1275.5227489276  4276.1504021688  0.0000000000  0.0000000000
  3886.0010000000  1271.4029658678  4265.8154679371  0.0000000000  0.0000000000
  3873.5010000000  1267.2832313352  4255.4722739386  0.0000000000  0.0000000000
  3861.0010000000  1263.1635483143  4245.1207938444  0.0000000000  0.0000000000
  3848.5010000000  1259.0439126889  4234.7609832381  0.0000000000  0.0000000000
  3836.0010000000  1254.9243259245  4224.3928114725  0.0000000000  0.0000000000
  3823.5010000000  1250.8047899834  4214.0162489096  0.0000000000  0.0000000000
  3811.0010000000  1246.6853048183  4203.6312606044  0.0000000000  0.0000000000
  3798.5010000000  1242.5658709033  4193.2378126675  0.0000000000  0.0000000000
  3786.0010000000  1238.4464842474  4182.8358596719  0.0000000000  0.0000000000
  3773.5010000000  1234.3271513780  4172.4253824861  0.0000000000  0.0000000000
  3761.0010000000  1230.2078668901  4162.0063315724  0.0000000000  0.0000000000
  3748.5010000000  1226.0886358727  4151.5786836525  0.0000000000  0.0000000000
  3736.0010000000  1221.9694565060  4141.1423977066  0.0000000000  0.0000000000
  3723.5010000000  1217.8503275408  4130.6974338709  0.0000000000  0.0000000000
  3711.0010000000  1213.7312507545  4120.2437596756  0.0000000000  0.0000000000
  3698.5010000000  1209.6122284707  4109.7813437708  0.0000000000  0.0000000000
  3686.0010000000  1205.4932562282  4099.3101372866  0.0000000000  0.0000000000
  3673.5010000000  1201.3743374982  4088.8301112162  0.0000000000  0.0000000000
  3661.0010000000  1197.2554738665  4078.3412314883  0.0000000000  0.0000000000
  3648.5010000000  1193.1366626406  4067.8434528406  0.0000000000  0.0000000000
  3636.0010000000  1189.0179041670  4057.3367374446  0.0000000000  0.0000000000
  3623.5010000000  1184.8991993876  4046.8210486940  0.0000000000  0.0000000000
  3611.0010000000  1180.7805498404  4036.2963512087  0.0000000000  0.0000000000
  3598.5010000000  1176.6619552591  4025.7626046976  0.0000000000  0.0000000000
  3586.0010000000  1172.5434159984  4015.2197701446  0.0000000000  0.0000000000
  3573.5010000000  1168.4249306466  4004.6678036937  0.0000000000  0.0000000000
  3561.0010000000  1164.3065008183  3994.1066689211  0.0000000000  0.0000000000
  3548.5010000000  1160.1881263748  3983.5363245914  0.0000000000  0.0000000000
  3536.0010000000  1156.0698078229  3972.9567308009  0.0000000000  0.0000000000
  3523.5010000000  1151.9515463152  3962.3678489813  0.0000000000  0.0000000000
  3511.0010000000  1147.8333412949  3951.7696358386  0.0000000000  0.0000000000
  3498.5010000000  1143.7151928758  3941.1620494645  0.0000000000  0.0000000000
  3486.0010000000  1139.5971018431  3930.5450493405  0.0000000000  0.0000000000
  3473.5010000000  1135.4790696526  3919.9185963411  0.0000000000  0.0000000000
  3461.0010000000  1131.3610937711  3909.2826406960  0.0000000000  0.0000000000
  3448.5010000000  1127.2431747106  3898.6371401334  0.0000000000  0.0000000000
  3436.0010000000  1123.1253159970  3887.9820598289  0.0000000000  0.0000000000
  3423.5010000000  1119.0075160489  3877.3173513964  0.0000000000  0.0000000000
  3411.0010000000  1114.8897751722  3866.6429709610  0.0000000000  0.0000000000
  3398.5010000000  1110.7720932446  3855.9588731689  0.0000000000  0.0000000000
  3386.0010000000  1106.6544720246  3845.2650171748  0.0000000000  0.0000000000
  3373.5010000000  1102.5369094206  3834.5613517581  0.0000000000  0.0000000000
  3361.0010000000  1098.4194086724  3823.8478391700  0.0000000000  0.0000000000
  3348.5010000000  1094.3019669224  3813.1244254170  0.0000000000  0.0000000000
  3336.0010000000  1090.1845866441  3802.3910699866  0.0000000000  0.0000000000
  3323.5010000000  1086.0672687980  3791.6477280412  0.0000000000  0.0000000000
  3311.0010000000  1081.9500128632  3780.8943504784  0.0000000000  0.0000000000
  3298.5010000000  1077.8328191171  3770.1308898685  0.0000000000  0.0000000000
  3286.0010000000  1073.7156863943  3759.3572945934  0.0000000000  0.0000000000
  3273.5010000000  1069.5986165873  3748.5735206176  0.0000000000  0.0000000000
  3261.0010000000  1065.4816123869  3737.7795255932  0.0000000000  0.0000000000
  3248.5010000000  1061.3646695065  3726.9752484501  0.0000000000  0.0000000000
  3236.0010000000  1057.2477923000  3716.1606503483  0.0000000000  0.0000000000
  3223.5010000000  1053.1309781893  3705.3356738147  0.0000000000  0.0000000000
  3211.0010000000  1049.0142287876  3694.5002719402  0.0000000000  0.0000000000
  3198.5010000000  1044.8975443614  3683.6543938313  0.0000000000  0.0000000000
  3186.0010000000  1040.7809260526  3672.7979904486  0.0000000000  0.0000000000
  3173.5010000000  1036.6643715128  3661.9310030826  0.0000000000  0.0000000000
  3161.0010000000  1032.5478858491  3651.0533922398  0.0000000000  0.0000000000
  3148.5010000000  1028.4314663385  3640.1650972843  0.0000000000  0.0000000000
  3136.0010000000  1024.3151112111  3629.2660595931  0.0000000000  0.0000000000
  3123.5010000000  1020.1988261199  3618.3562397202  0.0000000000  0.0000000000
  3111.0010000000  1016.0826089916  3607.4355772773  0.0000000000  0.0000000000
  3098.5010000000  1011.9664587318  3596.5040139534  0.0000000000  0.0000000000
  3086.0010000000  1007.8503773622  3585.5614992062  0.0000000000  0.0000000000
  3073.5010000000  1003.7343657264  3574.6079788645  0.0000000000  0.0000000000
  3061.0010000000   999.6184235225  3563.6433951927  0.0000000000  0.0000000000
  3048.5010000000   995.5025514536  3552.6676926044  0.0000000000  0.0000000000
  3036.0010000000   991.3867491165  3541.6808120316  0.0000000000  0.0000000000
  3023.5010000000   987.2710171388  3530.6826966158  0.0000000000  0.0000000000
  3011.0010000000   983.1553571792  3519.6732917149  0.0000000000  0.0000000000
  2998.5010000000   979.0397677445  3508.6525337039  0.0000000000  0.0000000000
  2986.0010000000   974.9242525944  3497.6203724650  0.0000000000  0.0000000000
  2973.5010000000   970.8088082063  3486.5767377991  0.0000000000  0.0000000000
  2961.0010000000   966.6934363372  3475.5215730760  0.0000000000  0.0000000000
  2948.5010000000   962.5781398270  3464.4548240115  0.0000000000  0.0000000000
  2936.0010000000   958.4629164236  3453.3764220432  0.0000000000  0.0000000000
  2923.5010000000   954.3477670891  3442.2863066439  0.0000000000  0.0000000000
  2911.0010000000   950.2326918763  3431.1844142306  0.0000000000  0.0000000000
  2898.5010000000   946.1176940386  3420.0706892483  0.0000000000  0.0000000000
  2886.0010000000   942.0027698378  3408.9450566359  0.0000000000  0.0000000000
  2873.5010000000   937.8879228531  3397.8074604654  0.0000000000  0.0000000000
  2861.0010000000   933.7731537883  3386.6578364086  0.0000000000  0.0000000000
  2848.5010000000   929.6584605388  3375.4961118642  0.0000000000  0.0000000000
  2836.0010000000   925.5438462786  3364.3222278828  0.0000000000  0.0000000000
  2823.5010000000   921.4293094010  3353.1361118713  0.0000000000  0.0000000000
  2811.0010000000   917.3148535777  3341.9377049066  0.0000000000  0.0000000000
  2798.5010000000   913.2004757813  3330.7269291488  0.0000000000  0.0000000000
  2786.0010000000   909.0861763109  3319.5037150947  0.0000000000  0.0000000000
  2773.5010000000   904.9719587591  3308.2680015274  0.0000000000  0.0000000000
  2761.0010000000   900.8578240827  3297.0197193368  0.0000000000  0.0000000000
  2748.5010000000   896.7437687113  3285.7587862877  0.0000000000  0.0000000000
  2736.0010000000   892.6297963584  3274.4851393232  0.0000000000  0.0000000000
  2723.5010000000   888.5159062505  3263.1987023555  0.0000000000  0.0000000000
  2711.0010000000   884.4020990425  3251.8994024418  0.0000000000  0.0000000000
  2698.5010000000   880.2883768179  3240.5871697950  0.0000000000  0.0000000000
  2686.0010000000   876.1747373144  3229.2619218882  0.0000000000  0.0000000000
  2673.5010000000   872.0611855332  3217.9235953907  0.0000000000  0.0000000000
  2661.0010000000   867.9477164358  3206.5720984965  0.0000000000  0.0000000000
  2648.5010000000   863.8343360970  3195.2073692236  0.0000000000  0.0000000000
  2636.0010000000   859.7210406602  3183.8293173374  0.0000000000  0.0000000000
  2623.5010000000   855.6078335590  3172.4378718972  0.0000000000  0.0000000000
  2611.0010000000   851.4947150531  3161.0329523299  0.0000000000  0.0000000000
  2598.5010000000   847.3816841899  3149.6144738146  0.0000000000  0.0000000000
  2586.0010000000   843.2687444673  3138.1823629967  0.0000000000  0.0000000000
  2573.5010000000   839.1558926005  3126.7365267685  0.0000000000  0.0000000000
  2561.0010000000   835.0431326016  3115.2768913948  0.0000000000  0.0000000000
  2548.5010000000   830.9304645768  3103.8033713509  0.0000000000  0.0000000000
  2536.0010000000   826.8178866728  3092.3158746781  0.0000000000  0.0000000000
  2523.5010000000   822.7054024895  3080.8143236818  0.0000000000  0.0000000000
  2511.0010000000   818.5930118647  3069.2986291875  0.0000000000  0.0000000000
  2498.5010000000   814.4807146220  3057.7687009743  0.0000000000  0.0000000000
  2486.0010000000   810.3685142364  3046.2244580554  0.0000000000  0.0000000000
  2473.5010000000   806.2564069468  3034.6657981039  0.0000000000  0.0000000000
  2461.0010000000   802.1443963437  3023.0926383883  0.0000000000  0.0000000000
  2448.5010000000   798.0324842904  3011.5048902865  0.0000000000  0.0000000000
  2436.0010000000   793.9206674160  2999.9024493346  0.0000000000  0.0000000000
  2423.5010000000   789.8089515025  2988.2852357893  0.0000000000  0.0000000000
  2411.0010000000   785.6973336046  2976.6531441583  0.0000000000  0.0000000000
  2398.5010000000   781.5858155113  2965.0060811813  0.0000000000  0.0000000000
  2386.0010000000   777.4743984135  2953.3439507612  0.0000000000  0.0000000000
  2373.5010000000   773.3630829557  2941.6666540806  0.0000000000  0.0000000000
  2361.0010000000   769.2518692880  2929.9740897198  0.0000000000  0.0000000000
  2348.5010000000   765.1407597276  2918.2661612103  0.0000000000  0.0000000000
  2336.0010000000   761.0297535611  2906.5427622238  0.0000000000  0.0000000000
  2323.5010000000   756.9188523258  2894.8037915824  0.0000000000  0.0000000000
  2311.0010000000   752.8080580908  2883.0491483628  0.0000000000  0.0000000000
  2298.5010000000   748.6973683579  2871.2787172721  0.0000000000  0.0000000000
  2286.0010000000   744.5867881322  2859.4924031704  0.0000000000  0.0000000000
  2273.5010000000   740.4763145410  2847.6900869989  0.0000000000  0.0000000000
  2261.0010000000   736.3659505664  2835.8716651139  0.0000000000  0.0000000000
  2248.5010000000   732.2556965588  2824.0370249258  0.0000000000  0.0000000000
  2236.0010000000   728.1455536951  2812.1860547979  0.0000000000  0.0000000000
  2223.5010000000   724.0355240136  2800.3186441393  0.0000000000  0.0000000000
  2211.0010000000   719.9256054631  2788.4346690692  0.0000000000  0.0000000000
  2198.5010000000   715.8158019741  2776.5340214894  0.0000000000  0.0000000000
  2186.0010000000   711.7061118528  2764.6165755003  0.0000000000  0.0000000000
  2173.5010000000   707.5965394438  2752.6822211478  0.0000000000  0.0000000000
  2161.0010000000   703.4870819895  2740.7308262777  0.0000000000  0.0000000000
  2148.5010000000   699.3777444823  2728.7622796429  0.0000000000  0.0000000000
  2136.0010000000   695.2685241735  2716.7764458212  0.0000000000  0.0000000000
  2123.5010000000   691.1594237028  2704.7732033977  0.0000000000  0.0000000000
  2111.0010000000   687.0504454269  2692.7524284453  0.0000000000  0.0000000000
  2098.5010000000   682.9415882952  2680.7139853250  0.0000000000  0.0000000000
  2086.0010000000   678.8328551510  2668.6577480164  0.0000000000  0.0000000000
  2073.5010000000   674.7242455879  2656.5835791599  0.0000000000  0.0000000000
  2061.0010000000   670.6157616102  2644.4913466212  0.0000000000  0.0000000000
  2048.5010000000   666.5074045128  2632.3809143036  0.0000000000  0.0000000000
  2036.0010000000   662.3991741901  2620.2521400529  0.0000000000  0.0000000000
  2023.5010000000   658.2910731307  2608.1048874074  0.0000000000  0.0000000000
  2011.0010000000   654.1831017934  2595.9390119128  0.0000000000  0.0000000000
  1998.5010000000   650.0752633538  2583.7543751252  0.0000000000  0.0000000000
  1986.0010000000   645.9675552920  2571.5508196204  0.0000000000  0.0000000000
  1973.5010000000   641.8599818144  2559.3282058092  0.0000000000  0.0000000000
  1961.0010000000   637.7525439124  2547.0863823994  0.0000000000  0.0000000000
  1948.5010000000   633.6452417927  2534.8251935342  0.0000000000  0.0000000000
  1936.0010000000   629.5380779934  2522.5444880527  0.0000000000  0.0000000000
  1923.5010000000   625.4310514355  2510.2441016676  0.0000000000  0.0000000000
  1911.0010000000   621.3241672840  2497.9238864331  0.0000000000  0.0000000000
  1898.5010000000   617.2174235581  2485.5836705823  0.0000000000  0.0000000000
  1886.0010000000   613.1108232005  2473.2232946530  0.0000000000  0.0000000000
  1873.5010000000   609.0043681912  2460.8425937973  0.0000000000  0.0000000000
  1861.0010000000   604.8980582168  2448.4413936803  0.0000000000  0.0000000000
  1848.5010000000   600.7918959189  2436.0195262538  0.0000000000  0.0000000000
  1836.0010000000   596.6858825963  2423.5768167416  0.0000000000  0.0000000000
  1823.5010000000   592.5800197907  2411.1130883599  0.0000000000  0.0000000000
  1811.0010000000   588.4743086825  2398.6281604249  0.0000000000  0.0000000000
  1798.5010000000   584.3687516431  2386.1218530109  0.0000000000  0.0000000000
  1786.0010000000   580.2633494976  2373.5939785578  0.0000000000  0.0000000000
  1773.5010000000   576.1581045076  2361.0443508870  0.0000000000  0.0000000000
  1761.0010000000   572.0530176641  2348.4727768742  0.0000000000  0.0000000000
  1748.5010000000   567.9480916407  2335.8790654104  0.0000000000  0.0000000000
  1736.0010000000   563.8433267320  2323.2630148814  0.0000000000  0.0000000000
  1723.5010000000   559.7387258805  2310.6244285177  0.0000000000  0.0000000000
  1711.0010000000   555.6342906427  2297.9631019335  0.0000000000  0.0000000000
  1698.5010000000   551.5300227386  2285.2788278030  0.0000000000  0.0000000000
  1686.0010000000   547.4259235256  2272.5713941487  0.0000000000  0.0000000000
  1673.5010000000   543.3219955152  2259.8405889553  0.0000000000  0.0000000000
  1661.0010000000   539.2182404960  2247.0861942752  0.0000000000  0.0000000000
  1648.5010000000   535.1146603889  2234.3079887821  0.0000000000  0.0000000000
  1636.0010000000   531.0112567562  2221.5057461457  0.0000000000  0.0000000000
  1623.5010000000   526.9080329658  2208.6792416966  0.0000000000  0.0000000000
  1611.0010000000   522.8049890895  2195.8282363852  0.0000000000  0.0000000000
  1598.5010000000   518.7021293455  2182.9524999558  0.0000000000  0.0000000000
  1586.0010000000   514.5994544139  2170.0517867796  0.0000000000  0.0000000000
  1573.5010000000   510.4969668863  2157.1258528206  0.0000000000  0.0000000000
  1561.0010000000   506.3946688629  2144.1744479876  0.0000000000  0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-dens7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12908.9261828801 24213.4078794113  0.0000000000  0.0000000000
 38998.5010000000 12888.2233343672 24184.2826072700  0.0000000000  0.0000000000
 38936.0010000000 12867.5204855627 24155.1456571036  0.0000000000  0.0000000000
 38873.5010000000 12846.8177065272 24125.9971040806  0.0000000000  0.0000000000
 38811.0010000000 12826.1149523898 24096.8368615278  0.0000000000  0.0000000000
 38748.5010000000 12805.4122361891 24067.6649242006  0.0000000000  0.0000000000
 38686.0010000000 12784.7095712131 24038.4812871499  0.0000000000  0.0000000000
 38623.5010000000 12764.0069423779 24009.2859053515  0.0000000000  0.0000000000
 38561.0010000000 12743.3043349879 23980.0787342084  0.0000000000  0.0000000000
 38498.5010000000 12722.6017918398 23950.8598101616  0.0000000000  0.0000000000
 38436.0010000000 12701.8992702895 23921.6290490006  0.0000000000  0.0000000000
 38373.5010000000 12681.1967851849 23892.3864475543  0.0000000000  0.0000000000
 38311.0010000000 12660.4943516232 23863.1320029488  0.0000000000  0.0000000000
 38248.5010000000 12639.7919565388 23833.8656724351  0.0000000000  0.0000000000
 38186.0010000000 12619.0895872543 23804.5874136942  0.0000000000  0.0000000000
 38123.5010000000 12598.3872881662 23775.2972650530  0.0000000000  0.0000000000
 38061.0010000000 12577.6849905506 23745.9951047074  0.0000000000  0.0000000000
 37998.5010000000 12556.9827677142 23716.6810117571  0.0000000000  0.0000000000
 37936.0010000000 12536.2805517455 23687.3548652946  0.0000000000  0.0000000000
 37873.5010000000 12515.5784164144 23658.0167449877  0.0000000000  0.0000000000
 37811.0010000000 12494.8762946220 23628.6665308277  0.0000000000  0.0000000000
 37748.5010000000 12474.1742043358 23599.3042232327  0.0000000000  0.0000000000
 37686.0010000000 12453.4721637724 23569.9298229228  0.0000000000  0.0000000000
 37623.5010000000 12432.7701773658 23540.5433109987  0.0000000000  0.0000000000
 37561.0010000000 12412.0682218415 23511.1446291202  0.0000000000  0.0000000000
 37498.5010000000 12391.3663023763 23481.7337592258  0.0000000000  0.0000000000
 37436.0010000000 12370.6644244660 23452.3106836244  0.0000000000  0.0000000000
 37373.5010000000 12349.9626078861 23422.8754048500  0.0000000000  0.0000000000
 37311.0010000000 12329.2608168866 23393.4278463876  0.0000000000  0.0000000000
 37248.5010000000 12308.5590440990 23363.9679719368  0.0000000000  0.0000000000
 37186.0010000000 12287.8573381775 23334.4958248558  0.0000000000  0.0000000000
 37123.5010000000 12267.1556784298 23305.0113497336  0.0000000000  0.0000000000
 37061.0010000000 12246.4540584963 23275.5145114370  0.0000000000  0.0000000000
 36998.5010000000 12225.7524585509 23246.0052555182  0.0000000000  0.0000000000
 36936.0010000000 12205.0509284171 23216.4836267279  0.0000000000  0.0000000000
 36873.5010000000 12184.3494212827 23186.9495319403  0.0000000000  0.0000000000
 36811.0010000000 12163.6479599502 23157.4029771958  0.0000000000  0.0000000000
 36748.5010000000 12142.9465536850 23127.8439491553  0.0000000000  0.0000000000
 36686.0010000000 12122.2451707679 23098.2723758421  0.0000000000  0.0000000000
 36623.5010000000 12101.5438350104 23068.6882644747  0.0000000000  0.0000000000
 36561.0010000000 12080.8425430069 23039.0915833065  0.0000000000  0.0000000000
 36498.5010000000 12060.1412917410 23009.4823010351  0.0000000000  0.0000000000
 36436.0010000000 12039.4400922824 22979.8604064075  0.0000000000  0.0000000000
 36373.5010000000 12018.7389423401 22950.2258689621  0.0000000000  0.0000000000
 36311.0010000000 11998.0377990268 22920.5785999739  0.0000000000  0.0000000000
 36248.5010000000 11977.3367428528 22890.9186873450  0.0000000000  0.0000000000
 36186.0010000000 11956.6356907771 22861.2459845857  0.0000000000  0.0000000000
 36123.5010000000 11935.9347102674 22831.5605607719  0.0000000000  0.0000000000
 36061.0010000000 11915.2337600991 22801.8623290714  0.0000000000  0.0000000000
 35998.5010000000 11894.5328539421 22772.1512812458  0.0000000000  0.0000000000
 35936.0010000000 11873.8320057844 22742.4274094391  0.0000000000  0.0000000000
 35873.5010000000 11853.1311893190 22712.6906478236  0.0000000000  0.0000000000
 35811.0010000000 11832.4304058098 22682.9409700273  0.0000000000  0.0000000000
 35748.5010000000 11811.7296839146 22653.1783889648  0.0000000000  0.0000000000
 35686.0010000000 11791.0289986000 22623.4028402655  0.0000000000  0.0000000000
 35623.5010000000 11770.3283522973 22593.6142989146  0.0000000000  0.0000000000
 35561.0010000000 11749.6277478268 22563.8127403507  0.0000000000  0.0000000000
 35498.5010000000 11728.9271883980 22533.9981404668  0.0000000000  0.0000000000
 35436.0010000000 11708.2266776094 22504.1704756104  0.0000000000  0.0000000000
 35373.5010000000 11687.5262194485 22474.3297225846  0.0000000000  0.0000000000
 35311.0010000000 11666.8258049139 22444.4758393505  0.0000000000  0.0000000000
 35248.5010000000 11646.1254388245 22414.6088036750  0.0000000000  0.0000000000
 35186.0010000000 11625.4250997036 22384.7285552552  0.0000000000  0.0000000000
 35123.5010000000 11604.7248199039 22354.8351113688  0.0000000000  0.0000000000
 35061.0010000000 11584.0245654913 22324.9283934687  0.0000000000  0.0000000000
 34998.5010000000 11563.3243695786 22295.0084197332  0.0000000000  0.0000000000
 34936.0010000000 11542.6242389831 22265.0751702730  0.0000000000  0.0000000000
 34873.5010000000 11521.9241278981 22235.1285489494  0.0000000000  0.0000000000
 34811.0010000000 11501.2240706033 22205.1685753218  0.0000000000  0.0000000000
 34748.5010000000 11480.5240487547 22175.1951927014  0.0000000000  0.0000000000
 34686.0010000000 11459.8240973384 22145.2084215029  0.0000000000  0.0000000000
 34623.5010000000 11439.1241724960 22115.2081678150  0.0000000000  0.0000000000
 34561.0010000000 11418.4242836994 22085.1944148314  0.0000000000  0.0000000000
 34498.5010000000 11397.7244671009 22055.1671843577  0.0000000000  0.0000000000
 34436.0010000000 11377.0246803307 22025.1263841870  0.0000000000  0.0000000000
 34373.5010000000 11356.3249472442 21995.0720180511  0.0000000000  0.0000000000
 34311.0010000000 11335.6252527377 21965.0040330135  0.0000000000  0.0000000000
 34248.5010000000 11314.9256214621 21934.9224337567  0.0000000000  0.0000000000
 34186.0010000000 11294.2260131035 21904.8271304265  0.0000000000  0.0000000000
 34123.5010000000 11273.5264662541 21874.7181477327  0.0000000000  0.0000000000
 34061.0010000000 11252.8269676693 21844.5954349065  0.0000000000  0.0000000000
 33998.5010000000 11232.1275046365 21814.4589417882  0.0000000000  0.0000000000
 33936.0010000000 11211.4281169136 21784.3086944968  0.0000000000  0.0000000000
 33873.5010000000 11190.7287407708 21754.1445682850  0.0000000000  0.0000000000
 33811.0010000000 11170.0294427834 21723.9666281192  0.0000000000  0.0000000000
 33748.5010000000 11149.3301732527 21693.7747693756  0.0000000000  0.0000000000
 33686.0010000000 11128.6309477909 21663.5689824901  0.0000000000  0.0000000000
 33623.5010000000 11107.9317952928 21633.3492772021  0.0000000000  0.0000000000
 33561.0010000000 11087.2326677105 21603.1155507828  0.0000000000  0.0000000000
 33498.5010000000 11066.5336077539 21572.8678328915  0.0000000000  0.0000000000
 33436.0010000000 11045.8345684940 21542.6060220847  0.0000000000  0.0000000000
 33373.5010000000 11025.1355935070 21512.3301490625  0.0000000000  0.0000000000
 33311.0010000000 11004.4366753959 21482.0401698951  0.0000000000  0.0000000000
 33248.5010000000 10983.7377945095 21451.7360225478  0.0000000000  0.0000000000
 33186.0010000000 10963.0389701060 21421.4177017957  0.0000000000  0.0000000000
 33123.5010000000 10942.3401835811 21391.0851468273  0.0000000000  0.0000000000
 33061.0010000000 10921.6414551313 21360.7383535371  0.0000000000  0.0000000000
 32998.5010000000 10900.9427799132 21330.3772809939  0.0000000000  0.0000000000
 32936.0010000000 10880.2441536158 21300.0018888900  0.0000000000  0.0000000000
 32873.5010000000 10859.5455724604 21269.6121375423  0.0000000000  0.0000000000
 32811.0010000000 10838.8470332010 21239.2079878932  0.0000000000  0.0000000000
 32748.5010000000 10818.1485584069 21208.7894386758  0.0000000000  0.0000000000
 32686.0010000000 10797.4501205418 21178.3564148503  0.0000000000  0.0000000000
 32623.5010000000 10776.7517431674 21147.9089163339  0.0000000000  0.0000000000
 32561.0010000000 10756.0533998849 21117.4468694151  0.0000000000  0.0000000000
 32498.5010000000 10735.3551278173 21086.9702937098  0.0000000000  0.0000000000
 32436.0010000000 10714.6569016489 21056.4791167849  0.0000000000  0.0000000000
 32373.5010000000 10693.9587218069 21025.9733039323  0.0000000000  0.0000000000
 32311.0010000000 10673.2605892509 20995.4528210767  0.0000000000  0.0000000000
 32248.5010000000 10652.5625179689 20964.9176532161  0.0000000000  0.0000000000
 32186.0010000000 10631.8644849753 20934.3677306462  0.0000000000  0.0000000000
 32123.5010000000 10611.1665178011 20903.8030580564  0.0000000000  0.0000000000
 32061.0010000000 10590.4685945981 20873.2235670864  0.0000000000  0.0000000000
 31998.5010000000 10569.7707190432 20842.6292268920  0.0000000000  0.0000000000
 31936.0010000000 10549.0728953452 20812.0200072677  0.0000000000  0.0000000000
 31873.5010000000 10528.3751282457 20781.3958786470  0.0000000000  0.0000000000
 31811.0010000000 10507.6774230185 20750.7568121037  0.0000000000  0.0000000000
 31748.5010000000 10486.9797607696 20720.1027427618  0.0000000000  0.0000000000
 31686.0010000000 10466.2821479470 20689.4336430867  0.0000000000  0.0000000000
 31623.5010000000 10445.5845915313 20658.7494861871  0.0000000000  0.0000000000
 31561.0010000000 10424.8870867399 20628.0502275745  0.0000000000  0.0000000000
 31498.5010000000 10404.1896416729 20597.3358417012  0.0000000000  0.0000000000
 31436.0010000000 10383.4922281864 20566.6062490505  0.0000000000  0.0000000000
 31373.5010000000 10362.7948923306 20535.8614800918  0.0000000000  0.0000000000
 31311.0010000000 10342.0975949142 20505.1014385440  0.0000000000  0.0000000000
 31248.5010000000 10321.4003585893 20474.3261198182  0.0000000000  0.0000000000
 31186.0010000000 10300.7031699111 20443.5354655062  0.0000000000  0.0000000000
 31123.5010000000 10280.0060404474 20412.7294542250  0.0000000000  0.0000000000
 31061.0010000000 10259.3089701497 20381.9080471477  0.0000000000  0.0000000000
 30998.5010000000 10238.6119474445 20351.0711880962  0.0000000000  0.0000000000
 30936.0010000000 10217.9149735493 20320.2188397523  0.0000000000  0.0000000000
 30873.5010000000 10197.2180623804 20289.3509835671  0.0000000000  0.0000000000
 30811.0010000000 10176.5212042359 20258.4675656028  0.0000000000  0.0000000000
 30748.5010000000 10155.8244021495 20227.5685507299  0.0000000000  0.0000000000
 30686.0010000000 10135.1276477225 20196.6538865651  0.0000000000  0.0000000000
 30623.5010000000 10114.4309692940 20165.7235754340  0.0000000000  0.0000000000
 30561.0010000000 10093.7343236537 20134.7775125544  0.0000000000  0.0000000000
 30498.5010000000 10073.0377403885 20103.8157017583  0.0000000000  0.0000000000
 30436.0010000000 10052.3412136501 20072.8380937301  0.0000000000  0.0000000000
 30373.5010000000 10031.6447502151 20041.8446578591  0.0000000000  0.0000000000
 30311.0010000000 10010.9483336107 20010.8353285231  0.0000000000  0.0000000000
 30248.5010000000  9990.2519600261 19979.8100588442  0.0000000000  0.0000000000
 30186.0010000000  9969.5556738914 19948.7688741134  0.0000000000  0.0000000000
 30123.5010000000  9948.8594250446 19917.7116575833  0.0000000000  0.0000000000
 30061.0010000000  9928.1632354193 19886.6384004281  0.0000000000  0.0000000000
 29998.5010000000  9907.4671038106 19855.5490589275  0.0000000000  0.0000000000
 29936.0010000000  9886.7710296927 19824.4435901814  0.0000000000  0.0000000000
 29873.5010000000  9866.0750132189 19793.3219521112  0.0000000000  0.0000000000
 29811.0010000000  9845.3790552220 19762.1841034611  0.0000000000  0.0000000000
 29748.5010000000  9824.6831454531 19731.0299860916  0.0000000000  0.0000000000
 29686.0010000000  9803.9872979009 19699.8595781423  0.0000000000  0.0000000000
 29623.5010000000  9783.2915037121 19668.6728231631  0.0000000000  0.0000000000
 29561.0010000000  9762.5957781965 19637.4697009114  0.0000000000  0.0000000000
 29498.5010000000  9741.9001138963 19606.2501566322  0.0000000000  0.0000000000
 29436.0010000000  9721.2045041071 19575.0141364762  0.0000000000  0.0000000000
 29373.5010000000  9700.5089428780 19543.7615875016  0.0000000000  0.0000000000
 29311.0010000000  9679.8134482725 19512.4924928293  0.0000000000  0.0000000000
 29248.5010000000  9659.1180273469 19481.2068187818  0.0000000000  0.0000000000
 29186.0010000000  9638.4226414641 19449.9044623597  0.0000000000  0.0000000000
 29123.5010000000  9617.7273224110 19418.5854268267  0.0000000000  0.0000000000
 29061.0010000000  9597.0320793925 19387.2496811313  0.0000000000  0.0000000000
 28998.5010000000  9576.3368761444 19355.8971251307  0.0000000000  0.0000000000
 28936.0010000000  9555.6417464903 19324.5277646101  0.0000000000  0.0000000000
 28873.5010000000  9534.9466672848 19293.1415188219  0.0000000000  0.0000000000
 28811.0010000000  9514.2516507286 19261.7383603683  0.0000000000  0.0000000000
 28748.5010000000  9493.5566982389 19230.3182452908  0.0000000000  0.0000000000
 28686.0010000000  9472.8618005430 19198.8811131662  0.0000000000  0.0000000000
 28623.5010000000  9452.1669720461 19167.4269393107  0.0000000000  0.0000000000
 28561.0010000000  9431.4722050200 19135.9556651905  0.0000000000  0.0000000000
 28498.5010000000  9410.7774925651 19104.4672332764  0.0000000000  0.0000000000
 28436.0010000000  9390.0828399788 19072.9616043569  0.0000000000  0.0000000000
 28373.5010000000  9369.3882533119 19041.4387401521  0.0000000000  0.0000000000
 28311.0010000000  9348.6937393686 19009.8986033145  0.0000000000  0.0000000000
 28248.5010000000  9327.9992604586 18978.3410884127  0.0000000000  0.0000000000
 28186.0010000000  9307.3048702912 18946.7662291415  0.0000000000  0.0000000000
 28123.5010000000  9286.6105328334 18915.1739220962  0.0000000000  0.0000000000
 28061.0010000000  9265.9162581284 18883.5641339067  0.0000000000  0.0000000000
 27998.5010000000  9245.2220457363 18851.9368149658  0.0000000000  0.0000000000
 27936.0010000000  9224.5278960456 18820.2919166859  0.0000000000  0.0000000000
 27873.5010000000  9203.8338214725 18788.6294086397  0.0000000000  0.0000000000
 27811.0010000000  9183.1398016461 18756.9492099856  0.0000000000  0.0000000000
 27748.5010000000  9162.4458394972 18725.2512752621  0.0000000000  0.0000000000
 27686.0010000000  9141.7519499276 18693.5355771162  0.0000000000  0.0000000000
 27623.5010000000  9121.0581152220 18661.8020379587  0.0000000000  0.0000000000
 27561.0010000000  9100.3643519580 18630.0506325140  0.0000000000  0.0000000000
 27498.5010000000  9079.6706663807 18598.2813194371  0.0000000000  0.0000000000
 27436.0010000000  9058.9770212974 18566.4939904004  0.0000000000  0.0000000000
 27373.5010000000  9038.2834579797 18534.6886573144  0.0000000000  0.0000000000
 27311.0010000000  9017.5899631575 18502.8652480681  0.0000000000  0.0000000000
 27248.5010000000  8996.8965135308 18471.0236747993  0.0000000000  0.0000000000
 27186.0010000000  8976.2031418088 18439.1639355513  0.0000000000  0.0000000000
 27123.5010000000  8955.5098374907 18407.2859616276  0.0000000000  0.0000000000
 27061.0010000000  8934.8166129608 18375.3897193066  0.0000000000  0.0000000000
 26998.5010000000  8914.1234376974 18343.4751084432  0.0000000000  0.0000000000
 26936.0010000000  8893.4303259690 18311.5420976452  0.0000000000  0.0000000000
 26873.5010000000  8872.7372928725 18279.5906565711  0.0000000000  0.0000000000
 26811.0010000000  8852.0443325797 18247.6207223138  0.0000000000  0.0000000000
 26748.5010000000  8831.3514185276 18215.6321995999  0.0000000000  0.0000000000
 26686.0010000000  8810.6585903163 18183.6250951421  0.0000000000  0.0000000000
 26623.5010000000  8789.9658233052 18151.5993160563  0.0000000000  0.0000000000
 26561.0010000000  8769.2731155872 18119.5548042933  0.0000000000  0.0000000000
 26498.5010000000  8748.5804877975 18087.4915364441  0.0000000000  0.0000000000
 26436.0010000000  8727.8879398748 18055.4094567828  0.0000000000  0.0000000000
 26373.5010000000  8707.1954405097 18023.3084607960  0.0000000000  0.0000000000
 26311.0010000000  8686.5030132211 17991.1885286880  0.0000000000  0.0000000000
 26248.5010000000  8665.8106716499 17959.0496251021  0.0000000000  0.0000000000
 26186.0010000000  8645.1183769149 17926.8916327781  0.0000000000  0.0000000000
 26123.5010000000  8624.4261767499 17894.7145687356  0.0000000000  0.0000000000
 26061.0010000000  8603.7340343871 17862.5183183418  0.0000000000  0.0000000000
 25998.5010000000  8583.0419568566 17830.3028347250  0.0000000000  0.0000000000
 25936.0010000000  8562.3499521686 17798.0680722534  0.0000000000  0.0000000000
 25873.5010000000  8541.6580293131 17765.8139865375  0.0000000000  0.0000000000
 25811.0010000000  8520.9661559804 17733.5404684673  0.0000000000  0.0000000000
 25748.5010000000  8500.2743750036 17701.2475257982  0.0000000000  0.0000000000
 25686.0010000000  8479.5826562441 17668.9350521364  0.0000000000  0.0000000000
 25623.5010000000  8458.8910129004 17636.6030083848  0.0000000000  0.0000000000
 25561.0010000000  8438.1994381646 17604.2513238783  0.0000000000  0.0000000000
 25498.5010000000  8417.5079368365 17571.8799457597  0.0000000000  0.0000000000
 25436.0010000000  8396.8165252270 17539.4888388821  0.0000000000  0.0000000000
 25373.5010000000  8376.1251580162 17507.0778712564  0.0000000000  0.0000000000
 25311.0010000000  8355.4338850686 17474.6470596141  0.0000000000  0.0000000000
 25248.5010000000  8334.7426842215 17442.1963075402  0.0000000000  0.0000000000
 25186.0010000000  8314.0515449779 17409.7255365012  0.0000000000  0.0000000000
 25123.5010000000  8293.3604891249 17377.2347182868  0.0000000000  0.0000000000
 25061.0010000000  8272.6694980758 17344.7237609631  0.0000000000  0.0000000000
 24998.5010000000  8251.9785958081 17312.1926391127  0.0000000000  0.0000000000
 24936.0010000000  8231.2877660802 17279.6412637629  0.0000000000  0.0000000000
 24873.5010000000  8210.5970042195 17247.0695637356  0.0000000000  0.0000000000
 24811.0010000000  8189.9063170257 17214.4774855491  0.0000000000  0.0000000000
 24748.5010000000  8169.2157226731 17181.8649933185  0.0000000000  0.0000000000
 24686.0010000000  8148.5251892834 17149.2319718953  0.0000000000  0.0000000000
 24623.5010000000  8127.8347272323 17116.5783723391  0.0000000000  0.0000000000
 24561.0010000000  8107.1443480288 17083.9041471676  0.0000000000  0.0000000000
 24498.5010000000  8086.4540541525 17051.2092342940  0.0000000000  0.0000000000
 24436.0010000000  8065.7638290064 17018.4935410885  0.0000000000  0.0000000000
 24373.5010000000  8045.0736776094 16985.7570086825  0.0000000000  0.0000000000
 24311.0010000000  8024.3836162968 16952.9995957635  0.0000000000  0.0000000000
 24248.5010000000  8003.6936221957 16920.2211985600  0.0000000000  0.0000000000
 24186.0010000000  7983.0037242076 16887.4217949173  0.0000000000  0.0000000000
 24123.5010000000  7962.3138819656 16854.6012524861  0.0000000000  0.0000000000
 24061.0010000000  7941.6241369177 16821.7595682619  0.0000000000  0.0000000000
 23998.5010000000  7920.9344614392 16788.8966292589  0.0000000000  0.0000000000
 23936.0010000000  7900.2448693791 16756.0123879107  0.0000000000  0.0000000000
 23873.5010000000  7879.5553558618 16723.1067665083  0.0000000000  0.0000000000
 23811.0010000000  7858.8659173795 16690.1796890861  0.0000000000  0.0000000000
 23748.5010000000  7838.1765617202 16657.2310972423  0.0000000000  0.0000000000
 23686.0010000000  7817.4872979615 16624.2609342423  0.0000000000  0.0000000000
 23623.5010000000  7796.7981068019 16591.2690976968  0.0000000000  0.0000000000
 23561.0010000000  7776.1090000737 16558.2555344034  0.0000000000  0.0000000000
 23498.5010000000  7755.4199810483 16525.2201771040  0.0000000000  0.0000000000
 23436.0010000000  7734.7310248739 16492.1629131690  0.0000000000  0.0000000000
 23373.5010000000  7714.0421671656 16459.0837261349  0.0000000000  0.0000000000
 23311.0010000000  7693.3533859250 16425.9825070384  0.0000000000  0.0000000000
 23248.5010000000  7672.6646998417 16392.8592115392  0.0000000000  0.0000000000
 23186.0010000000  7651.9760898889 16359.7137344813  0.0000000000  0.0000000000
 23123.5010000000  7631.2875581069 16326.5460039576  0.0000000000  0.0000000000
 23061.0010000000  7610.5991176941 16293.3559655178  0.0000000000  0.0000000000
 22998.5010000000  7589.9107541402 16260.1435198093  0.0000000000  0.0000000000
 22936.0010000000  7569.2224835559 16226.9086161568  0.0000000000  0.0000000000
 22873.5010000000  7548.5342944619 16193.6511591177  0.0000000000  0.0000000000
 22811.0010000000  7527.8461962483 16160.3710863069  0.0000000000  0.0000000000
 22748.5010000000  7507.1581805263 16127.0683062718  0.0000000000  0.0000000000
 22686.0010000000  7486.4702596969 16093.7427605407  0.0000000000  0.0000000000
 22623.5010000000  7465.7824093160 16060.3943307946  0.0000000000  0.0000000000
 22561.0010000000  7445.0946544676 16027.0229780345  0.0000000000  0.0000000000
 22498.5010000000  7424.4069930029 15993.6286189022  0.0000000000  0.0000000000
 22436.0010000000  7403.7194053517 15960.2111413772  0.0000000000  0.0000000000
 22373.5010000000  7383.0319116801 15926.7704971004  0.0000000000  0.0000000000
 22311.0010000000  7362.3445051804 15893.3065936446  0.0000000000  0.0000000000
 22248.5010000000  7341.6571996353 15859.8193713796  0.0000000000  0.0000000000
 22186.0010000000  7320.9699726196 15826.3087115449  0.0000000000  0.0000000000
 22123.5010000000  7300.2828412051 15792.7745588015  0.0000000000  0.0000000000
 22061.0010000000  7279.5957864153 15759.2167988619  0.0000000000  0.0000000000
 21998.5010000000  7258.9088379843 15725.6353959181  0.0000000000  0.0000000000
 21936.0010000000  7238.2219709710 15692.0302249105  0.0000000000  0.0000000000
 21873.5010000000  7217.5351996917 15658.4012239606  0.0000000000  0.0000000000
 21811.0010000000  7196.8485214409 15624.7483030059  0.0000000000  0.0000000000
 21748.5010000000  7176.1619352770 15591.0713742905  0.0000000000  0.0000000000
 21686.0010000000  7155.4754420232 15557.3703523703  0.0000000000  0.0000000000
 21623.5010000000  7134.7890350142 15523.6451390272  0.0000000000  0.0000000000
 21561.0010000000  7114.1027186622 15489.8956535214  0.0000000000  0.0000000000
 21498.5010000000  7093.4165083563 15456.1218324864  0.0000000000  0.0000000000
 21436.0010000000  7072.7303843996 15422.3235547014  0.0000000000  0.0000000000
 21373.5010000000  7052.0443566178 15388.5007465544  0.0000000000  0.0000000000
 21311.0010000000  7031.3584274487 15354.6533217954  0.0000000000  0.0000000000
 21248.5010000000  7010.6725920429 15320.7811816517  0.0000000000  0.0000000000
 21186.0010000000  6989.9868474763 15286.8842298799  0.0000000000  0.0000000000
 21123.5010000000  6969.3012018417 15252.9623876865  0.0000000000  0.0000000000
 21061.0010000000  6948.6156560051 15219.0155638381  0.0000000000  0.0000000000
 20998.5010000000  6927.9302037069 15185.0436547777  0.0000000000  0.0000000000
 20936.0010000000  6907.2448497244 15151.0465744373  0.0000000000  0.0000000000
 20873.5010000000  6886.5595827394 15117.0242096556  0.0000000000  0.0000000000
 20811.0010000000  6865.8744294815 15082.9765092270  0.0000000000  0.0000000000
 20748.5010000000  6845.1893646242 15048.9033356511  0.0000000000  0.0000000000
 20686.0010000000  6824.5044098382 15014.8046281540  0.0000000000  0.0000000000
 20623.5010000000  6803.8195439919 14980.6802547724  0.0000000000  0.0000000000
 20561.0010000000  6783.1347927482 14946.5301600584  0.0000000000  0.0000000000
 20498.5010000000  6762.4501213937 14912.3541882283  0.0000000000  0.0000000000
 20436.0010000000  6741.7655685730 14878.1523039891  0.0000000000  0.0000000000
 20373.5010000000  6721.0811127580 14843.9243719489  0.0000000000  0.0000000000
 20311.0010000000  6700.3967612346 14809.6703036503  0.0000000000  0.0000000000
 20248.5010000000  6679.7124969554 14775.3899696310  0.0000000000  0.0000000000
 20186.0010000000  6659.0283491369 14741.0833163994  0.0000000000  0.0000000000
 20123.5010000000  6638.3443050898 14706.7502203150  0.0000000000  0.0000000000
 20061.0010000000  6617.6603632023 14672.3905753615  0.0000000000  0.0000000000
 19998.5010000000  6596.9765241132 14638.0042785302  0.0000000000  0.0000000000
 19936.0010000000  6576.2927907119 14603.5912298272  0.0000000000  0.0000000000
 19873.5010000000  6555.6091594541 14569.1513178151  0.0000000000  0.0000000000
 19811.0010000000  6534.9256377915 14534.6844486189  0.0000000000  0.0000000000
 19748.5010000000  6514.2422181404 14500.1905025614  0.0000000000  0.0000000000
 19686.0010000000  6493.5589125762 14465.6693919849  0.0000000000  0.0000000000
 19623.5010000000  6472.8757096195 14431.1209891619  0.0000000000  0.0000000000
 19561.0010000000  6452.1926088687 14396.5451840497  0.0000000000  0.0000000000
 19498.5010000000  6431.5096294578 14361.9418985103  0.0000000000  0.0000000000
 19436.0010000000  6410.8267500713 14327.3109859570  0.0000000000  0.0000000000
 19373.5010000000  6390.1439861326 14292.6523604713  0.0000000000  0.0000000000
 19311.0010000000  6369.4613214028 14257.9658822828  0.0000000000  0.0000000000
 19248.5010000000  6348.7787762166 14223.2514721210  0.0000000000  0.0000000000
 19186.0010000000  6328.0963394116 14188.5089970655  0.0000000000  0.0000000000
 19123.5010000000  6307.4140193608 14153.7383561496  0.0000000000  0.0000000000
 19061.0010000000  6286.7318016870 14118.9394093099  0.0000000000  0.0000000000
 18998.5010000000  6266.0497083378 14084.1120767391  0.0000000000  0.0000000000
 18936.0010000000  6245.3677218039 14049.2562113595  0.0000000000  0.0000000000
 18873.5010000000  6224.6858441113 14014.3716980831  0.0000000000  0.0000000000
 18811.0010000000  6204.0040882807 13979.4584395152  0.0000000000  0.0000000000
 18748.5010000000  6183.3224449771 13944.5162996523  0.0000000000  0.0000000000
 18686.0010000000  6162.6409159852 13909.5451603435  0.0000000000  0.0000000000
 18623.5010000000  6141.9594975650 13874.5448931793  0.0000000000  0.0000000000
 18561.0010000000  6121.2782053036 13839.5154015527  0.0000000000  0.0000000000
 18498.5010000000  6100.5970245373 13804.4565367076  0.0000000000  0.0000000000
 18436.0010000000  6079.9159600126 13769.3681818044  0.0000000000  0.0000000000
 18373.5010000000  6059.2350274910 13734.2502377868  0.0000000000  0.0000000000
 18311.0010000000  6038.5541964869 13699.1025260912  0.0000000000  0.0000000000
 18248.5010000000  6017.8734967722 13663.9249695407  0.0000000000  0.0000000000
 18186.0010000000  5997.1929120395 13628.7174116622  0.0000000000  0.0000000000
 18123.5010000000  5976.5124453496 13593.4797279037  0.0000000000  0.0000000000
 18061.0010000000  5955.8321027593 13558.2117978321  0.0000000000  0.0000000000
 17998.5010000000  5935.1518852609 13522.9134913796  0.0000000000  0.0000000000
 17936.0010000000  5914.4717969260 13487.5846827145  0.0000000000  0.0000000000
 17873.5010000000  5893.7918208516 13452.2252091047  0.0000000000  0.0000000000
 17811.0010000000  5873.1119674585 13416.8349534402  0.0000000000  0.0000000000
 17748.5010000000  5852.4322422706 13381.4137892137  0.0000000000  0.0000000000
 17686.0010000000  5831.7526460209 13345.9615806523  0.0000000000  0.0000000000
 17623.5010000000  5811.0731747565 13310.4781828499  0.0000000000  0.0000000000
 17561.0010000000  5790.3938278572 13274.9634554959  0.0000000000  0.0000000000
 17498.5010000000  5769.7146080352 13239.4172628873  0.0000000000  0.0000000000
 17436.0010000000  5749.0355213350 13203.8394739409  0.0000000000  0.0000000000
 17373.5010000000  5728.3565535868 13168.2299216406  0.0000000000  0.0000000000
 17311.0010000000  5707.6777255182 13132.5884978981  0.0000000000  0.0000000000
 17248.5010000000  5686.9990220719 13096.9150318201  0.0000000000  0.0000000000
 17186.0010000000  5666.3204552176 13061.2093979219  0.0000000000  0.0000000000
 17123.5010000000  5645.6420170504 13025.4714352284  0.0000000000  0.0000000000
 17061.0010000000  5624.9637033371 12989.7009878549  0.0000000000  0.0000000000
 16998.5010000000  5604.2855289591 12953.8979317710  0.0000000000  0.0000000000
 16936.0010000000  5583.6074891993 12918.0621078168  0.0000000000  0.0000000000
 16873.5010000000  5562.9295830981 12882.1933620641  0.0000000000  0.0000000000
 16811.0010000000  5542.2518057959 12846.2915325300  0.0000000000  0.0000000000
 16748.5010000000  5521.5741715470 12810.3564891435  0.0000000000  0.0000000000
 16686.0010000000  5500.8966754344 12774.3880672572  0.0000000000  0.0000000000
 16623.5010000000  5480.2193164695 12738.3861077134  0.0000000000  0.0000000000
 16561.0010000000  5459.5420975917 12702.3504568599  0.0000000000  0.0000000000
 16498.5010000000  5438.8650105693 12666.2809402133  0.0000000000  0.0000000000
 16436.0010000000  5418.1880663266 12630.1774153298  0.0000000000  0.0000000000
 16373.5010000000  5397.5112647027 12594.0397190667  0.0000000000  0.0000000000
 16311.0010000000  5376.8345946660 12557.8676678498  0.0000000000  0.0000000000
 16248.5010000000  5356.1580793115 12521.6611363958  0.0000000000  0.0000000000
 16186.0010000000  5335.4817010092 12485.4199267214  0.0000000000  0.0000000000
 16123.5010000000  5314.8054762555 12449.1438991681  0.0000000000  0.0000000000
 16061.0010000000  5294.1293812538 12412.8328419179  0.0000000000  0.0000000000
 15998.5010000000  5273.4534410874 12376.4866274622  0.0000000000  0.0000000000
 15936.0010000000  5252.7776408064 12340.1050564729  0.0000000000  0.0000000000
 15873.5010000000  5232.1019994136 12303.6879878170  0.0000000000  0.0000000000
 15811.0010000000  5211.4264963115 12267.2352090878  0.0000000000  0.0000000000
 15748.5010000000  5190.7511448553 12230.7465661118  0.0000000000  0.0000000000
 15686.0010000000  5170.0759483080 12194.2218853781  0.0000000000  0.0000000000
 15623.5010000000  5149.4008928109 12157.6609614925  0.0000000000  0.0000000000
 15561.0010000000  5128.7259910589 12121.0636343545  0.0000000000  0.0000000000
 15498.5010000000  5108.0512531620 12084.4297377143  0.0000000000  0.0000000000
 15436.0010000000  5087.3766580294 12047.7590483480  0.0000000000  0.0000000000
 15373.5010000000  5066.7022183486 12011.0514011837  0.0000000000  0.0000000000
 15311.0010000000  5046.0279373244 11974.3066126552  0.0000000000  0.0000000000
 15248.5010000000  5025.3538088973 11937.5244809836  0.0000000000  0.0000000000
 15186.0010000000  5004.6798392427 11900.7048243777  0.0000000000  0.0000000000
 15123.5010000000  4984.0060325188 11863.8474557004  0.0000000000  0.0000000000
 15061.0010000000  4963.3323768764 11826.9521574466  0.0000000000  0.0000000000
 14998.5010000000  4942.6588869541 11790.0187575267  0.0000000000  0.0000000000
 14936.0010000000  4921.9855545095 11753.0470411528  0.0000000000  0.0000000000
 14873.5010000000  4901.3123907602 11716.0368264398  0.0000000000  0.0000000000
 14811.0010000000  4880.6393843953 11678.9878892741  0.0000000000  0.0000000000
 14748.5010000000  4859.9665436515 11641.9000386002  0.0000000000  0.0000000000
 14686.0010000000  4839.2938753413 11604.7730788950  0.0000000000  0.0000000000
 14623.5010000000  4818.6213642785 11567.6067731180  0.0000000000  0.0000000000
 14561.0010000000  4797.9490287026 11530.4009422770  0.0000000000  0.0000000000
 14498.5010000000  4777.2768513304 11493.1553414302  0.0000000000  0.0000000000
 14436.0010000000  4756.6048551325 11455.8697960617  0.0000000000  0.0000000000
 14373.5010000000  4735.9330211052 11418.5440538923  0.0000000000  0.0000000000
 14311.0010000000  4715.2613636705 11381.1779208035  0.0000000000  0.0000000000
 14248.5010000000  4694.5898761385 11343.7711623938  0.0000000000  0.0000000000
 14186.0010000000  4673.9185648490 11306.3235656214  0.0000000000  0.0000000000
 14123.5010000000  4653.2474289091 11268.8349021357  0.0000000000  0.0000000000
 14061.0010000000  4632.5764671109 11231.3049407390  0.0000000000  0.0000000000
 13998.5010000000  4611.9056913872 11193.7334718210  0.0000000000  0.0000000000
 13936.0010000000  4591.2350801520 11156.1202225085  0.0000000000  0.0000000000
 13873.5010000000  4570.5646584988 11118.4650024666  0.0000000000  0.0000000000
 13811.0010000000  4549.8944182708 11080.7675584897  0.0000000000  0.0000000000
 13748.5010000000  4529.2243582276 11043.0276475018  0.0000000000  0.0000000000
 13686.0010000000  4508.5544840452 11005.2450365921  0.0000000000  0.0000000000
 13623.5010000000  4487.8847952413 10967.4194791102  0.0000000000  0.0000000000
 13561.0010000000  4467.2152919152 10929.5507269190  0.0000000000  0.0000000000
 13498.5010000000  4446.5459748604 10891.6385305695  0.0000000000  0.0000000000
 13436.0010000000  4425.8768456770 10853.6826394758  0.0000000000  0.0000000000
 13373.5010000000  4405.2079068849 10815.6828020918  0.0000000000  0.0000000000
 13311.0010000000  4384.5391620365 10777.6387660889  0.0000000000  0.0000000000
 13248.5010000000  4363.8706094287 10739.5502667304  0.0000000000  0.0000000000
 13186.0010000000  4343.2022487077 10701.4170389669  0.0000000000  0.0000000000
 13123.5010000000  4322.5340873387 10663.2388293640  0.0000000000  0.0000000000
 13061.0010000000  4301.8661216061 10625.0153609870  0.0000000000  0.0000000000
 12998.5010000000  4281.1983558857 10586.7463689375  0.0000000000  0.0000000000
 12936.0010000000  4260.5307837822 10548.4315654088  0.0000000000  0.0000000000
 12873.5010000000  4239.8634197941 10510.0706983273  0.0000000000  0.0000000000
 12811.0010000000  4219.1962553933 10471.6634698706  0.0000000000  0.0000000000
 12748.5010000000  4198.5292969088 10433.2096066899  0.0000000000  0.0000000000
 12686.0010000000  4177.8625406294 10394.7088136180  0.0000000000  0.0000000000
 12623.5010000000  4157.1959978383 10356.1608202285  0.0000000000  0.0000000000
 12561.0010000000  4136.5296639490 10317.5653232809  0.0000000000  0.0000000000
 12498.5010000000  4115.8635312183 10278.9220102711  0.0000000000  0.0000000000
 12436.0010000000  4095.1976194948 10240.2306169435  0.0000000000  0.0000000000
 12373.5010000000  4074.5319150670 10201.4908128534  0.0000000000  0.0000000000
 12311.0010000000  4053.8664320449 10162.7023161997  0.0000000000  0.0000000000
 12248.5010000000  4033.2011637390 10123.8648026622  0.0000000000  0.0000000000
 12186.0010000000  4012.5361132939 10084.9779627772  0.0000000000  0.0000000000
 12123.5010000000  3991.8712817118 10046.0414794151  0.0000000000  0.0000000000
 12061.0010000000  3971.2066740492 10007.0550393913  0.0000000000  0.0000000000
 11998.5010000000  3950.5422876497  9968.0183112095  0.0000000000  0.0000000000
 11936.0010000000  3929.8781302467  9928.9309791677  0.0000000000  0.0000000000
 11873.5010000000  3909.2141963837  9889.7926987312  0.0000000000  0.0000000000
 11811.0010000000  3888.5504913663  9850.6031417567  0.0000000000  0.0000000000
 11748.5010000000  3867.8870195653  9811.3619743317  0.0000000000  0.0000000000
 11686.0010000000  3847.2237788258  9772.0688460531  0.0000000000  0.0000000000
 11623.5010000000  3826.5607724198  9732.7234126488  0.0000000000  0.0000000000
 11561.0010000000  3805.8980033858  9693.3253251721  0.0000000000  0.0000000000
 11498.5010000000  3785.2354747622  9653.8742303720  0.0000000000  0.0000000000
 11436.0010000000  3764.5731840922  9614.3697601009  0.0000000000  0.0000000000
 11373.5010000000  3743.9111351896  9574.8115537078  0.0000000000  0.0000000000
 11311.0010000000  3723.2493268897  9535.1992364578  0.0000000000  0.0000000000
 11248.5010000000  3702.5877703823  9495.5324526837  0.0000000000  0.0000000000
 11186.0010000000  3681.9264610301  9455.8108116499  0.0000000000  0.0000000000
 11123.5010000000  3661.2654014096  9416.0339316436  0.0000000000  0.0000000000
 11061.0010000000  3640.6045958402  9376.2014294294  0.0000000000  0.0000000000
 10998.5010000000  3619.9440450563  9336.3129098882  0.0000000000  0.0000000000
 10936.0010000000  3599.2837465630  9296.3679665647  0.0000000000  0.0000000000
 10873.5010000000  3578.6237115441  9256.3662142881  0.0000000000  0.0000000000
 10811.0010000000  3557.9639373949  9216.3072359682  0.0000000000  0.0000000000
 10748.5010000000  3537.3044192569  9176.1906047182  0.0000000000  0.0000000000
 10686.0010000000  3516.6451776031  9136.0159374022  0.0000000000  0.0000000000
 10623.5010000000  3495.9861983613  9095.7827781971  0.0000000000  0.0000000000
 10561.0010000000  3475.3274879671  9055.4907054433  0.0000000000  0.0000000000
 10498.5010000000  3454.6690571226  9015.1393000836  0.0000000000  0.0000000000
 10436.0010000000  3434.0108942894  8974.7280937217  0.0000000000  0.0000000000
 10373.5010000000  3413.3530144576  8934.2566637973  0.0000000000  0.0000000000
 10311.0010000000  3392.6954111941  8893.7245397026  0.0000000000  0.0000000000
 10248.5010000000  3372.0380944252  8853.1312766447  0.0000000000  0.0000000000
 10186.0010000000  3351.3810589198  8812.4763936905  0.0000000000  0.0000000000
 10123.5010000000  3330.7243163854  8771.7594367246  0.0000000000  0.0000000000
 10061.0010000000  3310.0678590389  8730.9799066015  0.0000000000  0.0000000000
  9998.5010000000  3289.4117018934  8690.1373423904  0.0000000000  0.0000000000
  9936.0010000000  3268.7558362380  8649.2312293890  0.0000000000  0.0000000000
  9873.5010000000  3248.1002665276  8608.2610718414  0.0000000000  0.0000000000
  9811.0010000000  3227.4450053981  8567.2263830870  0.0000000000  0.0000000000
  9748.5010000000  3206.7900484993  8526.1266354231  0.0000000000  0.0000000000
  9686.0010000000  3186.1353955808  8484.9613017392  0.0000000000  0.0000000000
  9623.5010000000  3165.4810558918  8443.7298662122  0.0000000000  0.0000000000
  9561.0010000000  3144.8270283925  8402.4317846983  0.0000000000  0.0000000000
  9498.5010000000  3124.1733174420  8361.0665158431  0.0000000000  0.0000000000
  9436.0010000000  3103.5199282073  8319.6335117827  0.0000000000  0.0000000000
  9373.5010000000  3082.8668572882  8278.1321991245  0.0000000000  0.0000000000
  9311.0010000000  3062.2141180043  8236.5620295638  0.0000000000  0.0000000000
  9248.5010000000  3041.5617063251  8194.9224112304  0.0000000000  0.0000000000
  9186.0010000000  3020.9096261603  8153.2127593204  0.0000000000  0.0000000000
  9123.5010000000  3000.2578848956  8111.4324869967  0.0000000000  0.0000000000
  9061.0010000000  2979.6064842698  8069.5809867412  0.0000000000  0.0000000000
  8998.5010000000  2958.9554211208  8027.6576315637  0.0000000000  0.0000000000
  8936.0010000000  2938.3047119332  7985.6618246629  0.0000000000  0.0000000000
  8873.5010000000  2917.6543503484  7943.5929129180  0.0000000000  0.0000000000
  8811.0010000000  2897.0043413836  7901.4502561473  0.0000000000  0.0000000000
  8748.5010000000  2876.3546924382  7859.2332086737  0.0000000000  0.0000000000
  8686.0010000000  2855.7054046017  7816.9411013084  0.0000000000  0.0000000000
  8623.5010000000  2835.0564828020  7774.5732618260  0.0000000000  0.0000000000
  8561.0010000000  2814.4079318258  7732.1290065898  0.0000000000  0.0000000000
  8498.5010000000  2793.7597524917  7689.6076323959  0.0000000000  0.0000000000
  8436.0010000000  2773.1119516512  7647.0084367755  0.0000000000  0.0000000000
  8373.5010000000  2752.4645337554  7604.3307003808  0.0000000000  0.0000000000
  8311.0010000000  2731.8175017431  7561.5736884873  0.0000000000  0.0000000000
  8248.5010000000  2711.1708579298  7518.7366525099  0.0000000000  0.0000000000
  8186.0010000000  2690.5246138109  7475.8188500766  0.0000000000  0.0000000000
  8123.5010000000  2669.8787685464  7432.8195000375  0.0000000000  0.0000000000
  8061.0010000000  2649.2333234532  7389.7378121576  0.0000000000  0.0000000000
  7998.5010000000  2628.5882916591  7346.5730070205  0.0000000000  0.0000000000
  7936.0010000000  2607.9436726237  7303.3242624885  0.0000000000  0.0000000000
  7873.5010000000  2587.2994751895  7259.9907614883  0.0000000000  0.0000000000
  7811.0010000000  2566.6556968457  7216.5716481724  0.0000000000  0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-eos1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1556143438     6.4077580284  0.0000000000  0.1805021878
     0.9990000000     0.1552867525     6.3966762666  0.0000000000  0.1804510194
     0.9970000000     0.1549594568     6.3855913469  0.0000000000  0.1803998085
     0.9950000000     0.1546324577     6.3745032917  0.0000000000  0.1803485551
     0.9930000000     0.1543057546     6.3634120751  0.0000000000  0.1802972589
     0.9910000000     0.1539793479     6.3523177044  0.0000000000  0.1802459199
     0.9890000000     0.1536532376     6.3412201707  0.0000000000  0.1801945378
     0.9870000000     0.1533274238     6.3301194740  0.0000000000  0.1801431125
     0.9850000000     0.1530019061     6.3190155986  0.0000000000  0.1800916437
     0.9830000000     0.1526766854     6.3079085612  0.0000000000  0.1800401314
     0.9810000000     0.1523517608     6.2967983312  0.0000000000  0.1799885753
     0.9790000000     0.1520271330     6.2856849263  0.0000000000  0.1799369754
     0.9770000000     0.1517028014     6.2745683248  0.0000000000  0.1798853313
     0.9750000000     0.1513787664     6.2634485295  0.0000000000  0.1798336429
     0.9730000000     0.1510550282     6.2523255437  0.0000000000  0.1797819100
     0.9710000000     0.1507315864     6.2411993553  0.0000000000  0.1797301325
     0.9690000000     0.1504084408     6.2300699527  0.0000000000  0.1796783101
     0.9670000000     0.1500855918     6.2189373409  0.0000000000  0.1796264427
     0.9650000000     0.1497630393     6.2078015172  0.0000000000  0.1795745300
     0.9630000000     0.1494407828     6.1966624640  0.0000000000  0.1795225718
     0.9610000000     0.1491188226     6.1855201877  0.0000000000  0.1794705681
     0.9590000000     0.1487971588     6.1743746878  0.0000000000  0.1794185185
     0.9570000000     0.1484757909     6.1632259480  0.0000000000  0.1793664228
     0.9550000000     0.1481547190     6.1520739689  0.0000000000  0.1793142808
     0.9530000000     0.1478339430     6.1409187436  0.0000000000  0.1792620924
     0.9510000000     0.1475134628     6.1297602739  0.0000000000  0.1792098572
     0.9490000000     0.1471932780     6.1185985462  0.0000000000  0.1791575752
     0.9470000000     0.1468733887     6.1074335557  0.0000000000  0.1791052459
     0.9450000000     0.1465537945     6.0962652980  0.0000000000  0.1790528693
     0.9430000000     0.1462344958     6.0850937856  0.0000000000  0.1790004452
     0.9410000000     0.1459154917     6.0739189839  0.0000000000  0.1789479731
     0.9390000000     0.1455967826     6.0627409145  0.0000000000  0.1788954531
     0.9370000000     0.1452783680     6.0515595602  0.0000000000  0.1788428847
     0.9350000000     0.1449602475     6.0403749124  0.0000000000  0.1787902677
     0.9330000000     0.1446424212     6.0291869711  0.0000000000  0.1787376019
     0.9310000000     0.1443248888     6.0179957373  0.0000000000  0.1786848871
     0.9290000000     0.1440076499     6.0068011967  0.0000000000  0.1786321230
     0.9270000000     0.1436907043     5.9956033439  0.0000000000  0.1785793093
     0.9250000000     0.1433740517     5.9844021821  0.0000000000  0.1785264458
     0.9230000000     0.1430576919     5.9731976996  0.0000000000  0.1784735322
     0.9210000000     0.1427416244     5.9619898934  0.0000000000  0.1784205682
     0.9190000000     0.1424258490     5.9507787613  0.0000000000  0.1783675536
     0.9170000000     0.1421103652     5.9395642864  0.0000000000  0.1783144880
     0.9150000000     0.1417951728     5.9283464761  0.0000000000  0.1782613713
     0.9130000000     0.1414802714     5.9171253232  0.0000000000  0.1782082030
     0.9110000000     0.1411656606     5.9059008212  0.0000000000  0.1781549830
     0.9090000000     0.1408513399     5.8946729646  0.0000000000  0.1781017109
     0.9070000000     0.1405373088     5.8834417413  0.0000000000  0.1780483864
     0.9050000000     0.1402235671     5.8722071554  0.0000000000  0.1779950092
     0.9030000000     0.1399101142     5.8609691968  0.0000000000  0.1779415790
     0.9010000000     0.1395969499     5.8497278716  0.0000000000  0.1778880956
     0.8990000000     0.1392840729     5.8384831482  0.0000000000  0.1778345584
     0.8970000000     0.1389714836     5.8272350508  0.0000000000  0.1777809673
     0.8950000000     0.1386591808     5.8159835496  0.0000000000  0.1777273218
     0.8930000000     0.1383471644     5.8047286554  0.0000000000  0.1776736218
     0.8910000000     0.1380354338     5.7934703642  0.0000000000  0.1776198668
     0.8890000000     0.1377239881     5.7822086578  0.0000000000  0.1775660564
     0.8870000000     0.1374128267     5.7709435345  0.0000000000  0.1775121903
     0.8850000000     0.1371019493     5.7596749941  0.0000000000  0.1774582682
     0.8830000000     0.1367913548     5.7484030217  0.0000000000  0.1774042897
     0.8810000000     0.1364810428     5.7371276197  0.0000000000  0.1773502544
     0.8790000000     0.1361710124     5.7258487756  0.0000000000  0.1772961619
     0.8770000000     0.1358612632     5.7145664943  0.0000000000  0.1772420119
     0.8750000000     0.1355517943     5.7032807662  0.0000000000  0.1771878040
     0.8730000000     0.1352426047     5.6919915753  0.0000000000  0.1771335377
     0.8710000000     0.1349336939     5.6806989304  0.0000000000  0.1770792127
     0.8690000000     0.1346250610     5.6694028182  0.0000000000  0.1770248285
     0.8670000000     0.1343167050     5.6581032272  0.0000000000  0.1769703847
     0.8650000000     0.1340086252     5.6468001626  0.0000000000  0.1769158810
     0.8630000000     0.1337008205     5.6354936078  0.0000000000  0.1768613168
     0.8610000000     0.1333932903     5.6241835713  0.0000000000  0.1768066917
     0.8590000000     0.1330860333     5.6128700320  0.0000000000  0.1767520053
     0.8570000000     0.1327790486     5.6015529858  0.0000000000  0.1766972571
     0.8550000000     0.1324723354     5.5902324380  0.0000000000  0.1766424467
     0.8530000000     0.1321658924     5.5789083727  0.0000000000  0.1765875735
     0.8510000000     0.1318597186     5.5675807830  0.0000000000  0.1765326372
     0.8490000000     0.1315538131     5.5562496717  0.0000000000  0.1764776371
     0.8470000000     0.1312481745     5.5449150203  0.0000000000  0.1764225729
     0.8450000000     0.1309428018     5.5335768350  0.0000000000  0.1763674439
     0.8430000000     0.1306376935     5.5222350933  0.0000000000  0.1763122497
     0.8410000000     0.1303328488     5.5108898054  0.0000000000  0.1762569898
     0.8390000000     0.1300282663     5.4995409601  0.0000000000  0.1762016636
     0.8370000000     0.1297239444     5.4881885409  0.0000000000  0.1761462706
     0.8350000000     0.1294198821     5.4768325560  0.0000000000  0.1760908102
     0.8330000000     0.1291160781     5.4654729930  0.0000000000  0.1760352818
     0.8310000000     0.1288125306     5.4541098414  0.0000000000  0.1759796849
     0.8290000000     0.1285092383     5.4427430929  0.0000000000  0.1759240189
     0.8270000000     0.1282061997     5.4313727417  0.0000000000  0.1758682831
     0.8250000000     0.1279034137     5.4199987991  0.0000000000  0.1758124770
     0.8230000000     0.1276008781     5.4086212334  0.0000000000  0.1757566000
     0.8210000000     0.1272985915     5.3972400454  0.0000000000  0.1757006514
     0.8190000000     0.1269965523     5.3858552311  0.0000000000  0.1756446305
     0.8170000000     0.1266947590     5.3744667887  0.0000000000  0.1755885367
     0.8150000000     0.1263932096     5.3630747037  0.0000000000  0.1755323694
     0.8130000000     0.1260919022     5.3516789647  0.0000000000  0.1754761278
     0.8110000000     0.1257908353     5.3402795776  0.0000000000  0.1754198113
     0.8090000000     0.1254900067     5.3288765210  0.0000000000  0.1753634191
     0.8070000000     0.1251894147     5.3174697990  0.0000000000  0.1753069505
     0.8050000000     0.1248890571     5.3060593959  0.0000000000  0.1752504048
     0.8030000000     0.1245889322     5.2946453140  0.0000000000  0.1751937812
     0.8010000000     0.1242890375     5.2832275360  0.0000000000  0.1751370789
     0.7990000000     0.1239893711     5.2718060552  0.0000000000  0.1750802972
     0.7970000000     0.1236899308     5.2603808757  0.0000000000  0.1750234352
     0.7950000000     0.1233907142     5.2489519747  0.0000000000  0.1749664922
     0.7930000000     0.1230917190     5.2375193477  0.0000000000  0.1749094672
     0.7910000000     0.1227929430     5.2260829937  0.0000000000  0.1748523595
     0.7890000000     0.1224943835     5.2146429002  0.0000000000  0.1747951682
     0.7870000000     0.1221960384     5.2031990657  0.0000000000  0.1747378924
     0.7850000000     0.1218979047     5.1917514700  0.0000000000  0.1746805311
     0.7830000000     0.1215999800     5.1803001191  0.0000000000  0.1746230835
     0.7810000000     0.1213022615     5.1688449929  0.0000000000  0.1745655486
     0.7790000000     0.1210047464     5.1573860829  0.0000000000  0.1745079254
     0.7770000000     0.1207074320     5.1459233920  0.0000000000  0.1744502130
     0.7750000000     0.1204103152     5.1344569051  0.0000000000  0.1743924103
     0.7730000000     0.1201133931     5.1229866111  0.0000000000  0.1743345163
     0.7710000000     0.1198166626     5.1115125038  0.0000000000  0.1742765300
     0.7690000000     0.1195201207     5.1000345810  0.0000000000  0.1742184503
     0.7670000000     0.1192237639     5.0885528232  0.0000000000  0.1741602760
     0.7650000000     0.1189275889     5.0770672232  0.0000000000  0.1741020060
     0.7630000000     0.1186315927     5.0655777858  0.0000000000  0.1740436393
     0.7610000000     0.1183357712     5.0540844843  0.0000000000  0.1739851746
     0.7590000000     0.1180401212     5.0425873188  0.0000000000  0.1739266107
     0.7570000000     0.1177446387     5.0310862733  0.0000000000  0.1738679464
     0.7550000000     0.1174493202     5.0195813441  0.0000000000  0.1738091805
     0.7530000000     0.1171541618     5.0080725259  0.0000000000  0.1737503116
     0.7510000000     0.1168591594     4.9965598048  0.0000000000  0.1736913384
     0.7490000000     0.1165643088     4.9850431653  0.0000000000  0.1736322596
     0.7470000000     0.1162696060     4.9735226054  0.0000000000  0.1735730738
     0.7450000000     0.1159750467     4.9619981148  0.0000000000  0.1735137796
     0.7430000000     0.1156806261     4.9504696753  0.0000000000  0.1734543754
     0.7410000000     0.1153863400     4.9389372896  0.0000000000  0.1733948600
     0.7390000000     0.1150921836     4.9274009387  0.0000000000  0.1733352317
     0.7370000000     0.1147981522     4.9158606176  0.0000000000  0.1732754890
     0.7350000000     0.1145042405     4.9043163069  0.0000000000  0.1732156303
     0.7330000000     0.1142104439     4.8927680094  0.0000000000  0.1731556539
     0.7310000000     0.1139167568     4.8812156995  0.0000000000  0.1730955582
     0.7290000000     0.1136231741     4.8696593811  0.0000000000  0.1730353415
     0.7270000000     0.1133296901     4.8580990378  0.0000000000  0.1729750020
     0.7250000000     0.1130362991     4.8465346472  0.0000000000  0.1729145379
     0.7230000000     0.1127429955     4.8349662173  0.0000000000  0.1728539473
     0.7210000000     0.1124497730     4.8233937222  0.0000000000  0.1727932284
     0.7190000000     0.1121566257     4.8118171597  0.0000000000  0.1727323792
     0.7170000000     0.1118635470     4.8002365086  0.0000000000  0.1726713977
     0.7150000000     0.1115705306     4.7886517650  0.0000000000  0.1726102818
     0.7130000000     0.1112775697     4.7770629139  0.0000000000  0.1725490295
     0.7110000000     0.1109846574     4.7654699439  0.0000000000  0.1724876386
     0.7090000000     0.1106917865     4.7538728406  0.0000000000  0.1724261068
     0.7070000000     0.1103989497     4.7422715938  0.0000000000  0.1723644319
     0.7050000000     0.1101061396     4.7306661910  0.0000000000  0.1723026116
     0.7030000000     0.1098133482     4.7190566180  0.0000000000  0.1722406433
     0.7010000000     0.1095205678     4.7074428660  0.0000000000  0.1721785247
     0.6990000000     0.1092277899     4.6958249183  0.0000000000  0.1721162531
     0.6970000000     0.1089350060     4.6842027580  0.0000000000  0.1720538260
     0.6950000000     0.1086422058     4.6725763722  0.0000000000  0.1719912403
     0.6930000000     0.1083493857     4.6609457522  0.0000000000  0.1719284944
     0.6910000000     0.1080565431     4.6493108814  0.0000000000  0.1718655868
     0.6890000000     0.1077636776     4.6376717457  0.0000000000  0.1718025167
     0.6870000000     0.1074707893     4.6260283308  0.0000000000  0.1717392831
     0.6850000000     0.1071778779     4.6143806224  0.0000000000  0.1716758851
     0.6830000000     0.1068849432     4.6027286063  0.0000000000  0.1716123219
     0.6810000000     0.1065919851     4.5910722680  0.0000000000  0.1715485924
     0.6790000000     0.1062990034     4.5794115930  0.0000000000  0.1714846957
     0.6770000000     0.1060059980     4.5677465665  0.0000000000  0.1714206308
     0.6750000000     0.1057129687     4.5560771739  0.0000000000  0.1713563969
     0.6730000000     0.1054199154     4.5444034004  0.0000000000  0.1712919930
     0.6710000000     0.1051268377     4.5327252310  0.0000000000  0.1712274180
     0.6690000000     0.1048337357     4.5210426507  0.0000000000  0.1711626710
     0.6670000000     0.1045406091     4.5093556445  0.0000000000  0.1710977509
     0.6650000000     0.1042474577     4.4976641970  0.0000000000  0.1710326569
     0.6630000000     0.1039542814     4.4859682930  0.0000000000  0.1709673879
     0.6610000000     0.1036610799     4.4742679170  0.0000000000  0.1709019428
     0.6590000000     0.1033678532     4.4625630536  0.0000000000  0.1708363207
     0.6570000000     0.1030746009     4.4508536872  0.0000000000  0.1707705205
     0.6550000000     0.1027813231     4.4391398019  0.0000000000  0.1707045411
     0.6530000000     0.1024880193     4.4274213821  0.0000000000  0.1706383816
     0.6510000000     0.1021946896     4.4156984117  0.0000000000  0.1705720408
     0.6490000000     0.1019013336     4.4039708747  0.0000000000  0.1705055176
     0.6470000000     0.1016079513     4.3922387550  0.0000000000  0.1704388110
     0.6450000000     0.1013145423     4.3805020363  0.0000000000  0.1703719199
     0.6430000000     0.1010211066     4.3687607022  0.0000000000  0.1703048432
     0.6410000000     0.1007276439     4.3570147364  0.0000000000  0.1702375798
     0.6390000000     0.1004341540     4.3452641221  0.0000000000  0.1701701285
     0.6370000000     0.1001406368     4.3335088428  0.0000000000  0.1701024882
     0.6350000000     0.0998470920     4.3217488815  0.0000000000  0.1700346577
     0.6330000000     0.0995535195     4.3099842213  0.0000000000  0.1699666360
     0.6310000000     0.0992599189     4.2982148453  0.0000000000  0.1698984218
     0.6290000000     0.0989662903     4.2864407362  0.0000000000  0.1698300140
     0.6270000000     0.0986726332     4.2746618768  0.0000000000  0.1697614113
     0.6250000000     0.0983789476     4.2628782497  0.0000000000  0.1696926126
     0.6230000000     0.0980852332     4.2510898372  0.0000000000  0.1696236167
     0.6210000000     0.0977914898     4.2392966219  0.0000000000  0.1695544223
     0.6190000000     0.0974977172     4.2274985859  0.0000000000  0.1694850282
     0.6170000000     0.0972039152     4.2156957113  0.0000000000  0.1694154332
     0.6150000000     0.0969100836     4.2038879801  0.0000000000  0.1693456360
     0.6130000000     0.0966162221     4.1920753741  0.0000000000  0.1692756353
     0.6110000000     0.0963223305     4.1802578751  0.0000000000  0.1692054298
     0.6090000000     0.0960284086     4.1684354647  0.0000000000  0.1691350183
     0.6070000000     0.0957344563     4.1566081243  0.0000000000  0.1690643994
     0.6050000000     0.0954404732     4.1447758353  0.0000000000  0.1689935719
     0.6030000000     0.0951464591     4.1329385788  0.0000000000  0.1689225343
     0.6010000000     0.0948524138     4.1210963358  0.0000000000  0.1688512854
     0.5990000000     0.0945583371     4.1092490874  0.0000000000  0.1687798238
     0.5970000000     0.0942642288     4.0973968143  0.0000000000  0.1687081481
     0.5950000000     0.0939700886     4.0855394971  0.0000000000  0.1686362570
     0.5930000000     0.0936759162     4.0736771163  0.0000000000  0.1685641489
     0.5910000000     0.0933817114     4.0618096522  0.0000000000  0.1684918226
     0.5890000000     0.0930874741     4.0499370852  0.0000000000  0.1684192766
     0.5870000000     0.0927932039     4.0380593952  0.0000000000  0.1683465094
     0.5850000000     0.0924989005     4.0261765621  0.0000000000  0.1682735196
     0.5830000000     0.0922045639     4.0142885658  0.0000000000  0.1682003057
     0.5810000000     0.0919101936     4.0023953857  0.0000000000  0.1681268662
     0.5790000000     0.0916157894     3.9904970015  0.0000000000  0.1680531997
     0.5770000000     0.0913213512     3.9785933923  0.0000000000  0.1679793045
     0.5750000000     0.0910268786     3.9666845374  0.0000000000  0.1679051793
     0.5730000000     0.0907323713     3.9547704156  0.0000000000  0.1678308224
     0.5710000000     0.0904378292     3.9428510060  0.0000000000  0.1677562323
     0.5690000000     0.0901432519     3.9309262870  0.0000000000  0.1676814073
     0.5670000000     0.0898486392     3.9189962372  0.0000000000  0.1676063460
     0.5650000000     0.0895539908     3.9070608350  0.0000000000  0.1675310466
     0.5630000000     0.0892593064     3.8951200585  0.0000000000  0.1674555075
     0.5610000000     0.0889645858     3.8831738857  0.0000000000  0.1673797272
     0.5590000000     0.0886698287     3.8712222944  0.0000000000  0.1673037039
     0.5570000000     0.0883750347     3.8592652623  0.0000000000  0.1672274360
     0.5550000000     0.0880802037     3.8473027669  0.0000000000  0.1671509217
     0.5530000000     0.0877853353     3.8353347855  0.0000000000  0.1670741594
     0.5510000000     0.0874904292     3.8233612952  0.0000000000  0.1669971472
     0.5490000000     0.0871954852     3.8113822729  0.0000000000  0.1669198835
     0.5470000000     0.0869005029     3.7993976954  0.0000000000  0.1668423665
     0.5450000000     0.0866054821     3.7874075393  0.0000000000  0.1667645944
     0.5430000000     0.0863104225     3.7754117809  0.0000000000  0.1666865653
     0.5410000000     0.0860153237     3.7634103964  0.0000000000  0.1666082775
     0.5390000000     0.0857201855     3.7514033619  0.0000000000  0.1665297290
     0.5370000000     0.0854250074     3.7393906532  0.0000000000  0.1664509181
     0.5350000000     0.0851297894     3.7273722458  0.0000000000  0.1663718428
     0.5330000000     0.0848345309     3.7153481152  0.0000000000  0.1662925012
     0.5310000000     0.0845392317     3.7033182365  0.0000000000  0.1662128913
     0.5290000000     0.0842438915     3.6912825848  0.0000000000  0.1661330113
     0.5270000000     0.0839485099     3.6792411349  0.0000000000  0.1660528591
     0.5250000000     0.0836530867     3.6671938614  0.0000000000  0.1659724328
     0.5230000000     0.0833576214     3.6551407386  0.0000000000  0.1658917302
     0.5210000000     0.0830621138     3.6430817407  0.0000000000  0.1658107494
     0.5190000000     0.0827665635     3.6310168416  0.0000000000  0.1657294884
     0.5170000000     0.0824709701     3.6189460151  0.0000000000  0.1656479449
     0.5150000000     0.0821753334     3.6068692347  0.0000000000  0.1655661169
     0.5130000000     0.0818796530     3.5947864737  0.0000000000  0.1654840022
     0.5110000000     0.0815839284     3.5826977050  0.0000000000  0.1654015988
     0.5090000000     0.0812881595     3.5706029015  0.0000000000  0.1653189043
     0.5070000000     0.0809923458     3.5585020359  0.0000000000  0.1652359166
     0.5050000000     0.0806964869     3.5463950804  0.0000000000  0.1651526334
     0.5030000000     0.0804005824     3.5342820071  0.0000000000  0.1650690525
     0.5010000000     0.0801046321     3.5221627880  0.0000000000  0.1649851716
     0.4990000000     0.0798086355     3.5100373946  0.0000000000  0.1649009883
     0.4970000000     0.0795125923     3.4979057984  0.0000000000  0.1648165003
     0.4950000000     0.0792165020     3.4857679703  0.0000000000  0.1647317053
     0.4930000000     0.0789203643     3.4736238814  0.0000000000  0.1646466007
     0.4910000000     0.0786241788     3.4614735021  0.0000000000  0.1645611842
     0.4890000000     0.0783279451     3.4493168029  0.0000000000  0.1644754534
     0.4870000000     0.0780316628     3.4371537537  0.0000000000  0.1643894056
     0.4850000000     0.0777353314     3.4249843245  0.0000000000  0.1643030385
     0.4830000000     0.0774389507     3.4128084848  0.0000000000  0.1642163494
     0.4810000000     0.0771425201     3.4006262037  0.0000000000  0.1641293358
     0.4790000000     0.0768460393     3.3884374504  0.0000000000  0.1640419950
     0.4770000000     0.0765495077     3.3762421933  0.0000000000  0.1639543244
     0.4750000000     0.0762529251     3.3640404011  0.0000000000  0.1638663212
     0.4730000000     0.0759562910     3.3518320418  0.0000000000  0.1637779829
     0.4710000000     0.0756596049     3.3396170832  0.0000000000  0.1636893066
     0.4690000000     0.0753628664     3.3273954928  0.0000000000  0.1636002896
     0.4670000000     0.0750660750     3.3151672378  0.0000000000  0.1635109290
     0.4650000000     0.0747692303     3.3029322852  0.0000000000  0.1634212220
     0.4630000000     0.0744723318     3.2906906015  0.0000000000  0.1633311657
     0.4610000000     0.0741753792     3.2784421530  0.0000000000  0.1632407571
     0.4590000000     0.0738783718     3.2661869057  0.0000000000  0.1631499933
     0.4570000000     0.0735813093     3.2539248252  0.0000000000  0.1630588713
     0.4550000000     0.0732841911     3.2416558768  0.0000000000  0.1629673880
     0.4530000000     0.0729870168     3.2293800255  0.0000000000  0.1628755404
     0.4510000000     0.0726897859     3.2170972358  0.0000000000  0.1627833253
     0.4490000000     0.0723924979     3.2048074722  0.0000000000  0.1626907396
     0.4470000000     0.0720951522     3.1925106984  0.0000000000  0.1625977800
     0.4450000000     0.0717977485     3.1802068782  0.0000000000  0.1625044433
     0.4430000000     0.0715002861     3.1678959746  0.0000000000  0.1624107263
     0.4410000000     0.0712027646     3.1555779506  0.0000000000  0.1623166255
     0.4390000000     0.0709051834     3.1432527687  0.0000000000  0.1622221377
     0.4370000000     0.0706075421     3.1309203909  0.0000000000  0.1621272593
     0.4350000000     0.0703098400     3.1185807790  0.0000000000  0.1620319869
     0.4330000000     0.0700120766     3.1062338944  0.0000000000  0.1619363170
     0.4310000000     0.0697142514     3.0938796979  0.0000000000  0.1618402460
     0.4290000000     0.0694163638     3.0815181501  0.0000000000  0.1617437703
     0.4270000000     0.0691184132     3.0691492113  0.0000000000  0.1616468862
     0.4250000000     0.0688203992     3.0567728410  0.0000000000  0.1615495900
     0.4230000000     0.0685223210     3.0443889987  0.0000000000  0.1614518779
     0.4210000000     0.0682241782     3.0319976432  0.0000000000  0.1613537462
     0.4190000000     0.0679259701     3.0195987330  0.0000000000  0.1612551909
     0.4170000000     0.0676276962     3.0071922262  0.0000000000  0.1611562081
     0.4150000000     0.0673293557     2.9947780803  0.0000000000  0.1610567938
     0.4130000000     0.0670309482     2.9823562524  0.0000000000  0.1609569439
     0.4110000000     0.0667324730     2.9699266994  0.0000000000  0.1608566545
     0.4090000000     0.0664339294     2.9574893773  0.0000000000  0.1607559212
     0.4070000000     0.0661353169     2.9450442419  0.0000000000  0.1606547400
     0.4050000000     0.0658366347     2.9325912485  0.0000000000  0.1605531064
     0.4030000000     0.0655378823     2.9201303520  0.0000000000  0.1604510161
     0.4010000000     0.0652390590     2.9076615065  0.0000000000  0.1603484649
     0.3990000000     0.0649401640     2.8951846659  0.0000000000  0.1602454480
     0.3970000000     0.0646411968     2.8826997834  0.0000000000  0.1601419611
     0.3950000000     0.0643421565     2.8702068119  0.0000000000  0.1600379996
     0.3930000000     0.0640430427     2.8577057035  0.0000000000  0.1599335586
     0.3910000000     0.0637438544     2.8451964100  0.0000000000  0.1598286335
     0.3890000000     0.0634445911     2.8326788825  0.0000000000  0.1597232195
     0.3870000000     0.0631452519     2.8201530716  0.0000000000  0.1596173117
     0.3850000000     0.0628458362     2.8076189274  0.0000000000  0.1595109050
     0.3830000000     0.0625463432     2.7950763993  0.0000000000  0.1594039946
     0.3810000000     0.0622467721     2.7825254363  0.0000000000  0.1592965751
     0.3790000000     0.0619471223     2.7699659866  0.0000000000  0.1591886414
     0.3770000000     0.0616473928     2.7573979979  0.0000000000  0.1590801883
     0.3750000000     0.0613475830     2.7448214174  0.0000000000  0.1589712104
     0.3730000000     0.0610476920     2.7322361914  0.0000000000  0.1588617021
     0.3710000000     0.0607477191     2.7196422658  0.0000000000  0.1587516581
     0.3690000000     0.0604476633     2.7070395859  0.0000000000  0.1586410725
     0.3670000000     0.0601475239     2.6944280960  0.0000000000  0.1585299398
     0.3650000000     0.0598473000     2.6818077402  0.0000000000  0.1584182541
     0.3630000000     0.0595469909     2.6691784616  0.0000000000  0.1583060095
     0.3610000000     0.0592465955     2.6565402026  0.0000000000  0.1581931999
     0.3590000000     0.0589461131     2.6438929052  0.0000000000  0.1580798194
     0.3570000000     0.0586455427     2.6312365103  0.0000000000  0.1579658617
     0.3550000000     0.0583448834     2.6185709584  0.0000000000  0.1578513204
     0.3530000000     0.0580441344     2.6058961890  0.0000000000  0.1577361892
     0.3510000000     0.0577432947     2.5932121410  0.0000000000  0.1576204616
     0.3490000000     0.0574423633     2.5805187524  0.0000000000  0.1575041309
     0.3470000000     0.0571413394     2.5678159607  0.0000000000  0.1573871903
     0.3450000000     0.0568402218     2.5551037023  0.0000000000  0.1572696331
     0.3430000000     0.0565390097     2.5423819128  0.0000000000  0.1571514522
     0.3410000000     0.0562377020     2.5296505272  0.0000000000  0.1570326406
     0.3390000000     0.0559362978     2.5169094795  0.0000000000  0.1569131909
     0.3370000000     0.0556347959     2.5041587028  0.0000000000  0.1567930960
     0.3350000000     0.0553331954     2.4913981295  0.0000000000  0.1566723483
     0.3330000000     0.0550314952     2.4786276909  0.0000000000  0.1565509401
     0.3310000000     0.0547296942     2.4658473175  0.0000000000  0.1564288638
     0.3290000000     0.0544277913     2.4530569389  0.0000000000  0.1563061114
     0.3270000000     0.0541257854     2.4402564836  0.0000000000  0.1561826750
     0.3250000000     0.0538236754     2.4274458794  0.0000000000  0.1560585464
     0.3230000000     0.0535214601     2.4146250528  0.0000000000  0.1559337172
     0.3210000000     0.0532191383     2.4017939296  0.0000000000  0.1558081789
     0.3190000000     0.0529167090     2.3889524344  0.0000000000  0.1556819230
     0.3170000000     0.0526141708     2.3761004907  0.0000000000  0.1555549406
     0.3150000000     0.0523115226     2.3632380211  0.0000000000  0.1554272228
     0.3130000000     0.0520087631     2.3503649470  0.0000000000  0.1552987605
     0.3110000000     0.0517058910     2.3374811887  0.0000000000  0.1551695443
     0.3090000000     0.0514029051     2.3245866655  0.0000000000  0.1550395648
     0.3070000000     0.0510998041     2.3116812953  0.0000000000  0.1549088124
     0.3050000000     0.0507965866     2.2987649950  0.0000000000  0.1547772771
     0.3030000000     0.0504932513     2.2858376802  0.0000000000  0.1546449489
     0.3010000000     0.0501897969     2.2728992654  0.0000000000  0.1545118177
     0.2990000000     0.0498862219     2.2599496636  0.0000000000  0.1543778729
     0.2970000000     0.0495825249     2.2469887869  0.0000000000  0.1542431039
     0.2950000000     0.0492787045     2.2340165456  0.0000000000  0.1541074998
     0.2930000000     0.0489633152     2.2210328034 -0.0000000000  0.1539283206
     0.2910000000     0.0486054198     2.2080360981  0.0000000000  0.1535888229
     0.2890000000     0.0482478072     2.1950256939 -0.0000000000  0.1532479575
     0.2870000000     0.0478904781     2.1820014916 -0.0000000000  0.1529057101
     0.2850000000     0.0475334335     2.1689633905 -0.0000000000  0.1525620663
     0.2830000000     0.0471766742     2.1559112882 -0.0000000000  0.1522170111
     0.2810000000     0.0468202011     2.1428450809  0.0000000000  0.1518705297
     0.2790000000     0.0464640150     2.1297646627 -0.0000000000  0.1515226063
     0.2770000000     0.0461081168     2.1166699278  0.0000000000  0.1511732256
     0.2750000000     0.0457525072     2.1035607669  0.0000000000  0.1508223715
     0.2730000000     0.0453971872     2.0904370701 -0.0000000000  0.1504700277
     0.2710000000     0.0450421575     2.0772987253 -0.0000000000  0.1501161776
     0.2690000000     0.0446874190     2.0641456191 -0.0000000000  0.1497608042
     0.2670000000     0.0443329724     2.0509776360 -0.0000000000  0.1494038902
     0.2650000000     0.0439788186     2.0377946590  0.0000000000  0.1490454180
     0.2630000000     0.0436249583     2.0245965690 -0.0000000000  0.1486853695
     0.2610000000     0.0432713923     2.0113832451  0.0000000000  0.1483237264
     0.2590000000     0.0429181214     1.9981545646 -0.0000000000  0.1479604700
     0.2570000000     0.0425651463     1.9849104027 -0.0000000000  0.1475955809
     0.2550000000     0.0422124677     1.9716506325  0.0000000000  0.1472290397
     0.2530000000     0.0418600865     1.9583751251  0.0000000000  0.1468608263
     0.2510000000     0.0415080032     1.9450837495 -0.0000000000  0.1464909202
     0.2490000000     0.0411562187     1.9317763724 -0.0000000000  0.1461193006
     0.2470000000     0.0408047335     1.9184528584 -0.0000000000  0.1457459461
     0.2450000000     0.0404535484     1.9051130698 -0.0000000000  0.1453708349
     0.2430000000     0.0401026640     1.8917568663 -0.0000000000  0.1449939445
     0.2410000000     0.0397520809     1.8783841056 -0.0000000000  0.1446152520
     0.2390000000     0.0394017998     1.8649946424  0.0000000000  0.1442347342
     0.2370000000     0.0390518213     1.8515883294 -0.0000000000  0.1438523669
     0.2350000000     0.0387021458     1.8381650162  0.0000000000  0.1434681257
     0.2330000000     0.0383527741     1.8247245499  0.0000000000  0.1430819854
     0.2310000000     0.0380037066     1.8112667750 -0.0000000000  0.1426939202
     0.2290000000     0.0376549438     1.7977915330 -0.0000000000  0.1423039038
     0.2270000000     0.0373064862     1.7842986625  0.0000000000  0.1419119091
     0.2250000000     0.0369583343     1.7707879990 -0.0000000000  0.1415179084
     0.2230000000     0.0366104885     1.7572593751 -0.0000000000  0.1411218731
     0.2210000000     0.0362629492     1.7437126201  0.0000000000  0.1407237742
     0.2190000000     0.0359157168     1.7301475601  0.0000000000  0.1403235816
     0.2170000000     0.0355687916     1.7165640179  0.0000000000  0.1399212646
     0.2150000000     0.0352221740     1.7029618126 -0.0000000000  0.1395167915
     0.2130000000     0.0348758641     1.6893407602 -0.0000000000  0.1391101301
     0.2110000000     0.0345298623     1.6757006725  0.0000000000  0.1387012468
     0.2090000000     0.0341841688     1.6620413580  0.0000000000  0.1382901075
     0.2070000000     0.0338387837     1.6483626208  0.0000000000  0.1378766769
     0.2050000000     0.0334937071     1.6346642615 -0.0000000000  0.1374609188
     0.2030000000     0.0331489392     1.6209460763  0.0000000000  0.1370427958
     0.2010000000     0.0328044799     1.6072078571 -0.0000000000  0.1366222696
     0.1990000000     0.0324603293     1.5934493915 -0.0000000000  0.1361993007
     0.1970000000     0.0321164873     1.5796704625 -0.0000000000  0.1357738483
     0.1950000000     0.0317729538     1.5658708485 -0.0000000000  0.1353458704
     0.1930000000     0.0314297287     1.5520503222  0.0000000000  0.1349153239
     0.1910000000     0.0310868117     1.5382086536  0.0000000000  0.1344821642
     0.1890000000     0.0307442026     1.5243456052 -0.0000000000  0.1340463452
     0.1870000000     0.0304019010     1.5104609349  0.0000000000  0.1336078194
     0.1850000000     0.0300599066     1.4965543954  0.0000000000  0.1331665379
     0.1830000000     0.0297182190     1.4826257331  0.0000000000  0.1327224500
     0.1810000000     0.0293768375     1.4686746890 -0.0000000000  0.1322755033
     0.1790000000     0.0290357617     1.4547009977 -0.0000000000  0.1318256439
     0.1770000000     0.0286949908     1.4407043874 -0.0000000000  0.1313728158
     0.1750000000     0.0283545242     1.4266845798 -0.0000000000  0.1309169610
     0.1730000000     0.0280143611     1.4126412899  0.0000000000  0.1304580198
     0.1710000000     0.0276745004     1.3985742254 -0.0000000000  0.1299959300
     0.1690000000     0.0273349414     1.3844830867  0.0000000000  0.1295306275
     0.1670000000     0.0269956829     1.3703675668 -0.0000000000  0.1290620455
     0.1650000000     0.0266567238     1.3562273504 -0.0000000000  0.1285901151
     0.1630000000     0.0263180629     1.3420621143 -0.0000000000  0.1281147644
     0.1610000000     0.0259796987     1.3278715266 -0.0000000000  0.1276359191
     0.1590000000     0.0256416300     1.3136552465 -0.0000000000  0.1271535020
     0.1570000000     0.0253038551     1.2994129239  0.0000000000  0.1266674326
     0.1550000000     0.0249663724     1.2851441993  0.0000000000  0.1261776275
     0.1530000000     0.0246291802     1.2708487029 -0.0000000000  0.1256839998
     0.1510000000     0.0242922766     1.2565260545 -0.0000000000  0.1251864591
     0.1490000000     0.0239556595     1.2421758631 -0.0000000000  0.1246849112
     0.1470000000     0.0236193270     1.2277977263 -0.0000000000  0.1241792580
     0.1450000000     0.0232832766     1.2133912297  0.0000000000  0.1236693970
     0.1430000000     0.0229475062     1.1989559466  0.0000000000  0.1231552217
     0.1410000000     0.0226120131     1.1844914375 -0.0000000000  0.1226366205
     0.1390000000     0.0222767947     1.1699972493 -0.0000000000  0.1221134771
     0.1370000000     0.0219418483     1.1554729142 -0.0000000000  0.1215856696
     0.1350000000     0.0216071708     1.1409179501  0.0000000000  0.1210530709
     0.1330000000     0.0212727592     1.1263318592 -0.0000000000  0.1205155478
     0.1310000000     0.0209386103     1.1117141276 -0.0000000000  0.1199729606
     0.1290000000     0.0206047205     1.0970642240  0.0000000000  0.1194251632
     0.1270000000     0.0202710863     1.0823815993  0.0000000000  0.1188720022
     0.1250000000     0.0199377041     1.0676656854  0.0000000000  0.1183133165
     0.1230000000     0.0196045697     1.0529158945  0.0000000000  0.1177489370
     0.1210000000     0.0192716791     1.0381316179  0.0000000000  0.1171786860
     0.1190000000     0.0189390281     1.0233122248  0.0000000000  0.1166023763
     0.1170000000     0.0186066121     1.0084570614 -0.0000000000  0.1160198110
     0.1150000000     0.0182744264     0.9935654493 -0.0000000000  0.1154307825
     0.1130000000     0.0179424662     0.9786366844 -0.0000000000  0.1148350719
     0.1110000000     0.0176107263     0.9636700353  0.0000000000  0.1142324479
     0.1090000000     0.0172792016     0.9486647416  0.0000000000  0.1136226664
     0.1070000000     0.0169478866     0.9336200125 -0.0000000000  0.1130054690
     0.1050000000     0.0166167755     0.9185350248 -0.0000000000  0.1123805823
     0.1030000000     0.0162858625     0.9034089208 -0.0000000000  0.1117477162
     0.1010000000     0.0159551415     0.8882408063 -0.0000000000  0.1111065634
     0.0990000000     0.0156246062     0.8730297486 -0.0000000000  0.1104567973
     0.0970000000     0.0152942502     0.8577747734  0.0000000000  0.1097980707
     0.0950000000     0.0149640668     0.8424748624 -0.0000000000  0.1091300139
     0.0930000000     0.0146340492     0.8271289500 -0.0000000000  0.1084522331
     0.0910000000     0.0143041903     0.8117359209 -0.0000000000  0.1077643080
     0.0890000000     0.0139744830     0.7962946055 -0.0000000000  0.1070657895
     0.0870000000     0.0136449200     0.7808037768 -0.0000000000  0.1063561974
     0.0850000000     0.0133154939     0.7652621459  0.0000000000  0.1056350168
     0.0830000000     0.0129861972     0.7496683576  0.0000000000  0.1049016956
     0.0810000000     0.0126570222     0.7340209847  0.0000000000  0.1041556405
     0.0790000000     0.0123279615     0.7183185231  0.0000000000  0.1033962129
     0.0770000000     0.0119990074     0.7025593853 -0.0000000000  0.1026227245
     0.0750000000     0.0116701524     0.6867418934 -0.0000000000  0.1018344319
     0.0730000000     0.0113413893     0.6708642717  0.0000000000  0.1010305309
     0.0710000000     0.0110127110     0.6549246378 -0.0000000000  0.1002101499
     0.0690000000     0.0106841106     0.6389209938  0.0000000000  0.0993723422
     0.0670000000     0.0103555819     0.6228512152 -0.0000000000  0.0985160775
     0.0650000000     0.0100271192     0.6067130392  0.0000000000  0.0976402319
     0.0630000000     0.0096987175     0.5905040512  0.0000000000  0.0967435768
     0.0610000000     0.0093703729     0.5742216698 -0.0000000000  0.0958247654
     0.0590000000     0.0090420825     0.5578631297 -0.0000000000  0.0948823177
     0.0570000000     0.0087138450     0.5414254618  0.0000000000  0.0939146029
     0.0550000000     0.0083856612     0.5249054714 -0.0000000000  0.0929198184
     0.0530000000     0.0080575338     0.5082997126 -0.0000000000  0.0918959657
     0.0510000000     0.0077294687     0.4916044582  0.0000000000  0.0908408213
     0.0490000000     0.0074014749     0.4748156660 -0.0000000000  0.0897519029
     0.0470000000     0.0070735660     0.4579289397 -0.0000000000  0.0886264283
     0.0450000000     0.0067457606     0.4409394809 -0.0000000000  0.0874612659
     0.0430000000     0.0064180839     0.4238420353 -0.0000000000  0.0862528756
     0.0410000000     0.0060905688     0.4066308272  0.0000000000  0.0849972355
     0.0390000000     0.0057632582     0.3892994822 -0.0000000000  0.0836897525
     0.0370000000     0.0054362069     0.3718409332  0.0000000000  0.0823251505
     0.0350000000     0.0051094850     0.3542473074 -0.0000000000  0.0808973310
     0.0330000000     0.0047831813     0.3365097871 -0.0000000000  0.0793991957
     0.0310000000     0.0044574085     0.3186184374  0.0000000000  0.0778224186
     0.0290000000     0.0041323092     0.3005619911  0.0000000000  0.0761571497
     0.0270000000     0.0038080647     0.2823275752 -0.0000000000  0.0743916241
     0.0250000000     0.0034849057     0.2639003588  0.0000000000  0.0725116346
     0.0230000000     0.0031631276     0.2452630937  0.0000000000  0.0704998108
     0.0210000000     0.0028431109     0.2263955001 -0.0000000000  0.0683346041
     0.0190000000     0.0025253499     0.2072734309 -0.0000000000  0.0659888280
     0.0170000000     0.0022104938     0.1878677008  0.0000000000  0.0634274749
     0.0150000000     0.0018994063     0.1681423982  0.0000000000  0.0606043308
     0.0130000000     0.0015932560     0.1480523514  0.0000000000  0.0574564512
     0.0110000000     0.0012936590     0.1275391427 -0.0000000000  0.0538945559
     0.0090000000     0.0010029164     0.1065244347 -0.0000000000  0.0497848811
     0.0070000000     0.0007244458     0.0848978182 -0.0000000000  0.0449108298
     0.0050000000     0.0004636735     0.0624918770  0.0000000000  0.0388779179
     0.0030000000     0.0002303193     0.0390204166  0.0000000000  0.0308106598
     0.0010000000     0.0000471283     0.0138576627  0.0000000000  0.0177149413


==> anc/s87h_04-PCE154/s87h_04-PCE154-eos2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7479376508    47.3724262697  0.0000000000  0.2902308100
    10.9810000000     2.7422147537    47.3035012627  0.0000000000  0.2901099155
    10.9610000000     2.7364927037    47.2345474820  0.0000000000  0.2899888626
    10.9410000000     2.7307715049    47.1655648880  0.0000000000  0.2898676509
    10.9210000000     2.7250511617    47.0965534422  0.0000000000  0.2897462799
    10.9010000000     2.7193316785    47.0275131069  0.0000000000  0.2896247492
    10.8810000000     2.7136130460    46.9584436767  0.0000000000  0.2895030580
    10.8610000000     2.7078952827    46.8893452852  0.0000000000  0.2893812061
    10.8410000000     2.7021783796    46.8202177292  0.0000000000  0.2892591929
    10.8210000000     2.6964623416    46.7510609757  0.0000000000  0.2891370178
    10.8010000000     2.6907471737    46.6818749927  0.0000000000  0.2890146804
    10.7810000000     2.6850328743    46.6126596650  0.0000000000  0.2888921802
    10.7610000000     2.6793194486    46.5434149627  0.0000000000  0.2887695167
    10.7410000000     2.6736069020    46.4741408573  0.0000000000  0.2886466894
    10.7210000000     2.6678952332    46.4048372371  0.0000000000  0.2885236978
    10.7010000000     2.6621844479    46.3355040756  0.0000000000  0.2884005413
    10.6810000000     2.6564745414    46.2661412217  0.0000000000  0.2882772194
    10.6610000000     2.6507655233    46.1967486934  0.0000000000  0.2881537316
    10.6410000000     2.6450573962    46.1273264255  0.0000000000  0.2880300774
    10.6210000000     2.6393501558    46.0578742709  0.0000000000  0.2879062562
    10.6010000000     2.6336438154    45.9883922923  0.0000000000  0.2877822677
    10.5810000000     2.6279383677    45.9188803033  0.0000000000  0.2876581111
    10.5610000000     2.6222338193    45.8493382855  0.0000000000  0.2875337859
    10.5410000000     2.6165301735    45.7797661801  0.0000000000  0.2874092917
    10.5210000000     2.6108274303    45.7101638877  0.0000000000  0.2872846278
    10.5010000000     2.6051256000    45.6405314351  0.0000000000  0.2871597940
    10.4810000000     2.5994246761    45.5708686425  0.0000000000  0.2870347893
    10.4610000000     2.5937246659    45.5011754973  0.0000000000  0.2869096134
    10.4410000000     2.5880255700    45.4314519054  0.0000000000  0.2867842658
    10.4210000000     2.5823273889    45.3616977739  0.0000000000  0.2866587457
    10.4010000000     2.5766301304    45.2919130942  0.0000000000  0.2865330528
    10.3810000000     2.5709337955    45.2220977757  0.0000000000  0.2864071864
    10.3610000000     2.5652383921    45.1522518121  0.0000000000  0.2862811461
    10.3410000000     2.5595439146    45.0823750330  0.0000000000  0.2861549312
    10.3210000000     2.5538503646    45.0124673521  0.0000000000  0.2860285410
    10.3010000000     2.5481577503    44.9425287670  0.0000000000  0.2859019752
    10.2810000000     2.5424660768    44.8725592349  0.0000000000  0.2857752331
    10.2610000000     2.5367753393    44.8025585911  0.0000000000  0.2856483141
    10.2410000000     2.5310855498    44.7325268780  0.0000000000  0.2855212178
    10.2210000000     2.5253967039    44.6624639335  0.0000000000  0.2853939434
    10.2010000000     2.5197088038    44.5923696795  0.0000000000  0.2852664903
    10.1810000000     2.5140218587    44.5222441210  0.0000000000  0.2851388582
    10.1610000000     2.5083358712    44.4520871821  0.0000000000  0.2850110463
    10.1410000000     2.5026508374    44.3818987068  0.0000000000  0.2848830540
    10.1210000000     2.4969667603    44.3116786224  0.0000000000  0.2847548806
    10.1010000000     2.4912836495    44.2414269392  0.0000000000  0.2846265257
    10.0810000000     2.4856015083    44.1711435868  0.0000000000  0.2844979887
    10.0610000000     2.4799203335    44.1008284151  0.0000000000  0.2843692689
    10.0410000000     2.4742401285    44.0304813569  0.0000000000  0.2842403657
    10.0210000000     2.4685609037    43.9601024277  0.0000000000  0.2841112786
    10.0010000000     2.4628826564    43.8896914817  0.0000000000  0.2839820068
     9.9810000000     2.4572053839    43.8192483749  0.0000000000  0.2838525497
     9.9610000000     2.4515291036    43.7487732078  0.0000000000  0.2837229069
     9.9410000000     2.4458538066    43.6782657583  0.0000000000  0.2835930776
     9.9210000000     2.4401794975    43.6077259677  0.0000000000  0.2834630611
     9.9010000000     2.4345061875    43.5371538598  0.0000000000  0.2833328570
     9.8810000000     2.4288338747    43.4665492978  0.0000000000  0.2832024645
     9.8610000000     2.4231625577    43.3959121469  0.0000000000  0.2830718829
     9.8410000000     2.4174922416    43.3252423544  0.0000000000  0.2829411117
     9.8210000000     2.4118229381    43.2545399494  0.0000000000  0.2828101503
     9.8010000000     2.4061546398    43.1838047213  0.0000000000  0.2826789979
     9.7810000000     2.4004873522    43.1130366218  0.0000000000  0.2825476538
     9.7610000000     2.3948210844    43.0422356442  0.0000000000  0.2824161176
     9.7410000000     2.3891558358    42.9714016631  0.0000000000  0.2822843885
     9.7210000000     2.3834916030    42.9005345145  0.0000000000  0.2821524657
     9.7010000000     2.3778284050    42.8296343163  0.0000000000  0.2820203489
     9.6810000000     2.3721662290    42.7587007879  0.0000000000  0.2818880370
     9.6610000000     2.3665050880    42.6877339703  0.0000000000  0.2817555296
     9.6410000000     2.3608449793    42.6167337060  0.0000000000  0.2816228259
     9.6210000000     2.3551859097    42.5456999592  0.0000000000  0.2814899253
     9.6010000000     2.3495278833    42.4746326556  0.0000000000  0.2813568271
     9.5810000000     2.3438709072    42.4035317623  0.0000000000  0.2812235307
     9.5610000000     2.3382149731    42.3323970495  0.0000000000  0.2810900351
     9.5410000000     2.3325600949    42.2612285668  0.0000000000  0.2809563400
     9.5210000000     2.3269062710    42.1900261674  0.0000000000  0.2808224444
     9.5010000000     2.3212535031    42.1187897456  0.0000000000  0.2806883477
     9.4810000000     2.3156017993    42.0475192768  0.0000000000  0.2805540492
     9.4610000000     2.3099511678    41.9762147375  0.0000000000  0.2804195483
     9.4410000000     2.3043015984    41.9048758695  0.0000000000  0.2802848440
     9.4210000000     2.2986531060    41.8335027317  0.0000000000  0.2801499359
     9.4010000000     2.2930056871    41.7620951484  0.0000000000  0.2800148231
     9.3810000000     2.2873593505    41.6906531031  0.0000000000  0.2798795049
     9.3610000000     2.2817140993    41.6191765022  0.0000000000  0.2797439806
     9.3410000000     2.2760699304    41.5476651755  0.0000000000  0.2796082494
     9.3210000000     2.2704268597    41.4761191900  0.0000000000  0.2794723107
     9.3010000000     2.2647848782    41.4045383006  0.0000000000  0.2793361635
     9.2810000000     2.2591439960    41.3329224995  0.0000000000  0.2791998073
     9.2610000000     2.2535042170    41.2612717020  0.0000000000  0.2790632413
     9.2410000000     2.2478655391    41.1895857474  0.0000000000  0.2789264646
     9.2210000000     2.2422279790    41.1178647107  0.0000000000  0.2787894767
     9.2010000000     2.2365915228    41.0461082790  0.0000000000  0.2786522765
     9.1810000000     2.2309561906    40.9743165700  0.0000000000  0.2785148636
     9.1610000000     2.2253219751    40.9024893524  0.0000000000  0.2783772369
     9.1410000000     2.2196888875    40.8306266306  0.0000000000  0.2782393959
     9.1210000000     2.2140569271    40.7587282552  0.0000000000  0.2781013396
     9.1010000000     2.2084260963    40.6867941178  0.0000000000  0.2779630673
     9.0810000000     2.2027964069    40.6148242280  0.0000000000  0.2778245783
     9.0610000000     2.1971678528    40.5428183651  0.0000000000  0.2776858716
     9.0410000000     2.1915404463    40.4707765424  0.0000000000  0.2775469465
     9.0210000000     2.1859141814    40.3986985433  0.0000000000  0.2774078022
     9.0010000000     2.1802890770    40.3265844621  0.0000000000  0.2772684380
     8.9810000000     2.1746651216    40.2544340092  0.0000000000  0.2771288529
     8.9610000000     2.1690423284    40.1822472055  0.0000000000  0.2769890462
     8.9410000000     2.1634206983    40.1100239198  0.0000000000  0.2768490170
     8.9210000000     2.1578002390    40.0377640997  0.0000000000  0.2767087646
     8.9010000000     2.1521809519    39.9654676183  0.0000000000  0.2765682880
     8.8810000000     2.1465628390    39.8931343505  0.0000000000  0.2764275865
     8.8610000000     2.1409459024    39.8207641737  0.0000000000  0.2762866591
     8.8410000000     2.1353301562    39.7483571202  0.0000000000  0.2761455051
     8.8210000000     2.1297155970    39.6759129946  0.0000000000  0.2760041237
     8.8010000000     2.1241022305    39.6034317189  0.0000000000  0.2758625138
     8.7810000000     2.1184900599    39.5309131787  0.0000000000  0.2757206748
     8.7610000000     2.1128790911    39.4583573000  0.0000000000  0.2755786056
     8.7410000000     2.1072693307    39.3857640106  0.0000000000  0.2754363055
     8.7210000000     2.1016607764    39.3131331269  0.0000000000  0.2752937735
     8.7010000000     2.0960534410    39.2404646570  0.0000000000  0.2751510090
     8.6810000000     2.0904473227    39.1677584217  0.0000000000  0.2750080107
     8.6610000000     2.0848424259    39.0950143197  0.0000000000  0.2748647779
     8.6410000000     2.0792387553    39.0222322523  0.0000000000  0.2747213097
     8.6210000000     2.0736363215    38.9494121981  0.0000000000  0.2745776053
     8.6010000000     2.0680351181    38.8765539117  0.0000000000  0.2744336635
     8.5810000000     2.0624351619    38.8036574518  0.0000000000  0.2742894837
     8.5610000000     2.0568364470    38.7307225778  0.0000000000  0.2741450648
     8.5410000000     2.0512389820    38.6577492397  0.0000000000  0.2740004059
     8.5210000000     2.0456427732    38.5847373522  0.0000000000  0.2738555061
     8.5010000000     2.0400478238    38.5116867947  0.0000000000  0.2737103645
     8.4810000000     2.0344541347    38.4385974116  0.0000000000  0.2735649799
     8.4610000000     2.0288617185    38.3654691996  0.0000000000  0.2734193518
     8.4410000000     2.0232705736    38.2923019704  0.0000000000  0.2732734789
     8.4210000000     2.0176807073    38.2190956505  0.0000000000  0.2731273603
     8.4010000000     2.0120921244    38.1458501313  0.0000000000  0.2729809952
     8.3810000000     2.0065048269    38.0725652695  0.0000000000  0.2728343823
     8.3610000000     2.0009188229    37.9992409989  0.0000000000  0.2726875210
     8.3410000000     1.9953341151    37.9258771811  0.0000000000  0.2725404100
     8.3210000000     1.9897507093    37.8524737175  0.0000000000  0.2723930485
     8.3010000000     1.9841686113    37.7790305119  0.0000000000  0.2722454354
     8.2810000000     1.9785878247    37.7055474337  0.0000000000  0.2720975698
     8.2610000000     1.9730083560    37.6320243918  0.0000000000  0.2719494506
     8.2410000000     1.9674302065    37.5584612238  0.0000000000  0.2718010767
     8.2210000000     1.9618533859    37.4848578807  0.0000000000  0.2716524473
     8.2010000000     1.9562778989    37.4112142421  0.0000000000  0.2715035614
     8.1810000000     1.9507037446    37.3375301167  0.0000000000  0.2713544176
     8.1610000000     1.9451309366    37.2638055000  0.0000000000  0.2712050152
     8.1410000000     1.9395594746    37.1900402062  0.0000000000  0.2710553530
     8.1210000000     1.9339893644    37.1162341255  0.0000000000  0.2709054299
     8.1010000000     1.9284206119    37.0423871513  0.0000000000  0.2707552450
     8.0810000000     1.9228532260    36.9684992157  0.0000000000  0.2706047972
     8.0610000000     1.9172872023    36.8945700711  0.0000000000  0.2704540852
     8.0410000000     1.9117225585    36.8205997649  0.0000000000  0.2703031083
     8.0210000000     1.9061592881    36.7465880186  0.0000000000  0.2701518650
     8.0010000000     1.9005974039    36.6725348121  0.0000000000  0.2700003545
     7.9810000000     1.8950369108    36.5984400186  0.0000000000  0.2698485756
     7.9610000000     1.8894778140    36.5243035140  0.0000000000  0.2696965272
     7.9410000000     1.8839201165    36.4501251411  0.0000000000  0.2695442081
     7.9210000000     1.8783638240    36.3759047817  0.0000000000  0.2693916172
     7.9010000000     1.8728089454    36.3016423569  0.0000000000  0.2692387535
     7.8810000000     1.8672554843    36.2273377182  0.0000000000  0.2690856158
     7.8610000000     1.8617034504    36.1529907922  0.0000000000  0.2689322030
     7.8410000000     1.8561528398    36.0786013282  0.0000000000  0.2687785137
     7.8210000000     1.8506036680    36.0041693311  0.0000000000  0.2686245470
     7.8010000000     1.8450559319    35.9296945564  0.0000000000  0.2684703015
     7.7810000000     1.8395096476    35.8551770147  0.0000000000  0.2683157763
     7.7610000000     1.8339648101    35.7806164320  0.0000000000  0.2681609699
     7.7410000000     1.8284214358    35.7060128247  0.0000000000  0.2680058814
     7.7210000000     1.8228795206    35.6313659254  0.0000000000  0.2678505094
     7.7010000000     1.8173390816    35.5566757565  0.0000000000  0.2676948529
     7.6810000000     1.8118001151    35.4819420570  0.0000000000  0.2675389105
     7.6610000000     1.8062626284    35.4071647128  0.0000000000  0.2673826809
     7.6410000000     1.8007266345    35.3323436837  0.0000000000  0.2672261631
     7.6210000000     1.7951921306    35.2574787191  0.0000000000  0.2670693557
     7.6010000000     1.7896591303    35.1825697854  0.0000000000  0.2669122575
     7.5810000000     1.7841276370    35.1076167099  0.0000000000  0.2667548673
     7.5610000000     1.7785976544    35.0326193233  0.0000000000  0.2665971836
     7.5410000000     1.7730691969    34.9575776015  0.0000000000  0.2664392055
     7.5210000000     1.7675422586    34.8824912404  0.0000000000  0.2662809314
     7.5010000000     1.7620168546    34.8073602226  0.0000000000  0.2661223601
     7.4810000000     1.7564929900    34.7321843924  0.0000000000  0.2659634903
     7.4610000000     1.7509706704    34.6569635977  0.0000000000  0.2658043207
     7.4410000000     1.7454499015    34.5816976901  0.0000000000  0.2656448500
     7.4210000000     1.7399306948    34.5063865947  0.0000000000  0.2654850769
     7.4010000000     1.7344130490    34.4310300647  0.0000000000  0.2653249999
     7.3810000000     1.7288969762    34.3556280324  0.0000000000  0.2651646178
     7.3610000000     1.7233824812    34.2801803285  0.0000000000  0.2650039292
     7.3410000000     1.7178695718    34.2046868222  0.0000000000  0.2648429327
     7.3210000000     1.7123582558    34.1291473865  0.0000000000  0.2646816271
     7.3010000000     1.7068485366    34.0535618281  0.0000000000  0.2645200107
     7.2810000000     1.7013404232    33.9779300276  0.0000000000  0.2643580823
     7.2610000000     1.6958339245    33.9022518688  0.0000000000  0.2641958406
     7.2410000000     1.6903290427    33.8265271353  0.0000000000  0.2640332839
     7.2210000000     1.6848257902    33.7507557532  0.0000000000  0.2638704110
     7.2010000000     1.6793241698    33.6749375140  0.0000000000  0.2637072203
     7.1810000000     1.6738241947    33.5990723513  0.0000000000  0.2635437106
     7.1610000000     1.6683258635    33.5231599953  0.0000000000  0.2633798802
     7.1410000000     1.6628291903    33.4472003873  0.0000000000  0.2632157277
     7.1210000000     1.6573341794    33.3711933346  0.0000000000  0.2630512517
     7.1010000000     1.6518408406    33.2951387174  0.0000000000  0.2628864507
     7.0810000000     1.6463491793    33.2190363512  0.0000000000  0.2627213231
     7.0610000000     1.6408592036    33.1428860897  0.0000000000  0.2625558674
     7.0410000000     1.6353709196    33.0666877567  0.0000000000  0.2623900822
     7.0210000000     1.6298843387    32.9904412486  0.0000000000  0.2622239659
     7.0010000000     1.6243994654    32.9141463630  0.0000000000  0.2620575169
     6.9810000000     1.6189163071    32.8378029364  0.0000000000  0.2618907338
     6.9610000000     1.6134348741    32.7614108433  0.0000000000  0.2617236148
     6.9410000000     1.6079551722    32.6849698944  0.0000000000  0.2615561586
     6.9210000000     1.6024772125    32.6084799728  0.0000000000  0.2613883635
     6.9010000000     1.5970009968    32.5319408301  0.0000000000  0.2612202277
     6.8810000000     1.5915265421    32.4553524257  0.0000000000  0.2610517499
     6.8610000000     1.5860538461    32.3787144525  0.0000000000  0.2608829283
     6.8410000000     1.5805829266    32.3020268786  0.0000000000  0.2607137614
     6.8210000000     1.5751137873    32.2252894736  0.0000000000  0.2605442474
     6.8010000000     1.5696464324    32.1485020119  0.0000000000  0.2603743846
     6.7810000000     1.5641808809    32.0716644748  0.0000000000  0.2602041716
     6.7610000000     1.5587171306    31.9947765448  0.0000000000  0.2600336064
     6.7410000000     1.5532551968    31.9178381449  0.0000000000  0.2598626876
     6.7210000000     1.5477950831    31.8408490347  0.0000000000  0.2596914132
     6.7010000000     1.5423368009    31.7638090792  0.0000000000  0.2595197816
     6.6810000000     1.5368803618    31.6867181480  0.0000000000  0.2593477912
     6.6610000000     1.5314257688    31.6095759820  0.0000000000  0.2591754401
     6.6410000000     1.5259730346    31.5323824605  0.0000000000  0.2590027265
     6.6210000000     1.5205221676    31.4551374008  0.0000000000  0.2588296488
     6.6010000000     1.5150731770    31.3778406254  0.0000000000  0.2586562051
     6.5810000000     1.5096260675    31.3004918953  0.0000000000  0.2584823935
     6.5610000000     1.5041808563    31.2230911425  0.0000000000  0.2583082124
     6.5410000000     1.4987375445    31.1456380719  0.0000000000  0.2581336597
     6.5210000000     1.4932961478    31.0681325923  0.0000000000  0.2579587339
     6.5010000000     1.4878566732    30.9905744853  0.0000000000  0.2577834329
     6.4810000000     1.4824191259    30.9129635051  0.0000000000  0.2576077548
     6.4610000000     1.4769835230    30.8352995756  0.0000000000  0.2574316978
     6.4410000000     1.4715498685    30.7575824286  0.0000000000  0.2572552600
     6.4210000000     1.4661181762    30.6798119328  0.0000000000  0.2570784396
     6.4010000000     1.4606884509    30.6019878310  0.0000000000  0.2569012344
     6.3810000000     1.4552607076    30.5241100027  0.0000000000  0.2567236426
     6.3610000000     1.4498349523    30.4461782018  0.0000000000  0.2565456623
     6.3410000000     1.4444111963    30.3681922533  0.0000000000  0.2563672913
     6.3210000000     1.4389894516    30.2901519876  0.0000000000  0.2561885279
     6.3010000000     1.4335697258    30.2120571759  0.0000000000  0.2560093699
     6.2810000000     1.4281520322    30.1339076598  0.0000000000  0.2558298154
     6.2610000000     1.4227363773    30.0557031896  0.0000000000  0.2556498622
     6.2410000000     1.4173227732    29.9774435861  0.0000000000  0.2554695083
     6.2210000000     1.4119112322    29.8991286759  0.0000000000  0.2552887517
     6.2010000000     1.4065017608    29.8207581949  0.0000000000  0.2551075902
     6.1810000000     1.4010943747    29.7423320138  0.0000000000  0.2549260218
     6.1610000000     1.3956890793    29.6638498482  0.0000000000  0.2547440442
     6.1410000000     1.3902858917    29.5853115808  0.0000000000  0.2545616554
     6.1210000000     1.3848848185    29.5067169396  0.0000000000  0.2543788533
     6.1010000000     1.3794858734    29.4280657553  0.0000000000  0.2541956356
     6.0810000000     1.3740890644    29.3493577687  0.0000000000  0.2540120001
     6.0610000000     1.3686944044    29.2705927909  0.0000000000  0.2538279446
     6.0410000000     1.3633019046    29.1917706076  0.0000000000  0.2536434669
     6.0210000000     1.3579115793    29.1128910424  0.0000000000  0.2534585648
     6.0010000000     1.3525234367    29.0339538302  0.0000000000  0.2532732359
     5.9810000000     1.3471374900    28.9549587761  0.0000000000  0.2530874780
     5.9610000000     1.3417537489    28.8759056282  0.0000000000  0.2529012888
     5.9410000000     1.3363722280    28.7967942050  0.0000000000  0.2527146659
     5.9210000000     1.3309929381    28.7176242680  0.0000000000  0.2525276070
     5.9010000000     1.3256158932    28.6383956174  0.0000000000  0.2523401098
     5.8810000000     1.3202411011    28.5591079656  0.0000000000  0.2521521717
     5.8610000000     1.3148685814    28.4797611895  0.0000000000  0.2519637906
     5.8410000000     1.3094983391    28.4003549527  0.0000000000  0.2517749639
     5.8210000000     1.3041303887    28.3208890519  0.0000000000  0.2515856890
     5.8010000000     1.2987647453    28.2413632908  0.0000000000  0.2513959637
     5.7810000000     1.2934014227    28.1617774486  0.0000000000  0.2512057855
     5.7610000000     1.2880404288    28.0821312186  0.0000000000  0.2510151517
     5.7410000000     1.2826817809    28.0024244261  0.0000000000  0.2508240598
     5.7210000000     1.2773254908    27.9226568104  0.0000000000  0.2506325074
     5.7010000000     1.2719715709    27.8428281183  0.0000000000  0.2504404918
     5.6810000000     1.2666200385    27.7629381662  0.0000000000  0.2502480105
     5.6610000000     1.2612709014    27.6829866235  0.0000000000  0.2500550607
     5.6410000000     1.2559241763    27.6029732909  0.0000000000  0.2498616399
     5.6210000000     1.2505798787    27.5228979459  0.0000000000  0.2496677455
     5.6010000000     1.2452380188    27.4427602818  0.0000000000  0.2494733746
     5.5810000000     1.2398986136    27.3625600920  0.0000000000  0.2492785247
     5.5610000000     1.2345616787    27.2822971469  0.0000000000  0.2490831929
     5.5410000000     1.2292272227    27.2019711029  0.0000000000  0.2488873765
     5.5210000000     1.2238952651    27.1215817775  0.0000000000  0.2486910727
     5.5010000000     1.2185658198    27.0411289047  0.0000000000  0.2484942787
     5.4810000000     1.2132388999    26.9606121966  0.0000000000  0.2482969916
     5.4610000000     1.2079145211    26.8800314040  0.0000000000  0.2480992087
     5.4410000000     1.2025927002    26.7993862864  0.0000000000  0.2479009270
     5.4210000000     1.1972734505    26.7186765511  0.0000000000  0.2477021436
     5.4010000000     1.1919567865    26.6379019144  0.0000000000  0.2475028554
     5.3810000000     1.1866427273    26.5570621615  0.0000000000  0.2473030598
     5.3610000000     1.1813312850    26.4761569662  0.0000000000  0.2471027534
     5.3410000000     1.1760224766    26.3951860713  0.0000000000  0.2469019335
     5.3210000000     1.1707163200    26.3141492287  0.0000000000  0.2467005969
     5.3010000000     1.1654128300    26.2330461394  0.0000000000  0.2464987405
     5.2810000000     1.1601120224    26.1518765138  0.0000000000  0.2462963613
     5.2610000000     1.1548139137    26.0706400717  0.0000000000  0.2460934561
     5.2410000000     1.1495185217    25.9893365422  0.0000000000  0.2458900217
     5.2210000000     1.1442258610    25.9079656045  0.0000000000  0.2456860549
     5.2010000000     1.1389359510    25.8265270072  0.0000000000  0.2454815525
     5.1810000000     1.1336488102    25.7450204783  0.0000000000  0.2452765114
     5.1610000000     1.1283644523    25.6634456673  0.0000000000  0.2450709282
     5.1410000000     1.1230828978    25.5818023223  0.0000000000  0.2448647995
     5.1210000000     1.1178041623    25.5000901128  0.0000000000  0.2446581221
     5.1010000000     1.1125282663    25.4183087774  0.0000000000  0.2444508925
     5.0810000000     1.1072552256    25.3364579770  0.0000000000  0.2442431074
     5.0610000000     1.1019850590    25.2545374121  0.0000000000  0.2440347632
     5.0410000000     1.0967177861    25.1725467936  0.0000000000  0.2438258566
     5.0210000000     1.0914534259    25.0904858139  0.0000000000  0.2436163840
     5.0010000000     1.0861919946    25.0083541177  0.0000000000  0.2434063419
     4.9810000000     1.0809335150    24.9261514481  0.0000000000  0.2431957267
     4.9610000000     1.0756780037    24.8438774426  0.0000000000  0.2429845348
     4.9410000000     1.0704254819    24.7615318080  0.0000000000  0.2427727625
     4.9210000000     1.0651759683    24.6791142044  0.0000000000  0.2425604062
     4.9010000000     1.0599294846    24.5966243318  0.0000000000  0.2423474622
     4.8810000000     1.0546860480    24.5140618155  0.0000000000  0.2421339267
     4.8610000000     1.0494456825    24.4314263787  0.0000000000  0.2419197959
     4.8410000000     1.0442084075    24.3487176697  0.0000000000  0.2417050660
     4.8210000000     1.0389742419    24.2659353202  0.0000000000  0.2414897330
     4.8010000000     1.0337432094    24.1830790313  0.0000000000  0.2412737932
     4.7810000000     1.0285153295    24.1001484302  0.0000000000  0.2410572425
     4.7610000000     1.0232906281    24.0171432418  0.0000000000  0.2408400772
     4.7410000000     1.0180691200    23.9340630042  0.0000000000  0.2406222928
     4.7210000000     1.0128508336    23.8509074671  0.0000000000  0.2404038857
     4.7010000000     1.0076357896    23.7676762505  0.0000000000  0.2401848516
     4.6810000000     1.0024240083    23.6843689593  0.0000000000  0.2399651863
     4.6610000000     0.9972155147    23.6009852678  0.0000000000  0.2397448856
     4.6410000000     0.9920103333    23.5175248350  0.0000000000  0.2395239455
     4.6210000000     0.9868084846    23.4339872485  0.0000000000  0.2393023615
     4.6010000000     0.9816099923    23.3503721379  0.0000000000  0.2390801293
     4.5810000000     0.9764148848    23.2666792019  0.0000000000  0.2388572448
     4.5610000000     0.9712231814    23.1829079850  0.0000000000  0.2386337032
     4.5410000000     0.9660349097    23.0990581575  0.0000000000  0.2384095003
     4.5210000000     0.9608500918    23.0151292920  0.0000000000  0.2381846315
     4.5010000000     0.9556687563    22.9311210588  0.0000000000  0.2379590924
     4.4810000000     0.9504909280    22.8470330590  0.0000000000  0.2377328783
     4.4610000000     0.9453166315    22.7628648803  0.0000000000  0.2375059846
     4.4410000000     0.9401458911    22.6786160981  0.0000000000  0.2372784065
     4.4210000000     0.9349787376    22.5942863847  0.0000000000  0.2370501394
     4.4010000000     0.9298151948    22.5098752900  0.0000000000  0.2368211784
     4.3810000000     0.9246552915    22.4253824337  0.0000000000  0.2365915188
     4.3610000000     0.9194990544    22.3408073962  0.0000000000  0.2363611556
     4.3410000000     0.9143465102    22.2561497460  0.0000000000  0.2361300839
     4.3210000000     0.9091976888    22.1714090946  0.0000000000  0.2358982988
     4.3010000000     0.9040526183    22.0865850147  0.0000000000  0.2356657950
     4.2810000000     0.8989113268    22.0016770678  0.0000000000  0.2354325677
     4.2610000000     0.8937738453    21.9166848591  0.0000000000  0.2351986115
     4.2410000000     0.8886402004    21.8316079014  0.0000000000  0.2349639213
     4.2210000000     0.8835104247    21.7464458058  0.0000000000  0.2347284918
     4.2010000000     0.8783845463    21.6611980917  0.0000000000  0.2344923176
     4.1810000000     0.8732625996    21.5758643767  0.0000000000  0.2342553936
     4.1610000000     0.8681446111    21.4904441341  0.0000000000  0.2340177140
     4.1410000000     0.8630306171    21.4049369889  0.0000000000  0.2337792735
     4.1210000000     0.8579206459    21.3193424231  0.0000000000  0.2335400664
     4.1010000000     0.8528147324    21.2336600165  0.0000000000  0.2333000872
     4.0810000000     0.8477129085    21.1478892872  0.0000000000  0.2330593302
     4.0610000000     0.8426152062    21.0620297450  0.0000000000  0.2328177895
     4.0410000000     0.8375216596    20.9760809181  0.0000000000  0.2325754594
     4.0210000000     0.8324323059    20.8900423800  0.0000000000  0.2323323341
     4.0010000000     0.8273471765    20.8039135908  0.0000000000  0.2320884074
     3.9810000000     0.8222663092    20.7176941088  0.0000000000  0.2318436736
     3.9610000000     0.8171897361    20.6313833806  0.0000000000  0.2315981263
     3.9410000000     0.8121174974    20.5449809770  0.0000000000  0.2313517596
     3.9210000000     0.8070496261    20.4584863316  0.0000000000  0.2311045670
     3.9010000000     0.8019861614    20.3718989768  0.0000000000  0.2308565425
     3.8810000000     0.7969271405    20.2852183869  0.0000000000  0.2306076795
     3.8610000000     0.7918726005    20.1984440307  0.0000000000  0.2303579717
     3.8410000000     0.7868225826    20.1115754238  0.0000000000  0.2301074125
     3.8210000000     0.7817771237    20.0246119996  0.0000000000  0.2298559954
     3.8010000000     0.7767362645    19.9375532383  0.0000000000  0.2296037136
     3.7810000000     0.7717000463    19.8503986162  0.0000000000  0.2293505604
     3.7610000000     0.7666685080    19.7631475543  0.0000000000  0.2290965290
     3.7410000000     0.7616416922    19.6757995214  0.0000000000  0.2288416125
     3.7210000000     0.7566196425    19.5883539829  0.0000000000  0.2285858039
     3.7010000000     0.7516023999    19.5008103505  0.0000000000  0.2283290961
     3.6810000000     0.7465900081    19.4131680588  0.0000000000  0.2280714819
     3.6610000000     0.7415825114    19.3254265402  0.0000000000  0.2278129541
     3.6410000000     0.7365799551    19.2375852253  0.0000000000  0.2275535054
     3.6210000000     0.7315823839    19.1496435179  0.0000000000  0.2272931284
     3.6010000000     0.7265898436    19.0616008207  0.0000000000  0.2270318156
     3.5810000000     0.7216023823    18.9734565607  0.0000000000  0.2267695593
     3.5610000000     0.7166200464    18.8852101144  0.0000000000  0.2265063519
     3.5410000000     0.7116428832    18.7968608582  0.0000000000  0.2262421855
     3.5210000000     0.7066709443    18.7084082187  0.0000000000  0.2259770524
     3.5010000000     0.7017042765    18.6198515238  0.0000000000  0.2257109445
     3.4810000000     0.6967429335    18.5311902013  0.0000000000  0.2254438539
     3.4610000000     0.6917869635    18.4424235570  0.0000000000  0.2251757721
     3.4410000000     0.6868364198    18.3535509726  0.0000000000  0.2249066912
     3.4210000000     0.6818913559    18.2645718071  0.0000000000  0.2246366025
     3.4010000000     0.6769518238    18.1754853733  0.0000000000  0.2243654977
     3.3810000000     0.6720178799    18.0862910357  0.0000000000  0.2240933683
     3.3610000000     0.6670895791    17.9969881133  0.0000000000  0.2238202054
     3.3410000000     0.6621669778    17.9075759290  0.0000000000  0.2235460003
     3.3210000000     0.6572501342    17.8180538097  0.0000000000  0.2232707442
     3.3010000000     0.6523391052    17.7284210383  0.0000000000  0.2229944280
     3.2810000000     0.6474339495    17.6386769030  0.0000000000  0.2227170424
     3.2610000000     0.6425347274    17.5488206974  0.0000000000  0.2224385783
     3.2410000000     0.6376415011    17.4588517208  0.0000000000  0.2221590263
     3.2210000000     0.6327543332    17.3687692547  0.0000000000  0.2218783770
     3.2010000000     0.6278732855    17.2785725393  0.0000000000  0.2215966207
     3.1810000000     0.6229984218    17.1882608223  0.0000000000  0.2213137477
     3.1610000000     0.6181298105    17.0978334061  0.0000000000  0.2210297482
     3.1410000000     0.6132675141    17.0072894588  0.0000000000  0.2207446120
     3.1210000000     0.6084116038    16.9166282755  0.0000000000  0.2204583292
     3.1010000000     0.6035621452    16.8258490181  0.0000000000  0.2201708895
     3.0810000000     0.5987192098    16.7349509288  0.0000000000  0.2198822825
     3.0610000000     0.5938828701    16.6439332360  0.0000000000  0.2195924977
     3.0410000000     0.5890531961    16.5527950842  0.0000000000  0.2193015244
     3.0210000000     0.5842302624    16.4615356760  0.0000000000  0.2190093519
     3.0010000000     0.5794141449    16.3701542013  0.0000000000  0.2187159693
     2.9810000000     0.5746049195    16.2786498152  0.0000000000  0.2184213655
     2.9610000000     0.5698026634    16.1870216618  0.0000000000  0.2181255291
     2.9410000000     0.5650074551    16.0952688746  0.0000000000  0.2178284489
     2.9210000000     0.5602193772    16.0033906231  0.0000000000  0.2175301134
     2.9010000000     0.5554385100    15.9113859983  0.0000000000  0.2172305109
     2.8810000000     0.5506649378    15.8192541282  0.0000000000  0.2169296296
     2.8610000000     0.5458987457    15.7269941092  0.0000000000  0.2166274574
     2.8410000000     0.5411400201    15.6346050302  0.0000000000  0.2163239823
     2.8210000000     0.5363888483    15.5420859498  0.0000000000  0.2160191919
     2.8010000000     0.5316453219    15.4494359651  0.0000000000  0.2157130737
     2.7810000000     0.5269095319    15.3566541218  0.0000000000  0.2154056153
     2.7610000000     0.5221815728    15.2637394821  0.0000000000  0.2150968037
     2.7410000000     0.5174615376    15.1706910360  0.0000000000  0.2147866259
     2.7210000000     0.5127495239    15.0775078135  0.0000000000  0.2144750687
     2.7010000000     0.5080456314    14.9841888406  0.0000000000  0.2141621190
     2.6810000000     0.5033499593    14.8907330729  0.0000000000  0.2138477631
     2.6610000000     0.4986626121    14.7971395295  0.0000000000  0.2135319874
     2.6410000000     0.4939836937    14.7034071607  0.0000000000  0.2132147779
     2.6210000000     0.4893133119    14.6095349365  0.0000000000  0.2128961208
     2.6010000000     0.4846515739    14.5155217602  0.0000000000  0.2125760015
     2.5810000000     0.4799985916    14.4213665776  0.0000000000  0.2122544058
     2.5610000000     0.4753544781    14.3270682906  0.0000000000  0.2119313189
     2.5410000000     0.4707193493    14.2326258012  0.0000000000  0.2116067260
     2.5210000000     0.4660933242    14.1380380119  0.0000000000  0.2112806121
     2.5010000000     0.4614765218    14.0433037616  0.0000000000  0.2109529620
     2.4810000000     0.4568690645    13.9484218908  0.0000000000  0.2106237600
     2.4610000000     0.4522710791    13.8533912638  0.0000000000  0.2102929906
     2.4410000000     0.4476826928    13.7582106831  0.0000000000  0.2099606380
     2.4210000000     0.4431040363    13.6628789545  0.0000000000  0.2096266859
     2.4010000000     0.4385352442    13.5673948870  0.0000000000  0.2092911181
     2.3810000000     0.4339764507    13.4717572092  0.0000000000  0.2089539181
     2.3610000000     0.4294277960    13.3759646963  0.0000000000  0.2086150689
     2.3410000000     0.4248894212    13.2800160653  0.0000000000  0.2082745537
     2.3210000000     0.4203614739    13.1839100807  0.0000000000  0.2079323553
     2.3010000000     0.4158440995    13.0876453868  0.0000000000  0.2075884561
     2.2810000000     0.4113374511    12.9912206970  0.0000000000  0.2072428385
     2.2610000000     0.4068416822    12.8946346481  0.0000000000  0.2068954845
     2.2410000000     0.4023569521    12.7978859046  0.0000000000  0.2065463759
     2.2210000000     0.3978834215    12.7009730762  0.0000000000  0.2061954943
     2.2010000000     0.3934212564    12.6038947806  0.0000000000  0.2058428211
     2.1810000000     0.3889706247    12.5066495816  0.0000000000  0.2054883372
     2.1610000000     0.3845316985    12.4092360314  0.0000000000  0.2051320235
     2.1410000000     0.3801046560    12.3116527111  0.0000000000  0.2047738606
     2.1210000000     0.3756896761    12.2138981089  0.0000000000  0.2044138287
     2.1010000000     0.3712869434    12.1159707228  0.0000000000  0.2040519079
     2.0810000000     0.3668966468    12.0178690400  0.0000000000  0.2036880779
     2.0610000000     0.3625189796    11.9195915171  0.0000000000  0.2033223183
     2.0410000000     0.3581541369    11.8211365410  0.0000000000  0.2029546082
     2.0210000000     0.3538023230    11.7225025689  0.0000000000  0.2025849266
     2.0010000000     0.3494637426    11.6236879489  0.0000000000  0.2022132522
     1.9810000000     0.3451386071    11.5246910405  0.0000000000  0.2018395632
     1.9610000000     0.3408271331    11.4255101941  0.0000000000  0.2014638380
     1.9410000000     0.3365295398    11.3261436735  0.0000000000  0.2010860541
     1.9210000000     0.3322460548    11.2265897934  0.0000000000  0.2007061891
     1.9010000000     0.3279769090    11.1268468020  0.0000000000  0.2003242203
     1.8810000000     0.3237223381    11.0269129019  0.0000000000  0.1999401246
     1.8610000000     0.3194825841    10.9267862891  0.0000000000  0.1995538784
     1.8410000000     0.3152578955    10.8264651533  0.0000000000  0.1991654583
     1.8210000000     0.3110485254    10.7259476307  0.0000000000  0.1987748401
     1.8010000000     0.3068547324    10.6252318142  0.0000000000  0.1983819995
     1.7810000000     0.3026767820    10.5243157929  0.0000000000  0.1979869118
     1.7610000000     0.2985149446    10.4231975959  0.0000000000  0.1975895520
     1.7410000000     0.2943694985    10.3218752597  0.0000000000  0.1971898948
     1.7210000000     0.2902407273    10.2203467635  0.0000000000  0.1967879145
     1.7010000000     0.2861289214    10.1186100686  0.0000000000  0.1963835852
     1.6810000000     0.2820343765    10.0166630641  0.0000000000  0.1959768802
     1.6610000000     0.2779573963     9.9145036442  0.0000000000  0.1955677728
     1.6410000000     0.2738982908     9.8121296550  0.0000000000  0.1951562359
     1.6210000000     0.2698573772     9.7095389157  0.0000000000  0.1947422419
     1.6010000000     0.2658349791     9.6067292046  0.0000000000  0.1943257627
     1.5810000000     0.2618314267     9.5036982447  0.0000000000  0.1939067698
     1.5610000000     0.2578470572     9.4004437278  0.0000000000  0.1934852343
     1.5410000000     0.2538822155     9.2969633292  0.0000000000  0.1930611267
     1.5210000000     0.2499372527     9.1932546607  0.0000000000  0.1926344171
     1.5010000000     0.2460125269     9.0893152972  0.0000000000  0.1922050748
     1.4810000000     0.2421084034     8.9851427864  0.0000000000  0.1917730686
     1.4610000000     0.2382252531     8.8807345978  0.0000000000  0.1913383667
     1.4410000000     0.2343634544     8.7760881901  0.0000000000  0.1909009365
     1.4210000000     0.2305233913     8.6712009558  0.0000000000  0.1904607445
     1.4010000000     0.2267054549     8.5660702753  0.0000000000  0.1900177565
     1.3810000000     0.2229100398     8.4606934147  0.0000000000  0.1895719371
     1.3610000000     0.2191375475     8.3550676491  0.0000000000  0.1891232499
     1.3410000000     0.2153883840     8.2491901865  0.0000000000  0.1886716574
     1.3210000000     0.2116629584     8.1430581677  0.0000000000  0.1882171203
     1.3010000000     0.2079616837     8.0366686901  0.0000000000  0.1877595982
     1.2810000000     0.2042849750     7.9300187947  0.0000000000  0.1872990486
     1.2610000000     0.2006332485     7.8231054525  0.0000000000  0.1868354270
     1.2410000000     0.1970069209     7.7159255958  0.0000000000  0.1863686868
     1.2210000000     0.1934064065     7.6084760656  0.0000000000  0.1858987785
     1.2010000000     0.1898321168     7.5007536510  0.0000000000  0.1854256494
     1.1810000000     0.1862844583     7.3927550742  0.0000000000  0.1849492435
     1.1610000000     0.1827638286     7.2844769625  0.0000000000  0.1844695007
     1.1410000000     0.1792706163     7.1759159003  0.0000000000  0.1839863558
     1.1210000000     0.1758051945     7.0670683483  0.0000000000  0.1834997385
     1.1010000000     0.1723679202     6.9579307200  0.0000000000  0.1830095716
     1.0810000000     0.1689591271     6.8484993040  0.0000000000  0.1825157706
     1.0610000000     0.1655791212     6.7387702902  0.0000000000  0.1820182419
     1.0410000000     0.1622281760     6.6287397838  0.0000000000  0.1815168818
     1.0210000000     0.1589065231     6.5184037549  0.0000000000  0.1810115740
     1.0010000000     0.1556143438     6.4077580284  0.0000000000  0.1805021878


==> anc/s87h_04-PCE154/s87h_04-PCE154-eos3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9855738894   181.5716337956  0.0000000000  0.4350160443
    60.9010000000    17.9543144160   181.3417116080  0.0000000000  0.4348437746
    60.8010000000    17.9230565632   181.1116984499  0.0000000000  0.4346712953
    60.7010000000    17.8918002813   180.8815937433  0.0000000000  0.4344986055
    60.6010000000    17.8605456292   180.6513977080  0.0000000000  0.4343257048
    60.5010000000    17.8292925584   180.4211097728  0.0000000000  0.4341525923
    60.4010000000    17.7980411285   180.1907301623  0.0000000000  0.4339792678
    60.3010000000    17.7667912922   179.9602583118  0.0000000000  0.4338057304
    60.2010000000    17.7355430833   179.7296942536  0.0000000000  0.4336319796
    60.1010000000    17.7042964823   179.4990376273  0.0000000000  0.4334580146
    60.0010000000    17.6730515241   179.2682884709  0.0000000000  0.4332838351
    59.9010000000    17.6418081901   179.0374464300  0.0000000000  0.4331094403
    59.8010000000    17.6105664895   178.8065113512  0.0000000000  0.4329348295
    59.7010000000    17.5793264318   178.5754830836  0.0000000000  0.4327600022
    59.6010000000    17.5480880002   178.3443612830  0.0000000000  0.4325849577
    59.5010000000    17.5168512320   178.1131460015  0.0000000000  0.4324096954
    59.4010000000    17.4856161116   177.8818369008  0.0000000000  0.4322342148
    59.3010000000    17.4543826506   177.6504338427  0.0000000000  0.4320585150
    59.2010000000    17.4231508346   177.4189364956  0.0000000000  0.4318825955
    59.1010000000    17.3919207027   177.1873449234  0.0000000000  0.4317064557
    59.0010000000    17.3606922416   176.9556588008  0.0000000000  0.4315300950
    58.9010000000    17.3294654387   176.7238778063  0.0000000000  0.4313535125
    58.8010000000    17.2982403345   176.4920020126  0.0000000000  0.4311767078
    58.7010000000    17.2670168649   176.2600307140  0.0000000000  0.4309996799
    58.6010000000    17.2357951242   176.0279643798  0.0000000000  0.4308224287
    58.5010000000    17.2045750493   175.7958023115  0.0000000000  0.4306449530
    58.4010000000    17.1733566830   175.5635445939  0.0000000000  0.4304672525
    58.3010000000    17.1421400160   175.3311909252  0.0000000000  0.4302893264
    58.2010000000    17.1109250397   175.0987410076  0.0000000000  0.4301111739
    58.1010000000    17.0797117722   174.8661947406  0.0000000000  0.4299327945
    58.0010000000    17.0485002060   174.6335518331  0.0000000000  0.4297541874
    57.9010000000    17.0172903863   174.4008123852  0.0000000000  0.4295753521
    57.8010000000    16.9860822808   174.1679759184  0.0000000000  0.4293962879
    57.7010000000    16.9548758839   173.9350421519  0.0000000000  0.4292169938
    57.6010000000    16.9236712165   173.7020110021  0.0000000000  0.4290374694
    57.5010000000    16.8924682999   173.4688823883  0.0000000000  0.4288577140
    57.4010000000    16.8612671044   173.2356558468  0.0000000000  0.4286777267
    57.3010000000    16.8300676527   173.0023313041  0.0000000000  0.4284975070
    57.2010000000    16.7988699420   172.7689084970  0.0000000000  0.4283170541
    57.1010000000    16.7676739961   172.5353873584  0.0000000000  0.4281363674
    57.0010000000    16.7364798135   172.3017676321  0.0000000000  0.4279554462
    56.9010000000    16.7052873677   172.0680488733  0.0000000000  0.4277742895
    56.8010000000    16.6740967098   171.8342312176  0.0000000000  0.4275928969
    56.7010000000    16.6429078147   171.6003142276  0.0000000000  0.4274112675
    56.6010000000    16.6117206832   171.3662976618  0.0000000000  0.4272294006
    56.5010000000    16.5805353428   171.1321814742  0.0000000000  0.4270472956
    56.4010000000    16.5493518210   170.8979656217  0.0000000000  0.4268649519
    56.3010000000    16.5181700444   170.6636492996  0.0000000000  0.4266823683
    56.2010000000    16.4869900675   170.4292326639  0.0000000000  0.4264995443
    56.1010000000    16.4558118944   170.1947154917  0.0000000000  0.4263164792
    56.0010000000    16.4246355299   169.9600975634  0.0000000000  0.4261331723
    55.9010000000    16.3934609795   169.7253786635  0.0000000000  0.4259496228
    55.8010000000    16.3622882239   169.4905583899  0.0000000000  0.4257658297
    55.7010000000    16.3311172953   169.2556367252  0.0000000000  0.4255817927
    55.6010000000    16.2999481756   169.0206132751  0.0000000000  0.4253975106
    55.5010000000    16.2687808983   168.7854880294  0.0000000000  0.4252129830
    55.4010000000    16.2376154719   168.5502607916  0.0000000000  0.4250282090
    55.3010000000    16.2064518805   168.3149311793  0.0000000000  0.4248431878
    55.2010000000    16.1752901092   168.0794988146  0.0000000000  0.4246579186
    55.1010000000    16.1441301936   167.8439637025  0.0000000000  0.4244724006
    55.0010000000    16.1129721451   167.6083256621  0.0000000000  0.4242866332
    54.9010000000    16.0818159256   167.3725841387  0.0000000000  0.4241006153
    54.8010000000    16.0506615728   167.1367391488  0.0000000000  0.4239143463
    54.7010000000    16.0195091249   166.9007907118  0.0000000000  0.4237278256
    54.6010000000    15.9883585212   166.6647380973  0.0000000000  0.4235410521
    54.5010000000    15.9572098012   166.4285813334  0.0000000000  0.4233540251
    54.4010000000    15.9260629555   166.1923200752  0.0000000000  0.4231667437
    54.3010000000    15.8949180249   165.9559543579  0.0000000000  0.4229792074
    54.2010000000    15.8637749765   165.7194836575  0.0000000000  0.4227914151
    54.1010000000    15.8326338277   165.4829078295  0.0000000000  0.4226033660
    54.0010000000    15.8014945720   165.2462265465  0.0000000000  0.4224150593
    53.9010000000    15.7703572283   165.0094396725  0.0000000000  0.4222264942
    53.8010000000    15.7392218158   164.7725470754  0.0000000000  0.4220376699
    53.7010000000    15.7080883057   164.5355482537  0.0000000000  0.4218485855
    53.6010000000    15.6769567434   164.2984432706  0.0000000000  0.4216592403
    53.5010000000    15.6458270769   164.0612314473  0.0000000000  0.4214696332
    53.4010000000    15.6146993775   163.8239130417  0.0000000000  0.4212797636
    53.3010000000    15.5835736193   163.5864875703  0.0000000000  0.4210896306
    53.2010000000    15.5524498016   163.3489547407  0.0000000000  0.4208992333
    53.1010000000    15.5213279488   163.1113144509  0.0000000000  0.4207085708
    53.0010000000    15.4902080375   162.8735662318  0.0000000000  0.4205176423
    52.9010000000    15.4590900934   162.6357099900  0.0000000000  0.4203264468
    52.8010000000    15.4279741191   162.3977454514  0.0000000000  0.4201349836
    52.7010000000    15.3968601175   162.1596723461  0.0000000000  0.4199432517
    52.6010000000    15.3657481167   161.9214905940  0.0000000000  0.4197512504
    52.5010000000    15.3346380972   161.6831997494  0.0000000000  0.4195589786
    52.4010000000    15.3035300404   161.4447993723  0.0000000000  0.4193664353
    52.3010000000    15.2724240005   161.2062895806  0.0000000000  0.4191736200
    52.2010000000    15.2413199846   160.9676701274  0.0000000000  0.4189805316
    52.1010000000    15.2102179524   160.7289404028  0.0000000000  0.4187871691
    52.0010000000    15.1791179604   160.4901005377  0.0000000000  0.4185935318
    51.9010000000    15.1480199700   160.2511499324  0.0000000000  0.4183996185
    51.8010000000    15.1169239914   160.0120883597  0.0000000000  0.4182054283
    51.7010000000    15.0858300833   159.7729159637  0.0000000000  0.4180109607
    51.6010000000    15.0547381860   159.5336319768  0.0000000000  0.4178162143
    51.5010000000    15.0236483594   159.2942365522  0.0000000000  0.4176211885
    51.4010000000    14.9925605458   159.0547289336  0.0000000000  0.4174258820
    51.3010000000    14.9614748067   158.8151092833  0.0000000000  0.4172302941
    51.2010000000    14.9303911571   158.5753774030  0.0000000000  0.4170344240
    51.1010000000    14.8993095419   158.3355325523  0.0000000000  0.4168382703
    51.0010000000    14.8682300248   158.0955749077  0.0000000000  0.4166418325
    50.9010000000    14.8371525761   157.8555039219  0.0000000000  0.4164451093
    50.8010000000    14.8060772142   157.6153194170  0.0000000000  0.4162480999
    50.7010000000    14.7750039346   157.3750210385  0.0000000000  0.4160508031
    50.6010000000    14.7439327808   157.1346087997  0.0000000000  0.4158532183
    50.5010000000    14.7128637266   156.8940821751  0.0000000000  0.4156553443
    50.4010000000    14.6817967703   156.6534408261  0.0000000000  0.4154571801
    50.3010000000    14.6507319344   156.4126846006  0.0000000000  0.4152587246
    50.2010000000    14.6196692422   156.1718133510  0.0000000000  0.4150599771
    50.1010000000    14.5886086712   155.9308265741  0.0000000000  0.4148609363
    50.0010000000    14.5575502233   155.6897239531  0.0000000000  0.4146616012
    49.9010000000    14.5264939244   155.4485053566  0.0000000000  0.4144619710
    49.8010000000    14.4954397782   155.2071704784  0.0000000000  0.4142620445
    49.7010000000    14.4643877890   154.9657190179  0.0000000000  0.4140618207
    49.6010000000    14.4333379854   154.7241508595  0.0000000000  0.4138612988
    49.5010000000    14.4022903275   154.4824653547  0.0000000000  0.4136604773
    49.4010000000    14.3712448457   154.2406623992  0.0000000000  0.4134593554
    49.3010000000    14.3402015482   153.9987417149  0.0000000000  0.4132579321
    49.2010000000    14.3091604440   153.7567030291  0.0000000000  0.4130562063
    49.1010000000    14.2781215432   153.5145460751  0.0000000000  0.4128541770
    49.0010000000    14.2470848338   153.2722704130  0.0000000000  0.4126518429
    48.9010000000    14.2160503278   153.0298757879  0.0000000000  0.4124492030
    48.8010000000    14.1850180609   152.7873621283  0.0000000000  0.4122462565
    48.7010000000    14.1539880011   152.5447288343  0.0000000000  0.4120430020
    48.6010000000    14.1229601635   152.3019756685  0.0000000000  0.4118394384
    48.5010000000    14.0919345863   152.0591025763  0.0000000000  0.4116355649
    48.4010000000    14.0609112408   151.8161089767  0.0000000000  0.4114313801
    48.3010000000    14.0298901448   151.5729946499  0.0000000000  0.4112268830
    48.2010000000    13.9988713168   151.3297593816  0.0000000000  0.4110220725
    48.1010000000    13.9678547314   151.0864026101  0.0000000000  0.4108169473
    48.0010000000    13.9368404316   150.8429243103  0.0000000000  0.4106115065
    47.9010000000    13.9058284164   150.5993241095  0.0000000000  0.4104057488
    47.8010000000    13.8748186860   150.3556016416  0.0000000000  0.4101996732
    47.7010000000    13.8438112415   150.1117565467  0.0000000000  0.4099932784
    47.6010000000    13.8128061298   149.8677888234  0.0000000000  0.4097865636
    47.5010000000    13.7818032870   149.6236975970  0.0000000000  0.4095795270
    47.4010000000    13.7508027621   149.3794828787  0.0000000000  0.4093721678
    47.3010000000    13.7198045825   149.1351445098  0.0000000000  0.4091644850
    47.2010000000    13.6888087103   148.8906818119  0.0000000000  0.4089564770
    47.1010000000    13.6578151971   148.6460948142  0.0000000000  0.4087481429
    47.0010000000    13.6268240071   148.4013828525  0.0000000000  0.4085394814
    46.9010000000    13.5958351942   148.1565459685  0.0000000000  0.4083304914
    46.8010000000    13.5648487246   147.9115835116  0.0000000000  0.4081211715
    46.7010000000    13.5338646103   147.6664951879  0.0000000000  0.4079115205
    46.6010000000    13.5028829079   147.4212810577  0.0000000000  0.4077015375
    46.5010000000    13.4719035435   147.1759401441  0.0000000000  0.4074912207
    46.4010000000    13.4409265978   146.9304726947  0.0000000000  0.4072805694
    46.3010000000    13.4099520430   146.6848780946  0.0000000000  0.4070695821
    46.2010000000    13.3789798965   146.4391560835  0.0000000000  0.4068582576
    46.1010000000    13.3480101763   146.1933064078  0.0000000000  0.4066465946
    46.0010000000    13.3170428583   145.9473284749  0.0000000000  0.4064345918
    45.9010000000    13.2860779632   145.7012220457  0.0000000000  0.4062222478
    45.8010000000    13.2551155342   145.4549870602  0.0000000000  0.4060095618
    45.7010000000    13.2241555290   145.2086227753  0.0000000000  0.4057965319
    45.6010000000    13.1931979717   144.9621289732  0.0000000000  0.4055831572
    45.5010000000    13.1622429088   144.7155056147  0.0000000000  0.4053694364
    45.4010000000    13.1312902803   144.4687518082  0.0000000000  0.4051553678
    45.3010000000    13.1003401567   144.2218677008  0.0000000000  0.4049409505
    45.2010000000    13.0693925018   143.9748525883  0.0000000000  0.4047261829
    45.1010000000    13.0384473456   143.7277062889  0.0000000000  0.4045110638
    45.0010000000    13.0075046974   143.4804284569  0.0000000000  0.4042955918
    44.9010000000    12.9765645464   143.2330185832  0.0000000000  0.4040797654
    44.8010000000    12.9456269260   142.9854765082  0.0000000000  0.4038635836
    44.7010000000    12.9146918279   142.7378017384  0.0000000000  0.4036470447
    44.6010000000    12.8837592666   142.4899939589  0.0000000000  0.4034301474
    44.5010000000    12.8528292574   142.2420528625  0.0000000000  0.4032128904
    44.4010000000    12.8219017962   141.9939779797  0.0000000000  0.4029952722
    44.3010000000    12.7909769009   141.7457690189  0.0000000000  0.4027772914
    44.2010000000    12.7600545698   141.4974255272  0.0000000000  0.4025589467
    44.1010000000    12.7291348235   141.2489472288  0.0000000000  0.4023402365
    44.0010000000    12.6982176628   141.0003336871  0.0000000000  0.4021211595
    43.9010000000    12.6673031110   140.7515846424  0.0000000000  0.4019017143
    43.8010000000    12.6363911503   140.5026995057  0.0000000000  0.4016818992
    43.7010000000    12.6054818067   140.2536780339  0.0000000000  0.4014617129
    43.6010000000    12.5745750862   140.0045198237  0.0000000000  0.4012411540
    43.5010000000    12.5436709964   139.7552244802  0.0000000000  0.4010202209
    43.4010000000    12.5127695460   139.5057916169  0.0000000000  0.4007989121
    43.3010000000    12.4818707659   139.2562210237  0.0000000000  0.4005772263
    43.2010000000    12.4509746263   139.0065119958  0.0000000000  0.4003551618
    43.1010000000    12.4200811815   138.7566645078  0.0000000000  0.4001327173
    43.0010000000    12.3891904042   138.5066778728  0.0000000000  0.3999098910
    42.9010000000    12.3583023103   138.2565517481  0.0000000000  0.3996866814
    42.8010000000    12.3274168962   138.0062856326  0.0000000000  0.3994630869
    42.7010000000    12.2965342215   137.7558795346  0.0000000000  0.3992391064
    42.6010000000    12.2656542444   137.5053326374  0.0000000000  0.3990147378
    42.5010000000    12.2347769862   137.2546446343  0.0000000000  0.3987899797
    42.4010000000    12.2039024901   137.0038153926  0.0000000000  0.3985648308
    42.3010000000    12.1730307189   136.7528441251  0.0000000000  0.3983392890
    42.2010000000    12.1421617186   136.5017307176  0.0000000000  0.3981133532
    42.1010000000    12.1112954754   136.2504745678  0.0000000000  0.3978870214
    42.0010000000    12.0804319975   135.9990752491  0.0000000000  0.3976602920
    41.9010000000    12.0495713148   135.7475325091  0.0000000000  0.3974331636
    41.8010000000    12.0187134385   135.4958459397  0.0000000000  0.3972056345
    41.7010000000    11.9878583407   135.2440148132  0.0000000000  0.3969777027
    41.6010000000    11.9570060761   134.9920390705  0.0000000000  0.3967493670
    41.5010000000    11.9261566400   134.7399181682  0.0000000000  0.3965206256
    41.4010000000    11.8953100298   134.4876515731  0.0000000000  0.3962914766
    41.3010000000    11.8644662841   134.2352390903  0.0000000000  0.3960619185
    41.2010000000    11.8336253634   133.9826798792  0.0000000000  0.3958319493
    41.1010000000    11.8027873295   133.7299739284  0.0000000000  0.3956015677
    41.0010000000    11.7719521659   133.4771205818  0.0000000000  0.3953707716
    40.9010000000    11.7411198976   133.2241195207  0.0000000000  0.3951395596
    40.8010000000    11.7102905117   132.9709701106  0.0000000000  0.3949079295
    40.7010000000    11.6794640561   132.7176722158  0.0000000000  0.3946758800
    40.6010000000    11.6486405013   132.4642250606  0.0000000000  0.3944434089
    40.5010000000    11.6178198984   132.2106285297  0.0000000000  0.3942105148
    40.4010000000    11.5870022018   131.9568817075  0.0000000000  0.3939771954
    40.3010000000    11.5561874854   131.7029846617  0.0000000000  0.3937434494
    40.2010000000    11.5253757267   131.4489366605  0.0000000000  0.3935092746
    40.1010000000    11.4945669441   131.1947373073  0.0000000000  0.3932746694
    40.0010000000    11.4637611380   130.9403860548  0.0000000000  0.3930396318
    39.9010000000    11.4329583498   130.6858826893  0.0000000000  0.3928041600
    39.8010000000    11.4021585444   130.4312263640  0.0000000000  0.3925682520
    39.7010000000    11.3713617668   130.1764168877  0.0000000000  0.3923319060
    39.6010000000    11.3405680242   129.9214537581  0.0000000000  0.3920951202
    39.5010000000    11.3097773262   129.6663364849  0.0000000000  0.3918578925
    39.4010000000    11.2789896838   129.4110645893  0.0000000000  0.3916202211
    39.3010000000    11.2482050906   129.1556374443  0.0000000000  0.3913821038
    39.2010000000    11.2174235808   128.9000547547  0.0000000000  0.3911435389
    39.1010000000    11.1866451708   128.6443160768  0.0000000000  0.3909045244
    39.0010000000    11.1558698407   128.3884206603  0.0000000000  0.3906650581
    38.9010000000    11.1250976490   128.1323684042  0.0000000000  0.3904251384
    38.8010000000    11.0943285606   127.8761584238  0.0000000000  0.3901847628
    38.7010000000    11.0635626184   127.6197904829  0.0000000000  0.3899439297
    38.6010000000    11.0327998293   127.3632640396  0.0000000000  0.3897026368
    38.5010000000    11.0020402020   127.1065785647  0.0000000000  0.3894608822
    38.4010000000    10.9712837282   126.8497333838  0.0000000000  0.3892186635
    38.3010000000    10.9405304585   126.5927283092  0.0000000000  0.3889759790
    38.2010000000    10.9097803885   126.3355626919  0.0000000000  0.3887328265
    38.1010000000    10.8790335347   126.0782360534  0.0000000000  0.3884892038
    38.0010000000    10.8482898969   125.8207477714  0.0000000000  0.3882451088
    37.9010000000    10.8175494956   125.5630973938  0.0000000000  0.3880005393
    37.8010000000    10.7868123347   125.3052843249  0.0000000000  0.3877554931
    37.7010000000    10.7560784573   125.0473082955  0.0000000000  0.3875099683
    37.6010000000    10.7253478341   124.7891684234  0.0000000000  0.3872639624
    37.5010000000    10.6946205124   124.5308644663  0.0000000000  0.3870174733
    37.4010000000    10.6638964856   124.2723957262  0.0000000000  0.3867704988
    37.3010000000    10.6331757865   124.0137618311  0.0000000000  0.3865230367
    37.2010000000    10.6024583945   123.7549619559  0.0000000000  0.3862750845
    37.1010000000    10.5717443464   123.4959957565  0.0000000000  0.3860266401
    37.0010000000    10.5410336629   123.2368627468  0.0000000000  0.3857777014
    36.9010000000    10.5103263484   122.9775623002  0.0000000000  0.3855282657
    36.8010000000    10.4796224275   122.7180939591  0.0000000000  0.3852783311
    36.7010000000    10.4489218910   122.4584569713  0.0000000000  0.3850278949
    36.6010000000    10.4182247680   122.1986509086  0.0000000000  0.3847769549
    36.5010000000    10.3875310537   121.9386750490  0.0000000000  0.3845255085
    36.4010000000    10.3568407999   121.6785291473  0.0000000000  0.3842735537
    36.3010000000    10.3261539882   121.4182123578  0.0000000000  0.3840210878
    36.2010000000    10.2954706386   121.1577241578  0.0000000000  0.3837681084
    36.1010000000    10.2647907735   120.8970640396  0.0000000000  0.3835146131
    36.0010000000    10.2341144176   120.6362315108  0.0000000000  0.3832605996
    35.9010000000    10.2034415619   120.3752257885  0.0000000000  0.3830060651
    35.8010000000    10.1727722359   120.1140464117  0.0000000000  0.3827510073
    35.7010000000    10.1421064354   119.8526926297  0.0000000000  0.3824954235
    35.6010000000    10.1114441946   119.5911640132  0.0000000000  0.3822393113
    35.5010000000    10.0807855322   119.3294599960  0.0000000000  0.3819826681
    35.4010000000    10.0501304513   119.0675798765  0.0000000000  0.3817254913
    35.3010000000    10.0194789755   118.8055231214  0.0000000000  0.3814677784
    35.2010000000     9.9888311132   118.5432890624  0.0000000000  0.3812095267
    35.1010000000     9.9581868752   118.2808770483  0.0000000000  0.3809507335
    35.0010000000     9.9275462926   118.0182865958  0.0000000000  0.3806913962
    34.9010000000     9.8969093636   117.7555169365  0.0000000000  0.3804315121
    34.8010000000     9.8662761243   117.4925676211  0.0000000000  0.3801710785
    34.7010000000     9.8356465608   117.2294377659  0.0000000000  0.3799100926
    34.6010000000     9.8050207144   116.9661269562  0.0000000000  0.3796485517
    34.5010000000     9.7743985938   116.7026344941  0.0000000000  0.3793864531
    34.4010000000     9.7437802282   116.4389598496  0.0000000000  0.3791237941
    34.3010000000     9.7131656142   116.1751022112  0.0000000000  0.3788605716
    34.2010000000     9.6825547690   115.9110609358  0.0000000000  0.3785967829
    34.1010000000     9.6519477123   115.6468353987  0.0000000000  0.3783324251
    34.0010000000     9.6213444838   115.3824251419  0.0000000000  0.3780674956
    33.9010000000     9.5907450571   115.1178291316  0.0000000000  0.3778019910
    33.8010000000     9.5601494774   114.8530469475  0.0000000000  0.3775359087
    33.7010000000     9.5295577756   114.5880780392  0.0000000000  0.3772692459
    33.6010000000     9.4989699339   114.3229214313  0.0000000000  0.3770019992
    33.5010000000     9.4683859889   114.0575766124  0.0000000000  0.3767341659
    33.4010000000     9.4378059630   113.7920429423  0.0000000000  0.3764657429
    33.3010000000     9.4072298474   113.5263195061  0.0000000000  0.3761967271
    33.2010000000     9.3766576873   113.2604058509  0.0000000000  0.3759271154
    33.1010000000     9.3460894971   112.9943012492  0.0000000000  0.3756569049
    33.0010000000     9.3155252938   112.7280049941  0.0000000000  0.3753860924
    32.9010000000     9.2849650811   112.4615162531  0.0000000000  0.3751146746
    32.8010000000     9.2544088991   112.1948345069  0.0000000000  0.3748426486
    32.7010000000     9.2238567407   111.9279588192  0.0000000000  0.3745700108
    32.6010000000     9.1933086523   111.6608887124  0.0000000000  0.3742967584
    32.5010000000     9.1627646166   111.3936231477  0.0000000000  0.3740228877
    32.4010000000     9.1322246860   111.1261616901  0.0000000000  0.3737483958
    32.3010000000     9.1016888830   110.8585036351  0.0000000000  0.3734732794
    32.2010000000     9.0711571999   110.5906480103  0.0000000000  0.3731975349
    32.1010000000     9.0406296658   110.3225941562  0.0000000000  0.3729211590
    32.0010000000     9.0101062965   110.0543412909  0.0000000000  0.3726441484
    31.9010000000     8.9795871272   109.7858887991  0.0000000000  0.3723664997
    31.8010000000     8.9490721641   109.5172358005  0.0000000000  0.3720882093
    31.7010000000     8.9185614328   109.2483815817  0.0000000000  0.3718092739
    31.6010000000     8.8880549464   108.9793253096  0.0000000000  0.3715296898
    31.5010000000     8.8575527373   108.7100663176  0.0000000000  0.3712494536
    31.4010000000     8.8270548253   108.4406038198  0.0000000000  0.3709685618
    31.3010000000     8.7965612177   108.1709369117  0.0000000000  0.3706870106
    31.2010000000     8.7660719252   107.9010647137  0.0000000000  0.3704047964
    31.1010000000     8.7355870105   107.6309867982  0.0000000000  0.3701219157
    31.0010000000     8.7051064593   107.3607020500  0.0000000000  0.3698383646
    30.9010000000     8.6746302935   107.0902096647  0.0000000000  0.3695541394
    30.8010000000     8.6441585542   106.8195090045  0.0000000000  0.3692692365
    30.7010000000     8.6136912546   106.5485991736  0.0000000000  0.3689836521
    30.6010000000     8.5832284115   106.2774793028  0.0000000000  0.3686973821
    30.5010000000     8.5527700614   106.0061486897  0.0000000000  0.3684104230
    30.4010000000     8.5223161972   105.7346062363  0.0000000000  0.3681227706
    30.3010000000     8.4918668632   105.4628512935  0.0000000000  0.3678344210
    30.2010000000     8.4614220914   105.1908830982  0.0000000000  0.3675453705
    30.1010000000     8.4309818711   104.9187004941  0.0000000000  0.3672556148
    30.0010000000     8.4005462579   104.6463029133  0.0000000000  0.3669651500
    29.9010000000     8.3701152647   104.3736893952  0.0000000000  0.3666739721
    29.8010000000     8.3396889085   104.1008590083  0.0000000000  0.3663820768
    29.7010000000     8.3092672102   103.8278108497  0.0000000000  0.3660894600
    29.6010000000     8.2788501952   103.5545440457  0.0000000000  0.3657961175
    29.5010000000     8.2484379082   103.2810578896  0.0000000000  0.3655020454
    29.4010000000     8.2180303519   103.0073512886  0.0000000000  0.3652072390
    29.3010000000     8.1876275489   102.7334233185  0.0000000000  0.3649116941
    29.2010000000     8.1572295411   102.4592732232  0.0000000000  0.3646154066
    29.1010000000     8.1268363292   102.1848998633  0.0000000000  0.3643183718
    29.0010000000     8.0964479485   101.9103024061  0.0000000000  0.3640205853
    28.9010000000     8.0660644391   101.6354800494  0.0000000000  0.3637220430
    28.8010000000     8.0356858148   101.3604317476  0.0000000000  0.3634227400
    28.7010000000     8.0053120941   101.0851564876  0.0000000000  0.3631226719
    28.6010000000     7.9749433004   100.8096532890  0.0000000000  0.3628218340
    28.5010000000     7.9445794764   100.5339213400  0.0000000000  0.3625202218
    28.4010000000     7.9142206395   100.2579595886  0.0000000000  0.3622178306
    28.3010000000     7.8838668269    99.9817671524  0.0000000000  0.3619146558
    28.2010000000     7.8535180356    99.7053427756  0.0000000000  0.3616106922
    28.1010000000     7.8231743273    99.4286857789  0.0000000000  0.3613059354
    28.0010000000     7.7928357089    99.1517949753  0.0000000000  0.3610003804
    27.9010000000     7.7625022218    98.8746694832  0.0000000000  0.3606940224
    27.8010000000     7.7321738683    98.5973080520  0.0000000000  0.3603868561
    27.7010000000     7.7018506998    98.3197098707  0.0000000000  0.3600788768
    27.6010000000     7.6715327434    98.0418738947  0.0000000000  0.3597700795
    27.5010000000     7.6412200020    97.7637988487  0.0000000000  0.3594604587
    27.4010000000     7.6109125424    97.4854840293  0.0000000000  0.3591500097
    27.3010000000     7.5806103778    97.2069282351  0.0000000000  0.3588387271
    27.2010000000     7.5503135272    96.9281303034  0.0000000000  0.3585266056
    27.1010000000     7.5200220148    96.6490891101  0.0000000000  0.3582136398
    27.0010000000     7.4897358993    96.3698038350  0.0000000000  0.3578998246
    26.9010000000     7.4594551869    96.0902731659  0.0000000000  0.3575851544
    26.8010000000     7.4291799182    95.8104960956  0.0000000000  0.3572696238
    26.7010000000     7.3989101253    95.5304715244  0.0000000000  0.3569532273
    26.6010000000     7.3686458313    95.2501982614  0.0000000000  0.3566359592
    26.5010000000     7.3383870796    94.9696752883  0.0000000000  0.3563178141
    26.4010000000     7.3081338766    94.6889012342  0.0000000000  0.3559987859
    26.3010000000     7.2778862772    94.4078751641  0.0000000000  0.3556788691
    26.2010000000     7.2476443138    94.1265959228  0.0000000000  0.3553580580
    26.1010000000     7.2174079968    93.8450621373  0.0000000000  0.3550363464
    26.0010000000     7.1871773845    93.5632728697  0.0000000000  0.3547137286
    25.9010000000     7.1569524997    93.2812268348  0.0000000000  0.3543901987
    25.8010000000     7.1267333710    92.9989227927  0.0000000000  0.3540657503
    25.7010000000     7.0965200337    92.7163595487  0.0000000000  0.3537403775
    25.6010000000     7.0663125291    92.4335359538  0.0000000000  0.3534140741
    25.5010000000     7.0361108911    92.1504507755  0.0000000000  0.3530868339
    25.4010000000     7.0059151464    91.8671027000  0.0000000000  0.3527586504
    25.3010000000     6.9757253284    91.5834904608  0.0000000000  0.3524295173
    25.2010000000     6.9455414768    91.2996128401  0.0000000000  0.3520994281
    25.1010000000     6.9153636382    91.0154686677  0.0000000000  0.3517683764
    25.0010000000     6.8851918387    90.7310565670  0.0000000000  0.3514363556
    24.9010000000     6.8550260979    90.4463750846  0.0000000000  0.3511033588
    24.8010000000     6.8248664827    90.1614231999  0.0000000000  0.3507693795
    24.7010000000     6.7947130264    89.8761995605  0.0000000000  0.3504344109
    24.6010000000     6.7645657429    89.5907026133  0.0000000000  0.3500984459
    24.5010000000     6.7344246802    89.3049311117  0.0000000000  0.3497614776
    24.4010000000     6.7042898930    89.0188838615  0.0000000000  0.3494234992
    24.3010000000     6.6741614040    88.7325593437  0.0000000000  0.3490845033
    24.2010000000     6.6440392562    88.4459562206  0.0000000000  0.3487444828
    24.1010000000     6.6139234873    88.1590730840  0.0000000000  0.3484034303
    24.0010000000     6.5838141424    87.8719085818  0.0000000000  0.3480613387
    23.9010000000     6.5537112612    87.5844612936  0.0000000000  0.3477182004
    23.8010000000     6.5236148782    87.2967297318  0.0000000000  0.3473740079
    23.7010000000     6.4935250358    87.0087124676  0.0000000000  0.3470287535
    23.6010000000     6.4634417845    86.7204081310  0.0000000000  0.3466824297
    23.5010000000     6.4333651569    86.4318151637  0.0000000000  0.3463350285
    23.4010000000     6.4032951939    86.1429320689  0.0000000000  0.3459865420
    23.3010000000     6.3732319575    85.8537575344  0.0000000000  0.3456369626
    23.2010000000     6.3431754667    85.5642898169  0.0000000000  0.3452862818
    23.1010000000     6.3131257749    85.2745274838  0.0000000000  0.3449344916
    23.0010000000     6.2830829314    84.9844690432  0.0000000000  0.3445815838
    22.9010000000     6.2530469685    84.6941128234  0.0000000000  0.3442275499
    22.8010000000     6.2230179529    84.4034574632  0.0000000000  0.3438723818
    22.7010000000     6.1929959099    84.1125011800  0.0000000000  0.3435160706
    22.6010000000     6.1629808988    83.8212425032  0.0000000000  0.3431586078
    22.5010000000     6.1329729633    83.5296797875  0.0000000000  0.3427999847
    22.4010000000     6.1029721438    83.2378113368  0.0000000000  0.3424401923
    22.3010000000     6.0729785026    82.9456356465  0.0000000000  0.3420792218
    22.2010000000     6.0429920744    82.6531509216  0.0000000000  0.3417170640
    22.1010000000     6.0130129160    82.3603555608  0.0000000000  0.3413537098
    22.0010000000     5.9830410816    82.0672479162  0.0000000000  0.3409891499
    21.9010000000     5.9530765988    81.7738260557  0.0000000000  0.3406233746
    21.8010000000     5.9231195418    81.4800884824  0.0000000000  0.3402563748
    21.7010000000     5.8931699585    81.1860334176  0.0000000000  0.3398881408
    21.6010000000     5.8632278949    80.8916590424  0.0000000000  0.3395186626
    21.5010000000     5.8332934079    80.5969636174  0.0000000000  0.3391479305
    21.4010000000     5.8033665406    80.3019452470  0.0000000000  0.3387759343
    21.3010000000     5.7734473591    80.0066022358  0.0000000000  0.3384026641
    21.2010000000     5.7435359163    79.7109327350  0.0000000000  0.3380281096
    21.1010000000     5.7136322646    79.4149348628  0.0000000000  0.3376522603
    21.0010000000     5.6837364673    79.1186068225  0.0000000000  0.3372751058
    20.9010000000     5.6538485638    78.8219465535  0.0000000000  0.3368966352
    20.8010000000     5.6239686171    78.5249522008  0.0000000000  0.3365168378
    20.7010000000     5.5940967015    78.2276219982  0.0000000000  0.3361357029
    20.6010000000     5.5642328567    77.9299538049  0.0000000000  0.3357532192
    20.5010000000     5.5343771459    77.6319456894  0.0000000000  0.3353693754
    20.4010000000     5.5045296333    77.3335956980  0.0000000000  0.3349841603
    20.3010000000     5.4746903836    77.0349018564  0.0000000000  0.3345975623
    20.2010000000     5.4448594510    76.7358620565  0.0000000000  0.3342095698
    20.1010000000     5.4150369028    76.4364742890  0.0000000000  0.3338201708
    20.0010000000     5.3852227962    76.1367364150  0.0000000000  0.3334293534
    19.9010000000     5.3554172015    75.8366463971  0.0000000000  0.3330371056
    19.8010000000     5.3256201799    75.5362020725  0.0000000000  0.3326434148
    19.7010000000     5.2958317946    75.2354012698  0.0000000000  0.3322482686
    19.6010000000     5.2660521115    74.9342418106  0.0000000000  0.3318516544
    19.5010000000     5.2362811992    74.6327215113  0.0000000000  0.3314535593
    19.4010000000     5.2065191402    74.3308382976  0.0000000000  0.3310539705
    19.3010000000     5.1767659761    74.0285896437  0.0000000000  0.3306528745
    19.2010000000     5.1470218073    73.7259735875  0.0000000000  0.3302502582
    19.1010000000     5.1172866826    73.4229876087  0.0000000000  0.3298461079
    19.0010000000     5.0875606771    73.1196294173  0.0000000000  0.3294404098
    18.9010000000     5.0578438702    72.8158967308  0.0000000000  0.3290331500
    18.8010000000     5.0281363349    72.5117871650  0.0000000000  0.3286243144
    18.7010000000     4.9984381384    72.2072982375  0.0000000000  0.3282138886
    18.6010000000     4.9687493637    71.9024275918  0.0000000000  0.3278018581
    18.5010000000     4.9390700886    71.5971727776  0.0000000000  0.3273882081
    18.4010000000     4.9094003755    71.2915311448  0.0000000000  0.3269729235
    18.3010000000     4.8797403246    70.9855003948  0.0000000000  0.3265559893
    18.2010000000     4.8500900106    70.6790779247  0.0000000000  0.3261373901
    18.1010000000     4.8204495046    70.3722610503  0.0000000000  0.3257171100
    18.0010000000     4.7908189056    70.0650473352  0.0000000000  0.3252951334
    17.9010000000     4.7611982780    69.7574339418  0.0000000000  0.3248714439
    17.8010000000     4.7315877151    69.4494182851  0.0000000000  0.3244460253
    17.7010000000     4.7019873077    69.1409977103  0.0000000000  0.3240188610
    17.6010000000     4.6723971341    68.8321693885  0.0000000000  0.3235899340
    17.5010000000     4.6428172818    68.5229305361  0.0000000000  0.3231592273
    17.4010000000     4.6132478472    68.2132784169  0.0000000000  0.3227267235
    17.3010000000     4.5836889257    67.9032102375  0.0000000000  0.3222924050
    17.2010000000     4.5541405927    67.5927229398  0.0000000000  0.3218562537
    17.1010000000     4.5246029636    67.2818138411  0.0000000000  0.3214182516
    17.0010000000     4.4950761145    66.9704797895  0.0000000000  0.3209783801
    16.9010000000     4.4655601525    66.6587179087  0.0000000000  0.3205366204
    16.8010000000     4.4360551662    66.3465250736  0.0000000000  0.3200929534
    16.7010000000     4.4065612660    66.0338983350  0.0000000000  0.3196473598
    16.6010000000     4.3770785451    65.7208345041  0.0000000000  0.3191998198
    16.5010000000     4.3476071190    65.4073305741  0.0000000000  0.3187503136
    16.4010000000     4.3181470677    65.0933831010  0.0000000000  0.3182988205
    16.3010000000     4.2886985141    64.7789890381  0.0000000000  0.3178453200
    16.2010000000     4.2592615658    64.4641451176  0.0000000000  0.3173897912
    16.1010000000     4.2298363260    64.1488479595  0.0000000000  0.3169322126
    16.0010000000     4.2004229127    63.8330942822  0.0000000000  0.3164725626
    15.9010000000     4.1710214215    63.5168804970  0.0000000000  0.3160108188
    15.8010000000     4.1416319831    63.2002033267  0.0000000000  0.3155469591
    15.7010000000     4.1122547161    62.8830592986  0.0000000000  0.3150809606
    15.6010000000     4.0828897187    62.5654446510  0.0000000000  0.3146127998
    15.5010000000     4.0535371350    62.2473560461  0.0000000000  0.3141424534
    15.4010000000     4.0241970618    61.9287895657  0.0000000000  0.3136698971
    15.3010000000     3.9948696521    61.6097418239  0.0000000000  0.3131951067
    15.2010000000     3.9655550041    61.2902087683  0.0000000000  0.3127180571
    15.1010000000     3.9362532638    60.9701867879  0.0000000000  0.3122387231
    15.0010000000     3.9069645517    60.6496719190  0.0000000000  0.3117570788
    14.9010000000     3.8776890100    60.3286603498  0.0000000000  0.3112730982
    14.8010000000     3.8484267661    60.0071480296  0.0000000000  0.3107867544
    14.7010000000     3.8191779522    59.6851308744  0.0000000000  0.3102980202
    14.6010000000     3.7899427234    59.3626049684  0.0000000000  0.3098068680
    14.5010000000     3.7607212055    59.0395659830  0.0000000000  0.3093132696
    14.4010000000     3.7315135576    58.7160098687  0.0000000000  0.3088171964
    14.3010000000     3.7023199197    58.3919322766  0.0000000000  0.3083186190
    14.2010000000     3.6731404408    58.0673288588  0.0000000000  0.3078175077
    14.1010000000     3.6439752703    57.7421951787  0.0000000000  0.3073138321
    14.0010000000     3.6148245679    57.4165268152  0.0000000000  0.3068075613
    13.9010000000     3.5856884871    57.0903191784  0.0000000000  0.3062986637
    13.8010000000     3.5565672019    56.7635678050  0.0000000000  0.3057871074
    13.7010000000     3.5274608568    56.4362677947  0.0000000000  0.3052728594
    13.6010000000     3.4983696358    56.1084145811  0.0000000000  0.3047558866
    13.5010000000     3.4692937037    55.7800032744  0.0000000000  0.3042361548
    13.4010000000     3.4402332247    55.4510288637  0.0000000000  0.3037136292
    13.3010000000     3.4111883885    55.1214865062  0.0000000000  0.3031882746
    13.2010000000     3.3821593692    54.7913710686  0.0000000000  0.3026600548
    13.1010000000     3.3531463522    54.4606774189  0.0000000000  0.3021289330
    13.0010000000     3.3241495184    54.1294002506  0.0000000000  0.3015948715
    12.9010000000     3.2951690700    53.7975343710  0.0000000000  0.3010578322
    12.8010000000     3.2662051913    53.4650742511  0.0000000000  0.3005177756
    12.7010000000     3.2372580905    53.1320144979  0.0000000000  0.2999746621
    12.6010000000     3.2083279606    52.7983494073  0.0000000000  0.2994284507
    12.5010000000     3.1794150132    52.4640733433  0.0000000000  0.2988790997
    12.4010000000     3.1505194634    52.1291805667  0.0000000000  0.2983265667
    12.3010000000     3.1216415201    51.7936651139  0.0000000000  0.2977708082
    12.2010000000     3.0927814071    51.4575210365  0.0000000000  0.2972117797
    12.1010000000     3.0639393484    51.1207422350  0.0000000000  0.2966494360
    12.0010000000     3.0351155709    50.7833224738  0.0000000000  0.2960837305
    11.9010000000     3.0063103168    50.4452555297  0.0000000000  0.2955146161
    11.8010000000     2.9775238149    50.1065348528  0.0000000000  0.2949420442
    11.7010000000     2.9487563173    49.7671539811  0.0000000000  0.2943659652
    11.6010000000     2.9200080700    49.4271062042  0.0000000000  0.2937863285
    11.5010000000     2.8912793379    49.0863848432  0.0000000000  0.2932030824
    11.4010000000     2.8625703735    48.7449828765  0.0000000000  0.2926161738
    11.3010000000     2.8338814443    48.4028932640  0.0000000000  0.2920255484
    11.2010000000     2.8052128282    48.0601088780  0.0000000000  0.2914311508
    11.1010000000     2.7765648004    47.7166223513  0.0000000000  0.2908329240
    11.0010000000     2.7479376508    47.3724262697  0.0000000000  0.2902308100


==> anc/s87h_04-PCE154/s87h_04-PCE154-eos4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    98.0099656241   631.8575088561  0.0000000000  0.6473151939
   310.5010000000    97.8482586553   631.0849345289  0.0000000000  0.6470591142
   310.0010000000    97.6865552128   630.3120545014  0.0000000000  0.6468027263
   309.5010000000    97.5248552882   629.5388680822  0.0000000000  0.6465460294
   309.0010000000    97.3631586882   628.7653736929  0.0000000000  0.6462890222
   308.5010000000    97.2014657845   627.9915724550  0.0000000000  0.6460317045
   308.0010000000    97.0397762018   627.2174619138  0.0000000000  0.6457740747
   307.5010000000    96.8780903159   626.4430432071  0.0000000000  0.6455161326
   307.0010000000    96.7164077574   625.6683139024  0.0000000000  0.6452578767
   306.5010000000    96.5547287202   624.8932742611  0.0000000000  0.6449993064
   306.0010000000    96.3930533994   624.1179245515  0.0000000000  0.6447404211
   305.5010000000    96.2313814348   623.3422623745  0.0000000000  0.6444812193
   305.0010000000    96.0697132126   622.5662889092  0.0000000000  0.6442217006
   304.5010000000    95.9080483783   621.7900017787  0.0000000000  0.6439618637
   304.0010000000    95.7463871372   621.0134012894  0.0000000000  0.6437017079
   303.5010000000    95.5847295114   620.2364868663  0.0000000000  0.6434412324
   303.0010000000    95.4230755253   619.4592579438  0.0000000000  0.6431804361
   302.5010000000    95.2614250217   618.6817130791  0.0000000000  0.6429193180
   302.0010000000    95.0997782151   617.9038526150  0.0000000000  0.6426578774
   301.5010000000    94.9381349535   617.1256751297  0.0000000000  0.6423961132
   301.0010000000    94.7764952724   616.3471800991  0.0000000000  0.6421340244
   300.5010000000    94.6148592098   615.5683670091  0.0000000000  0.6418716102
   300.0010000000    94.4532269892   614.7892362386  0.0000000000  0.6416088699
   299.5010000000    94.2915982869   614.0097855255  0.0000000000  0.6413458022
   299.0010000000    94.1299731492   613.2300143874  0.0000000000  0.6410824060
   298.5010000000    93.9683518073   612.4499232329  0.0000000000  0.6408186807
   298.0010000000    93.8067341294   611.6695107166  0.0000000000  0.6405546253
   297.5010000000    93.6451199873   610.8887755060  0.0000000000  0.6402902385
   297.0010000000    93.4835098017   610.1077189185  0.0000000000  0.6400255199
   296.5010000000    93.3219030859   609.3263378841  0.0000000000  0.6397604679
   296.0010000000    93.1603002655   608.5446337393  0.0000000000  0.6394950821
   295.5010000000    92.9987010421   607.7626043177  0.0000000000  0.6392293610
   295.0010000000    92.8371054835   606.9802492205  0.0000000000  0.6389633038
   294.5010000000    92.6755138409   606.1975689343  0.0000000000  0.6386969098
   294.0010000000    92.5139258254   605.4145613294  0.0000000000  0.6384301775
   293.5010000000    92.3523416936   604.6312269131  0.0000000000  0.6381631064
   293.0010000000    92.1907611633   603.8475635807  0.0000000000  0.6378956949
   292.5010000000    92.0291844963   603.0635718605  0.0000000000  0.6376279425
   292.0010000000    91.8676115968   602.2792505446  0.0000000000  0.6373598479
   291.5010000000    91.7060425517   601.4945993092  0.0000000000  0.6370914104
   291.0010000000    91.5444772715   600.7096169702  0.0000000000  0.6368226286
   290.5010000000    91.3829158490   599.9243032261  0.0000000000  0.6365535017
   290.0010000000    91.2213582007   599.1386569170  0.0000000000  0.6362840285
   289.5010000000    91.0598044253   598.3526777638  0.0000000000  0.6360142081
   289.0010000000    90.8982544455   597.5663646305  0.0000000000  0.6357440393
   288.5010000000    90.7367083657   596.7797172606  0.0000000000  0.6354735213
   288.0010000000    90.5751661149   595.9927345422  0.0000000000  0.6352026527
   287.5010000000    90.4136278033   595.2054162413  0.0000000000  0.6349314328
   287.0010000000    90.2520933661   594.4177612703  0.0000000000  0.6346598603
   286.5010000000    90.0905627422   593.6297685545  0.0000000000  0.6343879341
   286.0010000000    89.9290362273   592.8414387576  0.0000000000  0.6341156535
   285.5010000000    89.7675134128   592.0527691037  0.0000000000  0.6338430168
   285.0010000000    89.6059946004   591.2637602798  0.0000000000  0.6335700234
   284.5010000000    89.4444797414   590.4744112600  0.0000000000  0.6332966720
   284.0010000000    89.2829689662   589.6847218911  0.0000000000  0.6330229618
   283.5010000000    89.1214618815   588.8946894539  0.0000000000  0.6327488910
   283.0010000000    88.9599589753   588.1043155385  0.0000000000  0.6324744593
   282.5010000000    88.7984600365   587.3135983106  0.0000000000  0.6321996652
   282.0010000000    88.6369650329   586.5225368085  0.0000000000  0.6319245075
   281.5010000000    88.4754739359   585.7311300840  0.0000000000  0.6316489851
   281.0010000000    88.3139870690   584.9393789122  0.0000000000  0.6313730972
   280.5010000000    88.1525040609   584.1472806589  0.0000000000  0.6310968422
   280.0010000000    87.9910250673   583.3548352695  0.0000000000  0.6308202191
   279.5010000000    87.8295502464   582.5620427001  0.0000000000  0.6305432271
   279.0010000000    87.6680794120   581.7689012131  0.0000000000  0.6302658646
   278.5010000000    87.5066125556   580.9754099389  0.0000000000  0.6299881305
   278.0010000000    87.3451498452   580.1815688715  0.0000000000  0.6297100239
   277.5010000000    87.1836912782   579.3873771661  0.0000000000  0.6294315436
   277.0010000000    87.0222368561   578.5928339913  0.0000000000  0.6291526883
   276.5010000000    86.8607864111   577.7979376811  0.0000000000  0.6288734566
   276.0010000000    86.6993401240   577.0026882809  0.0000000000  0.6285938477
   275.5010000000    86.5378980065   576.2070850000  0.0000000000  0.6283138602
   275.0010000000    86.3764600735   575.4111270616  0.0000000000  0.6280334931
   274.5010000000    86.2150261722   574.6148128573  0.0000000000  0.6277527448
   274.0010000000    86.0535966675   573.8181433281  0.0000000000  0.6274716147
   273.5010000000    85.8921710716   573.0211152055  0.0000000000  0.6271901008
   273.0010000000    85.7307497559   572.2237294572  0.0000000000  0.6269082024
   272.5010000000    85.5693327529   571.4259853746  0.0000000000  0.6266259184
   272.0010000000    85.4079197582   570.6278805807  0.0000000000  0.6263432469
   271.5010000000    85.2465111521   569.8294160798  0.0000000000  0.6260601874
   271.0010000000    85.0851068079   569.0305903651  0.0000000000  0.6257767384
   270.5010000000    84.9237066031   568.2314019468  0.0000000000  0.6254928984
   270.0010000000    84.7623107579   567.4318510279  0.0000000000  0.6252086665
   269.5010000000    84.6009189885   566.6319353105  0.0000000000  0.6249240409
   269.0010000000    84.4395316908   565.8316558626  0.0000000000  0.6246390211
   268.5010000000    84.2781485889   565.0310104172  0.0000000000  0.6243536051
   268.0010000000    84.1167699166   564.2299992320  0.0000000000  0.6240677922
   267.5010000000    83.9553955744   563.4286209076  0.0000000000  0.6237815808
   267.0010000000    83.7940254672   562.6268740613  0.0000000000  0.6234949695
   266.5010000000    83.6326596719   561.8247581602  0.0000000000  0.6232079571
   266.0010000000    83.4712982687   561.0222726854  0.0000000000  0.6229205423
   265.5010000000    83.3099411742   560.2194163010  0.0000000000  0.6226327237
   265.0010000000    83.1485886433   559.4161893487  0.0000000000  0.6223445003
   264.5010000000    82.9872402669   558.6125888635  0.0000000000  0.6220558702
   264.0010000000    82.8258964740   557.8086160468  0.0000000000  0.6217668327
   263.5010000000    82.6645570306   557.0042687967  0.0000000000  0.6214773860
   263.0010000000    82.5032220401   556.1995466857  0.0000000000  0.6211875289
   262.5010000000    82.3418914436   555.3944484743  0.0000000000  0.6208972599
   262.0010000000    82.1805653518   554.5889737656  0.0000000000  0.6206065779
   261.5010000000    82.0192437139   553.7831213522  0.0000000000  0.6203154813
   261.0010000000    81.8579266485   552.9768908681  0.0000000000  0.6200239690
   260.5010000000    81.6966139484   552.1702803153  0.0000000000  0.6197320392
   260.0010000000    81.5353059046   551.3632901832  0.0000000000  0.6194396909
   259.5010000000    81.3740023186   550.5559185078  0.0000000000  0.6191469224
   259.0010000000    81.2127031610   549.7481641665  0.0000000000  0.6188537323
   258.5010000000    81.0514085703   548.9400268739  0.0000000000  0.6185601192
   258.0010000000    80.8901186888   548.1315063593  0.0000000000  0.6182660820
   257.5010000000    80.7288331725   547.3225999111  0.0000000000  0.6179716187
   257.0010000000    80.5675523356   546.5133081117  0.0000000000  0.6176767283
   256.5010000000    80.4062761693   545.7036299215  0.0000000000  0.6173814093
   256.0010000000    80.2450045069   544.8935635024  0.0000000000  0.6170856600
   255.5010000000    80.0837376736   544.0831094824  0.0000000000  0.6167894795
   255.0010000000    79.9224751874   543.2722644297  0.0000000000  0.6164928653
   254.5010000000    79.7612175436   542.4610298201  0.0000000000  0.6161958169
   254.0010000000    79.5999645937   541.6494038873  0.0000000000  0.6158983325
   253.5010000000    79.4387161940   540.8373848857  0.0000000000  0.6156004103
   253.0010000000    79.2774725286   540.0249727129  0.0000000000  0.6153020491
   252.5010000000    79.1162336240   539.2121664707  0.0000000000  0.6150032475
   252.0010000000    78.9549995113   538.3989652790  0.0000000000  0.6147040038
   251.5010000000    78.7937700657   537.5853674665  0.0000000000  0.6144043165
   251.0010000000    78.6325453279   536.7713721911  0.0000000000  0.6141041838
   250.5010000000    78.4713253428   535.9569786286  0.0000000000  0.6138036045
   250.0010000000    78.3101101600   535.1421859727  0.0000000000  0.6135025769
   249.5010000000    78.1488998333   534.3269934351  0.0000000000  0.6132010995
   249.0010000000    77.9876942619   533.5113994407  0.0000000000  0.6128991707
   248.5010000000    77.8264935093   532.6954032397  0.0000000000  0.6125967889
   248.0010000000    77.6652976434   531.8790041002  0.0000000000  0.6122939526
   247.5010000000    77.5041065781   531.0622005061  0.0000000000  0.6119906600
   247.0010000000    77.3429203908   530.2449917643  0.0000000000  0.6116869097
   246.5010000000    77.1817391634   529.4273771997  0.0000000000  0.6113827001
   246.0010000000    77.0205626671   528.6093545556  0.0000000000  0.6110780292
   245.5010000000    76.8593911512   527.7909239972  0.0000000000  0.6107728957
   245.0010000000    76.6982247116   526.9720849063  0.0000000000  0.6104672982
   244.5010000000    76.5370629780   526.1528342912  0.0000000000  0.6101612344
   244.0010000000    76.3759063705   525.3331731706  0.0000000000  0.6098547032
   243.5010000000    76.2147546861   524.5130993922  0.0000000000  0.6095477026
   243.0010000000    76.0536080405   523.6926124184  0.0000000000  0.6092402311
   242.5010000000    75.8924662422   522.8717101419  0.0000000000  0.6089322867
   242.0010000000    75.7313295726   522.0503928601  0.0000000000  0.6086238681
   241.5010000000    75.5701980061   521.2286593005  0.0000000000  0.6083149736
   241.0010000000    75.4090713672   520.4065074209  0.0000000000  0.6080056011
   240.5010000000    75.2479497966   519.5839367857  0.0000000000  0.6076957490
   240.0010000000    75.0868334395   518.7609469779  0.0000000000  0.6073854159
   239.5010000000    74.9257219821   517.9375352314  0.0000000000  0.6070745995
   239.0010000000    74.7646158887   517.1137027504  0.0000000000  0.6067632987
   238.5010000000    74.6035147031   516.2894460260  0.0000000000  0.6064515110
   238.0010000000    74.4424187451   515.4647655146  0.0000000000  0.6061392351
   237.5010000000    74.2813280315   514.6396601163  0.0000000000  0.6058264693
   237.0010000000    74.1202422780   513.8141271831  0.0000000000  0.6055132111
   236.5010000000    73.9591619723   512.9881680165  0.0000000000  0.6051994597
   236.0010000000    73.7980866885   512.1617792304  0.0000000000  0.6048852124
   235.5010000000    73.6370167712   511.3349613830  0.0000000000  0.6045704680
   235.0010000000    73.4759519597   510.5077119216  0.0000000000  0.6042552241
   234.5010000000    73.3148924563   509.6800306646  0.0000000000  0.6039394792
   234.0010000000    73.1538383163   508.8519166694  0.0000000000  0.6036232316
   233.5010000000    72.9927894488   508.0233682366  0.0000000000  0.6033064791
   233.0010000000    72.8317457692   507.1943836924  0.0000000000  0.6029892196
   232.5010000000    72.6707075014   506.3649629437  0.0000000000  0.6026714518
   232.0010000000    72.5096745719   505.5351043630  0.0000000000  0.6023531734
   231.5010000000    72.3486470645   504.7048071244  0.0000000000  0.6020343827
   231.0010000000    72.1876249179   503.8740696498  0.0000000000  0.6017150777
   230.5010000000    72.0266080773   503.0428903865  0.0000000000  0.6013952561
   230.0010000000    71.8655967936   502.2112693546  0.0000000000  0.6010749166
   229.5010000000    71.7045908737   501.3792042759  0.0000000000  0.6007540568
   229.0010000000    71.5435904304   500.5466944449  0.0000000000  0.6004326748
   228.5010000000    71.3825954329   499.7137384079  0.0000000000  0.6001107686
   228.0010000000    71.2216058568   498.8803347373  0.0000000000  0.5997883361
   227.5010000000    71.0606218323   498.0464828005  0.0000000000  0.5994653755
   227.0010000000    70.8996433472   497.2121812198  0.0000000000  0.5991418847
   226.5010000000    70.7386703952   496.3774286435  0.0000000000  0.5988178616
   226.0010000000    70.5777029768   495.5422237461  0.0000000000  0.5984933042
   225.5010000000    70.4167412461   494.7065659940  0.0000000000  0.5981682106
   225.0010000000    70.2557850683   493.8704533472  0.0000000000  0.5978425785
   224.5010000000    70.0948344627   493.0338845591  0.0000000000  0.5975164058
   224.0010000000    69.9338894552   492.1968584098  0.0000000000  0.5971896904
   223.5010000000    69.7729500780   491.3593737056  0.0000000000  0.5968624302
   223.0010000000    69.6120165159   490.5214300408  0.0000000000  0.5965346234
   222.5010000000    69.4510885212   489.6830247514  0.0000000000  0.5962062674
   222.0010000000    69.2901662917   488.8441574857  0.0000000000  0.5958773603
   221.5010000000    69.1292498850   488.0048271564  0.0000000000  0.5955479001
   221.0010000000    68.9683390749   487.1650311870  0.0000000000  0.5952178841
   220.5010000000    68.8074340782   486.3247693060  0.0000000000  0.5948873105
   220.0010000000    68.6465348279   485.4840397526  0.0000000000  0.5945561769
   219.5010000000    68.4856415531   484.6428423071  0.0000000000  0.5942244815
   219.0010000000    68.3247539115   483.8011737553  0.0000000000  0.5938922214
   218.5010000000    68.1638722899   482.9590346884  0.0000000000  0.5935593950
   218.0010000000    68.0029963612   482.1164219537  0.0000000000  0.5932259994
   217.5010000000    67.8421263811   481.2733354437  0.0000000000  0.5928920328
   217.0010000000    67.6812624678   480.4297743234  0.0000000000  0.5925574931
   216.5010000000    67.5204043169   479.5857355344  0.0000000000  0.5922223773
   216.0010000000    67.3595520614   478.7412183038  0.0000000000  0.5918866833
   215.5010000000    67.1987059832   477.8962226344  0.0000000000  0.5915504094
   215.0010000000    67.0378656586   477.0507448148  0.0000000000  0.5912135523
   214.5010000000    66.8770315260   476.2047856553  0.0000000000  0.5908761104
   214.0010000000    66.7162033195   475.3583422572  0.0000000000  0.5905380808
   213.5010000000    66.5553812071   474.5114139946  0.0000000000  0.5901994615
   213.0010000000    66.3945652220   473.6639995253  0.0000000000  0.5898602500
   212.5010000000    66.2337552636   472.8160967945  0.0000000000  0.5895204436
   212.0010000000    66.0729515213   471.9677052669  0.0000000000  0.5891800403
   211.5010000000    65.9121537695   471.1188222104  0.0000000000  0.5888390370
   211.0010000000    65.7513623526   470.2694478934  0.0000000000  0.5884974321
   210.5010000000    65.5905769210   469.4195789100  0.0000000000  0.5881552222
   210.0010000000    65.4297978334   468.5692155904  0.0000000000  0.5878124054
   209.5010000000    65.2690250361   467.7183560751  0.0000000000  0.5874689793
   209.0010000000    65.1082583443   466.8669978027  0.0000000000  0.5871249407
   208.5010000000    64.9474979994   466.0151404587  0.0000000000  0.5867802875
   208.0010000000    64.7867438333   465.1627815509  0.0000000000  0.5864350169
   207.5010000000    64.6259961023   464.3099208287  0.0000000000  0.5860891267
   207.0010000000    64.4652546549   463.4565558695  0.0000000000  0.5857426139
   206.5010000000    64.3045196244   462.6026857544  0.0000000000  0.5853954761
   206.0010000000    64.1437910142   461.7483088647  0.0000000000  0.5850477107
   205.5010000000    63.9830686985   460.8934228863  0.0000000000  0.5846993147
   205.0010000000    63.8223529724   460.0380277338  0.0000000000  0.5843502860
   204.5010000000    63.6616435897   459.1821204341  0.0000000000  0.5840006214
   204.0010000000    63.5009407246   458.3257002414  0.0000000000  0.5836503183
   203.5010000000    63.3402442859   457.4687649872  0.0000000000  0.5832993739
   203.0010000000    63.1795544641   456.6113139952  0.0000000000  0.5829477858
   202.5010000000    63.0188711851   455.7533451706  0.0000000000  0.5825955509
   202.0010000000    62.8581945202   454.8948571821  0.0000000000  0.5822426667
   201.5010000000    62.6975243457   454.0358476493  0.0000000000  0.5818891299
   201.0010000000    62.5368608858   453.1763160398  0.0000000000  0.5815349383
   200.5010000000    62.3762040348   452.3162600493  0.0000000000  0.5811800886
   200.0010000000    62.2155538988   451.4556784962  0.0000000000  0.5808245782
   199.5010000000    62.0549104581   450.5945695153  0.0000000000  0.5804684041
   199.0010000000    61.8942737023   449.7329312810  0.0000000000  0.5801115633
   198.5010000000    61.7336436304   448.8707620079  0.0000000000  0.5797540528
   198.0010000000    61.5730205179   448.0080613854  0.0000000000  0.5793958703
   197.5010000000    61.4124041146   447.1448262698  0.0000000000  0.5790370122
   197.0010000000    61.2517944476   446.2810549961  0.0000000000  0.5786774755
   196.5010000000    61.0911918192   445.4167473686  0.0000000000  0.5783172578
   196.0010000000    60.9305960087   444.5519003701  0.0000000000  0.5779563556
   195.5010000000    60.7700070718   443.6865124566  0.0000000000  0.5775947658
   195.0010000000    60.6094250732   442.8205821245  0.0000000000  0.5772324855
   194.5010000000    60.4488499554   441.9541072001  0.0000000000  0.5768695114
   194.0010000000    60.2882819343   441.0870869739  0.0000000000  0.5765058408
   193.5010000000    60.1277208406   440.2195186461  0.0000000000  0.5761414701
   193.0010000000    59.9671669092   439.3514015900  0.0000000000  0.5757763968
   192.5010000000    59.8066199913   438.4827330939  0.0000000000  0.5754106171
   192.0010000000    59.6460802105   437.6135119073  0.0000000000  0.5750441281
   191.5010000000    59.4855474395   436.7437354101  0.0000000000  0.5746769262
   191.0010000000    59.3250219519   435.8734031441  0.0000000000  0.5743090088
   190.5010000000    59.1645035115   435.0025118743  0.0000000000  0.5739403719
   190.0010000000    59.0039924119   434.1310612290  0.0000000000  0.5735710130
   189.5010000000    58.8434884385   433.2590480669  0.0000000000  0.5732009280
   189.0010000000    58.6829917760   432.3864714021  0.0000000000  0.5728301141
   188.5010000000    58.5225023611   431.5133288903  0.0000000000  0.5724585677
   188.0010000000    58.3620203987   430.6396196345  0.0000000000  0.5720862857
   187.5010000000    58.2015457189   429.7653406850  0.0000000000  0.5717132643
   187.0010000000    58.0410784200   428.8904905398  0.0000000000  0.5713395003
   186.5010000000    57.8806184829   428.0150670460  0.0000000000  0.5709649900
   186.0010000000    57.7201660276   427.1390687957  0.0000000000  0.5705897302
   185.5010000000    57.5597210574   426.2624937325  0.0000000000  0.5702137173
   185.0010000000    57.3992835868   425.3853398497  0.0000000000  0.5698369477
   184.5010000000    57.2388536422   424.5076051905  0.0000000000  0.5694594178
   184.0010000000    57.0784312611   423.6292878478  0.0000000000  0.5690811241
   183.5010000000    56.9180164926   422.7503859649  0.0000000000  0.5687020630
   183.0010000000    56.7576092717   421.8708970453  0.0000000000  0.5683222306
   182.5010000000    56.5972097965   420.9908200239  0.0000000000  0.5679416237
   182.0010000000    56.4368179002   420.1101518192  0.0000000000  0.5675602380
   181.5010000000    56.2764338044   419.2288914678  0.0000000000  0.5671780703
   181.0010000000    56.1160574914   418.3470366815  0.0000000000  0.5667951167
   180.5010000000    55.9556889564   417.4645852266  0.0000000000  0.5664113734
   180.0010000000    55.7953282069   416.5815349239  0.0000000000  0.5660268364
   179.5010000000    55.6349752631   415.6978836489  0.0000000000  0.5656415019
   179.0010000000    55.4746302811   414.8136300141  0.0000000000  0.5652553663
   178.5010000000    55.3142931819   413.9287713206  0.0000000000  0.5648684255
   178.0010000000    55.1539640231   413.0433056088  0.0000000000  0.5644806755
   177.5010000000    54.9936427520   412.1572302951  0.0000000000  0.5640921122
   177.0010000000    54.8333295746   411.2705442110  0.0000000000  0.5637027321
   176.5010000000    54.6730244638   410.3832448856  0.0000000000  0.5633125309
   176.0010000000    54.5127275279   409.4953305833  0.0000000000  0.5629215047
   175.5010000000    54.3524385226   408.6067975983  0.0000000000  0.5625296489
   175.0010000000    54.1921578267   407.7176456639  0.0000000000  0.5621369601
   174.5010000000    54.0318852233   406.8278711946  0.0000000000  0.5617434335
   174.0010000000    53.8716208740   405.9374726897  0.0000000000  0.5613490654
   173.5010000000    53.7113647719   405.0464476975  0.0000000000  0.5609538513
   173.0010000000    53.5511169844   404.1547941637  0.0000000000  0.5605577870
   172.5010000000    53.3908775323   403.2625097595  0.0000000000  0.5601608684
   172.0010000000    53.2306463905   402.3695918840  0.0000000000  0.5597630908
   171.5010000000    53.0704236685   401.4760386685  0.0000000000  0.5593644502
   171.0010000000    52.9102093695   400.5818476382  0.0000000000  0.5589649420
   170.5010000000    52.7500036308   399.6870170487  0.0000000000  0.5585645621
   170.0010000000    52.5898063654   398.7915438875  0.0000000000  0.5581633057
   169.5010000000    52.4296176207   397.8954258743  0.0000000000  0.5577611684
   169.0010000000    52.2694374585   396.9986607941  0.0000000000  0.5573581456
   168.5010000000    52.1092659553   396.1012464974  0.0000000000  0.5569542330
   168.0010000000    51.9491030846   395.2031802390  0.0000000000  0.5565494256
   167.5010000000    51.7889489530   394.3044600035  0.0000000000  0.5561437192
   167.0010000000    51.6288035644   393.4050831820  0.0000000000  0.5557371088
   166.5010000000    51.4686669384   392.5050472357  0.0000000000  0.5553295898
   166.0010000000    51.3085391687   391.6043500242  0.0000000000  0.5549211574
   165.5010000000    51.1484201894   390.7029884916  0.0000000000  0.5545118067
   165.0010000000    50.9883102421   389.8009612932  0.0000000000  0.5541015334
   164.5010000000    50.8282091184   388.8982645336  0.0000000000  0.5536903318
   164.0010000000    50.6681170332   387.9948966831  0.0000000000  0.5532781976
   163.5010000000    50.5080339278   387.0908546490  0.0000000000  0.5528651255
   163.0010000000    50.3479599330   386.1861363919  0.0000000000  0.5524511107
   162.5010000000    50.1878949660   385.2807386440  0.0000000000  0.5520361479
   162.0010000000    50.0278392481   384.3746598387  0.0000000000  0.5516202325
   161.5010000000    49.8677927300   383.4678968597  0.0000000000  0.5512033591
   161.0010000000    49.7077553232   382.5604463466  0.0000000000  0.5507855222
   160.5010000000    49.5477272989   381.6523069585  0.0000000000  0.5503667172
   160.0010000000    49.3877085462   380.7434751679  0.0000000000  0.5499469384
   159.5010000000    49.2276991996   379.8339488187  0.0000000000  0.5495261807
   159.0010000000    49.0676992408   378.9237248676  0.0000000000  0.5491044386
   158.5010000000    48.9077087828   378.0128009954  0.0000000000  0.5486817070
   158.0010000000    48.7477277307   377.1011736802  0.0000000000  0.5482579800
   157.5010000000    48.5877562898   376.1888410868  0.0000000000  0.5478332525
   157.0010000000    48.4277943463   375.2757995409  0.0000000000  0.5474075185
   156.5010000000    48.2678421413   374.3620473708  0.0000000000  0.5469807731
   156.0010000000    48.1078995986   373.4475810723  0.0000000000  0.5465530103
   155.5010000000    47.9479667731   372.5323978671  0.0000000000  0.5461242243
   155.0010000000    47.7880437386   371.6164950629  0.0000000000  0.5456944095
   154.5010000000    47.6281304774   370.6998694200  0.0000000000  0.5452635600
   154.0010000000    47.4682271019   369.7825184222  0.0000000000  0.5448316701
   153.5010000000    47.3083336335   368.8644390084  0.0000000000  0.5443987339
   153.0010000000    47.1484501685   367.9456285239  0.0000000000  0.5439647455
   152.5010000000    46.9885766584   367.0260834590  0.0000000000  0.5435296986
   152.0010000000    46.8287132944   366.1058016565  0.0000000000  0.5430935877
   151.5010000000    46.6688599596   365.1847791650  0.0000000000  0.5426564061
   151.0010000000    46.5090168310   364.2630136990  0.0000000000  0.5422181480
   150.5010000000    46.3491839426   363.3405021253  0.0000000000  0.5417788073
   150.0010000000    46.1893613493   362.4172414073  0.0000000000  0.5413383775
   149.5010000000    46.0295490196   361.4932279823  0.0000000000  0.5408968522
   149.0010000000    45.8697470516   360.5684590107  0.0000000000  0.5404542252
   148.5010000000    45.7099554571   359.6429311297  0.0000000000  0.5400104897
   148.0010000000    45.5501743772   358.7166416978  0.0000000000  0.5395656397
   147.5010000000    45.3904038674   357.7895875529  0.0000000000  0.5391196685
   147.0010000000    45.2306438990   356.8617650171  0.0000000000  0.5386725693
   146.5010000000    45.0708945728   355.9331711361  0.0000000000  0.5382243355
   146.0010000000    44.9111559057   355.0038024428  0.0000000000  0.5377749603
   145.5010000000    44.7514280437   354.0736561922  0.0000000000  0.5373244371
   145.0010000000    44.5917109443   353.1427285154  0.0000000000  0.5368727588
   144.5010000000    44.4320046944   352.2110162681  0.0000000000  0.5364199185
   144.0010000000    44.2723094044   351.2785164146  0.0000000000  0.5359659093
   143.5010000000    44.1126249988   350.3452248062  0.0000000000  0.5355107238
   143.0010000000    43.9529516882   349.4111389355  0.0000000000  0.5350543553
   142.5010000000    43.7932894462   348.4762548810  0.0000000000  0.5345967964
   142.0010000000    43.6336383236   347.5405691428  0.0000000000  0.5341380397
   141.5010000000    43.4739984480   346.6040786401  0.0000000000  0.5336780781
   141.0010000000    43.3143697651   345.6667791962  0.0000000000  0.5332169039
   140.5010000000    43.1547524530   344.7286679658  0.0000000000  0.5327545098
   140.0010000000    42.9951465089   343.7897410124  0.0000000000  0.5322908882
   139.5010000000    42.8355519569   342.8499945232  0.0000000000  0.5318260313
   139.0010000000    42.6759689495   341.9094254106  0.0000000000  0.5313599316
   138.5010000000    42.5163975631   340.9680301076  0.0000000000  0.5308925814
   138.0010000000    42.3568376980   340.0258039742  0.0000000000  0.5304239724
   137.5010000000    42.1972895866   339.0827442975  0.0000000000  0.5299540970
   137.0010000000    42.0377531844   338.1388466962  0.0000000000  0.5294829471
   136.5010000000    41.8782286766   337.1941081143  0.0000000000  0.5290105147
   136.0010000000    41.7187159746   336.2485238392  0.0000000000  0.5285367913
   135.5010000000    41.5592153196   335.3020910778  0.0000000000  0.5280617691
   135.0010000000    41.3997265805   334.3548047953  0.0000000000  0.5275854391
   134.5010000000    41.2402499556   333.4066618751  0.0000000000  0.5271077935
   134.0010000000    41.0807855223   332.4576584476  0.0000000000  0.5266288235
   133.5010000000    40.9213332392   331.5077898991  0.0000000000  0.5261485203
   133.0010000000    40.7618933423   330.5570532316  0.0000000000  0.5256668758
   132.5010000000    40.6024657520   329.6054435292  0.0000000000  0.5251838805
   132.0010000000    40.4430505189   328.6529566128  0.0000000000  0.5246995257
   131.5010000000    40.2836478223   327.6995890353  0.0000000000  0.5242138027
   131.0010000000    40.1242577743   326.7453369096  0.0000000000  0.5237267025
   130.5010000000    39.9648802751   325.7901950413  0.0000000000  0.5232382155
   130.0010000000    39.8055155011   324.8341598487  0.0000000000  0.5227483327
   129.5010000000    39.6461635147   323.8772270292  0.0000000000  0.5222570447
   129.0010000000    39.4868244595   322.9193927257  0.0000000000  0.5217643423
   128.5010000000    39.3274982233   321.9606515029  0.0000000000  0.5212702153
   128.0010000000    39.1681851124   321.0010003999  0.0000000000  0.5207746548
   127.5010000000    39.0088849870   320.0404337297  0.0000000000  0.5202776504
   127.0010000000    38.8495981246   319.0789482764  0.0000000000  0.5197791929
   126.5010000000    38.6903244557   318.1165386879  0.0000000000  0.5192792717
   126.0010000000    38.5310640420   317.1532003589  0.0000000000  0.5187778769
   125.5010000000    38.3718171696   316.1889299971  0.0000000000  0.5182749987
   125.0010000000    38.2125836877   315.2237216236  0.0000000000  0.5177706263
   124.5010000000    38.0533637661   314.2575711513  0.0000000000  0.5172647495
   124.0010000000    37.8941575165   313.2904740980  0.0000000000  0.5167573578
   123.5010000000    37.7349649479   312.3224253096  0.0000000000  0.5162484404
   123.0010000000    37.5757862469   311.3534206649  0.0000000000  0.5157379868
   122.5010000000    37.4166214056   310.3834548115  0.0000000000  0.5152259859
   122.0010000000    37.2574705021   309.4125228692  0.0000000000  0.5147124266
   121.5010000000    37.0983337453   308.4406207087  0.0000000000  0.5141972982
   121.0010000000    36.9392111070   307.4677427039  0.0000000000  0.5136805891
   120.5010000000    36.7801026920   306.4938839879  0.0000000000  0.5131622880
   120.0010000000    36.6210085995   305.5190396103  0.0000000000  0.5126423833
   119.5010000000    36.4619289244   304.5432045404  0.0000000000  0.5121208636
   119.0010000000    36.3028637577   303.5663736714  0.0000000000  0.5115977169
   118.5010000000    36.1438132320   302.5885421005  0.0000000000  0.5110729315
   118.0010000000    35.9847773876   301.6097043002  0.0000000000  0.5105464952
   117.5010000000    35.8257562631   300.6298546792  0.0000000000  0.5100183957
   117.0010000000    35.6667500759   299.6489886891  0.0000000000  0.5094886210
   116.5010000000    35.5077589074   298.6671008909  0.0000000000  0.5089571585
   116.0010000000    35.3487827067   297.6841849676  0.0000000000  0.5084239953
   115.5010000000    35.1898217354   296.7002364749  0.0000000000  0.5078891190
   115.0010000000    35.0308760341   295.7152495454  0.0000000000  0.5073525166
   114.5010000000    34.8719456909   294.7292185432  0.0000000000  0.5068141749
   114.0010000000    34.7130308410   293.7421380643  0.0000000000  0.5062740808
   113.5010000000    34.5541314921   292.7540018519  0.0000000000  0.5057322206
   113.0010000000    34.3952478756   291.7648049759  0.0000000000  0.5051885813
   112.5010000000    34.2363800099   290.7745411189  0.0000000000  0.5046431487
   112.0010000000    34.0775280505   289.7832047527  0.0000000000  0.5040959092
   111.5010000000    33.9186920304   288.7907895185  0.0000000000  0.5035468485
   111.0010000000    33.7598722059   287.7972903876  0.0000000000  0.5029959529
   110.5010000000    33.6010684554   286.8026999002  0.0000000000  0.5024432071
   110.0010000000    33.4422811387   285.8070135413  0.0000000000  0.5018885975
   109.5010000000    33.2835101559   284.8102238456  0.0000000000  0.5013321086
   109.0010000000    33.1247558018   283.8123257553  0.0000000000  0.5007737260
   108.5010000000    32.9660180438   282.8133120844  0.0000000000  0.5002134342
   108.0010000000    32.8072970327   281.8131767252  0.0000000000  0.4996512178
   107.5010000000    32.6485929327   280.8119135827  0.0000000000  0.4990870616
   107.0010000000    32.4899058806   279.8095163158  0.0000000000  0.4985209500
   106.5010000000    32.3312359041   278.8059778182  0.0000000000  0.4979528666
   106.0010000000    32.1725831736   277.8012918058  0.0000000000  0.4973827956
   105.5010000000    32.0139478350   276.7954517647  0.0000000000  0.4968107206
   105.0010000000    31.8553299706   275.7884506973  0.0000000000  0.4962366251
   104.5010000000    31.6967297241   274.7802819146  0.0000000000  0.4956604922
   104.0010000000    31.5381472190   273.7709385168  0.0000000000  0.4950823051
   103.5010000000    31.3795825599   272.7604134016  0.0000000000  0.4945020465
   103.0010000000    31.2210359151   271.7486997881  0.0000000000  0.4939196990
   102.5010000000    31.0625073556   270.7357901866  0.0000000000  0.4933352447
   102.0010000000    30.9039970985   269.7216779558  0.0000000000  0.4927486662
   101.5010000000    30.7455052658   268.7063557584  0.0000000000  0.4921599451
   101.0010000000    30.5870319273   267.6898158304  0.0000000000  0.4915690630
   100.5010000000    30.4285772616   266.6720510137  0.0000000000  0.4909760012
   100.0010000000    30.2701413970   265.6530537352  0.0000000000  0.4903807410
    99.5010000000    30.1117244927   264.6328165262  0.0000000000  0.4897832631
    99.0010000000    29.9533267005   263.6113317731  0.0000000000  0.4891835483
    98.5010000000    29.7949481657   262.5885917251  0.0000000000  0.4885815769
    98.0010000000    29.6365889513   261.5645879983  0.0000000000  0.4879773285
    97.5010000000    29.4782493515   260.5393136017  0.0000000000  0.4873707836
    97.0010000000    29.3199293469   259.5127594136  0.0000000000  0.4867619210
    96.5010000000    29.1616292286   258.4849182195  0.0000000000  0.4861507203
    96.0010000000    29.0033491336   257.4557816988  0.0000000000  0.4855371605
    95.5010000000    28.8450891252   256.4253409437  0.0000000000  0.4849212199
    95.0010000000    28.6868494247   255.3935879639  0.0000000000  0.4843028768
    94.5010000000    28.5286302584   254.3605146912  0.0000000000  0.4836821096
    94.0010000000    28.3704316324   253.3261115056  0.0000000000  0.4830588954
    93.5010000000    28.2122538649   252.2903707119  0.0000000000  0.4824332120
    93.0010000000    28.0540970206   251.2532828370  0.0000000000  0.4818050361
    92.5010000000    27.8959613271   250.2148393562  0.0000000000  0.4811743446
    92.0010000000    27.7378469510   249.1750312225  0.0000000000  0.4805411138
    91.5010000000    27.5797540006   248.1338488816  0.0000000000  0.4799053194
    91.0010000000    27.4216827136   247.0912835027  0.0000000000  0.4792669373
    90.5010000000    27.2636332724   246.0473257650  0.0000000000  0.4786259427
    90.0010000000    27.1056058444   245.0019661148  0.0000000000  0.4779823104
    89.5010000000    26.9476006199   243.9551950189  0.0000000000  0.4773360150
    89.0010000000    26.7896177419   242.9070024927  0.0000000000  0.4766870304
    88.5010000000    26.6316574529   241.8573790743  0.0000000000  0.4760353305
    88.0010000000    26.4737199518   240.8063148713  0.0000000000  0.4753808886
    87.5010000000    26.3158053609   239.7537993379  0.0000000000  0.4747236774
    87.0010000000    26.1579139433   238.6998227201  0.0000000000  0.4740636695
    86.5010000000    26.0000458900   237.6443746333  0.0000000000  0.4734008369
    86.0010000000    25.8422013937   236.5874445541  0.0000000000  0.4727351513
    85.5010000000    25.6843806517   235.5290218333  0.0000000000  0.4720665835
    85.0010000000    25.5265838678   234.4690957086  0.0000000000  0.4713951044
    84.5010000000    25.3688112552   233.4076553178  0.0000000000  0.4707206841
    84.0010000000    25.2110630728   232.3446899456  0.0000000000  0.4700432926
    83.5010000000    25.0533394895   231.2801881016  0.0000000000  0.4693628987
    83.0010000000    24.8956407258   230.2141384727  0.0000000000  0.4686794712
    82.5010000000    24.7379670556   229.1465299334  0.0000000000  0.4679929786
    82.0010000000    24.5803186716   228.0773506324  0.0000000000  0.4673033883
    81.5010000000    24.4226957579   227.0065884770  0.0000000000  0.4666106673
    81.0010000000    24.2650986278   225.9342320678  0.0000000000  0.4659147825
    80.5010000000    24.1075275226   224.8602693300  0.0000000000  0.4652156999
    80.0010000000    23.9499826166   223.7846875382  0.0000000000  0.4645133846
    79.5010000000    23.7924642208   222.7074747044  0.0000000000  0.4638078018
    79.0010000000    23.6349725188   221.6286177694  0.0000000000  0.4630989154
    78.5010000000    23.4775078360   220.5481044412  0.0000000000  0.4623866894
    78.0010000000    23.3200703783   219.4659213986  0.0000000000  0.4616710865
    77.5010000000    23.1626604331   218.3820556697  0.0000000000  0.4609520691
    77.0010000000    23.0052782745   217.2964939719  0.0000000000  0.4602295989
    76.5010000000    22.8479241669   216.2092227343  0.0000000000  0.4595036370
    76.0010000000    22.6905983689   215.1202281203  0.0000000000  0.4587741435
    75.5010000000    22.5333011377   214.0294960495  0.0000000000  0.4580410779
    75.0010000000    22.3760328282   212.9370128826  0.0000000000  0.4573043994
    74.5010000000    22.2187937051   211.8427641138  0.0000000000  0.4565640659
    74.0010000000    22.0615840121   210.7467348433  0.0000000000  0.4558200345
    73.5010000000    21.9044041333   209.6489108959  0.0000000000  0.4550722622
    73.0010000000    21.7472542829   208.5492766535  0.0000000000  0.4543207043
    72.5010000000    21.5901348236   207.4478172696  0.0000000000  0.4535653158
    72.0010000000    21.4330460825   206.3445173818  0.0000000000  0.4528060510
    71.5010000000    21.2759883573   205.2393611427  0.0000000000  0.4520428628
    71.0010000000    21.1189619521   204.1323324669  0.0000000000  0.4512757035
    70.5010000000    20.9619672428   203.0234154869  0.0000000000  0.4505045246
    70.0010000000    20.8050045000   201.9125932950  0.0000000000  0.4497292762
    69.5010000000    20.6480741667   200.7998498989  0.0000000000  0.4489499082
    69.0010000000    20.4911765016   199.6851676922  0.0000000000  0.4481663687
    68.5010000000    20.3343119155   198.5685298299  0.0000000000  0.4473786052
    68.0010000000    20.1774807376   197.4499185618  0.0000000000  0.4465865641
    67.5010000000    20.0206833703   196.3293163245  0.0000000000  0.4457901908
    67.0010000000    19.8639201473   195.2067047252  0.0000000000  0.4449894292
    66.5010000000    19.7071914869   194.0820656259  0.0000000000  0.4441842226
    66.0010000000    19.5504977813   192.9553803429  0.0000000000  0.4433745129
    65.5010000000    19.3938394321   191.8266298958  0.0000000000  0.4425602407
    65.0010000000    19.2372168009   190.6957946357  0.0000000000  0.4417413453
    64.5010000000    19.0806303017   189.5628549068  0.0000000000  0.4409177648
    64.0010000000    18.9240804072   188.4277910825  0.0000000000  0.4400894364
    63.5010000000    18.7675675429   187.2905827896  0.0000000000  0.4392562955
    63.0010000000    18.6110920962   186.1512089616  0.0000000000  0.4384182759
    62.5010000000    18.4546545639   185.0096488985  0.0000000000  0.4375753107
    62.0010000000    18.2982553648   183.8658808966  0.0000000000  0.4367273307
    61.5010000000    18.1418949878   182.7198833096  0.0000000000  0.4358742659
    61.0010000000    17.9855738894   181.5716337956  0.0000000000  0.4350160443


==> anc/s87h_04-PCE154/s87h_04-PCE154-eos5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   506.3946688629  2144.1744479876  0.0000000000  0.9641919162
  1558.5010000000   505.5742320483  2141.5810877554  0.0000000000  0.9638090493
  1556.0010000000   504.7538034955  2138.9866982910  0.0000000000  0.9634257223
  1553.5010000000   503.9333821653  2136.3912741868  0.0000000000  0.9630419334
  1551.0010000000   503.1129683076  2133.7948141034  0.0000000000  0.9626576813
  1548.5010000000   502.2925621837  2131.1973167301  0.0000000000  0.9622729649
  1546.0010000000   501.4721647002  2128.5987827953  0.0000000000  0.9618877833
  1543.5010000000   500.6517748714  2125.9992070256  0.0000000000  0.9615021347
  1541.0010000000   499.8313923616  2123.3985861961  0.0000000000  0.9611160176
  1538.5010000000   499.0110174815  2120.7969191227  0.0000000000  0.9607294308
  1536.0010000000   498.1906505531  2118.1942046502  0.0000000000  0.9603423732
  1533.5010000000   497.3702919097  2115.5904416530  0.0000000000  0.9599548434
  1531.0010000000   496.5499412659  2112.9856270347  0.0000000000  0.9595668401
  1528.5010000000   495.7295977218  2110.3797557364  0.0000000000  0.9591783615
  1526.0010000000   494.9092635359  2107.7728327251  0.0000000000  0.9587894072
  1523.5010000000   494.0889359492  2105.1648470174  0.0000000000  0.9583999746
  1521.0010000000   493.2686166160  2102.5558016456  0.0000000000  0.9580100631
  1518.5010000000   492.4483053180  2099.9456936834  0.0000000000  0.9576196711
  1516.0010000000   491.6280024762  2097.3345222305  0.0000000000  0.9572287976
  1513.5010000000   490.8077072744  2094.7222824394  0.0000000000  0.9568374406
  1511.0010000000   489.9874201609  2092.1089734789  0.0000000000  0.9564455991
  1508.5010000000   489.1671409723  2089.4945925622  0.0000000000  0.9560532715
  1506.0010000000   488.3468701816  2086.8791389225  0.0000000000  0.9556604566
  1503.5010000000   487.5266070307  2084.2626078589  0.0000000000  0.9552671527
  1501.0010000000   486.7063520196  2081.6449986738  0.0000000000  0.9548733585
  1498.5010000000   485.8861056596  2079.0263106995  0.0000000000  0.9544790729
  1496.0010000000   485.0658672357  2076.4065393443  0.0000000000  0.9540842941
  1493.5010000000   484.2456366681  2073.7856820350  0.0000000000  0.9536890205
  1491.0010000000   483.4254145088  2071.1637382082  0.0000000000  0.9532932510
  1488.5010000000   482.6052013211  2068.5407073309  0.0000000000  0.9528969844
  1486.0010000000   481.7849952164  2065.9165810187  0.0000000000  0.9525002184
  1483.5010000000   480.9647980196  2063.2913627555  0.0000000000  0.9521029522
  1481.0010000000   480.1446091038  2060.6650481744  0.0000000000  0.9517051842
  1478.5010000000   479.3244278598  2058.0376329519  0.0000000000  0.9513069125
  1476.0010000000   478.5042561460  2055.4091206621  0.0000000000  0.9509081366
  1473.5010000000   477.6840921549  2052.7795031248  0.0000000000  0.9505088540
  1471.0010000000   476.8639365470  2050.1487800575  0.0000000000  0.9501090636
  1468.5010000000   476.0437887734  2047.5169472911  0.0000000000  0.9497087636
  1466.0010000000   475.2236501310  2044.8840065705  0.0000000000  0.9493079530
  1463.5010000000   474.4035194902  2042.2499518437  0.0000000000  0.9489066299
  1461.0010000000   473.5833975655  2039.6147829698  0.0000000000  0.9485047930
  1458.5010000000   472.7632844756  2036.9784978865  0.0000000000  0.9481024407
  1456.0010000000   471.9431791410  2034.3410906683  0.0000000000  0.9476995712
  1453.5010000000   471.1230823192  2031.7025612858  0.0000000000  0.9472961830
  1451.0010000000   470.3029947790  2029.0629097405  0.0000000000  0.9468922751
  1448.5010000000   469.4829148845  2026.4221282836  0.0000000000  0.9464878451
  1446.0010000000   468.6628446427  2023.7802208850  0.0000000000  0.9460828923
  1443.5010000000   467.8427824511  2021.1371798809  0.0000000000  0.9456774145
  1441.0010000000   467.0227291373  2018.4930054258  0.0000000000  0.9452714103
  1438.5010000000   466.2026843386  2015.8476938282  0.0000000000  0.9448648780
  1436.0010000000   465.3826477098  2013.2012414408  0.0000000000  0.9444578158
  1433.5010000000   464.5626201214  2010.5536485309  0.0000000000  0.9440502225
  1431.0010000000   463.7426012584  2007.9049115302  0.0000000000  0.9436420964
  1428.5010000000   462.9225920186  2005.2550307779  0.0000000000  0.9432334363
  1426.0010000000   462.1025903265  2002.6039969949  0.0000000000  0.9428242393
  1423.5010000000   461.2825983062  1999.9518144645  0.0000000000  0.9424145051
  1421.0010000000   460.4626139197  1997.2984740020  0.0000000000  0.9420042308
  1418.5010000000   459.6426393172  1994.6439799615  0.0000000000  0.9415934159
  1416.0010000000   458.8226736854  1991.9883270993  0.0000000000  0.9411820584
  1413.5010000000   458.0027168246  1989.3315121446  0.0000000000  0.9407701563
  1411.0010000000   457.1827685524  1986.6735318716  0.0000000000  0.9403577080
  1408.5010000000   456.3628292954  1984.0143850177  0.0000000000  0.9399447118
  1406.0010000000   455.5428989038  1981.3540684420  0.0000000000  0.9395311662
  1403.5010000000   454.7229778352  1978.6925809634  0.0000000000  0.9391170695
  1401.0010000000   453.9030653836  1976.0299176135  0.0000000000  0.9387024196
  1398.5010000000   453.0831626279  1973.3660792094  0.0000000000  0.9382872154
  1396.0010000000   452.2632683090  1970.7010589619  0.0000000000  0.9378714546
  1393.5010000000   451.4433835377  1968.0348577719  0.0000000000  0.9374551358
  1391.0010000000   450.6235070930  1965.3674689481  0.0000000000  0.9370382567
  1388.5010000000   449.8036401175  1962.6988934754  0.0000000000  0.9366208162
  1386.0010000000   448.9837825966  1960.0291285655  0.0000000000  0.9362028124
  1383.5010000000   448.1639345332  1957.3581714755  0.0000000000  0.9357842436
  1381.0010000000   447.3440947826  1954.6860157102  0.0000000000  0.9353651073
  1378.5010000000   446.5242645510  1952.0126624233  0.0000000000  0.9349454024
  1376.0010000000   445.7044438938  1949.3381090094  0.0000000000  0.9345251270
  1373.5010000000   444.8846323036  1946.6623510148  0.0000000000  0.9341042792
  1371.0010000000   444.0648298731  1943.9853859309  0.0000000000  0.9336828571
  1368.5010000000   443.2450372912  1941.3072131857  0.0000000000  0.9332608592
  1366.0010000000   442.4252535275  1938.6278265799  0.0000000000  0.9328382831
  1363.5010000000   441.6054793067  1935.9472256355  0.0000000000  0.9324151274
  1361.0010000000   440.7857147913  1933.2654080283  0.0000000000  0.9319913902
  1358.5010000000   439.9659595862  1930.5823695967  0.0000000000  0.9315670695
  1356.0010000000   439.1462133168  1927.8981062325  0.0000000000  0.9311421632
  1353.5010000000   438.3264773505  1925.2126195211  0.0000000000  0.9307166701
  1351.0010000000   437.5067502010  1922.5259016888  0.0000000000  0.9302905875
  1348.5010000000   436.6870326977  1919.8379525354  0.0000000000  0.9298639139
  1346.0010000000   435.8673251129  1917.1487700259  0.0000000000  0.9294366475
  1343.5010000000   435.0476271659  1914.4583502984  0.0000000000  0.9290087863
  1341.0010000000   434.2279380268  1911.7666876738  0.0000000000  0.9285803278
  1338.5010000000   433.4082591656  1909.0737840118  0.0000000000  0.9281512710
  1336.0010000000   432.5885897905  1906.3796337338  0.0000000000  0.9277216133
  1333.5010000000   431.7689302684  1903.6842350542  0.0000000000  0.9272913530
  1331.0010000000   430.9492804173  1900.9875843703  0.0000000000  0.9268604880
  1328.5010000000   430.1296406413  1898.2896799956  0.0000000000  0.9264290165
  1326.0010000000   429.3100102323  1895.5905165696  0.0000000000  0.9259969362
  1323.5010000000   428.4903896344  1892.8900925108  0.0000000000  0.9255642452
  1321.0010000000   427.6707787457  1890.1884044280  0.0000000000  0.9251309415
  1318.5010000000   426.8511780477  1887.4854508396  0.0000000000  0.9246970232
  1316.0010000000   426.0315869156  1884.7812266041  0.0000000000  0.9242624881
  1313.5010000000   425.2120058706  1882.0757303457  0.0000000000  0.9238273343
  1311.0010000000   424.3924354514  1879.3689607358  0.0000000000  0.9233915599
  1308.5010000000   423.5728739768  1876.6609090999  0.0000000000  0.9229551621
  1306.0010000000   422.7533231469  1873.9515779196  0.0000000000  0.9225181397
  1303.5010000000   421.9337818845  1871.2409604854  0.0000000000  0.9220804899
  1301.0010000000   421.1142508101  1868.5290556864  0.0000000000  0.9216422110
  1298.5010000000   420.2947300057  1865.8158606184  0.0000000000  0.9212033009
  1296.0010000000   419.4752190185  1863.1013705926  0.0000000000  0.9207637571
  1293.5010000000   418.6557185287  1860.3855846582  0.0000000000  0.9203235780
  1291.0010000000   417.8362281266  1857.6684982403  0.0000000000  0.9198827612
  1288.5010000000   417.0167485321  1854.9501104951  0.0000000000  0.9194413047
  1286.0010000000   416.1972782745  1852.2304132973  0.0000000000  0.9189992057
  1283.5010000000   415.3778181182  1849.5094059212  0.0000000000  0.9185564624
  1281.0010000000   414.5583688452  1846.7870876895  0.0000000000  0.9181130730
  1278.5010000000   413.7389301557  1844.0634543193  0.0000000000  0.9176690351
  1276.0010000000   412.9195012249  1841.3384997652  0.0000000000  0.9172243460
  1273.5010000000   412.1000828993  1838.6122235228  0.0000000000  0.9167790040
  1271.0010000000   411.2806749484  1835.8846214928  0.0000000000  0.9163330065
  1268.5010000000   410.4612771656  1833.1556896391  0.0000000000  0.9158863514
  1266.0010000000   409.6418904594  1830.4254276252  0.0000000000  0.9154390367
  1263.5010000000   408.8225141215  1827.6938297147  0.0000000000  0.9149910598
  1261.0010000000   408.0031485585  1824.9608938709  0.0000000000  0.9145424186
  1258.5010000000   407.1837931116  1822.2266144879  0.0000000000  0.9140931105
  1256.0010000000   406.3644476915  1819.4909878417  0.0000000000  0.9136431330
  1253.5010000000   405.5451138570  1816.7540156995  0.0000000000  0.9131924846
  1251.0010000000   404.7257904781  1814.0156908340  0.0000000000  0.9127411624
  1248.5010000000   403.9064780745  1811.2760115130  0.0000000000  0.9122891643
  1246.0010000000   403.0871755696  1808.5349706500  0.0000000000  0.9118364873
  1243.5010000000   402.2678846083  1805.7925702463  0.0000000000  0.9113831299
  1241.0010000000   401.4486041626  1803.0488033457  0.0000000000  0.9109290891
  1238.5010000000   400.6293348449  1800.3036684654  0.0000000000  0.9104743629
  1236.0010000000   399.8100756807  1797.5571587908  0.0000000000  0.9100189482
  1233.5010000000   398.9908278659  1794.8092747645  0.0000000000  0.9095628434
  1231.0010000000   398.1715915454  1792.0600132938  0.0000000000  0.9091060459
  1228.5010000000   397.3523652883  1789.3093659778  0.0000000000  0.9086485525
  1226.0010000000   396.5331503597  1786.5573334481  0.0000000000  0.9081903615
  1223.5010000000   395.7139464472  1783.8039110247  0.0000000000  0.9077314701
  1221.0010000000   394.8947537963  1781.0490958854  0.0000000000  0.9072718760
  1218.5010000000   394.0755716167  1778.2928817061  0.0000000000  0.9068115761
  1216.0010000000   393.2564012648  1775.5352693695  0.0000000000  0.9063505687
  1213.5010000000   392.4372420014  1772.7762526894  0.0000000000  0.9058888509
  1211.0010000000   391.6180936452  1770.0158273379  0.0000000000  0.9054264199
  1208.5010000000   390.7989565686  1767.2539908362  0.0000000000  0.9049632733
  1206.0010000000   389.9798306423  1764.4907389967  0.0000000000  0.9044994085
  1203.5010000000   389.1607162890  1761.7260694777  0.0000000000  0.9040348231
  1201.0010000000   388.3416134314  1758.9599782328  0.0000000000  0.9035695144
  1198.5010000000   387.5225214957  1756.1924595196  0.0000000000  0.9031034794
  1196.0010000000   386.7034415065  1753.4235129783  0.0000000000  0.9026367160
  1193.5010000000   385.8843729437  1750.6531330120  0.0000000000  0.9021692213
  1191.0010000000   385.0653153177  1747.8813141052  0.0000000000  0.9017009922
  1188.5010000000   384.2462692095  1745.1080543463  0.0000000000  0.9012320264
  1186.0010000000   383.4272352243  1742.3333518906  0.0000000000  0.9007623216
  1183.5010000000   382.6082129539  1739.5572014443  0.0000000000  0.9002918746
  1181.0010000000   381.7892015034  1736.7795960396  0.0000000000  0.8998206823
  1178.5010000000   380.9702025954  1734.0005375678  0.0000000000  0.8993487429
  1176.0010000000   380.1512143580  1731.2200157076  0.0000000000  0.8988760524
  1173.5010000000   379.3322385659  1728.4380324937  0.0000000000  0.8984026091
  1171.0010000000   378.5132749536  1725.6545830196  0.0000000000  0.8979284101
  1168.5010000000   377.6943222594  1722.8696589681  0.0000000000  0.8974534517
  1166.0010000000   376.8753818218  1720.0832608428  0.0000000000  0.8969777318
  1163.5010000000   376.0564534645  1717.2953839787  0.0000000000  0.8965012475
  1161.0010000000   375.2375365306  1714.5060220530  0.0000000000  0.8960239955
  1158.5010000000   374.4186319276  1711.7151740501  0.0000000000  0.8955459734
  1156.0010000000   373.5997395683  1708.9228355480  0.0000000000  0.8950671782
  1153.5010000000   372.7808588874  1706.1290004728  0.0000000000  0.8945876067
  1151.0010000000   371.9619903687  1703.3336663079  0.0000000000  0.8941072561
  1148.5010000000   371.1431340166  1700.5368288811  0.0000000000  0.8936261236
  1146.0010000000   370.3242893597  1697.7384823742  0.0000000000  0.8931442057
  1143.5010000000   369.5054579813  1694.9386279710  0.0000000000  0.8926615005
  1141.0010000000   368.6866379549  1692.1372548356  0.0000000000  0.8921780037
  1138.5010000000   367.8678304188  1689.3343625902  0.0000000000  0.8916937130
  1136.0010000000   367.0490355298  1686.5299474814  0.0000000000  0.8912086253
  1133.5010000000   366.2302524716  1683.7240024001  0.0000000000  0.8907227372
  1131.0010000000   365.4114824689  1680.9165272095  0.0000000000  0.8902360462
  1128.5010000000   364.5927242697  1678.1075132607  0.0000000000  0.8897485485
  1126.0010000000   363.7739791588  1675.2969605841  0.0000000000  0.8892602416
  1123.5010000000   362.9552459529  1672.4848607173  0.0000000000  0.8887711217
  1121.0010000000   362.1365259970  1669.6712138587  0.0000000000  0.8882811864
  1118.5010000000   361.3178181761  1666.8560117331  0.0000000000  0.8877904319
  1116.0010000000   360.4991229036  1664.0392512938  0.0000000000  0.8872988551
  1113.5010000000   359.6804406234  1661.2209295793  0.0000000000  0.8868064531
  1111.0010000000   358.8617708213  1658.4010403082  0.0000000000  0.8863132223
  1108.5010000000   358.0431145008  1655.5795824027  0.0000000000  0.8858191600
  1106.0010000000   357.2244702293  1652.7565463681  0.0000000000  0.8853242620
  1103.5010000000   356.4058395689  1649.9319330092  0.0000000000  0.8848285260
  1101.0010000000   355.5872211599  1647.1057330303  0.0000000000  0.8843319478
  1098.5010000000   354.7686156466  1644.2779440259  0.0000000000  0.8838345244
  1096.0010000000   353.9500237042  1641.4485636770  0.0000000000  0.8833362528
  1093.5010000000   353.1314445730  1638.6175846831  0.0000000000  0.8828371291
  1091.0010000000   352.3128789964  1635.7850049160  0.0000000000  0.8823371505
  1088.5010000000   351.4943258017  1632.9508155921  0.0000000000  0.8818363126
  1086.0010000000   350.6757858036  1630.1150147807  0.0000000000  0.8813346126
  1083.5010000000   349.8572593620  1627.2775989563  0.0000000000  0.8808320471
  1081.0010000000   349.0387463868  1624.4385630091  0.0000000000  0.8803286125
  1078.5010000000   348.2202468248  1621.5979019323  0.0000000000  0.8798243054
  1076.0010000000   347.4017601778  1618.7556091469  0.0000000000  0.8793191218
  1073.5010000000   346.5832869515  1615.9116815324  0.0000000000  0.8788130583
  1071.0010000000   345.7648276851  1613.0661160646  0.0000000000  0.8783061119
  1068.5010000000   344.9463810322  1610.2189031355  0.0000000000  0.8777982779
  1066.0010000000   344.1279490473  1607.3700449404  0.0000000000  0.8772895541
  1063.5010000000   343.3095299828  1604.5195304193  0.0000000000  0.8767799356
  1061.0010000000   342.4911245285  1601.6673569685  0.0000000000  0.8762694191
  1058.5010000000   341.6727329317  1598.8135204187  0.0000000000  0.8757580011
  1056.0010000000   340.8543550013  1595.9580150455  0.0000000000  0.8752456777
  1053.5010000000   340.0359910616  1593.1008368954  0.0000000000  0.8747324454
  1051.0010000000   339.2176409999  1590.2419804640  0.0000000000  0.8742183002
  1048.5010000000   338.3993047445  1587.3814403601  0.0000000000  0.8737032383
  1046.0010000000   337.5809822641  1584.5192113060  0.0000000000  0.8731872558
  1043.5010000000   336.7626740394  1581.6552897879  0.0000000000  0.8726703491
  1041.0010000000   335.9443796472  1578.7896691016  0.0000000000  0.8721525141
  1038.5010000000   335.1260996479  1575.9223459572  0.0000000000  0.8716337471
  1036.0010000000   334.3078337012  1573.0533138828  0.0000000000  0.8711140441
  1033.5010000000   333.4895819790  1570.1825681712  0.0000000000  0.8705934011
  1031.0010000000   332.6713442265  1567.3101025898  0.0000000000  0.8700718140
  1028.5010000000   331.8531211655  1564.4359143052  0.0000000000  0.8695492791
  1026.0010000000   331.0349121590  1561.5599956826  0.0000000000  0.8690257921
  1023.5010000000   330.2167180107  1558.6823441211  0.0000000000  0.8685013493
  1021.0010000000   329.3985377071  1555.8029505985  0.0000000000  0.8679759460
  1018.5010000000   328.5803721367  1552.9218127535  0.0000000000  0.8674495786
  1016.0010000000   327.7622213011  1550.0389250763  0.0000000000  0.8669222429
  1013.5010000000   326.9440852464  1547.1542821812  0.0000000000  0.8663939347
  1011.0010000000   326.1259636019  1544.2678771830  0.0000000000  0.8658646496
  1008.5010000000   325.3078565043  1541.3797049514  0.0000000000  0.8653343835
  1006.0010000000   324.4897641339  1538.4897604811  0.0000000000  0.8648031320
  1003.5010000000   323.6716871728  1535.5980405102  0.0000000000  0.8642708915
  1001.0010000000   322.8536249734  1532.7045370458  0.0000000000  0.8637376570
   998.5010000000   322.0355773949  1529.8092438507  0.0000000000  0.8632034241
   996.0010000000   321.2175447991  1526.9121564343  0.0000000000  0.8626681887
   993.5010000000   320.3995275915  1524.0132704318  0.0000000000  0.8621319466
   991.0010000000   319.5815253155  1521.1125783890  0.0000000000  0.8615946930
   988.5010000000   318.7635384697  1518.2100762065  0.0000000000  0.8610564237
   986.0010000000   317.9455666942  1515.3057567039  0.0000000000  0.8605171340
   983.5010000000   317.1276101301  1512.3996144462  0.0000000000  0.8599768194
   981.0010000000   316.3096689664  1509.4916441342  0.0000000000  0.8594354754
   978.5010000000   315.4917434395  1506.5818406043  0.0000000000  0.8588930976
   976.0010000000   314.6738329368  1503.6701956374  0.0000000000  0.8583496808
   973.5010000000   313.8559382420  1500.7567059487  0.0000000000  0.8578052210
   971.0010000000   313.0380592902  1497.8413651982  0.0000000000  0.8572597133
   968.5010000000   312.2201960671  1494.9241671911  0.0000000000  0.8567131530
   966.0010000000   311.4023481648  1492.0051042905  0.0000000000  0.8561655351
   963.5010000000   310.5845161174  1489.0841721845  0.0000000000  0.8556168549
   961.0010000000   309.7667000635  1486.1613651154  0.0000000000  0.8550671079
   958.5010000000   308.9488997507  1483.2366758905  0.0000000000  0.8545162888
   956.0010000000   308.1311154219  1480.3100990512  0.0000000000  0.8539643931
   953.5010000000   307.3133473712  1477.3816292858  0.0000000000  0.8534114157
   951.0010000000   306.4955950646  1474.4512582795  0.0000000000  0.8528573515
   948.5010000000   305.6778589031  1471.5189810275  0.0000000000  0.8523021956
   946.0010000000   304.8601393388  1468.5847926730  0.0000000000  0.8517459433
   943.5010000000   304.0424360010  1465.6486853694  0.0000000000  0.8511885892
   941.0010000000   303.2247485767  1462.7106514351  0.0000000000  0.8506301280
   938.5010000000   302.4070776811  1459.7706864832  0.0000000000  0.8500705548
   936.0010000000   301.5894235462  1456.8287847135  0.0000000000  0.8495098647
   933.5010000000   300.7717860249  1453.8849389224  0.0000000000  0.8489480521
   931.0010000000   299.9541645958  1450.9391405147  0.0000000000  0.8483851116
   928.5010000000   299.1365600933  1447.9913857389  0.0000000000  0.8478210383
   926.0010000000   298.3189721109  1445.0416663314  0.0000000000  0.8472558265
   923.5010000000   297.5014015927  1442.0899788606  0.0000000000  0.8466894715
   921.0010000000   296.6838473893  1439.1363122956  0.0000000000  0.8461219671
   918.5010000000   295.8663105597  1436.1806635384  0.0000000000  0.8455533083
   916.0010000000   295.0487900782  1433.2230219137  0.0000000000  0.8449834891
   913.5010000000   294.2312871187  1430.2633846587  0.0000000000  0.8444125046
   911.0010000000   293.4138012048  1427.3017429965  0.0000000000  0.8438403489
   908.5010000000   292.5963327735  1424.3380914154  0.0000000000  0.8432670166
   906.0010000000   291.7788814728  1421.3724214990  0.0000000000  0.8426925018
   903.5010000000   290.9614474384  1418.4047265535  0.0000000000  0.8421167987
   901.0010000000   290.1440308672  1415.4350000638  0.0000000000  0.8415399017
   898.5010000000   289.3266320177  1412.4632356945  0.0000000000  0.8409618052
   896.0010000000   288.5092503697  1409.4894242325  0.0000000000  0.8403825029
   893.5010000000   287.6918867287  1406.5135612417  0.0000000000  0.8398019894
   891.0010000000   286.8745407036  1403.5356378848  0.0000000000  0.8392202585
   888.5010000000   286.0572123889  1400.5556470449  0.0000000000  0.8386373042
   886.0010000000   285.2399023608  1397.5735833154  0.0000000000  0.8380531209
   883.5010000000   284.4226100098  1394.5894369170  0.0000000000  0.8374677019
   881.0010000000   283.6053356281  1391.6032013105  0.0000000000  0.8368810414
   878.5010000000   282.7880791588  1388.6148686342  0.0000000000  0.8362931331
   876.0010000000   281.9708410266  1385.6244327382  0.0000000000  0.8357039710
   873.5010000000   281.1536213089  1382.6318861550  0.0000000000  0.8351135488
   871.0010000000   280.3364197408  1379.6372201113  0.0000000000  0.8345218601
   868.5010000000   279.5192369496  1376.6404290541  0.0000000000  0.8339288988
   866.0010000000   278.7020723995  1373.6415031150  0.0000000000  0.8333346581
   863.5010000000   277.8849264474  1370.6404356468  0.0000000000  0.8327391317
   861.0010000000   277.0677995186  1367.6372202053  0.0000000000  0.8321423133
   858.5010000000   276.2506908867  1364.6318460607  0.0000000000  0.8315441959
   856.0010000000   275.4336011222  1361.6243071955  0.0000000000  0.8309447732
   853.5010000000   274.6165304589  1358.6145963047  0.0000000000  0.8303440385
   851.0010000000   273.7994787986  1355.6027048069  0.0000000000  0.8297419851
   848.5010000000   272.9824461191  1352.5886243435  0.0000000000  0.8291386061
   846.0010000000   272.1654324734  1349.5723467790  0.0000000000  0.8285338946
   843.5010000000   271.3484383917  1346.5538656852  0.0000000000  0.8279278441
   841.0010000000   270.5314632750  1343.5331704060  0.0000000000  0.8273204472
   838.5010000000   269.7145078055  1340.5102549642  0.0000000000  0.8267116972
   836.0010000000   268.8975719403  1337.4851106459  0.0000000000  0.8261015870
   833.5010000000   268.0806553181  1334.4577274975  0.0000000000  0.8254901092
   831.0010000000   267.2637588506  1331.4281002259  0.0000000000  0.8248772573
   828.5010000000   266.4468815424  1328.3962164061  0.0000000000  0.8242630231
   826.0010000000   265.6300244627  1325.3620712148  0.0000000000  0.8236474001
   823.5010000000   264.8131875706  1322.3256556512  0.0000000000  0.8230303808
   821.0010000000   263.9963705150  1319.2869594974  0.0000000000  0.8224119576
   818.5010000000   263.1795734233  1316.2459742525  0.0000000000  0.8217921229
   816.0010000000   262.3627968971  1313.2026931215  0.0000000000  0.8211708697
   813.5010000000   261.5460400555  1310.1571037226  0.0000000000  0.8205481895
   811.0010000000   260.7293044485  1307.1092026749  0.0000000000  0.8199240758
   808.5010000000   259.9125885889  1304.0589752036  0.0000000000  0.8192985197
   806.0010000000   259.0958938047  1301.0064169772  0.0000000000  0.8186715143
   803.5010000000   258.2792195651  1297.9515166586  0.0000000000  0.8180430513
   801.0010000000   257.4625665911  1294.8942675248  0.0000000000  0.8174131232
   798.5010000000   256.6459337610  1291.8346558891  0.0000000000  0.8167817210
   796.0010000000   255.8293223592  1288.7726770068  0.0000000000  0.8161488377
   793.5010000000   255.0127318329  1285.7083191846  0.0000000000  0.8155144646
   791.0010000000   254.1961628736  1282.6415753274  0.0000000000  0.8148785939
   788.5010000000   253.3796147339  1279.5724328676  0.0000000000  0.8142412167
   786.0010000000   252.5630882892  1276.5008852643  0.0000000000  0.8136023252
   783.5010000000   251.7465833624  1273.4269219532  0.0000000000  0.8129619109
   781.0010000000   250.9300998742  1270.3505326622  0.0000000000  0.8123199650
   778.5010000000   250.1136382202  1267.2717088373  0.0000000000  0.8116764792
   776.0010000000   249.2971981359  1264.1904393643  0.0000000000  0.8110314446
   773.5010000000   248.4807802101  1261.1067162732  0.0000000000  0.8103848528
   771.0010000000   247.6643839999  1258.0205276265  0.0000000000  0.8097366946
   768.5010000000   246.8480102896  1254.9318660480  0.0000000000  0.8090869617
   766.0010000000   246.0316584645  1251.8407187959  0.0000000000  0.8084356444
   763.5010000000   245.2153291351  1248.7470776866  0.0000000000  0.8077827342
   761.0010000000   244.3990226376  1245.6509334264  0.0000000000  0.8071282222
   758.5010000000   243.5827382988  1242.5522728108  0.0000000000  0.8064720984
   756.0010000000   242.7664766652  1239.4510871843  0.0000000000  0.8058143540
   753.5010000000   241.9502376478  1236.3473653980  0.0000000000  0.8051549794
   751.0010000000   241.1340216334  1233.2410980317  0.0000000000  0.8044939654
   748.5010000000   240.3178287468  1230.1322745890  0.0000000000  0.8038313024
   746.0010000000   239.5016588556  1227.0208835100  0.0000000000  0.8031669807
   743.5010000000   238.6855123042  1223.9069149683  0.0000000000  0.8025009905
   741.0010000000   237.8693895455  1220.7903594700  0.0000000000  0.8018333226
   738.5010000000   237.0532896890  1217.6712023046  0.0000000000  0.8011639660
   736.0010000000   236.2372134155  1214.5494346746  0.0000000000  0.8004929113
   733.5010000000   235.4211611529  1211.4250467348  0.0000000000  0.7998201486
   731.0010000000   234.6051327212  1208.2980262249  0.0000000000  0.7991456675
   728.5010000000   233.7891280597  1205.1683612497  0.0000000000  0.7984694575
   726.0010000000   232.9731479439  1202.0360430323  0.0000000000  0.7977915089
   723.5010000000   232.1571914747  1198.9010562769  0.0000000000  0.7971118104
   721.0010000000   231.3412596655  1195.7633929398  0.0000000000  0.7964303519
   718.5010000000   230.5253522203  1192.6230398531  0.0000000000  0.7957471227
   716.0010000000   229.7094693242  1189.4799856044  0.0000000000  0.7950621118
   713.5010000000   228.8936112857  1186.3342191621  0.0000000000  0.7943753087
   711.0010000000   228.0777778314  1183.1857271537  0.0000000000  0.7936867019
   708.5010000000   227.2619698734  1180.0345006857  0.0000000000  0.7929962810
   706.0010000000   226.4461863391  1176.8805230993  0.0000000000  0.7923040338
   703.5010000000   225.6304287463  1173.7237876482  0.0000000000  0.7916099503
   701.0010000000   224.8146959377  1170.5642771384  0.0000000000  0.7909140178
   698.5010000000   223.9989889892  1167.4019829174  0.0000000000  0.7902162256
   696.0010000000   223.1833077121  1164.2368913328  0.0000000000  0.7895165618
   693.5010000000   222.3676520558  1161.0689891603  0.0000000000  0.7888150146
   691.0010000000   221.5520227981  1157.8982662889  0.0000000000  0.7881115725
   688.5010000000   220.7364191269  1154.7247063203  0.0000000000  0.7874062227
   686.0010000000   219.9208417525  1151.5482986659  0.0000000000  0.7866989537
   683.5010000000   219.1052908348  1148.3690304902  0.0000000000  0.7859897532
   681.0010000000   218.2897663349  1145.1868880696  0.0000000000  0.7852786087
   678.5010000000   217.4742686995  1142.0018594647  0.0000000000  0.7845655080
   676.0010000000   216.6587978390  1138.8139305278  0.0000000000  0.7838504382
   673.5010000000   215.8433538129  1135.6230875782  0.0000000000  0.7831333866
   671.0010000000   215.0279364933  1132.4293160811  0.0000000000  0.7824143400
   668.5010000000   214.2125469147  1129.2326059416  0.0000000000  0.7816932862
   666.0010000000   213.3971845761  1126.0329409285  0.0000000000  0.7809702115
   663.5010000000   212.5818501412  1122.8303092578  0.0000000000  0.7802451032
   661.0010000000   211.7665430884  1119.6246943691  0.0000000000  0.7795179471
   658.5010000000   210.9512640593  1116.4160841474  0.0000000000  0.7787887301
   656.0010000000   210.1360128532  1113.2044630413  0.0000000000  0.7780574383
   653.5010000000   209.3207897655  1109.9898173226  0.0000000000  0.7773240580
   651.0010000000   208.5055952521  1106.7721337726  0.0000000000  0.7765885755
   648.5010000000   207.6904292724  1103.5513970834  0.0000000000  0.7758509763
   646.0010000000   206.8752919542  1100.3275924795  0.0000000000  0.7751112463
   643.5010000000   206.0601835940  1097.1007057197  0.0000000000  0.7743693711
   641.0010000000   205.2451040050  1093.8707205131  0.0000000000  0.7736253359
   638.5010000000   204.4300538266  1090.6376237067  0.0000000000  0.7728791263
   636.0010000000   203.6150328947  1087.4013988237  0.0000000000  0.7721307271
   633.5010000000   202.8000415483  1084.1620312433  0.0000000000  0.7713801234
   631.0010000000   201.9850799807  1080.9195056248  0.0000000000  0.7706273001
   628.5010000000   201.1701482440  1077.6738059218  0.0000000000  0.7698722415
   626.0010000000   200.3552465745  1074.4249166745  0.0000000000  0.7691149323
   623.5010000000   199.5403747537  1071.1728204615  0.0000000000  0.7683553564
   621.0010000000   198.7255340282  1067.9175055605  0.0000000000  0.7675934987
   618.5010000000   197.9107232821  1064.6589506637  0.0000000000  0.7668293422
   616.0010000000   197.0959438214  1061.3971439874  0.0000000000  0.7660628714
   613.5010000000   196.2811952397  1058.1320667467  0.0000000000  0.7652940696
   611.0010000000   195.4664776484  1054.8637020670  0.0000000000  0.7645229199
   608.5010000000   194.6517916718  1051.5920349736  0.0000000000  0.7637494060
   606.0010000000   193.8371368802  1048.3170460976  0.0000000000  0.7629735102
   603.5010000000   193.0225143005  1045.0387217616  0.0000000000  0.7621952163
   601.0010000000   192.2079232926  1041.7570414159  0.0000000000  0.7614145061
   598.5010000000   191.3933646731  1038.4719902068  0.0000000000  0.7606313624
   596.0010000000   190.5788382280  1035.1835489569  0.0000000000  0.7598457672
   593.5010000000   189.7643445773  1031.8917016814  0.0000000000  0.7590577029
   591.0010000000   188.9498836324  1028.5964293588  0.0000000000  0.7582671510
   588.5010000000   188.1354555274  1025.2977136878  0.0000000000  0.7574740931
   586.0010000000   187.3210606197  1021.9955370897  0.0000000000  0.7566785105
   583.5010000000   186.5066991854  1018.6898814778  0.0000000000  0.7558803847
   581.0010000000   185.6923711226  1015.3807270421  0.0000000000  0.7550796961
   578.5010000000   184.8780771670  1012.0680571897  0.0000000000  0.7542764261
   576.0010000000   184.0638170786  1008.7518511702  0.0000000000  0.7534705546
   573.5010000000   183.2495914592  1005.4320914656  0.0000000000  0.7526620623
   571.0010000000   182.4354002492  1002.1087576677  0.0000000000  0.7518509289
   568.5010000000   181.6212436356   998.7818301720  0.0000000000  0.7510371341
   566.0010000000   180.8071220516   995.4512901804  0.0000000000  0.7502206578
   563.5010000000   179.9930358813   992.1171184921  0.0000000000  0.7494014793
   561.0010000000   179.1789848753   988.7792931020  0.0000000000  0.7485795771
   558.5010000000   178.3649693399   985.4377940689  0.0000000000  0.7477549302
   556.0010000000   177.5509901325   982.0926035050  0.0000000000  0.7469275176
   553.5010000000   176.7370466148   978.7436971595  0.0000000000  0.7460973167
   551.0010000000   175.9231398800   975.3910576817  0.0000000000  0.7452643063
   548.5010000000   175.1092695415   972.0346614078  0.0000000000  0.7444284635
   546.0010000000   174.2954360723   968.6744879860  0.0000000000  0.7435897659
   543.5010000000   173.4816399318   965.3105167831  0.0000000000  0.7427481910
   541.0010000000   172.6678809978   961.9427245271  0.0000000000  0.7419037150
   538.5010000000   171.8541597236   958.5710900891  0.0000000000  0.7410563149
   536.0010000000   171.0404765644   955.1955921099  0.0000000000  0.7402059670
   533.5010000000   170.2268311306   951.8162054800  0.0000000000  0.7393526467
   531.0010000000   169.4132244696   948.4329108081  0.0000000000  0.7384963303
   528.5010000000   168.5996565108   945.0456838083  0.0000000000  0.7376369928
   526.0010000000   167.7861274936   941.6545012266  0.0000000000  0.7367746093
   523.5010000000   166.9726379680   938.2593408443  0.0000000000  0.7359091546
   521.0010000000   166.1591876794   934.8601768220  0.0000000000  0.7350406026
   518.5010000000   165.3457772552   931.4569867321  0.0000000000  0.7341689276
   516.0010000000   164.5324070876   928.0497468978  0.0000000000  0.7332941034
   513.5010000000   163.7190773443   924.6384324247  0.0000000000  0.7324161031
   511.0010000000   162.9057882527   921.2230183872  0.0000000000  0.7315348997
   508.5010000000   162.0925401053   917.8034798463  0.0000000000  0.7306504657
   506.0010000000   161.2793335374   914.3797930166  0.0000000000  0.7297627737
   503.5010000000   160.4661681690   910.9519295444  0.0000000000  0.7288717949
   501.0010000000   159.6530450652   907.5198668641  0.0000000000  0.7279775014
   498.5010000000   158.8399640210   904.0835767515  0.0000000000  0.7270798638
   496.0010000000   158.0269257393   900.6430345064  0.0000000000  0.7261788531
   493.5010000000   157.2139302163   897.1982121268  0.0000000000  0.7252744394
   491.0010000000   156.4009778276   893.7490828946  0.0000000000  0.7243665924
   488.5010000000   155.5880690625   890.2956202520  0.0000000000  0.7234552818
   486.0010000000   154.7752042653   886.8377966966  0.0000000000  0.7225404765
   483.5010000000   153.9623836451   883.3755838150  0.0000000000  0.7216221451
   481.0010000000   153.1496075486   879.9089534368  0.0000000000  0.7207002555
   478.5010000000   152.3368762039   876.4378765379  0.0000000000  0.7197747754
   476.0010000000   151.5241905116   872.9623266153  0.0000000000  0.7188456725
   473.5010000000   150.7115502252   869.4822719052  0.0000000000  0.7179129129
   471.0010000000   149.8989557891   865.9976832290  0.0000000000  0.7169764628
   468.5010000000   149.0864078194   862.5085317757  0.0000000000  0.7160362884
   466.0010000000   148.2739065967   859.0147869193  0.0000000000  0.7150923546
   463.5010000000   147.4614523370   855.5164173677  0.0000000000  0.7141446262
   461.0010000000   146.6490457097   852.0133933903  0.0000000000  0.7131930675
   458.5010000000   145.8366868260   848.5056824536  0.0000000000  0.7122376420
   456.0010000000   145.0243762675   844.9932536462  0.0000000000  0.7112783130
   453.5010000000   144.2121143332   841.4760744252  0.0000000000  0.7103150429
   451.0010000000   143.3999015552   837.9541128357  0.0000000000  0.7093477940
   448.5010000000   142.5877382062   834.4273353715  0.0000000000  0.7083765273
   446.0010000000   141.7756248106   830.8957091827  0.0000000000  0.7074012040
   443.5010000000   140.9635616565   827.3591999490  0.0000000000  0.7064217841
   441.0010000000   140.1515490573   823.8177730045  0.0000000000  0.7054382270
   438.5010000000   139.3395878505   820.2713955125  0.0000000000  0.7044504922
   436.0010000000   138.5276779380   816.7200300811  0.0000000000  0.7034585374
   433.5010000000   137.7158202557   813.1636433618  0.0000000000  0.7024623208
   431.0010000000   136.9040150748   809.6021986121  0.0000000000  0.7014617994
   428.5010000000   136.0922629883   806.0356600060  0.0000000000  0.7004569294
   426.0010000000   135.2805639603   802.4639884451  0.0000000000  0.6994476660
   423.5010000000   134.4689190188   798.8871489957  0.0000000000  0.6984339648
   421.0010000000   133.6573285860   795.3051035380  0.0000000000  0.6974157797
   418.5010000000   132.8457927406   791.7178118975  0.0000000000  0.6963930639
   416.0010000000   132.0343124140   788.1252371198  0.0000000000  0.6953657704
   413.5010000000   131.2228877480   784.5273382030  0.0000000000  0.6943338507
   411.0010000000   130.4115195230   780.9240764074  0.0000000000  0.6932972561
   408.5010000000   129.6002082319   777.3154111417  0.0000000000  0.6922559371
   406.0010000000   128.7889543317   773.7013010644  0.0000000000  0.6912098428
   403.5010000000   127.9777582596   770.0817041423  0.0000000000  0.6901589217
   401.0010000000   127.1666204494   766.4565777099  0.0000000000  0.6891031214
   398.5010000000   126.3555420292   762.8258815836  0.0000000000  0.6880423894
   396.0010000000   125.5445230118   759.1895699516  0.0000000000  0.6869766708
   393.5010000000   124.7335639138   755.5475985986  0.0000000000  0.6859059106
   391.0010000000   123.9226657611   751.8999249346  0.0000000000  0.6848300534
   388.5010000000   123.1118287561   748.2465019900  0.0000000000  0.6837490415
   386.0010000000   122.3010536474   744.5872845565  0.0000000000  0.6826628172
   383.5010000000   121.4903410726   740.9222262192  0.0000000000  0.6815713214
   381.0010000000   120.6796915800   737.2512794360  0.0000000000  0.6804744940
   378.5010000000   119.8691058693   733.5743966096  0.0000000000  0.6793722739
   376.0010000000   119.0585843723   729.8915281731  0.0000000000  0.6782645985
   373.5010000000   118.2481279304   726.2026256449  0.0000000000  0.6771514045
   371.0010000000   117.4377371585   722.5076387296  0.0000000000  0.6760326274
   368.5010000000   116.6274124733   718.8065154168  0.0000000000  0.6749082010
   366.0010000000   115.8171549728   715.0992059843  0.0000000000  0.6737780588
   363.5010000000   115.0069651695   711.3856571962  0.0000000000  0.6726421323
   361.0010000000   114.1968436624   707.6658153448  0.0000000000  0.6715003516
   358.5010000000   113.3867911582   703.9396263361  0.0000000000  0.6703526460
   356.0010000000   112.5768084940   700.2070357756  0.0000000000  0.6691989433
   353.5010000000   111.7668964517   696.4679880954  0.0000000000  0.6680391698
   351.0010000000   110.9570555791   692.7224257033  0.0000000000  0.6668732502
   348.5010000000   110.1472868394   688.9702919615  0.0000000000  0.6657011082
   346.0010000000   109.3375908113   685.2115274638  0.0000000000  0.6645226654
   343.5010000000   108.5279685396   681.4460739581  0.0000000000  0.6633378424
   341.0010000000   107.7184207449   677.6738706526  0.0000000000  0.6621465581
   338.5010000000   106.9089480631   673.8948552974  0.0000000000  0.6609487291
   336.0010000000   106.0995514788   670.1089661827  0.0000000000  0.6597442713
   333.5010000000   105.2902317515   666.3161394377  0.0000000000  0.6585330980
   331.0010000000   104.4809900478   662.5163119615  0.0000000000  0.6573151218
   328.5010000000   103.6718267859   658.7094159723  0.0000000000  0.6560902520
   326.0010000000   102.8627432532   654.8953865779  0.0000000000  0.6548583975
   323.5010000000   102.0537400658   651.0741544984  0.0000000000  0.6536194640
   321.0010000000   101.2448183820   647.2456517556  0.0000000000  0.6523733561
   318.5010000000   100.4359791583   643.4098081321  0.0000000000  0.6511199763
   316.0010000000    99.6272233855   639.5665522509  0.0000000000  0.6498592245
   313.5010000000    98.8185517494   635.7158099264  0.0000000000  0.6485909983
   311.0010000000    98.0099656241   631.8575088561  0.0000000000  0.6473151939


==> anc/s87h_04-PCE154/s87h_04-PCE154-eos6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2566.6556968457  7216.5716481724  0.0000000000  1.4380314090
  7798.5010000000  2562.5269935836  7207.8774805550  0.0000000000  1.4374589499
  7786.0010000000  2558.3983049262  7199.1798423068  0.0000000000  1.4368858018
  7773.5010000000  2554.2696362704  7190.4787377699  0.0000000000  1.4363119634
  7761.0010000000  2550.1409844875  7181.7741533008  0.0000000000  1.4357374325
  7748.5010000000  2546.0123508017  7173.0660844023  0.0000000000  1.4351622071
  7736.0010000000  2541.8837322233  7164.3545176624  0.0000000000  1.4345862850
  7723.5010000000  2537.7551343700  7155.6394578062  0.0000000000  1.4340096649
  7711.0010000000  2533.6265501158  7146.9208826343  0.0000000000  1.4334323438
  7698.5010000000  2529.4979851966  7138.1987970750  0.0000000000  1.4328543206
  7686.0010000000  2525.3694368851  7129.4731881594  0.0000000000  1.4322755929
  7673.5010000000  2521.2409067759  7120.7440520218  0.0000000000  1.4316961589
  7661.0010000000  2517.1123922806  7112.0113759264  0.0000000000  1.4311160161
  7648.5010000000  2512.9838993560  7103.2751651876  0.0000000000  1.4305351635
  7636.0010000000  2508.8554213087  7094.5353983276  0.0000000000  1.4299535980
  7623.5010000000  2504.7269642137  7085.7920808657  0.0000000000  1.4293713184
  7611.0010000000  2500.5985215270  7077.0451915732  0.0000000000  1.4287883218
  7598.5010000000  2496.4700952287  7068.2947272429  0.0000000000  1.4282046064
  7586.0010000000  2492.3416915633  7059.5406936908  0.0000000000  1.4276201709
  7573.5010000000  2488.2133042032  7050.7830700522  0.0000000000  1.4270350125
  7561.0010000000  2484.0849311162  7042.0218445303  0.0000000000  1.4264491286
  7548.5010000000  2479.9565829240  7033.2570321636  0.0000000000  1.4258625188
  7536.0010000000  2475.8282493285  7024.4886035578  0.0000000000  1.4252751794
  7523.5010000000  2471.6999326955  7015.7165561688  0.0000000000  1.4246871086
  7511.0010000000  2467.5716354475  7006.9408875527  0.0000000000  1.4240983047
  7498.5010000000  2463.4433558922  6998.1615864931  0.0000000000  1.4235087653
  7486.0010000000  2459.3150924146  6989.3786419035  0.0000000000  1.4229184880
  7473.5010000000  2455.1868517986  6980.5920605425  0.0000000000  1.4223274716
  7461.0010000000  2451.0586242416  6971.8018138391  0.0000000000  1.4217357125
  7448.5010000000  2446.9304208115  6963.0079176255  0.0000000000  1.4211432101
  7436.0010000000  2442.8022318657  6954.2103435987  0.0000000000  1.4205499609
  7423.5010000000  2438.6740644398  6945.4090989575  0.0000000000  1.4199559637
  7411.0010000000  2434.5459132015  6936.6041645105  0.0000000000  1.4193612154
  7398.5010000000  2430.4177770460  6927.7955300402  0.0000000000  1.4187657138
  7386.0010000000  2426.2896673181  6918.9832118767  0.0000000000  1.4181694581
  7373.5010000000  2422.1615706641  6910.1671736039  0.0000000000  1.4175724443
  7361.0010000000  2418.0334944386  6901.3474229791  0.0000000000  1.4169746711
  7348.5010000000  2413.9054378148  6892.5239502658  0.0000000000  1.4163761362
  7336.0010000000  2409.7773959403  6883.6967370835  0.0000000000  1.4157768365
  7323.5010000000  2405.6493804523  6874.8658002860  0.0000000000  1.4151767715
  7311.0010000000  2401.5213784471  6866.0311042059  0.0000000000  1.4145759370
  7298.5010000000  2397.3933935107  6857.1926484103  0.0000000000  1.4139743312
  7286.0010000000  2393.2654333671  6848.3504413145  0.0000000000  1.4133719530
  7273.5010000000  2389.1374894690  6839.5044564542  0.0000000000  1.4127687987
  7261.0010000000  2385.0095615315  6830.6546850190  0.0000000000  1.4121648659
  7248.5010000000  2380.8816574792  6821.8011357775  0.0000000000  1.4115601536
  7236.0010000000  2376.7537690287  6812.9437827096  0.0000000000  1.4109546580
  7223.5010000000  2372.6259042383  6804.0826348203  0.0000000000  1.4103483780
  7211.0010000000  2368.4980550003  6795.2176663865  0.0000000000  1.4097413101
  7198.5010000000  2364.3702254619  6786.3488779577  0.0000000000  1.4091334524
  7186.0010000000  2360.2424157866  6777.4762615016  0.0000000000  1.4085248025
  7173.5010000000  2356.1146262153  6768.5998091200  0.0000000000  1.4079153582
  7161.0010000000  2351.9868570665  6759.7195130492  0.0000000000  1.4073051169
  7148.5010000000  2347.8591047120  6750.8353569973  0.0000000000  1.4066940757
  7136.0010000000  2343.7313736595  6741.9473421471  0.0000000000  1.4060822328
  7123.5010000000  2339.6036604462  6733.0554524913  0.0000000000  1.4054695853
  7111.0010000000  2335.4759697237  6724.1596894672  0.0000000000  1.4048561313
  7098.5010000000  2331.3482981949  6715.2600373529  0.0000000000  1.4042418679
  7086.0010000000  2327.2206466582  6706.3564892167  0.0000000000  1.4036267926
  7073.5010000000  2323.0930119976  6697.4490296456  0.0000000000  1.4030109026
  7061.0010000000  2318.9653991690  6688.5376606110  0.0000000000  1.4023941960
  7048.5010000000  2314.8378092031  6679.6223755883  0.0000000000  1.4017766704
  7036.0010000000  2310.7102352559  6670.7031510015  0.0000000000  1.4011583223
  7023.5010000000  2306.5826825153  6661.7799892300  0.0000000000  1.4005391499
  7011.0010000000  2302.4551522601  6652.8528841811  0.0000000000  1.3999191507
  6998.5010000000  2298.3276379262  6643.9218127569  0.0000000000  1.3992983212
  6986.0010000000  2294.2001449337  6634.9867777471  0.0000000000  1.3986766597
  6973.5010000000  2290.0726748093  6626.0477734922  0.0000000000  1.3980541637
  6961.0010000000  2285.9452212689  6617.1047773747  0.0000000000  1.3974308296
  6948.5010000000  2281.8177899647  6608.1577925958  0.0000000000  1.3968066557
  6936.0010000000  2277.6903787379  6599.2068053991  0.0000000000  1.3961816390
  6923.5010000000  2273.5629894567  6590.2518107214  0.0000000000  1.3955557772
  6911.0010000000  2269.4356201436  6581.2927951206  0.0000000000  1.3949290671
  6898.5010000000  2265.3082728375  6572.3297538327  0.0000000000  1.3943015065
  6886.0010000000  2261.1809418301  6563.3626652296  0.0000000000  1.3936730917
  6873.5010000000  2257.0536371604  6554.3915418578  0.0000000000  1.3930438217
  6861.0010000000  2252.9263493948  6545.4163539116  0.0000000000  1.3924136921
  6848.5010000000  2248.7990809295  6536.4370972516  0.0000000000  1.3917827006
  6836.0010000000  2244.6718381285  6527.4537763476  0.0000000000  1.3911508455
  6823.5010000000  2240.5446118703  6518.4663619279  0.0000000000  1.3905181225
  6811.0010000000  2236.4174086951  6509.4748587726  0.0000000000  1.3898845299
  6798.5010000000  2232.2902274494  6500.4792548763  0.0000000000  1.3892500647
  6786.0010000000  2228.1630670787  6491.4795384050  0.0000000000  1.3886147239
  6773.5010000000  2224.0359266270  6482.4756976961  0.0000000000  1.3879785045
  6761.0010000000  2219.9088090956  6473.4677296819  0.0000000000  1.3873414042
  6748.5010000000  2215.7817137099  6464.4556230198  0.0000000000  1.3867034199
  6736.0010000000  2211.6546359461  6455.4393581314  0.0000000000  1.3860645481
  6723.5010000000  2207.5275790857  6446.4189324418  0.0000000000  1.3854247864
  6711.0010000000  2203.4005503241  6437.3943519102  0.0000000000  1.3847841330
  6698.5010000000  2199.2735377545  6428.3655806831  0.0000000000  1.3841425832
  6686.0010000000  2195.1465449381  6419.3326166810  0.0000000000  1.3835001346
  6673.5010000000  2191.0195793344  6410.2954663349  0.0000000000  1.3828567853
  6661.0010000000  2186.8926331965  6401.2541027428  0.0000000000  1.3822125312
  6648.5010000000  2182.7657065394  6392.2085159457  0.0000000000  1.3815673693
  6636.0010000000  2178.6388032817  6383.1587045036  0.0000000000  1.3809212973
  6623.5010000000  2174.5119236198  6374.1046587820  0.0000000000  1.3802743121
  6611.0010000000  2170.3850640548  6365.0463609919  0.0000000000  1.3796264102
  6598.5010000000  2166.2582287851  6355.9838101931  0.0000000000  1.3789775892
  6586.0010000000  2162.1314145202  6346.9169889620  0.0000000000  1.3783278455
  6573.5010000000  2158.0046218674  6337.8458883876  0.0000000000  1.3776771762
  6561.0010000000  2153.8778515328  6328.7704997344  0.0000000000  1.3770255782
  6548.5010000000  2149.7511005543  6319.6908061528  0.0000000000  1.3763730480
  6536.0010000000  2145.6243736131  6310.6068075649  0.0000000000  1.3757195832
  6523.5010000000  2141.4976717113  6301.5184957633  0.0000000000  1.3750651809
  6511.0010000000  2137.3709921993  6292.4258544514  0.0000000000  1.3744098373
  6498.5010000000  2133.2443325475  6283.3288675412  0.0000000000  1.3737535491
  6486.0010000000  2129.1176978265  6274.2275356536  0.0000000000  1.3730963137
  6473.5010000000  2124.9910819808  6265.1218348290  0.0000000000  1.3724381270
  6461.0010000000  2120.8644940124  6256.0117742853  0.0000000000  1.3717789873
  6448.5010000000  2116.7379243615  6246.8973222245  0.0000000000  1.3711188897
  6436.0010000000  2112.6113822222  6237.7784882125  0.0000000000  1.3704578324
  6423.5010000000  2108.4848582807  6228.6552408797  0.0000000000  1.3697958108
  6411.0010000000  2104.3583582157  6219.5275819395  0.0000000000  1.3691328224
  6398.5010000000  2100.2318840813  6210.3955050580  0.0000000000  1.3684688642
  6386.0010000000  2096.1054306374  6201.2589877088  0.0000000000  1.3678039320
  6373.5010000000  2091.9790038588  6192.1180321429  0.0000000000  1.3671380236
  6361.0010000000  2087.8525950555  6182.9726080797  0.0000000000  1.3664711340
  6348.5010000000  2083.7262141012  6173.8227263242  0.0000000000  1.3658032616
  6336.0010000000  2079.5998525521  6164.6683570284  0.0000000000  1.3651344015
  6323.5010000000  2075.4735168048  6155.5095032049  0.0000000000  1.3644645514
  6311.0010000000  2071.3472060052  6146.3461517394  0.0000000000  1.3637937077
  6298.5010000000  2067.2209157617  6137.1782816017  0.0000000000  1.3631218662
  6286.0010000000  2063.0946527830  6128.0058963721  0.0000000000  1.3624490245
  6273.5010000000  2058.9684092656  6118.8289673270  0.0000000000  1.3617751779
  6261.0010000000  2054.8421921370  6109.6474984430  0.0000000000  1.3611003240
  6248.5010000000  2050.7159974929  6100.4614695555  0.0000000000  1.3604244586
  6236.0010000000  2046.5898288325  6091.2708769251  0.0000000000  1.3597475787
  6223.5010000000  2042.4636861284  6082.0757089150  0.0000000000  1.3590696808
  6211.0010000000  2038.3375622343  6072.8759379584  0.0000000000  1.3583907600
  6198.5010000000  2034.2114646248  6063.6715690281  0.0000000000  1.3577108141
  6186.0010000000  2030.0853936340  6054.4625911356  0.0000000000  1.3570298394
  6173.5010000000  2025.9593425094  6045.2489774124  0.0000000000  1.3563478311
  6161.0010000000  2021.8333190543  6036.0307334329  0.0000000000  1.3556647869
  6148.5010000000  2017.7073203715  6026.8078408279  0.0000000000  1.3549807026
  6136.0010000000  2013.5813437062  6017.5802814788  0.0000000000  1.3542955740
  6123.5010000000  2009.4553936085  6008.3480535488  0.0000000000  1.3536093982
  6111.0010000000  2005.3294675753  5999.1111393723  0.0000000000  1.3529221710
  6098.5010000000  2001.2035668165  5989.8695295344  0.0000000000  1.3522338887
  6086.0010000000  1997.0776890972  5980.6232068486  0.0000000000  1.3515445473
  6073.5010000000  1992.9518394437  5971.3721703460  0.0000000000  1.3508541437
  6061.0010000000  1988.8260123194  5962.1163953215  0.0000000000  1.3501626732
  6048.5010000000  1984.7002129967  5952.8558812547  0.0000000000  1.3494701328
  6036.0010000000  1980.5744362184  5943.5906039390  0.0000000000  1.3487765177
  6023.5010000000  1976.4486839660  5934.3205553542  0.0000000000  1.3480818244
  6011.0010000000  1972.3229583416  5925.0457277012  0.0000000000  1.3473860492
  5998.5010000000  1968.1972580412  5915.7661054698  0.0000000000  1.3466891881
  5986.0010000000  1964.0715854240  5906.4816813294  0.0000000000  1.3459912374
  5973.5010000000  1959.9459359395  5897.1924323391  0.0000000000  1.3452921923
  5961.0010000000  1955.8203122209  5887.8983516635  0.0000000000  1.3445920493
  5948.5010000000  1951.6947135173  5878.5994247902  0.0000000000  1.3438908043
  5936.0010000000  1947.5691427193  5869.2956453554  0.0000000000  1.3431884535
  5923.5010000000  1943.4435958515  5859.9869914528  0.0000000000  1.3424849924
  5911.0010000000  1939.3180760781  5850.6734572164  0.0000000000  1.3417804172
  5898.5010000000  1935.1925832018  5841.3550291386  0.0000000000  1.3410747238
  5886.0010000000  1931.0671171675  5832.0316939701  0.0000000000  1.3403679081
  5873.5010000000  1926.9416745923  5822.7034308709  0.0000000000  1.3396599652
  5861.0010000000  1922.8162591879  5813.3702349762  0.0000000000  1.3389508917
  5848.5010000000  1918.6908713267  5804.0320938144  0.0000000000  1.3382406833
  5836.0010000000  1914.5655080698  5794.6889873496  0.0000000000  1.3375293352
  5823.5010000000  1910.4401735395  5785.3409114722  0.0000000000  1.3368168440
  5811.0010000000  1906.3148616501  5775.9878388767  0.0000000000  1.3361032041
  5798.5010000000  1902.1895802517  5766.6297737836  0.0000000000  1.3353884127
  5786.0010000000  1898.0643235658  5757.2666894443  0.0000000000  1.3346724643
  5773.5010000000  1893.9390962789  5747.8985827872  0.0000000000  1.3339553555
  5761.0010000000  1889.8138929365  5738.5254276477  0.0000000000  1.3332370808
  5748.5010000000  1885.6887185155  5729.1472214883  0.0000000000  1.3325176366
  5736.0010000000  1881.5635712946  5719.7639464875  0.0000000000  1.3317970183
  5723.5010000000  1877.4384531208  5710.3755928700  0.0000000000  1.3310752215
  5711.0010000000  1873.3133591873  5700.9821356448  0.0000000000  1.3303522410
  5698.5010000000  1869.1882950521  5691.5835733484  0.0000000000  1.3296280732
  5686.0010000000  1865.0632562323  5682.1798815798  0.0000000000  1.3289027127
  5673.5010000000  1860.9382451951  5672.7710517006  0.0000000000  1.3281761553
  5661.0010000000  1856.8132611739  5663.3570676329  0.0000000000  1.3274483963
  5648.5010000000  1852.6883069374  5653.9379212969  0.0000000000  1.3267194315
  5636.0010000000  1848.5633820320  5644.5135971914  0.0000000000  1.3259892561
  5623.5010000000  1844.4384828101  5635.0840724363  0.0000000000  1.3252578648
  5611.0010000000  1840.3136125177  5625.6493398320  0.0000000000  1.3245252534
  5598.5010000000  1836.1887678481  5616.2093771209  0.0000000000  1.3237914165
  5586.0010000000  1832.0639523657  5606.7641776924  0.0000000000  1.3230563500
  5573.5010000000  1827.9391664408  5597.3137275593  0.0000000000  1.3223200490
  5561.0010000000  1823.8144106085  5587.8580130389  0.0000000000  1.3215825089
  5548.5010000000  1819.6896822439  5578.3970131248  0.0000000000  1.3208437242
  5536.0010000000  1815.5649789091  5568.9307071503  0.0000000000  1.3201036896
  5523.5010000000  1811.4403082948  5559.4590976238  0.0000000000  1.3193624016
  5511.0010000000  1807.3156649791  5549.9821568797  0.0000000000  1.3186198541
  5498.5010000000  1803.1910536573  5540.4998804113  0.0000000000  1.3178760429
  5486.0010000000  1799.0664659797  5531.0122336425  0.0000000000  1.3171309616
  5473.5010000000  1794.9419102848  5521.5192202937  0.0000000000  1.3163846066
  5461.0010000000  1790.8173851741  5512.0208216203  0.0000000000  1.3156369724
  5448.5010000000  1786.6928861569  5502.5170116618  0.0000000000  1.3148880532
  5436.0010000000  1782.5684187747  5493.0077874896  0.0000000000  1.3141378447
  5423.5010000000  1778.4439821743  5483.4931313663  0.0000000000  1.3133863415
  5411.0010000000  1774.3195724269  5473.9730183671  0.0000000000  1.3126335379
  5398.5010000000  1770.1951955851  5464.4474465221  0.0000000000  1.3118794294
  5386.0010000000  1766.0708448380  5454.9163840751  0.0000000000  1.3111240097
  5373.5010000000  1761.9465265902  5445.3798297157  0.0000000000  1.3103672745
  5361.0010000000  1757.8222376683  5435.8377599167  0.0000000000  1.3096092179
  5348.5010000000  1753.6979783430  5426.2901590244  0.0000000000  1.3088498344
  5336.0010000000  1749.5737523015  5416.7370192151  0.0000000000  1.3080891194
  5323.5010000000  1745.4495537263  5407.1783105641  0.0000000000  1.3073270663
  5311.0010000000  1741.3253834676  5397.6140184939  0.0000000000  1.3065636697
  5298.5010000000  1737.2012489860  5388.0441436875  0.0000000000  1.3057989254
  5286.0010000000  1733.0771418545  5378.4686498809  0.0000000000  1.3050328263
  5273.5010000000  1728.9530667025  5368.8875310159  0.0000000000  1.3042653676
  5261.0010000000  1724.8290219351  5359.3007664962  0.0000000000  1.3034965434
  5248.5010000000  1720.7050061676  5349.7083361148  0.0000000000  1.3027263477
  5236.0010000000  1716.5810245912  5340.1102348749  0.0000000000  1.3019547757
  5223.5010000000  1712.4570730302  5330.5064358955  0.0000000000  1.3011818208
  5211.0010000000  1708.3331538846  5320.8969275072  0.0000000000  1.3004074778
  5198.5010000000  1704.2092665761  5311.2816910138  0.0000000000  1.2996317407
  5186.0010000000  1700.0854075764  5301.6607007368  0.0000000000  1.2988546028
  5173.5010000000  1695.9615830534  5292.0339535242  0.0000000000  1.2980760594
  5161.0010000000  1691.8377898935  5282.4014244764  0.0000000000  1.2972961040
  5148.5010000000  1687.7140283591  5272.7630964722  0.0000000000  1.2965147307
  5136.0010000000  1683.5902989226  5263.1189527861  0.0000000000  1.2957319333
  5123.5010000000  1679.4666022669  5253.4689770889  0.0000000000  1.2949477061
  5111.0010000000  1675.3429392847  5243.8131534485  0.0000000000  1.2941620429
  5098.5010000000  1671.2193048396  5234.1514517066  0.0000000000  1.2933749368
  5086.0010000000  1667.0957065072  5224.4838713875  0.0000000000  1.2925863828
  5073.5010000000  1662.9721395943  5214.8103831667  0.0000000000  1.2917963739
  5061.0010000000  1658.8486027665  5205.1309654770  0.0000000000  1.2910049035
  5048.5010000000  1654.7251011158  5195.4456117399  0.0000000000  1.2902119662
  5036.0010000000  1650.6016337397  5185.7543012085  0.0000000000  1.2894175555
  5023.5010000000  1646.4781968833  5176.0570063170  0.0000000000  1.2886216643
  5011.0010000000  1642.3547962864  5166.3537217210  0.0000000000  1.2878242870
  4998.5010000000  1638.2314255814  5156.6444134854  0.0000000000  1.2870254161
  4986.0010000000  1634.1080909513  5146.9290771110  0.0000000000  1.2862250461
  4973.5010000000  1629.9847895799  5137.2076868032  0.0000000000  1.2854231699
  4961.0010000000  1625.8615219637  5127.4802244589  0.0000000000  1.2846197810
  4948.5010000000  1621.7382888323  5117.7466724187  0.0000000000  1.2838148727
  4936.0010000000  1617.6150881039  5108.0070062733  0.0000000000  1.2830084380
  4923.5010000000  1613.4919209919  5098.2612092803  0.0000000000  1.2822004702
  4911.0010000000  1609.3687889427  5088.5092651435  0.0000000000  1.2813909628
  4898.5010000000  1605.2456936362  5078.7511580135  0.0000000000  1.2805799093
  4886.0010000000  1601.1226309424  5068.9868581741  0.0000000000  1.2797673019
  4873.5010000000  1596.9996000266  5059.2163435792  0.0000000000  1.2789531334
  4861.0010000000  1592.8766093397  5049.4396140868  0.0000000000  1.2781373986
  4848.5010000000  1588.7536494958  5039.6566271523  0.0000000000  1.2773200884
  4836.0010000000  1584.6307264256  5029.8673764334  0.0000000000  1.2765011968
  4823.5010000000  1580.5078372927  5020.0718346689  0.0000000000  1.2756807162
  4811.0010000000  1576.3849855136  5010.2699893291  0.0000000000  1.2748586400
  4798.5010000000  1572.2621687764  5000.4618141527  0.0000000000  1.2740349605
  4786.0010000000  1568.1393880237  4990.6472904914  0.0000000000  1.2732096704
  4773.5010000000  1564.0166414859  4980.8263931154  0.0000000000  1.2723827620
  4761.0010000000  1559.8939306358  4970.9991043914  0.0000000000  1.2715542283
  4748.5010000000  1555.7712572029  4961.1654071813  0.0000000000  1.2707240619
  4736.0010000000  1551.6486202215  4951.3252777966  0.0000000000  1.2698922553
  4723.5010000000  1547.5260190059  4941.4786930832  0.0000000000  1.2690588006
  4711.0010000000  1543.4034531500  4931.6256304226  0.0000000000  1.2682236900
  4698.5010000000  1539.2809254614  4921.7660747513  0.0000000000  1.2673869165
  4686.0010000000  1535.1584331481  4911.8999974876  0.0000000000  1.2665484717
  4673.5010000000  1531.0359766437  4902.0273776261  0.0000000000  1.2657083478
  4661.0010000000  1526.9135595771  4892.1482016914  0.0000000000  1.2648665377
  4648.5010000000  1522.7911800136  4882.2624427496  0.0000000000  1.2640230330
  4636.0010000000  1518.6688363217  4872.3700744464  0.0000000000  1.2631778254
  4623.5010000000  1514.5465300715  4862.4710779706  0.0000000000  1.2623309072
  4611.0010000000  1510.4242631127  4852.5654350551  0.0000000000  1.2614822706
  4598.5010000000  1506.3020318021  4842.6531140921  0.0000000000  1.2606319066
  4586.0010000000  1502.1798414649  4832.7341048969  0.0000000000  1.2597798081
  4573.5010000000  1498.0576861838  4822.8083700980  0.0000000000  1.2589259656
  4561.0010000000  1493.9355718670  4812.8759006453  0.0000000000  1.2580703720
  4548.5010000000  1489.8134932277  4802.9366603800  0.0000000000  1.2572130176
  4536.0010000000  1485.6914539001  4792.9906344956  0.0000000000  1.2563538947
  4523.5010000000  1481.5694549473  4783.0378018521  0.0000000000  1.2554929950
  4511.0010000000  1477.4474948906  4773.0781350243  0.0000000000  1.2546303096
  4498.5010000000  1473.3255725783  4763.1116072185  0.0000000000  1.2537658294
  4486.0010000000  1469.2036900190  4753.1381991308  0.0000000000  1.2528995462
  4473.5010000000  1465.0818466971  4743.1578852051  0.0000000000  1.2520314511
  4461.0010000000  1460.9600424243  4733.1706405203  0.0000000000  1.2511615350
  4448.5010000000  1456.8382773392  4723.1764407920  0.0000000000  1.2502897891
  4436.0010000000  1452.7165547167  4713.1752691927  0.0000000000  1.2494162049
  4423.5010000000  1448.5948697250  4703.1670890673  0.0000000000  1.2485407724
  4411.0010000000  1444.4732262991  4693.1518848779  0.0000000000  1.2476634832
  4398.5010000000  1440.3516230940  4683.1296281096  0.0000000000  1.2467843278
  4386.0010000000  1436.2300591162  4673.1002909298  0.0000000000  1.2459032967
  4373.5010000000  1432.1085365018  4663.0638529600  0.0000000000  1.2450203808
  4361.0010000000  1427.9870549409  4653.0202877070  0.0000000000  1.2441355707
  4348.5010000000  1423.8656172418  4642.9695761154  0.0000000000  1.2432488575
  4336.0010000000  1419.7442182552  4632.9116795543  0.0000000000  1.2423602303
  4323.5010000000  1415.6228587416  4622.8465736238  0.0000000000  1.2414696797
  4311.0010000000  1411.5015453114  4612.7742480588  0.0000000000  1.2405771973
  4298.5010000000  1407.3802711602  4602.6946596477  0.0000000000  1.2396827718
  4286.0010000000  1403.2590381193  4592.6077860978  0.0000000000  1.2387863936
  4273.5010000000  1399.1378483704  4582.5136058117  0.0000000000  1.2378880533
  4261.0010000000  1395.0167017207  4572.4120912067  0.0000000000  1.2369877406
  4248.5010000000  1390.8955983524  4562.3032154380  0.0000000000  1.2360854455
  4236.0010000000  1386.7745361090  4552.1869457375  0.0000000000  1.2351811572
  4223.5010000000  1382.6535159403  4542.0632567710  0.0000000000  1.2342748656
  4211.0010000000  1378.5325391709  4531.9321239477  0.0000000000  1.2333665606
  4198.5010000000  1374.4116075002  4521.7935234211  0.0000000000  1.2324562319
  4186.0010000000  1370.2907176241  4511.6474188444  0.0000000000  1.2315438684
  4173.5010000000  1366.1698720279  4501.4937879254  0.0000000000  1.2306294598
  4161.0010000000  1362.0490708944  4491.3326025179  0.0000000000  1.2297129955
  4148.5010000000  1357.9283148054  4481.1638352672  0.0000000000  1.2287944647
  4136.0010000000  1353.8076020768  4470.9874530282  0.0000000000  1.2278738560
  4123.5010000000  1349.6869341063  4460.8034300642  0.0000000000  1.2269511589
  4111.0010000000  1345.5663100381  4450.6117348716  0.0000000000  1.2260263618
  4098.5010000000  1341.4457294391  4440.4123367858  0.0000000000  1.2250994535
  4086.0010000000  1337.3251975810  4430.2052190699  0.0000000000  1.2241704240
  4073.5010000000  1333.2047069370  4419.9903330814  0.0000000000  1.2232392599
  4061.0010000000  1329.0842662475  4409.7676702841  0.0000000000  1.2223059519
  4048.5010000000  1324.9638688686  4399.5371837868  0.0000000000  1.2213704868
  4036.0010000000  1320.8435165015  4389.2988471779  0.0000000000  1.2204328533
  4023.5010000000  1316.7232112705  4379.0526348964  0.0000000000  1.2194930401
  4011.0010000000  1312.6029531190  4368.7985157504  0.0000000000  1.2185510351
  3998.5010000000  1308.4827398399  4358.5364529704  0.0000000000  1.2176068260
  3986.0010000000  1304.3625748817  4348.2664236503  0.0000000000  1.2166604014
  3973.5010000000  1300.2424569446  4337.9883928373  0.0000000000  1.2157117488
  3961.0010000000  1296.1223877801  4327.7023329632  0.0000000000  1.2147608562
  3948.5010000000  1292.0023618672  4317.4081980669  0.0000000000  1.2138077100
  3936.0010000000  1287.8823870421  4307.1059753257  0.0000000000  1.2128522994
  3923.5010000000  1283.7624587338  4296.7956206843  0.0000000000  1.2118946107
  3911.0010000000  1279.6425805570  4286.4771103249  0.0000000000  1.2109346320
  3898.5010000000  1275.5227489276  4276.1504021688  0.0000000000  1.2099723496
  3886.0010000000  1271.4029658678  4265.8154679371  0.0000000000  1.2090077510
  3873.5010000000  1267.2832313352  4255.4722739386  0.0000000000  1.2080408230
  3861.0010000000  1263.1635483143  4245.1207938444  0.0000000000  1.2070715531
  3848.5010000000  1259.0439126889  4234.7609832381  0.0000000000  1.2060999270
  3836.0010000000  1254.9243259245  4224.3928114725  0.0000000000  1.2051259317
  3823.5010000000  1250.8047899834  4214.0162489096  0.0000000000  1.2041495540
  3811.0010000000  1246.6853048183  4203.6312606044  0.0000000000  1.2031707802
  3798.5010000000  1242.5658709033  4193.2378126675  0.0000000000  1.2021895965
  3786.0010000000  1238.4464842474  4182.8358596719  0.0000000000  1.2012059881
  3773.5010000000  1234.3271513780  4172.4253824861  0.0000000000  1.2002199425
  3761.0010000000  1230.2078668901  4162.0063315724  0.0000000000  1.1992314442
  3748.5010000000  1226.0886358727  4151.5786836525  0.0000000000  1.1982404800
  3736.0010000000  1221.9694565060  4141.1423977066  0.0000000000  1.1972470351
  3723.5010000000  1217.8503275408  4130.6974338709  0.0000000000  1.1962510946
  3711.0010000000  1213.7312507545  4120.2437596756  0.0000000000  1.1952526440
  3698.5010000000  1209.6122284707  4109.7813437708  0.0000000000  1.1942516693
  3686.0010000000  1205.4932562282  4099.3101372866  0.0000000000  1.1932481541
  3673.5010000000  1201.3743374982  4088.8301112162  0.0000000000  1.1922420844
  3661.0010000000  1197.2554738665  4078.3412314883  0.0000000000  1.1912334450
  3648.5010000000  1193.1366626406  4067.8434528406  0.0000000000  1.1902222200
  3636.0010000000  1189.0179041670  4057.3367374446  0.0000000000  1.1892083939
  3623.5010000000  1184.8991993876  4046.8210486940  0.0000000000  1.1881919511
  3611.0010000000  1180.7805498404  4036.2963512087  0.0000000000  1.1871728762
  3598.5010000000  1176.6619552591  4025.7626046976  0.0000000000  1.1861511531
  3586.0010000000  1172.5434159984  4015.2197701446  0.0000000000  1.1851267656
  3573.5010000000  1168.4249306466  4004.6678036937  0.0000000000  1.1840996971
  3561.0010000000  1164.3065008183  3994.1066689211  0.0000000000  1.1830699315
  3548.5010000000  1160.1881263748  3983.5363245914  0.0000000000  1.1820374521
  3536.0010000000  1156.0698078229  3972.9567308009  0.0000000000  1.1810022422
  3523.5010000000  1151.9515463152  3962.3678489813  0.0000000000  1.1799642851
  3511.0010000000  1147.8333412949  3951.7696358386  0.0000000000  1.1789235636
  3498.5010000000  1143.7151928758  3941.1620494645  0.0000000000  1.1778800603
  3486.0010000000  1139.5971018431  3930.5450493405  0.0000000000  1.1768337580
  3473.5010000000  1135.4790696526  3919.9185963411  0.0000000000  1.1757846393
  3461.0010000000  1131.3610937711  3909.2826406960  0.0000000000  1.1747326859
  3448.5010000000  1127.2431747106  3898.6371401334  0.0000000000  1.1736778798
  3436.0010000000  1123.1253159970  3887.9820598289  0.0000000000  1.1726202037
  3423.5010000000  1119.0075160489  3877.3173513964  0.0000000000  1.1715596389
  3411.0010000000  1114.8897751722  3866.6429709610  0.0000000000  1.1704961669
  3398.5010000000  1110.7720932446  3855.9588731689  0.0000000000  1.1694297688
  3386.0010000000  1106.6544720246  3845.2650171748  0.0000000000  1.1683604263
  3373.5010000000  1102.5369094206  3834.5613517581  0.0000000000  1.1672881197
  3361.0010000000  1098.4194086724  3823.8478391700  0.0000000000  1.1662128305
  3348.5010000000  1094.3019669224  3813.1244254170  0.0000000000  1.1651345383
  3336.0010000000  1090.1845866441  3802.3910699866  0.0000000000  1.1640532242
  3323.5010000000  1086.0672687980  3791.6477280412  0.0000000000  1.1629688685
  3311.0010000000  1081.9500128632  3780.8943504784  0.0000000000  1.1618814509
  3298.5010000000  1077.8328191171  3770.1308898685  0.0000000000  1.1607909512
  3286.0010000000  1073.7156863943  3759.3572945934  0.0000000000  1.1596973484
  3273.5010000000  1069.5986165873  3748.5735206176  0.0000000000  1.1586006223
  3261.0010000000  1065.4816123869  3737.7795255932  0.0000000000  1.1575007527
  3248.5010000000  1061.3646695065  3726.9752484501  0.0000000000  1.1563977172
  3236.0010000000  1057.2477923000  3716.1606503483  0.0000000000  1.1552914955
  3223.5010000000  1053.1309781893  3705.3356738147  0.0000000000  1.1541820653
  3211.0010000000  1049.0142287876  3694.5002719402  0.0000000000  1.1530694052
  3198.5010000000  1044.8975443614  3683.6543938313  0.0000000000  1.1519534930
  3186.0010000000  1040.7809260526  3672.7979904486  0.0000000000  1.1508343067
  3173.5010000000  1036.6643715128  3661.9310030826  0.0000000000  1.1497118231
  3161.0010000000  1032.5478858491  3651.0533922398  0.0000000000  1.1485860207
  3148.5010000000  1028.4314663385  3640.1650972843  0.0000000000  1.1474568757
  3136.0010000000  1024.3151112111  3629.2660595931  0.0000000000  1.1463243642
  3123.5010000000  1020.1988261199  3618.3562397202  0.0000000000  1.1451884641
  3111.0010000000  1016.0826089916  3607.4355772773  0.0000000000  1.1440491512
  3098.5010000000  1011.9664587318  3596.5040139534  0.0000000000  1.1429064008
  3086.0010000000  1007.8503773622  3585.5614992062  0.0000000000  1.1417601891
  3073.5010000000  1003.7343657264  3574.6079788645  0.0000000000  1.1406104918
  3061.0010000000   999.6184235225  3563.6433951927  0.0000000000  1.1394572838
  3048.5010000000   995.5025514536  3552.6676926044  0.0000000000  1.1383005401
  3036.0010000000   991.3867491165  3541.6808120316  0.0000000000  1.1371402349
  3023.5010000000   987.2710171388  3530.6826966158  0.0000000000  1.1359763428
  3011.0010000000   983.1553571792  3519.6732917149  0.0000000000  1.1348088380
  2998.5010000000   979.0397677445  3508.6525337039  0.0000000000  1.1336376937
  2986.0010000000   974.9242525944  3497.6203724650  0.0000000000  1.1324628844
  2973.5010000000   970.8088082063  3486.5767377991  0.0000000000  1.1312843820
  2961.0010000000   966.6934363372  3475.5215730760  0.0000000000  1.1301021596
  2948.5010000000   962.5781398270  3464.4548240115  0.0000000000  1.1289161905
  2936.0010000000   958.4629164236  3453.3764220432  0.0000000000  1.1277264460
  2923.5010000000   954.3477670891  3442.2863066439  0.0000000000  1.1265328982
  2911.0010000000   950.2326918763  3431.1844142306  0.0000000000  1.1253355183
  2898.5010000000   946.1176940386  3420.0706892483  0.0000000000  1.1241342785
  2886.0010000000   942.0027698378  3408.9450566359  0.0000000000  1.1229291483
  2873.5010000000   937.8879228531  3397.8074604654  0.0000000000  1.1217200991
  2861.0010000000   933.7731537883  3386.6578364086  0.0000000000  1.1205071010
  2848.5010000000   929.6584605388  3375.4961118642  0.0000000000  1.1192901232
  2836.0010000000   925.5438462786  3364.3222278828  0.0000000000  1.1180691358
  2823.5010000000   921.4293094010  3353.1361118713  0.0000000000  1.1168441071
  2811.0010000000   917.3148535777  3341.9377049066  0.0000000000  1.1156150069
  2798.5010000000   913.2004757813  3330.7269291488  0.0000000000  1.1143818023
  2786.0010000000   909.0861763109  3319.5037150947  0.0000000000  1.1131444611
  2773.5010000000   904.9719587591  3308.2680015274  0.0000000000  1.1119029518
  2761.0010000000   900.8578240827  3297.0197193368  0.0000000000  1.1106572416
  2748.5010000000   896.7437687113  3285.7587862877  0.0000000000  1.1094072958
  2736.0010000000   892.6297963584  3274.4851393232  0.0000000000  1.1081530817
  2723.5010000000   888.5159062505  3263.1987023555  0.0000000000  1.1068945648
  2711.0010000000   884.4020990425  3251.8994024418  0.0000000000  1.1056317105
  2698.5010000000   880.2883768179  3240.5871697950  0.0000000000  1.1043644842
  2686.0010000000   876.1747373144  3229.2619218882  0.0000000000  1.1030928495
  2673.5010000000   872.0611855332  3217.9235953907  0.0000000000  1.1018167718
  2661.0010000000   867.9477164358  3206.5720984965  0.0000000000  1.1005362131
  2648.5010000000   863.8343360970  3195.2073692236  0.0000000000  1.0992511382
  2636.0010000000   859.7210406602  3183.8293173374  0.0000000000  1.0979615082
  2623.5010000000   855.6078335590  3172.4378718972  0.0000000000  1.0966672864
  2611.0010000000   851.4947150531  3161.0329523299  0.0000000000  1.0953684341
  2598.5010000000   847.3816841899  3149.6144738146  0.0000000000  1.0940649121
  2586.0010000000   843.2687444673  3138.1823629967  0.0000000000  1.0927566820
  2573.5010000000   839.1558926005  3126.7365267685  0.0000000000  1.0914437025
  2561.0010000000   835.0431326016  3115.2768913948  0.0000000000  1.0901259344
  2548.5010000000   830.9304645768  3103.8033713509  0.0000000000  1.0888033365
  2536.0010000000   826.8178866728  3092.3158746781  0.0000000000  1.0874758666
  2523.5010000000   822.7054024895  3080.8143236818  0.0000000000  1.0861434834
  2511.0010000000   818.5930118647  3069.2986291875  0.0000000000  1.0848061442
  2498.5010000000   814.4807146220  3057.7687009743  0.0000000000  1.0834638052
  2486.0010000000   810.3685142364  3046.2244580554  0.0000000000  1.0821164238
  2473.5010000000   806.2564069468  3034.6657981039  0.0000000000  1.0807639538
  2461.0010000000   802.1443963437  3023.0926383883  0.0000000000  1.0794063514
  2448.5010000000   798.0324842904  3011.5048902865  0.0000000000  1.0780435710
  2436.0010000000   793.9206674160  2999.9024493346  0.0000000000  1.0766755652
  2423.5010000000   789.8089515025  2988.2852357893  0.0000000000  1.0753022884
  2411.0010000000   785.6973336046  2976.6531441583  0.0000000000  1.0739236920
  2398.5010000000   781.5858155113  2965.0060811813  0.0000000000  1.0725397279
  2386.0010000000   777.4743984135  2953.3439507612  0.0000000000  1.0711503472
  2373.5010000000   773.3630829557  2941.6666540806  0.0000000000  1.0697555002
  2361.0010000000   769.2518692880  2929.9740897198  0.0000000000  1.0683551361
  2348.5010000000   765.1407597276  2918.2661612103  0.0000000000  1.0669492044
  2336.0010000000   761.0297535611  2906.5427622238  0.0000000000  1.0655376526
  2323.5010000000   756.9188523258  2894.8037915824  0.0000000000  1.0641204282
  2311.0010000000   752.8080580908  2883.0491483628  0.0000000000  1.0626974781
  2298.5010000000   748.6973683579  2871.2787172721  0.0000000000  1.0612687471
  2286.0010000000   744.5867881322  2859.4924031704  0.0000000000  1.0598341813
  2273.5010000000   740.4763145410  2847.6900869989  0.0000000000  1.0583937236
  2261.0010000000   736.3659505664  2835.8716651139  0.0000000000  1.0569473179
  2248.5010000000   732.2556965588  2824.0370249258  0.0000000000  1.0554949065
  2236.0010000000   728.1455536951  2812.1860547979  0.0000000000  1.0540364309
  2223.5010000000   724.0355240136  2800.3186441393  0.0000000000  1.0525718322
  2211.0010000000   719.9256054631  2788.4346690692  0.0000000000  1.0511010488
  2198.5010000000   715.8158019741  2776.5340214894  0.0000000000  1.0496240207
  2186.0010000000   711.7061118528  2764.6165755003  0.0000000000  1.0481406846
  2173.5010000000   707.5965394438  2752.6822211478  0.0000000000  1.0466509785
  2161.0010000000   703.4870819895  2740.7308262777  0.0000000000  1.0451548370
  2148.5010000000   699.3777444823  2728.7622796429  0.0000000000  1.0436521961
  2136.0010000000   695.2685241735  2716.7764458212  0.0000000000  1.0421429884
  2123.5010000000   691.1594237028  2704.7732033977  0.0000000000  1.0406271469
  2111.0010000000   687.0504454269  2692.7524284453  0.0000000000  1.0391046037
  2098.5010000000   682.9415882952  2680.7139853250  0.0000000000  1.0375752886
  2086.0010000000   678.8328551510  2668.6577480164  0.0000000000  1.0360391315
  2073.5010000000   674.7242455879  2656.5835791599  0.0000000000  1.0344960599
  2061.0010000000   670.6157616102  2644.4913466212  0.0000000000  1.0329460012
  2048.5010000000   666.5074045128  2632.3809143036  0.0000000000  1.0313888811
  2036.0010000000   662.3991741901  2620.2521400529  0.0000000000  1.0298246237
  2023.5010000000   658.2910731307  2608.1048874074  0.0000000000  1.0282531526
  2011.0010000000   654.1831017934  2595.9390119128  0.0000000000  1.0266743895
  1998.5010000000   650.0752633538  2583.7543751252  0.0000000000  1.0250882556
  1986.0010000000   645.9675552920  2571.5508196204  0.0000000000  1.0234946688
  1973.5010000000   641.8599818144  2559.3282058092  0.0000000000  1.0218935480
  1961.0010000000   637.7525439124  2547.0863823994  0.0000000000  1.0202848094
  1948.5010000000   633.6452417927  2534.8251935342  0.0000000000  1.0186683675
  1936.0010000000   629.5380779934  2522.5444880527  0.0000000000  1.0170441361
  1923.5010000000   625.4310514355  2510.2441016676  0.0000000000  1.0154120263
  1911.0010000000   621.3241672840  2497.9238864331  0.0000000000  1.0137719496
  1898.5010000000   617.2174235581  2485.5836705823  0.0000000000  1.0121238135
  1886.0010000000   613.1108232005  2473.2232946530  0.0000000000  1.0104675256
  1873.5010000000   609.0043681912  2460.8425937973  0.0000000000  1.0088029914
  1861.0010000000   604.8980582168  2448.4413936803  0.0000000000  1.0071301138
  1848.5010000000   600.7918959189  2436.0195262538  0.0000000000  1.0054487949
  1836.0010000000   596.6858825963  2423.5768167416  0.0000000000  1.0037589346
  1823.5010000000   592.5800197907  2411.1130883599  0.0000000000  1.0020604312
  1811.0010000000   588.4743086825  2398.6281604249  0.0000000000  1.0003531804
  1798.5010000000   584.3687516431  2386.1218530109  0.0000000000  0.9986370768
  1786.0010000000   580.2633494976  2373.5939785578  0.0000000000  0.9969120123
  1773.5010000000   576.1581045076  2361.0443508870  0.0000000000  0.9951778772
  1761.0010000000   572.0530176641  2348.4727768742  0.0000000000  0.9934345590
  1748.5010000000   567.9480916407  2335.8790654104  0.0000000000  0.9916819440
  1736.0010000000   563.8433267320  2323.2630148814  0.0000000000  0.9899199151
  1723.5010000000   559.7387258805  2310.6244285177  0.0000000000  0.9881483539
  1711.0010000000   555.6342906427  2297.9631019335  0.0000000000  0.9863671391
  1698.5010000000   551.5300227386  2285.2788278030  0.0000000000  0.9845761471
  1686.0010000000   547.4259235256  2272.5713941487  0.0000000000  0.9827752515
  1673.5010000000   543.3219955152  2259.8405889553  0.0000000000  0.9809643238
  1661.0010000000   539.2182404960  2247.0861942752  0.0000000000  0.9791432326
  1648.5010000000   535.1146603889  2234.3079887821  0.0000000000  0.9773118438
  1636.0010000000   531.0112567562  2221.5057461457  0.0000000000  0.9754700204
  1623.5010000000   526.9080329658  2208.6792416966  0.0000000000  0.9736176231
  1611.0010000000   522.8049890895  2195.8282363852  0.0000000000  0.9717545082
  1598.5010000000   518.7021293455  2182.9524999558  0.0000000000  0.9698805310
  1586.0010000000   514.5994544139  2170.0517867796  0.0000000000  0.9679955419
  1573.5010000000   510.4969668863  2157.1258528206  0.0000000000  0.9660993888
  1561.0010000000   506.3946688629  2144.1744479876  0.0000000000  0.9641919162


==> anc/s87h_04-PCE154/s87h_04-PCE154-eos7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12908.9261828801 24213.4078794113  0.0000000000  2.1463284894
 38998.5010000000 12888.2233343672 24184.2826072700  0.0000000000  2.1454729589
 38936.0010000000 12867.5204855627 24155.1456571036  0.0000000000  2.1446163972
 38873.5010000000 12846.8177065272 24125.9971040806  0.0000000000  2.1437588044
 38811.0010000000 12826.1149523898 24096.8368615278  0.0000000000  2.1429001757
 38748.5010000000 12805.4122361891 24067.6649242006  0.0000000000  2.1420405086
 38686.0010000000 12784.7095712131 24038.4812871499  0.0000000000  2.1411798008
 38623.5010000000 12764.0069423779 24009.2859053515  0.0000000000  2.1403180488
 38561.0010000000 12743.3043349879 23980.0787342084  0.0000000000  2.1394552489
 38498.5010000000 12722.6017918398 23950.8598101616  0.0000000000  2.1385914000
 38436.0010000000 12701.8992702895 23921.6290490006  0.0000000000  2.1377264973
 38373.5010000000 12681.1967851849 23892.3864475543  0.0000000000  2.1368605383
 38311.0010000000 12660.4943516232 23863.1320029488  0.0000000000  2.1359935208
 38248.5010000000 12639.7919565388 23833.8656724351  0.0000000000  2.1351254412
 38186.0010000000 12619.0895872543 23804.5874136942  0.0000000000  2.1342562958
 38123.5010000000 12598.3872881662 23775.2972650530  0.0000000000  2.1333860835
 38061.0010000000 12577.6849905506 23745.9951047074  0.0000000000  2.1325147983
 37998.5010000000 12556.9827677142 23716.6810117571  0.0000000000  2.1316424402
 37936.0010000000 12536.2805517455 23687.3548652946  0.0000000000  2.1307690032
 37873.5010000000 12515.5784164144 23658.0167449877  0.0000000000  2.1298944875
 37811.0010000000 12494.8762946220 23628.6665308277  0.0000000000  2.1290188869
 37748.5010000000 12474.1742043358 23599.3042232327  0.0000000000  2.1281421991
 37686.0010000000 12453.4721637724 23569.9298229228  0.0000000000  2.1272644218
 37623.5010000000 12432.7701773658 23540.5433109987  0.0000000000  2.1263855519
 37561.0010000000 12412.0682218415 23511.1446291202  0.0000000000  2.1255055853
 37498.5010000000 12391.3663023763 23481.7337592258  0.0000000000  2.1246245190
 37436.0010000000 12370.6644244660 23452.3106836244  0.0000000000  2.1237423500
 37373.5010000000 12349.9626078861 23422.8754048500  0.0000000000  2.1228590759
 37311.0010000000 12329.2608168866 23393.4278463876  0.0000000000  2.1219746920
 37248.5010000000 12308.5590440990 23363.9679719368  0.0000000000  2.1210891946
 37186.0010000000 12287.8573381775 23334.4958248558  0.0000000000  2.1202025827
 37123.5010000000 12267.1556784298 23305.0113497336  0.0000000000  2.1193148520
 37061.0010000000 12246.4540584963 23275.5145114370  0.0000000000  2.1184259989
 36998.5010000000 12225.7524585509 23246.0052555182  0.0000000000  2.1175360193
 36936.0010000000 12205.0509284171 23216.4836267279  0.0000000000  2.1166449120
 36873.5010000000 12184.3494212827 23186.9495319403  0.0000000000  2.1157526716
 36811.0010000000 12163.6479599502 23157.4029771958  0.0000000000  2.1148592957
 36748.5010000000 12142.9465536850 23127.8439491553  0.0000000000  2.1139647814
 36686.0010000000 12122.2451707679 23098.2723758421  0.0000000000  2.1130691238
 36623.5010000000 12101.5438350104 23068.6882644747  0.0000000000  2.1121723207
 36561.0010000000 12080.8425430069 23039.0915833065  0.0000000000  2.1112743684
 36498.5010000000 12060.1412917410 23009.4823010351  0.0000000000  2.1103752633
 36436.0010000000 12039.4400922824 22979.8604064075  0.0000000000  2.1094750025
 36373.5010000000 12018.7389423401 22950.2258689621  0.0000000000  2.1085735824
 36311.0010000000 11998.0377990268 22920.5785999739  0.0000000000  2.1076709976
 36248.5010000000 11977.3367428528 22890.9186873450  0.0000000000  2.1067672481
 36186.0010000000 11956.6356907771 22861.2459845857  0.0000000000  2.1058623268
 36123.5010000000 11935.9347102674 22831.5605607719  0.0000000000  2.1049562331
 36061.0010000000 11915.2337600991 22801.8623290714  0.0000000000  2.1040489616
 35998.5010000000 11894.5328539421 22772.1512812458  0.0000000000  2.1031405093
 35936.0010000000 11873.8320057844 22742.4274094391  0.0000000000  2.1022308733
 35873.5010000000 11853.1311893190 22712.6906478236  0.0000000000  2.1013200488
 35811.0010000000 11832.4304058098 22682.9409700273  0.0000000000  2.1004080322
 35748.5010000000 11811.7296839146 22653.1783889648  0.0000000000  2.0994948210
 35686.0010000000 11791.0289986000 22623.4028402655  0.0000000000  2.0985804107
 35623.5010000000 11770.3283522973 22593.6142989146  0.0000000000  2.0976647975
 35561.0010000000 11749.6277478268 22563.8127403507  0.0000000000  2.0967479779
 35498.5010000000 11728.9271883980 22533.9981404668  0.0000000000  2.0958299484
 35436.0010000000 11708.2266776094 22504.1704756104  0.0000000000  2.0949107053
 35373.5010000000 11687.5262194485 22474.3297225846  0.0000000000  2.0939902451
 35311.0010000000 11666.8258049139 22444.4758393505  0.0000000000  2.0930685636
 35248.5010000000 11646.1254388245 22414.6088036750  0.0000000000  2.0921456572
 35186.0010000000 11625.4250997036 22384.7285552552  0.0000000000  2.0912215211
 35123.5010000000 11604.7248199039 22354.8351113688  0.0000000000  2.0902961530
 35061.0010000000 11584.0245654913 22324.9283934687  0.0000000000  2.0893695476
 34998.5010000000 11563.3243695786 22295.0084197332  0.0000000000  2.0884417023
 34936.0010000000 11542.6242389831 22265.0751702730  0.0000000000  2.0875126137
 34873.5010000000 11521.9241278981 22235.1285489494  0.0000000000  2.0865822758
 34811.0010000000 11501.2240706033 22205.1685753218  0.0000000000  2.0856506862
 34748.5010000000 11480.5240487547 22175.1951927014  0.0000000000  2.0847178402
 34686.0010000000 11459.8240973384 22145.2084215029  0.0000000000  2.0837837352
 34623.5010000000 11439.1241724960 22115.2081678150  0.0000000000  2.0828483655
 34561.0010000000 11418.4242836994 22085.1944148314  0.0000000000  2.0819117274
 34498.5010000000 11397.7244671009 22055.1671843577  0.0000000000  2.0809738185
 34436.0010000000 11377.0246803307 22025.1263841870  0.0000000000  2.0800346329
 34373.5010000000 11356.3249472442 21995.0720180511  0.0000000000  2.0790941676
 34311.0010000000 11335.6252527377 21965.0040330135  0.0000000000  2.0781524178
 34248.5010000000 11314.9256214621 21934.9224337567  0.0000000000  2.0772093805
 34186.0010000000 11294.2260131035 21904.8271304265  0.0000000000  2.0762650498
 34123.5010000000 11273.5264662541 21874.7181477327  0.0000000000  2.0753194233
 34061.0010000000 11252.8269676693 21844.5954349065  0.0000000000  2.0743724962
 33998.5010000000 11232.1275046365 21814.4589417882  0.0000000000  2.0734242638
 33936.0010000000 11211.4281169136 21784.3086944968  0.0000000000  2.0724747237
 33873.5010000000 11190.7287407708 21754.1445682850  0.0000000000  2.0715238687
 33811.0010000000 11170.0294427834 21723.9666281192  0.0000000000  2.0705716976
 33748.5010000000 11149.3301732527 21693.7747693756  0.0000000000  2.0696182039
 33686.0010000000 11128.6309477909 21663.5689824901  0.0000000000  2.0686633839
 33623.5010000000 11107.9317952928 21633.3492772021  0.0000000000  2.0677072348
 33561.0010000000 11087.2326677105 21603.1155507828  0.0000000000  2.0667497500
 33498.5010000000 11066.5336077539 21572.8678328915  0.0000000000  2.0657909270
 33436.0010000000 11045.8345684940 21542.6060220847  0.0000000000  2.0648307594
 33373.5010000000 11025.1355935070 21512.3301490625  0.0000000000  2.0638692447
 33311.0010000000 11004.4366753959 21482.0401698951  0.0000000000  2.0629063781
 33248.5010000000 10983.7377945095 21451.7360225478  0.0000000000  2.0619421544
 33186.0010000000 10963.0389701060 21421.4177017957  0.0000000000  2.0609765699
 33123.5010000000 10942.3401835811 21391.0851468273  0.0000000000  2.0600096192
 33061.0010000000 10921.6414551313 21360.7383535371  0.0000000000  2.0590412988
 32998.5010000000 10900.9427799132 21330.3772809939  0.0000000000  2.0580716040
 32936.0010000000 10880.2441536158 21300.0018888900  0.0000000000  2.0571005299
 32873.5010000000 10859.5455724604 21269.6121375423  0.0000000000  2.0561280718
 32811.0010000000 10838.8470332010 21239.2079878932  0.0000000000  2.0551542248
 32748.5010000000 10818.1485584069 21208.7894386758  0.0000000000  2.0541789856
 32686.0010000000 10797.4501205418 21178.3564148503  0.0000000000  2.0532023480
 32623.5010000000 10776.7517431674 21147.9089163339  0.0000000000  2.0522243085
 32561.0010000000 10756.0533998849 21117.4468694151  0.0000000000  2.0512448611
 32498.5010000000 10735.3551278173 21086.9702937098  0.0000000000  2.0502640029
 32436.0010000000 10714.6569016489 21056.4791167849  0.0000000000  2.0492817279
 32373.5010000000 10693.9587218069 21025.9733039323  0.0000000000  2.0482980313
 32311.0010000000 10673.2605892509 20995.4528210767  0.0000000000  2.0473129084
 32248.5010000000 10652.5625179689 20964.9176532161  0.0000000000  2.0463263550
 32186.0010000000 10631.8644849753 20934.3677306462  0.0000000000  2.0453383651
 32123.5010000000 10611.1665178011 20903.8030580564  0.0000000000  2.0443489351
 32061.0010000000 10590.4685945981 20873.2235670864  0.0000000000  2.0433580591
 31998.5010000000 10569.7707190432 20842.6292268920  0.0000000000  2.0423657324
 31936.0010000000 10549.0728953452 20812.0200072677  0.0000000000  2.0413719501
 31873.5010000000 10528.3751282457 20781.3958786470  0.0000000000  2.0403767075
 31811.0010000000 10507.6774230185 20750.7568121037  0.0000000000  2.0393799998
 31748.5010000000 10486.9797607696 20720.1027427618  0.0000000000  2.0383818211
 31686.0010000000 10466.2821479470 20689.4336430867  0.0000000000  2.0373821666
 31623.5010000000 10445.5845915313 20658.7494861871  0.0000000000  2.0363810315
 31561.0010000000 10424.8870867399 20628.0502275745  0.0000000000  2.0353784104
 31498.5010000000 10404.1896416729 20597.3358417012  0.0000000000  2.0343742987
 31436.0010000000 10383.4922281864 20566.6062490505  0.0000000000  2.0333686896
 31373.5010000000 10362.7948923306 20535.8614800918  0.0000000000  2.0323615803
 31311.0010000000 10342.0975949142 20505.1014385440  0.0000000000  2.0313529637
 31248.5010000000 10321.4003585893 20474.3261198182  0.0000000000  2.0303428354
 31186.0010000000 10300.7031699111 20443.5354655062  0.0000000000  2.0293311896
 31123.5010000000 10280.0060404474 20412.7294542250  0.0000000000  2.0283180215
 31061.0010000000 10259.3089701497 20381.9080471477  0.0000000000  2.0273033257
 30998.5010000000 10238.6119474445 20351.0711880962  0.0000000000  2.0262870964
 30936.0010000000 10217.9149735493 20320.2188397523  0.0000000000  2.0252693280
 30873.5010000000 10197.2180623804 20289.3509835671  0.0000000000  2.0242500158
 30811.0010000000 10176.5212042359 20258.4675656028  0.0000000000  2.0232291540
 30748.5010000000 10155.8244021495 20227.5685507299  0.0000000000  2.0222067370
 30686.0010000000 10135.1276477225 20196.6538865651  0.0000000000  2.0211827590
 30623.5010000000 10114.4309692940 20165.7235754340  0.0000000000  2.0201572158
 30561.0010000000 10093.7343236537 20134.7775125544  0.0000000000  2.0191300996
 30498.5010000000 10073.0377403885 20103.8157017583  0.0000000000  2.0181014063
 30436.0010000000 10052.3412136501 20072.8380937301  0.0000000000  2.0170711299
 30373.5010000000 10031.6447502151 20041.8446578591  0.0000000000  2.0160392650
 30311.0010000000 10010.9483336107 20010.8353285231  0.0000000000  2.0150058051
 30248.5010000000  9990.2519600261 19979.8100588442  0.0000000000  2.0139707442
 30186.0010000000  9969.5556738914 19948.7688741134  0.0000000000  2.0129340788
 30123.5010000000  9948.8594250446 19917.7116575833  0.0000000000  2.0118958004
 30061.0010000000  9928.1632354193 19886.6384004281  0.0000000000  2.0108559044
 29998.5010000000  9907.4671038106 19855.5490589275  0.0000000000  2.0098143848
 29936.0010000000  9886.7710296927 19824.4435901814  0.0000000000  2.0087712356
 29873.5010000000  9866.0750132189 19793.3219521112  0.0000000000  2.0077264508
 29811.0010000000  9845.3790552220 19762.1841034611  0.0000000000  2.0066800245
 29748.5010000000  9824.6831454531 19731.0299860916  0.0000000000  2.0056319501
 29686.0010000000  9803.9872979009 19699.8595781423  0.0000000000  2.0045822223
 29623.5010000000  9783.2915037121 19668.6728231631  0.0000000000  2.0035308345
 29561.0010000000  9762.5957781965 19637.4697009114  0.0000000000  2.0024777814
 29498.5010000000  9741.9001138963 19606.2501566322  0.0000000000  2.0014230563
 29436.0010000000  9721.2045041071 19575.0141364762  0.0000000000  2.0003666528
 29373.5010000000  9700.5089428780 19543.7615875016  0.0000000000  1.9993085643
 29311.0010000000  9679.8134482725 19512.4924928293  0.0000000000  1.9982487853
 29248.5010000000  9659.1180273469 19481.2068187818  0.0000000000  1.9971873101
 29186.0010000000  9638.4226414641 19449.9044623597  0.0000000000  1.9961241301
 29123.5010000000  9617.7273224110 19418.5854268267  0.0000000000  1.9950592407
 29061.0010000000  9597.0320793925 19387.2496811313  0.0000000000  1.9939926358
 28998.5010000000  9576.3368761444 19355.8971251307  0.0000000000  1.9929243072
 28936.0010000000  9555.6417464903 19324.5277646101  0.0000000000  1.9918542500
 28873.5010000000  9534.9466672848 19293.1415188219  0.0000000000  1.9907824566
 28811.0010000000  9514.2516507286 19261.7383603683  0.0000000000  1.9897089209
 28748.5010000000  9493.5566982389 19230.3182452908  0.0000000000  1.9886336364
 28686.0010000000  9472.8618005430 19198.8811131662  0.0000000000  1.9875565960
 28623.5010000000  9452.1669720461 19167.4269393107  0.0000000000  1.9864777937
 28561.0010000000  9431.4722050200 19135.9556651905  0.0000000000  1.9853972223
 28498.5010000000  9410.7774925651 19104.4672332764  0.0000000000  1.9843148746
 28436.0010000000  9390.0828399788 19072.9616043569  0.0000000000  1.9832307442
 28373.5010000000  9369.3882533119 19041.4387401521  0.0000000000  1.9821448245
 28311.0010000000  9348.6937393686 19009.8986033145  0.0000000000  1.9810571089
 28248.5010000000  9327.9992604586 18978.3410884127  0.0000000000  1.9799675884
 28186.0010000000  9307.3048702912 18946.7662291415  0.0000000000  1.9788762589
 28123.5010000000  9286.6105328334 18915.1739220962  0.0000000000  1.9777831115
 28061.0010000000  9265.9162581284 18883.5641339067  0.0000000000  1.9766881397
 27998.5010000000  9245.2220457363 18851.9368149658  0.0000000000  1.9755913361
 27936.0010000000  9224.5278960456 18820.2919166859  0.0000000000  1.9744926938
 27873.5010000000  9203.8338214725 18788.6294086397  0.0000000000  1.9733922060
 27811.0010000000  9183.1398016461 18756.9492099856  0.0000000000  1.9722898646
 27748.5010000000  9162.4458394972 18725.2512752621  0.0000000000  1.9711856624
 27686.0010000000  9141.7519499276 18693.5355771162  0.0000000000  1.9700795927
 27623.5010000000  9121.0581152220 18661.8020379587  0.0000000000  1.9689716472
 27561.0010000000  9100.3643519580 18630.0506325140  0.0000000000  1.9678618195
 27498.5010000000  9079.6706663807 18598.2813194371  0.0000000000  1.9667501023
 27436.0010000000  9058.9770212974 18566.4939904004  0.0000000000  1.9656364860
 27373.5010000000  9038.2834579797 18534.6886573144  0.0000000000  1.9645209654
 27311.0010000000  9017.5899631575 18502.8652480681  0.0000000000  1.9634035321
 27248.5010000000  8996.8965135308 18471.0236747993  0.0000000000  1.9622841772
 27186.0010000000  8976.2031418088 18439.1639355513  0.0000000000  1.9611628946
 27123.5010000000  8955.5098374907 18407.2859616276  0.0000000000  1.9600396760
 27061.0010000000  8934.8166129608 18375.3897193066  0.0000000000  1.9589145144
 26998.5010000000  8914.1234376974 18343.4751084432  0.0000000000  1.9577874001
 26936.0010000000  8893.4303259690 18311.5420976452  0.0000000000  1.9566583260
 26873.5010000000  8872.7372928725 18279.5906565711  0.0000000000  1.9555272850
 26811.0010000000  8852.0443325797 18247.6207223138  0.0000000000  1.9543942686
 26748.5010000000  8831.3514185276 18215.6321995999  0.0000000000  1.9532592674
 26686.0010000000  8810.6585903163 18183.6250951421  0.0000000000  1.9521222754
 26623.5010000000  8789.9658233052 18151.5993160563  0.0000000000  1.9509832831
 26561.0010000000  8769.2731155872 18119.5548042933  0.0000000000  1.9498422821
 26498.5010000000  8748.5804877975 18087.4915364441  0.0000000000  1.9486992653
 26436.0010000000  8727.8879398748 18055.4094567828  0.0000000000  1.9475542243
 26373.5010000000  8707.1954405097 18023.3084607960  0.0000000000  1.9464071490
 26311.0010000000  8686.5030132211 17991.1885286880  0.0000000000  1.9452580323
 26248.5010000000  8665.8106716499 17959.0496251021  0.0000000000  1.9441068663
 26186.0010000000  8645.1183769149 17926.8916327781  0.0000000000  1.9429536404
 26123.5010000000  8624.4261767499 17894.7145687356  0.0000000000  1.9417983486
 26061.0010000000  8603.7340343871 17862.5183183418  0.0000000000  1.9406409802
 25998.5010000000  8583.0419568566 17830.3028347250  0.0000000000  1.9394815268
 25936.0010000000  8562.3499521686 17798.0680722534  0.0000000000  1.9383199801
 25873.5010000000  8541.6580293131 17765.8139865375  0.0000000000  1.9371563318
 25811.0010000000  8520.9661559804 17733.5404684673  0.0000000000  1.9359905710
 25748.5010000000  8500.2743750036 17701.2475257982  0.0000000000  1.9348226913
 25686.0010000000  8479.5826562441 17668.9350521364  0.0000000000  1.9336526819
 25623.5010000000  8458.8910129004 17636.6030083848  0.0000000000  1.9324805345
 25561.0010000000  8438.1994381646 17604.2513238783  0.0000000000  1.9313062396
 25498.5010000000  8417.5079368365 17571.8799457597  0.0000000000  1.9301297881
 25436.0010000000  8396.8165252270 17539.4888388821  0.0000000000  1.9289511718
 25373.5010000000  8376.1251580162 17507.0778712564  0.0000000000  1.9277703788
 25311.0010000000  8355.4338850686 17474.6470596141  0.0000000000  1.9265874024
 25248.5010000000  8334.7426842215 17442.1963075402  0.0000000000  1.9254022320
 25186.0010000000  8314.0515449779 17409.7255365012  0.0000000000  1.9242148574
 25123.5010000000  8293.3604891249 17377.2347182868  0.0000000000  1.9230252703
 25061.0010000000  8272.6694980758 17344.7237609631  0.0000000000  1.9218334599
 24998.5010000000  8251.9785958081 17312.1926391127  0.0000000000  1.9206394180
 24936.0010000000  8231.2877660802 17279.6412637629  0.0000000000  1.9194431337
 24873.5010000000  8210.5970042195 17247.0695637356  0.0000000000  1.9182445969
 24811.0010000000  8189.9063170257 17214.4774855491  0.0000000000  1.9170437982
 24748.5010000000  8169.2157226731 17181.8649933185  0.0000000000  1.9158407285
 24686.0010000000  8148.5251892834 17149.2319718953  0.0000000000  1.9146353759
 24623.5010000000  8127.8347272323 17116.5783723391  0.0000000000  1.9134277310
 24561.0010000000  8107.1443480288 17083.9041471676  0.0000000000  1.9122177841
 24498.5010000000  8086.4540541525 17051.2092342940  0.0000000000  1.9110055252
 24436.0010000000  8065.7638290064 17018.4935410885  0.0000000000  1.9097909429
 24373.5010000000  8045.0736776094 16985.7570086825  0.0000000000  1.9085740270
 24311.0010000000  8024.3836162968 16952.9995957635  0.0000000000  1.9073547681
 24248.5010000000  8003.6936221957 16920.2211985600  0.0000000000  1.9061331542
 24186.0010000000  7983.0037242076 16887.4217949173  0.0000000000  1.9049091764
 24123.5010000000  7962.3138819656 16854.6012524861  0.0000000000  1.9036828216
 24061.0010000000  7941.6241369177 16821.7595682619  0.0000000000  1.9024540814
 23998.5010000000  7920.9344614392 16788.8966292589  0.0000000000  1.9012229433
 23936.0010000000  7900.2448693791 16756.0123879107  0.0000000000  1.8999893971
 23873.5010000000  7879.5553558618 16723.1067665083  0.0000000000  1.8987534317
 23811.0010000000  7858.8659173795 16690.1796890861  0.0000000000  1.8975150355
 23748.5010000000  7838.1765617202 16657.2310972423  0.0000000000  1.8962741979
 23686.0010000000  7817.4872979615 16624.2609342423  0.0000000000  1.8950309082
 23623.5010000000  7796.7981068019 16591.2690976968  0.0000000000  1.8937851538
 23561.0010000000  7776.1090000737 16558.2555344034  0.0000000000  1.8925369241
 23498.5010000000  7755.4199810483 16525.2201771040  0.0000000000  1.8912862076
 23436.0010000000  7734.7310248739 16492.1629131690  0.0000000000  1.8900329914
 23373.5010000000  7714.0421671656 16459.0837261349  0.0000000000  1.8887772658
 23311.0010000000  7693.3533859250 16425.9825070384  0.0000000000  1.8875190177
 23248.5010000000  7672.6646998417 16392.8592115392  0.0000000000  1.8862582364
 23186.0010000000  7651.9760898889 16359.7137344813  0.0000000000  1.8849949088
 23123.5010000000  7631.2875581069 16326.5460039576  0.0000000000  1.8837290230
 23061.0010000000  7610.5991176941 16293.3559655178  0.0000000000  1.8824605676
 22998.5010000000  7589.9107541402 16260.1435198093  0.0000000000  1.8811895295
 22936.0010000000  7569.2224835559 16226.9086161568  0.0000000000  1.8799158975
 22873.5010000000  7548.5342944619 16193.6511591177  0.0000000000  1.8786396583
 22811.0010000000  7527.8461962483 16160.3710863069  0.0000000000  1.8773608001
 22748.5010000000  7507.1581805263 16127.0683062718  0.0000000000  1.8760793098
 22686.0010000000  7486.4702596969 16093.7427605407  0.0000000000  1.8747951754
 22623.5010000000  7465.7824093160 16060.3943307946  0.0000000000  1.8735083827
 22561.0010000000  7445.0946544676 16027.0229780345  0.0000000000  1.8722189202
 22498.5010000000  7424.4069930029 15993.6286189022  0.0000000000  1.8709267750
 22436.0010000000  7403.7194053517 15960.2111413772  0.0000000000  1.8696319326
 22373.5010000000  7383.0319116801 15926.7704971004  0.0000000000  1.8683343812
 22311.0010000000  7362.3445051804 15893.3065936446  0.0000000000  1.8670341071
 22248.5010000000  7341.6571996353 15859.8193713796  0.0000000000  1.8657310977
 22186.0010000000  7320.9699726196 15826.3087115449  0.0000000000  1.8644253381
 22123.5010000000  7300.2828412051 15792.7745588015  0.0000000000  1.8631168159
 22061.0010000000  7279.5957864153 15759.2167988619  0.0000000000  1.8618055161
 21998.5010000000  7258.9088379843 15725.6353959181  0.0000000000  1.8604914268
 21936.0010000000  7238.2219709710 15692.0302249105  0.0000000000  1.8591745325
 21873.5010000000  7217.5351996917 15658.4012239606  0.0000000000  1.8578548201
 21811.0010000000  7196.8485214409 15624.7483030059  0.0000000000  1.8565322753
 21748.5010000000  7176.1619352770 15591.0713742905  0.0000000000  1.8552068838
 21686.0010000000  7155.4754420232 15557.3703523703  0.0000000000  1.8538786312
 21623.5010000000  7134.7890350142 15523.6451390272  0.0000000000  1.8525475027
 21561.0010000000  7114.1027186622 15489.8956535214  0.0000000000  1.8512134840
 21498.5010000000  7093.4165083563 15456.1218324864  0.0000000000  1.8498765614
 21436.0010000000  7072.7303843996 15422.3235547014  0.0000000000  1.8485367187
 21373.5010000000  7052.0443566178 15388.5007465544  0.0000000000  1.8471939417
 21311.0010000000  7031.3584274487 15354.6533217954  0.0000000000  1.8458482154
 21248.5010000000  7010.6725920429 15320.7811816517  0.0000000000  1.8444995244
 21186.0010000000  6989.9868474763 15286.8842298799  0.0000000000  1.8431478532
 21123.5010000000  6969.3012018417 15252.9623876865  0.0000000000  1.8417931869
 21061.0010000000  6948.6156560051 15219.0155638381  0.0000000000  1.8404355099
 20998.5010000000  6927.9302037069 15185.0436547777  0.0000000000  1.8390748062
 20936.0010000000  6907.2448497244 15151.0465744373  0.0000000000  1.8377110603
 20873.5010000000  6886.5595827394 15117.0242096556  0.0000000000  1.8363442554
 20811.0010000000  6865.8744294815 15082.9765092270  0.0000000000  1.8349743774
 20748.5010000000  6845.1893646242 15048.9033356511  0.0000000000  1.8336014082
 20686.0010000000  6824.5044098382 15014.8046281540  0.0000000000  1.8322253331
 20623.5010000000  6803.8195439919 14980.6802547724  0.0000000000  1.8308461340
 20561.0010000000  6783.1347927482 14946.5301600584  0.0000000000  1.8294637962
 20498.5010000000  6762.4501213937 14912.3541882283  0.0000000000  1.8280783006
 20436.0010000000  6741.7655685730 14878.1523039891  0.0000000000  1.8266896327
 20373.5010000000  6721.0811127580 14843.9243719489  0.0000000000  1.8252977743
 20311.0010000000  6700.3967612346 14809.6703036503  0.0000000000  1.8239027085
 20248.5010000000  6679.7124969554 14775.3899696310  0.0000000000  1.8225044169
 20186.0010000000  6659.0283491369 14741.0833163994  0.0000000000  1.8211028840
 20123.5010000000  6638.3443050898 14706.7502203150  0.0000000000  1.8196980914
 20061.0010000000  6617.6603632023 14672.3905753615  0.0000000000  1.8182900210
 19998.5010000000  6596.9765241132 14638.0042785302  0.0000000000  1.8168786552
 19936.0010000000  6576.2927907119 14603.5912298272  0.0000000000  1.8154639759
 19873.5010000000  6555.6091594541 14569.1513178151  0.0000000000  1.8140459647
 19811.0010000000  6534.9256377915 14534.6844486189  0.0000000000  1.8126246037
 19748.5010000000  6514.2422181404 14500.1905025614  0.0000000000  1.8111998739
 19686.0010000000  6493.5589125762 14465.6693919849  0.0000000000  1.8097717573
 19623.5010000000  6472.8757096195 14431.1209891619  0.0000000000  1.8083402344
 19561.0010000000  6452.1926088687 14396.5451840497  0.0000000000  1.8069052859
 19498.5010000000  6431.5096294578 14361.9418985103  0.0000000000  1.8054668941
 19436.0010000000  6410.8267500713 14327.3109859570  0.0000000000  1.8040250381
 19373.5010000000  6390.1439861326 14292.6523604713  0.0000000000  1.8025796994
 19311.0010000000  6369.4613214028 14257.9658822828  0.0000000000  1.8011308571
 19248.5010000000  6348.7787762166 14223.2514721210  0.0000000000  1.7996784928
 19186.0010000000  6328.0963394116 14188.5089970655  0.0000000000  1.7982225855
 19123.5010000000  6307.4140193608 14153.7383561496  0.0000000000  1.7967631157
 19061.0010000000  6286.7318016870 14118.9394093099  0.0000000000  1.7953000619
 18998.5010000000  6266.0497083378 14084.1120767391  0.0000000000  1.7938334050
 18936.0010000000  6245.3677218039 14049.2562113595  0.0000000000  1.7923631229
 18873.5010000000  6224.6858441113 14014.3716980831  0.0000000000  1.7908891948
 18811.0010000000  6204.0040882807 13979.4584395152  0.0000000000  1.7894116004
 18748.5010000000  6183.3224449771 13944.5162996523  0.0000000000  1.7879303177
 18686.0010000000  6162.6409159852 13909.5451603435  0.0000000000  1.7864453252
 18623.5010000000  6141.9594975650 13874.5448931793  0.0000000000  1.7849566009
 18561.0010000000  6121.2782053036 13839.5154015527  0.0000000000  1.7834641238
 18498.5010000000  6100.5970245373 13804.4565367076  0.0000000000  1.7819678708
 18436.0010000000  6079.9159600126 13769.3681818044  0.0000000000  1.7804678198
 18373.5010000000  6059.2350274910 13734.2502377868  0.0000000000  1.7789639493
 18311.0010000000  6038.5541964869 13699.1025260912  0.0000000000  1.7774562343
 18248.5010000000  6017.8734967722 13663.9249695407  0.0000000000  1.7759446540
 18186.0010000000  5997.1929120395 13628.7174116622  0.0000000000  1.7744291838
 18123.5010000000  5976.5124453496 13593.4797279037  0.0000000000  1.7729098006
 18061.0010000000  5955.8321027593 13558.2117978321  0.0000000000  1.7713864811
 17998.5010000000  5935.1518852609 13522.9134913796  0.0000000000  1.7698592015
 17936.0010000000  5914.4717969260 13487.5846827145  0.0000000000  1.7683279379
 17873.5010000000  5893.7918208516 13452.2252091047  0.0000000000  1.7667926647
 17811.0010000000  5873.1119674585 13416.8349534402  0.0000000000  1.7652533581
 17748.5010000000  5852.4322422706 13381.4137892137  0.0000000000  1.7637099936
 17686.0010000000  5831.7526460209 13345.9615806523  0.0000000000  1.7621625461
 17623.5010000000  5811.0731747565 13310.4781828499  0.0000000000  1.7606109901
 17561.0010000000  5790.3938278572 13274.9634554959  0.0000000000  1.7590553000
 17498.5010000000  5769.7146080352 13239.4172628873  0.0000000000  1.7574954500
 17436.0010000000  5749.0355213350 13203.8394739409  0.0000000000  1.7559314146
 17373.5010000000  5728.3565535868 13168.2299216406  0.0000000000  1.7543631663
 17311.0010000000  5707.6777255182 13132.5884978981  0.0000000000  1.7527906801
 17248.5010000000  5686.9990220719 13096.9150318201  0.0000000000  1.7512139281
 17186.0010000000  5666.3204552176 13061.2093979219  0.0000000000  1.7496328839
 17123.5010000000  5645.6420170504 13025.4714352284  0.0000000000  1.7480475195
 17061.0010000000  5624.9637033371 12989.7009878549  0.0000000000  1.7464578070
 16998.5010000000  5604.2855289591 12953.8979317710  0.0000000000  1.7448637196
 16936.0010000000  5583.6074891993 12918.0621078168  0.0000000000  1.7432652285
 16873.5010000000  5562.9295830981 12882.1933620641  0.0000000000  1.7416623052
 16811.0010000000  5542.2518057959 12846.2915325300  0.0000000000  1.7400549205
 16748.5010000000  5521.5741715470 12810.3564891435  0.0000000000  1.7384430464
 16686.0010000000  5500.8966754344 12774.3880672572  0.0000000000  1.7368266531
 16623.5010000000  5480.2193164695 12738.3861077134  0.0000000000  1.7352057107
 16561.0010000000  5459.5420975917 12702.3504568599  0.0000000000  1.7335801896
 16498.5010000000  5438.8650105693 12666.2809402133  0.0000000000  1.7319500586
 16436.0010000000  5418.1880663266 12630.1774153298  0.0000000000  1.7303152879
 16373.5010000000  5397.5112647027 12594.0397190667  0.0000000000  1.7286758467
 16311.0010000000  5376.8345946660 12557.8676678498  0.0000000000  1.7270317026
 16248.5010000000  5356.1580793115 12521.6611363958  0.0000000000  1.7253828259
 16186.0010000000  5335.4817010092 12485.4199267214  0.0000000000  1.7237291833
 16123.5010000000  5314.8054762555 12449.1438991681  0.0000000000  1.7220707437
 16061.0010000000  5294.1293812538 12412.8328419179  0.0000000000  1.7204074725
 15998.5010000000  5273.4534410874 12376.4866274622  0.0000000000  1.7187393387
 15936.0010000000  5252.7776408064 12340.1050564729  0.0000000000  1.7170663079
 15873.5010000000  5232.1019994136 12303.6879878170  0.0000000000  1.7153883477
 15811.0010000000  5211.4264963115 12267.2352090878  0.0000000000  1.7137054225
 15748.5010000000  5190.7511448553 12230.7465661118  0.0000000000  1.7120174988
 15686.0010000000  5170.0759483080 12194.2218853781  0.0000000000  1.7103245421
 15623.5010000000  5149.4008928109 12157.6609614925  0.0000000000  1.7086265161
 15561.0010000000  5128.7259910589 12121.0636343545  0.0000000000  1.7069233861
 15498.5010000000  5108.0512531620 12084.4297377143  0.0000000000  1.7052151170
 15436.0010000000  5087.3766580294 12047.7590483480  0.0000000000  1.7035016706
 15373.5010000000  5066.7022183486 12011.0514011837  0.0000000000  1.7017830112
 15311.0010000000  5046.0279373244 11974.3066126552  0.0000000000  1.7000591018
 15248.5010000000  5025.3538088973 11937.5244809836  0.0000000000  1.6983299043
 15186.0010000000  5004.6798392427 11900.7048243777  0.0000000000  1.6965953811
 15123.5010000000  4984.0060325188 11863.8474557004  0.0000000000  1.6948554941
 15061.0010000000  4963.3323768764 11826.9521574466  0.0000000000  1.6931102034
 14998.5010000000  4942.6588869541 11790.0187575267  0.0000000000  1.6913594707
 14936.0010000000  4921.9855545095 11753.0470411528  0.0000000000  1.6896032556
 14873.5010000000  4901.3123907602 11716.0368264398  0.0000000000  1.6878415187
 14811.0010000000  4880.6393843953 11678.9878892741  0.0000000000  1.6860742184
 14748.5010000000  4859.9665436515 11641.9000386002  0.0000000000  1.6843013140
 14686.0010000000  4839.2938753413 11604.7730788950  0.0000000000  1.6825227644
 14623.5010000000  4818.6213642785 11567.6067731180  0.0000000000  1.6807385262
 14561.0010000000  4797.9490287026 11530.4009422770  0.0000000000  1.6789485582
 14498.5010000000  4777.2768513304 11493.1553414302  0.0000000000  1.6771528157
 14436.0010000000  4756.6048551325 11455.8697960617  0.0000000000  1.6753512569
 14373.5010000000  4735.9330211052 11418.5440538923  0.0000000000  1.6735438361
 14311.0010000000  4715.2613636705 11381.1779208035  0.0000000000  1.6717305096
 14248.5010000000  4694.5898761385 11343.7711623938  0.0000000000  1.6699112316
 14186.0010000000  4673.9185648490 11306.3235656214  0.0000000000  1.6680859568
 14123.5010000000  4653.2474289091 11268.8349021357  0.0000000000  1.6662546386
 14061.0010000000  4632.5764671109 11231.3049407390  0.0000000000  1.6644172301
 13998.5010000000  4611.9056913872 11193.7334718210  0.0000000000  1.6625736847
 13936.0010000000  4591.2350801520 11156.1202225085  0.0000000000  1.6607239523
 13873.5010000000  4570.5646584988 11118.4650024666  0.0000000000  1.6588679864
 13811.0010000000  4549.8944182708 11080.7675584897  0.0000000000  1.6570057370
 13748.5010000000  4529.2243582276 11043.0276475018  0.0000000000  1.6551371541
 13686.0010000000  4508.5544840452 11005.2450365921  0.0000000000  1.6532621875
 13623.5010000000  4487.8847952413 10967.4194791102  0.0000000000  1.6513807859
 13561.0010000000  4467.2152919152 10929.5507269190  0.0000000000  1.6494928976
 13498.5010000000  4446.5459748604 10891.6385305695  0.0000000000  1.6475984701
 13436.0010000000  4425.8768456770 10853.6826394758  0.0000000000  1.6456974503
 13373.5010000000  4405.2079068849 10815.6828020918  0.0000000000  1.6437897845
 13311.0010000000  4384.5391620365 10777.6387660889  0.0000000000  1.6418754186
 13248.5010000000  4363.8706094287 10739.5502667304  0.0000000000  1.6399542972
 13186.0010000000  4343.2022487077 10701.4170389669  0.0000000000  1.6380263641
 13123.5010000000  4322.5340873387 10663.2388293640  0.0000000000  1.6360915633
 13061.0010000000  4301.8661216061 10625.0153609870  0.0000000000  1.6341498371
 12998.5010000000  4281.1983558857 10586.7463689375  0.0000000000  1.6322011276
 12936.0010000000  4260.5307837822 10548.4315654088  0.0000000000  1.6302453752
 12873.5010000000  4239.8634197941 10510.0706983273  0.0000000000  1.6282825216
 12811.0010000000  4219.1962553933 10471.6634698706  0.0000000000  1.6263125052
 12748.5010000000  4198.5292969088 10433.2096066899  0.0000000000  1.6243352654
 12686.0010000000  4177.8625406294 10394.7088136180  0.0000000000  1.6223507395
 12623.5010000000  4157.1959978383 10356.1608202285  0.0000000000  1.6203588655
 12561.0010000000  4136.5296639490 10317.5653232809  0.0000000000  1.6183595791
 12498.5010000000  4115.8635312183 10278.9220102711  0.0000000000  1.6163528146
 12436.0010000000  4095.1976194948 10240.2306169435  0.0000000000  1.6143385085
 12373.5010000000  4074.5319150670 10201.4908128534  0.0000000000  1.6123165925
 12311.0010000000  4053.8664320449 10162.7023161997  0.0000000000  1.6102870007
 12248.5010000000  4033.2011637390 10123.8648026622  0.0000000000  1.6082496639
 12186.0010000000  4012.5361132939 10084.9779627772  0.0000000000  1.6062045129
 12123.5010000000  3991.8712817118 10046.0414794151  0.0000000000  1.6041514774
 12061.0010000000  3971.2066740492 10007.0550393913  0.0000000000  1.6020904865
 11998.5010000000  3950.5422876497  9968.0183112095  0.0000000000  1.6000214674
 11936.0010000000  3929.8781302467  9928.9309791677  0.0000000000  1.5979443475
 11873.5010000000  3909.2141963837  9889.7926987312  0.0000000000  1.5958590516
 11811.0010000000  3888.5504913663  9850.6031417567  0.0000000000  1.5937655046
 11748.5010000000  3867.8870195653  9811.3619743317  0.0000000000  1.5916636302
 11686.0010000000  3847.2237788258  9772.0688460531  0.0000000000  1.5895533504
 11623.5010000000  3826.5607724198  9732.7234126488  0.0000000000  1.5874345865
 11561.0010000000  3805.8980033858  9693.3253251721  0.0000000000  1.5853072586
 11498.5010000000  3785.2354747622  9653.8742303720  0.0000000000  1.5831712856
 11436.0010000000  3764.5731840922  9614.3697601009  0.0000000000  1.5810265847
 11373.5010000000  3743.9111351896  9574.8115537078  0.0000000000  1.5788730725
 11311.0010000000  3723.2493268897  9535.1992364578  0.0000000000  1.5767106636
 11248.5010000000  3702.5877703823  9495.5324526837  0.0000000000  1.5745392730
 11186.0010000000  3681.9264610301  9455.8108116499  0.0000000000  1.5723588123
 11123.5010000000  3661.2654014096  9416.0339316436  0.0000000000  1.5701691928
 11061.0010000000  3640.6045958402  9376.2014294294  0.0000000000  1.5679703244
 10998.5010000000  3619.9440450563  9336.3129098882  0.0000000000  1.5657621153
 10936.0010000000  3599.2837465630  9296.3679665647  0.0000000000  1.5635444721
 10873.5010000000  3578.6237115441  9256.3662142881  0.0000000000  1.5613173010
 10811.0010000000  3557.9639373949  9216.3072359682  0.0000000000  1.5590805056
 10748.5010000000  3537.3044192569  9176.1906047182  0.0000000000  1.5568339874
 10686.0010000000  3516.6451776031  9136.0159374022  0.0000000000  1.5545776494
 10623.5010000000  3495.9861983613  9095.7827781971  0.0000000000  1.5523113891
 10561.0010000000  3475.3274879671  9055.4907054433  0.0000000000  1.5500351044
 10498.5010000000  3454.6690571226  9015.1393000836  0.0000000000  1.5477486922
 10436.0010000000  3434.0108942894  8974.7280937217  0.0000000000  1.5454520454
 10373.5010000000  3413.3530144576  8934.2566637973  0.0000000000  1.5431450578
 10311.0010000000  3392.6954111941  8893.7245397026  0.0000000000  1.5408276190
 10248.5010000000  3372.0380944252  8853.1312766447  0.0000000000  1.5384996190
 10186.0010000000  3351.3810589198  8812.4763936905  0.0000000000  1.5361609437
 10123.5010000000  3330.7243163854  8771.7594367246  0.0000000000  1.5338114794
 10061.0010000000  3310.0678590389  8730.9799066015  0.0000000000  1.5314511081
  9998.5010000000  3289.4117018934  8690.1373423904  0.0000000000  1.5290797122
  9936.0010000000  3268.7558362380  8649.2312293890  0.0000000000  1.5266971698
  9873.5010000000  3248.1002665276  8608.2610718414  0.0000000000  1.5243033578
  9811.0010000000  3227.4450053981  8567.2263830870  0.0000000000  1.5218981524
  9748.5010000000  3206.7900484993  8526.1266354231  0.0000000000  1.5194814255
  9686.0010000000  3186.1353955808  8484.9613017392  0.0000000000  1.5170530470
  9623.5010000000  3165.4810558918  8443.7298662122  0.0000000000  1.5146128859
  9561.0010000000  3144.8270283925  8402.4317846983  0.0000000000  1.5121608075
  9498.5010000000  3124.1733174420  8361.0665158431  0.0000000000  1.5096966752
  9436.0010000000  3103.5199282073  8319.6335117827  0.0000000000  1.5072203501
  9373.5010000000  3082.8668572882  8278.1321991245  0.0000000000  1.5047316899
  9311.0010000000  3062.2141180043  8236.5620295638  0.0000000000  1.5022305515
  9248.5010000000  3041.5617063251  8194.9224112304  0.0000000000  1.4997167870
  9186.0010000000  3020.9096261603  8153.2127593204  0.0000000000  1.4971902468
  9123.5010000000  3000.2578848956  8111.4324869967  0.0000000000  1.4946507790
  9061.0010000000  2979.6064842698  8069.5809867412  0.0000000000  1.4920982280
  8998.5010000000  2958.9554211208  8027.6576315637  0.0000000000  1.4895324346
  8936.0010000000  2938.3047119332  7985.6618246629  0.0000000000  1.4869532391
  8873.5010000000  2917.6543503484  7943.5929129180  0.0000000000  1.4843604758
  8811.0010000000  2897.0043413836  7901.4502561473  0.0000000000  1.4817539772
  8748.5010000000  2876.3546924382  7859.2332086737  0.0000000000  1.4791335728
  8686.0010000000  2855.7054046017  7816.9411013084  0.0000000000  1.4764990880
  8623.5010000000  2835.0564828020  7774.5732618260  0.0000000000  1.4738503452
  8561.0010000000  2814.4079318258  7732.1290065898  0.0000000000  1.4711871632
  8498.5010000000  2793.7597524917  7689.6076323959  0.0000000000  1.4685093566
  8436.0010000000  2773.1119516512  7647.0084367755  0.0000000000  1.4658167370
  8373.5010000000  2752.4645337554  7604.3307003808  0.0000000000  1.4631091120
  8311.0010000000  2731.8175017431  7561.5736884873  0.0000000000  1.4603862848
  8248.5010000000  2711.1708579298  7518.7366525099  0.0000000000  1.4576480546
  8186.0010000000  2690.5246138109  7475.8188500766  0.0000000000  1.4548942175
  8123.5010000000  2669.8787685464  7432.8195000375  0.0000000000  1.4521245637
  8061.0010000000  2649.2333234532  7389.7378121576  0.0000000000  1.4493388792
  7998.5010000000  2628.5882916591  7346.5730070205  0.0000000000  1.4465369471
  7936.0010000000  2607.9436726237  7303.3242624885  0.0000000000  1.4437185439
  7873.5010000000  2587.2994751895  7259.9907614883  0.0000000000  1.4408834424
  7811.0010000000  2566.6556968457  7216.5716481724  0.0000000000  1.4380314090


==> anc/s87h_04-PCE154/s87h_04-PCE154-par1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
   0.1805021878   0.0000000000   0.0000000000
   0.1804510194   0.0000000000   0.0000000000
   0.1803998085   0.0000000000   0.0000000000
   0.1803485551   0.0000000000   0.0000000000
   0.1802972589   0.0000000000   0.0000000000
   0.1802459199   0.0000000000   0.0000000000
   0.1801945378   0.0000000000   0.0000000000
   0.1801431125   0.0000000000   0.0000000000
   0.1800916437   0.0000000000   0.0000000000
   0.1800401314   0.0000000000   0.0000000000
   0.1799885753   0.0000000000   0.0000000000
   0.1799369754   0.0000000000   0.0000000000
   0.1798853313   0.0000000000   0.0000000000
   0.1798336429   0.0000000000   0.0000000000
   0.1797819100   0.0000000000   0.0000000000
   0.1797301325   0.0000000000   0.0000000000
   0.1796783101   0.0000000000   0.0000000000
   0.1796264427   0.0000000000   0.0000000000
   0.1795745300   0.0000000000   0.0000000000
   0.1795225718   0.0000000000   0.0000000000
   0.1794705681   0.0000000000   0.0000000000
   0.1794185185   0.0000000000   0.0000000000
   0.1793664228   0.0000000000   0.0000000000
   0.1793142808   0.0000000000   0.0000000000
   0.1792620924   0.0000000000   0.0000000000
   0.1792098572   0.0000000000   0.0000000000
   0.1791575752   0.0000000000   0.0000000000
   0.1791052459   0.0000000000   0.0000000000
   0.1790528693   0.0000000000   0.0000000000
   0.1790004452   0.0000000000   0.0000000000
   0.1789479731   0.0000000000   0.0000000000
   0.1788954531   0.0000000000   0.0000000000
   0.1788428847   0.0000000000   0.0000000000
   0.1787902677   0.0000000000   0.0000000000
   0.1787376019   0.0000000000   0.0000000000
   0.1786848871   0.0000000000   0.0000000000
   0.1786321230   0.0000000000   0.0000000000
   0.1785793093   0.0000000000   0.0000000000
   0.1785264458   0.0000000000   0.0000000000
   0.1784735322   0.0000000000   0.0000000000
   0.1784205682   0.0000000000   0.0000000000
   0.1783675536   0.0000000000   0.0000000000
   0.1783144880   0.0000000000   0.0000000000
   0.1782613713   0.0000000000   0.0000000000
   0.1782082030   0.0000000000   0.0000000000
   0.1781549830   0.0000000000   0.0000000000
   0.1781017109   0.0000000000   0.0000000000
   0.1780483864   0.0000000000   0.0000000000
   0.1779950092   0.0000000000   0.0000000000
   0.1779415790   0.0000000000   0.0000000000
   0.1778880956   0.0000000000   0.0000000000
   0.1778345584   0.0000000000   0.0000000000
   0.1777809673   0.0000000000   0.0000000000
   0.1777273218   0.0000000000   0.0000000000
   0.1776736218   0.0000000000   0.0000000000
   0.1776198668   0.0000000000   0.0000000000
   0.1775660564   0.0000000000   0.0000000000
   0.1775121903   0.0000000000   0.0000000000
   0.1774582682   0.0000000000   0.0000000000
   0.1774042897   0.0000000000   0.0000000000
   0.1773502544   0.0000000000   0.0000000000
   0.1772961619   0.0000000000   0.0000000000
   0.1772420119   0.0000000000   0.0000000000
   0.1771878040   0.0000000000   0.0000000000
   0.1771335377   0.0000000000   0.0000000000
   0.1770792127   0.0000000000   0.0000000000
   0.1770248285   0.0000000000   0.0000000000
   0.1769703847   0.0000000000   0.0000000000
   0.1769158810   0.0000000000   0.0000000000
   0.1768613168   0.0000000000   0.0000000000
   0.1768066917   0.0000000000   0.0000000000
   0.1767520053   0.0000000000   0.0000000000
   0.1766972571   0.0000000000   0.0000000000
   0.1766424467   0.0000000000   0.0000000000
   0.1765875735   0.0000000000   0.0000000000
   0.1765326372   0.0000000000   0.0000000000
   0.1764776371   0.0000000000   0.0000000000
   0.1764225729   0.0000000000   0.0000000000
   0.1763674439   0.0000000000   0.0000000000
   0.1763122497   0.0000000000   0.0000000000
   0.1762569898   0.0000000000   0.0000000000
   0.1762016636   0.0000000000   0.0000000000
   0.1761462706   0.0000000000   0.0000000000
   0.1760908102   0.0000000000   0.0000000000
   0.1760352818   0.0000000000   0.0000000000
   0.1759796849   0.0000000000   0.0000000000
   0.1759240189   0.0000000000   0.0000000000
   0.1758682831   0.0000000000   0.0000000000
   0.1758124770   0.0000000000   0.0000000000
   0.1757566000   0.0000000000   0.0000000000
   0.1757006514   0.0000000000   0.0000000000
   0.1756446305   0.0000000000   0.0000000000
   0.1755885367   0.0000000000   0.0000000000
   0.1755323694   0.0000000000   0.0000000000
   0.1754761278   0.0000000000   0.0000000000
   0.1754198113   0.0000000000   0.0000000000
   0.1753634191   0.0000000000   0.0000000000
   0.1753069505   0.0000000000   0.0000000000
   0.1752504048   0.0000000000   0.0000000000
   0.1751937812   0.0000000000   0.0000000000
   0.1751370789   0.0000000000   0.0000000000
   0.1750802972   0.0000000000   0.0000000000
   0.1750234352   0.0000000000   0.0000000000
   0.1749664922   0.0000000000   0.0000000000
   0.1749094672   0.0000000000   0.0000000000
   0.1748523595   0.0000000000   0.0000000000
   0.1747951682   0.0000000000   0.0000000000
   0.1747378924   0.0000000000   0.0000000000
   0.1746805311   0.0000000000   0.0000000000
   0.1746230835   0.0000000000   0.0000000000
   0.1745655486   0.0000000000   0.0000000000
   0.1745079254   0.0000000000   0.0000000000
   0.1744502130   0.0000000000   0.0000000000
   0.1743924103   0.0000000000   0.0000000000
   0.1743345163   0.0000000000   0.0000000000
   0.1742765300   0.0000000000   0.0000000000
   0.1742184503   0.0000000000   0.0000000000
   0.1741602760   0.0000000000   0.0000000000
   0.1741020060   0.0000000000   0.0000000000
   0.1740436393   0.0000000000   0.0000000000
   0.1739851746   0.0000000000   0.0000000000
   0.1739266107   0.0000000000   0.0000000000
   0.1738679464   0.0000000000   0.0000000000
   0.1738091805   0.0000000000   0.0000000000
   0.1737503116   0.0000000000   0.0000000000
   0.1736913384   0.0000000000   0.0000000000
   0.1736322596   0.0000000000   0.0000000000
   0.1735730738   0.0000000000   0.0000000000
   0.1735137796   0.0000000000   0.0000000000
   0.1734543754   0.0000000000   0.0000000000
   0.1733948600   0.0000000000   0.0000000000
   0.1733352317   0.0000000000   0.0000000000
   0.1732754890   0.0000000000   0.0000000000
   0.1732156303   0.0000000000   0.0000000000
   0.1731556539   0.0000000000   0.0000000000
   0.1730955582   0.0000000000   0.0000000000
   0.1730353415   0.0000000000   0.0000000000
   0.1729750020   0.0000000000   0.0000000000
   0.1729145379   0.0000000000   0.0000000000
   0.1728539473   0.0000000000   0.0000000000
   0.1727932284   0.0000000000   0.0000000000
   0.1727323792   0.0000000000   0.0000000000
   0.1726713977   0.0000000000   0.0000000000
   0.1726102818   0.0000000000   0.0000000000
   0.1725490295   0.0000000000   0.0000000000
   0.1724876386   0.0000000000   0.0000000000
   0.1724261068   0.0000000000   0.0000000000
   0.1723644319   0.0000000000   0.0000000000
   0.1723026116   0.0000000000   0.0000000000
   0.1722406433   0.0000000000   0.0000000000
   0.1721785247   0.0000000000   0.0000000000
   0.1721162531   0.0000000000   0.0000000000
   0.1720538260   0.0000000000   0.0000000000
   0.1719912403   0.0000000000   0.0000000000
   0.1719284944   0.0000000000   0.0000000000
   0.1718655868   0.0000000000   0.0000000000
   0.1718025167   0.0000000000   0.0000000000
   0.1717392831   0.0000000000   0.0000000000
   0.1716758851   0.0000000000   0.0000000000
   0.1716123219   0.0000000000   0.0000000000
   0.1715485924   0.0000000000   0.0000000000
   0.1714846957   0.0000000000   0.0000000000
   0.1714206308   0.0000000000   0.0000000000
   0.1713563969   0.0000000000   0.0000000000
   0.1712919930   0.0000000000   0.0000000000
   0.1712274180   0.0000000000   0.0000000000
   0.1711626710   0.0000000000   0.0000000000
   0.1710977509   0.0000000000   0.0000000000
   0.1710326569   0.0000000000   0.0000000000
   0.1709673879   0.0000000000   0.0000000000
   0.1709019428   0.0000000000   0.0000000000
   0.1708363207   0.0000000000   0.0000000000
   0.1707705205   0.0000000000   0.0000000000
   0.1707045411   0.0000000000   0.0000000000
   0.1706383816   0.0000000000   0.0000000000
   0.1705720408   0.0000000000   0.0000000000
   0.1705055176   0.0000000000   0.0000000000
   0.1704388110   0.0000000000   0.0000000000
   0.1703719199   0.0000000000   0.0000000000
   0.1703048432   0.0000000000   0.0000000000
   0.1702375798   0.0000000000   0.0000000000
   0.1701701285   0.0000000000   0.0000000000
   0.1701024882   0.0000000000   0.0000000000
   0.1700346577   0.0000000000   0.0000000000
   0.1699666360   0.0000000000   0.0000000000
   0.1698984218   0.0000000000   0.0000000000
   0.1698300140   0.0000000000   0.0000000000
   0.1697614113   0.0000000000   0.0000000000
   0.1696926126   0.0000000000   0.0000000000
   0.1696236167   0.0000000000   0.0000000000
   0.1695544223   0.0000000000   0.0000000000
   0.1694850282   0.0000000000   0.0000000000
   0.1694154332   0.0000000000   0.0000000000
   0.1693456360   0.0000000000   0.0000000000
   0.1692756353   0.0000000000   0.0000000000
   0.1692054298   0.0000000000   0.0000000000
   0.1691350183   0.0000000000   0.0000000000
   0.1690643994   0.0000000000   0.0000000000
   0.1689935719   0.0000000000   0.0000000000
   0.1689225343   0.0000000000   0.0000000000
   0.1688512854   0.0000000000   0.0000000000
   0.1687798238   0.0000000000   0.0000000000
   0.1687081481   0.0000000000   0.0000000000
   0.1686362570   0.0000000000   0.0000000000
   0.1685641489   0.0000000000   0.0000000000
   0.1684918226   0.0000000000   0.0000000000
   0.1684192766   0.0000000000   0.0000000000
   0.1683465094   0.0000000000   0.0000000000
   0.1682735196   0.0000000000   0.0000000000
   0.1682003057   0.0000000000   0.0000000000
   0.1681268662   0.0000000000   0.0000000000
   0.1680531997   0.0000000000   0.0000000000
   0.1679793045   0.0000000000   0.0000000000
   0.1679051793   0.0000000000   0.0000000000
   0.1678308224   0.0000000000   0.0000000000
   0.1677562323   0.0000000000   0.0000000000
   0.1676814073   0.0000000000   0.0000000000
   0.1676063460   0.0000000000   0.0000000000
   0.1675310466   0.0000000000   0.0000000000
   0.1674555075   0.0000000000   0.0000000000
   0.1673797272   0.0000000000   0.0000000000
   0.1673037039   0.0000000000   0.0000000000
   0.1672274360   0.0000000000   0.0000000000
   0.1671509217   0.0000000000   0.0000000000
   0.1670741594   0.0000000000   0.0000000000
   0.1669971472   0.0000000000   0.0000000000
   0.1669198835   0.0000000000   0.0000000000
   0.1668423665   0.0000000000   0.0000000000
   0.1667645944   0.0000000000   0.0000000000
   0.1666865653   0.0000000000   0.0000000000
   0.1666082775   0.0000000000   0.0000000000
   0.1665297290   0.0000000000   0.0000000000
   0.1664509181   0.0000000000   0.0000000000
   0.1663718428   0.0000000000   0.0000000000
   0.1662925012   0.0000000000   0.0000000000
   0.1662128913   0.0000000000   0.0000000000
   0.1661330113   0.0000000000   0.0000000000
   0.1660528591   0.0000000000   0.0000000000
   0.1659724328   0.0000000000   0.0000000000
   0.1658917302   0.0000000000   0.0000000000
   0.1658107494   0.0000000000   0.0000000000
   0.1657294884   0.0000000000   0.0000000000
   0.1656479449   0.0000000000   0.0000000000
   0.1655661169   0.0000000000   0.0000000000
   0.1654840022   0.0000000000   0.0000000000
   0.1654015988   0.0000000000   0.0000000000
   0.1653189043   0.0000000000   0.0000000000
   0.1652359166   0.0000000000   0.0000000000
   0.1651526334   0.0000000000   0.0000000000
   0.1650690525   0.0000000000   0.0000000000
   0.1649851716   0.0000000000   0.0000000000
   0.1649009883   0.0000000000   0.0000000000
   0.1648165003   0.0000000000   0.0000000000
   0.1647317053   0.0000000000   0.0000000000
   0.1646466007   0.0000000000   0.0000000000
   0.1645611842   0.0000000000   0.0000000000
   0.1644754534   0.0000000000   0.0000000000
   0.1643894056   0.0000000000   0.0000000000
   0.1643030385   0.0000000000   0.0000000000
   0.1642163494   0.0000000000   0.0000000000
   0.1641293358   0.0000000000   0.0000000000
   0.1640419950   0.0000000000   0.0000000000
   0.1639543244   0.0000000000   0.0000000000
   0.1638663212   0.0000000000   0.0000000000
   0.1637779829   0.0000000000   0.0000000000
   0.1636893066   0.0000000000   0.0000000000
   0.1636002896   0.0000000000   0.0000000000
   0.1635109290   0.0000000000   0.0000000000
   0.1634212220   0.0000000000   0.0000000000
   0.1633311657   0.0000000000   0.0000000000
   0.1632407571   0.0000000000   0.0000000000
   0.1631499933   0.0000000000   0.0000000000
   0.1630588713   0.0000000000   0.0000000000
   0.1629673880   0.0000000000   0.0000000000
   0.1628755404   0.0000000000   0.0000000000
   0.1627833253   0.0000000000   0.0000000000
   0.1626907396   0.0000000000   0.0000000000
   0.1625977800   0.0000000000   0.0000000000
   0.1625044433   0.0000000000   0.0000000000
   0.1624107263   0.0000000000   0.0000000000
   0.1623166255   0.0000000000   0.0000000000
   0.1622221377   0.0000000000   0.0000000000
   0.1621272593   0.0000000000   0.0000000000
   0.1620319869   0.0000000000   0.0000000000
   0.1619363170   0.0000000000   0.0000000000
   0.1618402460   0.0000000000   0.0000000000
   0.1617437703   0.0000000000   0.0000000000
   0.1616468862   0.0000000000   0.0000000000
   0.1615495900   0.0000000000   0.0000000000
   0.1614518779   0.0000000000   0.0000000000
   0.1613537462   0.0000000000   0.0000000000
   0.1612551909   0.0000000000   0.0000000000
   0.1611562081   0.0000000000   0.0000000000
   0.1610567938   0.0000000000   0.0000000000
   0.1609569439   0.0000000000   0.0000000000
   0.1608566545   0.0000000000   0.0000000000
   0.1607559212   0.0000000000   0.0000000000
   0.1606547400   0.0000000000   0.0000000000
   0.1605531064   0.0000000000   0.0000000000
   0.1604510161   0.0000000000   0.0000000000
   0.1603484649   0.0000000000   0.0000000000
   0.1602454480   0.0000000000   0.0000000000
   0.1601419611   0.0000000000   0.0000000000
   0.1600379996   0.0000000000   0.0000000000
   0.1599335586   0.0000000000   0.0000000000
   0.1598286335   0.0000000000   0.0000000000
   0.1597232195   0.0000000000   0.0000000000
   0.1596173117   0.0000000000   0.0000000000
   0.1595109050   0.0000000000   0.0000000000
   0.1594039946   0.0000000000   0.0000000000
   0.1592965751   0.0000000000   0.0000000000
   0.1591886414   0.0000000000   0.0000000000
   0.1590801883   0.0000000000   0.0000000000
   0.1589712104   0.0000000000   0.0000000000
   0.1588617021   0.0000000000   0.0000000000
   0.1587516581   0.0000000000   0.0000000000
   0.1586410725   0.0000000000   0.0000000000
   0.1585299398   0.0000000000   0.0000000000
   0.1584182541   0.0000000000   0.0000000000
   0.1583060095   0.0000000000   0.0000000000
   0.1581931999   0.0000000000   0.0000000000
   0.1580798194   0.0000000000   0.0000000000
   0.1579658617   0.0000000000   0.0000000000
   0.1578513204   0.0000000000   0.0000000000
   0.1577361892   0.0000000000   0.0000000000
   0.1576204616   0.0000000000   0.0000000000
   0.1575041309   0.0000000000   0.0000000000
   0.1573871903   0.0000000000   0.0000000000
   0.1572696331   0.0000000000   0.0000000000
   0.1571514522   0.0000000000   0.0000000000
   0.1570326406   0.0000000000   0.0000000000
   0.1569131909   0.0000000000   0.0000000000
   0.1567930960   0.0000000000   0.0000000000
   0.1566723483   0.0000000000   0.0000000000
   0.1565509401   0.0000000000   0.0000000000
   0.1564288638   0.0000000000   0.0000000000
   0.1563061114   0.0000000000   0.0000000000
   0.1561826750   0.0000000000   0.0000000000
   0.1560585464   0.0000000000   0.0000000000
   0.1559337172   0.0000000000   0.0000000000
   0.1558081789   0.0000000000   0.0000000000
   0.1556819230   0.0000000000   0.0000000000
   0.1555549406   0.0000000000   0.0000000000
   0.1554272228   0.0000000000   0.0000000000
   0.1552987605   0.0000000000   0.0000000000
   0.1551695443   0.0000000000   0.0000000000
   0.1550395648   0.0000000000   0.0000000000
   0.1549088124   0.0000000000   0.0000000000
   0.1547772771   0.0000000000   0.0000000000
   0.1546449489   0.0000000000   0.0000000000
   0.1545118177   0.0000000000   0.0000000000
   0.1543778729   0.0000000000   0.0000000000
   0.1542431039   0.0000000000   0.0000000000
   0.1541074998   0.0000000000   0.0000000000
   0.1539283206   0.0000000000   0.0000000000
   0.1535888229   0.0000000000   0.0000000000
   0.1532479575   0.0000000000   0.0000000000
   0.1529057101   0.0000000000   0.0000000000
   0.1525620663   0.0000000000   0.0000000000
   0.1522170111   0.0000000000   0.0000000000
   0.1518705297   0.0000000000   0.0000000000
   0.1515226063   0.0000000000   0.0000000000
   0.1511732256   0.0000000000   0.0000000000
   0.1508223715   0.0000000000   0.0000000000
   0.1504700277   0.0000000000   0.0000000000
   0.1501161776   0.0000000000   0.0000000000
   0.1497608042   0.0000000000   0.0000000000
   0.1494038902   0.0000000000   0.0000000000
   0.1490454180   0.0000000000   0.0000000000
   0.1486853695   0.0000000000   0.0000000000
   0.1483237264   0.0000000000   0.0000000000
   0.1479604700   0.0000000000   0.0000000000
   0.1475955809   0.0000000000   0.0000000000
   0.1472290397   0.0000000000   0.0000000000
   0.1468608263   0.0000000000   0.0000000000
   0.1464909202   0.0000000000   0.0000000000
   0.1461193006   0.0000000000   0.0000000000
   0.1457459461   0.0000000000   0.0000000000
   0.1453708349   0.0000000000   0.0000000000
   0.1449939445   0.0000000000   0.0000000000
   0.1446152520   0.0000000000   0.0000000000
   0.1442347342   0.0000000000   0.0000000000
   0.1438523669   0.0000000000   0.0000000000
   0.1434681257   0.0000000000   0.0000000000
   0.1430819854   0.0000000000   0.0000000000
   0.1426939202   0.0000000000   0.0000000000
   0.1423039038   0.0000000000   0.0000000000
   0.1419119091   0.0000000000   0.0000000000
   0.1415179084   0.0000000000   0.0000000000
   0.1411218731   0.0000000000   0.0000000000
   0.1407237742   0.0000000000   0.0000000000
   0.1403235816   0.0000000000   0.0000000000
   0.1399212646   0.0000000000   0.0000000000
   0.1395167915   0.0000000000   0.0000000000
   0.1391101301   0.0000000000   0.0000000000
   0.1387012468   0.0000000000   0.0000000000
   0.1382901075   0.0000000000   0.0000000000
   0.1378766769   0.0000000000   0.0000000000
   0.1374609188   0.0000000000   0.0000000000
   0.1370427958   0.0000000000   0.0000000000
   0.1366222696   0.0000000000   0.0000000000
   0.1361993007   0.0000000000   0.0000000000
   0.1357738483   0.0000000000   0.0000000000
   0.1353458704   0.0000000000   0.0000000000
   0.1349153239   0.0000000000   0.0000000000
   0.1344821642   0.0000000000   0.0000000000
   0.1340463452   0.0000000000   0.0000000000
   0.1336078194   0.0000000000   0.0000000000
   0.1331665379   0.0000000000   0.0000000000
   0.1327224500   0.0000000000   0.0000000000
   0.1322755033   0.0000000000   0.0000000000
   0.1318256439   0.0000000000   0.0000000000
   0.1313728158   0.0000000000   0.0000000000
   0.1309169610   0.0000000000   0.0000000000
   0.1304580198   0.0000000000   0.0000000000
   0.1299959300   0.0000000000   0.0000000000
   0.1295306275   0.0000000000   0.0000000000
   0.1290620455   0.0000000000   0.0000000000
   0.1285901151   0.0000000000   0.0000000000
   0.1281147644   0.0000000000   0.0000000000
   0.1276359191   0.0000000000   0.0000000000
   0.1271535020   0.0000000000   0.0000000000
   0.1266674326   0.0000000000   0.0000000000
   0.1261776275   0.0000000000   0.0000000000
   0.1256839998   0.0000000000   0.0000000000
   0.1251864591   0.0000000000   0.0000000000
   0.1246849112   0.0000000000   0.0000000000
   0.1241792580   0.0000000000   0.0000000000
   0.1236693970   0.0000000000   0.0000000000
   0.1231552217   0.0000000000   0.0000000000
   0.1226366205   0.0000000000   0.0000000000
   0.1221134771   0.0000000000   0.0000000000
   0.1215856696   0.0000000000   0.0000000000
   0.1210530709   0.0000000000   0.0000000000
   0.1205155478   0.0000000000   0.0000000000
   0.1199729606   0.0000000000   0.0000000000
   0.1194251632   0.0000000000   0.0000000000
   0.1188720022   0.0000000000   0.0000000000
   0.1183133165   0.0000000000   0.0000000000
   0.1177489370   0.0000000000   0.0000000000
   0.1171786860   0.0000000000   0.0000000000
   0.1166023763   0.0000000000   0.0000000000
   0.1160198110   0.0000000000   0.0000000000
   0.1154307825   0.0000000000   0.0000000000
   0.1148350719   0.0000000000   0.0000000000
   0.1142324479   0.0000000000   0.0000000000
   0.1136226664   0.0000000000   0.0000000000
   0.1130054690   0.0000000000   0.0000000000
   0.1123805823   0.0000000000   0.0000000000
   0.1117477162   0.0000000000   0.0000000000
   0.1111065634   0.0000000000   0.0000000000
   0.1104567973   0.0000000000   0.0000000000
   0.1097980707   0.0000000000   0.0000000000
   0.1091300139   0.0000000000   0.0000000000
   0.1084522331   0.0000000000   0.0000000000
   0.1077643080   0.0000000000   0.0000000000
   0.1070657895   0.0000000000   0.0000000000
   0.1063561974   0.0000000000   0.0000000000
   0.1056350168   0.0000000000   0.0000000000
   0.1049016956   0.0000000000   0.0000000000
   0.1041556405   0.0000000000   0.0000000000
   0.1033962129   0.0000000000   0.0000000000
   0.1026227245   0.0000000000   0.0000000000
   0.1018344319   0.0000000000   0.0000000000
   0.1010305309   0.0000000000   0.0000000000
   0.1002101499   0.0000000000   0.0000000000
   0.0993723422   0.0000000000   0.0000000000
   0.0985160775   0.0000000000   0.0000000000
   0.0976402319   0.0000000000   0.0000000000
   0.0967435768   0.0000000000   0.0000000000
   0.0958247654   0.0000000000   0.0000000000
   0.0948823177   0.0000000000   0.0000000000
   0.0939146029   0.0000000000   0.0000000000
   0.0929198184   0.0000000000   0.0000000000
   0.0918959657   0.0000000000   0.0000000000
   0.0908408213   0.0000000000   0.0000000000
   0.0897519029   0.0000000000   0.0000000000
   0.0886264283   0.0000000000   0.0000000000
   0.0874612659   0.0000000000   0.0000000000
   0.0862528756   0.0000000000   0.0000000000
   0.0849972355   0.0000000000   0.0000000000
   0.0836897525   0.0000000000   0.0000000000
   0.0823251505   0.0000000000   0.0000000000
   0.0808973310   0.0000000000   0.0000000000
   0.0793991957   0.0000000000   0.0000000000
   0.0778224186   0.0000000000   0.0000000000
   0.0761571497   0.0000000000   0.0000000000
   0.0743916241   0.0000000000   0.0000000000
   0.0725116346   0.0000000000   0.0000000000
   0.0704998108   0.0000000000   0.0000000000
   0.0683346041   0.0000000000   0.0000000000
   0.0659888280   0.0000000000   0.0000000000
   0.0634274749   0.0000000000   0.0000000000
   0.0606043308   0.0000000000   0.0000000000
   0.0574564512   0.0000000000   0.0000000000
   0.0538945559   0.0000000000   0.0000000000
   0.0497848811   0.0000000000   0.0000000000
   0.0449108298   0.0000000000   0.0000000000
   0.0388779179   0.0000000000   0.0000000000
   0.0308106598   0.0000000000   0.0000000000
   0.0177149413   0.0000000000   0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-par2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
   0.2902308100   0.0000000000   0.0000000000
   0.2901099155   0.0000000000   0.0000000000
   0.2899888626   0.0000000000   0.0000000000
   0.2898676509   0.0000000000   0.0000000000
   0.2897462799   0.0000000000   0.0000000000
   0.2896247492   0.0000000000   0.0000000000
   0.2895030580   0.0000000000   0.0000000000
   0.2893812061   0.0000000000   0.0000000000
   0.2892591929   0.0000000000   0.0000000000
   0.2891370178   0.0000000000   0.0000000000
   0.2890146804   0.0000000000   0.0000000000
   0.2888921802   0.0000000000   0.0000000000
   0.2887695167   0.0000000000   0.0000000000
   0.2886466894   0.0000000000   0.0000000000
   0.2885236978   0.0000000000   0.0000000000
   0.2884005413   0.0000000000   0.0000000000
   0.2882772194   0.0000000000   0.0000000000
   0.2881537316   0.0000000000   0.0000000000
   0.2880300774   0.0000000000   0.0000000000
   0.2879062562   0.0000000000   0.0000000000
   0.2877822677   0.0000000000   0.0000000000
   0.2876581111   0.0000000000   0.0000000000
   0.2875337859   0.0000000000   0.0000000000
   0.2874092917   0.0000000000   0.0000000000
   0.2872846278   0.0000000000   0.0000000000
   0.2871597940   0.0000000000   0.0000000000
   0.2870347893   0.0000000000   0.0000000000
   0.2869096134   0.0000000000   0.0000000000
   0.2867842658   0.0000000000   0.0000000000
   0.2866587457   0.0000000000   0.0000000000
   0.2865330528   0.0000000000   0.0000000000
   0.2864071864   0.0000000000   0.0000000000
   0.2862811461   0.0000000000   0.0000000000
   0.2861549312   0.0000000000   0.0000000000
   0.2860285410   0.0000000000   0.0000000000
   0.2859019752   0.0000000000   0.0000000000
   0.2857752331   0.0000000000   0.0000000000
   0.2856483141   0.0000000000   0.0000000000
   0.2855212178   0.0000000000   0.0000000000
   0.2853939434   0.0000000000   0.0000000000
   0.2852664903   0.0000000000   0.0000000000
   0.2851388582   0.0000000000   0.0000000000
   0.2850110463   0.0000000000   0.0000000000
   0.2848830540   0.0000000000   0.0000000000
   0.2847548806   0.0000000000   0.0000000000
   0.2846265257   0.0000000000   0.0000000000
   0.2844979887   0.0000000000   0.0000000000
   0.2843692689   0.0000000000   0.0000000000
   0.2842403657   0.0000000000   0.0000000000
   0.2841112786   0.0000000000   0.0000000000
   0.2839820068   0.0000000000   0.0000000000
   0.2838525497   0.0000000000   0.0000000000
   0.2837229069   0.0000000000   0.0000000000
   0.2835930776   0.0000000000   0.0000000000
   0.2834630611   0.0000000000   0.0000000000
   0.2833328570   0.0000000000   0.0000000000
   0.2832024645   0.0000000000   0.0000000000
   0.2830718829   0.0000000000   0.0000000000
   0.2829411117   0.0000000000   0.0000000000
   0.2828101503   0.0000000000   0.0000000000
   0.2826789979   0.0000000000   0.0000000000
   0.2825476538   0.0000000000   0.0000000000
   0.2824161176   0.0000000000   0.0000000000
   0.2822843885   0.0000000000   0.0000000000
   0.2821524657   0.0000000000   0.0000000000
   0.2820203489   0.0000000000   0.0000000000
   0.2818880370   0.0000000000   0.0000000000
   0.2817555296   0.0000000000   0.0000000000
   0.2816228259   0.0000000000   0.0000000000
   0.2814899253   0.0000000000   0.0000000000
   0.2813568271   0.0000000000   0.0000000000
   0.2812235307   0.0000000000   0.0000000000
   0.2810900351   0.0000000000   0.0000000000
   0.2809563400   0.0000000000   0.0000000000
   0.2808224444   0.0000000000   0.0000000000
   0.2806883477   0.0000000000   0.0000000000
   0.2805540492   0.0000000000   0.0000000000
   0.2804195483   0.0000000000   0.0000000000
   0.2802848440   0.0000000000   0.0000000000
   0.2801499359   0.0000000000   0.0000000000
   0.2800148231   0.0000000000   0.0000000000
   0.2798795049   0.0000000000   0.0000000000
   0.2797439806   0.0000000000   0.0000000000
   0.2796082494   0.0000000000   0.0000000000
   0.2794723107   0.0000000000   0.0000000000
   0.2793361635   0.0000000000   0.0000000000
   0.2791998073   0.0000000000   0.0000000000
   0.2790632413   0.0000000000   0.0000000000
   0.2789264646   0.0000000000   0.0000000000
   0.2787894767   0.0000000000   0.0000000000
   0.2786522765   0.0000000000   0.0000000000
   0.2785148636   0.0000000000   0.0000000000
   0.2783772369   0.0000000000   0.0000000000
   0.2782393959   0.0000000000   0.0000000000
   0.2781013396   0.0000000000   0.0000000000
   0.2779630673   0.0000000000   0.0000000000
   0.2778245783   0.0000000000   0.0000000000
   0.2776858716   0.0000000000   0.0000000000
   0.2775469465   0.0000000000   0.0000000000
   0.2774078022   0.0000000000   0.0000000000
   0.2772684380   0.0000000000   0.0000000000
   0.2771288529   0.0000000000   0.0000000000
   0.2769890462   0.0000000000   0.0000000000
   0.2768490170   0.0000000000   0.0000000000
   0.2767087646   0.0000000000   0.0000000000
   0.2765682880   0.0000000000   0.0000000000
   0.2764275865   0.0000000000   0.0000000000
   0.2762866591   0.0000000000   0.0000000000
   0.2761455051   0.0000000000   0.0000000000
   0.2760041237   0.0000000000   0.0000000000
   0.2758625138   0.0000000000   0.0000000000
   0.2757206748   0.0000000000   0.0000000000
   0.2755786056   0.0000000000   0.0000000000
   0.2754363055   0.0000000000   0.0000000000
   0.2752937735   0.0000000000   0.0000000000
   0.2751510090   0.0000000000   0.0000000000
   0.2750080107   0.0000000000   0.0000000000
   0.2748647779   0.0000000000   0.0000000000
   0.2747213097   0.0000000000   0.0000000000
   0.2745776053   0.0000000000   0.0000000000
   0.2744336635   0.0000000000   0.0000000000
   0.2742894837   0.0000000000   0.0000000000
   0.2741450648   0.0000000000   0.0000000000
   0.2740004059   0.0000000000   0.0000000000
   0.2738555061   0.0000000000   0.0000000000
   0.2737103645   0.0000000000   0.0000000000
   0.2735649799   0.0000000000   0.0000000000
   0.2734193518   0.0000000000   0.0000000000
   0.2732734789   0.0000000000   0.0000000000
   0.2731273603   0.0000000000   0.0000000000
   0.2729809952   0.0000000000   0.0000000000
   0.2728343823   0.0000000000   0.0000000000
   0.2726875210   0.0000000000   0.0000000000
   0.2725404100   0.0000000000   0.0000000000
   0.2723930485   0.0000000000   0.0000000000
   0.2722454354   0.0000000000   0.0000000000
   0.2720975698   0.0000000000   0.0000000000
   0.2719494506   0.0000000000   0.0000000000
   0.2718010767   0.0000000000   0.0000000000
   0.2716524473   0.0000000000   0.0000000000
   0.2715035614   0.0000000000   0.0000000000
   0.2713544176   0.0000000000   0.0000000000
   0.2712050152   0.0000000000   0.0000000000
   0.2710553530   0.0000000000   0.0000000000
   0.2709054299   0.0000000000   0.0000000000
   0.2707552450   0.0000000000   0.0000000000
   0.2706047972   0.0000000000   0.0000000000
   0.2704540852   0.0000000000   0.0000000000
   0.2703031083   0.0000000000   0.0000000000
   0.2701518650   0.0000000000   0.0000000000
   0.2700003545   0.0000000000   0.0000000000
   0.2698485756   0.0000000000   0.0000000000
   0.2696965272   0.0000000000   0.0000000000
   0.2695442081   0.0000000000   0.0000000000
   0.2693916172   0.0000000000   0.0000000000
   0.2692387535   0.0000000000   0.0000000000
   0.2690856158   0.0000000000   0.0000000000
   0.2689322030   0.0000000000   0.0000000000
   0.2687785137   0.0000000000   0.0000000000
   0.2686245470   0.0000000000   0.0000000000
   0.2684703015   0.0000000000   0.0000000000
   0.2683157763   0.0000000000   0.0000000000
   0.2681609699   0.0000000000   0.0000000000
   0.2680058814   0.0000000000   0.0000000000
   0.2678505094   0.0000000000   0.0000000000
   0.2676948529   0.0000000000   0.0000000000
   0.2675389105   0.0000000000   0.0000000000
   0.2673826809   0.0000000000   0.0000000000
   0.2672261631   0.0000000000   0.0000000000
   0.2670693557   0.0000000000   0.0000000000
   0.2669122575   0.0000000000   0.0000000000
   0.2667548673   0.0000000000   0.0000000000
   0.2665971836   0.0000000000   0.0000000000
   0.2664392055   0.0000000000   0.0000000000
   0.2662809314   0.0000000000   0.0000000000
   0.2661223601   0.0000000000   0.0000000000
   0.2659634903   0.0000000000   0.0000000000
   0.2658043207   0.0000000000   0.0000000000
   0.2656448500   0.0000000000   0.0000000000
   0.2654850769   0.0000000000   0.0000000000
   0.2653249999   0.0000000000   0.0000000000
   0.2651646178   0.0000000000   0.0000000000
   0.2650039292   0.0000000000   0.0000000000
   0.2648429327   0.0000000000   0.0000000000
   0.2646816271   0.0000000000   0.0000000000
   0.2645200107   0.0000000000   0.0000000000
   0.2643580823   0.0000000000   0.0000000000
   0.2641958406   0.0000000000   0.0000000000
   0.2640332839   0.0000000000   0.0000000000
   0.2638704110   0.0000000000   0.0000000000
   0.2637072203   0.0000000000   0.0000000000
   0.2635437106   0.0000000000   0.0000000000
   0.2633798802   0.0000000000   0.0000000000
   0.2632157277   0.0000000000   0.0000000000
   0.2630512517   0.0000000000   0.0000000000
   0.2628864507   0.0000000000   0.0000000000
   0.2627213231   0.0000000000   0.0000000000
   0.2625558674   0.0000000000   0.0000000000
   0.2623900822   0.0000000000   0.0000000000
   0.2622239659   0.0000000000   0.0000000000
   0.2620575169   0.0000000000   0.0000000000
   0.2618907338   0.0000000000   0.0000000000
   0.2617236148   0.0000000000   0.0000000000
   0.2615561586   0.0000000000   0.0000000000
   0.2613883635   0.0000000000   0.0000000000
   0.2612202277   0.0000000000   0.0000000000
   0.2610517499   0.0000000000   0.0000000000
   0.2608829283   0.0000000000   0.0000000000
   0.2607137614   0.0000000000   0.0000000000
   0.2605442474   0.0000000000   0.0000000000
   0.2603743846   0.0000000000   0.0000000000
   0.2602041716   0.0000000000   0.0000000000
   0.2600336064   0.0000000000   0.0000000000
   0.2598626876   0.0000000000   0.0000000000
   0.2596914132   0.0000000000   0.0000000000
   0.2595197816   0.0000000000   0.0000000000
   0.2593477912   0.0000000000   0.0000000000
   0.2591754401   0.0000000000   0.0000000000
   0.2590027265   0.0000000000   0.0000000000
   0.2588296488   0.0000000000   0.0000000000
   0.2586562051   0.0000000000   0.0000000000
   0.2584823935   0.0000000000   0.0000000000
   0.2583082124   0.0000000000   0.0000000000
   0.2581336597   0.0000000000   0.0000000000
   0.2579587339   0.0000000000   0.0000000000
   0.2577834329   0.0000000000   0.0000000000
   0.2576077548   0.0000000000   0.0000000000
   0.2574316978   0.0000000000   0.0000000000
   0.2572552600   0.0000000000   0.0000000000
   0.2570784396   0.0000000000   0.0000000000
   0.2569012344   0.0000000000   0.0000000000
   0.2567236426   0.0000000000   0.0000000000
   0.2565456623   0.0000000000   0.0000000000
   0.2563672913   0.0000000000   0.0000000000
   0.2561885279   0.0000000000   0.0000000000
   0.2560093699   0.0000000000   0.0000000000
   0.2558298154   0.0000000000   0.0000000000
   0.2556498622   0.0000000000   0.0000000000
   0.2554695083   0.0000000000   0.0000000000
   0.2552887517   0.0000000000   0.0000000000
   0.2551075902   0.0000000000   0.0000000000
   0.2549260218   0.0000000000   0.0000000000
   0.2547440442   0.0000000000   0.0000000000
   0.2545616554   0.0000000000   0.0000000000
   0.2543788533   0.0000000000   0.0000000000
   0.2541956356   0.0000000000   0.0000000000
   0.2540120001   0.0000000000   0.0000000000
   0.2538279446   0.0000000000   0.0000000000
   0.2536434669   0.0000000000   0.0000000000
   0.2534585648   0.0000000000   0.0000000000
   0.2532732359   0.0000000000   0.0000000000
   0.2530874780   0.0000000000   0.0000000000
   0.2529012888   0.0000000000   0.0000000000
   0.2527146659   0.0000000000   0.0000000000
   0.2525276070   0.0000000000   0.0000000000
   0.2523401098   0.0000000000   0.0000000000
   0.2521521717   0.0000000000   0.0000000000
   0.2519637906   0.0000000000   0.0000000000
   0.2517749639   0.0000000000   0.0000000000
   0.2515856890   0.0000000000   0.0000000000
   0.2513959637   0.0000000000   0.0000000000
   0.2512057855   0.0000000000   0.0000000000
   0.2510151517   0.0000000000   0.0000000000
   0.2508240598   0.0000000000   0.0000000000
   0.2506325074   0.0000000000   0.0000000000
   0.2504404918   0.0000000000   0.0000000000
   0.2502480105   0.0000000000   0.0000000000
   0.2500550607   0.0000000000   0.0000000000
   0.2498616399   0.0000000000   0.0000000000
   0.2496677455   0.0000000000   0.0000000000
   0.2494733746   0.0000000000   0.0000000000
   0.2492785247   0.0000000000   0.0000000000
   0.2490831929   0.0000000000   0.0000000000
   0.2488873765   0.0000000000   0.0000000000
   0.2486910727   0.0000000000   0.0000000000
   0.2484942787   0.0000000000   0.0000000000
   0.2482969916   0.0000000000   0.0000000000
   0.2480992087   0.0000000000   0.0000000000
   0.2479009270   0.0000000000   0.0000000000
   0.2477021436   0.0000000000   0.0000000000
   0.2475028554   0.0000000000   0.0000000000
   0.2473030598   0.0000000000   0.0000000000
   0.2471027534   0.0000000000   0.0000000000
   0.2469019335   0.0000000000   0.0000000000
   0.2467005969   0.0000000000   0.0000000000
   0.2464987405   0.0000000000   0.0000000000
   0.2462963613   0.0000000000   0.0000000000
   0.2460934561   0.0000000000   0.0000000000
   0.2458900217   0.0000000000   0.0000000000
   0.2456860549   0.0000000000   0.0000000000
   0.2454815525   0.0000000000   0.0000000000
   0.2452765114   0.0000000000   0.0000000000
   0.2450709282   0.0000000000   0.0000000000
   0.2448647995   0.0000000000   0.0000000000
   0.2446581221   0.0000000000   0.0000000000
   0.2444508925   0.0000000000   0.0000000000
   0.2442431074   0.0000000000   0.0000000000
   0.2440347632   0.0000000000   0.0000000000
   0.2438258566   0.0000000000   0.0000000000
   0.2436163840   0.0000000000   0.0000000000
   0.2434063419   0.0000000000   0.0000000000
   0.2431957267   0.0000000000   0.0000000000
   0.2429845348   0.0000000000   0.0000000000
   0.2427727625   0.0000000000   0.0000000000
   0.2425604062   0.0000000000   0.0000000000
   0.2423474622   0.0000000000   0.0000000000
   0.2421339267   0.0000000000   0.0000000000
   0.2419197959   0.0000000000   0.0000000000
   0.2417050660   0.0000000000   0.0000000000
   0.2414897330   0.0000000000   0.0000000000
   0.2412737932   0.0000000000   0.0000000000
   0.2410572425   0.0000000000   0.0000000000
   0.2408400772   0.0000000000   0.0000000000
   0.2406222928   0.0000000000   0.0000000000
   0.2404038857   0.0000000000   0.0000000000
   0.2401848516   0.0000000000   0.0000000000
   0.2399651863   0.0000000000   0.0000000000
   0.2397448856   0.0000000000   0.0000000000
   0.2395239455   0.0000000000   0.0000000000
   0.2393023615   0.0000000000   0.0000000000
   0.2390801293   0.0000000000   0.0000000000
   0.2388572448   0.0000000000   0.0000000000
   0.2386337032   0.0000000000   0.0000000000
   0.2384095003   0.0000000000   0.0000000000
   0.2381846315   0.0000000000   0.0000000000
   0.2379590924   0.0000000000   0.0000000000
   0.2377328783   0.0000000000   0.0000000000
   0.2375059846   0.0000000000   0.0000000000
   0.2372784065   0.0000000000   0.0000000000
   0.2370501394   0.0000000000   0.0000000000
   0.2368211784   0.0000000000   0.0000000000
   0.2365915188   0.0000000000   0.0000000000
   0.2363611556   0.0000000000   0.0000000000
   0.2361300839   0.0000000000   0.0000000000
   0.2358982988   0.0000000000   0.0000000000
   0.2356657950   0.0000000000   0.0000000000
   0.2354325677   0.0000000000   0.0000000000
   0.2351986115   0.0000000000   0.0000000000
   0.2349639213   0.0000000000   0.0000000000
   0.2347284918   0.0000000000   0.0000000000
   0.2344923176   0.0000000000   0.0000000000
   0.2342553936   0.0000000000   0.0000000000
   0.2340177140   0.0000000000   0.0000000000
   0.2337792735   0.0000000000   0.0000000000
   0.2335400664   0.0000000000   0.0000000000
   0.2333000872   0.0000000000   0.0000000000
   0.2330593302   0.0000000000   0.0000000000
   0.2328177895   0.0000000000   0.0000000000
   0.2325754594   0.0000000000   0.0000000000
   0.2323323341   0.0000000000   0.0000000000
   0.2320884074   0.0000000000   0.0000000000
   0.2318436736   0.0000000000   0.0000000000
   0.2315981263   0.0000000000   0.0000000000
   0.2313517596   0.0000000000   0.0000000000
   0.2311045670   0.0000000000   0.0000000000
   0.2308565425   0.0000000000   0.0000000000
   0.2306076795   0.0000000000   0.0000000000
   0.2303579717   0.0000000000   0.0000000000
   0.2301074125   0.0000000000   0.0000000000
   0.2298559954   0.0000000000   0.0000000000
   0.2296037136   0.0000000000   0.0000000000
   0.2293505604   0.0000000000   0.0000000000
   0.2290965290   0.0000000000   0.0000000000
   0.2288416125   0.0000000000   0.0000000000
   0.2285858039   0.0000000000   0.0000000000
   0.2283290961   0.0000000000   0.0000000000
   0.2280714819   0.0000000000   0.0000000000
   0.2278129541   0.0000000000   0.0000000000
   0.2275535054   0.0000000000   0.0000000000
   0.2272931284   0.0000000000   0.0000000000
   0.2270318156   0.0000000000   0.0000000000
   0.2267695593   0.0000000000   0.0000000000
   0.2265063519   0.0000000000   0.0000000000
   0.2262421855   0.0000000000   0.0000000000
   0.2259770524   0.0000000000   0.0000000000
   0.2257109445   0.0000000000   0.0000000000
   0.2254438539   0.0000000000   0.0000000000
   0.2251757721   0.0000000000   0.0000000000
   0.2249066912   0.0000000000   0.0000000000
   0.2246366025   0.0000000000   0.0000000000
   0.2243654977   0.0000000000   0.0000000000
   0.2240933683   0.0000000000   0.0000000000
   0.2238202054   0.0000000000   0.0000000000
   0.2235460003   0.0000000000   0.0000000000
   0.2232707442   0.0000000000   0.0000000000
   0.2229944280   0.0000000000   0.0000000000
   0.2227170424   0.0000000000   0.0000000000
   0.2224385783   0.0000000000   0.0000000000
   0.2221590263   0.0000000000   0.0000000000
   0.2218783770   0.0000000000   0.0000000000
   0.2215966207   0.0000000000   0.0000000000
   0.2213137477   0.0000000000   0.0000000000
   0.2210297482   0.0000000000   0.0000000000
   0.2207446120   0.0000000000   0.0000000000
   0.2204583292   0.0000000000   0.0000000000
   0.2201708895   0.0000000000   0.0000000000
   0.2198822825   0.0000000000   0.0000000000
   0.2195924977   0.0000000000   0.0000000000
   0.2193015244   0.0000000000   0.0000000000
   0.2190093519   0.0000000000   0.0000000000
   0.2187159693   0.0000000000   0.0000000000
   0.2184213655   0.0000000000   0.0000000000
   0.2181255291   0.0000000000   0.0000000000
   0.2178284489   0.0000000000   0.0000000000
   0.2175301134   0.0000000000   0.0000000000
   0.2172305109   0.0000000000   0.0000000000
   0.2169296296   0.0000000000   0.0000000000
   0.2166274574   0.0000000000   0.0000000000
   0.2163239823   0.0000000000   0.0000000000
   0.2160191919   0.0000000000   0.0000000000
   0.2157130737   0.0000000000   0.0000000000
   0.2154056153   0.0000000000   0.0000000000
   0.2150968037   0.0000000000   0.0000000000
   0.2147866259   0.0000000000   0.0000000000
   0.2144750687   0.0000000000   0.0000000000
   0.2141621190   0.0000000000   0.0000000000
   0.2138477631   0.0000000000   0.0000000000
   0.2135319874   0.0000000000   0.0000000000
   0.2132147779   0.0000000000   0.0000000000
   0.2128961208   0.0000000000   0.0000000000
   0.2125760015   0.0000000000   0.0000000000
   0.2122544058   0.0000000000   0.0000000000
   0.2119313189   0.0000000000   0.0000000000
   0.2116067260   0.0000000000   0.0000000000
   0.2112806121   0.0000000000   0.0000000000
   0.2109529620   0.0000000000   0.0000000000
   0.2106237600   0.0000000000   0.0000000000
   0.2102929906   0.0000000000   0.0000000000
   0.2099606380   0.0000000000   0.0000000000
   0.2096266859   0.0000000000   0.0000000000
   0.2092911181   0.0000000000   0.0000000000
   0.2089539181   0.0000000000   0.0000000000
   0.2086150689   0.0000000000   0.0000000000
   0.2082745537   0.0000000000   0.0000000000
   0.2079323553   0.0000000000   0.0000000000
   0.2075884561   0.0000000000   0.0000000000
   0.2072428385   0.0000000000   0.0000000000
   0.2068954845   0.0000000000   0.0000000000
   0.2065463759   0.0000000000   0.0000000000
   0.2061954943   0.0000000000   0.0000000000
   0.2058428211   0.0000000000   0.0000000000
   0.2054883372   0.0000000000   0.0000000000
   0.2051320235   0.0000000000   0.0000000000
   0.2047738606   0.0000000000   0.0000000000
   0.2044138287   0.0000000000   0.0000000000
   0.2040519079   0.0000000000   0.0000000000
   0.2036880779   0.0000000000   0.0000000000
   0.2033223183   0.0000000000   0.0000000000
   0.2029546082   0.0000000000   0.0000000000
   0.2025849266   0.0000000000   0.0000000000
   0.2022132522   0.0000000000   0.0000000000
   0.2018395632   0.0000000000   0.0000000000
   0.2014638380   0.0000000000   0.0000000000
   0.2010860541   0.0000000000   0.0000000000
   0.2007061891   0.0000000000   0.0000000000
   0.2003242203   0.0000000000   0.0000000000
   0.1999401246   0.0000000000   0.0000000000
   0.1995538784   0.0000000000   0.0000000000
   0.1991654583   0.0000000000   0.0000000000
   0.1987748401   0.0000000000   0.0000000000
   0.1983819995   0.0000000000   0.0000000000
   0.1979869118   0.0000000000   0.0000000000
   0.1975895520   0.0000000000   0.0000000000
   0.1971898948   0.0000000000   0.0000000000
   0.1967879145   0.0000000000   0.0000000000
   0.1963835852   0.0000000000   0.0000000000
   0.1959768802   0.0000000000   0.0000000000
   0.1955677728   0.0000000000   0.0000000000
   0.1951562359   0.0000000000   0.0000000000
   0.1947422419   0.0000000000   0.0000000000
   0.1943257627   0.0000000000   0.0000000000
   0.1939067698   0.0000000000   0.0000000000
   0.1934852343   0.0000000000   0.0000000000
   0.1930611267   0.0000000000   0.0000000000
   0.1926344171   0.0000000000   0.0000000000
   0.1922050748   0.0000000000   0.0000000000
   0.1917730686   0.0000000000   0.0000000000
   0.1913383667   0.0000000000   0.0000000000
   0.1909009365   0.0000000000   0.0000000000
   0.1904607445   0.0000000000   0.0000000000
   0.1900177565   0.0000000000   0.0000000000
   0.1895719371   0.0000000000   0.0000000000
   0.1891232499   0.0000000000   0.0000000000
   0.1886716574   0.0000000000   0.0000000000
   0.1882171203   0.0000000000   0.0000000000
   0.1877595982   0.0000000000   0.0000000000
   0.1872990486   0.0000000000   0.0000000000
   0.1868354270   0.0000000000   0.0000000000
   0.1863686868   0.0000000000   0.0000000000
   0.1858987785   0.0000000000   0.0000000000
   0.1854256494   0.0000000000   0.0000000000
   0.1849492435   0.0000000000   0.0000000000
   0.1844695007   0.0000000000   0.0000000000
   0.1839863558   0.0000000000   0.0000000000
   0.1834997385   0.0000000000   0.0000000000
   0.1830095716   0.0000000000   0.0000000000
   0.1825157706   0.0000000000   0.0000000000
   0.1820182419   0.0000000000   0.0000000000
   0.1815168818   0.0000000000   0.0000000000
   0.1810115740   0.0000000000   0.0000000000
   0.1805021878   0.0000000000   0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-par3.dat <==
   11.000999999999999     
  0.10000000000000001              501
   0.4350160443   0.0000000000   0.0000000000
   0.4348437746   0.0000000000   0.0000000000
   0.4346712953   0.0000000000   0.0000000000
   0.4344986055   0.0000000000   0.0000000000
   0.4343257048   0.0000000000   0.0000000000
   0.4341525923   0.0000000000   0.0000000000
   0.4339792678   0.0000000000   0.0000000000
   0.4338057304   0.0000000000   0.0000000000
   0.4336319796   0.0000000000   0.0000000000
   0.4334580146   0.0000000000   0.0000000000
   0.4332838351   0.0000000000   0.0000000000
   0.4331094403   0.0000000000   0.0000000000
   0.4329348295   0.0000000000   0.0000000000
   0.4327600022   0.0000000000   0.0000000000
   0.4325849577   0.0000000000   0.0000000000
   0.4324096954   0.0000000000   0.0000000000
   0.4322342148   0.0000000000   0.0000000000
   0.4320585150   0.0000000000   0.0000000000
   0.4318825955   0.0000000000   0.0000000000
   0.4317064557   0.0000000000   0.0000000000
   0.4315300950   0.0000000000   0.0000000000
   0.4313535125   0.0000000000   0.0000000000
   0.4311767078   0.0000000000   0.0000000000
   0.4309996799   0.0000000000   0.0000000000
   0.4308224287   0.0000000000   0.0000000000
   0.4306449530   0.0000000000   0.0000000000
   0.4304672525   0.0000000000   0.0000000000
   0.4302893264   0.0000000000   0.0000000000
   0.4301111739   0.0000000000   0.0000000000
   0.4299327945   0.0000000000   0.0000000000
   0.4297541874   0.0000000000   0.0000000000
   0.4295753521   0.0000000000   0.0000000000
   0.4293962879   0.0000000000   0.0000000000
   0.4292169938   0.0000000000   0.0000000000
   0.4290374694   0.0000000000   0.0000000000
   0.4288577140   0.0000000000   0.0000000000
   0.4286777267   0.0000000000   0.0000000000
   0.4284975070   0.0000000000   0.0000000000
   0.4283170541   0.0000000000   0.0000000000
   0.4281363674   0.0000000000   0.0000000000
   0.4279554462   0.0000000000   0.0000000000
   0.4277742895   0.0000000000   0.0000000000
   0.4275928969   0.0000000000   0.0000000000
   0.4274112675   0.0000000000   0.0000000000
   0.4272294006   0.0000000000   0.0000000000
   0.4270472956   0.0000000000   0.0000000000
   0.4268649519   0.0000000000   0.0000000000
   0.4266823683   0.0000000000   0.0000000000
   0.4264995443   0.0000000000   0.0000000000
   0.4263164792   0.0000000000   0.0000000000
   0.4261331723   0.0000000000   0.0000000000
   0.4259496228   0.0000000000   0.0000000000
   0.4257658297   0.0000000000   0.0000000000
   0.4255817927   0.0000000000   0.0000000000
   0.4253975106   0.0000000000   0.0000000000
   0.4252129830   0.0000000000   0.0000000000
   0.4250282090   0.0000000000   0.0000000000
   0.4248431878   0.0000000000   0.0000000000
   0.4246579186   0.0000000000   0.0000000000
   0.4244724006   0.0000000000   0.0000000000
   0.4242866332   0.0000000000   0.0000000000
   0.4241006153   0.0000000000   0.0000000000
   0.4239143463   0.0000000000   0.0000000000
   0.4237278256   0.0000000000   0.0000000000
   0.4235410521   0.0000000000   0.0000000000
   0.4233540251   0.0000000000   0.0000000000
   0.4231667437   0.0000000000   0.0000000000
   0.4229792074   0.0000000000   0.0000000000
   0.4227914151   0.0000000000   0.0000000000
   0.4226033660   0.0000000000   0.0000000000
   0.4224150593   0.0000000000   0.0000000000
   0.4222264942   0.0000000000   0.0000000000
   0.4220376699   0.0000000000   0.0000000000
   0.4218485855   0.0000000000   0.0000000000
   0.4216592403   0.0000000000   0.0000000000
   0.4214696332   0.0000000000   0.0000000000
   0.4212797636   0.0000000000   0.0000000000
   0.4210896306   0.0000000000   0.0000000000
   0.4208992333   0.0000000000   0.0000000000
   0.4207085708   0.0000000000   0.0000000000
   0.4205176423   0.0000000000   0.0000000000
   0.4203264468   0.0000000000   0.0000000000
   0.4201349836   0.0000000000   0.0000000000
   0.4199432517   0.0000000000   0.0000000000
   0.4197512504   0.0000000000   0.0000000000
   0.4195589786   0.0000000000   0.0000000000
   0.4193664353   0.0000000000   0.0000000000
   0.4191736200   0.0000000000   0.0000000000
   0.4189805316   0.0000000000   0.0000000000
   0.4187871691   0.0000000000   0.0000000000
   0.4185935318   0.0000000000   0.0000000000
   0.4183996185   0.0000000000   0.0000000000
   0.4182054283   0.0000000000   0.0000000000
   0.4180109607   0.0000000000   0.0000000000
   0.4178162143   0.0000000000   0.0000000000
   0.4176211885   0.0000000000   0.0000000000
   0.4174258820   0.0000000000   0.0000000000
   0.4172302941   0.0000000000   0.0000000000
   0.4170344240   0.0000000000   0.0000000000
   0.4168382703   0.0000000000   0.0000000000
   0.4166418325   0.0000000000   0.0000000000
   0.4164451093   0.0000000000   0.0000000000
   0.4162480999   0.0000000000   0.0000000000
   0.4160508031   0.0000000000   0.0000000000
   0.4158532183   0.0000000000   0.0000000000
   0.4156553443   0.0000000000   0.0000000000
   0.4154571801   0.0000000000   0.0000000000
   0.4152587246   0.0000000000   0.0000000000
   0.4150599771   0.0000000000   0.0000000000
   0.4148609363   0.0000000000   0.0000000000
   0.4146616012   0.0000000000   0.0000000000
   0.4144619710   0.0000000000   0.0000000000
   0.4142620445   0.0000000000   0.0000000000
   0.4140618207   0.0000000000   0.0000000000
   0.4138612988   0.0000000000   0.0000000000
   0.4136604773   0.0000000000   0.0000000000
   0.4134593554   0.0000000000   0.0000000000
   0.4132579321   0.0000000000   0.0000000000
   0.4130562063   0.0000000000   0.0000000000
   0.4128541770   0.0000000000   0.0000000000
   0.4126518429   0.0000000000   0.0000000000
   0.4124492030   0.0000000000   0.0000000000
   0.4122462565   0.0000000000   0.0000000000
   0.4120430020   0.0000000000   0.0000000000
   0.4118394384   0.0000000000   0.0000000000
   0.4116355649   0.0000000000   0.0000000000
   0.4114313801   0.0000000000   0.0000000000
   0.4112268830   0.0000000000   0.0000000000
   0.4110220725   0.0000000000   0.0000000000
   0.4108169473   0.0000000000   0.0000000000
   0.4106115065   0.0000000000   0.0000000000
   0.4104057488   0.0000000000   0.0000000000
   0.4101996732   0.0000000000   0.0000000000
   0.4099932784   0.0000000000   0.0000000000
   0.4097865636   0.0000000000   0.0000000000
   0.4095795270   0.0000000000   0.0000000000
   0.4093721678   0.0000000000   0.0000000000
   0.4091644850   0.0000000000   0.0000000000
   0.4089564770   0.0000000000   0.0000000000
   0.4087481429   0.0000000000   0.0000000000
   0.4085394814   0.0000000000   0.0000000000
   0.4083304914   0.0000000000   0.0000000000
   0.4081211715   0.0000000000   0.0000000000
   0.4079115205   0.0000000000   0.0000000000
   0.4077015375   0.0000000000   0.0000000000
   0.4074912207   0.0000000000   0.0000000000
   0.4072805694   0.0000000000   0.0000000000
   0.4070695821   0.0000000000   0.0000000000
   0.4068582576   0.0000000000   0.0000000000
   0.4066465946   0.0000000000   0.0000000000
   0.4064345918   0.0000000000   0.0000000000
   0.4062222478   0.0000000000   0.0000000000
   0.4060095618   0.0000000000   0.0000000000
   0.4057965319   0.0000000000   0.0000000000
   0.4055831572   0.0000000000   0.0000000000
   0.4053694364   0.0000000000   0.0000000000
   0.4051553678   0.0000000000   0.0000000000
   0.4049409505   0.0000000000   0.0000000000
   0.4047261829   0.0000000000   0.0000000000
   0.4045110638   0.0000000000   0.0000000000
   0.4042955918   0.0000000000   0.0000000000
   0.4040797654   0.0000000000   0.0000000000
   0.4038635836   0.0000000000   0.0000000000
   0.4036470447   0.0000000000   0.0000000000
   0.4034301474   0.0000000000   0.0000000000
   0.4032128904   0.0000000000   0.0000000000
   0.4029952722   0.0000000000   0.0000000000
   0.4027772914   0.0000000000   0.0000000000
   0.4025589467   0.0000000000   0.0000000000
   0.4023402365   0.0000000000   0.0000000000
   0.4021211595   0.0000000000   0.0000000000
   0.4019017143   0.0000000000   0.0000000000
   0.4016818992   0.0000000000   0.0000000000
   0.4014617129   0.0000000000   0.0000000000
   0.4012411540   0.0000000000   0.0000000000
   0.4010202209   0.0000000000   0.0000000000
   0.4007989121   0.0000000000   0.0000000000
   0.4005772263   0.0000000000   0.0000000000
   0.4003551618   0.0000000000   0.0000000000
   0.4001327173   0.0000000000   0.0000000000
   0.3999098910   0.0000000000   0.0000000000
   0.3996866814   0.0000000000   0.0000000000
   0.3994630869   0.0000000000   0.0000000000
   0.3992391064   0.0000000000   0.0000000000
   0.3990147378   0.0000000000   0.0000000000
   0.3987899797   0.0000000000   0.0000000000
   0.3985648308   0.0000000000   0.0000000000
   0.3983392890   0.0000000000   0.0000000000
   0.3981133532   0.0000000000   0.0000000000
   0.3978870214   0.0000000000   0.0000000000
   0.3976602920   0.0000000000   0.0000000000
   0.3974331636   0.0000000000   0.0000000000
   0.3972056345   0.0000000000   0.0000000000
   0.3969777027   0.0000000000   0.0000000000
   0.3967493670   0.0000000000   0.0000000000
   0.3965206256   0.0000000000   0.0000000000
   0.3962914766   0.0000000000   0.0000000000
   0.3960619185   0.0000000000   0.0000000000
   0.3958319493   0.0000000000   0.0000000000
   0.3956015677   0.0000000000   0.0000000000
   0.3953707716   0.0000000000   0.0000000000
   0.3951395596   0.0000000000   0.0000000000
   0.3949079295   0.0000000000   0.0000000000
   0.3946758800   0.0000000000   0.0000000000
   0.3944434089   0.0000000000   0.0000000000
   0.3942105148   0.0000000000   0.0000000000
   0.3939771954   0.0000000000   0.0000000000
   0.3937434494   0.0000000000   0.0000000000
   0.3935092746   0.0000000000   0.0000000000
   0.3932746694   0.0000000000   0.0000000000
   0.3930396318   0.0000000000   0.0000000000
   0.3928041600   0.0000000000   0.0000000000
   0.3925682520   0.0000000000   0.0000000000
   0.3923319060   0.0000000000   0.0000000000
   0.3920951202   0.0000000000   0.0000000000
   0.3918578925   0.0000000000   0.0000000000
   0.3916202211   0.0000000000   0.0000000000
   0.3913821038   0.0000000000   0.0000000000
   0.3911435389   0.0000000000   0.0000000000
   0.3909045244   0.0000000000   0.0000000000
   0.3906650581   0.0000000000   0.0000000000
   0.3904251384   0.0000000000   0.0000000000
   0.3901847628   0.0000000000   0.0000000000
   0.3899439297   0.0000000000   0.0000000000
   0.3897026368   0.0000000000   0.0000000000
   0.3894608822   0.0000000000   0.0000000000
   0.3892186635   0.0000000000   0.0000000000
   0.3889759790   0.0000000000   0.0000000000
   0.3887328265   0.0000000000   0.0000000000
   0.3884892038   0.0000000000   0.0000000000
   0.3882451088   0.0000000000   0.0000000000
   0.3880005393   0.0000000000   0.0000000000
   0.3877554931   0.0000000000   0.0000000000
   0.3875099683   0.0000000000   0.0000000000
   0.3872639624   0.0000000000   0.0000000000
   0.3870174733   0.0000000000   0.0000000000
   0.3867704988   0.0000000000   0.0000000000
   0.3865230367   0.0000000000   0.0000000000
   0.3862750845   0.0000000000   0.0000000000
   0.3860266401   0.0000000000   0.0000000000
   0.3857777014   0.0000000000   0.0000000000
   0.3855282657   0.0000000000   0.0000000000
   0.3852783311   0.0000000000   0.0000000000
   0.3850278949   0.0000000000   0.0000000000
   0.3847769549   0.0000000000   0.0000000000
   0.3845255085   0.0000000000   0.0000000000
   0.3842735537   0.0000000000   0.0000000000
   0.3840210878   0.0000000000   0.0000000000
   0.3837681084   0.0000000000   0.0000000000
   0.3835146131   0.0000000000   0.0000000000
   0.3832605996   0.0000000000   0.0000000000
   0.3830060651   0.0000000000   0.0000000000
   0.3827510073   0.0000000000   0.0000000000
   0.3824954235   0.0000000000   0.0000000000
   0.3822393113   0.0000000000   0.0000000000
   0.3819826681   0.0000000000   0.0000000000
   0.3817254913   0.0000000000   0.0000000000
   0.3814677784   0.0000000000   0.0000000000
   0.3812095267   0.0000000000   0.0000000000
   0.3809507335   0.0000000000   0.0000000000
   0.3806913962   0.0000000000   0.0000000000
   0.3804315121   0.0000000000   0.0000000000
   0.3801710785   0.0000000000   0.0000000000
   0.3799100926   0.0000000000   0.0000000000
   0.3796485517   0.0000000000   0.0000000000
   0.3793864531   0.0000000000   0.0000000000
   0.3791237941   0.0000000000   0.0000000000
   0.3788605716   0.0000000000   0.0000000000
   0.3785967829   0.0000000000   0.0000000000
   0.3783324251   0.0000000000   0.0000000000
   0.3780674956   0.0000000000   0.0000000000
   0.3778019910   0.0000000000   0.0000000000
   0.3775359087   0.0000000000   0.0000000000
   0.3772692459   0.0000000000   0.0000000000
   0.3770019992   0.0000000000   0.0000000000
   0.3767341659   0.0000000000   0.0000000000
   0.3764657429   0.0000000000   0.0000000000
   0.3761967271   0.0000000000   0.0000000000
   0.3759271154   0.0000000000   0.0000000000
   0.3756569049   0.0000000000   0.0000000000
   0.3753860924   0.0000000000   0.0000000000
   0.3751146746   0.0000000000   0.0000000000
   0.3748426486   0.0000000000   0.0000000000
   0.3745700108   0.0000000000   0.0000000000
   0.3742967584   0.0000000000   0.0000000000
   0.3740228877   0.0000000000   0.0000000000
   0.3737483958   0.0000000000   0.0000000000
   0.3734732794   0.0000000000   0.0000000000
   0.3731975349   0.0000000000   0.0000000000
   0.3729211590   0.0000000000   0.0000000000
   0.3726441484   0.0000000000   0.0000000000
   0.3723664997   0.0000000000   0.0000000000
   0.3720882093   0.0000000000   0.0000000000
   0.3718092739   0.0000000000   0.0000000000
   0.3715296898   0.0000000000   0.0000000000
   0.3712494536   0.0000000000   0.0000000000
   0.3709685618   0.0000000000   0.0000000000
   0.3706870106   0.0000000000   0.0000000000
   0.3704047964   0.0000000000   0.0000000000
   0.3701219157   0.0000000000   0.0000000000
   0.3698383646   0.0000000000   0.0000000000
   0.3695541394   0.0000000000   0.0000000000
   0.3692692365   0.0000000000   0.0000000000
   0.3689836521   0.0000000000   0.0000000000
   0.3686973821   0.0000000000   0.0000000000
   0.3684104230   0.0000000000   0.0000000000
   0.3681227706   0.0000000000   0.0000000000
   0.3678344210   0.0000000000   0.0000000000
   0.3675453705   0.0000000000   0.0000000000
   0.3672556148   0.0000000000   0.0000000000
   0.3669651500   0.0000000000   0.0000000000
   0.3666739721   0.0000000000   0.0000000000
   0.3663820768   0.0000000000   0.0000000000
   0.3660894600   0.0000000000   0.0000000000
   0.3657961175   0.0000000000   0.0000000000
   0.3655020454   0.0000000000   0.0000000000
   0.3652072390   0.0000000000   0.0000000000
   0.3649116941   0.0000000000   0.0000000000
   0.3646154066   0.0000000000   0.0000000000
   0.3643183718   0.0000000000   0.0000000000
   0.3640205853   0.0000000000   0.0000000000
   0.3637220430   0.0000000000   0.0000000000
   0.3634227400   0.0000000000   0.0000000000
   0.3631226719   0.0000000000   0.0000000000
   0.3628218340   0.0000000000   0.0000000000
   0.3625202218   0.0000000000   0.0000000000
   0.3622178306   0.0000000000   0.0000000000
   0.3619146558   0.0000000000   0.0000000000
   0.3616106922   0.0000000000   0.0000000000
   0.3613059354   0.0000000000   0.0000000000
   0.3610003804   0.0000000000   0.0000000000
   0.3606940224   0.0000000000   0.0000000000
   0.3603868561   0.0000000000   0.0000000000
   0.3600788768   0.0000000000   0.0000000000
   0.3597700795   0.0000000000   0.0000000000
   0.3594604587   0.0000000000   0.0000000000
   0.3591500097   0.0000000000   0.0000000000
   0.3588387271   0.0000000000   0.0000000000
   0.3585266056   0.0000000000   0.0000000000
   0.3582136398   0.0000000000   0.0000000000
   0.3578998246   0.0000000000   0.0000000000
   0.3575851544   0.0000000000   0.0000000000
   0.3572696238   0.0000000000   0.0000000000
   0.3569532273   0.0000000000   0.0000000000
   0.3566359592   0.0000000000   0.0000000000
   0.3563178141   0.0000000000   0.0000000000
   0.3559987859   0.0000000000   0.0000000000
   0.3556788691   0.0000000000   0.0000000000
   0.3553580580   0.0000000000   0.0000000000
   0.3550363464   0.0000000000   0.0000000000
   0.3547137286   0.0000000000   0.0000000000
   0.3543901987   0.0000000000   0.0000000000
   0.3540657503   0.0000000000   0.0000000000
   0.3537403775   0.0000000000   0.0000000000
   0.3534140741   0.0000000000   0.0000000000
   0.3530868339   0.0000000000   0.0000000000
   0.3527586504   0.0000000000   0.0000000000
   0.3524295173   0.0000000000   0.0000000000
   0.3520994281   0.0000000000   0.0000000000
   0.3517683764   0.0000000000   0.0000000000
   0.3514363556   0.0000000000   0.0000000000
   0.3511033588   0.0000000000   0.0000000000
   0.3507693795   0.0000000000   0.0000000000
   0.3504344109   0.0000000000   0.0000000000
   0.3500984459   0.0000000000   0.0000000000
   0.3497614776   0.0000000000   0.0000000000
   0.3494234992   0.0000000000   0.0000000000
   0.3490845033   0.0000000000   0.0000000000
   0.3487444828   0.0000000000   0.0000000000
   0.3484034303   0.0000000000   0.0000000000
   0.3480613387   0.0000000000   0.0000000000
   0.3477182004   0.0000000000   0.0000000000
   0.3473740079   0.0000000000   0.0000000000
   0.3470287535   0.0000000000   0.0000000000
   0.3466824297   0.0000000000   0.0000000000
   0.3463350285   0.0000000000   0.0000000000
   0.3459865420   0.0000000000   0.0000000000
   0.3456369626   0.0000000000   0.0000000000
   0.3452862818   0.0000000000   0.0000000000
   0.3449344916   0.0000000000   0.0000000000
   0.3445815838   0.0000000000   0.0000000000
   0.3442275499   0.0000000000   0.0000000000
   0.3438723818   0.0000000000   0.0000000000
   0.3435160706   0.0000000000   0.0000000000
   0.3431586078   0.0000000000   0.0000000000
   0.3427999847   0.0000000000   0.0000000000
   0.3424401923   0.0000000000   0.0000000000
   0.3420792218   0.0000000000   0.0000000000
   0.3417170640   0.0000000000   0.0000000000
   0.3413537098   0.0000000000   0.0000000000
   0.3409891499   0.0000000000   0.0000000000
   0.3406233746   0.0000000000   0.0000000000
   0.3402563748   0.0000000000   0.0000000000
   0.3398881408   0.0000000000   0.0000000000
   0.3395186626   0.0000000000   0.0000000000
   0.3391479305   0.0000000000   0.0000000000
   0.3387759343   0.0000000000   0.0000000000
   0.3384026641   0.0000000000   0.0000000000
   0.3380281096   0.0000000000   0.0000000000
   0.3376522603   0.0000000000   0.0000000000
   0.3372751058   0.0000000000   0.0000000000
   0.3368966352   0.0000000000   0.0000000000
   0.3365168378   0.0000000000   0.0000000000
   0.3361357029   0.0000000000   0.0000000000
   0.3357532192   0.0000000000   0.0000000000
   0.3353693754   0.0000000000   0.0000000000
   0.3349841603   0.0000000000   0.0000000000
   0.3345975623   0.0000000000   0.0000000000
   0.3342095698   0.0000000000   0.0000000000
   0.3338201708   0.0000000000   0.0000000000
   0.3334293534   0.0000000000   0.0000000000
   0.3330371056   0.0000000000   0.0000000000
   0.3326434148   0.0000000000   0.0000000000
   0.3322482686   0.0000000000   0.0000000000
   0.3318516544   0.0000000000   0.0000000000
   0.3314535593   0.0000000000   0.0000000000
   0.3310539705   0.0000000000   0.0000000000
   0.3306528745   0.0000000000   0.0000000000
   0.3302502582   0.0000000000   0.0000000000
   0.3298461079   0.0000000000   0.0000000000
   0.3294404098   0.0000000000   0.0000000000
   0.3290331500   0.0000000000   0.0000000000
   0.3286243144   0.0000000000   0.0000000000
   0.3282138886   0.0000000000   0.0000000000
   0.3278018581   0.0000000000   0.0000000000
   0.3273882081   0.0000000000   0.0000000000
   0.3269729235   0.0000000000   0.0000000000
   0.3265559893   0.0000000000   0.0000000000
   0.3261373901   0.0000000000   0.0000000000
   0.3257171100   0.0000000000   0.0000000000
   0.3252951334   0.0000000000   0.0000000000
   0.3248714439   0.0000000000   0.0000000000
   0.3244460253   0.0000000000   0.0000000000
   0.3240188610   0.0000000000   0.0000000000
   0.3235899340   0.0000000000   0.0000000000
   0.3231592273   0.0000000000   0.0000000000
   0.3227267235   0.0000000000   0.0000000000
   0.3222924050   0.0000000000   0.0000000000
   0.3218562537   0.0000000000   0.0000000000
   0.3214182516   0.0000000000   0.0000000000
   0.3209783801   0.0000000000   0.0000000000
   0.3205366204   0.0000000000   0.0000000000
   0.3200929534   0.0000000000   0.0000000000
   0.3196473598   0.0000000000   0.0000000000
   0.3191998198   0.0000000000   0.0000000000
   0.3187503136   0.0000000000   0.0000000000
   0.3182988205   0.0000000000   0.0000000000
   0.3178453200   0.0000000000   0.0000000000
   0.3173897912   0.0000000000   0.0000000000
   0.3169322126   0.0000000000   0.0000000000
   0.3164725626   0.0000000000   0.0000000000
   0.3160108188   0.0000000000   0.0000000000
   0.3155469591   0.0000000000   0.0000000000
   0.3150809606   0.0000000000   0.0000000000
   0.3146127998   0.0000000000   0.0000000000
   0.3141424534   0.0000000000   0.0000000000
   0.3136698971   0.0000000000   0.0000000000
   0.3131951067   0.0000000000   0.0000000000
   0.3127180571   0.0000000000   0.0000000000
   0.3122387231   0.0000000000   0.0000000000
   0.3117570788   0.0000000000   0.0000000000
   0.3112730982   0.0000000000   0.0000000000
   0.3107867544   0.0000000000   0.0000000000
   0.3102980202   0.0000000000   0.0000000000
   0.3098068680   0.0000000000   0.0000000000
   0.3093132696   0.0000000000   0.0000000000
   0.3088171964   0.0000000000   0.0000000000
   0.3083186190   0.0000000000   0.0000000000
   0.3078175077   0.0000000000   0.0000000000
   0.3073138321   0.0000000000   0.0000000000
   0.3068075613   0.0000000000   0.0000000000
   0.3062986637   0.0000000000   0.0000000000
   0.3057871074   0.0000000000   0.0000000000
   0.3052728594   0.0000000000   0.0000000000
   0.3047558866   0.0000000000   0.0000000000
   0.3042361548   0.0000000000   0.0000000000
   0.3037136292   0.0000000000   0.0000000000
   0.3031882746   0.0000000000   0.0000000000
   0.3026600548   0.0000000000   0.0000000000
   0.3021289330   0.0000000000   0.0000000000
   0.3015948715   0.0000000000   0.0000000000
   0.3010578322   0.0000000000   0.0000000000
   0.3005177756   0.0000000000   0.0000000000
   0.2999746621   0.0000000000   0.0000000000
   0.2994284507   0.0000000000   0.0000000000
   0.2988790997   0.0000000000   0.0000000000
   0.2983265667   0.0000000000   0.0000000000
   0.2977708082   0.0000000000   0.0000000000
   0.2972117797   0.0000000000   0.0000000000
   0.2966494360   0.0000000000   0.0000000000
   0.2960837305   0.0000000000   0.0000000000
   0.2955146161   0.0000000000   0.0000000000
   0.2949420442   0.0000000000   0.0000000000
   0.2943659652   0.0000000000   0.0000000000
   0.2937863285   0.0000000000   0.0000000000
   0.2932030824   0.0000000000   0.0000000000
   0.2926161738   0.0000000000   0.0000000000
   0.2920255484   0.0000000000   0.0000000000
   0.2914311508   0.0000000000   0.0000000000
   0.2908329240   0.0000000000   0.0000000000
   0.2902308100   0.0000000000   0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-par4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   0.6473151939   0.0000000000   0.0000000000
   0.6470591142   0.0000000000   0.0000000000
   0.6468027263   0.0000000000   0.0000000000
   0.6465460294   0.0000000000   0.0000000000
   0.6462890222   0.0000000000   0.0000000000
   0.6460317045   0.0000000000   0.0000000000
   0.6457740747   0.0000000000   0.0000000000
   0.6455161326   0.0000000000   0.0000000000
   0.6452578767   0.0000000000   0.0000000000
   0.6449993064   0.0000000000   0.0000000000
   0.6447404211   0.0000000000   0.0000000000
   0.6444812193   0.0000000000   0.0000000000
   0.6442217006   0.0000000000   0.0000000000
   0.6439618637   0.0000000000   0.0000000000
   0.6437017079   0.0000000000   0.0000000000
   0.6434412324   0.0000000000   0.0000000000
   0.6431804361   0.0000000000   0.0000000000
   0.6429193180   0.0000000000   0.0000000000
   0.6426578774   0.0000000000   0.0000000000
   0.6423961132   0.0000000000   0.0000000000
   0.6421340244   0.0000000000   0.0000000000
   0.6418716102   0.0000000000   0.0000000000
   0.6416088699   0.0000000000   0.0000000000
   0.6413458022   0.0000000000   0.0000000000
   0.6410824060   0.0000000000   0.0000000000
   0.6408186807   0.0000000000   0.0000000000
   0.6405546253   0.0000000000   0.0000000000
   0.6402902385   0.0000000000   0.0000000000
   0.6400255199   0.0000000000   0.0000000000
   0.6397604679   0.0000000000   0.0000000000
   0.6394950821   0.0000000000   0.0000000000
   0.6392293610   0.0000000000   0.0000000000
   0.6389633038   0.0000000000   0.0000000000
   0.6386969098   0.0000000000   0.0000000000
   0.6384301775   0.0000000000   0.0000000000
   0.6381631064   0.0000000000   0.0000000000
   0.6378956949   0.0000000000   0.0000000000
   0.6376279425   0.0000000000   0.0000000000
   0.6373598479   0.0000000000   0.0000000000
   0.6370914104   0.0000000000   0.0000000000
   0.6368226286   0.0000000000   0.0000000000
   0.6365535017   0.0000000000   0.0000000000
   0.6362840285   0.0000000000   0.0000000000
   0.6360142081   0.0000000000   0.0000000000
   0.6357440393   0.0000000000   0.0000000000
   0.6354735213   0.0000000000   0.0000000000
   0.6352026527   0.0000000000   0.0000000000
   0.6349314328   0.0000000000   0.0000000000
   0.6346598603   0.0000000000   0.0000000000
   0.6343879341   0.0000000000   0.0000000000
   0.6341156535   0.0000000000   0.0000000000
   0.6338430168   0.0000000000   0.0000000000
   0.6335700234   0.0000000000   0.0000000000
   0.6332966720   0.0000000000   0.0000000000
   0.6330229618   0.0000000000   0.0000000000
   0.6327488910   0.0000000000   0.0000000000
   0.6324744593   0.0000000000   0.0000000000
   0.6321996652   0.0000000000   0.0000000000
   0.6319245075   0.0000000000   0.0000000000
   0.6316489851   0.0000000000   0.0000000000
   0.6313730972   0.0000000000   0.0000000000
   0.6310968422   0.0000000000   0.0000000000
   0.6308202191   0.0000000000   0.0000000000
   0.6305432271   0.0000000000   0.0000000000
   0.6302658646   0.0000000000   0.0000000000
   0.6299881305   0.0000000000   0.0000000000
   0.6297100239   0.0000000000   0.0000000000
   0.6294315436   0.0000000000   0.0000000000
   0.6291526883   0.0000000000   0.0000000000
   0.6288734566   0.0000000000   0.0000000000
   0.6285938477   0.0000000000   0.0000000000
   0.6283138602   0.0000000000   0.0000000000
   0.6280334931   0.0000000000   0.0000000000
   0.6277527448   0.0000000000   0.0000000000
   0.6274716147   0.0000000000   0.0000000000
   0.6271901008   0.0000000000   0.0000000000
   0.6269082024   0.0000000000   0.0000000000
   0.6266259184   0.0000000000   0.0000000000
   0.6263432469   0.0000000000   0.0000000000
   0.6260601874   0.0000000000   0.0000000000
   0.6257767384   0.0000000000   0.0000000000
   0.6254928984   0.0000000000   0.0000000000
   0.6252086665   0.0000000000   0.0000000000
   0.6249240409   0.0000000000   0.0000000000
   0.6246390211   0.0000000000   0.0000000000
   0.6243536051   0.0000000000   0.0000000000
   0.6240677922   0.0000000000   0.0000000000
   0.6237815808   0.0000000000   0.0000000000
   0.6234949695   0.0000000000   0.0000000000
   0.6232079571   0.0000000000   0.0000000000
   0.6229205423   0.0000000000   0.0000000000
   0.6226327237   0.0000000000   0.0000000000
   0.6223445003   0.0000000000   0.0000000000
   0.6220558702   0.0000000000   0.0000000000
   0.6217668327   0.0000000000   0.0000000000
   0.6214773860   0.0000000000   0.0000000000
   0.6211875289   0.0000000000   0.0000000000
   0.6208972599   0.0000000000   0.0000000000
   0.6206065779   0.0000000000   0.0000000000
   0.6203154813   0.0000000000   0.0000000000
   0.6200239690   0.0000000000   0.0000000000
   0.6197320392   0.0000000000   0.0000000000
   0.6194396909   0.0000000000   0.0000000000
   0.6191469224   0.0000000000   0.0000000000
   0.6188537323   0.0000000000   0.0000000000
   0.6185601192   0.0000000000   0.0000000000
   0.6182660820   0.0000000000   0.0000000000
   0.6179716187   0.0000000000   0.0000000000
   0.6176767283   0.0000000000   0.0000000000
   0.6173814093   0.0000000000   0.0000000000
   0.6170856600   0.0000000000   0.0000000000
   0.6167894795   0.0000000000   0.0000000000
   0.6164928653   0.0000000000   0.0000000000
   0.6161958169   0.0000000000   0.0000000000
   0.6158983325   0.0000000000   0.0000000000
   0.6156004103   0.0000000000   0.0000000000
   0.6153020491   0.0000000000   0.0000000000
   0.6150032475   0.0000000000   0.0000000000
   0.6147040038   0.0000000000   0.0000000000
   0.6144043165   0.0000000000   0.0000000000
   0.6141041838   0.0000000000   0.0000000000
   0.6138036045   0.0000000000   0.0000000000
   0.6135025769   0.0000000000   0.0000000000
   0.6132010995   0.0000000000   0.0000000000
   0.6128991707   0.0000000000   0.0000000000
   0.6125967889   0.0000000000   0.0000000000
   0.6122939526   0.0000000000   0.0000000000
   0.6119906600   0.0000000000   0.0000000000
   0.6116869097   0.0000000000   0.0000000000
   0.6113827001   0.0000000000   0.0000000000
   0.6110780292   0.0000000000   0.0000000000
   0.6107728957   0.0000000000   0.0000000000
   0.6104672982   0.0000000000   0.0000000000
   0.6101612344   0.0000000000   0.0000000000
   0.6098547032   0.0000000000   0.0000000000
   0.6095477026   0.0000000000   0.0000000000
   0.6092402311   0.0000000000   0.0000000000
   0.6089322867   0.0000000000   0.0000000000
   0.6086238681   0.0000000000   0.0000000000
   0.6083149736   0.0000000000   0.0000000000
   0.6080056011   0.0000000000   0.0000000000
   0.6076957490   0.0000000000   0.0000000000
   0.6073854159   0.0000000000   0.0000000000
   0.6070745995   0.0000000000   0.0000000000
   0.6067632987   0.0000000000   0.0000000000
   0.6064515110   0.0000000000   0.0000000000
   0.6061392351   0.0000000000   0.0000000000
   0.6058264693   0.0000000000   0.0000000000
   0.6055132111   0.0000000000   0.0000000000
   0.6051994597   0.0000000000   0.0000000000
   0.6048852124   0.0000000000   0.0000000000
   0.6045704680   0.0000000000   0.0000000000
   0.6042552241   0.0000000000   0.0000000000
   0.6039394792   0.0000000000   0.0000000000
   0.6036232316   0.0000000000   0.0000000000
   0.6033064791   0.0000000000   0.0000000000
   0.6029892196   0.0000000000   0.0000000000
   0.6026714518   0.0000000000   0.0000000000
   0.6023531734   0.0000000000   0.0000000000
   0.6020343827   0.0000000000   0.0000000000
   0.6017150777   0.0000000000   0.0000000000
   0.6013952561   0.0000000000   0.0000000000
   0.6010749166   0.0000000000   0.0000000000
   0.6007540568   0.0000000000   0.0000000000
   0.6004326748   0.0000000000   0.0000000000
   0.6001107686   0.0000000000   0.0000000000
   0.5997883361   0.0000000000   0.0000000000
   0.5994653755   0.0000000000   0.0000000000
   0.5991418847   0.0000000000   0.0000000000
   0.5988178616   0.0000000000   0.0000000000
   0.5984933042   0.0000000000   0.0000000000
   0.5981682106   0.0000000000   0.0000000000
   0.5978425785   0.0000000000   0.0000000000
   0.5975164058   0.0000000000   0.0000000000
   0.5971896904   0.0000000000   0.0000000000
   0.5968624302   0.0000000000   0.0000000000
   0.5965346234   0.0000000000   0.0000000000
   0.5962062674   0.0000000000   0.0000000000
   0.5958773603   0.0000000000   0.0000000000
   0.5955479001   0.0000000000   0.0000000000
   0.5952178841   0.0000000000   0.0000000000
   0.5948873105   0.0000000000   0.0000000000
   0.5945561769   0.0000000000   0.0000000000
   0.5942244815   0.0000000000   0.0000000000
   0.5938922214   0.0000000000   0.0000000000
   0.5935593950   0.0000000000   0.0000000000
   0.5932259994   0.0000000000   0.0000000000
   0.5928920328   0.0000000000   0.0000000000
   0.5925574931   0.0000000000   0.0000000000
   0.5922223773   0.0000000000   0.0000000000
   0.5918866833   0.0000000000   0.0000000000
   0.5915504094   0.0000000000   0.0000000000
   0.5912135523   0.0000000000   0.0000000000
   0.5908761104   0.0000000000   0.0000000000
   0.5905380808   0.0000000000   0.0000000000
   0.5901994615   0.0000000000   0.0000000000
   0.5898602500   0.0000000000   0.0000000000
   0.5895204436   0.0000000000   0.0000000000
   0.5891800403   0.0000000000   0.0000000000
   0.5888390370   0.0000000000   0.0000000000
   0.5884974321   0.0000000000   0.0000000000
   0.5881552222   0.0000000000   0.0000000000
   0.5878124054   0.0000000000   0.0000000000
   0.5874689793   0.0000000000   0.0000000000
   0.5871249407   0.0000000000   0.0000000000
   0.5867802875   0.0000000000   0.0000000000
   0.5864350169   0.0000000000   0.0000000000
   0.5860891267   0.0000000000   0.0000000000
   0.5857426139   0.0000000000   0.0000000000
   0.5853954761   0.0000000000   0.0000000000
   0.5850477107   0.0000000000   0.0000000000
   0.5846993147   0.0000000000   0.0000000000
   0.5843502860   0.0000000000   0.0000000000
   0.5840006214   0.0000000000   0.0000000000
   0.5836503183   0.0000000000   0.0000000000
   0.5832993739   0.0000000000   0.0000000000
   0.5829477858   0.0000000000   0.0000000000
   0.5825955509   0.0000000000   0.0000000000
   0.5822426667   0.0000000000   0.0000000000
   0.5818891299   0.0000000000   0.0000000000
   0.5815349383   0.0000000000   0.0000000000
   0.5811800886   0.0000000000   0.0000000000
   0.5808245782   0.0000000000   0.0000000000
   0.5804684041   0.0000000000   0.0000000000
   0.5801115633   0.0000000000   0.0000000000
   0.5797540528   0.0000000000   0.0000000000
   0.5793958703   0.0000000000   0.0000000000
   0.5790370122   0.0000000000   0.0000000000
   0.5786774755   0.0000000000   0.0000000000
   0.5783172578   0.0000000000   0.0000000000
   0.5779563556   0.0000000000   0.0000000000
   0.5775947658   0.0000000000   0.0000000000
   0.5772324855   0.0000000000   0.0000000000
   0.5768695114   0.0000000000   0.0000000000
   0.5765058408   0.0000000000   0.0000000000
   0.5761414701   0.0000000000   0.0000000000
   0.5757763968   0.0000000000   0.0000000000
   0.5754106171   0.0000000000   0.0000000000
   0.5750441281   0.0000000000   0.0000000000
   0.5746769262   0.0000000000   0.0000000000
   0.5743090088   0.0000000000   0.0000000000
   0.5739403719   0.0000000000   0.0000000000
   0.5735710130   0.0000000000   0.0000000000
   0.5732009280   0.0000000000   0.0000000000
   0.5728301141   0.0000000000   0.0000000000
   0.5724585677   0.0000000000   0.0000000000
   0.5720862857   0.0000000000   0.0000000000
   0.5717132643   0.0000000000   0.0000000000
   0.5713395003   0.0000000000   0.0000000000
   0.5709649900   0.0000000000   0.0000000000
   0.5705897302   0.0000000000   0.0000000000
   0.5702137173   0.0000000000   0.0000000000
   0.5698369477   0.0000000000   0.0000000000
   0.5694594178   0.0000000000   0.0000000000
   0.5690811241   0.0000000000   0.0000000000
   0.5687020630   0.0000000000   0.0000000000
   0.5683222306   0.0000000000   0.0000000000
   0.5679416237   0.0000000000   0.0000000000
   0.5675602380   0.0000000000   0.0000000000
   0.5671780703   0.0000000000   0.0000000000
   0.5667951167   0.0000000000   0.0000000000
   0.5664113734   0.0000000000   0.0000000000
   0.5660268364   0.0000000000   0.0000000000
   0.5656415019   0.0000000000   0.0000000000
   0.5652553663   0.0000000000   0.0000000000
   0.5648684255   0.0000000000   0.0000000000
   0.5644806755   0.0000000000   0.0000000000
   0.5640921122   0.0000000000   0.0000000000
   0.5637027321   0.0000000000   0.0000000000
   0.5633125309   0.0000000000   0.0000000000
   0.5629215047   0.0000000000   0.0000000000
   0.5625296489   0.0000000000   0.0000000000
   0.5621369601   0.0000000000   0.0000000000
   0.5617434335   0.0000000000   0.0000000000
   0.5613490654   0.0000000000   0.0000000000
   0.5609538513   0.0000000000   0.0000000000
   0.5605577870   0.0000000000   0.0000000000
   0.5601608684   0.0000000000   0.0000000000
   0.5597630908   0.0000000000   0.0000000000
   0.5593644502   0.0000000000   0.0000000000
   0.5589649420   0.0000000000   0.0000000000
   0.5585645621   0.0000000000   0.0000000000
   0.5581633057   0.0000000000   0.0000000000
   0.5577611684   0.0000000000   0.0000000000
   0.5573581456   0.0000000000   0.0000000000
   0.5569542330   0.0000000000   0.0000000000
   0.5565494256   0.0000000000   0.0000000000
   0.5561437192   0.0000000000   0.0000000000
   0.5557371088   0.0000000000   0.0000000000
   0.5553295898   0.0000000000   0.0000000000
   0.5549211574   0.0000000000   0.0000000000
   0.5545118067   0.0000000000   0.0000000000
   0.5541015334   0.0000000000   0.0000000000
   0.5536903318   0.0000000000   0.0000000000
   0.5532781976   0.0000000000   0.0000000000
   0.5528651255   0.0000000000   0.0000000000
   0.5524511107   0.0000000000   0.0000000000
   0.5520361479   0.0000000000   0.0000000000
   0.5516202325   0.0000000000   0.0000000000
   0.5512033591   0.0000000000   0.0000000000
   0.5507855222   0.0000000000   0.0000000000
   0.5503667172   0.0000000000   0.0000000000
   0.5499469384   0.0000000000   0.0000000000
   0.5495261807   0.0000000000   0.0000000000
   0.5491044386   0.0000000000   0.0000000000
   0.5486817070   0.0000000000   0.0000000000
   0.5482579800   0.0000000000   0.0000000000
   0.5478332525   0.0000000000   0.0000000000
   0.5474075185   0.0000000000   0.0000000000
   0.5469807731   0.0000000000   0.0000000000
   0.5465530103   0.0000000000   0.0000000000
   0.5461242243   0.0000000000   0.0000000000
   0.5456944095   0.0000000000   0.0000000000
   0.5452635600   0.0000000000   0.0000000000
   0.5448316701   0.0000000000   0.0000000000
   0.5443987339   0.0000000000   0.0000000000
   0.5439647455   0.0000000000   0.0000000000
   0.5435296986   0.0000000000   0.0000000000
   0.5430935877   0.0000000000   0.0000000000
   0.5426564061   0.0000000000   0.0000000000
   0.5422181480   0.0000000000   0.0000000000
   0.5417788073   0.0000000000   0.0000000000
   0.5413383775   0.0000000000   0.0000000000
   0.5408968522   0.0000000000   0.0000000000
   0.5404542252   0.0000000000   0.0000000000
   0.5400104897   0.0000000000   0.0000000000
   0.5395656397   0.0000000000   0.0000000000
   0.5391196685   0.0000000000   0.0000000000
   0.5386725693   0.0000000000   0.0000000000
   0.5382243355   0.0000000000   0.0000000000
   0.5377749603   0.0000000000   0.0000000000
   0.5373244371   0.0000000000   0.0000000000
   0.5368727588   0.0000000000   0.0000000000
   0.5364199185   0.0000000000   0.0000000000
   0.5359659093   0.0000000000   0.0000000000
   0.5355107238   0.0000000000   0.0000000000
   0.5350543553   0.0000000000   0.0000000000
   0.5345967964   0.0000000000   0.0000000000
   0.5341380397   0.0000000000   0.0000000000
   0.5336780781   0.0000000000   0.0000000000
   0.5332169039   0.0000000000   0.0000000000
   0.5327545098   0.0000000000   0.0000000000
   0.5322908882   0.0000000000   0.0000000000
   0.5318260313   0.0000000000   0.0000000000
   0.5313599316   0.0000000000   0.0000000000
   0.5308925814   0.0000000000   0.0000000000
   0.5304239724   0.0000000000   0.0000000000
   0.5299540970   0.0000000000   0.0000000000
   0.5294829471   0.0000000000   0.0000000000
   0.5290105147   0.0000000000   0.0000000000
   0.5285367913   0.0000000000   0.0000000000
   0.5280617691   0.0000000000   0.0000000000
   0.5275854391   0.0000000000   0.0000000000
   0.5271077935   0.0000000000   0.0000000000
   0.5266288235   0.0000000000   0.0000000000
   0.5261485203   0.0000000000   0.0000000000
   0.5256668758   0.0000000000   0.0000000000
   0.5251838805   0.0000000000   0.0000000000
   0.5246995257   0.0000000000   0.0000000000
   0.5242138027   0.0000000000   0.0000000000
   0.5237267025   0.0000000000   0.0000000000
   0.5232382155   0.0000000000   0.0000000000
   0.5227483327   0.0000000000   0.0000000000
   0.5222570447   0.0000000000   0.0000000000
   0.5217643423   0.0000000000   0.0000000000
   0.5212702153   0.0000000000   0.0000000000
   0.5207746548   0.0000000000   0.0000000000
   0.5202776504   0.0000000000   0.0000000000
   0.5197791929   0.0000000000   0.0000000000
   0.5192792717   0.0000000000   0.0000000000
   0.5187778769   0.0000000000   0.0000000000
   0.5182749987   0.0000000000   0.0000000000
   0.5177706263   0.0000000000   0.0000000000
   0.5172647495   0.0000000000   0.0000000000
   0.5167573578   0.0000000000   0.0000000000
   0.5162484404   0.0000000000   0.0000000000
   0.5157379868   0.0000000000   0.0000000000
   0.5152259859   0.0000000000   0.0000000000
   0.5147124266   0.0000000000   0.0000000000
   0.5141972982   0.0000000000   0.0000000000
   0.5136805891   0.0000000000   0.0000000000
   0.5131622880   0.0000000000   0.0000000000
   0.5126423833   0.0000000000   0.0000000000
   0.5121208636   0.0000000000   0.0000000000
   0.5115977169   0.0000000000   0.0000000000
   0.5110729315   0.0000000000   0.0000000000
   0.5105464952   0.0000000000   0.0000000000
   0.5100183957   0.0000000000   0.0000000000
   0.5094886210   0.0000000000   0.0000000000
   0.5089571585   0.0000000000   0.0000000000
   0.5084239953   0.0000000000   0.0000000000
   0.5078891190   0.0000000000   0.0000000000
   0.5073525166   0.0000000000   0.0000000000
   0.5068141749   0.0000000000   0.0000000000
   0.5062740808   0.0000000000   0.0000000000
   0.5057322206   0.0000000000   0.0000000000
   0.5051885813   0.0000000000   0.0000000000
   0.5046431487   0.0000000000   0.0000000000
   0.5040959092   0.0000000000   0.0000000000
   0.5035468485   0.0000000000   0.0000000000
   0.5029959529   0.0000000000   0.0000000000
   0.5024432071   0.0000000000   0.0000000000
   0.5018885975   0.0000000000   0.0000000000
   0.5013321086   0.0000000000   0.0000000000
   0.5007737260   0.0000000000   0.0000000000
   0.5002134342   0.0000000000   0.0000000000
   0.4996512178   0.0000000000   0.0000000000
   0.4990870616   0.0000000000   0.0000000000
   0.4985209500   0.0000000000   0.0000000000
   0.4979528666   0.0000000000   0.0000000000
   0.4973827956   0.0000000000   0.0000000000
   0.4968107206   0.0000000000   0.0000000000
   0.4962366251   0.0000000000   0.0000000000
   0.4956604922   0.0000000000   0.0000000000
   0.4950823051   0.0000000000   0.0000000000
   0.4945020465   0.0000000000   0.0000000000
   0.4939196990   0.0000000000   0.0000000000
   0.4933352447   0.0000000000   0.0000000000
   0.4927486662   0.0000000000   0.0000000000
   0.4921599451   0.0000000000   0.0000000000
   0.4915690630   0.0000000000   0.0000000000
   0.4909760012   0.0000000000   0.0000000000
   0.4903807410   0.0000000000   0.0000000000
   0.4897832631   0.0000000000   0.0000000000
   0.4891835483   0.0000000000   0.0000000000
   0.4885815769   0.0000000000   0.0000000000
   0.4879773285   0.0000000000   0.0000000000
   0.4873707836   0.0000000000   0.0000000000
   0.4867619210   0.0000000000   0.0000000000
   0.4861507203   0.0000000000   0.0000000000
   0.4855371605   0.0000000000   0.0000000000
   0.4849212199   0.0000000000   0.0000000000
   0.4843028768   0.0000000000   0.0000000000
   0.4836821096   0.0000000000   0.0000000000
   0.4830588954   0.0000000000   0.0000000000
   0.4824332120   0.0000000000   0.0000000000
   0.4818050361   0.0000000000   0.0000000000
   0.4811743446   0.0000000000   0.0000000000
   0.4805411138   0.0000000000   0.0000000000
   0.4799053194   0.0000000000   0.0000000000
   0.4792669373   0.0000000000   0.0000000000
   0.4786259427   0.0000000000   0.0000000000
   0.4779823104   0.0000000000   0.0000000000
   0.4773360150   0.0000000000   0.0000000000
   0.4766870304   0.0000000000   0.0000000000
   0.4760353305   0.0000000000   0.0000000000
   0.4753808886   0.0000000000   0.0000000000
   0.4747236774   0.0000000000   0.0000000000
   0.4740636695   0.0000000000   0.0000000000
   0.4734008369   0.0000000000   0.0000000000
   0.4727351513   0.0000000000   0.0000000000
   0.4720665835   0.0000000000   0.0000000000
   0.4713951044   0.0000000000   0.0000000000
   0.4707206841   0.0000000000   0.0000000000
   0.4700432926   0.0000000000   0.0000000000
   0.4693628987   0.0000000000   0.0000000000
   0.4686794712   0.0000000000   0.0000000000
   0.4679929786   0.0000000000   0.0000000000
   0.4673033883   0.0000000000   0.0000000000
   0.4666106673   0.0000000000   0.0000000000
   0.4659147825   0.0000000000   0.0000000000
   0.4652156999   0.0000000000   0.0000000000
   0.4645133846   0.0000000000   0.0000000000
   0.4638078018   0.0000000000   0.0000000000
   0.4630989154   0.0000000000   0.0000000000
   0.4623866894   0.0000000000   0.0000000000
   0.4616710865   0.0000000000   0.0000000000
   0.4609520691   0.0000000000   0.0000000000
   0.4602295989   0.0000000000   0.0000000000
   0.4595036370   0.0000000000   0.0000000000
   0.4587741435   0.0000000000   0.0000000000
   0.4580410779   0.0000000000   0.0000000000
   0.4573043994   0.0000000000   0.0000000000
   0.4565640659   0.0000000000   0.0000000000
   0.4558200345   0.0000000000   0.0000000000
   0.4550722622   0.0000000000   0.0000000000
   0.4543207043   0.0000000000   0.0000000000
   0.4535653158   0.0000000000   0.0000000000
   0.4528060510   0.0000000000   0.0000000000
   0.4520428628   0.0000000000   0.0000000000
   0.4512757035   0.0000000000   0.0000000000
   0.4505045246   0.0000000000   0.0000000000
   0.4497292762   0.0000000000   0.0000000000
   0.4489499082   0.0000000000   0.0000000000
   0.4481663687   0.0000000000   0.0000000000
   0.4473786052   0.0000000000   0.0000000000
   0.4465865641   0.0000000000   0.0000000000
   0.4457901908   0.0000000000   0.0000000000
   0.4449894292   0.0000000000   0.0000000000
   0.4441842226   0.0000000000   0.0000000000
   0.4433745129   0.0000000000   0.0000000000
   0.4425602407   0.0000000000   0.0000000000
   0.4417413453   0.0000000000   0.0000000000
   0.4409177648   0.0000000000   0.0000000000
   0.4400894364   0.0000000000   0.0000000000
   0.4392562955   0.0000000000   0.0000000000
   0.4384182759   0.0000000000   0.0000000000
   0.4375753107   0.0000000000   0.0000000000
   0.4367273307   0.0000000000   0.0000000000
   0.4358742659   0.0000000000   0.0000000000
   0.4350160443   0.0000000000   0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-par5.dat <==
   311.00099999999998     
   2.5000000000000000              501
   0.9641919162   0.0000000000   0.0000000000
   0.9638090493   0.0000000000   0.0000000000
   0.9634257223   0.0000000000   0.0000000000
   0.9630419334   0.0000000000   0.0000000000
   0.9626576813   0.0000000000   0.0000000000
   0.9622729649   0.0000000000   0.0000000000
   0.9618877833   0.0000000000   0.0000000000
   0.9615021347   0.0000000000   0.0000000000
   0.9611160176   0.0000000000   0.0000000000
   0.9607294308   0.0000000000   0.0000000000
   0.9603423732   0.0000000000   0.0000000000
   0.9599548434   0.0000000000   0.0000000000
   0.9595668401   0.0000000000   0.0000000000
   0.9591783615   0.0000000000   0.0000000000
   0.9587894072   0.0000000000   0.0000000000
   0.9583999746   0.0000000000   0.0000000000
   0.9580100631   0.0000000000   0.0000000000
   0.9576196711   0.0000000000   0.0000000000
   0.9572287976   0.0000000000   0.0000000000
   0.9568374406   0.0000000000   0.0000000000
   0.9564455991   0.0000000000   0.0000000000
   0.9560532715   0.0000000000   0.0000000000
   0.9556604566   0.0000000000   0.0000000000
   0.9552671527   0.0000000000   0.0000000000
   0.9548733585   0.0000000000   0.0000000000
   0.9544790729   0.0000000000   0.0000000000
   0.9540842941   0.0000000000   0.0000000000
   0.9536890205   0.0000000000   0.0000000000
   0.9532932510   0.0000000000   0.0000000000
   0.9528969844   0.0000000000   0.0000000000
   0.9525002184   0.0000000000   0.0000000000
   0.9521029522   0.0000000000   0.0000000000
   0.9517051842   0.0000000000   0.0000000000
   0.9513069125   0.0000000000   0.0000000000
   0.9509081366   0.0000000000   0.0000000000
   0.9505088540   0.0000000000   0.0000000000
   0.9501090636   0.0000000000   0.0000000000
   0.9497087636   0.0000000000   0.0000000000
   0.9493079530   0.0000000000   0.0000000000
   0.9489066299   0.0000000000   0.0000000000
   0.9485047930   0.0000000000   0.0000000000
   0.9481024407   0.0000000000   0.0000000000
   0.9476995712   0.0000000000   0.0000000000
   0.9472961830   0.0000000000   0.0000000000
   0.9468922751   0.0000000000   0.0000000000
   0.9464878451   0.0000000000   0.0000000000
   0.9460828923   0.0000000000   0.0000000000
   0.9456774145   0.0000000000   0.0000000000
   0.9452714103   0.0000000000   0.0000000000
   0.9448648780   0.0000000000   0.0000000000
   0.9444578158   0.0000000000   0.0000000000
   0.9440502225   0.0000000000   0.0000000000
   0.9436420964   0.0000000000   0.0000000000
   0.9432334363   0.0000000000   0.0000000000
   0.9428242393   0.0000000000   0.0000000000
   0.9424145051   0.0000000000   0.0000000000
   0.9420042308   0.0000000000   0.0000000000
   0.9415934159   0.0000000000   0.0000000000
   0.9411820584   0.0000000000   0.0000000000
   0.9407701563   0.0000000000   0.0000000000
   0.9403577080   0.0000000000   0.0000000000
   0.9399447118   0.0000000000   0.0000000000
   0.9395311662   0.0000000000   0.0000000000
   0.9391170695   0.0000000000   0.0000000000
   0.9387024196   0.0000000000   0.0000000000
   0.9382872154   0.0000000000   0.0000000000
   0.9378714546   0.0000000000   0.0000000000
   0.9374551358   0.0000000000   0.0000000000
   0.9370382567   0.0000000000   0.0000000000
   0.9366208162   0.0000000000   0.0000000000
   0.9362028124   0.0000000000   0.0000000000
   0.9357842436   0.0000000000   0.0000000000
   0.9353651073   0.0000000000   0.0000000000
   0.9349454024   0.0000000000   0.0000000000
   0.9345251270   0.0000000000   0.0000000000
   0.9341042792   0.0000000000   0.0000000000
   0.9336828571   0.0000000000   0.0000000000
   0.9332608592   0.0000000000   0.0000000000
   0.9328382831   0.0000000000   0.0000000000
   0.9324151274   0.0000000000   0.0000000000
   0.9319913902   0.0000000000   0.0000000000
   0.9315670695   0.0000000000   0.0000000000
   0.9311421632   0.0000000000   0.0000000000
   0.9307166701   0.0000000000   0.0000000000
   0.9302905875   0.0000000000   0.0000000000
   0.9298639139   0.0000000000   0.0000000000
   0.9294366475   0.0000000000   0.0000000000
   0.9290087863   0.0000000000   0.0000000000
   0.9285803278   0.0000000000   0.0000000000
   0.9281512710   0.0000000000   0.0000000000
   0.9277216133   0.0000000000   0.0000000000
   0.9272913530   0.0000000000   0.0000000000
   0.9268604880   0.0000000000   0.0000000000
   0.9264290165   0.0000000000   0.0000000000
   0.9259969362   0.0000000000   0.0000000000
   0.9255642452   0.0000000000   0.0000000000
   0.9251309415   0.0000000000   0.0000000000
   0.9246970232   0.0000000000   0.0000000000
   0.9242624881   0.0000000000   0.0000000000
   0.9238273343   0.0000000000   0.0000000000
   0.9233915599   0.0000000000   0.0000000000
   0.9229551621   0.0000000000   0.0000000000
   0.9225181397   0.0000000000   0.0000000000
   0.9220804899   0.0000000000   0.0000000000
   0.9216422110   0.0000000000   0.0000000000
   0.9212033009   0.0000000000   0.0000000000
   0.9207637571   0.0000000000   0.0000000000
   0.9203235780   0.0000000000   0.0000000000
   0.9198827612   0.0000000000   0.0000000000
   0.9194413047   0.0000000000   0.0000000000
   0.9189992057   0.0000000000   0.0000000000
   0.9185564624   0.0000000000   0.0000000000
   0.9181130730   0.0000000000   0.0000000000
   0.9176690351   0.0000000000   0.0000000000
   0.9172243460   0.0000000000   0.0000000000
   0.9167790040   0.0000000000   0.0000000000
   0.9163330065   0.0000000000   0.0000000000
   0.9158863514   0.0000000000   0.0000000000
   0.9154390367   0.0000000000   0.0000000000
   0.9149910598   0.0000000000   0.0000000000
   0.9145424186   0.0000000000   0.0000000000
   0.9140931105   0.0000000000   0.0000000000
   0.9136431330   0.0000000000   0.0000000000
   0.9131924846   0.0000000000   0.0000000000
   0.9127411624   0.0000000000   0.0000000000
   0.9122891643   0.0000000000   0.0000000000
   0.9118364873   0.0000000000   0.0000000000
   0.9113831299   0.0000000000   0.0000000000
   0.9109290891   0.0000000000   0.0000000000
   0.9104743629   0.0000000000   0.0000000000
   0.9100189482   0.0000000000   0.0000000000
   0.9095628434   0.0000000000   0.0000000000
   0.9091060459   0.0000000000   0.0000000000
   0.9086485525   0.0000000000   0.0000000000
   0.9081903615   0.0000000000   0.0000000000
   0.9077314701   0.0000000000   0.0000000000
   0.9072718760   0.0000000000   0.0000000000
   0.9068115761   0.0000000000   0.0000000000
   0.9063505687   0.0000000000   0.0000000000
   0.9058888509   0.0000000000   0.0000000000
   0.9054264199   0.0000000000   0.0000000000
   0.9049632733   0.0000000000   0.0000000000
   0.9044994085   0.0000000000   0.0000000000
   0.9040348231   0.0000000000   0.0000000000
   0.9035695144   0.0000000000   0.0000000000
   0.9031034794   0.0000000000   0.0000000000
   0.9026367160   0.0000000000   0.0000000000
   0.9021692213   0.0000000000   0.0000000000
   0.9017009922   0.0000000000   0.0000000000
   0.9012320264   0.0000000000   0.0000000000
   0.9007623216   0.0000000000   0.0000000000
   0.9002918746   0.0000000000   0.0000000000
   0.8998206823   0.0000000000   0.0000000000
   0.8993487429   0.0000000000   0.0000000000
   0.8988760524   0.0000000000   0.0000000000
   0.8984026091   0.0000000000   0.0000000000
   0.8979284101   0.0000000000   0.0000000000
   0.8974534517   0.0000000000   0.0000000000
   0.8969777318   0.0000000000   0.0000000000
   0.8965012475   0.0000000000   0.0000000000
   0.8960239955   0.0000000000   0.0000000000
   0.8955459734   0.0000000000   0.0000000000
   0.8950671782   0.0000000000   0.0000000000
   0.8945876067   0.0000000000   0.0000000000
   0.8941072561   0.0000000000   0.0000000000
   0.8936261236   0.0000000000   0.0000000000
   0.8931442057   0.0000000000   0.0000000000
   0.8926615005   0.0000000000   0.0000000000
   0.8921780037   0.0000000000   0.0000000000
   0.8916937130   0.0000000000   0.0000000000
   0.8912086253   0.0000000000   0.0000000000
   0.8907227372   0.0000000000   0.0000000000
   0.8902360462   0.0000000000   0.0000000000
   0.8897485485   0.0000000000   0.0000000000
   0.8892602416   0.0000000000   0.0000000000
   0.8887711217   0.0000000000   0.0000000000
   0.8882811864   0.0000000000   0.0000000000
   0.8877904319   0.0000000000   0.0000000000
   0.8872988551   0.0000000000   0.0000000000
   0.8868064531   0.0000000000   0.0000000000
   0.8863132223   0.0000000000   0.0000000000
   0.8858191600   0.0000000000   0.0000000000
   0.8853242620   0.0000000000   0.0000000000
   0.8848285260   0.0000000000   0.0000000000
   0.8843319478   0.0000000000   0.0000000000
   0.8838345244   0.0000000000   0.0000000000
   0.8833362528   0.0000000000   0.0000000000
   0.8828371291   0.0000000000   0.0000000000
   0.8823371505   0.0000000000   0.0000000000
   0.8818363126   0.0000000000   0.0000000000
   0.8813346126   0.0000000000   0.0000000000
   0.8808320471   0.0000000000   0.0000000000
   0.8803286125   0.0000000000   0.0000000000
   0.8798243054   0.0000000000   0.0000000000
   0.8793191218   0.0000000000   0.0000000000
   0.8788130583   0.0000000000   0.0000000000
   0.8783061119   0.0000000000   0.0000000000
   0.8777982779   0.0000000000   0.0000000000
   0.8772895541   0.0000000000   0.0000000000
   0.8767799356   0.0000000000   0.0000000000
   0.8762694191   0.0000000000   0.0000000000
   0.8757580011   0.0000000000   0.0000000000
   0.8752456777   0.0000000000   0.0000000000
   0.8747324454   0.0000000000   0.0000000000
   0.8742183002   0.0000000000   0.0000000000
   0.8737032383   0.0000000000   0.0000000000
   0.8731872558   0.0000000000   0.0000000000
   0.8726703491   0.0000000000   0.0000000000
   0.8721525141   0.0000000000   0.0000000000
   0.8716337471   0.0000000000   0.0000000000
   0.8711140441   0.0000000000   0.0000000000
   0.8705934011   0.0000000000   0.0000000000
   0.8700718140   0.0000000000   0.0000000000
   0.8695492791   0.0000000000   0.0000000000
   0.8690257921   0.0000000000   0.0000000000
   0.8685013493   0.0000000000   0.0000000000
   0.8679759460   0.0000000000   0.0000000000
   0.8674495786   0.0000000000   0.0000000000
   0.8669222429   0.0000000000   0.0000000000
   0.8663939347   0.0000000000   0.0000000000
   0.8658646496   0.0000000000   0.0000000000
   0.8653343835   0.0000000000   0.0000000000
   0.8648031320   0.0000000000   0.0000000000
   0.8642708915   0.0000000000   0.0000000000
   0.8637376570   0.0000000000   0.0000000000
   0.8632034241   0.0000000000   0.0000000000
   0.8626681887   0.0000000000   0.0000000000
   0.8621319466   0.0000000000   0.0000000000
   0.8615946930   0.0000000000   0.0000000000
   0.8610564237   0.0000000000   0.0000000000
   0.8605171340   0.0000000000   0.0000000000
   0.8599768194   0.0000000000   0.0000000000
   0.8594354754   0.0000000000   0.0000000000
   0.8588930976   0.0000000000   0.0000000000
   0.8583496808   0.0000000000   0.0000000000
   0.8578052210   0.0000000000   0.0000000000
   0.8572597133   0.0000000000   0.0000000000
   0.8567131530   0.0000000000   0.0000000000
   0.8561655351   0.0000000000   0.0000000000
   0.8556168549   0.0000000000   0.0000000000
   0.8550671079   0.0000000000   0.0000000000
   0.8545162888   0.0000000000   0.0000000000
   0.8539643931   0.0000000000   0.0000000000
   0.8534114157   0.0000000000   0.0000000000
   0.8528573515   0.0000000000   0.0000000000
   0.8523021956   0.0000000000   0.0000000000
   0.8517459433   0.0000000000   0.0000000000
   0.8511885892   0.0000000000   0.0000000000
   0.8506301280   0.0000000000   0.0000000000
   0.8500705548   0.0000000000   0.0000000000
   0.8495098647   0.0000000000   0.0000000000
   0.8489480521   0.0000000000   0.0000000000
   0.8483851116   0.0000000000   0.0000000000
   0.8478210383   0.0000000000   0.0000000000
   0.8472558265   0.0000000000   0.0000000000
   0.8466894715   0.0000000000   0.0000000000
   0.8461219671   0.0000000000   0.0000000000
   0.8455533083   0.0000000000   0.0000000000
   0.8449834891   0.0000000000   0.0000000000
   0.8444125046   0.0000000000   0.0000000000
   0.8438403489   0.0000000000   0.0000000000
   0.8432670166   0.0000000000   0.0000000000
   0.8426925018   0.0000000000   0.0000000000
   0.8421167987   0.0000000000   0.0000000000
   0.8415399017   0.0000000000   0.0000000000
   0.8409618052   0.0000000000   0.0000000000
   0.8403825029   0.0000000000   0.0000000000
   0.8398019894   0.0000000000   0.0000000000
   0.8392202585   0.0000000000   0.0000000000
   0.8386373042   0.0000000000   0.0000000000
   0.8380531209   0.0000000000   0.0000000000
   0.8374677019   0.0000000000   0.0000000000
   0.8368810414   0.0000000000   0.0000000000
   0.8362931331   0.0000000000   0.0000000000
   0.8357039710   0.0000000000   0.0000000000
   0.8351135488   0.0000000000   0.0000000000
   0.8345218601   0.0000000000   0.0000000000
   0.8339288988   0.0000000000   0.0000000000
   0.8333346581   0.0000000000   0.0000000000
   0.8327391317   0.0000000000   0.0000000000
   0.8321423133   0.0000000000   0.0000000000
   0.8315441959   0.0000000000   0.0000000000
   0.8309447732   0.0000000000   0.0000000000
   0.8303440385   0.0000000000   0.0000000000
   0.8297419851   0.0000000000   0.0000000000
   0.8291386061   0.0000000000   0.0000000000
   0.8285338946   0.0000000000   0.0000000000
   0.8279278441   0.0000000000   0.0000000000
   0.8273204472   0.0000000000   0.0000000000
   0.8267116972   0.0000000000   0.0000000000
   0.8261015870   0.0000000000   0.0000000000
   0.8254901092   0.0000000000   0.0000000000
   0.8248772573   0.0000000000   0.0000000000
   0.8242630231   0.0000000000   0.0000000000
   0.8236474001   0.0000000000   0.0000000000
   0.8230303808   0.0000000000   0.0000000000
   0.8224119576   0.0000000000   0.0000000000
   0.8217921229   0.0000000000   0.0000000000
   0.8211708697   0.0000000000   0.0000000000
   0.8205481895   0.0000000000   0.0000000000
   0.8199240758   0.0000000000   0.0000000000
   0.8192985197   0.0000000000   0.0000000000
   0.8186715143   0.0000000000   0.0000000000
   0.8180430513   0.0000000000   0.0000000000
   0.8174131232   0.0000000000   0.0000000000
   0.8167817210   0.0000000000   0.0000000000
   0.8161488377   0.0000000000   0.0000000000
   0.8155144646   0.0000000000   0.0000000000
   0.8148785939   0.0000000000   0.0000000000
   0.8142412167   0.0000000000   0.0000000000
   0.8136023252   0.0000000000   0.0000000000
   0.8129619109   0.0000000000   0.0000000000
   0.8123199650   0.0000000000   0.0000000000
   0.8116764792   0.0000000000   0.0000000000
   0.8110314446   0.0000000000   0.0000000000
   0.8103848528   0.0000000000   0.0000000000
   0.8097366946   0.0000000000   0.0000000000
   0.8090869617   0.0000000000   0.0000000000
   0.8084356444   0.0000000000   0.0000000000
   0.8077827342   0.0000000000   0.0000000000
   0.8071282222   0.0000000000   0.0000000000
   0.8064720984   0.0000000000   0.0000000000
   0.8058143540   0.0000000000   0.0000000000
   0.8051549794   0.0000000000   0.0000000000
   0.8044939654   0.0000000000   0.0000000000
   0.8038313024   0.0000000000   0.0000000000
   0.8031669807   0.0000000000   0.0000000000
   0.8025009905   0.0000000000   0.0000000000
   0.8018333226   0.0000000000   0.0000000000
   0.8011639660   0.0000000000   0.0000000000
   0.8004929113   0.0000000000   0.0000000000
   0.7998201486   0.0000000000   0.0000000000
   0.7991456675   0.0000000000   0.0000000000
   0.7984694575   0.0000000000   0.0000000000
   0.7977915089   0.0000000000   0.0000000000
   0.7971118104   0.0000000000   0.0000000000
   0.7964303519   0.0000000000   0.0000000000
   0.7957471227   0.0000000000   0.0000000000
   0.7950621118   0.0000000000   0.0000000000
   0.7943753087   0.0000000000   0.0000000000
   0.7936867019   0.0000000000   0.0000000000
   0.7929962810   0.0000000000   0.0000000000
   0.7923040338   0.0000000000   0.0000000000
   0.7916099503   0.0000000000   0.0000000000
   0.7909140178   0.0000000000   0.0000000000
   0.7902162256   0.0000000000   0.0000000000
   0.7895165618   0.0000000000   0.0000000000
   0.7888150146   0.0000000000   0.0000000000
   0.7881115725   0.0000000000   0.0000000000
   0.7874062227   0.0000000000   0.0000000000
   0.7866989537   0.0000000000   0.0000000000
   0.7859897532   0.0000000000   0.0000000000
   0.7852786087   0.0000000000   0.0000000000
   0.7845655080   0.0000000000   0.0000000000
   0.7838504382   0.0000000000   0.0000000000
   0.7831333866   0.0000000000   0.0000000000
   0.7824143400   0.0000000000   0.0000000000
   0.7816932862   0.0000000000   0.0000000000
   0.7809702115   0.0000000000   0.0000000000
   0.7802451032   0.0000000000   0.0000000000
   0.7795179471   0.0000000000   0.0000000000
   0.7787887301   0.0000000000   0.0000000000
   0.7780574383   0.0000000000   0.0000000000
   0.7773240580   0.0000000000   0.0000000000
   0.7765885755   0.0000000000   0.0000000000
   0.7758509763   0.0000000000   0.0000000000
   0.7751112463   0.0000000000   0.0000000000
   0.7743693711   0.0000000000   0.0000000000
   0.7736253359   0.0000000000   0.0000000000
   0.7728791263   0.0000000000   0.0000000000
   0.7721307271   0.0000000000   0.0000000000
   0.7713801234   0.0000000000   0.0000000000
   0.7706273001   0.0000000000   0.0000000000
   0.7698722415   0.0000000000   0.0000000000
   0.7691149323   0.0000000000   0.0000000000
   0.7683553564   0.0000000000   0.0000000000
   0.7675934987   0.0000000000   0.0000000000
   0.7668293422   0.0000000000   0.0000000000
   0.7660628714   0.0000000000   0.0000000000
   0.7652940696   0.0000000000   0.0000000000
   0.7645229199   0.0000000000   0.0000000000
   0.7637494060   0.0000000000   0.0000000000
   0.7629735102   0.0000000000   0.0000000000
   0.7621952163   0.0000000000   0.0000000000
   0.7614145061   0.0000000000   0.0000000000
   0.7606313624   0.0000000000   0.0000000000
   0.7598457672   0.0000000000   0.0000000000
   0.7590577029   0.0000000000   0.0000000000
   0.7582671510   0.0000000000   0.0000000000
   0.7574740931   0.0000000000   0.0000000000
   0.7566785105   0.0000000000   0.0000000000
   0.7558803847   0.0000000000   0.0000000000
   0.7550796961   0.0000000000   0.0000000000
   0.7542764261   0.0000000000   0.0000000000
   0.7534705546   0.0000000000   0.0000000000
   0.7526620623   0.0000000000   0.0000000000
   0.7518509289   0.0000000000   0.0000000000
   0.7510371341   0.0000000000   0.0000000000
   0.7502206578   0.0000000000   0.0000000000
   0.7494014793   0.0000000000   0.0000000000
   0.7485795771   0.0000000000   0.0000000000
   0.7477549302   0.0000000000   0.0000000000
   0.7469275176   0.0000000000   0.0000000000
   0.7460973167   0.0000000000   0.0000000000
   0.7452643063   0.0000000000   0.0000000000
   0.7444284635   0.0000000000   0.0000000000
   0.7435897659   0.0000000000   0.0000000000
   0.7427481910   0.0000000000   0.0000000000
   0.7419037150   0.0000000000   0.0000000000
   0.7410563149   0.0000000000   0.0000000000
   0.7402059670   0.0000000000   0.0000000000
   0.7393526467   0.0000000000   0.0000000000
   0.7384963303   0.0000000000   0.0000000000
   0.7376369928   0.0000000000   0.0000000000
   0.7367746093   0.0000000000   0.0000000000
   0.7359091546   0.0000000000   0.0000000000
   0.7350406026   0.0000000000   0.0000000000
   0.7341689276   0.0000000000   0.0000000000
   0.7332941034   0.0000000000   0.0000000000
   0.7324161031   0.0000000000   0.0000000000
   0.7315348997   0.0000000000   0.0000000000
   0.7306504657   0.0000000000   0.0000000000
   0.7297627737   0.0000000000   0.0000000000
   0.7288717949   0.0000000000   0.0000000000
   0.7279775014   0.0000000000   0.0000000000
   0.7270798638   0.0000000000   0.0000000000
   0.7261788531   0.0000000000   0.0000000000
   0.7252744394   0.0000000000   0.0000000000
   0.7243665924   0.0000000000   0.0000000000
   0.7234552818   0.0000000000   0.0000000000
   0.7225404765   0.0000000000   0.0000000000
   0.7216221451   0.0000000000   0.0000000000
   0.7207002555   0.0000000000   0.0000000000
   0.7197747754   0.0000000000   0.0000000000
   0.7188456725   0.0000000000   0.0000000000
   0.7179129129   0.0000000000   0.0000000000
   0.7169764628   0.0000000000   0.0000000000
   0.7160362884   0.0000000000   0.0000000000
   0.7150923546   0.0000000000   0.0000000000
   0.7141446262   0.0000000000   0.0000000000
   0.7131930675   0.0000000000   0.0000000000
   0.7122376420   0.0000000000   0.0000000000
   0.7112783130   0.0000000000   0.0000000000
   0.7103150429   0.0000000000   0.0000000000
   0.7093477940   0.0000000000   0.0000000000
   0.7083765273   0.0000000000   0.0000000000
   0.7074012040   0.0000000000   0.0000000000
   0.7064217841   0.0000000000   0.0000000000
   0.7054382270   0.0000000000   0.0000000000
   0.7044504922   0.0000000000   0.0000000000
   0.7034585374   0.0000000000   0.0000000000
   0.7024623208   0.0000000000   0.0000000000
   0.7014617994   0.0000000000   0.0000000000
   0.7004569294   0.0000000000   0.0000000000
   0.6994476660   0.0000000000   0.0000000000
   0.6984339648   0.0000000000   0.0000000000
   0.6974157797   0.0000000000   0.0000000000
   0.6963930639   0.0000000000   0.0000000000
   0.6953657704   0.0000000000   0.0000000000
   0.6943338507   0.0000000000   0.0000000000
   0.6932972561   0.0000000000   0.0000000000
   0.6922559371   0.0000000000   0.0000000000
   0.6912098428   0.0000000000   0.0000000000
   0.6901589217   0.0000000000   0.0000000000
   0.6891031214   0.0000000000   0.0000000000
   0.6880423894   0.0000000000   0.0000000000
   0.6869766708   0.0000000000   0.0000000000
   0.6859059106   0.0000000000   0.0000000000
   0.6848300534   0.0000000000   0.0000000000
   0.6837490415   0.0000000000   0.0000000000
   0.6826628172   0.0000000000   0.0000000000
   0.6815713214   0.0000000000   0.0000000000
   0.6804744940   0.0000000000   0.0000000000
   0.6793722739   0.0000000000   0.0000000000
   0.6782645985   0.0000000000   0.0000000000
   0.6771514045   0.0000000000   0.0000000000
   0.6760326274   0.0000000000   0.0000000000
   0.6749082010   0.0000000000   0.0000000000
   0.6737780588   0.0000000000   0.0000000000
   0.6726421323   0.0000000000   0.0000000000
   0.6715003516   0.0000000000   0.0000000000
   0.6703526460   0.0000000000   0.0000000000
   0.6691989433   0.0000000000   0.0000000000
   0.6680391698   0.0000000000   0.0000000000
   0.6668732502   0.0000000000   0.0000000000
   0.6657011082   0.0000000000   0.0000000000
   0.6645226654   0.0000000000   0.0000000000
   0.6633378424   0.0000000000   0.0000000000
   0.6621465581   0.0000000000   0.0000000000
   0.6609487291   0.0000000000   0.0000000000
   0.6597442713   0.0000000000   0.0000000000
   0.6585330980   0.0000000000   0.0000000000
   0.6573151218   0.0000000000   0.0000000000
   0.6560902520   0.0000000000   0.0000000000
   0.6548583975   0.0000000000   0.0000000000
   0.6536194640   0.0000000000   0.0000000000
   0.6523733561   0.0000000000   0.0000000000
   0.6511199763   0.0000000000   0.0000000000
   0.6498592245   0.0000000000   0.0000000000
   0.6485909983   0.0000000000   0.0000000000
   0.6473151939   0.0000000000   0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-par6.dat <==
   1561.0010000000000     
   12.500000000000000              501
   1.4380314090   0.0000000000   0.0000000000
   1.4374589499   0.0000000000   0.0000000000
   1.4368858018   0.0000000000   0.0000000000
   1.4363119634   0.0000000000   0.0000000000
   1.4357374325   0.0000000000   0.0000000000
   1.4351622071   0.0000000000   0.0000000000
   1.4345862850   0.0000000000   0.0000000000
   1.4340096649   0.0000000000   0.0000000000
   1.4334323438   0.0000000000   0.0000000000
   1.4328543206   0.0000000000   0.0000000000
   1.4322755929   0.0000000000   0.0000000000
   1.4316961589   0.0000000000   0.0000000000
   1.4311160161   0.0000000000   0.0000000000
   1.4305351635   0.0000000000   0.0000000000
   1.4299535980   0.0000000000   0.0000000000
   1.4293713184   0.0000000000   0.0000000000
   1.4287883218   0.0000000000   0.0000000000
   1.4282046064   0.0000000000   0.0000000000
   1.4276201709   0.0000000000   0.0000000000
   1.4270350125   0.0000000000   0.0000000000
   1.4264491286   0.0000000000   0.0000000000
   1.4258625188   0.0000000000   0.0000000000
   1.4252751794   0.0000000000   0.0000000000
   1.4246871086   0.0000000000   0.0000000000
   1.4240983047   0.0000000000   0.0000000000
   1.4235087653   0.0000000000   0.0000000000
   1.4229184880   0.0000000000   0.0000000000
   1.4223274716   0.0000000000   0.0000000000
   1.4217357125   0.0000000000   0.0000000000
   1.4211432101   0.0000000000   0.0000000000
   1.4205499609   0.0000000000   0.0000000000
   1.4199559637   0.0000000000   0.0000000000
   1.4193612154   0.0000000000   0.0000000000
   1.4187657138   0.0000000000   0.0000000000
   1.4181694581   0.0000000000   0.0000000000
   1.4175724443   0.0000000000   0.0000000000
   1.4169746711   0.0000000000   0.0000000000
   1.4163761362   0.0000000000   0.0000000000
   1.4157768365   0.0000000000   0.0000000000
   1.4151767715   0.0000000000   0.0000000000
   1.4145759370   0.0000000000   0.0000000000
   1.4139743312   0.0000000000   0.0000000000
   1.4133719530   0.0000000000   0.0000000000
   1.4127687987   0.0000000000   0.0000000000
   1.4121648659   0.0000000000   0.0000000000
   1.4115601536   0.0000000000   0.0000000000
   1.4109546580   0.0000000000   0.0000000000
   1.4103483780   0.0000000000   0.0000000000
   1.4097413101   0.0000000000   0.0000000000
   1.4091334524   0.0000000000   0.0000000000
   1.4085248025   0.0000000000   0.0000000000
   1.4079153582   0.0000000000   0.0000000000
   1.4073051169   0.0000000000   0.0000000000
   1.4066940757   0.0000000000   0.0000000000
   1.4060822328   0.0000000000   0.0000000000
   1.4054695853   0.0000000000   0.0000000000
   1.4048561313   0.0000000000   0.0000000000
   1.4042418679   0.0000000000   0.0000000000
   1.4036267926   0.0000000000   0.0000000000
   1.4030109026   0.0000000000   0.0000000000
   1.4023941960   0.0000000000   0.0000000000
   1.4017766704   0.0000000000   0.0000000000
   1.4011583223   0.0000000000   0.0000000000
   1.4005391499   0.0000000000   0.0000000000
   1.3999191507   0.0000000000   0.0000000000
   1.3992983212   0.0000000000   0.0000000000
   1.3986766597   0.0000000000   0.0000000000
   1.3980541637   0.0000000000   0.0000000000
   1.3974308296   0.0000000000   0.0000000000
   1.3968066557   0.0000000000   0.0000000000
   1.3961816390   0.0000000000   0.0000000000
   1.3955557772   0.0000000000   0.0000000000
   1.3949290671   0.0000000000   0.0000000000
   1.3943015065   0.0000000000   0.0000000000
   1.3936730917   0.0000000000   0.0000000000
   1.3930438217   0.0000000000   0.0000000000
   1.3924136921   0.0000000000   0.0000000000
   1.3917827006   0.0000000000   0.0000000000
   1.3911508455   0.0000000000   0.0000000000
   1.3905181225   0.0000000000   0.0000000000
   1.3898845299   0.0000000000   0.0000000000
   1.3892500647   0.0000000000   0.0000000000
   1.3886147239   0.0000000000   0.0000000000
   1.3879785045   0.0000000000   0.0000000000
   1.3873414042   0.0000000000   0.0000000000
   1.3867034199   0.0000000000   0.0000000000
   1.3860645481   0.0000000000   0.0000000000
   1.3854247864   0.0000000000   0.0000000000
   1.3847841330   0.0000000000   0.0000000000
   1.3841425832   0.0000000000   0.0000000000
   1.3835001346   0.0000000000   0.0000000000
   1.3828567853   0.0000000000   0.0000000000
   1.3822125312   0.0000000000   0.0000000000
   1.3815673693   0.0000000000   0.0000000000
   1.3809212973   0.0000000000   0.0000000000
   1.3802743121   0.0000000000   0.0000000000
   1.3796264102   0.0000000000   0.0000000000
   1.3789775892   0.0000000000   0.0000000000
   1.3783278455   0.0000000000   0.0000000000
   1.3776771762   0.0000000000   0.0000000000
   1.3770255782   0.0000000000   0.0000000000
   1.3763730480   0.0000000000   0.0000000000
   1.3757195832   0.0000000000   0.0000000000
   1.3750651809   0.0000000000   0.0000000000
   1.3744098373   0.0000000000   0.0000000000
   1.3737535491   0.0000000000   0.0000000000
   1.3730963137   0.0000000000   0.0000000000
   1.3724381270   0.0000000000   0.0000000000
   1.3717789873   0.0000000000   0.0000000000
   1.3711188897   0.0000000000   0.0000000000
   1.3704578324   0.0000000000   0.0000000000
   1.3697958108   0.0000000000   0.0000000000
   1.3691328224   0.0000000000   0.0000000000
   1.3684688642   0.0000000000   0.0000000000
   1.3678039320   0.0000000000   0.0000000000
   1.3671380236   0.0000000000   0.0000000000
   1.3664711340   0.0000000000   0.0000000000
   1.3658032616   0.0000000000   0.0000000000
   1.3651344015   0.0000000000   0.0000000000
   1.3644645514   0.0000000000   0.0000000000
   1.3637937077   0.0000000000   0.0000000000
   1.3631218662   0.0000000000   0.0000000000
   1.3624490245   0.0000000000   0.0000000000
   1.3617751779   0.0000000000   0.0000000000
   1.3611003240   0.0000000000   0.0000000000
   1.3604244586   0.0000000000   0.0000000000
   1.3597475787   0.0000000000   0.0000000000
   1.3590696808   0.0000000000   0.0000000000
   1.3583907600   0.0000000000   0.0000000000
   1.3577108141   0.0000000000   0.0000000000
   1.3570298394   0.0000000000   0.0000000000
   1.3563478311   0.0000000000   0.0000000000
   1.3556647869   0.0000000000   0.0000000000
   1.3549807026   0.0000000000   0.0000000000
   1.3542955740   0.0000000000   0.0000000000
   1.3536093982   0.0000000000   0.0000000000
   1.3529221710   0.0000000000   0.0000000000
   1.3522338887   0.0000000000   0.0000000000
   1.3515445473   0.0000000000   0.0000000000
   1.3508541437   0.0000000000   0.0000000000
   1.3501626732   0.0000000000   0.0000000000
   1.3494701328   0.0000000000   0.0000000000
   1.3487765177   0.0000000000   0.0000000000
   1.3480818244   0.0000000000   0.0000000000
   1.3473860492   0.0000000000   0.0000000000
   1.3466891881   0.0000000000   0.0000000000
   1.3459912374   0.0000000000   0.0000000000
   1.3452921923   0.0000000000   0.0000000000
   1.3445920493   0.0000000000   0.0000000000
   1.3438908043   0.0000000000   0.0000000000
   1.3431884535   0.0000000000   0.0000000000
   1.3424849924   0.0000000000   0.0000000000
   1.3417804172   0.0000000000   0.0000000000
   1.3410747238   0.0000000000   0.0000000000
   1.3403679081   0.0000000000   0.0000000000
   1.3396599652   0.0000000000   0.0000000000
   1.3389508917   0.0000000000   0.0000000000
   1.3382406833   0.0000000000   0.0000000000
   1.3375293352   0.0000000000   0.0000000000
   1.3368168440   0.0000000000   0.0000000000
   1.3361032041   0.0000000000   0.0000000000
   1.3353884127   0.0000000000   0.0000000000
   1.3346724643   0.0000000000   0.0000000000
   1.3339553555   0.0000000000   0.0000000000
   1.3332370808   0.0000000000   0.0000000000
   1.3325176366   0.0000000000   0.0000000000
   1.3317970183   0.0000000000   0.0000000000
   1.3310752215   0.0000000000   0.0000000000
   1.3303522410   0.0000000000   0.0000000000
   1.3296280732   0.0000000000   0.0000000000
   1.3289027127   0.0000000000   0.0000000000
   1.3281761553   0.0000000000   0.0000000000
   1.3274483963   0.0000000000   0.0000000000
   1.3267194315   0.0000000000   0.0000000000
   1.3259892561   0.0000000000   0.0000000000
   1.3252578648   0.0000000000   0.0000000000
   1.3245252534   0.0000000000   0.0000000000
   1.3237914165   0.0000000000   0.0000000000
   1.3230563500   0.0000000000   0.0000000000
   1.3223200490   0.0000000000   0.0000000000
   1.3215825089   0.0000000000   0.0000000000
   1.3208437242   0.0000000000   0.0000000000
   1.3201036896   0.0000000000   0.0000000000
   1.3193624016   0.0000000000   0.0000000000
   1.3186198541   0.0000000000   0.0000000000
   1.3178760429   0.0000000000   0.0000000000
   1.3171309616   0.0000000000   0.0000000000
   1.3163846066   0.0000000000   0.0000000000
   1.3156369724   0.0000000000   0.0000000000
   1.3148880532   0.0000000000   0.0000000000
   1.3141378447   0.0000000000   0.0000000000
   1.3133863415   0.0000000000   0.0000000000
   1.3126335379   0.0000000000   0.0000000000
   1.3118794294   0.0000000000   0.0000000000
   1.3111240097   0.0000000000   0.0000000000
   1.3103672745   0.0000000000   0.0000000000
   1.3096092179   0.0000000000   0.0000000000
   1.3088498344   0.0000000000   0.0000000000
   1.3080891194   0.0000000000   0.0000000000
   1.3073270663   0.0000000000   0.0000000000
   1.3065636697   0.0000000000   0.0000000000
   1.3057989254   0.0000000000   0.0000000000
   1.3050328263   0.0000000000   0.0000000000
   1.3042653676   0.0000000000   0.0000000000
   1.3034965434   0.0000000000   0.0000000000
   1.3027263477   0.0000000000   0.0000000000
   1.3019547757   0.0000000000   0.0000000000
   1.3011818208   0.0000000000   0.0000000000
   1.3004074778   0.0000000000   0.0000000000
   1.2996317407   0.0000000000   0.0000000000
   1.2988546028   0.0000000000   0.0000000000
   1.2980760594   0.0000000000   0.0000000000
   1.2972961040   0.0000000000   0.0000000000
   1.2965147307   0.0000000000   0.0000000000
   1.2957319333   0.0000000000   0.0000000000
   1.2949477061   0.0000000000   0.0000000000
   1.2941620429   0.0000000000   0.0000000000
   1.2933749368   0.0000000000   0.0000000000
   1.2925863828   0.0000000000   0.0000000000
   1.2917963739   0.0000000000   0.0000000000
   1.2910049035   0.0000000000   0.0000000000
   1.2902119662   0.0000000000   0.0000000000
   1.2894175555   0.0000000000   0.0000000000
   1.2886216643   0.0000000000   0.0000000000
   1.2878242870   0.0000000000   0.0000000000
   1.2870254161   0.0000000000   0.0000000000
   1.2862250461   0.0000000000   0.0000000000
   1.2854231699   0.0000000000   0.0000000000
   1.2846197810   0.0000000000   0.0000000000
   1.2838148727   0.0000000000   0.0000000000
   1.2830084380   0.0000000000   0.0000000000
   1.2822004702   0.0000000000   0.0000000000
   1.2813909628   0.0000000000   0.0000000000
   1.2805799093   0.0000000000   0.0000000000
   1.2797673019   0.0000000000   0.0000000000
   1.2789531334   0.0000000000   0.0000000000
   1.2781373986   0.0000000000   0.0000000000
   1.2773200884   0.0000000000   0.0000000000
   1.2765011968   0.0000000000   0.0000000000
   1.2756807162   0.0000000000   0.0000000000
   1.2748586400   0.0000000000   0.0000000000
   1.2740349605   0.0000000000   0.0000000000
   1.2732096704   0.0000000000   0.0000000000
   1.2723827620   0.0000000000   0.0000000000
   1.2715542283   0.0000000000   0.0000000000
   1.2707240619   0.0000000000   0.0000000000
   1.2698922553   0.0000000000   0.0000000000
   1.2690588006   0.0000000000   0.0000000000
   1.2682236900   0.0000000000   0.0000000000
   1.2673869165   0.0000000000   0.0000000000
   1.2665484717   0.0000000000   0.0000000000
   1.2657083478   0.0000000000   0.0000000000
   1.2648665377   0.0000000000   0.0000000000
   1.2640230330   0.0000000000   0.0000000000
   1.2631778254   0.0000000000   0.0000000000
   1.2623309072   0.0000000000   0.0000000000
   1.2614822706   0.0000000000   0.0000000000
   1.2606319066   0.0000000000   0.0000000000
   1.2597798081   0.0000000000   0.0000000000
   1.2589259656   0.0000000000   0.0000000000
   1.2580703720   0.0000000000   0.0000000000
   1.2572130176   0.0000000000   0.0000000000
   1.2563538947   0.0000000000   0.0000000000
   1.2554929950   0.0000000000   0.0000000000
   1.2546303096   0.0000000000   0.0000000000
   1.2537658294   0.0000000000   0.0000000000
   1.2528995462   0.0000000000   0.0000000000
   1.2520314511   0.0000000000   0.0000000000
   1.2511615350   0.0000000000   0.0000000000
   1.2502897891   0.0000000000   0.0000000000
   1.2494162049   0.0000000000   0.0000000000
   1.2485407724   0.0000000000   0.0000000000
   1.2476634832   0.0000000000   0.0000000000
   1.2467843278   0.0000000000   0.0000000000
   1.2459032967   0.0000000000   0.0000000000
   1.2450203808   0.0000000000   0.0000000000
   1.2441355707   0.0000000000   0.0000000000
   1.2432488575   0.0000000000   0.0000000000
   1.2423602303   0.0000000000   0.0000000000
   1.2414696797   0.0000000000   0.0000000000
   1.2405771973   0.0000000000   0.0000000000
   1.2396827718   0.0000000000   0.0000000000
   1.2387863936   0.0000000000   0.0000000000
   1.2378880533   0.0000000000   0.0000000000
   1.2369877406   0.0000000000   0.0000000000
   1.2360854455   0.0000000000   0.0000000000
   1.2351811572   0.0000000000   0.0000000000
   1.2342748656   0.0000000000   0.0000000000
   1.2333665606   0.0000000000   0.0000000000
   1.2324562319   0.0000000000   0.0000000000
   1.2315438684   0.0000000000   0.0000000000
   1.2306294598   0.0000000000   0.0000000000
   1.2297129955   0.0000000000   0.0000000000
   1.2287944647   0.0000000000   0.0000000000
   1.2278738560   0.0000000000   0.0000000000
   1.2269511589   0.0000000000   0.0000000000
   1.2260263618   0.0000000000   0.0000000000
   1.2250994535   0.0000000000   0.0000000000
   1.2241704240   0.0000000000   0.0000000000
   1.2232392599   0.0000000000   0.0000000000
   1.2223059519   0.0000000000   0.0000000000
   1.2213704868   0.0000000000   0.0000000000
   1.2204328533   0.0000000000   0.0000000000
   1.2194930401   0.0000000000   0.0000000000
   1.2185510351   0.0000000000   0.0000000000
   1.2176068260   0.0000000000   0.0000000000
   1.2166604014   0.0000000000   0.0000000000
   1.2157117488   0.0000000000   0.0000000000
   1.2147608562   0.0000000000   0.0000000000
   1.2138077100   0.0000000000   0.0000000000
   1.2128522994   0.0000000000   0.0000000000
   1.2118946107   0.0000000000   0.0000000000
   1.2109346320   0.0000000000   0.0000000000
   1.2099723496   0.0000000000   0.0000000000
   1.2090077510   0.0000000000   0.0000000000
   1.2080408230   0.0000000000   0.0000000000
   1.2070715531   0.0000000000   0.0000000000
   1.2060999270   0.0000000000   0.0000000000
   1.2051259317   0.0000000000   0.0000000000
   1.2041495540   0.0000000000   0.0000000000
   1.2031707802   0.0000000000   0.0000000000
   1.2021895965   0.0000000000   0.0000000000
   1.2012059881   0.0000000000   0.0000000000
   1.2002199425   0.0000000000   0.0000000000
   1.1992314442   0.0000000000   0.0000000000
   1.1982404800   0.0000000000   0.0000000000
   1.1972470351   0.0000000000   0.0000000000
   1.1962510946   0.0000000000   0.0000000000
   1.1952526440   0.0000000000   0.0000000000
   1.1942516693   0.0000000000   0.0000000000
   1.1932481541   0.0000000000   0.0000000000
   1.1922420844   0.0000000000   0.0000000000
   1.1912334450   0.0000000000   0.0000000000
   1.1902222200   0.0000000000   0.0000000000
   1.1892083939   0.0000000000   0.0000000000
   1.1881919511   0.0000000000   0.0000000000
   1.1871728762   0.0000000000   0.0000000000
   1.1861511531   0.0000000000   0.0000000000
   1.1851267656   0.0000000000   0.0000000000
   1.1840996971   0.0000000000   0.0000000000
   1.1830699315   0.0000000000   0.0000000000
   1.1820374521   0.0000000000   0.0000000000
   1.1810022422   0.0000000000   0.0000000000
   1.1799642851   0.0000000000   0.0000000000
   1.1789235636   0.0000000000   0.0000000000
   1.1778800603   0.0000000000   0.0000000000
   1.1768337580   0.0000000000   0.0000000000
   1.1757846393   0.0000000000   0.0000000000
   1.1747326859   0.0000000000   0.0000000000
   1.1736778798   0.0000000000   0.0000000000
   1.1726202037   0.0000000000   0.0000000000
   1.1715596389   0.0000000000   0.0000000000
   1.1704961669   0.0000000000   0.0000000000
   1.1694297688   0.0000000000   0.0000000000
   1.1683604263   0.0000000000   0.0000000000
   1.1672881197   0.0000000000   0.0000000000
   1.1662128305   0.0000000000   0.0000000000
   1.1651345383   0.0000000000   0.0000000000
   1.1640532242   0.0000000000   0.0000000000
   1.1629688685   0.0000000000   0.0000000000
   1.1618814509   0.0000000000   0.0000000000
   1.1607909512   0.0000000000   0.0000000000
   1.1596973484   0.0000000000   0.0000000000
   1.1586006223   0.0000000000   0.0000000000
   1.1575007527   0.0000000000   0.0000000000
   1.1563977172   0.0000000000   0.0000000000
   1.1552914955   0.0000000000   0.0000000000
   1.1541820653   0.0000000000   0.0000000000
   1.1530694052   0.0000000000   0.0000000000
   1.1519534930   0.0000000000   0.0000000000
   1.1508343067   0.0000000000   0.0000000000
   1.1497118231   0.0000000000   0.0000000000
   1.1485860207   0.0000000000   0.0000000000
   1.1474568757   0.0000000000   0.0000000000
   1.1463243642   0.0000000000   0.0000000000
   1.1451884641   0.0000000000   0.0000000000
   1.1440491512   0.0000000000   0.0000000000
   1.1429064008   0.0000000000   0.0000000000
   1.1417601891   0.0000000000   0.0000000000
   1.1406104918   0.0000000000   0.0000000000
   1.1394572838   0.0000000000   0.0000000000
   1.1383005401   0.0000000000   0.0000000000
   1.1371402349   0.0000000000   0.0000000000
   1.1359763428   0.0000000000   0.0000000000
   1.1348088380   0.0000000000   0.0000000000
   1.1336376937   0.0000000000   0.0000000000
   1.1324628844   0.0000000000   0.0000000000
   1.1312843820   0.0000000000   0.0000000000
   1.1301021596   0.0000000000   0.0000000000
   1.1289161905   0.0000000000   0.0000000000
   1.1277264460   0.0000000000   0.0000000000
   1.1265328982   0.0000000000   0.0000000000
   1.1253355183   0.0000000000   0.0000000000
   1.1241342785   0.0000000000   0.0000000000
   1.1229291483   0.0000000000   0.0000000000
   1.1217200991   0.0000000000   0.0000000000
   1.1205071010   0.0000000000   0.0000000000
   1.1192901232   0.0000000000   0.0000000000
   1.1180691358   0.0000000000   0.0000000000
   1.1168441071   0.0000000000   0.0000000000
   1.1156150069   0.0000000000   0.0000000000
   1.1143818023   0.0000000000   0.0000000000
   1.1131444611   0.0000000000   0.0000000000
   1.1119029518   0.0000000000   0.0000000000
   1.1106572416   0.0000000000   0.0000000000
   1.1094072958   0.0000000000   0.0000000000
   1.1081530817   0.0000000000   0.0000000000
   1.1068945648   0.0000000000   0.0000000000
   1.1056317105   0.0000000000   0.0000000000
   1.1043644842   0.0000000000   0.0000000000
   1.1030928495   0.0000000000   0.0000000000
   1.1018167718   0.0000000000   0.0000000000
   1.1005362131   0.0000000000   0.0000000000
   1.0992511382   0.0000000000   0.0000000000
   1.0979615082   0.0000000000   0.0000000000
   1.0966672864   0.0000000000   0.0000000000
   1.0953684341   0.0000000000   0.0000000000
   1.0940649121   0.0000000000   0.0000000000
   1.0927566820   0.0000000000   0.0000000000
   1.0914437025   0.0000000000   0.0000000000
   1.0901259344   0.0000000000   0.0000000000
   1.0888033365   0.0000000000   0.0000000000
   1.0874758666   0.0000000000   0.0000000000
   1.0861434834   0.0000000000   0.0000000000
   1.0848061442   0.0000000000   0.0000000000
   1.0834638052   0.0000000000   0.0000000000
   1.0821164238   0.0000000000   0.0000000000
   1.0807639538   0.0000000000   0.0000000000
   1.0794063514   0.0000000000   0.0000000000
   1.0780435710   0.0000000000   0.0000000000
   1.0766755652   0.0000000000   0.0000000000
   1.0753022884   0.0000000000   0.0000000000
   1.0739236920   0.0000000000   0.0000000000
   1.0725397279   0.0000000000   0.0000000000
   1.0711503472   0.0000000000   0.0000000000
   1.0697555002   0.0000000000   0.0000000000
   1.0683551361   0.0000000000   0.0000000000
   1.0669492044   0.0000000000   0.0000000000
   1.0655376526   0.0000000000   0.0000000000
   1.0641204282   0.0000000000   0.0000000000
   1.0626974781   0.0000000000   0.0000000000
   1.0612687471   0.0000000000   0.0000000000
   1.0598341813   0.0000000000   0.0000000000
   1.0583937236   0.0000000000   0.0000000000
   1.0569473179   0.0000000000   0.0000000000
   1.0554949065   0.0000000000   0.0000000000
   1.0540364309   0.0000000000   0.0000000000
   1.0525718322   0.0000000000   0.0000000000
   1.0511010488   0.0000000000   0.0000000000
   1.0496240207   0.0000000000   0.0000000000
   1.0481406846   0.0000000000   0.0000000000
   1.0466509785   0.0000000000   0.0000000000
   1.0451548370   0.0000000000   0.0000000000
   1.0436521961   0.0000000000   0.0000000000
   1.0421429884   0.0000000000   0.0000000000
   1.0406271469   0.0000000000   0.0000000000
   1.0391046037   0.0000000000   0.0000000000
   1.0375752886   0.0000000000   0.0000000000
   1.0360391315   0.0000000000   0.0000000000
   1.0344960599   0.0000000000   0.0000000000
   1.0329460012   0.0000000000   0.0000000000
   1.0313888811   0.0000000000   0.0000000000
   1.0298246237   0.0000000000   0.0000000000
   1.0282531526   0.0000000000   0.0000000000
   1.0266743895   0.0000000000   0.0000000000
   1.0250882556   0.0000000000   0.0000000000
   1.0234946688   0.0000000000   0.0000000000
   1.0218935480   0.0000000000   0.0000000000
   1.0202848094   0.0000000000   0.0000000000
   1.0186683675   0.0000000000   0.0000000000
   1.0170441361   0.0000000000   0.0000000000
   1.0154120263   0.0000000000   0.0000000000
   1.0137719496   0.0000000000   0.0000000000
   1.0121238135   0.0000000000   0.0000000000
   1.0104675256   0.0000000000   0.0000000000
   1.0088029914   0.0000000000   0.0000000000
   1.0071301138   0.0000000000   0.0000000000
   1.0054487949   0.0000000000   0.0000000000
   1.0037589346   0.0000000000   0.0000000000
   1.0020604312   0.0000000000   0.0000000000
   1.0003531804   0.0000000000   0.0000000000
   0.9986370768   0.0000000000   0.0000000000
   0.9969120123   0.0000000000   0.0000000000
   0.9951778772   0.0000000000   0.0000000000
   0.9934345590   0.0000000000   0.0000000000
   0.9916819440   0.0000000000   0.0000000000
   0.9899199151   0.0000000000   0.0000000000
   0.9881483539   0.0000000000   0.0000000000
   0.9863671391   0.0000000000   0.0000000000
   0.9845761471   0.0000000000   0.0000000000
   0.9827752515   0.0000000000   0.0000000000
   0.9809643238   0.0000000000   0.0000000000
   0.9791432326   0.0000000000   0.0000000000
   0.9773118438   0.0000000000   0.0000000000
   0.9754700204   0.0000000000   0.0000000000
   0.9736176231   0.0000000000   0.0000000000
   0.9717545082   0.0000000000   0.0000000000
   0.9698805310   0.0000000000   0.0000000000
   0.9679955419   0.0000000000   0.0000000000
   0.9660993888   0.0000000000   0.0000000000
   0.9641919162   0.0000000000   0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-par7.dat <==
   7811.0010000000002     
   62.500000000000000              501
   2.1463284894   0.0000000000   0.0000000000
   2.1454729589   0.0000000000   0.0000000000
   2.1446163972   0.0000000000   0.0000000000
   2.1437588044   0.0000000000   0.0000000000
   2.1429001757   0.0000000000   0.0000000000
   2.1420405086   0.0000000000   0.0000000000
   2.1411798008   0.0000000000   0.0000000000
   2.1403180488   0.0000000000   0.0000000000
   2.1394552489   0.0000000000   0.0000000000
   2.1385914000   0.0000000000   0.0000000000
   2.1377264973   0.0000000000   0.0000000000
   2.1368605383   0.0000000000   0.0000000000
   2.1359935208   0.0000000000   0.0000000000
   2.1351254412   0.0000000000   0.0000000000
   2.1342562958   0.0000000000   0.0000000000
   2.1333860835   0.0000000000   0.0000000000
   2.1325147983   0.0000000000   0.0000000000
   2.1316424402   0.0000000000   0.0000000000
   2.1307690032   0.0000000000   0.0000000000
   2.1298944875   0.0000000000   0.0000000000
   2.1290188869   0.0000000000   0.0000000000
   2.1281421991   0.0000000000   0.0000000000
   2.1272644218   0.0000000000   0.0000000000
   2.1263855519   0.0000000000   0.0000000000
   2.1255055853   0.0000000000   0.0000000000
   2.1246245190   0.0000000000   0.0000000000
   2.1237423500   0.0000000000   0.0000000000
   2.1228590759   0.0000000000   0.0000000000
   2.1219746920   0.0000000000   0.0000000000
   2.1210891946   0.0000000000   0.0000000000
   2.1202025827   0.0000000000   0.0000000000
   2.1193148520   0.0000000000   0.0000000000
   2.1184259989   0.0000000000   0.0000000000
   2.1175360193   0.0000000000   0.0000000000
   2.1166449120   0.0000000000   0.0000000000
   2.1157526716   0.0000000000   0.0000000000
   2.1148592957   0.0000000000   0.0000000000
   2.1139647814   0.0000000000   0.0000000000
   2.1130691238   0.0000000000   0.0000000000
   2.1121723207   0.0000000000   0.0000000000
   2.1112743684   0.0000000000   0.0000000000
   2.1103752633   0.0000000000   0.0000000000
   2.1094750025   0.0000000000   0.0000000000
   2.1085735824   0.0000000000   0.0000000000
   2.1076709976   0.0000000000   0.0000000000
   2.1067672481   0.0000000000   0.0000000000
   2.1058623268   0.0000000000   0.0000000000
   2.1049562331   0.0000000000   0.0000000000
   2.1040489616   0.0000000000   0.0000000000
   2.1031405093   0.0000000000   0.0000000000
   2.1022308733   0.0000000000   0.0000000000
   2.1013200488   0.0000000000   0.0000000000
   2.1004080322   0.0000000000   0.0000000000
   2.0994948210   0.0000000000   0.0000000000
   2.0985804107   0.0000000000   0.0000000000
   2.0976647975   0.0000000000   0.0000000000
   2.0967479779   0.0000000000   0.0000000000
   2.0958299484   0.0000000000   0.0000000000
   2.0949107053   0.0000000000   0.0000000000
   2.0939902451   0.0000000000   0.0000000000
   2.0930685636   0.0000000000   0.0000000000
   2.0921456572   0.0000000000   0.0000000000
   2.0912215211   0.0000000000   0.0000000000
   2.0902961530   0.0000000000   0.0000000000
   2.0893695476   0.0000000000   0.0000000000
   2.0884417023   0.0000000000   0.0000000000
   2.0875126137   0.0000000000   0.0000000000
   2.0865822758   0.0000000000   0.0000000000
   2.0856506862   0.0000000000   0.0000000000
   2.0847178402   0.0000000000   0.0000000000
   2.0837837352   0.0000000000   0.0000000000
   2.0828483655   0.0000000000   0.0000000000
   2.0819117274   0.0000000000   0.0000000000
   2.0809738185   0.0000000000   0.0000000000
   2.0800346329   0.0000000000   0.0000000000
   2.0790941676   0.0000000000   0.0000000000
   2.0781524178   0.0000000000   0.0000000000
   2.0772093805   0.0000000000   0.0000000000
   2.0762650498   0.0000000000   0.0000000000
   2.0753194233   0.0000000000   0.0000000000
   2.0743724962   0.0000000000   0.0000000000
   2.0734242638   0.0000000000   0.0000000000
   2.0724747237   0.0000000000   0.0000000000
   2.0715238687   0.0000000000   0.0000000000
   2.0705716976   0.0000000000   0.0000000000
   2.0696182039   0.0000000000   0.0000000000
   2.0686633839   0.0000000000   0.0000000000
   2.0677072348   0.0000000000   0.0000000000
   2.0667497500   0.0000000000   0.0000000000
   2.0657909270   0.0000000000   0.0000000000
   2.0648307594   0.0000000000   0.0000000000
   2.0638692447   0.0000000000   0.0000000000
   2.0629063781   0.0000000000   0.0000000000
   2.0619421544   0.0000000000   0.0000000000
   2.0609765699   0.0000000000   0.0000000000
   2.0600096192   0.0000000000   0.0000000000
   2.0590412988   0.0000000000   0.0000000000
   2.0580716040   0.0000000000   0.0000000000
   2.0571005299   0.0000000000   0.0000000000
   2.0561280718   0.0000000000   0.0000000000
   2.0551542248   0.0000000000   0.0000000000
   2.0541789856   0.0000000000   0.0000000000
   2.0532023480   0.0000000000   0.0000000000
   2.0522243085   0.0000000000   0.0000000000
   2.0512448611   0.0000000000   0.0000000000
   2.0502640029   0.0000000000   0.0000000000
   2.0492817279   0.0000000000   0.0000000000
   2.0482980313   0.0000000000   0.0000000000
   2.0473129084   0.0000000000   0.0000000000
   2.0463263550   0.0000000000   0.0000000000
   2.0453383651   0.0000000000   0.0000000000
   2.0443489351   0.0000000000   0.0000000000
   2.0433580591   0.0000000000   0.0000000000
   2.0423657324   0.0000000000   0.0000000000
   2.0413719501   0.0000000000   0.0000000000
   2.0403767075   0.0000000000   0.0000000000
   2.0393799998   0.0000000000   0.0000000000
   2.0383818211   0.0000000000   0.0000000000
   2.0373821666   0.0000000000   0.0000000000
   2.0363810315   0.0000000000   0.0000000000
   2.0353784104   0.0000000000   0.0000000000
   2.0343742987   0.0000000000   0.0000000000
   2.0333686896   0.0000000000   0.0000000000
   2.0323615803   0.0000000000   0.0000000000
   2.0313529637   0.0000000000   0.0000000000
   2.0303428354   0.0000000000   0.0000000000
   2.0293311896   0.0000000000   0.0000000000
   2.0283180215   0.0000000000   0.0000000000
   2.0273033257   0.0000000000   0.0000000000
   2.0262870964   0.0000000000   0.0000000000
   2.0252693280   0.0000000000   0.0000000000
   2.0242500158   0.0000000000   0.0000000000
   2.0232291540   0.0000000000   0.0000000000
   2.0222067370   0.0000000000   0.0000000000
   2.0211827590   0.0000000000   0.0000000000
   2.0201572158   0.0000000000   0.0000000000
   2.0191300996   0.0000000000   0.0000000000
   2.0181014063   0.0000000000   0.0000000000
   2.0170711299   0.0000000000   0.0000000000
   2.0160392650   0.0000000000   0.0000000000
   2.0150058051   0.0000000000   0.0000000000
   2.0139707442   0.0000000000   0.0000000000
   2.0129340788   0.0000000000   0.0000000000
   2.0118958004   0.0000000000   0.0000000000
   2.0108559044   0.0000000000   0.0000000000
   2.0098143848   0.0000000000   0.0000000000
   2.0087712356   0.0000000000   0.0000000000
   2.0077264508   0.0000000000   0.0000000000
   2.0066800245   0.0000000000   0.0000000000
   2.0056319501   0.0000000000   0.0000000000
   2.0045822223   0.0000000000   0.0000000000
   2.0035308345   0.0000000000   0.0000000000
   2.0024777814   0.0000000000   0.0000000000
   2.0014230563   0.0000000000   0.0000000000
   2.0003666528   0.0000000000   0.0000000000
   1.9993085643   0.0000000000   0.0000000000
   1.9982487853   0.0000000000   0.0000000000
   1.9971873101   0.0000000000   0.0000000000
   1.9961241301   0.0000000000   0.0000000000
   1.9950592407   0.0000000000   0.0000000000
   1.9939926358   0.0000000000   0.0000000000
   1.9929243072   0.0000000000   0.0000000000
   1.9918542500   0.0000000000   0.0000000000
   1.9907824566   0.0000000000   0.0000000000
   1.9897089209   0.0000000000   0.0000000000
   1.9886336364   0.0000000000   0.0000000000
   1.9875565960   0.0000000000   0.0000000000
   1.9864777937   0.0000000000   0.0000000000
   1.9853972223   0.0000000000   0.0000000000
   1.9843148746   0.0000000000   0.0000000000
   1.9832307442   0.0000000000   0.0000000000
   1.9821448245   0.0000000000   0.0000000000
   1.9810571089   0.0000000000   0.0000000000
   1.9799675884   0.0000000000   0.0000000000
   1.9788762589   0.0000000000   0.0000000000
   1.9777831115   0.0000000000   0.0000000000
   1.9766881397   0.0000000000   0.0000000000
   1.9755913361   0.0000000000   0.0000000000
   1.9744926938   0.0000000000   0.0000000000
   1.9733922060   0.0000000000   0.0000000000
   1.9722898646   0.0000000000   0.0000000000
   1.9711856624   0.0000000000   0.0000000000
   1.9700795927   0.0000000000   0.0000000000
   1.9689716472   0.0000000000   0.0000000000
   1.9678618195   0.0000000000   0.0000000000
   1.9667501023   0.0000000000   0.0000000000
   1.9656364860   0.0000000000   0.0000000000
   1.9645209654   0.0000000000   0.0000000000
   1.9634035321   0.0000000000   0.0000000000
   1.9622841772   0.0000000000   0.0000000000
   1.9611628946   0.0000000000   0.0000000000
   1.9600396760   0.0000000000   0.0000000000
   1.9589145144   0.0000000000   0.0000000000
   1.9577874001   0.0000000000   0.0000000000
   1.9566583260   0.0000000000   0.0000000000
   1.9555272850   0.0000000000   0.0000000000
   1.9543942686   0.0000000000   0.0000000000
   1.9532592674   0.0000000000   0.0000000000
   1.9521222754   0.0000000000   0.0000000000
   1.9509832831   0.0000000000   0.0000000000
   1.9498422821   0.0000000000   0.0000000000
   1.9486992653   0.0000000000   0.0000000000
   1.9475542243   0.0000000000   0.0000000000
   1.9464071490   0.0000000000   0.0000000000
   1.9452580323   0.0000000000   0.0000000000
   1.9441068663   0.0000000000   0.0000000000
   1.9429536404   0.0000000000   0.0000000000
   1.9417983486   0.0000000000   0.0000000000
   1.9406409802   0.0000000000   0.0000000000
   1.9394815268   0.0000000000   0.0000000000
   1.9383199801   0.0000000000   0.0000000000
   1.9371563318   0.0000000000   0.0000000000
   1.9359905710   0.0000000000   0.0000000000
   1.9348226913   0.0000000000   0.0000000000
   1.9336526819   0.0000000000   0.0000000000
   1.9324805345   0.0000000000   0.0000000000
   1.9313062396   0.0000000000   0.0000000000
   1.9301297881   0.0000000000   0.0000000000
   1.9289511718   0.0000000000   0.0000000000
   1.9277703788   0.0000000000   0.0000000000
   1.9265874024   0.0000000000   0.0000000000
   1.9254022320   0.0000000000   0.0000000000
   1.9242148574   0.0000000000   0.0000000000
   1.9230252703   0.0000000000   0.0000000000
   1.9218334599   0.0000000000   0.0000000000
   1.9206394180   0.0000000000   0.0000000000
   1.9194431337   0.0000000000   0.0000000000
   1.9182445969   0.0000000000   0.0000000000
   1.9170437982   0.0000000000   0.0000000000
   1.9158407285   0.0000000000   0.0000000000
   1.9146353759   0.0000000000   0.0000000000
   1.9134277310   0.0000000000   0.0000000000
   1.9122177841   0.0000000000   0.0000000000
   1.9110055252   0.0000000000   0.0000000000
   1.9097909429   0.0000000000   0.0000000000
   1.9085740270   0.0000000000   0.0000000000
   1.9073547681   0.0000000000   0.0000000000
   1.9061331542   0.0000000000   0.0000000000
   1.9049091764   0.0000000000   0.0000000000
   1.9036828216   0.0000000000   0.0000000000
   1.9024540814   0.0000000000   0.0000000000
   1.9012229433   0.0000000000   0.0000000000
   1.8999893971   0.0000000000   0.0000000000
   1.8987534317   0.0000000000   0.0000000000
   1.8975150355   0.0000000000   0.0000000000
   1.8962741979   0.0000000000   0.0000000000
   1.8950309082   0.0000000000   0.0000000000
   1.8937851538   0.0000000000   0.0000000000
   1.8925369241   0.0000000000   0.0000000000
   1.8912862076   0.0000000000   0.0000000000
   1.8900329914   0.0000000000   0.0000000000
   1.8887772658   0.0000000000   0.0000000000
   1.8875190177   0.0000000000   0.0000000000
   1.8862582364   0.0000000000   0.0000000000
   1.8849949088   0.0000000000   0.0000000000
   1.8837290230   0.0000000000   0.0000000000
   1.8824605676   0.0000000000   0.0000000000
   1.8811895295   0.0000000000   0.0000000000
   1.8799158975   0.0000000000   0.0000000000
   1.8786396583   0.0000000000   0.0000000000
   1.8773608001   0.0000000000   0.0000000000
   1.8760793098   0.0000000000   0.0000000000
   1.8747951754   0.0000000000   0.0000000000
   1.8735083827   0.0000000000   0.0000000000
   1.8722189202   0.0000000000   0.0000000000
   1.8709267750   0.0000000000   0.0000000000
   1.8696319326   0.0000000000   0.0000000000
   1.8683343812   0.0000000000   0.0000000000
   1.8670341071   0.0000000000   0.0000000000
   1.8657310977   0.0000000000   0.0000000000
   1.8644253381   0.0000000000   0.0000000000
   1.8631168159   0.0000000000   0.0000000000
   1.8618055161   0.0000000000   0.0000000000
   1.8604914268   0.0000000000   0.0000000000
   1.8591745325   0.0000000000   0.0000000000
   1.8578548201   0.0000000000   0.0000000000
   1.8565322753   0.0000000000   0.0000000000
   1.8552068838   0.0000000000   0.0000000000
   1.8538786312   0.0000000000   0.0000000000
   1.8525475027   0.0000000000   0.0000000000
   1.8512134840   0.0000000000   0.0000000000
   1.8498765614   0.0000000000   0.0000000000
   1.8485367187   0.0000000000   0.0000000000
   1.8471939417   0.0000000000   0.0000000000
   1.8458482154   0.0000000000   0.0000000000
   1.8444995244   0.0000000000   0.0000000000
   1.8431478532   0.0000000000   0.0000000000
   1.8417931869   0.0000000000   0.0000000000
   1.8404355099   0.0000000000   0.0000000000
   1.8390748062   0.0000000000   0.0000000000
   1.8377110603   0.0000000000   0.0000000000
   1.8363442554   0.0000000000   0.0000000000
   1.8349743774   0.0000000000   0.0000000000
   1.8336014082   0.0000000000   0.0000000000
   1.8322253331   0.0000000000   0.0000000000
   1.8308461340   0.0000000000   0.0000000000
   1.8294637962   0.0000000000   0.0000000000
   1.8280783006   0.0000000000   0.0000000000
   1.8266896327   0.0000000000   0.0000000000
   1.8252977743   0.0000000000   0.0000000000
   1.8239027085   0.0000000000   0.0000000000
   1.8225044169   0.0000000000   0.0000000000
   1.8211028840   0.0000000000   0.0000000000
   1.8196980914   0.0000000000   0.0000000000
   1.8182900210   0.0000000000   0.0000000000
   1.8168786552   0.0000000000   0.0000000000
   1.8154639759   0.0000000000   0.0000000000
   1.8140459647   0.0000000000   0.0000000000
   1.8126246037   0.0000000000   0.0000000000
   1.8111998739   0.0000000000   0.0000000000
   1.8097717573   0.0000000000   0.0000000000
   1.8083402344   0.0000000000   0.0000000000
   1.8069052859   0.0000000000   0.0000000000
   1.8054668941   0.0000000000   0.0000000000
   1.8040250381   0.0000000000   0.0000000000
   1.8025796994   0.0000000000   0.0000000000
   1.8011308571   0.0000000000   0.0000000000
   1.7996784928   0.0000000000   0.0000000000
   1.7982225855   0.0000000000   0.0000000000
   1.7967631157   0.0000000000   0.0000000000
   1.7953000619   0.0000000000   0.0000000000
   1.7938334050   0.0000000000   0.0000000000
   1.7923631229   0.0000000000   0.0000000000
   1.7908891948   0.0000000000   0.0000000000
   1.7894116004   0.0000000000   0.0000000000
   1.7879303177   0.0000000000   0.0000000000
   1.7864453252   0.0000000000   0.0000000000
   1.7849566009   0.0000000000   0.0000000000
   1.7834641238   0.0000000000   0.0000000000
   1.7819678708   0.0000000000   0.0000000000
   1.7804678198   0.0000000000   0.0000000000
   1.7789639493   0.0000000000   0.0000000000
   1.7774562343   0.0000000000   0.0000000000
   1.7759446540   0.0000000000   0.0000000000
   1.7744291838   0.0000000000   0.0000000000
   1.7729098006   0.0000000000   0.0000000000
   1.7713864811   0.0000000000   0.0000000000
   1.7698592015   0.0000000000   0.0000000000
   1.7683279379   0.0000000000   0.0000000000
   1.7667926647   0.0000000000   0.0000000000
   1.7652533581   0.0000000000   0.0000000000
   1.7637099936   0.0000000000   0.0000000000
   1.7621625461   0.0000000000   0.0000000000
   1.7606109901   0.0000000000   0.0000000000
   1.7590553000   0.0000000000   0.0000000000
   1.7574954500   0.0000000000   0.0000000000
   1.7559314146   0.0000000000   0.0000000000
   1.7543631663   0.0000000000   0.0000000000
   1.7527906801   0.0000000000   0.0000000000
   1.7512139281   0.0000000000   0.0000000000
   1.7496328839   0.0000000000   0.0000000000
   1.7480475195   0.0000000000   0.0000000000
   1.7464578070   0.0000000000   0.0000000000
   1.7448637196   0.0000000000   0.0000000000
   1.7432652285   0.0000000000   0.0000000000
   1.7416623052   0.0000000000   0.0000000000
   1.7400549205   0.0000000000   0.0000000000
   1.7384430464   0.0000000000   0.0000000000
   1.7368266531   0.0000000000   0.0000000000
   1.7352057107   0.0000000000   0.0000000000
   1.7335801896   0.0000000000   0.0000000000
   1.7319500586   0.0000000000   0.0000000000
   1.7303152879   0.0000000000   0.0000000000
   1.7286758467   0.0000000000   0.0000000000
   1.7270317026   0.0000000000   0.0000000000
   1.7253828259   0.0000000000   0.0000000000
   1.7237291833   0.0000000000   0.0000000000
   1.7220707437   0.0000000000   0.0000000000
   1.7204074725   0.0000000000   0.0000000000
   1.7187393387   0.0000000000   0.0000000000
   1.7170663079   0.0000000000   0.0000000000
   1.7153883477   0.0000000000   0.0000000000
   1.7137054225   0.0000000000   0.0000000000
   1.7120174988   0.0000000000   0.0000000000
   1.7103245421   0.0000000000   0.0000000000
   1.7086265161   0.0000000000   0.0000000000
   1.7069233861   0.0000000000   0.0000000000
   1.7052151170   0.0000000000   0.0000000000
   1.7035016706   0.0000000000   0.0000000000
   1.7017830112   0.0000000000   0.0000000000
   1.7000591018   0.0000000000   0.0000000000
   1.6983299043   0.0000000000   0.0000000000
   1.6965953811   0.0000000000   0.0000000000
   1.6948554941   0.0000000000   0.0000000000
   1.6931102034   0.0000000000   0.0000000000
   1.6913594707   0.0000000000   0.0000000000
   1.6896032556   0.0000000000   0.0000000000
   1.6878415187   0.0000000000   0.0000000000
   1.6860742184   0.0000000000   0.0000000000
   1.6843013140   0.0000000000   0.0000000000
   1.6825227644   0.0000000000   0.0000000000
   1.6807385262   0.0000000000   0.0000000000
   1.6789485582   0.0000000000   0.0000000000
   1.6771528157   0.0000000000   0.0000000000
   1.6753512569   0.0000000000   0.0000000000
   1.6735438361   0.0000000000   0.0000000000
   1.6717305096   0.0000000000   0.0000000000
   1.6699112316   0.0000000000   0.0000000000
   1.6680859568   0.0000000000   0.0000000000
   1.6662546386   0.0000000000   0.0000000000
   1.6644172301   0.0000000000   0.0000000000
   1.6625736847   0.0000000000   0.0000000000
   1.6607239523   0.0000000000   0.0000000000
   1.6588679864   0.0000000000   0.0000000000
   1.6570057370   0.0000000000   0.0000000000
   1.6551371541   0.0000000000   0.0000000000
   1.6532621875   0.0000000000   0.0000000000
   1.6513807859   0.0000000000   0.0000000000
   1.6494928976   0.0000000000   0.0000000000
   1.6475984701   0.0000000000   0.0000000000
   1.6456974503   0.0000000000   0.0000000000
   1.6437897845   0.0000000000   0.0000000000
   1.6418754186   0.0000000000   0.0000000000
   1.6399542972   0.0000000000   0.0000000000
   1.6380263641   0.0000000000   0.0000000000
   1.6360915633   0.0000000000   0.0000000000
   1.6341498371   0.0000000000   0.0000000000
   1.6322011276   0.0000000000   0.0000000000
   1.6302453752   0.0000000000   0.0000000000
   1.6282825216   0.0000000000   0.0000000000
   1.6263125052   0.0000000000   0.0000000000
   1.6243352654   0.0000000000   0.0000000000
   1.6223507395   0.0000000000   0.0000000000
   1.6203588655   0.0000000000   0.0000000000
   1.6183595791   0.0000000000   0.0000000000
   1.6163528146   0.0000000000   0.0000000000
   1.6143385085   0.0000000000   0.0000000000
   1.6123165925   0.0000000000   0.0000000000
   1.6102870007   0.0000000000   0.0000000000
   1.6082496639   0.0000000000   0.0000000000
   1.6062045129   0.0000000000   0.0000000000
   1.6041514774   0.0000000000   0.0000000000
   1.6020904865   0.0000000000   0.0000000000
   1.6000214674   0.0000000000   0.0000000000
   1.5979443475   0.0000000000   0.0000000000
   1.5958590516   0.0000000000   0.0000000000
   1.5937655046   0.0000000000   0.0000000000
   1.5916636302   0.0000000000   0.0000000000
   1.5895533504   0.0000000000   0.0000000000
   1.5874345865   0.0000000000   0.0000000000
   1.5853072586   0.0000000000   0.0000000000
   1.5831712856   0.0000000000   0.0000000000
   1.5810265847   0.0000000000   0.0000000000
   1.5788730725   0.0000000000   0.0000000000
   1.5767106636   0.0000000000   0.0000000000
   1.5745392730   0.0000000000   0.0000000000
   1.5723588123   0.0000000000   0.0000000000
   1.5701691928   0.0000000000   0.0000000000
   1.5679703244   0.0000000000   0.0000000000
   1.5657621153   0.0000000000   0.0000000000
   1.5635444721   0.0000000000   0.0000000000
   1.5613173010   0.0000000000   0.0000000000
   1.5590805056   0.0000000000   0.0000000000
   1.5568339874   0.0000000000   0.0000000000
   1.5545776494   0.0000000000   0.0000000000
   1.5523113891   0.0000000000   0.0000000000
   1.5500351044   0.0000000000   0.0000000000
   1.5477486922   0.0000000000   0.0000000000
   1.5454520454   0.0000000000   0.0000000000
   1.5431450578   0.0000000000   0.0000000000
   1.5408276190   0.0000000000   0.0000000000
   1.5384996190   0.0000000000   0.0000000000
   1.5361609437   0.0000000000   0.0000000000
   1.5338114794   0.0000000000   0.0000000000
   1.5314511081   0.0000000000   0.0000000000
   1.5290797122   0.0000000000   0.0000000000
   1.5266971698   0.0000000000   0.0000000000
   1.5243033578   0.0000000000   0.0000000000
   1.5218981524   0.0000000000   0.0000000000
   1.5194814255   0.0000000000   0.0000000000
   1.5170530470   0.0000000000   0.0000000000
   1.5146128859   0.0000000000   0.0000000000
   1.5121608075   0.0000000000   0.0000000000
   1.5096966752   0.0000000000   0.0000000000
   1.5072203501   0.0000000000   0.0000000000
   1.5047316899   0.0000000000   0.0000000000
   1.5022305515   0.0000000000   0.0000000000
   1.4997167870   0.0000000000   0.0000000000
   1.4971902468   0.0000000000   0.0000000000
   1.4946507790   0.0000000000   0.0000000000
   1.4920982280   0.0000000000   0.0000000000
   1.4895324346   0.0000000000   0.0000000000
   1.4869532391   0.0000000000   0.0000000000
   1.4843604758   0.0000000000   0.0000000000
   1.4817539772   0.0000000000   0.0000000000
   1.4791335728   0.0000000000   0.0000000000
   1.4764990880   0.0000000000   0.0000000000
   1.4738503452   0.0000000000   0.0000000000
   1.4711871632   0.0000000000   0.0000000000
   1.4685093566   0.0000000000   0.0000000000
   1.4658167370   0.0000000000   0.0000000000
   1.4631091120   0.0000000000   0.0000000000
   1.4603862848   0.0000000000   0.0000000000
   1.4576480546   0.0000000000   0.0000000000
   1.4548942175   0.0000000000   0.0000000000
   1.4521245637   0.0000000000   0.0000000000
   1.4493388792   0.0000000000   0.0000000000
   1.4465369471   0.0000000000   0.0000000000
   1.4437185439   0.0000000000   0.0000000000
   1.4408834424   0.0000000000   0.0000000000
   1.4380314090   0.0000000000   0.0000000000


==> anc/s87h_04-PCE154/s87h_04-PCE154-pichem1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
          35
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1.2584943710436101E-004   1.2473331310798388E-004   1.2584943710437413E-004   2.1736953080151689E-004   2.1736953080151854E-004   2.1934836049808073E-004   2.1934836049810916E-004   2.4646007077704996E-004   3.2955557859506307E-004   4.1150946214993622E-004   4.1150946214996983E-004   4.1202885812658161E-004   4.1202885812657625E-004   3.8260244056508355E-004   4.0970379426971741E-004   4.6640899985108541E-004   4.6640899985108455E-004   5.0198838292903839E-004   5.0198838292903579E-004   5.0374817591090557E-004   5.0374817591090362E-004   5.0635241396274164E-004   5.0635241396278620E-004   5.4807722505754563E-004   5.4807722505754574E-004   5.5165582555140509E-004   5.5165582555140509E-004   6.6246771527327976E-004   6.6246771527327965E-004   6.4613796889140208E-004   6.4613796889140263E-004   6.4690703557555558E-004   6.4690703557555656E-004   7.0682366127824677E-004   7.0682366127824677E-004
   7.2117662764165211E-004   7.1474292029432586E-004   7.2117662764166598E-004   1.2467528291121984E-003   1.2467528291122030E-003   1.2581101871531714E-003   1.2581101871531732E-003   1.4133711638845315E-003   1.8904334871324971E-003   2.3607237037800103E-003   2.3607237037799808E-003   2.3637052496157862E-003   2.3637052496157970E-003   2.1946512932611850E-003   2.3501337799630585E-003   2.6757548811874644E-003   2.6757548811874661E-003   2.8795440617477995E-003   2.8795440617478000E-003   2.8896382559508629E-003   2.8896382559508668E-003   2.9045794385024262E-003   2.9045794385024297E-003   3.1438775480463772E-003   3.1438775480463767E-003   3.1644033963039091E-003   3.1644033963039047E-003   3.7999840208520000E-003   3.7999840208520017E-003   3.7064498728515329E-003   3.7064498728515325E-003   3.7108636530396419E-003   3.7108636530396428E-003   4.0545826851239508E-003   4.0545826851239482E-003
   1.3176690168465179E-003   1.3058447489746974E-003   1.3176690168466012E-003   2.2800296164439326E-003   2.2800296164438949E-003   2.3008135053862832E-003   2.3008135053862754E-003   2.5843054481397925E-003   3.4575846580022218E-003   4.3180697568542372E-003   4.3180697568542944E-003   4.3235269091849698E-003   4.3235269091849785E-003   4.0138587124791524E-003   4.2982728976442685E-003   4.8944632434298717E-003   4.8944632434298465E-003   5.2666281373551999E-003   5.2666281373551904E-003   5.2850893755742737E-003   5.2850893755742806E-003   5.3124211803351647E-003   5.3124211803351716E-003   5.7500060389455033E-003   5.7500060389455033E-003   5.7875437154776225E-003   5.7875437154776173E-003   6.9498838656108586E-003   6.9498838656108517E-003   6.7790660768637491E-003   6.7790660768637474E-003   6.7871428745458779E-003   6.7871428745458779E-003   7.4158362879812242E-003   7.4158362879812216E-003
   1.9153258028844402E-003   1.8980369740646858E-003   1.9153258028844493E-003   3.3172370875236197E-003   3.3172370875236301E-003   3.3474960884291084E-003   3.3474960884291140E-003   3.7592990621124296E-003   5.0310705474575779E-003   6.2836333421181795E-003   6.2836333421181960E-003   6.2915797367354559E-003   6.2915797367354498E-003   5.8402961618310920E-003   6.2541984987349681E-003   7.1226349907737210E-003   7.1226349907737314E-003   7.6633374650234712E-003   7.6633374650234296E-003   7.6901987244968233E-003   7.6901987244967877E-003   7.7299754078095119E-003   7.7299754078095188E-003   8.3665668826591773E-003   8.3665668826591755E-003   8.4211815932840797E-003   8.4211815932840745E-003   1.0112291013582918E-002   1.0112291013582891E-002   9.8641116025086524E-003   9.8641116025086489E-003   9.8758699647364095E-003   9.8758699647364095E-003   1.0790722075302524E-002   1.0790722075302522E-002
   2.5141463124565260E-003   2.4913179921961623E-003   2.5141463124565369E-003   4.3584134758054031E-003   4.3584134758053415E-003   4.3981967606577495E-003   4.3981967606578042E-003   4.9383892182144808E-003   6.6109542692916693E-003   8.2575023775052978E-003   8.2575023775053255E-003   8.2679518332297516E-003   8.2679518332297291E-003   7.6740371194059685E-003   8.2179900914694341E-003   9.3603736434962302E-003   9.3603736434962111E-003   1.0069771495382488E-002   1.0069771495382539E-002   1.0105066099146550E-002   1.0105066099146558E-002   1.0157342504826436E-002   1.0157342504826434E-002   1.0993667084596767E-002   1.0993667084596764E-002   1.1065424674657622E-002   1.1065424674657619E-002   1.3287332512415480E-002   1.3287332512415475E-002   1.2961714794466941E-002   1.2961714794466938E-002   1.2977173519211162E-002   1.2977173519211136E-002   1.4179381290605541E-002   1.4179381290605541E-002
   3.1141298101318650E-003   3.0856861238568734E-003   3.1141298101318498E-003   5.4035978385811572E-003   5.4035978385811373E-003   5.4529551819267131E-003   5.4529551819267191E-003   6.1216139472200538E-003   8.1973002659853807E-003   1.0239766646818908E-002   1.0239766646818936E-002   1.0252733169476084E-002   1.0252733169476086E-002   9.5151566719357088E-003   1.0189728916434371E-002   1.1607784959736699E-002   1.1607784959736682E-002   1.2486031813598831E-002   1.2486031813598839E-002   1.2529793437537093E-002   1.2529793437537065E-002   1.2594625008270752E-002   1.2594625008270757E-002   1.3631415949336936E-002   1.3631415949336936E-002   1.3720382915922419E-002   1.3720382915922419E-002   1.6475138100610916E-002   1.6475138100610933E-002   1.6072006732779275E-002   1.6072006732779271E-002   1.6091184875587344E-002   1.6091184875587344E-002   1.7581958183634869E-002   1.7581958183634869E-002
   3.7152753760107409E-003   3.6811394914479240E-003   3.7152753760107951E-003   6.4528298966166830E-003   6.4528298966167489E-003   6.5118116870000933E-003   6.5118116870000724E-003   7.3090119176671981E-003   9.7901740921506730E-003   1.2230517580377112E-002   1.2230517580377073E-002   1.2246015366799451E-002   1.2246015366799493E-002   1.1363731262399562E-002   1.2169497684020045E-002   1.3864976694507395E-002   1.3864976694507376E-002   1.4912221854046958E-002   1.4912221854046961E-002   1.4964484533487374E-002   1.4964484533487390E-002   1.5041927321569127E-002   1.5041927321569138E-002   1.6279924761894098E-002   1.6279924761894105E-002   1.6386168265028575E-002   1.6386168265028579E-002   1.9675839847795275E-002   1.9675839847795275E-002   1.9195120876035778E-002   1.9195120876035778E-002   1.9218037755794431E-002   1.9218037755794427E-002   2.0998599626730709E-002   2.0998599626730709E-002
   4.3175823762329514E-003   4.2776766232792088E-003   4.3175823762329636E-003   7.5061506970087750E-003   7.5061506970087663E-003   7.5748079508258324E-003   7.5748079508258176E-003   8.5006231897056719E-003   1.1389643385137208E-002   1.4229849291024775E-002   1.4229849291024808E-002   1.4247892733308716E-002   1.4247892733308704E-002   1.3219839867043177E-002   1.4157381808256210E-002   1.6132059785053686E-002   1.6132059785053689E-002   1.7348448265700797E-002   1.7348448265700762E-002   1.7409246409071235E-002   1.7409246409071245E-002   1.7499357086331491E-002   1.7499357086331494E-002   1.8939308314042218E-002   1.8939308314042218E-002   1.9062896193667661E-002   1.9062896193667661E-002   2.2889573891361311E-002   2.2889573891361332E-002   2.2331194792852664E-002   2.2331194792852664E-002   2.2357870001607966E-002   2.2357870001607962E-002   2.4429456983470845E-002   2.4429456983470845E-002
   4.9210486885787252E-003   4.8752941490110887E-003   4.9210486885787174E-003   8.5636002600207716E-003   8.5636002600207907E-003   8.6419846277427069E-003   8.6419846277426410E-003   9.6964865212487081E-003   1.2995774424816177E-002   1.6237854967325629E-002   1.6237854967325622E-002   1.6258458656741151E-002   1.6258458656741151E-002   1.5083559825113340E-002   1.6153465040685048E-002   1.8409144241257582E-002   1.8409144241257579E-002   1.9794816109849896E-002   1.9794816109849907E-002   1.9864184485948188E-002   1.9864184485948153E-002   1.9967020359205265E-002   1.9967020359205268E-002   2.1609679521981319E-002   2.1609679521981364E-002   2.1750680294816107E-002   2.1750680294816083E-002   2.6116474319238143E-002   2.6116474319238119E-002   2.5480364071547287E-002   2.5480364071547280E-002   2.5510817470272694E-002   2.5510817470272690E-002   2.7874679543354340E-002   2.7874679543354340E-002
   5.5256733309378093E-003   5.4739902146809846E-003   5.5256733309378319E-003   9.6252211392938835E-003   9.6252211392938939E-003   9.7133849238817630E-003   9.7133849238817561E-003   1.0896643435810391E-002   1.4608637347473166E-002   1.8254632377002949E-002   1.8254632377002932E-002   1.8277811108735480E-002   1.8277811108735480E-002   1.6954973162957278E-002   1.8157836094819316E-002   2.0696345427876076E-002   2.0696345427876073E-002   2.2251436163030946E-002   2.2251436163030956E-002   2.2329409928023652E-002   2.2329409928023673E-002   2.2445028947169435E-002   2.2445028947169397E-002   2.4291157604028214E-002   2.4291157604028207E-002   2.4449640491214331E-002   2.4449640491214335E-002   2.9356682468600528E-002   2.9356682468600532E-002   2.8642771582707328E-002   2.8642771582707352E-002   2.8677023318529414E-002   2.8677023318529407E-002   3.1334424510969176E-002   3.1334424510969176E-002
   6.1314547143633989E-003   6.0737622162140717E-003   6.1314547143633963E-003   1.0691056101800879E-002   1.0691056101800862E-002   1.0789052269571973E-002   1.0789052269571961E-002   1.2101135566834523E-002   1.6228302755781021E-002   2.0280280312256975E-002   2.0280280312256989E-002   2.0306049089805895E-002   2.0306049089805919E-002   1.8834162486384417E-002   2.0170584345756113E-002   2.2993780015824652E-002   2.2993780015824642E-002   2.4718420186766153E-002   2.4718420186766159E-002   2.4805034885285581E-002   2.4805034885285591E-002   2.4933495656715588E-002   2.4933495656715595E-002   2.6983862779638941E-002   2.6983862779638934E-002   2.7159897714580088E-002   2.7159897714580092E-002   3.2610340901150330E-002   3.2610340901150323E-002   3.1818561481307989E-002   3.1818561481308044E-002   3.1856631990891345E-002   3.1856631990891358E-002   3.4808850540397986E-002   3.4808850540397986E-002
   6.7383909818912796E-003   6.6746073078997109E-003   6.7383909818912822E-003   1.1761148646770737E-002   1.1761148646770707E-002   1.1869030840445877E-002   1.1869030840445879E-002   1.3310005248540216E-002   1.7854842484926851E-002   2.2314899415158410E-002   2.2314899415158438E-002   2.2343273454987815E-002   2.2343273454987836E-002   2.0721211910475160E-002   2.2191800805526785E-002   2.5301566927804529E-002   2.5301566927804546E-002   2.7195882009724615E-002   2.7195882009724621E-002   2.7291173583731301E-002   2.7291173583731263E-002   2.7432535381045498E-002   2.7432535381045505E-002   2.9687917478234325E-002   2.9687917478234339E-002   2.9881575119137044E-002   2.9881575119137044E-002   3.5877594779833391E-002   3.5877594779833384E-002   3.5007880579612516E-002   3.5007880579612509E-002   3.5049790595652566E-002   3.5049790595652587E-002   3.8298119217317295E-002   3.8298119217317295E-002
   7.3464803527438817E-003   7.2765225824086722E-003   7.3464803527438826E-003   1.2835543375773010E-002   1.2835543375772964E-002   1.2953365928386727E-002   1.2953365928386765E-002   1.4523295932676253E-002   1.9488330138266306E-002   2.4358592746153148E-002   2.4358592746153158E-002   2.4389587482486808E-002   2.4389587482486808E-002   2.2616207715792470E-002   2.4221578811349148E-002   2.7619827996750751E-002   2.7619827996750737E-002   2.9683938290161038E-002   2.9683938290161038E-002   2.9787943083797060E-002   2.9787943083797064E-002   2.9942265866110779E-002   2.9942265866110828E-002   3.2403447191322238E-002   3.2403447191322238E-002   3.2614798936742455E-002   3.2614798936742483E-002   3.9158592837293553E-002   3.9158592837293553E-002   3.8210879314993812E-002   3.8210879314993798E-002   3.8256649875402643E-002   3.8256649875402664E-002   4.1802396104670445E-002   4.1802396104670445E-002
   7.9557205976523628E-003   7.8795047895846640E-003   7.9557205976523784E-003   1.3914285506162936E-002   1.3914285506162883E-002   1.4042103454591025E-002   1.4042103454591033E-002   1.5741051633399162E-002   2.1128840395752888E-002   2.6411465089746802E-002   2.6411465089746785E-002   2.6445096179502196E-002   2.6445096179502248E-002   2.4519237505976135E-002   2.6260013145711237E-002   2.9948687173528131E-002   2.9948687173528141E-002   3.2182707558382005E-002   3.2182707558381971E-002   3.2295462329370972E-002   3.2295462329370979E-002   3.2462806749189888E-002   3.2462806749189901E-002   3.5130579395256920E-002   3.5130579395256913E-002   3.5359697396129715E-002   3.5359697396129722E-002   4.2453486156428820E-002   4.2453486156428820E-002   4.1427710536182563E-002   4.1427710536182584E-002   4.1477362989890493E-002   4.1477362989890486E-002   4.5321849435481482E-002   4.5321849435481482E-002
   8.5661093764400342E-003   8.4835505126813846E-003   8.5661093764400204E-003   1.4997421236816327E-002   1.4997421236816282E-002   1.5135290336180713E-002   1.5135290336180716E-002   1.6963317338962201E-002   2.2776449543810036E-002   2.8473623518323402E-002   2.8473623518323402E-002   2.8509906846201666E-002   2.8509906846201662E-002   2.6430390857215772E-002   2.8307200717686325E-002   3.2288271180529939E-002   3.2288271180529945E-002   3.4692310972116579E-002   3.4692310972116537E-002   3.4813852899245198E-002   3.4813852899245191E-002   3.4994280317845822E-002   3.4994280317845863E-002   3.7869444395207986E-002   3.7869444395207980E-002   3.8116401569864657E-002   3.8116401569864657E-002   4.5762429129743161E-002   4.5762429129743161E-002   4.4658530462173461E-002   4.4658530462173454E-002   4.4712086477597994E-002   4.4712086477597987E-002   4.8856651149047532E-002   4.8856651149047532E-002
   9.1776442060232458E-003   9.0886561756793275E-003   9.1776442060232249E-003   1.6084997782945549E-002   1.6084997782945538E-002   1.6232974521551230E-002   1.6232974521551227E-002   1.8190139045601357E-002   2.4431235526805452E-002   3.0545177469218865E-002   3.0545177469218896E-002   3.0584129152992114E-002   3.0584129152992103E-002   2.8349759378021446E-002   3.0363240627068556E-002   3.4638709602628694E-002   3.4638709602628694E-002   3.7212872396776099E-002   3.7212872396776092E-002   3.7343239088986312E-002   3.7343239088986284E-002   3.7536811590893691E-002   3.7536811590893691E-002   4.0620175409826022E-002   4.0620175409826015E-002   4.0885045459461568E-002   4.0885045459461582E-002   4.9085579557624028E-002   4.9085579557624041E-002   4.7903498782611097E-002   4.7903498782611124E-002   4.7960980356347084E-002   4.7960980356347077E-002   5.2406977001363375E-002   5.2406977001363375E-002
   9.7903222224766263E-003   9.6948178064130003E-003   9.7903222224766384E-003   1.7177063047557461E-002   1.7177063047557471E-002   1.7335204661221189E-002   1.7335204661221144E-002   1.9421563390314422E-002   2.6093277500281974E-002   3.2626238284188119E-002   3.2626238284188105E-002   3.2667874679975568E-002   3.2667874679975548E-002   3.0277436188183200E-002   3.2428233621495252E-002   3.7000134378550507E-002   3.7000134378550535E-002   3.9744517811930731E-002   3.9744517811930724E-002   3.9883747316424606E-002   3.9883747316424613E-002   4.0090527722404505E-002   4.0090527722404547E-002   4.3382907909627781E-002   4.3382907909627795E-002   4.3665765331552517E-002   4.3665765331552482E-002   5.2423097900574506E-002   5.2423097900574575E-002   5.1162777914725122E-002   5.1162777914725122E-002   5.1224207378391631E-002   5.1224207378391624E-002   5.5973005765339173E-002   5.5973005765339173E-002
   1.0404140520324240E-002   1.0302031373589093E-002   1.0404140520324231E-002   1.8273666184293030E-002   1.8273666184293005E-002   1.8442030672604078E-002   1.8442030672604071E-002   2.0657638272597374E-002   2.7762656617705824E-002   3.4716920069854829E-002   3.4716920069854849E-002   3.4761257777827334E-002   3.4761257777827348E-002   3.2213516849763847E-002   3.4502283071698274E-002   3.9372680774957682E-002   3.9372680774957661E-002   4.2287376399725511E-002   4.2287376399725518E-002   4.2435507212217484E-002   4.2435507212217491E-002   4.2655559095485761E-002   4.2655559095485768E-002   4.6157780822766933E-002   4.6157780822766920E-002   4.6458700928057518E-002   4.6458700928057525E-002   5.5775148648834816E-002   5.5775148648834823E-002   5.4436534371536220E-002   5.4436534371536192E-002   5.4501934402091189E-002   5.4501934402091209E-002   5.9554920709351963E-002   5.9554920709351963E-002
   1.1019095918568589E-002   1.0910292553835502E-002   1.1019095918568577E-002   1.9374857278079190E-002   1.9374857278079204E-002   1.9553503420106397E-002   1.9553503420106422E-002   2.1898412497232136E-002   2.9439455597077599E-002   3.6817339252809028E-002   3.6817339252809063E-002   3.6864395122897374E-002   3.6864395122897360E-002   3.4158098862291264E-002   3.6585494445733328E-002   4.1756486896112964E-002   4.1756486896112985E-002   4.4841579970850691E-002   4.4841579970850698E-002   4.4998651044878532E-002   4.4998651044878546E-002   4.5232038745895070E-002   4.5232038745895070E-002   4.8944935894886972E-002   4.8944935894886979E-002   4.9263994823906095E-002   4.9263994823906095E-002   5.9141899599078375E-002   5.9141899599078347E-002   5.7724938043416184E-002   5.7724938043416191E-002   5.7794331671693677E-002   5.7794331671693677E-002   6.3152908824185325E-002   6.3152908824185325E-002
   1.1635185011109810E-002   1.1519596781498369E-002   1.1635185011109809E-002   2.0480687465702120E-002   2.0480687465702113E-002   2.0669674836399834E-002   2.0669674836399844E-002   2.3143935905158678E-002   3.1123758896512081E-002   3.8927614787240529E-002   3.8927614787240515E-002   3.8977405925066953E-002   3.8977405925066960E-002   3.6111281874983865E-002   3.8677975532923313E-002   4.4151693926207478E-002   4.4151693926207505E-002   4.7407263221292330E-002   4.7407263221292288E-002   4.7573313978138250E-002   4.7573313978138257E-002   4.7820102620304401E-002   4.7820102620304443E-002   5.1744517971304166E-002   5.1744517971304166E-002   5.2081792710356768E-002   5.2081792710356775E-002   6.2523522176967536E-002   6.2523522176967536E-002   6.1028162522541160E-002   6.1028162522541167E-002   6.1101573142636485E-002   6.1101573142636458E-002   6.6767161175431022E-002   6.6767161175431022E-002
   1.2252404160554937E-002   1.2129939242149257E-002   1.2252404160554956E-002   2.1591208970789210E-002   2.1591208970789193E-002   2.1790597957877408E-002   2.1790597957877429E-002   2.4394259409286790E-002   3.2815652771780238E-002   4.1047868236950551E-002   4.1047868236950516E-002   4.1100412009951293E-002   4.1100412009951300E-002   3.8073167760340101E-002   4.0779836522936250E-002   4.6558446231155605E-002   4.6558446231155591E-002   4.9984563828918492E-002   4.9984563828918513E-002   5.0159634167843484E-002   5.0159634167843505E-002   5.0419889673669498E-002   5.0419889673669435E-002   5.4556675101256162E-002   5.4556675101256162E-002   5.4912243499760378E-002   5.4912243499760385E-002   6.5920191558037439E-002   6.5920191558037439E-002   6.4346385226389691E-002   6.4346385226389677E-002   6.4423836605386281E-002   6.4423836605386309E-002   7.0397873039125938E-002   7.0397873039125938E-002
   1.2870749499837264E-002   1.2741314873839971E-002   1.2870749499837273E-002   2.2706475152453165E-002   2.2706475152453207E-002   2.2916326973811848E-002   2.2916326973811789E-002   2.5649435045342114E-002   3.4515225352968477E-002   4.3178223878246824E-002   4.3178223878246824E-002   4.3233537921993040E-002   4.3233537921993068E-002   4.0043860710551181E-002   4.2891190108750407E-002   4.8976891484237922E-002   4.8976891484237915E-002   5.2573622576562923E-002   5.2573622576562895E-002   5.2757752885407572E-002   5.2757752885407572E-002   5.3031541993217274E-002   5.3031541993217295E-002   5.7381558671530539E-002   5.7381558671530546E-002   5.7755499459798125E-002   5.7755499459798118E-002   6.9332086821723718E-002   6.9332086821723704E-002   6.7679787554503767E-002   6.7679787554503781E-002   6.7761303842635123E-002   6.7761303842635109E-002   7.4045244073313823E-002   7.4045244073313823E-002
   1.3490216894293795E-002   1.3353718329046570E-002   1.3490216894293732E-002   2.3826540495363951E-002   2.3826540495363941E-002   2.4046917216830783E-002   2.4046917216830773E-002   2.6909515957857018E-002   3.6222566641379982E-002   4.5318808719962973E-002   4.5318808719962987E-002   4.5376910944674498E-002   4.5376910944674463E-002   4.2023467240295237E-002   4.5012151492103532E-002   5.1407180699414731E-002   5.1407180699414787E-002   5.5174583368810759E-002   5.5174583368810731E-002   5.5367814534793766E-002   5.5367814534793766E-002   5.5655204815713316E-002   5.5655204815713281E-002   6.0219323421695732E-002   6.0219323421695711E-002   6.0611716228957876E-002   6.0611716228957870E-002   7.2759390972402513E-002   7.2759390972402499E-002   7.1028554912383579E-002   7.1028554912383579E-002   7.1114160653273764E-002   7.1114160653273764E-002   7.7709478346608768E-002   7.7709478346608768E-002
   1.4110801956358558E-002   1.3967143946226715E-002   1.4110801956358544E-002   2.4951460674017555E-002   2.4951460674017580E-002   2.5182425227795548E-002   2.5182425227795607E-002   2.8174556466902898E-002   3.7937768605735091E-002   4.7469752629738599E-002   4.7469752629738626E-002   4.7530661227025560E-002   4.7530661227025574E-002   4.4012096304035596E-002   4.7142838508058768E-002   5.3849468382417512E-002   5.3849468382417512E-002   5.7787593379989961E-002   5.7787593379990010E-002   5.7989966799501282E-002   5.7989966799501282E-002   5.8291026676513417E-002   5.8291026676513515E-002   6.3070127603588599E-002   6.3070127603588599E-002   6.3481052976657584E-002   6.3481052976657598E-002   7.6202291121794094E-002   7.6202291121794080E-002   7.4392876897064558E-002   7.4392876897064572E-002   7.4482597038550549E-002   7.4482597038550549E-002   8.1390784540923702E-002   8.1390784540923702E-002
   1.4732500109177087E-002   1.4581585981723046E-002   1.4732500109177080E-002   2.6081292733541244E-002   2.6081292733541178E-002   2.6322908937334775E-002   2.6322908937334792E-002   2.9444612269807761E-002   3.9660925452049675E-002   4.9631188637907206E-002   4.9631188637907268E-002   4.9694922087733205E-002   4.9694922087733163E-002   4.6009859632213795E-002   4.9283371979706753E-002   5.6303912889992903E-002   5.6303912889992876E-002   6.0412803451935733E-002   6.0412803451935754E-002   6.0624361046799011E-002   6.0624361046798976E-002   6.0939159809314913E-002   6.0939159809314969E-002   6.5934133426609309E-002   6.5934133426609309E-002   6.6363672850444408E-002   6.6363672850444408E-002   7.9660978997588006E-002   7.9660978997588006E-002   7.7772947808109241E-002   7.7772947808109241E-002   7.7866807714173245E-002   7.7866807714173245E-002   8.5089376505201056E-002   8.5089376505201056E-002
   1.5355306437258553E-002   1.5197038209840925E-002   1.5355306437258581E-002   2.7216094868370681E-002   2.7216094868370715E-002   2.7468427444691478E-002   2.7468427444691471E-002   3.0719740185741647E-002   4.1392133316385776E-002   5.1803252647692151E-002   5.1803252647692144E-002   5.1869829725552763E-002   5.1869829725552777E-002   4.8016871360298821E-002   5.1433875332106631E-002   5.8770676107520764E-002   5.8770676107520771E-002   6.3050367686573433E-002   6.3050367686573419E-002   6.3271151911462264E-002   6.3271151911462251E-002   6.3599759737657496E-002   6.3599759737657524E-002   6.8811506591077001E-002   6.8811506591077001E-002   6.9259742507668171E-002   6.9259742507668171E-002   8.3135650417460696E-002   8.3135650417460696E-002   8.1168966126017400E-002   8.1168966126017400E-002   8.1266991587750595E-002   8.1266991587750567E-002   8.8805472696329588E-002   8.8805472696329588E-002
   1.5979215778693448E-002   1.5813494179895467E-002   1.5979215778693375E-002   2.8355926650357004E-002   2.8355926650357036E-002   2.8619041246697126E-002   2.8619041246697133E-002   3.1999998409514306E-002   4.3131490600320267E-002   5.3986083810029360E-002   5.3986083810029430E-002   5.4055523594383544E-002   5.4055523594383467E-002   5.0033248442843264E-002   5.3594475028360997E-002   6.1249923888763207E-002   6.1249923888763255E-002   6.5700443933646824E-002   6.5700443933646824E-002   6.5930497790024620E-002   6.5930497790024606E-002   6.6272985765045922E-002   6.6272985765045950E-002   7.1702416833233959E-002   7.1702416833233959E-002   7.2169432662715333E-002   7.2169432662715333E-002   8.6626505910023729E-002   8.6626505910023716E-002   8.4581135135841895E-002   8.4581135135841937E-002   8.4683352383828195E-002   8.4683352383828195E-002   9.2539296854413394E-002   9.2539296854413394E-002
   1.6604222693631286E-002   1.6430947143416905E-002   1.6604222693631321E-002   2.9500849031326271E-002   2.9500849031326309E-002   2.9774812240872826E-002   2.9774812240872799E-002   3.3285446509748615E-002   4.4879097984856807E-002   5.6179824567390589E-002   5.6179824567390520E-002   5.6252146447336802E-002   5.6252146447336858E-002   5.2059110675536334E-002   5.5765300595331510E-002   6.3741826117013040E-002   6.3741826117013040E-002   6.8363193832333066E-002   6.8363193832333080E-002   6.8602560881294808E-002   6.8602560881294808E-002   6.8959001017250110E-002   6.8959001017250110E-002   7.4607037965901027E-002   7.4607037965901027E-002   7.5092918127959443E-002   7.5092918127959443E-002   9.0133750764222642E-002   9.0133750764222614E-002   8.8009662980349984E-002   8.8009662980349970E-002   8.8116098697279419E-002   8.8116098697279419E-002   9.6291078063376390E-002   9.6291078063376390E-002
   1.7230321488064873E-002   1.7049390077369247E-002   1.7230321488064873E-002   3.0650924441167699E-002   3.0650924441167685E-002   3.0935803824294533E-002   3.0935803824294537E-002   3.4576145533812504E-002   4.6635058579054894E-002   5.8384620840403890E-002   5.8384620840403911E-002   5.8459844523643049E-002   5.8459844523643029E-002   5.4094580878919420E-002   5.7946484818610734E-002   6.6246556928653499E-002   6.6246556928653499E-002   7.1038783039137673E-002   7.1038783039137646E-002   7.1287507414859633E-002   7.1287507414859660E-002   7.1657972671698600E-002   7.1657972671698614E-002   7.7525548127587190E-002   7.7525548127587190E-002   7.8030378063939948E-002   7.8030378063939948E-002   9.3657595315078709E-002   9.3657595315078737E-002   9.1454762949243609E-002   9.1454762949243609E-002   9.1565444283301142E-002   9.1565444283301156E-002  0.10006105106623964       0.10006105106623964     
   1.7857506084372039E-002   1.7668815555090058E-002   1.7857506084372036E-002   3.1806216649754394E-002   3.1806216649754367E-002   3.2102080755618857E-002   3.2102080755618857E-002   3.5872157851521438E-002   4.8399477742542572E-002   6.0600621866540215E-002   6.0600621866540222E-002   6.0678767387514050E-002   6.0678767387514050E-002   5.6139784699380399E-002   6.0138163537473165E-002   6.8764294547198596E-002   6.8764294547198582E-002   7.3727381013327029E-002   7.3727381013327029E-002   7.3985507436310424E-002   7.3985507436310452E-002   7.4370071742367386E-002   7.4370071742367400E-002   8.0458129540250278E-002   8.0458129540250278E-002   8.0981995736455731E-002   8.0981995736455731E-002   9.7198254672696507E-002   9.7198254672696507E-002   9.4916653213176577E-002   9.4916653213176563E-002   9.5031607790832737E-002   9.5031607790832737E-002  0.10384945598150042       0.10384945598150042     
   1.8485770195476665E-002   1.8289215918897175E-002   1.8485770195476661E-002   3.2966791104342884E-002   3.2966791104342877E-002   3.3273709493990583E-002   3.3273709493990576E-002   3.7173547524522607E-002   5.0172463566430153E-002   6.2827980744574741E-002   6.2827980744574755E-002   6.2909068473027990E-002   6.2909068473027963E-002   5.8194851184374029E-002   6.2340476249396183E-002   7.1295221909624298E-002   7.1295221909624312E-002   7.6429161699218373E-002   7.6429161699218401E-002   7.6696735490995149E-002   7.6696735490995149E-002   7.7095473765713171E-002   7.7095473765713143E-002   8.3404969262585588E-002   8.3404969262585588E-002   8.3947959272727857E-002   8.3947959272727857E-002  0.10075594957959919       0.10075594957959917        9.8395557683593121E-002   9.8395557683593135E-002   9.8514813624589748E-002   9.8514813624589748E-002  0.10765653923433499       0.10765653923433499     
   1.9115107197701247E-002   1.8910583153299312E-002   1.9115107197701237E-002   3.4132714800598776E-002   3.4132714800598769E-002   3.4450758070240763E-002   3.4450758070240770E-002   3.8480380159846193E-002   5.1954126709711161E-002   6.5066854290455417E-002   6.5066854290455417E-002   6.5150904940199372E-002   6.5150904940199372E-002   6.0259912600795627E-002   6.4553565923430506E-002   7.3839526521199239E-002   7.3839526521199267E-002   7.9144303332962740E-002   7.9144303332962740E-002   7.9421370430648161E-002   7.9421370430648161E-002   7.9834358607044895E-002   7.9834358607044908E-002   8.6366258971201718E-002   8.6366258971201718E-002   8.6928461442003585E-002   8.6928461442003585E-002  0.10433090616646308       0.10433090616646308       0.10189170577385509       0.10189170577385509       0.10201529170566857       0.10201529170566857       0.11148255330250109       0.11148255330250109     
   1.9745510152913787E-002   1.9532908906540958E-002   1.9745510152913790E-002   3.5304056388973971E-002   3.5304056388973978E-002   3.5633296194139151E-002   3.5633296194139130E-002   3.9792723023628754E-002   5.3744580561946476E-002   6.7317403243607840E-002   6.7317403243607854E-002   6.7404437881616222E-002   6.7404437881616208E-002   6.2335104637378742E-002   6.6777579215199875E-002   7.6397400704174515E-002   7.6397400704174501E-002   8.1872988694545720E-002   8.1872988694545776E-002   8.2159595666074781E-002   8.2159595666074794E-002   8.2586910714203085E-002   8.2586910714203113E-002   8.9342195235912539E-002   8.9342195235912539E-002   8.9923699932040441E-002   8.9923699932040427E-002  0.10792335626795135       0.10792335626795135       0.10540533271934543       0.10540533271934543       0.10553327779251384       0.10553327779251385       0.11532775706548892       0.11532775706548892     
   2.0376971800967755E-002   2.0156184482608624E-002   2.0376971800967713E-002   3.6480886237903784E-002   3.6480886237903840E-002   3.6821395318365722E-002   3.6821395318365709E-002   4.1110645106983805E-002   5.5543941346959287E-002   6.9579792411410504E-002   6.9579792411410560E-002   6.9669832467236043E-002   6.9669832467235987E-002   6.4420566538392440E-002   6.9012666610211687E-002   7.8969041778004234E-002   7.8969041778004220E-002   8.4615405280950226E-002   8.4615405280950226E-002   8.4911599340855529E-002   8.4911599340855487E-002   8.5353319292049520E-002   8.5353319292049520E-002   9.2332979707348148E-002   9.2332979707348162E-002   9.2933877537603474E-002   9.2933877537603460E-002  0.11153353763928371       0.11153353763928373       0.10893667979879895       0.10893667979879898       0.10906901370287557       0.10906901370287558       0.11919241604725769       0.11919241604725769     
   2.1009484567540492E-002   2.0780400848529484E-002   2.1009484567540482E-002   3.7663276523977086E-002   3.7663276523977100E-002   3.8015128729538467E-002   3.8015128729538439E-002   4.2434217221503985E-002   5.7352328264275006E-002   7.1854190854757694E-002   7.1854190854757707E-002   7.1947258130290653E-002   7.1947258130290653E-002   6.6516441282377076E-002   7.1258982614296001E-002   8.1554652286490781E-002   8.1554652286490809E-002   8.7371745531511502E-002   8.7371745531511502E-002   8.7677574557342403E-002   8.7677574557342444E-002   8.8133778529394677E-002   8.8133778529394663E-002   9.5338819362447147E-002   9.5338819362447147E-002   9.5959202407043726E-002   9.5959202407043726E-002  0.11516169423805804       0.11516169423805801       0.11248599462115511       0.11248599462115509       0.11262274760145988       0.11262274760145986       0.12307680272971623       0.12307680272971623     
   2.1643040495061171E-002   2.1405548565227986E-002   2.1643040495061178E-002   3.8851301206966421E-002   3.8851301206966442E-002   3.9214571523864448E-002   3.9214571523864497E-002   4.3763511967748296E-002   5.9169863473834405E-002   7.4140771910651215E-002   7.4140771910651201E-002   7.4236888590200362E-002   7.4236888590200376E-002   6.8622875577278017E-002   7.3516685752784666E-002   8.4154440043539919E-002   8.4154440043539960E-002   9.0142206844805658E-002   9.0142206844805672E-002   9.0457719393856717E-002   9.0457719393856689E-002   9.0928487616616024E-002   9.0928487616616052E-002   9.8359926517827823E-002   9.8359926517827823E-002   9.8999888056018989E-002   9.8999888056018989E-002  0.11880807624539068       0.11880807624539068       0.11605353115185786       0.11605353115185787       0.11619473402634872       0.11619473402634871       0.12698119658581816       0.12698119658581816     
   2.2277631233662797E-002   2.2031617819090934E-002   2.2277631233662821E-002   4.0045036149781742E-002   4.0045036149781721E-002   4.0419800728132144E-002   4.0419800728132171E-002   4.5098603861128246E-002   6.0996672274205577E-002   7.6439713422369618E-002   7.6439713422369604E-002   7.6538902083152865E-002   7.6538902083152893E-002   7.0740020078689667E-002   7.5785938801896990E-002   8.6768618408744169E-002   8.6768618408744114E-002   9.2926991849864235E-002   9.2926991849864263E-002   9.3252237178007472E-002   9.3252237178007499E-002   9.3737651018642343E-002   9.3737651018642371E-002  0.10139651912418395       0.10139651912418395       0.10205615366311215       0.10205615366311216       0.12247294040130809       0.12247294040130811       0.11963955005427898       0.11963955005427897       0.11978523423135583       0.11978523423135583       0.13090588445186530       0.13090588445186530     
   2.2913248339203784E-002   2.2658598554984317E-002   2.2913248339203808E-002   4.1244559473154571E-002   4.1244559473154564E-002   4.1630895655711049E-002   4.1630895655711063E-002   4.6439569727694044E-002   6.2832883631865011E-002   7.8751198325677479E-002   7.8751198325677424E-002   7.8853481948660417E-002   7.8853481948660445E-002   7.2868030047357174E-002   7.8066909481301183E-002   8.9397406980120678E-002   8.9397406980120706E-002   9.5726309184162278E-002   9.5726309184162264E-002   9.6061337260852767E-002   9.6061337260852753E-002   9.6561479257036120E-002   9.6561479257036079E-002  0.10444882163282844       0.10444882163282845       0.10512822493965784       0.10512822493965784       0.12615655099240577       0.12615655099240575       0.12324431968168974       0.12324431968168974       0.12339451718072152       0.12339451718072152       0.13485116160226709       0.13485116160226709     
   2.3549882737022736E-002   2.3286480184231136E-002   2.3549882737022795E-002   4.2449951109264167E-002   4.2449951109264181E-002   4.2847937460259541E-002   4.2847937460259548E-002   4.7786488194388937E-002   6.4678629557925069E-002   8.1075414055093151E-002   8.1075414055093109E-002   8.1180816036243469E-002   8.1180816036243483E-002   7.5007064601258860E-002   8.0359769675589526E-002   9.2041030932604614E-002   9.2041030932604614E-002   9.8540372660278805E-002   9.8540372660278805E-002   9.8885234190542501E-002   9.8885234190542515E-002   9.9400188073714021E-002   9.9400188073714021E-002  0.10751706405239560       0.10751706405239560       0.10821633318351520       0.10821633318351520       0.12985917878774467       0.12985917878774469       0.12686811502142992       0.12686811502142992       0.12702285849047396       0.12702285849047396       0.13881733061597201       0.13881733061597201     
   2.4187525366054796E-002   2.3915251864430026E-002   2.4187525366054730E-002   4.3661293459516193E-002   4.3661293459516193E-002   4.4071009795180478E-002   4.4071009795180457E-002   4.9139440429448900E-002   6.6534046079793477E-002   8.3412553578956300E-002   8.3412553578956328E-002   8.3521097740793179E-002   8.3521097740793152E-002   7.7157287920237877E-002   8.2664696699778037E-002   9.4699722231935110E-002   9.4699722231935110E-002  0.10136940266948670       0.10136940266948673       0.10172414910650837       0.10172414910650843       0.10225399984129400       0.10225399984129396       0.11060148352017557       0.11060148352017557       0.11132071685604877       0.11132071685604877       0.13358110282434857       0.13358110282434857       0.13051121948463387       0.13051121948463387       0.13067054222312741       0.13067054222312741       0.14280470331156156       0.14280470331156156     
   2.4826166008069837E-002   2.4544902160093435E-002   2.4826166008069826E-002   4.4878670690454842E-002   4.4878670690454855E-002   4.5300198110454964E-002   4.5300198110454916E-002   5.0498509317021219E-002   6.8399272196470073E-002   8.5762814432443518E-002   8.5762814432443518E-002   8.5874525036541680E-002   8.5874525036541693E-002   7.9318867929064937E-002   8.4981871923198143E-002   9.7373718510602419E-002   9.7373718510602433E-002  0.10421362471101522       0.10421362471101521       0.10457830829441460       0.10457830829441457       0.10512314208707214       0.10512314208707217       0.11370232262044139       0.11370232262044139       0.11444161989517072       0.11444161989517071       0.13732260850373637       0.13732260850373637       0.13417392301266770       0.13417392301266770       0.13433785898857009       0.13433785898857009       0.14681359871103500       0.14681359871103500     
   2.5465794688640006E-002   2.5175419274918998E-002   2.5465794688639968E-002   4.6102169587588629E-002   4.6102169587588622E-002   4.6535590506649460E-002   4.6535590506649432E-002   5.1863780456753029E-002   7.0274451215541614E-002   8.8126400045638556E-002   8.8126400045638570E-002   8.8241301804694028E-002   8.8241301804693986E-002   8.1491978037739679E-002   8.7311482599615797E-002  0.10006326467713615       0.10006326467713615       0.10707327139120848       0.10707327139120845       0.10744794514980553       0.10744794514980555       0.10800784950097958       0.10800784950097958       0.11681983165813083       0.11681983165813078       0.11757929399683666       0.11757929399683664       0.14108399017778095       0.14108399017778092       0.13785652466723564       0.13785652466723564       0.13802510854209232       0.13802510854209232       0.15084434583789982       0.15084434583789982     
   2.6106400959887151E-002   2.5806791102208505E-002   2.6106400959887147E-002   4.7331879498070002E-002   4.7331879498070009E-002   4.7777277680337654E-002   4.7777277680337654E-002   5.3235342054253031E-002   7.2159730612140302E-002   9.0503519739391497E-002   9.0503519739391511E-002   9.0621637830524113E-002   9.0621637830524113E-002   8.3676796894977673E-002   8.9653721610915227E-002  0.10276861287897282       0.10276861287897281       0.10994858219094658       0.10994858219094657       0.11033329997145339       0.11033329997145337       0.11090836370344831       0.11090836370344830       0.11995426835439049       0.11995426835439048       0.12073399831019008       0.12073399831019009       0.14486555080546276       0.14486555080546276       0.14155933229518763       0.14155933229518763       0.14173259944754996       0.14173259944754996       0.15489728336242503       0.15489728336242503     
   2.6747973915326441E-002   2.6439005049580203E-002   2.6747973915326434E-002   4.8567892232220918E-002   4.8567892232220931E-002   4.9025352825678763E-002   4.9025352825678721E-002   5.4613284818110536E-002   7.4055261940930941E-002   9.2894388657281987E-002   9.2894388657281932E-002   9.3015748735535919E-002   9.3015748735535947E-002   8.5873508330819012E-002   9.2008787413426441E-002  0.10549002247197546       0.10549002247197543       0.11283980342026438       0.11283980342026438       0.11323461990977236       0.11323461990977236       0.11382493320039033       0.11382493320039032       0.12310589779954821       0.12310589779954818       0.12390599939058856       0.12390599939058855       0.14866760190585762       0.14866760190585765       0.14528266249042399       0.14528266249042399       0.14546064903955944       0.14546064903955944       0.15897275956633838       0.15897275956633838     
   2.7390502213829625E-002   2.7072048019657836E-002   2.7390502213829594E-002   4.9810302216219314E-002   4.9810302216219314E-002   5.0279911788522424E-002   5.0279911788522431E-002   5.5997702122123752E-002   7.5961201073152157E-002   9.5299228074855594E-002   9.5299228074855594E-002   9.5423856287264450E-002   9.5423856287264464E-002   8.8082301654046805E-002   9.4376884354401419E-002  0.10822776039775474       0.10822776039775475       0.11574718859280181       0.11574718859280175       0.11615215934091770       0.11615215934091770       0.11675781376025771       0.11675781376025771       0.12627499286003557       0.12627499286003557       0.12709557160827836       0.12709557160827836       0.15249046402463301       0.15249046402463301       0.14902684106848205       0.14902684106848205       0.14920958389944317       0.14920958389944317       0.16307113286127978       0.16307113286127978     
   2.8033974179369207E-002   2.7705906676181669E-002   2.8033974179369245E-002   5.1059206804006468E-002   5.1059206804006475E-002   5.1541053379934774E-002   5.1541053379934774E-002   5.7388690348590052E-002   7.7877708665912260E-002   9.7718265946180743E-002   9.7718265946180702E-002   9.7846188946402374E-002   9.7846188946402401E-002   9.0303372237521828E-002   9.6758223290358200E-002  0.11098210183630583       0.11098210183630584       0.11867099912669415       0.11867099912669413       0.11908618057483457       0.11908618057483458       0.11970726911872343       0.11970726911872343       0.12946183495692751       0.12946183495692751       0.13030299793015596       0.13030299793015596       0.15633446762121947       0.15633446762121947       0.15279220396244306       0.15279220396244306       0.15297974075331958       0.15297974075331958       0.16719277276132716       0.16719277276132716     
   2.8678377634499427E-002   2.8340567029026025E-002   2.8678377634499430E-002   5.2314706108556007E-002   5.2314706108556021E-002   5.2808879208310171E-002   5.2808879208310212E-002   5.8786348690450095E-002   7.9804949947419629E-002  0.10015173674760847       0.10015173674760848       0.10028298171111386       0.10028298171111387        9.2536921274252254E-002   9.9153021337528388E-002  0.11375333005784169       0.11375333005784166       0.12161150410292255       0.12161150410292253       0.12203695360538436       0.12203695360538436       0.12267357073720868       0.12267357073720871       0.13266671377913969       0.13266671377913969       0.13352856963213805       0.13352856963213805       0.16019995275017823       0.16019995275017823       0.15657909691404151       0.15657909691404151       0.15677146616288232       0.15677146616288232       0.17133805955755813       0.17133805955755813     
   2.9323699997855834E-002   2.8976014694372009E-002   2.9323699997855820E-002   5.3576903322246641E-002   5.3576903322246627E-002   5.4083494001476766E-002   5.4083494001476787E-002   6.0190779503621436E-002   8.1743095201081556E-002  0.10259988204547695       0.10259988204547695       0.10273447668536205       0.10273447668536204        9.4783156382746661E-002  0.10156150251168355       0.11654173710293439       0.11654173710293439       0.12456898099217449       0.12456898099217455       0.12500475684432452       0.12500475684432458       0.12565699853373094       0.12565699853373094       0.13588992809009245       0.13588992809009245       0.13677258710917381       0.13677258710917381       0.16408726998054046       0.16408726998054046       0.16038787640279373       0.16038787640279373       0.16058511745681778       0.16058511745681778       0.17550738532705923       0.17550738532705923     
   2.9969928259346801E-002   2.9612234828676157E-002   2.9969928259346822E-002   5.4845904818253320E-002   5.4845904818253334E-002   5.5365005709505470E-002   5.5365005709505456E-002   6.1602088412232033E-002   8.3692319938075702E-002  0.10506295074594585       0.10506295074594586       0.10520092332938023       0.10520092332938025        9.7042291834623276E-002  0.10398389797270303       0.11934762410109653       0.11934762410109653       0.12754371595339392       0.12754371595339389       0.12798987741948703       0.12798987741948709       0.12865784118383347       0.12865784118383350       0.13913178604945858       0.13913178604945858       0.14003536019848767       0.14003536019848767       0.16799678076613980       0.16799678076613980       0.16421891002699965       0.16421891002699965       0.16442106311297630       0.16442106311297630       0.17970115435161091       0.17970115435161091     
   3.0617048972769626E-002   3.0249212120476106E-002   3.0617048972769574E-002   5.6121820294325206E-002   5.6121820294325178E-002   5.6653525650061355E-002   5.6653525650061355E-002   6.3020384461666287E-002   8.5652805133433305E-002  0.10754119941486824       0.10754119941486828       0.10768257878022330       0.10768257878022329        9.9314548861048124E-002  0.10642044635228309       0.12217130167184209       0.12217130167184212       0.13053600422525394       0.13053600422525391       0.13099261156742700       0.13099261156742698       0.13167639651489949       0.13167639651489943       0.14239260563931641       0.14239260563931641       0.14331720860768540       0.14331720860768540       0.17192885793542792       0.17192885793542789       0.16807257700449410       0.16807257700449410       0.16827968326053783       0.16827968326053783       0.18391978366607481       0.18391978366607481     
   3.1265048142140268E-002   3.0886930758451232E-002   3.1265048142140268E-002   5.7404762958965322E-002   5.7404762958965301E-002   5.7949168696995255E-002   5.7949168696995262E-002   6.4445780304672129E-002   8.7624737497172867E-002  0.11003489266459282       0.11003489266459282       0.11017970823952498       0.11017970823952497       0.10160015597435829       0.10887139409653203       0.12501309038681657       0.12501309038681660       0.13354615054436364       0.13354615054436364       0.13401326505574285       0.13401326505574285       0.13471297192761936       0.13471297192761938       0.14567271510674948       0.14567271510674948       0.14661846235934634       0.14661846235934634       0.17588388619799275       0.17588388619799278       0.17194926869058283       0.17194926869058280       0.17216137019931432       0.17216137019931432       0.18816370362578241       0.18816370362578241     
   3.1913911491164133E-002   3.1525374382392009E-002   3.1913911491164147E-002   5.8694849321874368E-002   5.8694849321874382E-002   5.9252053068447511E-002   5.9252053068447531E-002   6.5878392018647092E-002   8.9608309319863216E-002  0.11254430294382672       0.11254430294382670       0.11269258476294455       0.11269258476294454       0.10389934893102774       0.11133699543829013       0.12787332064505957       0.12787332064505960       0.13657446909930201       0.13657446909930201       0.13705215312623389       0.13705215312623389       0.13776788434943485       0.13776788434943485       0.14897245295718509       0.14897245295718509       0.14993946178459688       0.14993946178459688       0.17986226214400503       0.17986226214400503       0.17584938859402155       0.17584938859402155       0.17606652841654996       0.17606652841654996       0.19243335793020808       0.19243335793020808     
   3.2563624153624113E-002   3.2164526238242105E-002   3.2563624153624064E-002   5.9992200073625317E-002   5.9992200073625296E-002   6.0562301214786854E-002   6.0562301214786861E-002   6.7318339989376544E-002   9.1603719593395236E-002  0.11506971198670933       0.11506971198670937       0.11522149071181538       0.11522149071181534       0.10621237191771339       0.11381751364082200       0.13075233425377999       0.13075233425377997       0.13962128500692250       0.13962128500692259       0.14010960199098710       0.14010960199098710       0.14084146172097950       0.14084146172097955       0.15229216950522401       0.15229216950522401       0.15328055908021404       0.15328055908021404       0.18386439600760976       0.18386439600760976       0.17977335414717793       0.17977335414717793       0.17999557636081828       0.17999557636081828       0.19672920554540274       0.19672920554540274     
   3.3214170829387109E-002   3.2804369025942463E-002   3.3214170829387060E-002   6.1296939739383542E-002   6.1296939739383549E-002   6.1880039469745809E-002   6.1880039469745809E-002   6.8765748576082628E-002   9.3611173668456130E-002  0.11761141041079354       0.11761141041079357       0.11776671735073463       0.11776671735073460       0.10853947729465914       0.11631322074105428       0.13365048409231953       0.13365048409231953       0.14268693401614127       0.14268693401614124       0.14318594852519900       0.14318594852519900       0.14393404269821122       0.14393404269821125       0.15563222658800671       0.15563222658800671       0.15664211802123462       0.15664211802123462       0.18789071134884600       0.18789071134884600       0.18372159640674979       0.18372159640674979       0.18394894614282609       0.18394894614282609       0.20105172038834648       0.20105172038834648     
   3.3865535745019278E-002   3.3444884935973931E-002   3.3865535745019312E-002   6.2609197007123460E-002   6.2609197007123474E-002   6.3205398381707759E-002   6.3205398381707772E-002   7.0220746454289690E-002   9.5630883734361113E-002  0.12016969834131914       0.12016969834131912       0.12032856547300044       0.12032856547300042       0.11088092617206421       0.11882439816048186       0.13656813485311198       0.13656813485311198       0.14577176322940785       0.14577176322940785       0.14628154099325286       0.14628154099325286       0.14704597737878136       0.14704597737878136       0.15899299834361028       0.15899299834361028       0.16002451474266777       0.16002451474266779       0.19194164594226318       0.19194164594226321       0.18769456095635423       0.18769456095635423       0.18792708444034872       0.18792708444034872       0.20540139231134205       0.20540139231134205     
   3.4517702649285671E-002   3.4086055643809392E-002   3.4517702649285685E-002   6.3929104928977035E-002   6.3929104928977049E-002   6.4538512917107160E-002   6.4538512917107174E-002   7.1683466831689704E-002   9.7663069148545917E-002  0.12274488585050845       0.12274488585050845       0.12290734584081528       0.12290734584081527       0.11323698883902528       0.12135133716311435       0.13950566359378663       0.13950566359378666       0.14887613164544400       0.14887613164544397       0.14939673959302560       0.14939673959302566       0.15017762784854963       0.15017762784854963       0.16237487180332327       0.16237487180332327       0.16342813833438527       0.16342813833438527       0.19601765245479755       0.19601765245479755       0.19169270860049278       0.19169270860049278       0.19193045319418470       0.19193045319418467       0.20977872786127280       0.20977872786127280     
   3.5170654809227694E-002   3.4727862304900069E-002   3.5170654809227694E-002   6.5256801134598919E-002   6.5256801134598932E-002   6.5879522675950028E-002   6.5879522675950056E-002   7.3154047677168238E-002   9.9707956785709762E-002  0.12533729342208635       0.12533729342208635       0.12550337965088709       0.12550337965088709       0.11560794521822340       0.12389433934082110       0.14246346032119520       0.14246346032119517       0.15200041073395146       0.15200041073395151       0.15253191703224495       0.15253191703224495       0.15332936876026326       0.15332936876026332       0.16577824751901843       0.16577824751901843       0.16685339147126371       0.16685339147126368       0.20011919916352203       0.20011919916352203       0.19571651609942980       0.19571651609942980       0.19595953034514332       0.19595953034514332       0.21418425108354014       0.21418425108354014     
   3.5824374909485125E-002   3.5370285495147494E-002   3.5824374909485104E-002   6.6592427956025838E-002   6.6592427956025824E-002   6.7228572018746088E-002   6.7228572018746088E-002   7.4632631850557046E-002  0.10176578126330811       0.12794725229411041       0.12794725229411044       0.12811699887776265       0.12811699887776265       0.11799408517340397       0.12645371694516447       0.14544192843987658       0.14544192843987658       0.15514498484445496       0.15514498484445494       0.15568745894013675       0.15568745894013675       0.15650158774573636       0.15650158774573639       0.16920354000366747       0.16920354000366744       0.17030069085584781       0.17030069085584781       0.20424677046228376       0.20424677046228376       0.19976647669403758       0.19976647669403758       0.20001481036046589       0.20001481036046589       0.21861850410018327       0.21861850410018327     
   3.6478845434796098E-002   3.6013305424894809E-002   3.6478845434796167E-002   6.7936133067993273E-002   6.7936133067993287E-002   6.8585810709967179E-002   6.8585810709967179E-002   7.6119367808673455E-002  0.10383678590569884       0.13057510556664287       0.13057510556664284       0.13074854738331543       0.13074854738331546       0.12039570971141582       0.12902979415567786       0.14844148607676452       0.14844148607676452       0.15831025264196355       0.15831025264196355       0.15886376530074764       0.15886376530074764       0.15969468685935204       0.15969468685935204       0.17265117932286803       0.17265117932286803       0.17377046881601488       0.17377046881601488       0.20840086867007349       0.20840086867007351       0.20384310193368660       0.20384310193368660       0.20409680606670044       0.20409680606670044       0.22308204909341076       0.22308204909341076     
   3.7134048097860618E-002   3.6656901613596235E-002   3.7134048097860625E-002   6.9288069149854400E-002   6.9288069149854414E-002   6.9951393581355423E-002   6.9951393581355395E-002   7.7614409216554242E-002  0.10592122231468862       0.13322120788296676       0.13322120788296679       0.13339838059859369       0.13339838059859369       0.12281313050320652       0.13162290658993536       0.15146256578233178       0.15146256578233178       0.16149662662125144       0.16149662662125144       0.16206124997536117       0.16206124997536120       0.16290908209193894       0.16290908209193888       0.17612161053011374       0.17612161053011374       0.17726317273899989       0.17726317273899989       0.21258201340119109       0.21258201340119109       0.20794692106709128       0.20794692106709128       0.20820604803919041       0.20820604803919041       0.22757546766253367       0.22757546766253367     
   3.7789964214690185E-002   3.7301053100232510E-002   3.7789964214690185E-002   7.0648394546833873E-002   7.0648394546833859E-002   7.1325481196556725E-002   7.1325481196556753E-002   7.9117915676408690E-002  0.10801935136998732       0.13588592658706722       0.13588592658706722       0.13606686668260154       0.13606686668260154       0.12524667113494817       0.13423340262434974       0.15450561592004464       0.15450561592004464       0.16470453460484138       0.16470453460484138       0.16528034219845517       0.16528034219845517       0.16614520487703846       0.16614520487703846       0.17961529532640899       0.17961529532640899       0.18077926673744379       0.18077926673744379       0.21679074345097912       0.21679074345097912       0.21207848295020104       0.21207848295020104       0.21234308651519404       0.21234308651519404       0.23209936289517591       0.23209936289517591     
   3.8446574693038124E-002   3.7945738470061115E-002   3.8446574693038096E-002   7.2017273591509043E-002   7.2017273591509043E-002   7.2708240175598071E-002   7.2708240175598071E-002   8.0630053072841629E-002  0.11013144374171677       0.13856964239335653       0.13856964239335656       0.13875438719334213       0.13875438719334213       0.12769666776565239       0.13686164409437349       0.15757110149963810       0.15757110149963810       0.16793442056655050       0.16793442056655050       0.16852148740485728       0.16852148740485731       0.16940350291993497       0.16940350291993497       0.18313271295946282       0.18313271295946282       0.18431923255245883       0.18431923255245880       0.22102761782133959       0.22102761782133959       0.21623835709538375       0.21623835709538375       0.21650849244600562       0.21650849244600562       0.23665436051351293       0.23665436051351293     
   3.9103859685778404E-002   3.8590935467210437E-002   3.9103859685778418E-002   7.3394876342843515E-002   7.3394876342843515E-002   7.4099842935200888E-002   7.4099842935200874E-002   8.2150993282281204E-002  0.11225777960721901       0.14127274921046692       0.14127274921046695       0.14146133691269142       0.14146133691269139       0.13016346886036897       0.13950800602954189       0.16065950407085014       0.16065950407085014       0.17118674439277928       0.17118674439277923       0.17178514699007205       0.17178514699007205       0.17268443995971658       0.17268443995971658       0.18667435994357945       0.18667435994357945       0.18788356927324312       0.18788356927324312       0.22529321541477682       0.22529321541477682       0.22042713339059344       0.22042713339059344       0.22070285721598729       0.22070285721598729       0.24124110858762754       0.24124110858762754     
   3.9761799180901045E-002   3.9236621744715122E-002   3.9761799180901038E-002   7.4781379880763638E-002   7.4781379880763638E-002   7.5500468989156799E-002   7.5500468989156799E-002   8.3680915590426730E-002  0.11439865052861180       0.14399565626427557       0.14399565626427557       0.14418812597120068       0.14418812597120068       0.13264743747008509       0.14217287905120121       0.16377132420357812       0.16377132420357812       0.17446198457590761       0.17446198457590761       0.17507180101478920       0.17507180101478917       0.17598849847651551       0.17598849847651557       0.19024075304341878       0.19024075304341878       0.19147279633219583       0.19147279633219583       0.22958813841536196       0.22958813841536199       0.22464542550791258       0.22464542550791258       0.22492679605968102       0.22492679605968102       0.24586028122668338       0.24586028122668338     
   4.0420372526552124E-002   3.9882774144946155E-002   4.0420372526552097E-002   7.6176967845169599E-002   7.6176967845169613E-002   7.6910304488506220E-002   7.6910304488506206E-002   8.5220006177064447E-002  0.11655435889299431       0.14673878765277718       0.14673878765277718       0.14693517940419043       0.14693517940419043       0.13514895063708568       0.14485666876581807       0.16690708108601937       0.16690708108601945       0.17776063761140742       0.17776063761140742       0.17838194759378329       0.17838194759378323       0.17931617908823516       0.17931617908823516       0.19383242857913180       0.19383242857913180       0.19508745280824083       0.19508745280824083       0.23391301151414215       0.23391301151414215       0.22889387015719506       0.22889387015719503       0.22918094731445063       0.22918094731445063       0.25051257779262692       0.25051257779262692     
   4.1079558624499191E-002   4.0529369052309881E-002   4.1079558624499156E-002   7.7581831130286119E-002   7.7581831130286105E-002   7.8329542920102788E-002   7.8329542920102774E-002   8.6768458877289123E-002  0.11872521897373575       0.14950258361236060       0.14950258361236063       0.14970293841955257       0.14970293841955257       0.13766840072953143       0.14755979717661810       0.17006731405912875       0.17006731405912875       0.18108321960920729       0.18108321960920729       0.18171610451643241       0.18171610451643241       0.18266800217103643       0.18266800217103643       0.19744994420782247       0.19744994420782247       0.19872809921549978       0.19872809921549978       0.23826848393254813       0.23826848393254813       0.23317312914098343       0.23317312914098343       0.23346597448079565       0.23346597448079565       0.25519872513409242       0.25519872513409242     
   4.1739335911035833E-002   4.1176382332210389E-002   4.1739335911035798E-002   7.8996168228759406E-002   7.8996168228759420E-002   7.9758385454268305E-002   7.9758385454268291E-002   8.8326475553800646E-002  0.12091155750402974       0.15228750128362531       0.15228750128362531       0.15249186116573304       0.15249186116573307       0.14020619619755856       0.15028270349093839       0.17325258359204404       0.17325258359204404       0.18443026724896999       0.18443026724896999       0.18507481020339961       0.18507481020339961       0.18604450882116527       0.18604450882116527       0.20109387996677711       0.20109387996677711       0.20239531855103354       0.20239531855103354       0.24265523061164201       0.24265523061164204       0.23748389057690944       0.23748389057690944       0.23778256744837112       0.23778256744837109       0.25991947892426426       0.25991947892426426     
   4.2399682400357012E-002   4.1823789372015335E-002   4.2399682400357033E-002   8.0420185705949485E-002   8.0420185705949498E-002   8.1197041423120148E-002   8.1197041423120148E-002   8.9894266613037635E-002  0.12311371443904659       0.15509401568554285       0.15509401568554285       0.15530242370693609       0.15530242370693612       0.14276276255871265       0.15302584516843290       0.17646347249896752       0.17646347249896752       0.18780233900298518       0.18780233900298518       0.18845862493278712       0.18845862493278717       0.18944626208568885       0.18944626208568885       0.20476483961500624       0.20476483961500624       0.20608971764202272       0.20608971764202272       0.24707395373857019       0.24707395373857019       0.24182687045989593       0.24182687045989593       0.24213144406263107       0.24213144406263107       0.26467562536620154       0.26467562536620154     
   4.3060575566757249E-002   4.2471564962168820E-002   4.3060575566757235E-002   8.1854098435747952E-002   8.1854098435747952E-002   8.2645728559795323E-002   8.2645728559795337E-002   9.1472051261501680E-002  0.12533204339614037       0.15792262035196364       0.15792262035196364       0.15813512066190644       0.15813512066190638       0.14533854301367757       0.15578969858381336       0.17970058678795017       0.17970058678795017       0.19120001593629174       0.19120001593629174       0.19186813164279581       0.19186813164279581       0.19287384776857724       0.19287384776857724       0.20846345150523518       0.20846345150523518       0.20981192802175566       0.20981192802175566       0.25152538374219974       0.25152538374219979       0.24620281369609801       0.24620281369609801       0.24651335116201378       0.24651335116201378       0.26946798232975322       0.26946798232975322     
   4.3721992552693358E-002   4.3119683500110459E-002   4.3721992552693399E-002   8.3298130394507133E-002   8.3298130394507161E-002   8.4104673797719423E-002   8.4104673797719409E-002   9.3060058371885482E-002  0.12756691287343466       0.16077382881212418       0.16077382881212415       0.16099046668646591       0.16099046668646591       0.14793399997908968       0.15857476064951040       0.18296455746325710       0.18296455746325710       0.19462390357132325       0.19462390357132323       0.19530393780090119       0.19530393780090116       0.19632787630637294       0.19632787630637294       0.21219037063628343       0.21219037063628343       0.21356260799026838       0.21356260799026838       0.25601028162310302       0.25601028162310302       0.25061249647418027       0.25061249647418027       0.25092906695567824       0.25092906695567824       0.27429740193188396       0.27429740193188396     
   4.4383910059681342E-002   4.3768118879720007E-002   4.4383910059681349E-002   8.4752514966130621E-002   8.4752514966130621E-002   8.5574113579623162E-002   8.5574113579623162E-002   9.4658526816164837E-002  0.12981870680200908       0.16364817536638793       0.16364817536638793       0.16386899725127238       0.16386899725127238       0.15054961584905591       0.16138154963317328       0.18625604154905240       0.18625604154905245       0.19807463286623761       0.19807463286623761       0.19876667638516610       0.19876667638516610       0.19980898375354750       0.19980898375354750       0.21594627972165459       0.21594627972165459       0.21734244368771941       0.21734244368771938       0.26052944017121232       0.26052944017121232       0.25505672752731162       0.25505672752731162       0.25537940228939776       0.25537940228939776       0.27916477192224159       0.27916477192224159     
   4.5046304409605879E-002   4.4416844549492580E-002   4.5046304409605872E-002   8.6217495555428444E-002   8.6217495555428486E-002   8.7054294475967339E-002   8.7054294475967298E-002   9.6267706135941170E-002  0.13208782553266540       0.16654621633776867       0.16654621633776867       0.16677126989563262       0.16677126989563262       0.15318589427310655       0.16421060651632646       0.18957572365659245       0.18957572365659250       0.20155286179504217       0.20155286179504220       0.20225700746850070       0.20225700746850070       0.20331783337255468       0.20331783337255468       0.21973189092521977       0.21973189092521977       0.22115215083727915       0.22115215083727915       0.26508368593720633       0.26508368593720633       0.25953635015240972       0.25953635015240972       0.25986520267056207       0.25986520267056207       0.28407101788674971       0.28407101788674971     
   4.5709151535157637E-002   4.5065833500286478E-002   4.5709151535157658E-002   8.7693326119975046E-002   8.7693326119975060E-002   8.8545473721823420E-002   8.8545473721823420E-002   9.7887857124823979E-002  0.13437468672122582       0.16946853122762565       0.16946853122762567       0.16969786538558485       0.16969786538558493       0.15584336132461254       0.16706249624021660       0.19292431745636532       0.19292431745636532       0.20505927680869107       0.20505927680869104       0.20577561968377117       0.20577561968377117       0.20685511710449858       0.20685511710449858       0.22354794746399539       0.22354794746399539       0.22499247635473488       0.22499247635473488       0.26967388105460488       0.26967388105460488       0.26405224408340450       0.26405224408340450       0.26438735014690790       0.26438735014690790       0.28901710529575653       0.28901710529575653     
   4.6372427059025452E-002   4.5715058340871390E-002   4.6372427059025459E-002   8.9180271880147544E-002   8.9180271880147557E-002   9.0047919932614934E-002   9.0047919932614906E-002   9.9519252605939454E-002  0.13667972646847981       0.17241572415231959       0.17241572415231959       0.17264938915314396       0.17264938915314398       0.15852256697674816       0.16993780927407434       0.19630256747694350       0.19630256747694350       0.20859459465399946       0.20859459465399946       0.20932323204740055       0.20932323204740055       0.21042155739929735       0.21042155739929735       0.22739522560785291       0.22739522560785291       0.22886420035640348       0.22886420035640348       0.27430092550781471       0.27430092550781471       0.26860532781528051       0.26860532781528051       0.26894676563720132       0.26894676563720132       0.29400404203937791       0.29400404203937791     
   4.7036106293537452E-002   4.6364491294397688E-002   4.7036106293537432E-002   9.0678609940018889E-002   9.0678609940018889E-002   9.1561913730705560E-002   9.1561913730705519E-002  0.10116217811354639       0.13900340035091183       0.17538842517915346       0.17538842517915346       0.17562647263495898       0.17562647263495898       0.16122408646145930       0.17283716306328703       0.19971125080571853       0.19971125080571850       0.21215956406748401       0.21215956406748399       0.21290059565779199       0.21290059565779201       0.21401790892045844       0.21401790892045844       0.23127453653932253       0.23127453653932253       0.23276813802678445       0.23276813802678442       0.27896575924396716       0.27896575924396716       0.27319656077557120       0.27319656077557120       0.27354441110906363       0.27354441110906363       0.29903288080089879       0.29903288080089879     
   4.7700164186708638E-002   4.7014104182766192E-002   4.7700164186708624E-002   9.2188629917340947E-002   9.2188629917340920E-002   9.3087748381398522E-002   9.3087748381398508E-002  0.10281693258368355       0.14134618447117719       0.17838729170164322       0.17838729170164325       0.17862977465051069       0.17862977465051066       0.16394852165821214       0.17576120351003144       0.20315117884584719       0.20315117884584719       0.21575496751105844       0.21575496751105847       0.21650849543714537       0.21650849543714537       0.21764496029206690       0.21764496029206690       0.23518672825697215       0.23518672825697215       0.23670514152998190       0.23670514152998190       0.28366936433270057       0.28366936433270057       0.27782694554850335       0.27782694554850335       0.27818129180963674       0.27818129180963674       0.30410472148882178       0.30410472148882178     
   4.8364575760245450E-002   4.7663868694151026E-002   4.8364575760245450E-002   9.3710635143144649E-002   9.3710635143144635E-002   9.4625731000047716E-002   9.4625731000047703E-002  0.10448382967794748       0.14370857733132067       0.18141301067909524       0.18141301067909524       0.18165998364478919       0.18165998364478919       0.16669650348165427       0.17871060750073089       0.20662320007042975       0.20662320007042975       0.21938162405842240       0.21938162405842240       0.22014775301922032       0.22014775301922032       0.22130353700166597       0.22130353700166597       0.23913268876730745       0.23913268876730745       0.24067610321418262       0.24067610321418262       0.28841276858005616       0.28841276858005616       0.28249753156092100       0.28249753156092100       0.28285845996178621       0.28285845996178621       0.30922071524679073       0.30922071524679073     
   4.9029315706368724E-002   4.8313756325247599E-002   4.9029315706368731E-002   9.5244942961154141E-002   9.5244942961154155E-002   9.6176182856848688E-002   9.6176182856848688E-002  0.10616319812045499       0.14609110046101642       0.18446629958892113       0.18446629958892113       0.18471781864375794       0.18471781864375794       0.16946869280613758       0.18168608390578703       0.21012820134104782       0.21012820134104782       0.22304039060755018       0.22304039060755018       0.22381922797717180       0.22381922797717180       0.22499450262175974       0.22499450262175974       0.24311334741135771       0.24311334741135771       0.24468195694455963       0.24468195694455966       0.29319704703643074       0.29319704703643074       0.28720941666502386       0.28720941666502386       0.28757701635179117       0.28757701635179117       0.31438206619868647       0.31438206619868647     
   4.9694358345128864E-002   4.8963737725594723E-002   4.9694358345128871E-002   9.6791885741980332E-002   9.6791885741980346E-002   9.7739440400976360E-002   9.7739440400976388E-002  0.10785538276685719       0.14849429995876309       0.18754790847258573       0.18754790847258573       0.18780403130472106       0.18780403130472106       0.17226578238506657       0.18468837561753673       0.21366711042813935       0.21366711042813935       0.22673216429713727       0.22673216429713727       0.22752382022697443       0.22752382022697443       0.22871876124302626       0.22871876124302629       0.24712967746449557       0.24712967746449557       0.24872368071341058       0.24872368071341064       0.29802332494112410       0.29802332494112410       0.29196375016016146       0.29196375016016146       0.29233811336027210       0.29233811336027210       0.31959003475004333       0.31959003475004333     
   5.0359678216647205E-002   4.9613784084248977E-002   5.0359678216647212E-002   9.8351812058690341E-002   9.8351812058690355E-002   9.9315856441102288E-002   9.9315856441102288E-002  0.10956074598309687       0.15091874852216253       0.19065862222764274       0.19065862222764271       0.19091940821079598       0.19091940821079598       0.17508849960899009       0.18771826247726422       0.21724089895246504       0.21724089895246507       0.23045788577375695       0.23045788577375692       0.23126247332753480       0.23126247332753480       0.23247726075736733       0.23247726075736735       0.25118269984331726       0.25118269984331726       0.25280230036224866       0.25280230036224866       0.30289278191498653       0.30289278191498653       0.29676173708431475       0.29676173708431475       0.29714295926516826       0.29714295926516826       0.32484594225540386       0.32484594225540386     
   5.1025249856429630E-002   5.0263866266014937E-002   5.1025249856429603E-002   9.9925087696323564E-002   9.9925087696323578E-002  0.10090580116611106       0.10090580116611109       0.11127966870102460       0.15336504699638270       0.19379926273371414       0.19379926273371417       0.19406477300205402       0.19406477300205402       0.17793760843973078       0.19077656333278273       0.22085058502531832       0.22085058502531832       0.23421854165871062       0.23421854165871062       0.23503617693420406       0.23503617693420412       0.23627099534269544       0.23627099534269541       0.25527348574335496       0.25527348574335496       0.25691889223014025       0.25691889223014025       0.30780665494649034       0.30780665494649034       0.30160464129027947       0.30160464129027947       0.30199282132738819       0.30199282132738819       0.33015117438506592       0.33015117438506592     
   5.1691047866621147E-002   5.0913955133408371E-002   5.1691047866621147E-002  0.10151209666354089       0.10151209666354090       0.10250966316470889       0.10250966316470887       0.11301255155826068       0.15583382609401220       0.19697069100092146       0.19697069100092146       0.19724098852797251       0.19724098852797253       0.18081391171708275       0.19386413849403189       0.22449723601487895       0.22449723601487895       0.23801516737676243       0.23801516737676243       0.23884596964297530       0.23884596964297530       0.24010100830838496       0.24010100830838496       0.25940315977802475       0.25940315977802475       0.26107458630564018       0.26107458630564018       0.31276624194091679       0.31276624194091679       0.30649378910196623       0.30649378910196623       0.30688902945765939       0.30688902945765939       0.33550718511688898       0.33550718511688898     
   5.2357047038885302E-002   5.1564021623140097E-002   5.2357047038885308E-002  0.10311324245811626       0.10311324245811627       0.10412785070097096       0.10412785070097094       0.11475981629827656       0.15832574845333522       0.20017380974849852       0.20017380974849852       0.20044895943082255       0.20044895943082255       0.18371825384450999       0.19698189258649995       0.22818197180335001       0.22818197180335001       0.24184885045448523       0.24184885045448523       0.24269294229587876       0.24269294229587873       0.24396839541358459       0.24396839541358459       0.26357290361229629       0.26357290361229629       0.26527056987514902       0.26527056987514902       0.31777290582716405       0.31777290582716405       0.31143057353572484       0.31143057353572484       0.31183298045005509       0.31183298045005509       0.34091550134198367       0.34091550134198367     
   5.3023222505933255E-002   5.2214036890030159E-002   5.3023222505933269E-002  0.10472894946508242       0.10472894946508242       0.10576079312318842       0.10576079312318845       0.11652190731964028       0.16084151090709567       0.20340956622923481       0.20340956622923478       0.20368963497523396       0.20368963497523393       0.18665152374665517       0.20013077769205537       0.23190596835069041       0.23190596835069036       0.24572073414229867       0.24572073414229864       0.24657824161206521       0.24657824161206521       0.24787430851088638       0.24787430851088638       0.26778395995707183       0.26778395995707183       0.26950809153335969       0.26950809153335969       0.32282807906924366       0.32282807906924360       0.31641645893710890       0.31641645893710890       0.31682614263209552       0.31682614263209552       0.34637772792204052       0.34637772792204052     
   5.3689549661049794E-002   5.2863972220743703E-002   5.3689549661049794E-002  0.10635966405468800       0.10635966405468801       0.10740894197218183       0.10740894197218184       0.11829929290451473       0.16338184636824971       0.20667895467133937       0.20667895467133934       0.20696401149537944       0.20696401149537944       0.18961465740622310       0.20331179605419891       0.23567046086454604       0.23567046086454607       0.24963202056749895       0.24963202056749895       0.25050307334924599       0.25050307334924599       0.25181995871920332       0.25181995871920326       0.27203763604296777       0.27203763604296777       0.27378846467141416       0.27378846467141416       0.32793326759030550       0.32793326759030550       0.32145298503929398       0.32145298503929398       0.32187005993536938       0.32187005993536938       0.35189555212826129       0.35189555212826129     
   5.4356004577236328E-002   5.3513799441537661E-002   5.4356004577236321E-002  0.10800585660925470       0.10800585660925470       0.10907277302173256       0.10907277302173256       0.12009246745974754       0.16594752702295548       0.20998302014459741       0.20998302014459741       0.21027313626725830       0.21027313626725827       0.19260864195451433       0.20652600441025379       0.23947674859902374       0.23947674859902374       0.25358397568843039       0.25358397568843039       0.25446870726957649       0.25446870726957649       0.25580662140619054       0.25580662140619054       0.27633530909201243       0.27633530909201243       0.27811307297006410       0.27811307297006410       0.33309005694463817       0.33309005694463817       0.32654177328627071       0.32654177328627071       0.32696635823643261       0.32696635823643261       0.35747075052526378       0.35747075052526378     
   5.5022563961317585E-002   5.4163490865030271E-002   5.5022563961317619E-002  0.10966802287856747       0.10966802287856749       0.11075278764599539       0.11075278764599537       0.12190195303597552       0.16853936663708943       0.21332286151084542       0.21332286151084542       0.21361811046538839       0.21361811046538839       0.19563451875941248       0.20977451728085694       0.24332619867085956       0.24332619867085956       0.25757793311321142       0.25757793311321142       0.25847648096834169       0.25847648096834169       0.25983564003050430       0.25983564003050430       0.28067843052959418       0.28067843052959418       0.28248337462883244       0.28248337462883244       0.33830011706919833       0.33830011706919833       0.33168453174518853       0.33168453174518853       0.33211675028382703       0.33211675028382703       0.36310519434061012       0.36310519434061012     
   5.5689205364373787E-002   5.4813019490014214E-002   5.5689205364373766E-002  0.11134668587682869       0.11134668587682871       0.11244951473071135       0.11244951473071134       0.12372830144087904       0.17115822364510117       0.21669963524301400       0.21669963524301397       0.21700009298876527       0.21700009298876530       0.19869338746083579       0.21305851125399883       0.24722025089116337       0.24722025089116337       0.26161529902550867       0.26161529902550867       0.26252780481182342       0.26252780481182342       0.26390843109645268       0.26390843109645268       0.28506853142459970       0.28506853142459970       0.28690090782779121       0.28690090782779121       0.34356520841566657       0.34356520841566657       0.33688306141664098       0.33688306141664098       0.33732304202657781       0.33732304202657781       0.36880085634647181       0.36880085634647181     
   5.6355907364997973E-002   5.5462359173605175E-002   5.6355907364997980E-002  0.11304239785966771       0.11304239785966773       0.11416351266530757       0.11416351266530760       0.12557209644705730       0.17380500439174085       0.22011455944344133       0.22011455944344133       0.22042030448661587       0.22042030448661587       0.20178641022288824       0.21637922950076752       0.25116042286932394       0.25116042286932400       0.26569755737897244       0.26569755737897249       0.26662416714453641       0.26662416714453641       0.26802648937893170       0.26802648937893170       0.28950722822780955       0.28950722822780955       0.29136729648879339       0.29136729648879339       0.34888718841540506       0.34888718841540506       0.34213926289447816       0.34213926289447816       0.34258713929333878       0.34258713929333878       0.37455981812454203       0.37455981812454203     
   5.7022649775231388E-002   5.6111484824976979E-002   5.7022649775231395E-002  0.11475574247668187       0.11475574247668188       0.11589537151171383       0.11589537151171383       0.12743395619911566       0.17648066666227555       0.22356891820924429       0.22356891820924429       0.22388003173182738       0.22388003173182741       0.20491481636494499       0.21973798669276928       0.25514831555938577       0.25514831555938572       0.26982627554841521       0.26982627554841521       0.27076713995425522       0.27076713995425522       0.27219139360759431       0.27219139360759431       0.29399622901741979       0.29399622901741979       0.29588425654576322       0.29588425654576322       0.35426801851192347       0.35426801851192347       0.34745514361206553       0.34745514361206553       0.34791105505968928       0.34791105505968928       0.38038427797009228       0.38038427797009228     
   5.7689413871976770E-002   5.6760372623368437E-002   5.7689413871976757E-002  0.11648733711805004       0.11648733711805002       0.11764571536854755       0.11764571536854757       0.12931453584126765       0.17918622353177263       0.22706406638068530       0.22706406638068530       0.22738063237805503       0.22738063237805503       0.20807990741183974       0.22313617436374455       0.25918561929482764       0.25918561929482764       0.27400311048567683       0.27400311048567683       0.27495838504288533       0.27495838504288533       0.27640481265844952       0.27640481265844952       0.29853734030513496       0.29853734030513496       0.30045360277769045       0.30045360277769045       0.35970977182035624       0.35970977182035624       0.35283282573662961       0.35283282573662961       0.35329691736540592       0.35329691736540592       0.38627655950232809       0.38627655950232809     
   5.8356182665603176E-002   5.7409000271846838E-002   5.8356182665603128E-002  0.11823783549026508       0.11823783549026499       0.11941520496588771       0.11941520496588773       0.13121453040477155       0.18192274758714813       0.23060143473325276       0.23060143473325279       0.23092354016129388       0.23092354016129388       0.21128306263082997       0.22657526678666060       0.26327412038600473       0.26327412038600467       0.27822981545965558       0.27822981545965558       0.27919966078280972       0.27919966078280967       0.28066851233274859       0.28066851233274859       0.30313247449133573       0.30313247449133573       0.30507725629314919       0.30507725629314919       0.36521464151262384       0.36521464151262384       0.35827455481293835       0.35827455481293835       0.35874697798322747       0.35874697798322747       0.39223912109089254       0.39223912109089254     
   5.9022941057086074E-002   5.8057347180269558E-002   5.9022941057086067E-002  0.12000793024747652       0.12000793024747654       0.12120454031674596       0.12120454031674595       0.13313467776717761       0.18469137528661914       0.23418253537331879       0.23418253537331879       0.23451027030584323       0.23451027030584323       0.21452574478214803       0.23005682708164396       0.26741570801722653       0.26741570801722647       0.28250824707184596       0.28250824707184596       0.28349282915090923       0.28349282915090923       0.28498436241324199       0.28498436241324204       0.30778365762457666       0.30778365762457666       0.30975725232044343       0.30975725232044343       0.37078494954035429       0.37078494954035429       0.36378270876912344       0.36378270876912344       0.36426362145103647       0.36426362145103647       0.39827456568259229       0.39827456568259229     
   5.9689676619740596E-002   5.8705395063438109E-002   5.9689676619740596E-002  0.12179835658560015       0.12179835658560013       0.12301446433479546       0.12301446433479546       0.13507576267900015       0.18749331273516617       0.23780896866905882       0.23780896866905879       0.23814242646647318       0.23814242646647321       0.21780950760753667       0.23358251514867762       0.27161238295296086       0.27161238295296092       0.28684037428844961       0.28684037428844961       0.28783986477633777       0.28783986477633777       0.28935434574638996       0.28935434574638996       0.31249303941286494       0.31249303941286494       0.31449575025751614       0.31449575025751614       0.37642315788425795       0.37642315788425795       0.36935980948539554       0.36935980948539554       0.36984937667356133       0.36984937667356133       0.40438565339981747       0.40438565339981747     
   6.0356379308945003E-002   5.9353127834731949E-002   6.0356379308945010E-002  0.12360989482967361       0.12360989482967363       0.12484576544401406       0.12484576544401403       0.13703861969692782       0.19032984011071646       0.24148242886158164       0.24148242886158167       0.24182170635180217       0.24182170635180220       0.22113600176969200       0.23715409398945156       0.27586626483706606       0.27586626483706606       0.29122828574368492       0.29122828574368492       0.29224286226876850       0.29224286226876850       0.29378056558913845       0.29378056558913845       0.31726290129221213       0.31726290129221213       0.31929504177268003       0.31929504177268003       0.38213187760995870       0.38213187760995870       0.37500853218887353       0.37500853218887353       0.37550692634543981       0.37550692634543981       0.41057531180914025       0.41057531180914025     
   6.1023042469212911E-002   6.0000532592916704E-002   6.1023042469212911E-002  0.12544337491354948       0.12544337491354948       0.12669928208673362       0.12669928208673362       0.13902413821040727       0.19320231883606226       0.24520471260271443       0.24520471260271443       0.24554991027556503       0.24554991027556503       0.22450698412947626       0.24077343952927924       0.28017960289317728       0.28017960289317728       0.29567420089134466       0.29567420089134466       0.29670404739544420       0.29670404739544420       0.29826525682121835       0.29826525682121835       0.32209566880177232       0.32209566880177232       0.32415756322725892       0.32415756322725897       0.38791388276195488       0.38791388276195488       0.38073171973938480       0.38073171973938480       0.38123912127738535       0.38123912127738535       0.41684665147267241       0.41684665147267241     
   6.1689662654283675E-002   6.0647599132223493E-002   6.1689662654283640E-002  0.12729967949406629       0.12729967949406631       0.12857590586417428       0.12857590586417431       0.14103326598208463       0.19611219690660053       0.24897772567486087       0.24897772567486087       0.24932894789102861       0.24932894789102858       0.22792432489430964       0.24444254822258848       0.28455478467460155       0.28455478467460160       0.30018047877961768       0.30018047877961768       0.30122578586882193       0.30122578586882193       0.30281079477193279       0.30281079477193279       0.32699392127845484       0.32699392127845484       0.32908590540827676       0.32908590540827676       0.39377212122897975       0.39377212122897975       0.38653239390913247       0.38653239390913247       0.38704899171020019       0.38704899171020019       0.42320297827571934       0.42320297827571934     
   6.2356241111656593E-002   6.1294321888068291E-002   6.2356241111656607E-002  0.12917974951479419       0.12917974951479422       0.13047658713271271       0.13047658713271271       0.14306701543549527       0.19906101783890082       0.25280349347409942       0.25280349347409942       0.25316084868963956       0.25316084868963962       0.23139001922638655       0.24816354933732793       0.28899434921025935       0.28899434921025935       0.30474963191972504       0.30474963191972504       0.30581059726138593       0.30581059726138593       0.30741970916168365       0.30741970916168365       0.33196040730983445       0.33196040730983445       0.33408282904042391       0.33408282904042391       0.39970973207664201       0.39970973207664201       0.39241377320478521       0.39241377320478521       0.39293976518675205       0.39293976518675205       0.42964781281880737       0.42964781281880737     
   6.3022783478421732E-002   6.1940699079045439E-002   6.3022783478421732E-002  0.13108458839755599       0.13108458839755599       0.13240233923028966       0.13240233923028968       0.14512646836568210       0.20205042762371181       0.25668416976243907       0.25668416976243907       0.25704777077198804       0.25704777077198804       0.23490619640668498       0.25193871468985857       0.29350099825796744       0.29350099825796744       0.30938433751918970       0.30938433751918964       0.31046116625028908       0.31046116625028902       0.31209469540175439       0.31209469540175444       0.33699805709876995       0.33699805709876995       0.33915127719860128       0.33915127719860128       0.40573005939283330       0.40573005939283335       0.39837928722014876       0.39837928722014876       0.39891488094767513       0.39891488094767513       0.43618490609236510       0.43618490609236510     
   6.3689300823179099E-002   6.2586734032878080E-002   6.3689300823179099E-002  0.13301526757891804       0.13301526757891804       0.13435424404824700       0.13435424404824700       0.14721278225866036       0.20508218389300104       0.26062204756719187       0.26062204756719187       0.26099201176560805       0.26099201176560805       0.23847513192294381       0.25577047145890086       0.29807761021151263       0.29807761021151263       0.31408745200121269       0.31408745200121269       0.31518035717962284       0.31518035717962284       0.31683862919142924       0.31683862919142924       0.34210999864196395       0.34210999864196395       0.34429439154846631       0.34429439154846631       0.41183667040297872       0.41183667040297872       0.40443259534380843       0.40443259534380843       0.40497800869310896       0.40497800869310896       0.44281825986186846       0.44281825986186846     
   6.4355810507500777E-002   6.3232435930532321E-002   6.4355810507500777E-002  0.13497293283781944       0.13497293283781944       0.13633345840134270       0.13633345840134270       0.14932719744629921       0.20815816622727507       0.26461957155662397       0.26461957155662397       0.26499602122235416       0.26499602122235416       0.24209926092302458       0.25966141643984975       0.30272725579380283       0.30272725579380283       0.31886202721237517       0.31886202721237517       0.31997123030287833       0.31997123030287833       0.32165458281427201       0.32165458281427201       0.34729957571043063       0.34729957571043063       0.34951553039541838       0.34951553039541838       0.41803337559532749       0.41803337559532749       0.41057760753725026       0.41057760753725026       0.41113306942074679       0.41113306942074679       0.44955214930838078       0.44955214930838078     
   6.5022336937918215E-002   6.3877820517569947E-002   6.5022336937918215E-002  0.13695881077775068       0.13695881077775068       0.13834122055392270       0.13834122055392270       0.15147104448862800       0.21128038687933151       0.26867935093284379       0.26867935093284379       0.26906241353469129       0.26906241353469129       0.24578119233506054       0.26361433101556797       0.30745321453936414       0.30745321453936414       0.32371132744171044       0.32371132744171044       0.32483705884120334       0.32483705884120334       0.32654584224992783       0.32654584224992783       0.35257036675786046       0.35257036675786046       0.35481828766503515       0.35481828766503515       0.42432424986474565       0.42432424986474565       0.41681850620555566       0.41681850620555566       0.41738425736037787       0.41738425736037787       0.45639114687195109       0.45639114687195109     
   6.5688912596579746E-002   6.4522911087185414E-002   6.5688912596579732E-002  0.13897421633572862       0.13897421633572862       0.14037885777832959       0.14037885777832959       0.15364575271881328       0.21445100311621526       0.27280417417787084       0.27280417417787084       0.27319398270781209       0.27319398270781209       0.24952372505473702       0.26763219830900087       0.31225899357853948       0.31225899357853948       0.32863884888398565       0.32863884888398565       0.32978134849093549       0.32978134849093549       0.33151592674230285       0.33151592674230285       0.35792620655255930       0.35792620655255930       0.36020651461703074       0.36020651461703074       0.43071365669293682       0.43071365669293682       0.42315977119427356       0.42315977119427356       0.42373606504323824       0.42373606504323824       0.46334014949281299       0.46334014949281299     
   6.6355579180189070E-002   6.5167739565995975E-002   6.6355579180189084E-002  0.14102056108879527       0.14102056108879524       0.14244779471562782       0.14244779471562782       0.15585285971273410       0.21767233089301866       0.27699702535428178       0.27699702535428178       0.27739371868911100       0.27739371868911100       0.25332986589038820       0.27171822219686836       0.31714834841947726       0.31714834841947726       0.33364834119641806       0.33364834119641806       0.33480785902909510       0.33480785902909510       0.33656861047179615       0.33656861047179615       0.36337121014768337       0.36337121014768337       0.36568434390608928       0.36568434390608928       0.43720627492589237       0.43720627492589237       0.42960620748266037       0.42960620748266037       0.43019331107562209       0.43019331107562209       0.47040440879103856       0.47040440879103856     
   6.7022388900448246E-002   6.5812347754595282E-002   6.7022388900448232E-002  0.14309936253058517       0.14309936253058517       0.14454956271201277       0.14454956271201277       0.15809402187936447       0.22094686012884868       0.28126110226325163       0.28126110226325163       0.28166482555823080       0.28166482555823075       0.25720284960889783       0.27587584854594782       0.32212530610169665       0.32212530610169665       0.33874383155106336       0.33874383155106336       0.33992062841987458       0.33992062841987458       0.34170794673572336       0.34170794673572336       0.36890979963917792       0.36890979963917792       0.37125621644058437       0.37125621644058437       0.44380712864822458       0.44380712864822458       0.43616297608768256       0.43616297608768256       0.43676117113254159       0.43676117113254159       0.47758956474335601       0.47758956474335601     
   6.7689405987086365E-002   6.6456788762740929E-002   6.7689405987086365E-002  0.14521225448140734       0.14521225448140734       0.14668581029514299       0.14668581029514299       0.16037102636007633       0.22427727184778892       0.28559983675522488       0.28559983675522488       0.28601074187336245       0.28601074187336245       0.26114616142107566       0.28010878902926151       0.32719419109188613       0.32719419109188613       0.34392965158021155       0.34392965158021155       0.34512399982024539       0.34512399982024539       0.34693829503614043       0.34693829503614043       0.37454673415625794       0.37454673415625794       0.37692691148560092       0.37692691148560092       0.45052162064720314       0.45052162064720314       0.44283562868860987       0.44283562868860987       0.44344521268269427       0.44344521268269427       0.48490168341148870       0.48490168341148870     
   6.8356708333436461E-002   6.7101128579005298E-002   6.8356708333436461E-002  0.14736099863471042       0.14736099863471042       0.14885831479360234       0.14885831479360234       0.16268580425505091       0.22766645723728887       0.29001691726738094       0.29001691726738094       0.29043516324839491       0.29043516324839491       0.26516356200589691       0.28442104763073961       0.33235965405311313       0.33235965405311307       0.34921046734192129       0.34921046734192129       0.35042265161220609       0.35042265161220609       0.35226435120296379       0.35226435120296379       0.38028714323042928       0.38028714323042928       0.38270158015686290       0.38270158015686290       0.45735556962477175       0.45735556962477175       0.44963014614762953       0.44963014614762953       0.45025143362088743       0.45025143362088743       0.49234729891787760       0.49234729891787760     
   6.9024389546558332E-002   6.7745448032852276E-002   6.9024389546558318E-002  0.14954749781829285       0.14954749781829285       0.15106899568001961       0.15106899568001961       0.16504044581504948       0.23111753946424868       0.29451631449938015       0.29451631449938009       0.29494206807313367       0.29494206807313367       0.26925911609556835       0.28881695090944320       0.33762670455938248       0.33762670455938248       0.35459131348333184       0.35459131348333184       0.35582163164137481       0.35582163164137481       0.35769118173519138       0.35769118173519138       0.38613656485533487       0.38613656485533487       0.38858578362230678       0.38858578362230678       0.46431525261725781       0.46431525261725781       0.45655298241461090       0.45655298241461090       0.45718630629978274       0.45718630629978274       0.49993346127721272       0.49993346127721272     
   6.9692561145692528E-002   6.8389844894713614E-002   6.9692561145692528E-002  0.15177381067201190       0.15177381067201190       0.15331992933909500       0.15331992933909500       0.16743721729975314       0.23463389791195752       0.29910230989370268       0.29910230989370268       0.29953574604338040       0.29953574604338040       0.27343722428214229       0.29330118167637809       0.34300074745006509       0.34300074745006509       0.36007763123468289       0.36007763123468289       0.36132639529453359       0.36132639529453359       0.36322426199193186       0.36322426199193186       0.39210098783759711       0.39210098783759711       0.39458553561032966       0.39458553561032966       0.47140745216917912       0.47140745216917912       0.46361111338176919       0.46361111338176925       0.46425682652616090       0.46425682652616090       0.50766778962682868       0.50766778962682868     
   7.0361355184960117E-002   6.9034436385398634E-002   7.0361355184960117E-002  0.15404216838951743       0.15404216838951743       0.15561336591054614       0.15561336591054614       0.16987858022254995       0.23821919579433271       0.30377952796037100       0.30377952796037100       0.30422083054160387       0.30422083054160387       0.27770265921958448       0.29787881731546906       0.34848762406014361       0.34848762406014361       0.36567531158947231       0.36567531158947231       0.36694284877396965       0.36694284877396965       0.36886951959464231       0.36886951959464231       0.39818689995112710       0.39818689995112710       0.40070735074233427       0.40070735074233427       0.47863950994172882       0.47863950994172882       0.47081209240595834       0.47081209240595834       0.47147056924383374       0.47147056924383374       0.51555853271450514       0.51555853271450514     
   7.1030927289741252E-002   6.9679362185972413E-002   7.1030927289741252E-002  0.15635499362575425       0.15635499362575425       0.15795174830918379       0.15795174830918379       0.17236721312920128       0.24187741139350558       0.30855297271146753       0.30855297271146753       0.30900233513428776       0.30900233513428776       0.28206060659275933       0.30255537314549052       0.35409365871664300       0.35409365871664300       0.37139074410671624       0.37139074410671624       0.37267739800856770       0.37267739800856770       0.37463338347835662       0.37463338347835662       0.40440134240195030       0.40440134240195030       0.40695829919852067       0.40695829919852067       0.48601938731076505       0.48601938731076505       0.47816411308949730       0.47816411308949730       0.47883575149603919       0.47883575149603919       0.52361463729266333       0.52361463729266333     
   7.1701460077973261E-002   7.0324787268671349E-002   7.1701460077973261E-002  0.15871492221624575       0.15871492221624575       0.16033773407308466       0.16033773407308466       0.17490603659024703       0.24561287382316291       0.31342806934024764       0.31342806934024764       0.31388569532303706       0.31388569532303706       0.28651671191177258       0.30733685193481103       0.35982571185337192       0.35982571185337192       0.37723087262980071       0.37723087262980071       0.37853700447985200       0.37853700447985200       0.38052283989442853       0.38052283989442853       0.41075197197777169       0.41075197197777169       0.41334606909583332       0.41334606909583332       0.49355573448166579       0.49355573448166579       0.48567608088562469       0.48567608088562469       0.48636130423765167       0.48636130423765167       0.53184582612002396       0.53184582612002396     
   7.2373167426587892E-002   7.0970906735814687E-002   7.2373167426587892E-002  0.16112482770037256       0.16112482770037256       0.16277422002703185       0.16277422002703185       0.17749824156532279       0.24943030365756017       0.31841071118152692       0.31841071118152692       0.31887681558464004       0.31887681558464004       0.29107713382333150       0.31222980030954545       0.36569123996587971       0.36569123996587971       0.38320325858514170       0.38320325858514165       0.38452924867792454       0.38452924867792454       0.38654549602569965       0.38654549602569971       0.41724713182358336       0.41724713182358336       0.41987903752308814       0.41987903752308814       0.50125796914526621       0.50125796914526621       0.49335769462407519       0.49335769462407519       0.49405695409593287       0.49405695409593287       0.54026268676680667       0.54026268676680667     
   7.3046299040424756E-002   7.1617949577714113E-002   7.3046299040424756E-002  0.16358784939544502       0.16358784939544502       0.16526437051871079       0.16526437051871079       0.18014732182581011       0.25333485929959598       0.32350731339899286       0.32350731339899286       0.32398212315079328       0.32398212315079328       0.29574860480914850       0.31724137296649579       0.37169836409360080       0.37169836409360080       0.38931615309323953       0.38931615309323953       0.39066240234814165       0.39066240234814165       0.39270965245976486       0.39270965245976486       0.42389593197282044       0.42389593197282044       0.42656635136613280       0.42656635136613280       0.50913636592881983       0.50913636592881983       0.50121953924331286       0.50121953924331286       0.50193331637051608       0.50193331637051608       0.54887677263063861       0.54887677263063861     
   7.3721146198218623E-002   7.2266184431423228E-002   7.3721146198218623E-002  0.16610742501443776       0.16610742501443776       0.16781165021897065       0.16781165021897065       0.18285711169474275       0.25733219087308828       0.32872487497635061       0.32872487497635061       0.32920863010390639       0.32920863010390639       0.30053850170661567       0.32237940725879161       0.37785594883471230       0.37785594883471230       0.39557858055349748       0.39557858055349748       0.39694551225979169       0.39694551225979169       0.39902438718779093       0.39902438718779093       0.43070834281522075       0.43070834281522075       0.43341802111598560       0.43341802111598560       0.51720216016875553       0.51720216016875553       0.50927319336486110       0.50927319336486110       0.51000200291703268       0.51000200291703268       0.55770072010222449       0.55770072010222449     
   7.4398048102958483E-002   7.2915925628296255E-002   7.4398048102958428E-002  0.16868732759102995       0.16868732759102995       0.17041986125194269       0.17041986125194267       0.18563182887169508       0.26142850143181701       0.33407104897246298       0.33407104897246304       0.33456400375179696       0.33456400375179690       0.30545492588519169       0.32765250799327278       0.38417369202844343       0.38417369202844343       0.40200043361224558       0.40200043361224558       0.40338849537290483       0.40338849537290483       0.40549965104051372       0.40549965104051372       0.43769530134435930       0.43769530134435930       0.44044502750191111       0.44044502750191111       0.52546766579171411       0.52546766579171411       0.51753135156040075       0.51753135156040075       0.51827574476654692       0.51827574476654692       0.56674838174943454       0.56674838174943454     
   7.5077399981928847E-002   7.3567540974973256E-002   7.5077399981928791E-002  0.17133170935679928       0.17133170935679928       0.17309318731014389       0.17309318731014389       0.18847612528100396       0.26563061940984284       0.33955422528435275       0.33955422528435275       0.34005664952881054       0.34005664952881060       0.31050679788308910       0.33307014748383940       0.39066223012540269       0.39066223012540269       0.40859258506561436       0.40859258506561436       0.41000225097451287       0.41000225097451287       0.41214638013775506       0.41214638013775506       0.44486883639362867       0.44486883639362867       0.44765944718031231       0.44765944718031231       0.53394641422221933       0.53394641422221933       0.52600796837159691       0.52600796837159691       0.52676853655794009       0.52676853655794009       0.57603498316053026       0.57603498316053026     
   7.5759662090157304E-002   7.4221460389702371E-002   7.5759662090157304E-002  0.17404515165841927       0.17404515165841927       0.17583624383939600       0.17583624383939600       0.19139514508729416       0.26994608139839799       0.34518362493366977       0.34518362493366977       0.34569580544080319       0.34569580544080319       0.31570396568666526       0.33864278003085224       0.39733325844486161       0.39733325844486161       0.41536701578928997       0.41536701578928997       0.41679878887421923       0.41679878887421923       0.41897662443891937       0.41897662443891937       0.45224221191445602       0.45224221191445602       0.45507459652961152       0.45507459652961152       0.54265331319350107       0.54265331319350107       0.53471842306147699       0.53471842306147699       0.53549580176223510       0.53549580176223510       0.58557730239015215       0.58557730239015215     
   7.6445370603270946E-002   7.4878186359182780E-002   7.6445370603270946E-002  0.17683272357045585       0.17683272357045585       0.17865413696002128       0.17865413696002128       0.19439459286521504       0.27438322930387643       0.35096941028503814       0.35096941028503814       0.35149165246721997       0.35149165246721997       0.32105733168504746       0.34438197611745386       0.40419967163586751       0.40419967163586751       0.42233696453414243       0.42233696453414243       0.42379137950896734       0.42379137950896734       0.42600369825977136       0.42600369825977130       0.45983009482883791       0.45983009482883791       0.46270520010621075       0.46270520010621075       0.55160483271676264       0.55160483271676264       0.54367971253800551       0.54367971253800551       0.54447458615850908       0.54447458615850908       0.59539388007666361       0.59539388007666361     
   7.7135150901756960E-002   7.5538306701535329E-002   7.7135150901756960E-002  0.17970005116394536       0.17970005116394536       0.18155253309269404       0.18155253309269404       0.19748081420066782       0.27895132508813031       0.35692281466815134       0.35692281466815134       0.35745544439716731       0.35745544439716731       0.32657900240832660       0.35030058065424430       0.41127572869386830       0.41127572869386830       0.42951710436570256       0.42951710436570256       0.43099473074411382       0.43099473074411382       0.43324235755459928       0.43324235755459933       0.46764875283404261       0.46764875283404261       0.47056758915816027       0.47056758915816027       0.56081922414727969       0.56081922414727969       0.55291067859768916       0.55291067859768916       0.55372378572602055       0.55372378572602055       0.60550526691932693       0.60550526691932693     
   7.7829733181288802E-002   7.6202509559114603E-002   7.7829733181288760E-002  0.18265339854573004       0.18265339854573004       0.18453774040874607       0.18453774040874607       0.20066089014538757       0.28366068526778249       0.36305629374144727       0.36305629374144727       0.36359965944254002       0.36359965944254002       0.33228246404916573       0.35641289845436724       0.41857724571532590       0.41857724571532590       0.43692374925864752       0.43692374925864752       0.43842519488908971       0.43842519488908971       0.44070900749001107       0.44070900749001107       0.47571628616357037       0.47571628616357037       0.47867993421450566       0.47867993421450566       0.57031677672727210       0.57031677672727210       0.56243227410184149       0.56243227410184149       0.56326441357948742       0.56326441357948742       0.61593431356798023       0.61593431356798023     
   7.8529971474290472E-002   7.6871601676333098E-002   7.8529971474290472E-002  0.18569976426433588       0.18569976426433588       0.18761680571513406       0.18761680571513406       0.20394274965356118       0.28852284091065655       0.36938370478188121       0.36938370478188121       0.36993817982072835       0.36993817982072835       0.33818279103294363       0.36273491458982093       0.42612182402544729       0.42612182402544729       0.44457509927597866       0.44457509927597866       0.44610101437321020       0.44610101437321020       0.44842194877717739       0.44842194877717739       0.48405290278055962       0.48405290278055962       0.48706252125964794       0.48706252125964794       0.58012012209011721       0.58012012209011721       0.57226787889923703       0.57226787889923703       0.57311991678994356       0.57311991678994356       0.62670651467748362       0.62670651467748362     
   7.9236866592278882E-002   7.7546530393859725E-002   7.9236866592278882E-002  0.18884699613633174       0.18884699613633174       0.19079762984049306       0.19079762984049306       0.20733530361872793       0.29355072833217510       0.37592051948965149       0.37592051948965149       0.37648650490492463       0.37648650490492469       0.34429689440885702       0.36928455677922961       0.43392912081667878       0.43392912081667878       0.45249153221788613       0.45249153221788613       0.45404261398056894       0.45404261398056894       0.45640167068195031       0.45640167068195031       0.49268124590979845       0.49268124590979845       0.49573808042991246       0.49573808042991246       0.59025459653824763       0.59025459653824763       0.58244367569023425       0.58244367569023425       0.58331655331483467       0.58331655331483467       0.63785041824162025       0.63785041824162025     
   7.9951594645367649E-002   7.8228411272095316E-002   7.9951594645367649E-002  0.19210392923704869       0.19210392923704869       0.19408910628254400       0.19408910628254400       0.21084860608389833       0.29875891839168944       0.38268407858606202       0.38268407858606202       0.38326200623071771       0.38326200623071771       0.35064382024190105       0.37608201053992119       0.44202117268073560       0.44202117268073560       0.46069595348321474       0.46069595348321474       0.46227295141666186       0.46227295141666186       0.46467120250478006       0.46467120250478006       0.50162678723204857       0.50162678723204857       0.50473218060249669       0.50473218060249669       0.60074867580438929       0.60074867580438929       0.59298910105363156       0.59298910105363156       0.59388384429999741       0.59388384429999741       0.64939811677218240       0.64939811677218240     
   8.0675540997435860E-002   7.8918560425412704E-002   8.0675540997435860E-002  0.19548055202606460       0.19548055202606457       0.19750128811118736       0.19750128811118736       0.21449404841454162       0.30416389269740790       0.38969389737837523       0.38969389737837523       0.39028423355008018       0.39028423355008018       0.35724510867512488       0.38315009836640790       0.45042278369768912       0.45042278369768912       0.46921421669267543       0.46921421669267543       0.47081793876166389       0.47081793876166389       0.47325653613788660       0.47325653613788660       0.51091829976834924       0.51091829976834924       0.51407370395348928       0.51407370395348928       0.61163449776242762       0.61163449776242762       0.60393738768520167       0.60393738768520167       0.60485511784689039       0.60485511784689039       0.66138583782837446       0.66138583782837446     
   8.1410343305719890E-002   7.9618536097980266E-002   8.1410343305719890E-002  0.19898820888101179       0.19898820888101179       0.20104559142526801       0.20104559142526801       0.21828459617320925       0.30978438052802587       0.39697203642846124       0.39697203642846124       0.39757528608463316       0.39757528608463316       0.36412523143679432       0.39051474166825034       0.45916199572079958       0.45916199572079958       0.47807563544813314       0.47807563544813314       0.47970695524706131       0.47970695524706131       0.48218714015563796       0.48218714015563796       0.52058843368534613       0.52058843368534613       0.52379542379705224       0.52379542379705224       0.62294849875235636       0.62294849875235636       0.61532622436496542       0.61532622436496542       0.61626817083323926       0.61626817083323926       0.67385466274535721       0.67385466274535721     
   8.2157944531968216E-002   8.0330189579910075E-002   8.2157944531968188E-002  0.20263984804511495       0.20263984804511492       0.20473504440606088       0.20473504440606088       0.22223507919422839       0.31564177151777284       0.40454355347743326       0.40454355347743326       0.40516026515667125       0.40516026515667125       0.37131212706406930       0.39820552579763296       0.46827066123638028       0.46827066123638023       0.48731360871158108       0.48731360871158114       0.48897347386431478       0.48897347386431478       0.49149658802166007       0.49149658802166007       0.53067442030599177       0.53067442030599177       0.53393471107858892       0.53393471107858892       0.63473219142768800       0.63473219142768800       0.62719856254691986       0.62719856254691986       0.62816607775929834       0.62816607775929834       0.68685140505849140       0.68685140505849140     
   8.2920659526314361E-002   8.1055729218659944E-002   8.2920659526314361E-002  0.20645032809726740       0.20645032809726740       0.20858459512145625       0.20858459512145625       0.22636255018965845       0.32176062599065858       0.41243705940327730       0.41243705940327730       0.41306783100461397       0.41306783100461397       0.37883786187472385       0.40625639771982286       0.47778514730522054       0.47778514730522054       0.49696639218125871       0.49696639218125871       0.49865583425108295       0.49865583425108295       0.50122333292592769       0.50122333292592769       0.54121894101742085       0.54121894101742085       0.54453440634214501       0.54453440634214501       0.64703312466706264       0.64703312466706264       0.63960361145885170       0.63960361145885170       0.64059818861936091       0.64059818861936091       0.70042969424055335       0.70042969424055335     
   8.3701259207553821E-002   8.1797801340028981E-002   8.3701259207553821E-002  0.21043680017928321       0.21043680017928321       0.21261149537637236       0.21261149537637236       0.23068673198916151       0.32816931170931396       0.42068540818030026       0.42068540818030026       0.42133089379174221       0.42133089379174221       0.38673945343897376       0.41470653507526373       0.48774720807340805       0.48774720807340810       0.50707805817995122       0.50707805817995122       0.50879820444912660       0.50879820444912649       0.51141167194681092       0.51141167194681092       0.55227120919515749       0.55227120919515749       0.55564390546001663       0.55564390546001663       0.65990607873866092       0.65990607873866092       0.65259807663876424       0.65259807663876424       0.65362137087119632       0.65362137087119632       0.71465132458533454       0.71465132458533454     
   8.4503077950380617E-002   8.2559593462133721E-002   8.4503077950380645E-002  0.21461918953569104       0.21461918953569104       0.21683578424606537       0.21683578424606537       0.23523058084162343       0.33490080632546770       0.42932656152647197       0.42932656152647197       0.42998747954659672       0.42998747954659672       0.39505990664240415       0.42360143944076695       0.49820507662342323       0.49820507662342323       0.51769970194808890       0.51769970194808890       0.51945178953560944       0.51945178953560944       0.52211295767445309       0.52211295767445309       0.56388833071020994       0.56388833071020994       0.56732052492167673       0.56732052492167673       0.67341456823745238       0.67341456823745238       0.66624771672799832       0.66624771672799832       0.66730157052098926       0.66730157052098926       0.72958795074185046       0.72958795074185046     
   8.5330151935217119E-002   8.3344967239541795E-002   8.5330151935217119E-002  0.21902080897112033       0.21902080897112033       0.22128090400804187       0.22128090400804187       0.24002100366173729       0.34199371985645216       0.43840468418923423       0.43840468418923428       0.43908182705478010       0.43908182705478010       0.40384953144510233       0.43299432663698845       0.50921484580765908       0.50921484580765908       0.52889097415724029       0.52889097415724029       0.53067636709365507       0.53067636709365507       0.53338713744600996       0.53338713744600996       0.57613703345708878       0.57613703345708878       0.57963123743896594       0.57963123743896594       0.68763275289666015       0.68763275289666015       0.68062932169505419       0.68062932169505419       0.68171579576784758       0.68171579576784758       0.74532324229242375       0.74532324229242375     
   8.6187399336170978E-002   8.4158631589386357E-002   8.6187399336170978E-002  0.22366915011497929       0.22366915011497929       0.22597449451572532       0.22597449451572532       0.24508978240832904       0.34949361353963293       0.44797154806054212       0.44797154806054212       0.44866579398516904       0.44866579398516904       0.41316763922665589       0.44294791621126084       0.52084223511255479       0.52084223511255479       0.54072205147669006       0.54072205147669006       0.54254226156597585       0.54254226156597585       0.54530473249334432       0.54530473249334432       0.58909589268177531       0.58909589268177531       0.59265490509515051       0.59265490509515051       0.70264789671500438       0.70264789671500438       0.69583325708612187       0.69583325708612187       0.69695466817889806       0.69695466817889806       0.76195565489250727       0.76195565489250727     
   8.7080857994594849E-002   8.5006370779427742E-002   8.7080857994594849E-002  0.22859691854150194       0.22859691854150194       0.23094943228059728       0.23094943228059728       0.25047478190431016       0.35745472467242972       0.45808835675600201       0.45808835675600201       0.45880068400964147       0.45880068400964147       0.42308475641371218       0.45353676627891765       0.53316488163042530       0.53316488163042530       0.55327620518085419       0.55327620518085419       0.55513291777529283       0.55513291777529283       0.55794941765908945       0.55794941765908945       0.60285823354868262       0.60285823354868262       0.60648519212124896       0.60648519212124896       0.71856357658119108       0.71856357658119108       0.71196678118419110       0.71196678118419110       0.71312574880785340       0.71312574880785340       0.77960204333282690       0.77960204333282690     
   8.8018002629558958E-002   8.5895349225657502E-002   8.8018002629558958E-002  0.23384340842989107       0.23384340842989107       0.23624521026077672       0.23624521026077672       0.25622155140005398       0.36594225616711246       0.46882815121862559       0.46882815121862559       0.46955965564416280       0.46955965564416280       0.43368555583084367       0.46485036498656612       0.54627535315907383       0.54627535315907383       0.56665319884441911       0.56665319884441911       0.56854830510893506       0.56854830510893506       0.57142143368972720       0.57142143368972720       0.61753597319876852       0.61753597319876852       0.62123442048769528       0.62123442048769528       0.73550393148076154       0.73550393148076154       0.72915843406731762       0.72915843406731762       0.73035793900770163       0.73035793900770163       0.79840244224291301       0.79840244224291301     
   8.9008176292335595E-002   8.6834524971279220E-002   8.9008176292335595E-002  0.23945636408021800       0.23945636408021800       0.24190980615735044       0.24190980615735044       0.26238548875482504       0.37503547328605186       0.48027904074483652       0.48027904074483652       0.48103095744047070       0.48103095744047070       0.44507281060944232       0.47699729981287792       0.56028518306479191       0.56028518306479191       0.58097386629754477       0.58097386629754477       0.58290950417075493       0.58290950417075493       0.58584218474249550       0.58584218474249550       0.63326480082045344       0.63326480082045344       0.63703876826074601       0.63703876826074601       0.75361939513220833       0.75361939513220833       0.74756395273181808       0.74756395273181808       0.74880741124129702       0.74880741124129702       0.81852650905563229       0.81852650905563229     
   9.0063186030244421E-002   8.7835221151563087E-002   9.0063186030244421E-002  0.24549454923565420       0.24549454923565420       0.24800226089279762       0.24800226089279762       0.26903482010434515       0.38483197165966337       0.49254862324922566       0.49254862324922566       0.49332235365411625       0.49332235365411625       0.45737282780343713       0.49011098648756718       0.57533037158673406       0.57533037158673406       0.59638639598284271       0.59638639598284271       0.59836500306950502       0.59836500306950502       0.60136054943306505       0.60136054943306505       0.65021129372945585       0.65021129372945585       0.65406541087587955       0.65406541087587955       0.77309457735088649       0.77309457735088649       0.76737439381555173       0.76737439381555173       0.76866575311682661       0.76866575311682661       0.84018237158590481       0.84018237158590481     
   9.1198147499815516E-002   8.8911932714578340E-002   9.1198147499815529E-002  0.25203138764204597       0.25203138764204597       0.25459633192195202       0.25459633192195202       0.27625480826773907       0.39545370925904366       0.50577018568141097       0.50577018568141097       0.50656733173405344       0.50656733173405344       0.47074310230147226       0.50435773780021498       0.59157907040079283       0.59157907040079283       0.61307517347363860       0.61307517347363860       0.61509955662332516       0.61509955662332516       0.61816176073562334       0.61816176073562334       0.66858293727784524       0.66858293727784524       0.67252257665285065       0.67252257665285065       0.79415937219088051       0.79415937219088051       0.78882756652652886       0.78882756652652886       0.79017142994669221       0.79017142994669221       0.86362908068897892       0.86362908068897892     
   9.2432695298744066E-002   9.0083489825007107E-002   9.2432695298744066E-002  0.25916025159449779       0.25916025159449779       0.26178580009377628       0.26178580009377628       0.28415384424082213       0.40705574297492303       0.52011161526012462       0.52011161526012462       0.52093402287152935       0.52093402287152935       0.48538336484056660       0.51994840924083463       0.60924257467669674       0.60924257467669674       0.63127353117365337       0.63127353117365337       0.63334696026679904       0.63334696026679904       0.63648020937495042       0.63648020937495042       0.68864258375860699       0.68864258375860699       0.69267405732045217       0.69267405732045217       0.81710500520040241       0.81710500520040241       0.81222452509350995       0.81222452509350995       0.81362631937555829       0.81362631937555829       0.88919457282251690       0.88919457282251690     
   9.3792812846128629E-002   9.1374799992678932E-002   9.3792812846128629E-002  0.26700246215348872       0.26700246215348872       0.26969249750876961       0.26969249750876961       0.29287261940143033       0.41983937666730703       0.53578871199254674       0.53578871199254674       0.53663852684350832       0.53663852684350832       0.50155214248436664       0.53715585262498322       0.62859164249572097       0.62859164249572097       0.65128283601224035       0.65128283601224035       0.65340917358746264       0.65340917358746264       0.65661861170767533       0.65661861170767533       0.71073011545400877       0.71073011545400877       0.71486094880590079       0.71486094880590079       0.84230810663357236       0.84230810663357236       0.83795426989665434       0.83795426989665434       0.83942047471616454       0.83942047471616454       0.91730256862893256       0.91730256862893256     
   9.5313662101732241E-002   9.2819556612449297E-002   9.5313662101732241E-002  0.27571986690282452       0.27571986690282452       0.27847892917668826       0.27847892917668826       0.30259847319951882       0.43407270502540657       0.55308584508802061       0.55308584508802061       0.55396558467449730       0.55396558467449730       0.51959253015337592       0.55634207370360955       0.64998163337197190       0.64998163337197190       0.67350215462229701       0.67350215462229701       0.67568604146480571       0.67568604146480571       0.67897779937231872       0.67897779937231872       0.73529614184384784       0.73529614184384784       0.73953547007779830       0.73953547007779830       0.87026820840088659       0.87026820840088659       0.86653215932322958       0.86653215932322958       0.86807063197122059       0.86807063197122059       0.94851439289100792       0.94851439289100792     
   9.7044208066212334E-002   9.4464647315520248E-002   9.7044208066212334E-002  0.28553568395826140       0.28553568395826140       0.28836919151721091       0.28836919151721091       0.31358903737445298       0.45012438606745381       0.57238971317747089       0.57238971317747089       0.57330235985149636       0.57330235985149636       0.53997438053165270       0.57800268374497321       0.67389322729405321       0.67389322729405321       0.69847674305758456       0.69847674305758456       0.70072387473031228       0.70072387473031228       0.70410541260781023       0.70410541260781023       0.76295713313680080       0.76295713313680080       0.76731629687507696       0.76731629687507696       0.90166917735807428       0.90166917735807428       0.89866274112644173       0.89866274112644173       0.90028319420591152       0.90028319420591152       0.98359735753099453       0.98359735753099453     
   9.9055292984747370E-002   9.6377852762709049E-002   9.9055292984747370E-002  0.29677144159525087       0.29677144159525087       0.29968604956216693       0.29968604956216693       0.32621388877086077       0.46852288636307099       0.59424835383831742       0.59424835383831742       0.59519747354098718       0.59519747354098718       0.56336800894048233       0.60284453875537813       0.70100282014330695       0.70100282014330695       0.72698260151302296       0.72698260151302296       0.72930016291176636       0.72930016291176636       0.73278081104418780       0.73278081104418780       0.79459166154476291       0.79459166154476291       0.79908515431158300       0.79908515431158300       0.93748657979487027       0.93748657979487027       0.93534940584597392       0.93534940584597392       0.93706414743905286       0.93706414743905286        1.0236440441124943        1.0236440441124943     
  0.10145503627893142        9.8662523808552755E-002  0.10145503627893142       0.30991828609670585       0.30991828609670585       0.31292252611153654       0.31292252611153654       0.34103448484735210       0.49006948058429650       0.61948367911336288       0.61948367911336288       0.62047356668911358       0.62047356668911358       0.59078423960777027       0.63193321984292716       0.73231501785626740       0.73231501785626740       0.76018677603946239       0.76018677603946239       0.76258417329583761       0.76258417329583761       0.76617605434382929       0.76617605434382929       0.83152307270735537       0.83152307270735537       0.83617015763352409       0.83617015763352409       0.97919162347815347       0.97919162347815347       0.97810247139407158       0.97810247139407158       0.97992763555894935       0.97992763555894935        1.0702985054686025        1.0702985054686025     
  0.10442199689785443       0.10148919359354959       0.10442199689785443       0.32579127136247577       0.32579127136247577       0.32889684483702003       0.32889684483702003       0.35897622894745757       0.51607954195917904       0.64943302353304255       0.64943302353304255       0.65046885949492095       0.65046885949492095       0.62387253463838455       0.66700686877886162       0.76944274533754997       0.76944274533754997       0.79998768626978878       0.79998768626978878       0.80247790244553496       0.80247790244553496       0.80619768478729326       0.80619768478729326       0.87590779257598117       0.87590779257598117       0.88073554308202973       0.88073554308202973        1.0291847158103740        1.0291847158103740        1.0293814122479608        1.0293814122479608        1.0313392192768112        1.0313392192768112        1.1262365677862962        1.1262365677862962     
  0.10828988664968957       0.10517637791032437       0.10828988664968957       0.34592101365778533       0.34592101365778533       0.34914587652806595       0.34914587652806595       0.38176365391769751       0.54898724554933098       0.68656220925655698       0.68656220925655698       0.68765016530982825       0.68765016530982825       0.66566671622489326       0.71126079472628945       0.81530697707787281       0.81530697707787281       0.84986385574413714       0.84986385574413714       0.85246633407147621       0.85246633407147621       0.85633913697163599       0.85633913697163599       0.93170482608374694       0.93170482608374694       0.93675470986541820       0.93675470986541820        1.0918769948240814        1.0918769948240814        1.0936986729899634        1.0936986729899634        1.0958222461988791        1.0958222461988791        1.1963633834856677        1.1963633834856677     
  0.11382841338251533       0.11045852823049677       0.11382841338251533       0.37382881863658712       0.37382881863658712       0.37720650377240744       0.37720650377240744       0.41333564172140902       0.59429564494021758       0.73648725072618348       0.73648725072618348       0.73763447739880905       0.73763447739880905       0.72298868054850796       0.77187469102070705       0.87641655045424838       0.87641655045424838       0.91760300265660111       0.91760300265660111       0.92035132002429343       0.92035132002429343       0.92442189062869839       0.92442189062869839        1.0077940469326097        1.0077940469326097        1.0131398116024171        1.0131398116024171        1.1771624239821354        1.1771624239821354        1.1811684393585904        1.1811684393585904        1.1835148682762455        1.1835148682762455        1.2916591586867798        1.2916591586867798     
  0.12381812003814983       0.11998617909632922       0.12381812003814983       0.42201320196027098       0.42201320196027098       0.42563680623083766       0.42563680623083766       0.46761525370668267       0.67123812324925347       0.81935829931234105       0.81935829931234105       0.82057679673279982       0.82057679673279982       0.81959455900314515       0.87381124615933292       0.97581410260411605       0.97581410260411605        1.0302489670656543        1.0302489670656543        1.0332241759515564        1.0332241759515564        1.0376092932920298        1.0376092932920298        1.1349893889985896        1.1349893889985896        1.1408157935924059        1.1408157935924059        1.3193190293370625        1.3193190293370625        1.3268522926593103        1.3268522926593103        1.3295610611082660        1.3295610611082660        1.4501250215086130        1.4501250215086130     


==> anc/s87h_04-PCE154/s87h_04-PCE154-pidens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
          35
  0.28884712994567163       0.29082628757676815       0.28884712994567163        5.9964700849761805E-002   5.9964700849761805E-002   5.9671975202917192E-002   5.9671975202917192E-002   4.4223667835232544E-002   4.1511152881125557E-002   3.2382374278877940E-002   3.2382374278877940E-002   3.2333696437445249E-002   3.2333696437445249E-002   4.1350483210628088E-003   9.6731369714874813E-003   1.3760727781313674E-002   1.3760727781313674E-002   4.9457972377485076E-003   4.9457972377485076E-003   4.9015063832227434E-003   4.9015063832227434E-003   4.8380817036462751E-003   4.8380817036462751E-003   1.7812630980286800E-003   1.7812630980286800E-003   1.7514686642835749E-003   1.7514686642835749E-003   1.7549420185424278E-003   1.7549420185424278E-003   1.3164391885149064E-003   1.3164391885149064E-003   1.2793662214229285E-003   1.2793662214229285E-003   6.2861954074108198E-004   6.2861954074108198E-004
  0.28826434713270899       0.29023927780897801       0.28826434713270899        5.9848879472194721E-002   5.9848879472194721E-002   5.9556480825500295E-002   5.9556480825500295E-002   4.4136833006958219E-002   4.1426168188863535E-002   3.2298177867971220E-002   3.2298177867971220E-002   3.2249579234379017E-002   3.2249579234379017E-002   4.1266637026838669E-003   9.6523031443864014E-003   1.3723867481970589E-002   1.3723867481970589E-002   4.9328113089061000E-003   4.9328113089061000E-003   4.8886100020527779E-003   4.8886100020527779E-003   4.8253149690819716E-003   4.8253149690819716E-003   1.7766145206007371E-003   1.7766145206007371E-003   1.7468528070196088E-003   1.7468528070196088E-003   1.7497141860319449E-003   1.7497141860319449E-003   1.3125884798372925E-003   1.3125884798372925E-003   1.2756374764943401E-003   1.2756374764943401E-003   6.2667128570078961E-004   6.2667128570078961E-004
  0.28768215834353306       0.28965286865238471       0.28768215834353306        5.9733154649204749E-002   5.9733154649204749E-002   5.9441082782792538E-002   5.9441082782792538E-002   4.4050070642487095E-002   4.1341252164356315E-002   3.2214096200077813E-002   3.2214096200077813E-002   3.2165576753894712E-002   3.2165576753894712E-002   4.1182851477945511E-003   9.6314874253571967E-003   1.3687058627224470E-002   1.3687058627224470E-002   4.9198428061083283E-003   4.9198428061083283E-003   4.8757309894721917E-003   4.8757309894721917E-003   4.8125655149669905E-003   4.8125655149669905E-003   1.7719719647230085E-003   1.7719719647230085E-003   1.7422430786709746E-003   1.7422430786709746E-003   1.7444949810781778E-003   1.7444949810781778E-003   1.3087439080665527E-003   1.3087439080665527E-003   1.2719146142538516E-003   1.2719146142538516E-003   6.2472645057931673E-004   6.2472645057931673E-004
  0.28710056417130553       0.28906706070175914       0.28710056417130553        5.9617526511125292E-002   5.9617526511125292E-002   5.9325781205519679E-002   5.9325781205519679E-002   4.3963380845845897E-002   4.1256404925942576E-002   3.2130129350889353E-002   3.2130129350889353E-002   3.2081689071563300E-002   3.2081689071563300E-002   4.1099126692582229E-003   9.6106898440018376E-003   1.3650301252127767E-002   1.3650301252127767E-002   4.9068917426566983E-003   4.9068917426566983E-003   4.8628693586263930E-003   4.8628693586263930E-003   4.7998333542282117E-003   4.7998333542282117E-003   1.7673354357819759E-003   1.7673354357819759E-003   1.7376394842770369E-003   1.7376394842770369E-003   1.7392844070164835E-003   1.7392844070164835E-003   1.3049054760879051E-003   1.3049054760879051E-003   1.2681976376824600E-003   1.2681976376824600E-003   6.2278503629161191E-004   6.2278503629161191E-004
  0.28651956267876538       0.28848185200311888       0.28651956267876538        5.9501994685197658E-002   5.9501994685197658E-002   5.9210575722737163E-002   5.9210575722737163E-002   4.3876763343885024E-002   4.1171626222826975E-002   3.2046277030831544E-002   3.2046277030831544E-002   3.1997915898034301E-002   3.1997915898034301E-002   4.1015462435143035E-003   9.5899103394470591E-003   1.3613595231836082E-002   1.3613595231836082E-002   4.8939580755146339E-003   4.8939580755146339E-003   4.8500250667117854E-003   4.8500250667117854E-003   4.7871184444067127E-003   4.7871184444067127E-003   1.7627049189949872E-003   1.7627049189949872E-003   1.7330420088514245E-003   1.7330420088514245E-003   1.7340824445160575E-003   1.7340824445160575E-003   1.3010731700892661E-003   1.3010731700892661E-003   1.2644865335920596E-003   1.2644865335920596E-003   6.2084703530737703E-004   6.2084703530737703E-004
  0.28593915362937805       0.28789724231553399       0.28593915362937805        5.9386559136696958E-002   5.9386559136696958E-002   5.9095466300580837E-002   5.9095466300580837E-002   4.3790218116895804E-002   4.1086916052287134E-002   3.1962539196032723E-002   3.1962539196032723E-002   3.1914257189428592E-002   3.1914257189428592E-002   4.0931858714798059E-003   9.5691489116371854E-003   1.3576940549070481E-002   1.3576940549070481E-002   4.8810417995424757E-003   4.8810417995424757E-003   4.8371981085602303E-003   4.8371981085602303E-003   4.7744207803005236E-003   4.7744207803005236E-003   1.7580804131459484E-003   1.7580804131459484E-003   1.7284506508786436E-003   1.7284506508786436E-003   1.7288890894990325E-003   1.7288890894990325E-003   1.2972469874940407E-003   1.2972469874940407E-003   1.2607812996741777E-003   1.2607812996741777E-003   6.1891244578012831E-004   6.1891244578012831E-004
  0.28535933595172774       0.28731323055715902       0.28535933595172774        5.9271219664810415E-002   5.9271219664810415E-002   5.8980452739568937E-002   5.8980452739568937E-002   4.3703745020655292E-002   4.1002274289750021E-002   3.1878915682269963E-002   3.1878915682269963E-002   3.1830712781629682E-002   3.1830712781629682E-002   4.0848315420460224E-003   9.5484055306603727E-003   1.3540337133874376E-002   1.3540337133874376E-002   4.8681428910370824E-003   4.8681428910370824E-003   4.8243884605685709E-003   4.8243884605685709E-003   4.7617403384586201E-003   4.7617403384586201E-003   1.7534619103721696E-003   1.7534619103721696E-003   1.7238654022445840E-003   1.7238654022445840E-003   1.7237043304259530E-003   1.7237043304259530E-003   1.2934269202280438E-003   1.2934269202280438E-003   1.2570819282963185E-003   1.2570819282963185E-003   6.1698126308409071E-004   6.1698126308409071E-004
  0.28478010900493878       0.28672981607980452       0.28478010900493883        5.9155976154272295E-002   5.9155976154272295E-002   5.8865534925526215E-002   5.8865534925526215E-002   4.3617343975084669E-002   4.0917700873446858E-002   3.1795406387585594E-002   3.1795406387585594E-002   3.1747282572727901E-002   3.1747282572727901E-002   4.0764832503014962E-003   9.5276801820073104E-003   1.3503784943552718E-002   1.3503784943552718E-002   4.8552613358993513E-003   4.8552613358993513E-003   4.8115961086715045E-003   4.8115961086715045E-003   4.7490771048719948E-003   4.7490771048719948E-003   1.7488494062490065E-003   1.7488494062490065E-003   1.7192862582491438E-003   1.7192862582491438E-003   1.7185281596241260E-003   1.7185281596241260E-003   1.2896129630652383E-003   1.2896129630652383E-003   1.2533884145837916E-003   1.2533884145837916E-003   6.1505348403450037E-004   6.1505348403450037E-004
  0.28420147131945234       0.28614699740062322       0.28420147131945228        5.9040828324839430E-002   5.9040828324839430E-002   5.8750712579767668E-002   5.8750712579767668E-002   4.3531014776424772E-002   4.0833195620562562E-002   3.1712011090729499E-002   3.1712011090729499E-002   3.1663966341634556E-002   3.1663966341634556E-002   4.0681409793844195E-003   9.5069728215168622E-003   1.3467283883203274E-002   1.3467283883203274E-002   4.8423971016285710E-003   4.8423971016285710E-003   4.7988210205298148E-003   4.7988210205298148E-003   4.7364310474425405E-003   4.7364310474425405E-003   1.7442428897619651E-003   1.7442428897619651E-003   1.7147132076507855E-003   1.7147132076507855E-003   1.7133605620334382E-003   1.7133605620334382E-003   1.2858051053354267E-003   1.2858051053354267E-003   1.2497007483892981E-003   1.2497007483892981E-003   6.1312910269609091E-004   6.1312910269609091E-004
  0.28362342311068539       0.28556477473391939       0.28362342311068539        5.8925776231489146E-002   5.8925776231489146E-002   5.8635985757882321E-002   5.8635985757882321E-002   4.3444757472246388E-002   4.0748758594322317E-002   3.1628729813454812E-002   3.1628729813454812E-002   3.1580764110034180E-002   3.1580764110034180E-002   4.0598047367205658E-003   9.4862834653287025E-003   1.3430833964289721E-002   1.3430833964289721E-002   4.8295501932085544E-003   4.8295501932085544E-003   4.7860632010292966E-003   4.7860632010292966E-003   4.7238021709215088E-003   4.7238021709215088E-003   1.7396423633186785E-003   1.7396423633186785E-003   1.7101462525332257E-003   1.7101462525332257E-003   1.7082015376570234E-003   1.7082015376570234E-003   1.2820033474673657E-003   1.2820033474673657E-003   1.2460189303138310E-003   1.2460189303138310E-003   6.1120811874370380E-004   6.1120811874370380E-004
  0.28304596209473887       0.28498314577663958       0.28304596209473887        5.8810819431676729E-002   5.8810819431676722E-002   5.8521354019345044E-002   5.8521354019345037E-002   4.3358571737123680E-002   4.0664389492847980E-002   3.1545562217566429E-002   3.1545562217566429E-002   3.1497675540005036E-002   3.1497675540005036E-002   4.0514744936893240E-003   9.4656120401318041E-003   1.3394435040741835E-002   1.3394435040741835E-002   4.8167205600978180E-003   4.8167205600978180E-003   4.7733225999156675E-003   4.7733225999156675E-003   4.7111904254776181E-003   4.7111904254776181E-003   1.7350478094425232E-003   1.7350478094425232E-003   1.7055853752415509E-003   1.7055853752415509E-003   1.7030510642046461E-003   1.7030510642046461E-003   1.2782076734609677E-003   1.2782076734609677E-003   1.2423429450475725E-003   1.2423429450475725E-003   6.0929052355164091E-004   6.0929052355164091E-004
  0.28246908850479452       0.28440211076099586       0.28246908850479446        5.8695957983778649E-002   5.8695957983778649E-002   5.8406817423136873E-002   5.8406817423136873E-002   4.3272457621190849E-002   4.0580088381918358E-002   3.1462508327648547E-002   3.1462508327648547E-002   3.1414700656060682E-002   3.1414700656060682E-002   4.0431502579672783E-003   9.4449585627105394E-003   1.3358087125273402E-002   1.3358087125273402E-002   4.8039082077170154E-003   4.8039082077170154E-003   4.7605992225088715E-003   4.7605992225088715E-003   4.6985958162923825E-003   4.6985958162923825E-003   1.7304592306967273E-003   1.7304592306967273E-003   1.7010305780149617E-003   1.7010305780149617E-003   1.6979091418633941E-003   1.6979091418633941E-003   1.2744180838794722E-003   1.2744180838794722E-003   1.2386727933212029E-003   1.2386727933212029E-003   6.0737631686420064E-004   6.0737631686420064E-004
  0.28189280049932447       0.28382166782952462       0.28189280049932447        5.8581191533031471E-002   5.8581191533031471E-002   5.8292375616268655E-002   5.8292375616268655E-002   4.3186414864849282E-002   4.0495855024125983E-002   3.1379567869686174E-002   3.1379567869686174E-002   3.1331839184399697E-002   3.1331839184399697E-002   4.0348320072933234E-003   9.4243229755777546E-003   1.3321790099922627E-002   1.3321790099922627E-002   4.7911130954236131E-003   4.7911130954236131E-003   4.7478930283856779E-003   4.7478930283856779E-003   4.6860183032672083E-003   4.6860183032672083E-003   1.7258766131474160E-003   1.7258766131474160E-003   1.6964818467173535E-003   1.6964818467173535E-003   1.6927757523363997E-003   1.6927757523363997E-003   1.2706345656631841E-003   1.2706345656631841E-003   1.2350084626716253E-003   1.2350084626716253E-003   6.0546549154481691E-004   6.0546549154481691E-004
  0.28131709746588457       0.28324181639483698       0.28131709746588451        5.8466519975623792E-002   5.8466519975623792E-002   5.8178028495994814E-002   5.8178028495994814E-002   4.3100443396652650E-002   4.0411689366272215E-002   3.1296740751414517E-002   3.1296740751414517E-002   3.1249091032798527E-002   3.1249091032798527E-002   4.0265197375935983E-003   9.4037052663894609E-003   1.3285543926277914E-002   1.3285543926277914E-002   4.7783352106123807E-003   4.7783352106123807E-003   4.7352040049657715E-003   4.7352040049657715E-003   4.6734578738650964E-003   4.6734578738650964E-003   1.7212999529010089E-003   1.7212999529010089E-003   1.6919391771798525E-003   1.6919391771798525E-003   1.6876508885869460E-003   1.6876508885869460E-003   1.2668571140500723E-003   1.2668571140500723E-003   1.2313499486714720E-003   1.2313499486714720E-003   6.0355804464974432E-004   6.0355804464974432E-004
  0.28074197889585123       0.28266255587761180       0.28074197889585123        5.8351943209290026E-002   5.8351943209290026E-002   5.8063775961112563E-002   5.8063775961112563E-002   4.3014543146320930E-002   4.0327591356325812E-002   3.1214026881830882E-002   3.1214026881830882E-002   3.1166456110294765E-002   3.1166456110294765E-002   4.0182134449095845E-003   9.3831054230961441E-003   1.3249348566484484E-002   1.3249348566484484E-002   4.7655745408731447E-003   4.7655745408731447E-003   4.7225321398626438E-003   4.7225321398626438E-003   4.6609145157410631E-003   4.6609145157410631E-003   1.7167292461335811E-003   1.7167292461335811E-003   1.6874025653030931E-003   1.6874025653030931E-003   1.6825345436592915E-003   1.6825345436592915E-003   1.2630857243374678E-003   1.2630857243374678E-003   1.2276972469506527E-003   1.2276972469506527E-003   6.0165397326566907E-004   6.0165397326566907E-004
  0.28016744336664318       0.28208388487466313       0.28016744336664318        5.8237460968710048E-002   5.8237460968710048E-002   5.7949617747827240E-002   5.7949617747827240E-002   4.2928713921337354E-002   4.0243560822604343E-002   3.1131426052462274E-002   3.1131426052462274E-002   3.1083934208568188E-002   3.1083934208568188E-002   4.0099131134634872E-003   9.3625234043508958E-003   1.3213203931290080E-002   1.3213203931290080E-002   4.7528310556728430E-003   4.7528310556728430E-003   4.7098774026932966E-003   4.7098774026932966E-003   4.6483881987364689E-003   4.6483881987364689E-003   1.7121644825291837E-003   1.7121644825291837E-003   1.6828720005447946E-003   1.6828720005447946E-003   1.6774267033375389E-003   1.6774267033375389E-003   1.2593203864702631E-003   1.2593203864702631E-003   1.2240503479547377E-003   1.2240503479547377E-003   5.9975327177808665E-004   5.9975327177808665E-004
  0.27959348950189150       0.28150580199709130       0.27959348950189150        5.8123072991215427E-002   5.8123072991215427E-002   5.7835553594990124E-002   5.7835553594990124E-002   4.2842955531181753E-002   4.0159597595394628E-002   3.1048938057147837E-002   3.1048938057147837E-002   3.1001525121609256E-002   3.1001525121609256E-002   4.0016187276681117E-003   9.3419591693049663E-003   1.3177109932465869E-002   1.3177109932465869E-002   4.7401047248341113E-003   4.7401047248341113E-003   4.6972397634284183E-003   4.6972397634284183E-003   4.6358788930434330E-003   4.6358788930434330E-003   1.7076056518978834E-003   1.7076056518978834E-003   1.6783474724889487E-003   1.6783474724889487E-003   1.6723273535602071E-003   1.6723273535602071E-003   1.2555610905056339E-003   1.2555610905056339E-003   1.2204092422375024E-003   1.2204092422375024E-003   5.9785593463139431E-004   5.9785593463139431E-004
  0.27902011676220811       0.28092830669900687       0.27902011676220811        5.8008779180823387E-002   5.8008779180823387E-002   5.7721583407667552E-002   5.7721583407667552E-002   4.2757267910309218E-002   4.0075701627361862E-002   3.0966562810227478E-002   3.0966562810227478E-002   3.0919228763794507E-002   3.0919228763794507E-002   3.9933302840232171E-003   9.3214127070955152E-003   1.3141066534519153E-002   1.3141066534519153E-002   4.7273955367701037E-003   4.7273955367701037E-003   4.6846192104999735E-003   4.6846192104999735E-003   4.6233865871283574E-003   4.6233865871283574E-003   1.7030527507083462E-003   1.7030527507083462E-003   1.6738289773289155E-003   1.6738289773289155E-003   1.6672364877231497E-003   1.6672364877231497E-003   1.2518078319973139E-003   1.2518078319973139E-003   1.2167739256760614E-003   1.2167739256760614E-003   5.9596195904564986E-004   5.9596195904564986E-004
  0.27844732420544077       0.28035139802886544       0.27844732420544077        5.7894579361199051E-002   5.7894579361199051E-002   5.7607707010802804E-002   5.7607707010802804E-002   4.2671650932941611E-002   3.9991872812222509E-002   3.0884300168313169E-002   3.0884300168313169E-002   3.0837044991828044E-002   3.0837044991828044E-002   3.9850477732042925E-003   9.3008839924326268E-003   1.3105073676703924E-002   1.3105073676703924E-002   4.7147034709876905E-003   4.7147034709876905E-003   4.6720157234959574E-003   4.6720157234959574E-003   4.6109112607037560E-003   4.6109112607037560E-003   1.6985057722383162E-003   1.6985057722383162E-003   1.6693165080917283E-003   1.6693165080917283E-003   1.6621540956587232E-003   1.6621540956587232E-003   1.2480606038713393E-003   1.2480606038713393E-003   1.2131443916021459E-003   1.2131443916021459E-003   5.9407134091561643E-004   5.9407134091561643E-004
  0.27787511008064536       0.27977507422053327       0.27787511008064536        5.7780473194604241E-002   5.7780473194604241E-002   5.7493924068394459E-002   5.7493924068394459E-002   4.2586104352304407E-002   3.9908110925240659E-002   3.0802149872110746E-002   3.0802149872110746E-002   3.0754973546619692E-002   3.0754973546619692E-002   3.9767711741801890E-003   9.2803729710335559E-003   1.3069131247571949E-002   1.3069131247571949E-002   4.7020284891102207E-003   4.7020284891102207E-003   4.6594292642460587E-003   4.6594292642460587E-003   4.5984528759050068E-003   4.5984528759050068E-003   1.6939647033575333E-003   1.6939647033575333E-003   1.6648100514461142E-003   1.6648100514461142E-003   1.6570801600483706E-003   1.6570801600483706E-003   1.2443193937800665E-003   1.2443193937800665E-003   1.2095206282389484E-003   1.2095206282389484E-003   5.9218407347720538E-004   5.9218407347720538E-004
  0.27730347388131033       0.27919933476126213       0.27730347388131033        5.7666460591297701E-002   5.7666460591297701E-002   5.7380234491737278E-002   5.7380234491737278E-002   4.2500628107557448E-002   3.9824415923753527E-002   3.0720111841243462E-002   3.0720111841243462E-002   3.0673014347825621E-002   3.0673014347825621E-002   3.9685004839072335E-003   9.2598796332156365E-003   1.3033239213966040E-002   1.3033239213966040E-002   4.6893705803654415E-003   4.6893705803654415E-003   4.6468598219920020E-003   4.6468598219920020E-003   4.5860114220011867E-003   4.5860114220011867E-003   1.6894295408243487E-003   1.6894295408243487E-003   1.6603096038751257E-003   1.6603096038751257E-003   1.6520146746346728E-003   1.6520146746346728E-003   1.2405841975302579E-003   1.2405841975302579E-003   1.2059026317075817E-003   1.2059026317075817E-003   5.9030015408185902E-004   5.9030015408185902E-004
  0.27673241470039778       0.27862417873490442       0.27673241470039778        5.7552541381590001E-002   5.7552541381590001E-002   5.7266638112405607E-002   5.7266638112405607E-002   4.2415222077931553E-002   3.9740787706443993E-002   3.0638185937984223E-002   3.0638185937984223E-002   3.0591167257807032E-002   3.0591167257807032E-002   3.9602356935452519E-003   9.2394039549438135E-003   1.2997397517643674E-002   1.2997397517643674E-002   4.6767297251326953E-003   4.6767297251326953E-003   4.6343073771891227E-003   4.6343073771891227E-003   4.5735868795646660E-003   4.5735868795646660E-003   1.6849002782265430E-003   1.6849002782265430E-003   1.6558151587159815E-003   1.6558151587159815E-003   1.6469576296229494E-003   1.6469576296229494E-003   1.2368550083199092E-003   1.2368550083199092E-003   1.2022903956020034E-003   1.2022903956020034E-003   5.8841957876586365E-004   5.8841957876586365E-004
  0.27616193082661422       0.27804960441530280       0.27616193082661422        5.7438715235206002E-002   5.7438715235206002E-002   5.7153134601844943E-002   5.7153134601844943E-002   4.2329886022274499E-002   3.9657226054137261E-002   3.0556371909471358E-002   3.0556371909471358E-002   3.0509432023901970E-002   3.0509432023901970E-002   3.9519767826034615E-003   9.2189458833412761E-003   1.2961606050002740E-002   1.2961606050002740E-002   4.6641058860258794E-003   4.6641058860258794E-003   4.6217718926519586E-003   4.6217718926519586E-003   4.5611792117073316E-003   4.5611792117073316E-003   1.6803769027853807E-003   1.6803769027853807E-003   1.6513267029893254E-003   1.6513267029893254E-003   1.6419090081213230E-003   1.6419090081213230E-003   1.2331318141120926E-003   1.2331318141120926E-003   1.1986839084449537E-003   1.1986839084449537E-003   5.8654234092745023E-004   5.8654234092745023E-004
  0.27559202137925265       0.27747561091285539       0.27559202137925265        5.7324981987416916E-002   5.7324981987416916E-002   5.7039723796579608E-002   5.7039723796579608E-002   4.2244619823554971E-002   3.9573730869214840E-002   3.0474669622244578E-002   3.0474669622244578E-002   3.0427808512735625E-002   3.0427808512735625E-002   3.9437237426012978E-003   9.1985053953079279E-003   1.2925864754688670E-002   1.2925864754688670E-002   4.6514990440815673E-003   4.6514990440815673E-003   4.6092533494892698E-003   4.6092533494892698E-003   4.5487883996494305E-003   4.5487883996494305E-003   1.6758594083219531E-003   1.6758594083219531E-003   1.6468442302659079E-003   1.6468442302659079E-003   1.6368688006178247E-003   1.6368688006178247E-003   1.2294146083107345E-003   1.2294146083107345E-003   1.1950831640289300E-003   1.1950831640289300E-003   5.8466843671040763E-004   5.8466843671040763E-004
  0.27502268508239025       0.27690219693992574       0.27502268508239019        5.7211341394502464E-002   5.7211341394502464E-002   5.6926405454367966E-002   5.6926405454367966E-002   4.2159423305530873E-002   3.9490301996099958E-002   3.0393078886396703E-002   3.0393078886396703E-002   3.0346296534541243E-002   3.0346296534541243E-002   3.9354765593272237E-003   9.1780824535680570E-003   1.2890173550662853E-002   1.2890173550662853E-002   4.6389091716261908E-003   4.6389091716261908E-003   4.5967517201610198E-003   4.5967517201610198E-003   4.5364144160511023E-003   4.5364144160511023E-003   1.6713477855353567E-003   1.6713477855353567E-003   1.6423677310195208E-003   1.6423677310195208E-003   1.6318369941261508E-003   1.6318369941261508E-003   1.2257033817564026E-003   1.2257033817564026E-003   1.1914881536629874E-003   1.1914881536629874E-003   5.8279786096773485E-004   5.8279786096773485E-004
  0.27445392107919653       0.27632936163097932       0.27445392107919653        5.7097793296259351E-002   5.7097793296259351E-002   5.6813179416250248E-002   5.6813179416250248E-002   4.2074296354582187E-002   3.9406939340559971E-002   3.0311599572310489E-002   3.0311599572310489E-002   3.0264895959784419E-002   3.0264895959784419E-002   3.9272352246312262E-003   9.1576770358768947E-003   1.2854532383270180E-002   1.2854532383270180E-002   4.6263362502888634E-003   4.6263362502888634E-003   4.5842669863650105E-003   4.5842669863650105E-003   4.5240572427165246E-003   4.5240572427165246E-003   1.6668420284573777E-003   1.6668420284573777E-003   1.6378971990316192E-003   1.6378971990316192E-003   1.6268135793870357E-003   1.6268135793870357E-003   1.2219981280373936E-003   1.2219981280373936E-003   1.1878988713174342E-003   1.1878988713174342E-003   5.8093060993903017E-004   5.8093060993903017E-004
  0.27388572771462866       0.27575710331657316       0.27388572771462860        5.6984337372987401E-002   5.6984337372987401E-002   5.6700045364223940E-002   5.6700045364223940E-002   4.1989238737524741E-002   3.9323642691297088E-002   3.0230231436258442E-002   3.0230231436258442E-002   3.0183606544931359E-002   3.0183606544931359E-002   3.9189997187873424E-003   9.1372890913490514E-003   1.2818941147951249E-002   1.2818941147951249E-002   4.6137802440901514E-003   4.6137802440901514E-003   4.5717991123143901E-003   4.5717991123143901E-003   4.5117168441443888E-003   4.5117168441443888E-003   1.6623421248084195E-003   1.6623421248084195E-003   1.6334326218225873E-003   1.6334326218225873E-003   1.6217985401153121E-003   1.6217985401153121E-003   1.2182988355585165E-003   1.2182988355585165E-003   1.1843153059408979E-003   1.1843153059408979E-003   5.7906667725342255E-004   5.7906667725342255E-004
  0.27331810375420657       0.27518542075084929       0.27331810375420662        5.6870973388770389E-002   5.6870973388770389E-002   5.6587003063834643E-002   5.6587003063834643E-002   4.1904250283997156E-002   3.9240411898553214E-002   3.0148974295051211E-002   3.0148974295051211E-002   3.0102428106928699E-002   3.0102428106928699E-002   3.9107700281496467E-003   9.1169185841796386E-003   1.2783399766640413E-002   1.2783399766640413E-002   4.6012411263913902E-003   4.6012411263913902E-003   4.5593480714980483E-003   4.5593480714980483E-003   4.4993931940150384E-003   4.4993931940150384E-003   1.6578480656549743E-003   1.6578480656549743E-003   1.6289739902339479E-003   1.6289739902339479E-003   1.6167918637700093E-003   1.6167918637700093E-003   1.2146054954847269E-003   1.2146054954847269E-003   1.1807374491552020E-003   1.1807374491552020E-003   5.7720605793325924E-004   5.7720605793325924E-004
  0.27275104797719191       0.27461431270180542       0.27275104797719191        5.6757701110282645E-002   5.6757701110282645E-002   5.6474052283213033E-002   5.6474052283213033E-002   4.1819330825590618E-002   3.9157246814503534E-002   3.0067827967723108E-002   3.0067827967723108E-002   3.0021360464945260E-002   3.0021360464945260E-002   3.9025461392602797E-003   9.0965654790523126E-003   1.2747908162256051E-002   1.2747908162256051E-002   4.5887188708965505E-003   4.5887188708965505E-003   4.5469138377455297E-003   4.5469138377455297E-003   4.4870862663465650E-003   4.4870862663465650E-003   1.6533598421852437E-003   1.6533598421852437E-003   1.6245212952290099E-003   1.6245212952290099E-003   1.6117935379573256E-003   1.6117935379573256E-003   1.2109180990882145E-003   1.2109180990882145E-003   1.1771652926855999E-003   1.1771652926855999E-003   5.7534874705681500E-004   5.7534874705681500E-004
  0.27218455998088337       0.27404377876132979       0.27218455998088337        5.6644520467500147E-002   5.6644520467500147E-002   5.6361192953329545E-002   5.6361192953329545E-002   4.1734480316332707E-002   3.9074147411255589E-002   2.9986792390563038E-002   2.9986792390563038E-002   2.9940403555291206E-002   2.9940403555291206E-002   3.8943280505195688E-003   9.0762297700145225E-003   1.2712466309009685E-002   1.2712466309009685E-002   4.5762134694040703E-003   4.5762134694040703E-003   4.5344964028539428E-003   4.5344964028539428E-003   4.4747960529410435E-003   4.4747960529410435E-003   1.6488774520721924E-003   1.6488774520721924E-003   1.6200745342052295E-003   1.6200745342052295E-003   1.6068035575127124E-003   1.6068035575127124E-003   1.2072366429735464E-003   1.2072366429735464E-003   1.1735988334227200E-003   1.1735988334227200E-003   5.7349474238943933E-004   5.7349474238943933E-004
  0.27161863696171828       0.27347381610331811       0.27161863696171828        5.6531430910556547E-002   5.6531430910556547E-002   5.6248424526676520E-002   5.6248424526676520E-002   4.1649698350527883E-002   3.8991113308639157E-002   2.9905867156693477E-002   2.9905867156693477E-002   2.9859556971444115E-002   2.9859556971444115E-002   3.8861157254860075E-003   9.0559113649221704E-003   1.2677074031037254E-002   1.2677074031037254E-002   4.5637248607544260E-003   4.5637248607544260E-003   4.5220957060353919E-003   4.5220957060353919E-003   4.4625224935549426E-003   4.4625224935549426E-003   1.6444008740055202E-003   1.6444008740055202E-003   1.6156336857288058E-003   1.6156336857288058E-003   1.6018218961512472E-003   1.6018218961512472E-003   1.2035611081618906E-003   1.2035611081618906E-003   1.1700380531600679E-003   1.1700380531600679E-003   5.7164403385064554E-004   5.7164403385064554E-004
  0.27105327894646164       0.27290442475222071       0.27105327894646164        5.6418432454941714E-002   5.6418432454941714E-002   5.6135747019499152E-002   5.6135747019499152E-002   4.1564984946334115E-002   3.8908144541614599E-002   2.9825052264332321E-002   2.9825052264332321E-002   2.9778820711584324E-002   2.9778820711584324E-002   3.8779091687702097E-003   9.0356102732338777E-003   1.2641731329657771E-002   1.2641731329657771E-002   4.5512530463023082E-003   4.5512530463023082E-003   4.5097117485768060E-003   4.5097117485768060E-003   4.4502655893840348E-003   4.4502655893840348E-003   1.6399301090814877E-003   1.6399301090814877E-003   1.6111987505952326E-003   1.6111987505952326E-003   1.5968485525409877E-003   1.5968485525409877E-003   1.1998914940829304E-003   1.1998914940829304E-003   1.1664829515242545E-003   1.1664829515242545E-003   5.6979662063206854E-004   5.6979662063206854E-004
  0.27048848396695419       0.27233560272333029       0.27048848396695419        5.6305524717340842E-002   5.6305524717340842E-002   5.6023160050372368E-002   5.6023160050372368E-002   4.1480339822940707E-002   3.8825240852360624E-002   2.9744347426688914E-002   2.9744347426688914E-002   2.9698194489161282E-002   2.9698194489161282E-002   3.8697083560227975E-003   9.0153264327804041E-003   1.2606438081554830E-002   1.2606438081554830E-002   4.5387979834187317E-003   4.5387979834187317E-003   4.4973444880914747E-003   4.4973444880914747E-003   4.4380252983987831E-003   4.4380252983987831E-003   1.6354651426292040E-003   1.6354651426292040E-003   1.6067697139597284E-003   1.6067697139597284E-003   1.5918835078153784E-003   1.5918835078153784E-003   1.1962277872277903E-003   1.1962277872277903E-003   1.1629335156068223E-003   1.1629335156068223E-003   5.6795249541238661E-004   5.6795249541238661E-004
  0.26992425047382584       0.27176734845374484       0.26992425047382584        5.6192707397913329E-002   5.6192707397913329E-002   5.5910663321110471E-002   5.5910663321110471E-002   4.1395762762128731E-002   3.8742402044375769E-002   2.9663752417199478E-002   2.9663752417199478E-002   2.9617678077793651E-002   2.9617678077793651E-002   3.8615132689542465E-003   8.9950597964168454E-003   1.2571194189767279E-002   1.2571194189767279E-002   4.5263596387681354E-003   4.5263596387681354E-003   4.4849938914212810E-003   4.4849938914212810E-003   4.4258015877044633E-003   4.4258015877044633E-003   1.6310059633074022E-003   1.6310059633074022E-003   1.6023465642819837E-003   1.6023465642819837E-003   1.5869267468297016E-003   1.5869267468297016E-003   1.1925699768317178E-003   1.1925699768317178E-003   1.1593897351571487E-003   1.1593897351571487E-003   5.6611165225473850E-004   5.6611165225473850E-004
  0.26936057733262103       0.27119966079844798       0.26936057733262098        5.6079980279597264E-002   5.6079980279597264E-002   5.5798256616073176E-002   5.5798256616073176E-002   4.1311253607748878E-002   3.8659627981974032E-002   2.9583267068865122E-002   2.9583267068865122E-002   2.9537271310607741E-002   2.9537271310607741E-002   3.8533238952875473E-003   8.9748103318943694E-003   1.2535999583395087E-002   1.2535999583395087E-002   4.5139379882071073E-003   4.5139379882071073E-003   4.4726599345359134E-003   4.4726599345359134E-003   4.4135944334410641E-003   4.4135944334410641E-003   1.6265525630689149E-003   1.6265525630689149E-003   1.5979292932903845E-003   1.5979292932903845E-003   1.5819782581147381E-003   1.5819782581147381E-003   1.1889180548407040E-003   1.1889180548407040E-003   1.1558516025503157E-003   1.1558516025503157E-003   5.6427408658875594E-004   5.6427408658875594E-004
  0.26879746342236593       0.27063253862601166       0.26879746342236593        5.5967343147884756E-002   5.5967343147884756E-002   5.5685939722168981E-002   5.5685939722168981E-002   4.1226812205577584E-002   3.8576918531381635E-002   2.9502891216856432E-002   2.9502891216856432E-002   2.9456974022897799E-002   2.9456974022897799E-002   3.8451402229323544E-003   8.9545780074470754E-003   1.2500854192498018E-002   1.2500854192498018E-002   4.5015330079269588E-003   4.5015330079269588E-003   4.4603425937378045E-003   4.4603425937378045E-003   4.4014038120784383E-003   4.4014038120784383E-003   1.6221049339856406E-003   1.6221049339856406E-003   1.5935178928323539E-003   1.5935178928323539E-003   1.5770380303439793E-003   1.5770380303439793E-003   1.1852720133048789E-003   1.1852720133048789E-003   1.1523191102618753E-003   1.1523191102618753E-003   5.6243979389816311E-004   5.6243979389816311E-004
  0.26823490684193335       0.27006598001932142       0.26823490684193335        5.5854795632031010E-002   5.5854795632031010E-002   5.5573712270515725E-002   5.5573712270515725E-002   4.1142438284276876E-002   3.8494273444134211E-002   2.9422624585295060E-002   2.9422624585295060E-002   2.9376785939018549E-002   2.9376785939018549E-002   3.8369622284463796E-003   8.9343627632714785E-003   1.2465757898592300E-002   1.2465757898592300E-002   4.4891446569794453E-003   4.4891446569794453E-003   4.4480418283114392E-003   4.4480418283114392E-003   4.3892296832442612E-003   4.3892296832442612E-003   1.6176630619830082E-003   1.6176630619830082E-003   1.5891123486601406E-003   1.5891123486601406E-003   1.5721060453778172E-003   1.5721060453778172E-003   1.1816318392444990E-003   1.1816318392444990E-003   1.1487922458936180E-003   1.1487922458936180E-003   5.6060876713852066E-004   5.6060876713852066E-004
  0.26767290610575645       0.26949998347979909       0.26767290610575650        5.5742337444190465E-002   5.5742337444190465E-002   5.5461573974897094E-002   5.5461573974897094E-002   4.1058131634668753E-002   3.8411692532673451E-002   2.9342466957972362E-002   2.9342466957972362E-002   2.9296706842936997E-002   2.9296706842936997E-002   3.8287898944086136E-003   8.9141645544829964E-003   1.2430710609301643E-002   1.2430710609301643E-002   4.4767729036247041E-003   4.4767729036247041E-003   4.4357576066852396E-003   4.4357576066852396E-003   4.3770720156169436E-003   4.3770720156169436E-003   1.6132269362863112E-003   1.6132269362863112E-003   1.5847126498004455E-003   1.5847126498004455E-003   1.5671822887591486E-003   1.5671822887591486E-003   1.1779975223956622E-003   1.1779975223956622E-003   1.1452709996779597E-003   1.1452709996779597E-003   5.5878100063453859E-004   5.5878100063453859E-004
  0.26711146013995957       0.26893454792349897       0.26711146013995951        5.5629968378723284E-002   5.5629968378723284E-002   5.5349524631070811E-002   5.5349524631070811E-002   4.0973892109215385E-002   3.8329175669843174E-002   2.9262418177690080E-002   2.9262418177690080E-002   2.9216736577573493E-002   2.9216736577573493E-002   3.8206232093720449E-003   8.8939833509880002E-003   1.2395712258064441E-002   1.2395712258064441E-002   4.4644177252303454E-003   4.4644177252303454E-003   4.4234899063311413E-003   4.4234899063311413E-003   4.3649307868259017E-003   4.3649307868259017E-003   1.6087965493852953E-003   1.6087965493852953E-003   1.5803187885187627E-003   1.5803187885187627E-003   1.5622667496672505E-003   1.5622667496672505E-003   1.1743690551770712E-003   1.1743690551770712E-003   1.1417553644459681E-003   1.1417553644459681E-003   5.5695649006220831E-004   5.5695649006220831E-004
  0.26655056709498104       0.26836967148529756       0.26655056709498104        5.5517688074560534E-002   5.5517688074560534E-002   5.5237563879809937E-002   5.5237563879809937E-002   4.0889719443871125E-002   3.8246722614387191E-002   2.9182477976955491E-002   2.9182477976955491E-002   2.9136874875662952E-002   2.9136874875662952E-002   3.8124621505935320E-003   8.8738190948050959E-003   1.2360762730110728E-002   1.2360762730110728E-002   4.4520790821401205E-003   4.4520790821401205E-003   4.4112386878182672E-003   4.4112386878182672E-003   4.3528059577726697E-003   4.3528059577726697E-003   1.6043718876639532E-003   1.6043718876639532E-003   1.5759307510263504E-003   1.5759307510263504E-003   1.5573594105206124E-003   1.5573594105206124E-003   1.1707464250153309E-003   1.1707464250153309E-003   1.1382453281913285E-003   1.1382453281913285E-003   5.5513522858955549E-004   5.5513522858955549E-004
  0.26599022553439550       0.26780535271616107       0.26599022553439550        5.5405496253102406E-002   5.5405496253102406E-002   5.5125691444124339E-002   5.5125691444124339E-002   4.0805613436428509E-002   3.8164333185644689E-002   2.9102646147528683E-002   2.9102646147528683E-002   2.9057121529135838E-002   2.9057121529135838E-002   3.8043067013223048E-003   8.8536717427928069E-003   1.2325861936592778E-002   1.2325861936592778E-002   4.4397569438425055E-003   4.4397569438425055E-003   4.3990039207962963E-003   4.3990039207962963E-003   4.3406974983465690E-003   4.3406974983465690E-003   1.5999529407838657E-003   1.5999529407838657E-003   1.5715485267864503E-003   1.5715485267864503E-003   1.5524602573907830E-003   1.5524602573907830E-003   1.1671296220317228E-003   1.1671296220317228E-003   1.1347408815180057E-003   1.1347408815180057E-003   5.5331721074230512E-004   5.5331721074230512E-004
  0.26543043403807703       0.26724159018348681       0.26543043403807703        5.5293392638819078E-002   5.5293392638819078E-002   5.5013907050087366E-002   5.5013907050087366E-002   4.0721573886994607E-002   3.8082007205247674E-002   2.9022922483808309E-002   2.9022922483808309E-002   2.8977476332559478E-002   2.8977476332559478E-002   3.7961568450305423E-003   8.8335412523889035E-003   1.2291009789831246E-002   1.2291009789831246E-002   4.4274512802328107E-003   4.4274512802328107E-003   4.3867855753194169E-003   4.3867855753194169E-003   4.3286053788379663E-003   4.3286053788379663E-003   1.5955396985511874E-003   1.5955396985511874E-003   1.5671721054069207E-003   1.5671721054069207E-003   1.5475692765240774E-003   1.5475692765240774E-003   1.1635186364749089E-003   1.1635186364749089E-003   1.1312420151528533E-003   1.1312420151528533E-003   5.5150243111259034E-004   5.5150243111259034E-004
  0.26487119041772017       0.26667838168106761       0.26487119041772017        5.5181376802108321E-002   5.5181376802108321E-002   5.4902210270141250E-002   5.4902210270141250E-002   4.0637600480189211E-002   3.7999744381717118E-002   2.8943306671169126E-002   2.8943306671169126E-002   2.8897938971585612E-002   2.8897938971585612E-002   3.7880125539877301E-003   8.8134275533945563E-003   1.2256206154503256E-002   1.2256206154503256E-002   4.4151620443772834E-003   4.4151620443772834E-003   4.3745836047327930E-003   4.3745836047327930E-003   4.3165295530017567E-003   4.3165295530017567E-003   1.5911321447348403E-003   1.5911321447348403E-003   1.5628014705103019E-003   1.5628014705103019E-003   1.5426864474942107E-003   1.5426864474942107E-003   1.1599134536651498E-003   1.1599134536651498E-003   1.1277487150466951E-003   1.1277487150466951E-003   5.4969088181866467E-004   5.4969088181866467E-004
  0.26431249368169135       0.26611572620787322       0.26431249368169135        5.5069448552816959E-002   5.5069448552816959E-002   5.4790600915497770E-002   5.4790600915497770E-002   4.0553693080150888E-002   3.7917544599458779E-002   2.8863798565734181E-002   2.8863798565734181E-002   2.8818509302447094E-002   2.8818509302447094E-002   3.7798738178710179E-003   8.7933306186374870E-003   1.2221450969945646E-002   1.2221450969945646E-002   4.4028892156974557E-003   4.4028892156974557E-003   4.3623979885504217E-003   4.3623979885504217E-003   4.3044700004920373E-003   4.3044700004920373E-003   1.5867302725543551E-003   1.5867302725543551E-003   1.5584366150921442E-003   1.5584366150921442E-003   1.5378117603631995E-003   1.5378117603631995E-003   1.1563140666645101E-003   1.1563140666645101E-003   1.1242609746512403E-003   1.1242609746512403E-003   5.4788255887200008E-004   5.4788255887200008E-004
  0.26375434207009396       0.26555362198918131       0.26375434207009396        5.4957607546707476E-002   5.4957607546707476E-002   5.4679078643725662E-002   5.4679078643725662E-002   4.0469851435522189E-002   3.7835407629761050E-002   2.8784397914584123E-002   2.8784397914584123E-002   2.8739187072442676E-002   2.8739187072442676E-002   3.7717406151544139E-003   8.7732503933069771E-003   1.2186744127843627E-002   1.2186744127843627E-002   4.3906327567830921E-003   4.3906327567830921E-003   4.3502286895746043E-003   4.3502286895746043E-003   4.2924266844247558E-003   4.2924266844247558E-003   1.5823340691911447E-003   1.5823340691911447E-003   1.5540775261617505E-003   1.5540775261617505E-003   1.5329451985189348E-003   1.5329451985189348E-003   1.1527204636055865E-003   1.1527204636055865E-003   1.1207787826411687E-003   1.1207787826411687E-003   5.4607745580955683E-004   5.4607745580955683E-004
  0.26319673384220249       0.26499206726960040       0.26319673384220249        5.4845853443136798E-002   5.4845853443136798E-002   5.4567643115980419E-002   5.4567643115980419E-002   4.0386075297655318E-002   3.7753333246590172E-002   2.8705104467919011E-002   2.8705104467919011E-002   2.8659972031988480E-002   2.8659972031988480E-002   3.7636129245715759E-003   8.7531868232692458E-003   1.2152085521264344E-002   1.2152085521264344E-002   4.3783926307046890E-003   4.3783926307046890E-003   4.3380756710856378E-003   4.3380756710856378E-003   4.2803995683898532E-003   4.2803995683898532E-003   1.5779435219972766E-003   1.5779435219972766E-003   1.5497241908992234E-003   1.5497241908992234E-003   1.5280867455570667E-003   1.5280867455570667E-003   1.1491326327722601E-003   1.1491326327722601E-003   1.1173021278370796E-003   1.1173021278370796E-003   5.4427556624740041E-004   5.4427556624740041E-004
  0.26263966727641253       0.26443106031301566       0.26263966727641253        5.4734185905049915E-002   5.4734185905049915E-002   5.4456293996998133E-002   5.4456293996998133E-002   4.0302364420607417E-002   3.7671321226586958E-002   2.8625917979048409E-002   2.8625917979048409E-002   2.8580863934608194E-002   2.8580863934608194E-002   3.7554907251155911E-003   8.7331398550664751E-003   1.2117475044652529E-002   1.2117475044652529E-002   4.3661688010120502E-003   4.3661688010120502E-003   4.3259388968403898E-003   4.3259388968403898E-003   4.2683886164498232E-003   4.2683886164498232E-003   1.5735586184950046E-003   1.5735586184950046E-003   1.5453765966549735E-003   1.5453765966549735E-003   1.5232363852801937E-003   1.5232363852801937E-003   1.1455505625991293E-003   1.1455505625991293E-003   1.1138309992049758E-003   1.1138309992049758E-003   5.4247688388036068E-004   5.4247688388036068E-004
  0.26208314028178681       0.26387059901139304       0.26208314028178681        5.4622604521090481E-002   5.4622604521090481E-002   5.4345030877428084E-002   5.4345030877428084E-002   4.0218718502752313E-002   3.7589371291862093E-002   2.8546838149200185E-002   2.8546838149200185E-002   2.8501862481796425E-002   2.8501862481796425E-002   3.7473739903730254E-003   8.7131094219350513E-003   1.2082912569709166E-002   1.2082912569709166E-002   4.3539612232143757E-003   4.3539612232143757E-003   4.3138183226131329E-003   4.3138183226131329E-003   4.2563937847683577E-003   4.2563937847683577E-003   1.5691793433203691E-003   1.5691793433203691E-003   1.5410347279194532E-003   1.5410347279194532E-003   1.5183940983186650E-003   1.5183940983186650E-003   1.1419742391757309E-003   1.1419742391757309E-003   1.1103653834377233E-003   1.1103653834377233E-003   5.4068140122909010E-004   5.4068140122909010E-004
  0.26152715156476503       0.26331068205973518       0.26152715156476503        5.4511109039517211E-002   5.4511109039517211E-002   5.4233853507082194E-002   5.4233853507082194E-002   4.0135137362133290E-002   3.7507483281794624E-002   2.8467864793312106E-002   2.8467864793312106E-002   2.8422967488646155E-002   2.8422967488646155E-002   3.7392627055396017E-003   8.6930954857975043E-003   1.2048398017852424E-002   1.2048398017852424E-002   4.3417698703736270E-003   4.3417698703736270E-003   4.3017139216064999E-003   4.3017139216064999E-003   4.2444150467576764E-003   4.2444150467576764E-003   1.5648056874043661E-003   1.5648056874043661E-003   1.5366985754259219E-003   1.5366985754259219E-003   1.5135598722827988E-003   1.5135598722827988E-003   1.1384036537445295E-003   1.1384036537445295E-003   1.1069052722209303E-003   1.1069052722209303E-003   5.3888911340446819E-004   5.3888911340446819E-004
  0.26097169907394185       0.26275130738986502       0.26097169907394185        5.4399699056391054E-002   5.4399699056391054E-002   5.4122761484011378E-002   5.4122761484011378E-002   4.0051620702716811E-002   3.7425656924025129E-002   2.8388997619038844E-002   2.8388997619038844E-002   2.8344178663074655E-002   2.8344178663074655E-002   3.7311568447383325E-003   8.6730979812878316E-003   1.2013931263630737E-002   1.2013931263630737E-002   4.3295946989897818E-003   4.3295946989897818E-003   4.2896256505798825E-003   4.2896256505798825E-003   4.2324523595583027E-003   4.2324523595583027E-003   1.5604376357348851E-003   1.5604376357348851E-003   1.5323681240168967E-003   1.5323681240168967E-003   1.5087336882306122E-003   1.5087336882306122E-003   1.1348387927065677E-003   1.1348387927065677E-003   1.1034506525479889E-003   1.1034506525479889E-003   5.3710001308990350E-004   5.3710001308990350E-004
  0.26041678155215942       0.26219247373348575       0.26041678155215942        5.4288374326827836E-002   5.4288374326827843E-002   5.4011754564870500E-002   5.4011754564870507E-002   3.9968168347718012E-002   3.7343892063056411E-002   2.8310236447209900E-002   2.8310236447209900E-002   2.8265495826062678E-002   2.8265495826062678E-002   3.7230563936633348E-003   8.6531168716228960E-003   1.1979512231071899E-002   1.1979512231071899E-002   4.3174356830337204E-003   4.3174356830337204E-003   4.2775534836395771E-003   4.2775534836395771E-003   4.2205056974784104E-003   4.2205056974784104E-003   1.5560751795660565E-003   1.5560751795660565E-003   1.5280433647487841E-003   1.5280433647487841E-003   1.5039155341626024E-003   1.5039155341626024E-003   1.1312796475887975E-003   1.1312796475887975E-003   1.1000015163790313E-003   1.1000015163790313E-003   5.3531409554448471E-004   5.3531409554448471E-004
  0.25986239583121756       0.26163417789779697       0.25986239583121767        5.4177134222271793E-002   5.4177134222271793E-002   5.3900832123740965E-002   5.3900832123740965E-002   3.9884779832758156E-002   3.7262188261637935E-002   2.8231580827866309E-002   2.8231580827866309E-002   2.8186918528073111E-002   2.8186918528073111E-002   3.7149613100887760E-003   8.6331520511918301E-003   1.1945140725889368E-002   1.1945140725889368E-002   4.3052927546715818E-003   4.3052927546715818E-003   4.2654973533865336E-003   4.2654973533865336E-003   4.2085749937534342E-003   4.2085749937534342E-003   1.5517182951511053E-003   1.5517182951511053E-003   1.5237242738085251E-003   1.5237242738085251E-003   1.4991053815333656E-003   1.4991053815333656E-003   1.1277261976933217E-003   1.1277261976933217E-003   1.0965578438264577E-003   1.0965578438264577E-003   5.3353134989671529E-004   5.3353134989671529E-004
  0.25930854146624005       0.26107641943255794       0.25930854146624005        5.4065978660298573E-002   5.4065978660298573E-002   5.3789994079279313E-002   5.3789994079279313E-002   3.9801455102871142E-002   3.7180545483683519E-002   2.8153030697922507E-002   2.8153030697922507E-002   2.8108446706058342E-002   2.8108446706058342E-002   3.7068715915282179E-003   8.6132035124379860E-003   1.1910816722878980E-002   1.1910816722878980E-002   4.2931659057943309E-003   4.2931659057943309E-003   4.2534572517204869E-003   4.2534572517204869E-003   4.1966602403018943E-003   4.1966602403018943E-003   1.5473669801702398E-003   1.5473669801702398E-003   1.5194108486261764E-003   1.5194108486261764E-003   1.4943032254779629E-003   1.4943032254779629E-003   1.1241784398131824E-003   1.1241784398131824E-003   1.0931196319524453E-003   1.0931196319524453E-003   5.3175177405423522E-004   5.3175177405423522E-004
  0.25875521533499296       0.26051919519131694       0.25875521533499296        5.3954907020946463E-002   5.3954907020946463E-002   5.3679239814142840E-002   5.3679239814142840E-002   3.9718193700156820E-002   3.7098963298339095E-002   2.8074585614919764E-002   2.8074585614919764E-002   2.8030079917976694E-002   2.8030079917976694E-002   3.6987871963749227E-003   8.5932711513676905E-003   1.1876540031078922E-002   1.1876540031078922E-002   4.2810550697240006E-003   4.2810550697240006E-003   4.2414331123917775E-003   4.2414331123917775E-003   4.1847613714990723E-003   4.1847613714990723E-003   1.5430212112868854E-003   1.5430212112868854E-003   1.5151030657992836E-003   1.5151030657992836E-003   1.4895090379521780E-003   1.4895090379521780E-003   1.1206363536152598E-003   1.1206363536152598E-003   1.0896868612212953E-003   1.0896868612212953E-003   5.2997535733655262E-004   5.2997535733655262E-004
  0.25820241626164309       0.25996250398777021       0.25820241626164309        5.3843919074606034E-002   5.3843919074606034E-002   5.3568569100229273E-002   5.3568569100229273E-002   3.9634995459350258E-002   3.7017441561506319E-002   2.7996245412890381E-002   2.7996245412890381E-002   2.7951817998003125E-002   2.7951817998003125E-002   3.6907081114296685E-003   8.5733549340780181E-003   1.1842310580366925E-002   1.1842310580366925E-002   4.2689602224676559E-003   4.2689602224676559E-003   4.2294249115311976E-003   4.2294249115311976E-003   4.1728783636605623E-003   4.1728783636605623E-003   1.5386809804786381E-003   1.5386809804786381E-003   1.5108009171079584E-003   1.5108009171079584E-003   1.4847228078338484E-003   1.4847228078338484E-003   1.1170999312658085E-003   1.1170999312658085E-003   1.0862595242100215E-003   1.0862595242100215E-003   5.2820209533642340E-004   5.2820209533642340E-004
  0.25765014232131994       0.25940634388131822       0.25765014232132000        5.3733014441070585E-002   5.3733014441070585E-002   5.3457981559272186E-002   5.3457981559272186E-002   3.9551860102313575E-002   3.6935980018521608E-002   2.7918009820063674E-002   2.7918009820063674E-002   2.7873660674616208E-002   2.7873660674616208E-002   3.6826343125318330E-003   8.5534547996750764E-003   1.1808128254409044E-002   1.1808128254409044E-002   4.2568813236976855E-003   4.2568813236976855E-003   4.2174326090524718E-003   4.2174326090524718E-003   4.1610111770547398E-003   4.1610111770547398E-003   1.5343462738601373E-003   1.5343462738601373E-003   1.5065043885220735E-003   1.5065043885220735E-003   1.4799445175505976E-003   1.4799445175505976E-003   1.1135691601634921E-003   1.1135691601634921E-003   1.0828376088745893E-003   1.0828376088745893E-003   5.2643198125847622E-004   5.2643198125847622E-004
  0.25709839084762282       0.25885071218464689       0.25709839084762282        5.3622192590893479E-002   5.3622192590893479E-002   5.3347476664195460E-002   5.3347476664195460E-002   3.9468787239056592E-002   3.6854578305147510E-002   2.7839878460136133E-002   2.7839878460136133E-002   2.7795607571867737E-002   2.7795607571867737E-002   3.6745657646530812E-003   8.5335706605256766E-003   1.1773992891224336E-002   1.1773992891224336E-002   4.2448183169465688E-003   4.2448183169465688E-003   4.2054561488460204E-003   4.2054561488460204E-003   4.1491597560951287E-003   4.1491597560951287E-003   1.5300170717516114E-003   1.5300170717516114E-003   1.5022134602701818E-003   1.5022134602701818E-003   1.4751741431679227E-003   1.4751741431679227E-003   1.1100440230030356E-003   1.1100440230030356E-003   1.0794210986112209E-003   1.0794210986112209E-003   5.2466500595324756E-004   5.2466500595324756E-004
  0.25654715996350158       0.25829560700537196       0.25654715996350153        5.3511453152814720E-002   5.3511453152814720E-002   5.3237054045660634E-002   5.3237054045660634E-002   3.9385776598187365E-002   3.6773236173384405E-002   2.7761851069132679E-002   2.7761851069132679E-002   2.7717658426026928E-002   2.7717658426026928E-002   3.6665024442781033E-003   8.5137024574203964E-003   1.1739904377934688E-002   1.1739904377934688E-002   4.2327711630884730E-003   4.2327711630884730E-003   4.1934954920205530E-003   4.1934954920205530E-003   4.1373240622351497E-003   4.1373240622351497E-003   1.5256933606943477E-003   1.5256933606943477E-003   1.4979281187491335E-003   1.4979281187491335E-003   1.4704116676338861E-003   1.4704116676338861E-003   1.1065245075620139E-003   1.1065245075620139E-003   1.0760099817414717E-003   1.0760099817414717E-003   5.2290116282361775E-004   5.2290116282361775E-004
  0.25599644781346559       0.25774102647285302       0.25599644781346559        5.3400795759627133E-002   5.3400795759627133E-002   5.3126713338373717E-002   5.3126713338373717E-002   3.9302827911371380E-002   3.6691953378259860E-002   2.7683927386575071E-002   2.7683927386575071E-002   2.7639812976857549E-002   2.7639812976857549E-002   3.6584443281857024E-003   8.4938501319146258E-003   1.1705862603211655E-002   1.1705862603211655E-002   4.2207398235371233E-003   4.2207398235371233E-003   4.1815506002212122E-003   4.1815506002212122E-003   4.1255040574601073E-003   4.1255040574601073E-003   1.5213751274214401E-003   1.5213751274214401E-003   1.4936483505475820E-003   1.4936483505475820E-003   1.4656570741286594E-003   1.4656570741286594E-003   1.1030106017872086E-003   1.1030106017872086E-003   1.0726042467502079E-003   1.0726042467502079E-003   5.2114044536069213E-004   5.2114044536069213E-004
  0.25544625180486669       0.25718696797413626       0.25544625180486669        5.3290219895679718E-002   5.3290219895679718E-002   5.3016454029025301E-002   5.3016454029025301E-002   3.9219940799021226E-002   3.6610729565812489E-002   2.7606107048184100E-002   2.7606107048184100E-002   2.7562070860428001E-002   2.7562070860428001E-002   3.6503913823425476E-003   8.4740135989726587E-003   1.1671867410405105E-002   1.1671867410405105E-002   4.2087242436787825E-003   4.2087242436787825E-003   4.1696214191817588E-003   4.1696214191817588E-003   4.1136996880115221E-003   4.1136996880115221E-003   1.5170623529112699E-003   1.5170623529112699E-003   1.4893741365527213E-003   1.4893741365527213E-003   1.4609103395206247E-003   1.4609103395206247E-003   1.0995022889578917E-003   1.0995022889578917E-003   1.0692038775976774E-003   1.0692038775976774E-003   5.1938284472085542E-004   5.1938284472085542E-004
  0.25489657012971118       0.25663342968646563       0.25489657012971123        5.3179725202667748E-002   5.3179725202667748E-002   5.2906275761205344E-002   5.2906275761205344E-002   3.9137114999516762E-002   3.6529564497709659E-002   2.7528389801207198E-002   2.7528389801207198E-002   2.7484431824222753E-002   2.7484431824222753E-002   3.6423435841712679E-003   8.4541928018277510E-003   1.1637918691611269E-002   1.1637918691611269E-002   4.1967243861187435E-003   4.1967243861187435E-003   4.1577079117321100E-003   4.1577079117321100E-003   4.1019109170495546E-003   4.1019109170495546E-003   1.5127550243202368E-003   1.5127550243202368E-003   1.4851054637766790E-003   1.4851054637766790E-003   1.4561714475045246E-003   1.4561714475045246E-003   1.0959995573957006E-003   1.0959995573957006E-003   1.0658088631304951E-003   1.0658088631304951E-003   5.1762835459103938E-004   5.1762835459103938E-004
  0.25434740024574848       0.25608040904770918       0.25434740024574848        5.3069311174372316E-002   5.3069311174372316E-002   5.2796178031016820E-002   5.2796178031016820E-002   3.9054350140383949E-002   3.6448457827019012E-002   2.7450775289577317E-002   2.7450775289577317E-002   2.7406895512517113E-002   2.7406895512517113E-002   3.6343009003194219E-003   8.4343876572208036E-003   1.1604016293820992E-002   1.1604016293820992E-002   4.1847401975096329E-003   4.1847401975096329E-003   4.1458100248652138E-003   4.1458100248652138E-003   4.0901376920644168E-003   4.0901376920644168E-003   1.5084531230764393E-003   1.5084531230764393E-003   1.4808423135566240E-003   1.4808423135566240E-003   1.4514403754967336E-003   1.4514403754967336E-003   1.0925023907789688E-003   1.0925023907789688E-003   1.0624191876939977E-003   1.0624191876939977E-003   5.1587696633631486E-004   5.1587696633631486E-004
  0.25379874039226108       0.25552790428277339       0.25379874039226102        5.2958977461361301E-002   5.2958977461361301E-002   5.2686160490904042E-002   5.2686160490904042E-002   3.8971645966695737E-002   3.6367409322031391E-002   2.7373263268220090E-002   2.7373263268220090E-002   2.7329461680468729E-002   2.7329461680468729E-002   3.6262633088524569E-003   8.4145981100585427E-003   1.1570160112534022E-002   1.1570160112534022E-002   4.1727716416413881E-003   4.1727716416413881E-003   4.1339277225888715E-003   4.1339277225888715E-003   4.0783799773842092E-003   4.0783799773842092E-003   1.5041566367573142E-003   1.5041566367573142E-003   1.4765846733257842E-003   1.4765846733257842E-003   1.4467171077025814E-003   1.4467171077025814E-003   1.0890107778014314E-003   1.0890107778014314E-003   1.0590348404939354E-003   1.0590348404939354E-003   5.1412867383779338E-004   5.1412867383779338E-004
  0.25325058807717676       0.25497591288011723       0.25325058807717682        5.2848723566817614E-002   5.2848723566817614E-002   5.2576222646352352E-002   5.2576222646352352E-002   3.8889002113069532E-002   3.6286418642827042E-002   2.7295853389232464E-002   2.7295853389232464E-002   2.7252129980511672E-002   2.7252129980511672E-002   3.6182307770978206E-003   8.3948240788539637E-003   1.1536349998360687E-002   1.1536349998360687E-002   4.1608186664259493E-003   4.1608186664259493E-003   4.1220609531481597E-003   4.1220609531481597E-003   4.0666377217407988E-003   4.0666377217407988E-003   1.4998655472383663E-003   1.4998655472383663E-003   1.4723325248688843E-003   1.4723325248688843E-003   1.4420016220823765E-003   1.4420016220823765E-003   1.0855247025376824E-003   1.0855247025376824E-003   1.0556558062580794E-003   1.0556558062580794E-003   5.1238346866755511E-004   5.1238346866755511E-004
  0.25270294046010777       0.25442443197748044       0.25270294046010777        5.2738548923456627E-002   5.2738548923456627E-002   5.2466363932585657E-002   5.2466363932585657E-002   3.8806418161326364E-002   3.6205485397775003E-002   2.7218545256149293E-002   2.7218545256149293E-002   2.7174900016568700E-002   2.7174900016568700E-002   3.6102032672446333E-003   8.3750654695287606E-003   1.1502585780732153E-002   1.1502585780732153E-002   4.1488812122756416E-003   4.1488812122756416E-003   4.1102096573437828E-003   4.1102096573437828E-003   4.0549108665013456E-003   4.0549108665013456E-003   1.4955798336998896E-003   1.4955798336998896E-003   1.4680858473024036E-003   1.4680858473024036E-003   1.4372938936659434E-003   1.4372938936659434E-003   1.0820441468923304E-003   1.0820441468923304E-003   1.0522820676098677E-003   1.0522820676098677E-003   5.1064134131652609E-004   5.1064134131652609E-004
  0.25215579585534564       0.25387345987539967       0.25215579585534564        5.2628453195914249E-002   5.2628453195914249E-002   5.2356584016087331E-002   5.2356584016087331E-002   3.8723893867151825E-002   3.6124609365666305E-002   2.7141338636086233E-002   2.7141338636086233E-002   2.7097771555979564E-002   2.7097771555979564E-002   3.6021807583770547E-003   8.3553222296426904E-003   1.1468867360552427E-002   1.1468867360552427E-002   4.1369592448612198E-003   4.1369592448612198E-003   4.0983738010536112E-003   4.0983738010536112E-003   4.0431993778483116E-003   4.0431993778483116E-003   1.4912994843877658E-003   1.4912994843877658E-003   1.4638446287281082E-003   1.4638446287281082E-003   1.4325939074698148E-003   1.4325939074698148E-003   1.0785691001502500E-003   1.0785691001502500E-003   1.0489136143256249E-003   1.0489136143256249E-003   5.0890228597438478E-004   5.0890228597438478E-004
  0.25160915147609275       0.25332299376564960       0.25160915147609275        5.2518435826940824E-002   5.2518435826940824E-002   5.2246882342095555E-002   5.2246882342095555E-002   3.8641428819936284E-002   3.6043790162353914E-002   2.7064233141302449E-002   2.7064233141302449E-002   2.7020744211385780E-002   2.7020744211385780E-002   3.5941632134095318E-003   8.3355942670087346E-003   1.1435194571121240E-002   1.1435194571121240E-002   4.1250527059408411E-003   4.1250527059408411E-003   4.0865533264165359E-003   4.0865533264165359E-003   4.0315031984758509E-003   4.0315031984758509E-003   1.4870244789604314E-003   1.4870244789604314E-003   1.4596088487407832E-003   1.4596088487407832E-003   1.4279016391054856E-003   1.4279016391054856E-003   1.0750995446397807E-003   1.0750995446397807E-003   1.0455504294377554E-003   1.0455504294377554E-003   5.0716629335346704E-004   5.0716629335346704E-004
  0.25106300456563801       0.25277303087034148       0.25106300456563801        5.2408496264903341E-002   5.2408496264903341E-002   5.2137258361453408E-002   5.2137258361453408E-002   3.8559022613306133E-002   3.5963027407873133E-002   2.6987228388970889E-002   2.6987228388970889E-002   2.6943817600339485E-002   2.6943817600339485E-002   3.5861505956610185E-003   8.3158814904971418E-003   1.1401567247917823E-002   1.1401567247917823E-002   4.1131615380303656E-003   4.1131615380303656E-003   4.0747481763248857E-003   4.0747481763248857E-003   4.0198222718253506E-003   4.0198222718253506E-003   1.4827547973453223E-003   1.4827547973453223E-003   1.4553784872044005E-003   1.4553784872044005E-003   1.4232170645132355E-003   1.4232170645132355E-003   1.0716354629285909E-003   1.0716354629285909E-003   1.0421924962096300E-003   1.0421924962096300E-003   5.0543335429141707E-004   5.0543335429141707E-004
  0.25051735314243945       0.25222356919220729       0.25051735314243945        5.2298634113821338E-002   5.2298634113821338E-002   5.2027711680213994E-002   5.2027711680213994E-002   3.8476674957583772E-002   3.5882320836662839E-002   2.6910324106164681E-002   2.6910324106164681E-002   2.6866991450183179E-002   2.6866991450183179E-002   3.5781428797918052E-003   8.2961838369354276E-003   1.1367985274444445E-002   1.1367985274444445E-002   4.1012857006159443E-003   4.1012857006159443E-003   4.0629583105196258E-003   4.0629583105196258E-003   4.0081565580110026E-003   4.0081565580110026E-003   1.4784904255606896E-003   1.4784904255606896E-003   1.4511535300200024E-003   1.4511535300200024E-003   1.4185401663454093E-003   1.4185401663454093E-003   1.0681768425444089E-003   1.0681768425444089E-003   1.0388398027117820E-003   1.0388398027117820E-003   5.0370346211204870E-004   5.0370346211204870E-004
  0.24997219413344543       0.25167460563488342       0.24997219413344546        5.2188848757569850E-002   5.2188848757569850E-002   5.1918241684922289E-002   5.1918241684922289E-002   3.8394385398106516E-002   3.5801670021501253E-002   2.6833519866709708E-002   2.6833519866709708E-002   2.6790265335169459E-002   2.6790265335169459E-002   3.5701400244137148E-003   8.2765012037282724E-003   1.1334448467314590E-002   1.1334448467314590E-002   4.0894251295183351E-003   4.0894251295183351E-003   4.0511836652486633E-003   4.0511836652486633E-003   3.9965059939028082E-003   3.9965059939028082E-003   1.4742313411245411E-003   1.4742313411245411E-003   1.4469339546692099E-003   1.4469339546692099E-003   1.4138709179602419E-003   1.4138709179602419E-003   1.0647236641386885E-003   1.0647236641386885E-003   1.0354923303482037E-003   1.0354923303482037E-003   5.0197660670456669E-004   5.0197660670456669E-004
  0.24942752561172740       0.25112613825616487       0.24942752561172740        5.2079139810411186E-002   5.2079139810411186E-002   5.1808847991853271E-002   5.1808847991853271E-002   3.8312153652925271E-002   3.5721074704475692E-002   2.6756815406552614E-002   2.6756815406552614E-002   2.6713638991508585E-002   2.6713638991508585E-002   3.5621420049291503E-003   8.2568335296355558E-003   1.1300956713965226E-002   1.1300956713965226E-002   4.0775797855932307E-003   4.0775797855932307E-003   4.0394242016146718E-003   4.0394242016146718E-003   3.9848705409652220E-003   3.9848705409652220E-003   1.4699775305420089E-003   1.4699775305420089E-003   1.4427197475399293E-003   1.4427197475399293E-003   1.4092093026004983E-003   1.4092093026004983E-003   1.0612759156694949E-003   1.0612759156694949E-003   1.0321500676048572E-003   1.0321500676048572E-003   5.0025278161731945E-004   5.0025278161731945E-004
  0.24888334419289271       0.25057816364625363       0.24888334419289271        5.1969506592644876E-002   5.1969506592644876E-002   5.1699529924168215E-002   5.1699529924168215E-002   3.8229979219779373E-002   3.5640534411783928E-002   2.6680210257004126E-002   2.6680210257004126E-002   2.6637111950985008E-002   2.6637111950985008E-002   3.5541487753074901E-003   8.2371807007678224E-003   1.1267509812513921E-002   1.1267509812513921E-002   4.0657495980943462E-003   4.0657495980943462E-003   4.0276798493485413E-003   4.0276798493485413E-003   3.9732501296232672E-003   3.9732501296232672E-003   1.4657289689669829E-003   1.4657289689669829E-003   1.4385108837768560E-003   1.4385108837768560E-003   1.4045552910991555E-003   1.4045552910991555E-003   1.0578335759132563E-003   1.0578335759132563E-003   1.0288129940660893E-003   1.0288129940660893E-003   4.9853197581286256E-004   4.9853197581286256E-004
  0.24833964726746849       0.25003067917572008       0.24833964726746849        5.1859948580190010E-002   5.1859948580190010E-002   5.1590286960205713E-002   5.1590286960205713E-002   3.8147861713080732E-002   3.5560048784010097E-002   2.6603704059220117E-002   2.6603704059220117E-002   2.6560683855118498E-002   2.6560683855118498E-002   3.5461603008584415E-003   8.2175426311881065E-003   1.1234107609076760E-002   1.1234107609076760E-002   4.0539345132377157E-003   4.0539345132377157E-003   4.0159505550218166E-003   4.0159505550218166E-003   3.9616447069668248E-003   3.9616447069668248E-003   1.4614856376415693E-003   1.4614856376415693E-003   1.4343073445590186E-003   1.4343073445590186E-003   1.3999088609965998E-003   1.3999088609965998E-003   1.0543966286032497E-003   1.0543966286032497E-003   1.0254810941203720E-003   1.0254810941203720E-003   4.9681418073798365E-004   4.9681418073798365E-004
  0.24779643262452075       0.24948368261648529       0.24779643262452075        5.1750465328877046E-002   5.1750465328877046E-002   5.1481118657990467E-002   5.1481118657990467E-002   3.8065800807164756E-002   3.5479617520510924E-002   2.6527296511056300E-002   2.6527296511056300E-002   2.6484354402072485E-002   2.6484354402072485E-002   3.5381765527163836E-003   8.1979192493343359E-003   1.1200749974556489E-002   1.1200749974556489E-002   4.0421344859954472E-003   4.0421344859954472E-003   4.0042362738996274E-003   4.0042362738996274E-003   3.9500542286890709E-003   3.9500542286890709E-003   1.4572475209500509E-003   1.4572475209500509E-003   1.4301091141804890E-003   1.4301091141804890E-003   1.3952699933035013E-003   1.3952699933035013E-003   1.0509650600364175E-003   1.0509650600364175E-003   1.0221543546405948E-003   1.0221543546405948E-003   4.9509938912567530E-004   4.9509938912567530E-004
  0.24725369697551813       0.24893717065540835       0.24725369697551813        5.1641056176925750E-002   5.1641056176925750E-002   5.1372024358567178E-002   5.1372024358567178E-002   3.7983796013290279E-002   3.5399240160845231E-002   2.6450987159453071E-002   2.6450987159453071E-002   2.6408123139251154E-002   2.6408123139251154E-002   3.5301974861442816E-003   8.1783104446936563E-003   1.1167436714003982E-002   1.1167436714003982E-002   4.0303494480326404E-003   4.0303494480326404E-003   3.9925369381106262E-003   3.9925369381106262E-003   3.9384786275928505E-003   3.9384786275928505E-003   1.4530145949029796E-003   1.4530145949029796E-003   1.4259161686429260E-003   1.4259161686429260E-003   1.3906386598967885E-003   1.3906386598967885E-003   1.0475388497495465E-003   1.0475388497495465E-003   1.0188327559450573E-003   1.0188327559450573E-003   4.9338759033604759E-004   4.9338759033604759E-004
  0.24671143743482618       0.24839114038509760       0.24671143743482618        5.1531720543262924E-002   5.1531720543262924E-002   5.1263003483460703E-002   5.1263003483460703E-002   3.7901846903239056E-002   3.5318916303930331E-002   2.6374775608778867E-002   2.6374775608778867E-002   2.6331989671430189E-002   2.6331989671430189E-002   3.5222230622855883E-003   8.1587161212765998E-003   1.1134167657580558E-002   1.1134167657580558E-002   4.0185793398824611E-003   4.0185793398824611E-003   3.9808524885884874E-003   3.9808524885884874E-003   3.9269178451948814E-003   3.9269178451948814E-003   1.4487868386926662E-003   1.4487868386926662E-003   1.4217284871027404E-003   1.4217284871027404E-003   1.3860148361736146E-003   1.3860148361736146E-003   1.0441179798792771E-003   1.0441179798792771E-003   1.0155162808713719E-003   1.0155162808713719E-003   4.9167877503461098E-004   4.9167877503461098E-004
  0.24616965151590536       0.24784558930007025       0.24616965151590536        5.1422457926836800E-002   5.1422457926836800E-002   5.1154055533991868E-002   5.1154055533991868E-002   3.7819953108800701E-002   3.5238645607542904E-002   2.6298661520185167E-002   2.6298661520185167E-002   2.6255953660112071E-002   2.6255953660112071E-002   3.5142532481170731E-003   8.1391361974900538E-003   1.1100942660271227E-002   1.1100942660271227E-002   4.0068241108473001E-003   4.0068241108473001E-003   3.9691828749735180E-003   3.9691828749735180E-003   3.9153718316280797E-003   3.9153718316280797E-003   1.4445642346583840E-003   1.4445642346583840E-003   1.4175460518361122E-003   1.4175460518361122E-003   1.3813985010064996E-003   1.3813985010064996E-003   1.0407024351297106E-003   1.0407024351297106E-003   1.0122049147452830E-003   1.0122049147452830E-003   4.8997293517495774E-004   4.8997293517495774E-004
  0.24562833566412823       0.24730051381937879       0.24562833566412823        5.1313267610718520E-002   5.1313267610718520E-002   5.1045179796231362E-002   5.1045179796231362E-002   3.7738114099993156E-002   3.5158427570935805E-002   2.6222644405501747E-002   2.6222644405501747E-002   2.6180014617632835E-002   2.6180014617632835E-002   3.5062879948653597E-003   8.1195705531132891E-003   1.1067761511917702E-002   1.1067761511917702E-002   3.9950836871674679E-003   3.9950836871674679E-003   3.9575280240132437E-003   3.9575280240132437E-003   3.9038405143768744E-003   3.9038405143768744E-003   1.4403467568521822E-003   1.4403467568521822E-003   1.4133688369136197E-003   1.4133688369136197E-003   1.3767896242437327E-003   1.3767896242437327E-003   1.0372921935241104E-003   1.0372921935241104E-003   1.0088986364144078E-003   1.0088986364144078E-003   4.8827005937986562E-004   4.8827005937986562E-004
  0.24508748745850645       0.24675591150363291       0.24508748745850645        5.1204149106131289E-002   5.1204149106131289E-002   5.0936375783750133E-002   5.0936375783750133E-002   3.7656329517869236E-002   3.5078261861049710E-002   2.6146723936545727E-002   2.6146723936545727E-002   2.6104172216153722E-002   2.6104172216153722E-002   3.4983272703956350E-003   8.1000191088686224E-003   1.1034624072236300E-002   1.1034624072236300E-002   3.9833580197917674E-003   3.9833580197917674E-003   3.9458878869850101E-003   3.9458878869850101E-003   3.8923238451975153E-003   3.8923238451975153E-003   1.4361343881986468E-003   1.4361343881986468E-003   1.4091968251967262E-003   1.4091968251967262E-003   1.3721881854686800E-003   1.3721881854686800E-003   1.0338872402846267E-003   1.0338872402846267E-003   1.0055974317046566E-003   1.0055974317046566E-003   4.8657013987336986E-004   4.8657013987336986E-004
  0.24454710304994917       0.24621177847547451       0.24454710304994917        5.1095101635681858E-002   5.1095101635681858E-002   5.0827642722339895E-002   5.0827642722339895E-002   3.7574598787195816E-002   3.4998147932864342E-002   2.6070899585422240E-002   2.6070899585422240E-002   2.6028425928331520E-002   2.6028425928331520E-002   3.4903710215134533E-003   8.0804817338249856E-003   1.1001530113813347E-002   1.1001530113813347E-002   3.9716470288237212E-003   3.9716470288237212E-003   3.9342623845472595E-003   3.9342623845472595E-003   3.8808217455540035E-003   3.8808217455540035E-003   1.4319271005382508E-003   1.4319271005382508E-003   1.4050299885718415E-003   1.4050299885718415E-003   1.3675941521936606E-003   1.3675941521936606E-003   1.0304875516970366E-003   1.0304875516970366E-003   1.0023012777767805E-003   1.0023012777767805E-003   4.8487316442408413E-004   4.8487316442408413E-004
  0.24400718008498259       0.24566811236358629       0.24400718008498254        5.0986124723238588E-002   5.0986124723238588E-002   5.0718980138191191E-002   5.0718980138191191E-002   3.7492921558569064E-002   3.4918085462763614E-002   2.5995171034929977E-002   2.5995171034929977E-002   2.5952775437302008E-002   2.5952775437302008E-002   3.4824192169996366E-003   8.0609583510904675E-003   1.0968479501236993E-002   1.0968479501236993E-002   3.9599506669075460E-003   3.9599506669075460E-003   3.9226514696630993E-003   3.9226514696630993E-003   3.8693341688742140E-003   3.8693341688742140E-003   1.4277248773984143E-003   1.4277248773984143E-003   1.4008683105031802E-003   1.4008683105031802E-003   1.3630075047337141E-003   1.3630075047337141E-003   1.0270931135167869E-003   1.0270931135167869E-003   9.9901016097161022E-004   9.9901016097161022E-004   4.8317912553433572E-004   4.8317912553433572E-004
  0.24346771515072133       0.24512490972993728       0.24346771515072133        5.0877217678379903E-002   5.0877217678379903E-002   5.0610387343828118E-002   5.0610387343828118E-002   3.7411297322009714E-002   3.4838073969778477E-002   2.5919537819992487E-002   2.5919537819992487E-002   2.5877220278480242E-002   2.5877220278480242E-002   3.4744718099965523E-003   8.0414488454421101E-003   1.0935472034595153E-002   1.0935472034595153E-002   3.9482688638480187E-003   3.9482688638480187E-003   3.9110550726243181E-003   3.9110550726243181E-003   3.8578610461572978E-003   3.8578610461572978E-003   1.4235276940980500E-003   1.4235276940980500E-003   1.3967117663282967E-003   1.3967117663282967E-003   1.3584282144786140E-003   1.3584282144786140E-003   1.0237039048902347E-003   1.0237039048902347E-003   9.9572406122108042E-004   9.9572406122108042E-004   4.8148801241371743E-004   4.8148801241371743E-004
  0.24292870451020529       0.24458216681023018       0.24292870451020529        5.0768379744666553E-002   5.0768379744666553E-002   5.0501863585953766E-002   5.0501863585953766E-002   3.7329725518096518E-002   3.4758112924518268E-002   2.5843999430999028E-002   2.5843999430999028E-002   2.5801759942795530E-002   2.5801759942795530E-002   3.4665287488229585E-003   8.0219530898986459E-003   1.0902507494587332E-002   1.0902507494587332E-002   3.9366015425705610E-003   3.9366015425705610E-003   3.8994731168953199E-003   3.8994731168953199E-003   3.8464023016498749E-003   3.8464023016498749E-003   1.4193355234804620E-003   1.4193355234804620E-003   1.3925603289365962E-003   1.3925603289365962E-003   1.3538562501621929E-003   1.3538562501621929E-003   1.0203199029929974E-003   1.0203199029929974E-003   9.9244295654504506E-004   9.9244295654504506E-004   4.7979981329595309E-004   4.7979981329595309E-004
  0.24239014555156935       0.24403988097310489       0.24239014555156935        5.0659610392280292E-002   5.0659610392280292E-002   5.0393408337244198E-002   5.0393408337244198E-002   3.7248205757292749E-002   3.4678201964168563E-002   2.5768555516867204E-002   2.5768555516867204E-002   2.5726394079544135E-002   2.5726394079544135E-002   3.4585899983318458E-003   8.0024709981392668E-003   1.0869585731138885E-002   1.0869585731138885E-002   3.9249486504857548E-003   3.9249486504857548E-003   3.8879055502480586E-003   3.8879055502480586E-003   3.8349578836497028E-003   3.8349578836497028E-003   1.4151483471830613E-003   1.4151483471830613E-003   1.3884139799293946E-003   1.3884139799293946E-003   1.3492915901512168E-003   1.3492915901512168E-003   1.0169410921259583E-003   1.0169410921259583E-003   9.8916683187076355E-004   9.8916683187076355E-004   4.7811451997635236E-004   4.7811451997635236E-004
  0.24185203461299537       0.24349804853002810       0.24185203461299537        5.0550908878840908E-002   5.0550908878840908E-002   5.0285020858433137E-002   5.0285020858433137E-002   3.7166737490788020E-002   3.4598340569834928E-002   2.5693205580220355E-002   2.5693205580220355E-002   2.5651122191881596E-002   2.5651122191881596E-002   3.4506555078590894E-003   7.9830024458347245E-003   1.0836706530377887E-002   1.0836706530377887E-002   3.9133101124078969E-003   3.9133101124078969E-003   3.8763522980250855E-003   3.8763522980250855E-003   3.8235277182658580E-003   3.8235277182658580E-003   1.4109661387207042E-003   1.4109661387207042E-003   1.3842726928675795E-003   1.3842726928675795E-003   1.3447342039955631E-003   1.3447342039955631E-003   1.0135674500594443E-003   1.0135674500594443E-003   9.8589566579234452E-004   9.8589566579234452E-004   4.7643212099914858E-004   4.7643212099914858E-004
  0.24131436807347004       0.24295666583361286       0.24131436807347004        5.0442274469590938E-002   5.0442274469590938E-002   5.0176700417861715E-002   5.0176700417861715E-002   3.7085320175524523E-002   3.4518528228309343E-002   2.5617949130336905E-002   2.5617949130336905E-002   2.5575943789614364E-002   2.5575943789614364E-002   3.4427252272910152E-003   7.9635473100927844E-003   1.0803869681385919E-002   1.0803869681385919E-002   3.9016858541785636E-003   3.9016858541785636E-003   3.8648132865904111E-003   3.8648132865904111E-003   3.8121117326204040E-003   3.8121117326204040E-003   1.4067888719733485E-003   1.4067888719733485E-003   1.3801364416771726E-003   1.3801364416771726E-003   1.3401840616898456E-003   1.3401840616898456E-003   1.0101989548877820E-003   1.0101989548877820E-003   9.8262943721671840E-004   9.8262943721671840E-004   4.7475260507791399E-004   4.7475260507791399E-004
  0.24077714235271178       0.24241572927753788       0.24077714235271178        5.0333706437386175E-002   5.0333706437386175E-002   5.0068446291468914E-002   5.0068446291468914E-002   3.7003953274190808E-002   3.4438764432065914E-002   2.5542785683133239E-002   2.5542785683133239E-002   2.5500858389182604E-002   2.5500858389182604E-002   3.4347991070642326E-003   7.9441054694570010E-003   1.0771074976190472E-002   1.0771074976190472E-002   3.8900758026641220E-003   3.8900758026641220E-003   3.8532884433270689E-003   3.8532884433270689E-003   3.8007098548459165E-003   3.8007098548459165E-003   1.4026165211852566E-003   1.4026165211852566E-003   1.3760052006484961E-003   1.3760052006484961E-003   1.3356411336719280E-003   1.3356411336719280E-003   1.0068355850282704E-003   1.0068355850282704E-003   9.7936812536268420E-004   9.7936812536268420E-004   4.7307596109493757E-004   4.7307596109493757E-004
  0.24024035391109180       0.24187523529647573       0.24024035391109180        5.0225204062686428E-002   5.0225204062686428E-002   4.9960257762782415E-002   4.9960257762782415E-002   3.6922636255214719E-002   3.4359048679256203E-002   2.5467714761146332E-002   2.5467714761146332E-002   2.5425865513642867E-002   2.5425865513642867E-002   3.4268770981654532E-003   7.9246768039053853E-003   1.0738322209757126E-002   1.0738322209757126E-002   3.8784798857532331E-003   3.8784798857532331E-003   3.8417776966345545E-003   3.8417776966345545E-003   3.7893220140829708E-003   3.7893220140829708E-003   1.3984490609641790E-003   1.3984490609641790E-003   1.3718789444353030E-003   1.3718789444353030E-003   1.3311053908214108E-003   1.3311053908214108E-003   1.0034773192201469E-003   1.0034773192201469E-003   9.7611170975992183E-004   9.7611170975992183E-004   4.7140217810060002E-004   4.7140217810060002E-004
  0.23970399996489594       0.24133518108627897       0.23970399996489594        5.0116766778184156E-002   5.0116766778184156E-002   4.9852134267128735E-002   4.9852134267128735E-002   3.6841368701154627E-002   3.4279380579969515E-002   2.5392735993494890E-002   2.5392735993494890E-002   2.5350964792525032E-002   2.5350964792525032E-002   3.4189591626929941E-003   7.9052612207455627E-003   1.0705611223598409E-002   1.0705611223598409E-002   3.8668980477979255E-003   3.8668980477979255E-003   3.8302809912563913E-003   3.8302809912563913E-003   3.7779481556437931E-003   3.7779481556437931E-003   1.3942864718312089E-003   1.3942864718312089E-003   1.3677576535494230E-003   1.3677576535494230E-003   1.3265768104955954E-003   1.3265768104955954E-003   1.0001241409941218E-003   1.0001241409941218E-003   9.7286017458310717E-004   9.7286017458310717E-004   4.6973124754026799E-004   4.6973124754026799E-004
  0.23916807562342185       0.24079556172133462       0.23916807562342182        5.0008393589972819E-002   5.0008393589972819E-002   4.9744074814476812E-002   4.9744074814476812E-002   3.6760149874899520E-002   3.4199759430971692E-002   2.5317848715699511E-002   2.5317848715699511E-002   2.5276155562069202E-002   2.5276155562069202E-002   3.4110452315909393E-003   7.8858585509778284E-003   1.0672941731189309E-002   1.0672941731189309E-002   3.8553301877985186E-003   3.8553301877985186E-003   3.8187982269194563E-003   3.8187982269194563E-003   3.7665881803073771E-003   3.7665881803073771E-003   1.3901287180038589E-003   1.3901287180038589E-003   1.3636412923643990E-003   1.3636412923643990E-003   1.3220553523610257E-003   1.3220553523610257E-003   9.9677602077669482E-004   9.9677602077669482E-004   9.6961349129864123E-004   9.6961349129864123E-004   4.6806315433696531E-004   4.6806315433696531E-004
  0.23863257747299788       0.24025637376331355       0.23863257747299793        4.9900083802076223E-002   4.9900083802076223E-002   4.9636078711871069E-002   4.9636078711871069E-002   3.6678979262664925E-002   3.4120184748013427E-002   2.5243052470803197E-002   2.5243052470803197E-002   2.5201437365824839E-002   2.5201437365824839E-002   3.4031352575514813E-003   7.8664686790266246E-003   1.0640313536596148E-002   1.0640313536596148E-002   3.8437762368104490E-003   3.8437762368104490E-003   3.8073293351720584E-003   3.8073293351720584E-003   3.7552420203367689E-003   3.7552420203367689E-003   1.3859757752160630E-003   1.3859757752160630E-003   1.3595298366598982E-003   1.3595298366598982E-003   1.3175409886650950E-003   1.3175409886650950E-003   9.9343293830406773E-004   9.9343293830406773E-004   9.6637164039899289E-004   9.6637164039899289E-004   4.6639788806144601E-004   4.6639788806144601E-004
  0.23809750178485595       0.23971761345667189       0.23809750178485595        4.9791836654169072E-002   4.9791836654169072E-002   4.9528145202200419E-002   4.9528145202200419E-002   3.6597856302484862E-002   3.4040655999669260E-002   2.5168346758783870E-002   2.5168346758783870E-002   2.5126809704323939E-002   2.5126809704323939E-002   3.3952291885634648E-003   7.8470914778728234E-003   1.0607726425149960E-002   1.0607726425149960E-002   3.8322361192369221E-003   3.8322361192369221E-003   3.7958742409609338E-003   3.7958742409609338E-003   3.7439096014664770E-003   3.7439096014664770E-003   1.3818276168069087E-003   1.3818276168069087E-003   1.3554232598481611E-003   1.3554232598481611E-003   1.3130336890978785E-003   1.3130336890978785E-003   9.9009487141355997E-004   9.9009487141355997E-004   9.6313460053399009E-004   9.6313460053399009E-004   4.6473543734616430E-004   4.6473543734616430E-004
  0.23756284487346432       0.23917927708946429       0.23756284487346435        4.9683651394021817E-002   4.9683651394021817E-002   4.9420273536433294E-002   4.9420273536433294E-002   3.6516780438505717E-002   3.3961172660564774E-002   2.5093731086650625E-002   2.5093731086650625E-002   2.5052272085125168E-002   2.5052272085125168E-002   3.3873269732025242E-003   7.8277268220258642E-003   1.0575180185302428E-002   1.0575180185302428E-002   3.8207097605673216E-003   3.8207097605673216E-003   3.7844328703128352E-003   3.7844328703128352E-003   3.7325908505019454E-003   3.7325908505019454E-003   1.3776842165019044E-003   1.3776842165019044E-003   1.3513215357276777E-003   1.3513215357276777E-003   1.3085334238179078E-003   1.3085334238179078E-003   9.8676179828405502E-004   9.8676179828405502E-004   9.5990235068335963E-004   9.5990235068335963E-004   4.6307579100170329E-004   4.6307579100170329E-004
  0.23702860238851603       0.23864136028045366       0.23702860238851603        4.9575527134199118E-002   4.9575527134199118E-002   4.9312462830732047E-002   4.9312462830732047E-002   3.6435751013595238E-002   3.3881734106095768E-002   2.5019204869690944E-002   2.5019204869690944E-002   2.4977823924164502E-002   2.4977823924164502E-002   3.3794285501630409E-003   7.8083745618767820E-003   1.0542674565554255E-002   1.0542674565554255E-002   3.8091970721221085E-003   3.8091970721221085E-003   3.7730051351919686E-003   3.7730051351919686E-003   3.7212856803394618E-003   3.7212856803394618E-003   1.3735455429289293E-003   1.3735455429289293E-003   1.3472246330545107E-003   1.3472246330545107E-003   1.3040401574988269E-003   1.3040401574988269E-003   9.8343369302638121E-004   9.8343369302638121E-004   9.5667486588041709E-004   9.5667486588041709E-004   4.6141893582159199E-004   4.6141893582159199E-004
  0.23649477002870370       0.23810385869781076       0.23649477002870370        4.9467462996418819E-002   4.9467462996418819E-002   4.9204712210393874E-002   4.9204712210393874E-002   3.6354767377530926E-002   3.3802339718491135E-002   2.4944767531180492E-002   2.4944767531180492E-002   2.4903464645361074E-002   2.4903464645361074E-002   3.3715338588010072E-003   7.7890345495432072E-003   1.0510209317952319E-002   1.0510209317952319E-002   3.7976979664553667E-003   3.7976979664553667E-003   3.7615909487891969E-003   3.7615909487891969E-003   3.7099940050917624E-003   3.7099940050917624E-003   1.3694115651544910E-003   1.3694115651544910E-003   1.3431325210232926E-003   1.3431325210232926E-003   1.2995538553479632E-003   1.2995538553479632E-003   9.8011053014027084E-004   9.8011053014027084E-004   9.5345212153406236E-004   9.5345212153406236E-004   4.5976485880249574E-004   4.5976485880249574E-004
  0.23596134424660875       0.23756676876884297       0.23596134424660875        4.9359458254296371E-002   4.9359458254296371E-002   4.9097020952180825E-002   4.9097020952180825E-002   3.6273828993972079E-002   3.3722988991689684E-002   2.4870418600602417E-002   2.4870418600602417E-002   2.4829193778733171E-002   2.4829193778733171E-002   3.3636428495641998E-003   7.7697066644135688E-003   1.0477784240923734E-002   1.0477784240923734E-002   3.7862123725281968E-003   3.7862123725281968E-003   3.7501902405832135E-003   3.7501902405832135E-003   3.6987157549873404E-003   3.6987157549873404E-003   1.3652822581391134E-003   1.3652822581391134E-003   1.3390451746670055E-003   1.3390451746670055E-003   1.2950744890222131E-003   1.2950744890222131E-003   9.7679228889699810E-004   9.7679228889699810E-004   9.5023409767911143E-004   9.5023409767911143E-004   4.5811354932487298E-004   4.5811354932487298E-004
  0.23542832013073842       0.23703008554747873       0.23542832013073842        4.9251511904534709E-002   4.9251511904534709E-002   4.8989388056754520E-002   4.8989388056754520E-002   3.6192935119111272E-002   3.3643681216297461E-002   2.4796157418416474E-002   2.4796157418416474E-002   2.4755010665477358E-002   2.4755010665477358E-002   3.3557554526635995E-003   7.7503907364093010E-003   1.0445399050518523E-002   1.0445399050518523E-002   3.7747401901010980E-003   3.7747401901010980E-003   3.7388029110699463E-003   3.7388029110699463E-003   3.6874508315860146E-003   3.6874508315860146E-003   1.3611575863406839E-003   1.3611575863406839E-003   1.3349625586268007E-003   1.3349625586268007E-003   1.2906020188394173E-003   1.2906020188394173E-003   9.7347894016209407E-004   9.7347894016209407E-004   9.4702076619706155E-004   9.4702076619706155E-004   4.5646499259500626E-004   4.5646499259500626E-004
  0.23489569387729153       0.23649380520301366       0.23489569387729153        4.9143623167360796E-002   4.9143623167360796E-002   4.8881812747660104E-002   4.8881812747660104E-002   3.6112085176701170E-002   3.3564415847259929E-002   2.4721983480618437E-002   2.4721983480618437E-002   2.4680914802166141E-002   2.4680914802166141E-002   3.3478716146356658E-003   7.7310866355429810E-003   1.0413053530681360E-002   1.0413053530681360E-002   3.7632813429622713E-003   3.7632813429622713E-003   3.7274288845975294E-003   3.7274288845975294E-003   3.6761991600465136E-003   3.6761991600465136E-003   1.3570375228509231E-003   1.3570375228509231E-003   1.3308846460941754E-003   1.3308846460941754E-003   1.2861364145394666E-003   1.2861364145394666E-003   9.7017046177456749E-004   9.7017046177456749E-004   9.4381210573076413E-004   9.4381210573076413E-004   4.5481917729880229E-004   4.5481917729880229E-004
  0.23436346067736782       0.23595792289281892       0.23436346067736782        4.9035791058657803E-002   4.9035791058657803E-002   4.8774294044701301E-002   4.8774294044701301E-002   3.6031278437415507E-002   3.3485192189511716E-002   2.4647896144377204E-002   2.4647896144377204E-002   2.4606905546694553E-002   2.4606905546694553E-002   3.3399912670795881E-003   7.7117941953561368E-003   1.0380747404880144E-002   1.0380747404880144E-002   3.7518357334533777E-003   3.7518357334533777E-003   3.7160680642284029E-003   3.7160680642284029E-003   3.6649606444737496E-003   3.6649606444737496E-003   1.3529220330458405E-003   1.3529220330458405E-003   1.3268114026280637E-003   1.3268114026280637E-003   1.2816776375553561E-003   1.2816776375553561E-003   9.6686682541284434E-004   9.6686682541284434E-004   9.4060808894687038E-004   9.4060808894687038E-004   4.5317608906680250E-004   4.5317608906680250E-004
  0.23383161647562403       0.23542243453306333       0.23383161647562403        4.8928014746167356E-002   4.8928014746167356E-002   4.8666831119107842E-002   4.8666831119107842E-002   3.5950514285783053E-002   3.3406009659680803E-002   2.4573894872991036E-002   2.4573894872991036E-002   2.4532982362978704E-002   2.4532982362978704E-002   3.3321143526859145E-003   7.6925132766562142E-003   1.0348480442928206E-002   1.0348480442928206E-002   3.7404032803118829E-003   3.7404032803118829E-003   3.7047203693016165E-003   3.7047203693016165E-003   3.6537352050771566E-003   3.6537352050771566E-003   1.3488110881918608E-003   1.3488110881918608E-003   1.3227427996219414E-003   1.3227427996219414E-003   1.2772256557627660E-003   1.2772256557627660E-003   9.6356800752218550E-004   9.6356800752218550E-004   9.3740869313349877E-004   9.3740869313349877E-004   4.5153571591044760E-004   4.5153571591044760E-004
  0.23330015621883443       0.23488733503526762       0.23330015621883443        4.8820293194611952E-002   4.8820293194611952E-002   4.8559422939689914E-002   4.8559422939689914E-002   3.5869791954252495E-002   3.3326867525364470E-002   2.4499978992129332E-002   2.4499978992129332E-002   2.4459144577454524E-002   2.4459144577454524E-002   3.3242407993017433E-003   7.6732437040277716E-003   1.0316252354694889E-002   1.0316252354694889E-002   3.7289838810133074E-003   3.7289838810133074E-003   3.6933856980541414E-003   3.6933856980541414E-003   3.6425227411945281E-003   3.6425227411945281E-003   1.3447046519050731E-003   1.3447046519050731E-003   1.3186788009022267E-003   1.3186788009022267E-003   1.2727804288121015E-003   1.2727804288121015E-003   9.6027397844651087E-004   9.6027397844651087E-004   9.3421388965974023E-004   9.3421388965974023E-004   4.4989804281709694E-004   4.4989804281709694E-004
  0.23276907525910226       0.23435261971913862       0.23276907525910226        4.8712625449982970E-002   4.8712625449982970E-002   4.8452068556299743E-002   4.8452068556299743E-002   3.5789110736232123E-002   3.3247765113997935E-002   2.4426147885173756E-002   2.4426147885173756E-002   2.4385391574213097E-002   2.4385391574213097E-002   3.3163705407066760E-003   7.6539853166966466E-003   1.0284062875285658E-002   1.0284062875285658E-002   3.7175774419492096E-003   3.7175774419492096E-003   3.6820639575753048E-003   3.6820639575753048E-003   3.6313231609239999E-003   3.6313231609239999E-003   1.3406026910023070E-003   1.3406026910023070E-003   1.3146193734680017E-003   1.3146193734680017E-003   1.2683419198851143E-003   1.2683419198851143E-003   9.5698471113919833E-004   9.5698471113919833E-004   9.3102365242377571E-004   9.3102365242377571E-004   4.4826305608245792E-004   4.4826305608245792E-004
  0.23223836935008929       0.23381828430876336       0.23223836935008929        4.8605010638859560E-002   4.8605010638859560E-002   4.8344767099152357E-002   4.8344767099152357E-002   3.5708469985577730E-002   3.3168701812356656E-002   2.4352400992579598E-002   2.4352400992579598E-002   2.4311722794362337E-002   2.4311722794362337E-002   3.3085035165658027E-003   7.6347379684035674E-003   1.0251911764758273E-002   1.0251911764758273E-002   3.7061838783292557E-003   3.7061838783292557E-003   3.6707550637093546E-003   3.6707550637093546E-003   3.6201363810273246E-003   3.6201363810273246E-003   1.3365051754666377E-003   1.3365051754666377E-003   1.3105644874563261E-003   1.3105644874563261E-003   1.2639100956505773E-003   1.2639100956505773E-003   9.5370018113104824E-004   9.5370018113104824E-004   9.2783795782201304E-004   9.2783795782201304E-004   4.4663074329346714E-004   4.4663074329346714E-004
  0.23170803291031924       0.23328432318404002       0.23170803291031924        4.8497447616217160E-002   4.8497447616217160E-002   4.8237517427659707E-002   4.8237517427659707E-002   3.5627868852680898E-002   3.3089676807808839E-002   2.4278737570588543E-002   2.4278737570588543E-002   2.4238137494995447E-002   2.4238137494995447E-002   3.3006396466828906E-003   7.6155014644163979E-003   1.0219798702932138E-002   1.0219798702932138E-002   3.6948030769033842E-003   3.6948030769033842E-003   3.6594589040547108E-003   3.6594589040547108E-003   3.6089622903287826E-003   3.6089622903287826E-003   1.3324120650408259E-003   1.3324120650408259E-003   1.3065141028753286E-003   1.3065141028753286E-003   1.2594849117661584E-003   1.2594849117661584E-003   9.5042035578513464E-004   9.5042035578513464E-004   9.2465677432721990E-004   9.2465677432721990E-004   4.4500108798864636E-004   4.4500108798864636E-004
  0.23117806111291872       0.23275073148471420       0.23117806111291872        4.8389935389110794E-002   4.8389935389110794E-002   4.8130318552880927E-002   4.8130318552880927E-002   3.5547306601957852E-002   3.3010689399595158E-002   2.4205156981715242E-002   2.4205156981715242E-002   2.4164635039370108E-002   2.4164635039370108E-002   3.2927788619717779E-003   7.5962756373134715E-003   1.0187723416035794E-002   1.0187723416035794E-002   3.6834349408404999E-003   3.6834349408404999E-003   3.6481753825093701E-003   3.6481753825093701E-003   3.5978007937798365E-003   3.5978007937798365E-003   1.3283233253667569E-003   1.3283233253667569E-003   1.3024681855761204E-003   1.3024681855761204E-003   1.2550663303399336E-003   1.2550663303399336E-003   9.4714520723734701E-004   9.4714520723734701E-004   9.2148007503953678E-004   9.2148007503953678E-004   4.4337407609004850E-004   4.4337407609004850E-004
  0.23064844918793873       0.23221750440792505       0.23064844918793873        4.8282472975255460E-002   4.8282472975255460E-002   4.8023169496514397E-002   4.8023169496514397E-002   3.5466782505876329E-002   3.2931738894931922E-002   2.4131658597725515E-002   2.4131658597725515E-002   2.4091214799989203E-002   2.4091214799989203E-002   3.2849210941200300E-003   7.5770603216876167E-003   1.0155685634405120E-002   1.0155685634405120E-002   3.6720793747395336E-003   3.6720793747395336E-003   3.6369044043931681E-003   3.6369044043931681E-003   3.5866517977418463E-003   3.5866517977418463E-003   1.3242389225953911E-003   1.3242389225953911E-003   1.2984267019184655E-003   1.2984267019184655E-003   1.2506543140960080E-003   1.2506543140960080E-003   9.4387470807294298E-004   9.4387470807294298E-004   9.1830783349325243E-004   9.1830783349325243E-004   4.4174969375384665E-004   4.4174969375384665E-004
  0.23011919173351655       0.23168463651467075       0.23011919173351655        4.8175059263218419E-002   4.8175059263218419E-002   4.7916069151497910E-002   4.7916069151497910E-002   3.5386295740196951E-002   3.2852824506301809E-002   2.4058241704094922E-002   2.4058241704094922E-002   2.4017876063161171E-002   2.4017876063161171E-002   3.2770662653655697E-003   7.5578553291509552E-003   1.0123685050840183E-002   1.0123685050840183E-002   3.6607362698682132E-003   3.6607362698682132E-003   3.6256458617966300E-003   3.6256458617966300E-003   3.5755151954936061E-003   3.5755151954936061E-003   1.3201588180771697E-003   1.3201588180771697E-003   1.2943896135171925E-003   1.2943896135171925E-003   1.2462488206418508E-003   1.2462488206418508E-003   9.4060882707677003E-004   9.4060882707677003E-004   9.1514001953464880E-004   9.1514001953464880E-004   4.4012792526003581E-004   4.4012792526003581E-004
  0.22959028375406962       0.23115212277508582       0.22959028375406962        4.8067693223047693E-002   4.8067693223047693E-002   4.7809016492023279E-002   4.7809016492023279E-002   3.5305845541803417E-002   3.2773945506202266E-002   2.3984905644130375E-002   2.3984905644130375E-002   2.3944618172968425E-002   2.3944618172968425E-002   3.2692143038977506E-003   7.5386604860006173E-003   1.0091721383430008E-002   1.0091721383430008E-002   3.6494055264300004E-003   3.6494055264300004E-003   3.6143996556821149E-003   3.6143996556821149E-003   3.5643908890934128E-003   3.5643908890934128E-003   1.3160829763708905E-003   1.3160829763708905E-003   1.2903568851670587E-003   1.2903568851670587E-003   1.2418498111217290E-003   1.2418498111217290E-003   9.3734753564757333E-004   9.3734753564757333E-004   9.1197660554354575E-004   9.1197660554354575E-004   4.3850875619862764E-004   4.3850875619862764E-004
  0.22906171928490790       0.23061995718368503       0.22906171928490790        4.7960373627067822E-002   4.7960373627067822E-002   4.7702010295147486E-002   4.7702010295147486E-002   3.5225430999494559E-002   3.2695101022025490E-002   2.3911649628276143E-002   2.3911649628276143E-002   2.3871440340776776E-002   2.3871440340776776E-002   3.2613651234388009E-003   7.5194755833044614E-003   1.0059794292439049E-002   1.0059794292439049E-002   3.6380870241012088E-003   3.6380870241012088E-003   3.6031656666407732E-003   3.6031656666407732E-003   3.5532787604530291E-003   3.5532787604530291E-003   1.3120113546454750E-003   1.3120113546454750E-003   1.2863284743566432E-003   1.2863284743566432E-003   1.2374572387784445E-003   1.2374572387784445E-003   9.3409079931800019E-004   9.3409079931800019E-004   9.0881755820780661E-004   9.0881755820780661E-004   4.3689216925953155E-004   4.3689216925953155E-004
  0.22853349345619844       0.23008813483739035       0.22853349345619844        4.7853099468864443E-002   4.7853099468864443E-002   4.7595049558554113E-002   4.7595049558554113E-002   3.5145051367933312E-002   3.2616290343879549E-002   2.3838473020284089E-002   2.3838473020284089E-002   2.3798341931100482E-002   2.3798341931100482E-002   3.2535186538860564E-003   7.5003004518076804E-003   1.0027903505034777E-002   1.0027903505034777E-002   3.6267806662458523E-003   3.6267806662458523E-003   3.5919437987774598E-003   3.5919437987774598E-003   3.5421787147468771E-003   3.5421787147468771E-003   1.3079439185848599E-003   1.3079439185848599E-003   1.2823043470049104E-003   1.2823043470049104E-003   1.2330710661183507E-003   1.2330710661183507E-003   9.3083859048034606E-004   9.3083859048034606E-004   9.0566285086720667E-004   9.0566285086720667E-004   4.3527815055046694E-004   4.3527815055046694E-004
  0.22800560009180110       0.22955664951801633       0.22800560009180110        4.7745869475724512E-002   4.7745869475724512E-002   4.7488133014417809E-002   4.7488133014417809E-002   3.5064705702320273E-002   3.2537512566397128E-002   2.3765375004468681E-002   2.3765375004468681E-002   2.3725322129212578E-002   2.3725322129212578E-002   3.2456748056524129E-003   7.4811348747778885E-003   9.9960486702703622E-003   9.9960486702703622E-003   3.6154863285045627E-003   3.6154863285045627E-003   3.5807339286836513E-003   3.5807339286836513E-003   3.5310906299385533E-003   3.5310906299385533E-003   1.3038806238936719E-003   1.3038806238936719E-003   1.2782844591633096E-003   1.2782844591633096E-003   1.2286912449612662E-003   1.2286912449612662E-003   9.2759087359495522E-004   9.2759087359495522E-004   9.0251244916546693E-004   9.0251244916546693E-004   4.3366668225501863E-004   4.3366668225501863E-004
  0.22747803342738226       0.22902549542208686       0.22747803342738226        4.7638682457452619E-002   4.7638682457452619E-002   4.7381259477202439E-002   4.7381259477202439E-002   3.4984393119764041E-002   3.2458766845005593E-002   2.3692354823869829E-002   2.3692354823869829E-002   2.3652380179053644E-002   2.3652380179053644E-002   3.2378334951780811E-003   7.4619786503645202E-003   9.9642294628853167E-003   9.9642294628853167E-003   3.6042038955922690E-003   3.6042038955922690E-003   3.5695359419604094E-003   3.5695359419604094E-003   3.5200143929077455E-003   3.5200143929077455E-003   1.2998214295343558E-003   1.2998214295343558E-003   1.2742687701125675E-003   1.2742687701125675E-003   1.2243177307230859E-003   1.2243177307230859E-003   9.2434761577939791E-004   9.2434761577939791E-004   8.9936632132176083E-004   8.9936632132176083E-004   4.3205774788924892E-004   4.3205774788924892E-004
  0.22695078810665165       0.22849466715703987       0.22695078810665165        4.7531537305692519E-002   4.7531537305692519E-002   4.7274427842983906E-002   4.7274427842983906E-002   3.4904112798770585E-002   3.2380052395430639E-002   2.3619411779615553E-002   2.3619411779615553E-002   2.3579515382594767E-002   2.3579515382594767E-002   3.2299946448836911E-003   7.4428315914728009E-003   9.9324455830220384E-003   9.9324455830220384E-003   3.5929332612004523E-003   3.5929332612004523E-003   3.5583497331211078E-003   3.5583497331211078E-003   3.5089498993536731E-003   3.5089498993536731E-003   1.2957662976927533E-003   1.2957662976927533E-003   1.2702572423280844E-003   1.2702572423280844E-003   1.2199504823715316E-003   1.2199504823715316E-003   9.2110878677651201E-004   9.2110878677651201E-004   8.9622443809992021E-004   8.9622443809992021E-004   4.3045133228461024E-004   4.3045133228461024E-004
  0.22642385782067329       0.22796415837129347       0.22642385782067329        4.7424432717406026E-002   4.7424432717406026E-002   4.7167636813738700E-002   4.7167636813738700E-002   3.4823863772056804E-002   3.2301368290554702E-002   2.3546545042685083E-002   2.3546545042685083E-002   2.3506726911802618E-002   2.3506726911802618E-002   3.2221581629402552E-003   7.4236934763508748E-003   9.9006966742051315E-003   9.9006966742051315E-003   3.5816742989122990E-003   3.5816742989122990E-003   3.5471751767245049E-003   3.5471751767245049E-003   3.4978970252422452E-003   3.4978970252422452E-003   1.2917151833135266E-003   1.2917151833135266E-003   1.2662498311278834E-003   1.2662498311278834E-003   1.2155894511563512E-003   1.2155894511563512E-003   9.1787435059649688E-004   9.1787435059649688E-004   8.9308676470070735E-004   8.9308676470070735E-004   4.2884741744256147E-004   4.2884741744256147E-004
  0.22589723633428591       0.22743396278764952       0.22589723633428591        4.7317367403355882E-002   4.7317367403355882E-002   4.7060885105217248E-002   4.7060885105217248E-002   3.4743645082764833E-002   3.2222713613585412E-002   2.3473753796058584E-002   2.3473753796058584E-002   2.3434013950637128E-002   2.3434013950637128E-002   3.2143239585198965E-003   7.4045640858549800E-003   9.8689823852890872E-003   9.8689823852890872E-003   3.5704268841664022E-003   3.5704268841664022E-003   3.5360121491741746E-003   3.5360121491741746E-003   3.4868556483687364E-003   3.4868556483687364E-003   1.2876680420018753E-003   1.2876680420018753E-003   1.2622464924899627E-003   1.2622464924899627E-003   1.2112345891273067E-003   1.2112345891273067E-003   9.1464427183309471E-004   9.1464427183309471E-004   8.8995326688873005E-004   8.8995326688873005E-004   4.2724598566866884E-004   4.2724598566866884E-004
  0.22537091748601268       0.22690407420320005       0.22537091748601268        4.7210340088097089E-002   4.7210340088097089E-002   4.6954171446935658E-002   4.6954171446935658E-002   3.4663455784456502E-002   3.2144087458054520E-002   2.3401037234693237E-002   2.3401037234693237E-002   2.3361375695027546E-002   2.3361375695027546E-002   3.2064919417961529E-003   7.3854432034487980E-003   9.8373023704476786E-003   9.8373023704476786E-003   3.5591908942533496E-003   3.5591908942533496E-003   3.5248605287151171E-003   3.5248605287151171E-003   3.4758256483543573E-003   3.4758256483543573E-003   1.2836248300224892E-003   1.2836248300224892E-003   1.2582471830511670E-003   1.2582471830511670E-003   1.2068858491319384E-003   1.2068858491319384E-003   9.1141851566208963E-004   9.1141851566208963E-004   8.8682391099102460E-004   8.8682391099102460E-004   4.2564701957165796E-004   4.2564701957165796E-004
  0.22484489518797063       0.22637448648923894       0.22484489518797063        4.7103349509969479E-002   4.7103349509969479E-002   4.6847494582168241E-002   4.6847494582168241E-002   3.4583294941108574E-002   3.2065488927816535E-002   2.3328394565499851E-002   2.3328394565499851E-002   2.3288811352849062E-002   2.3288811352849062E-002   3.1986620239443427E-003   7.3663306152029571E-003   9.8056562891634010E-003   9.8056562891634010E-003   3.5479662083124455E-003   3.5479662083124455E-003   3.5137201954304441E-003   3.5137201954304441E-003   3.4648069066429586E-003   3.4648069066429586E-003   1.2795855042985157E-003   1.2795855042985157E-003   1.2542518601060706E-003   1.2542518601060706E-003   1.2025431848133707E-003   1.2025431848133707E-003   9.0819704783980538E-004   9.0819704783980538E-004   8.8369866389565561E-004   8.8369866389565561E-004   4.2405050206247073E-004   4.2405050206247073E-004
  0.22431916241689787       0.22584519257545124       0.22431916241689784        4.6996394215818936E-002   4.6996394215818936E-002   4.6740853063271269E-002   4.6740853063271269E-002   3.4503161473314559E-002   3.1986916986251154E-002   2.3255824868089026E-002   2.3255824868089026E-002   2.3216320004819317E-002   2.3216320004819317E-002   3.1908341021178194E-003   7.3472260731303231E-003   9.7740437455676628E-003   9.7740437455676628E-003   3.5367526858142901E-003   3.5367526858142901E-003   3.5025910098858458E-003   3.5025910098858458E-003   3.4537992853787866E-003   3.4537992853787866E-003   1.2755500146679360E-003   1.2755500146679360E-003   1.2502604739480210E-003   1.2502604739480210E-003   1.1982065422895237E-003   1.1982065422895237E-003   9.0497982853011939E-004   9.0497982853011939E-004   8.8057748706298511E-004   8.8057748706298511E-004   4.2245641329574152E-004   4.2245641329574152E-004
  0.22379371256731614       0.22531618581225646       0.22379371256731614        4.6889472836159934E-002   4.6889472836159934E-002   4.6634245526039397E-002   4.6634245526039397E-002   3.4423054364450048E-002   3.1908370658413385E-002   2.3183327281734112E-002   2.3183327281734112E-002   2.3143900791260080E-002   2.3143900791260080E-002   3.1830080795843645E-003   7.3281293443469876E-003   9.7424643698947322E-003   9.7424643698947322E-003   3.5255501954501280E-003   3.5255501954501280E-003   3.4914728418019973E-003   3.4914728418019973E-003   3.4428026557662052E-003   3.4428026557662052E-003   1.2715183142792930E-003   1.2715183142792930E-003   1.2462729781519859E-003   1.2462729781519859E-003   1.1938758713344487E-003   1.1938758713344487E-003   9.0176682059844090E-004   9.0176682059844090E-004   8.7746034457181600E-004   8.7746034457181600E-004   4.2086473478099811E-004   4.2086473478099811E-004
  0.22326853944777392       0.22478745996701582       0.22326853944777392        4.6782584084498091E-002   4.6782584084498091E-002   4.6527670689029597E-002   4.6527670689029597E-002   3.4342972660162334E-002   3.1829849030538038E-002   2.3110901004735007E-002   2.3110901004735007E-002   2.3071552911461395E-002   2.3071552911461395E-002   3.1751838656794268E-003   7.3090402109465217E-003   9.7109178181986281E-003   9.7109178181986281E-003   3.5143586150342028E-003   3.5143586150342028E-003   3.4803655699574203E-003   3.4803655699574203E-003   3.4318168979732655E-003   3.4318168979732655E-003   1.2674903595573175E-003   1.2674903595573175E-003   1.2422893295399892E-003   1.2422893295399892E-003   1.1895511253341275E-003   1.1895511253341275E-003   8.9855798957976299E-004   8.9855798957976299E-004   8.7434720308860402E-004   8.7434720308860402E-004   4.1927544936558862E-004   4.1927544936558862E-004
  0.22274363527252145       0.22425900720212683       0.22274363527252145        4.6675726348525126E-002   4.6675726348525126E-002   4.6421126945957437E-002   4.6421126945957437E-002   3.4262915162095169E-002   3.1751350949734358E-002   2.3038545017523886E-002   2.3038545017523886E-002   2.2999275347087195E-002   2.2999275347087195E-002   3.1673613458813028E-003   7.2899583969975226E-003   9.6794036517511561E-003   9.6794036517511561E-003   3.5031777887171069E-003   3.5031777887171069E-003   3.4692690397242669E-003   3.4692690397242669E-003   3.4208418591322410E-003   3.4208418591322410E-003   1.2634660948033173E-003   1.2634660948033173E-003   1.2383094729511584E-003   1.2383094729511584E-003   1.1852322447558432E-003   1.1852322447558432E-003   8.9535329141304549E-004   8.9535329141304549E-004   8.7123801996752642E-004   8.7123801996752642E-004   4.1768853516031248E-004   4.1768853516031248E-004
  0.22221899334665307       0.22373082074947509       0.22221899334665307        4.6568898236563114E-002   4.6568898236563114E-002   4.6314612910537081E-002   4.6314612910537081E-002   3.4182880837291672E-002   3.1672875425417323E-002   2.2966258453064672E-002   2.2966258453064672E-002   2.2927067232174130E-002   2.2927067232174130E-002   3.1595404218098064E-003   7.2708836661390065E-003   9.6479214983812914E-003   9.6479214983812914E-003   3.4920075842212795E-003   3.4920075842212795E-003   3.4581831198728418E-003   3.4581831198728418E-003   3.4098774095229585E-003   3.4098774095229585E-003   1.2594454727943843E-003   1.2594454727943843E-003   1.2343333616146957E-003   1.2343333616146957E-003   1.1809191792700457E-003   1.1809191792700457E-003   8.9215268885442815E-004   8.9215268885442815E-004   8.6813275917412165E-004   8.6813275917412165E-004   4.1610397366943991E-004   4.1610397366943991E-004
  0.22169460605924399       0.22320289300562002       0.22169460605924399        4.6462098169027972E-002   4.6462098169027972E-002   4.6208127009145401E-002   4.6208127009145401E-002   3.4102868512121590E-002   3.1594421329200602E-002   2.2894040320201928E-002   2.2894040320201928E-002   2.2854927576780277E-002   2.2854927576780277E-002   3.1517209813204509E-003   7.2518157486282991E-003   9.6164709319813205E-003   9.6164709319813205E-003   3.4808478500918060E-003   3.4808478500918060E-003   3.4471076601446664E-003   3.4471076601446664E-003   3.3989234006103169E-003   3.3989234006103169E-003   1.2554284393970501E-003   1.2554284393970501E-003   1.2303609419332135E-003   1.2303609419332135E-003   1.1766118712362821E-003   1.1766118712362821E-003   8.8895613922362633E-004   8.8895613922362633E-004   8.6503137939696398E-004   8.6503137939696398E-004   4.1452174372269248E-004   4.1452174372269248E-004
  0.22117046622184955       0.22267521670565363       0.22117046622184955        4.6355324650912105E-002   4.6355324650912105E-002   4.6101667752504065E-002   4.6101667752504065E-002   3.4022877076425921E-002   3.1515987595069316E-002   2.2821889688175712E-002   2.2821889688175712E-002   2.2782855451299992E-002   2.2782855451299992E-002   3.1439029184522705E-003   7.2327543900009318E-003   9.5850515528718688E-003   9.5850515528718688E-003   3.4696984442089134E-003   3.4696984442089134E-003   3.4360425195500014E-003   3.4360425195500014E-003   3.3879796930319978E-003   3.3879796930319978E-003   1.2514149438297483E-003   1.2514149438297483E-003   1.2263921636319274E-003   1.2263921636319274E-003   1.1723102667168923E-003   1.1723102667168923E-003   8.8576360257634702E-004   8.8576360257634702E-004   8.6193384197650561E-004   8.6193384197650561E-004   4.1294182552205669E-004   4.1294182552205669E-004
  0.22064656640242716       0.22214778436859117       0.22064656640242716        4.6248576136138975E-002   4.6248576136138975E-002   4.5995233600433387E-002   4.5995233600433387E-002   3.3942905381895164E-002   3.1437573119576109E-002   2.2749805594876462E-002   2.2749805594876462E-002   2.2710849894818492E-002   2.2710849894818492E-002   3.1360861234975422E-003   7.2136993268538778E-003   9.5536629478471507E-003   9.5536629478471507E-003   3.4585592196111708E-003   3.4585592196111708E-003   3.4249875522980762E-003   3.4249875522980762E-003   3.3770461426829343E-003   3.3770461426829343E-003   1.2474049335599556E-003   1.2474049335599556E-003   1.2224269747123586E-003   1.2224269747123586E-003   1.1680143100040933E-003   1.1680143100040933E-003   8.8257503764290141E-004   8.8257503764290141E-004   8.5884010696467045E-004   8.5884010696467045E-004   4.1136419863122925E-004   4.1136419863122925E-004
  0.22012289859848558       0.22162058793929151       0.22012289859848558        4.6141850960878764E-002   4.6141850960878764E-002   4.5888822895365160E-002   4.5888822895365160E-002   3.3862952192117664E-002   3.1359176713531688E-002   2.2677787001998254E-002   2.2677787001998254E-002   2.2638909870314281E-002   2.2638909870314281E-002   3.1282704781175588E-003   7.1946502749507179E-003   9.5223046706537223E-003   9.5223046706537223E-003   3.4474300175651980E-003   3.4474300175651980E-003   3.4139426009194519E-003   3.4139426009194519E-003   3.3661225939135321E-003   3.3661225939135321E-003   1.2433983518088196E-003   1.2433983518088196E-003   1.2184653189853312E-003   1.2184653189853312E-003   1.1637239409532192E-003   1.1637239409532192E-003   8.7939039984813048E-004   8.7939039984813048E-004   8.5575013120350765E-004   8.5575013120350765E-004   4.0978884099702670E-004   4.0978884099702670E-004
  0.21959945457402885       0.22109361912767828       0.21959945457402885        4.6035147412102677E-002   4.6035147412102677E-002   4.5782433930696045E-002   4.5782433930696059E-002   3.3783016233943565E-002   3.1280797151372053E-002   2.2605832841544261E-002   2.2605832841544261E-002   2.2567034311114446E-002   2.2567034311114446E-002   3.1204558603610951E-003   7.1756069414687451E-003   9.4909762622493437E-003   9.4909762622493437E-003   3.4363106747521636E-003   3.4363106747521636E-003   3.4029075033984546E-003   3.4029075033984546E-003   3.3552088865841821E-003   3.3552088865841821E-003   1.2393951401375774E-003   1.2393951401375774E-003   1.2145071386290359E-003   1.2145071386290359E-003   1.1594390977612747E-003   1.1594390977612747E-003   8.7620964337285757E-004   8.7620964337285757E-004   8.5266387032514250E-004   8.5266387032514250E-004   4.0821572997062390E-004   4.0821572997062390E-004
  0.21907622652106970       0.22056687007471107       0.21907622652106970        4.5928463862414413E-002   4.5928463862414413E-002   4.5676065085221880E-002   4.5676065085221880E-002   3.3703096298495071E-002   3.1202433270875966E-002   2.2533942106788857E-002   2.2533942106788857E-002   2.2495222211757392E-002   2.2495222211757392E-002   3.1126421545395891E-003   7.1565690490658597E-003   9.4596772904091842E-003   9.4596772904091842E-003   3.4252010373247597E-003   3.4252010373247597E-003   3.3918821071236820E-003   3.3918821071236820E-003   3.3443048698623412E-003   3.3443048698623412E-003   1.2353952435083671E-003   1.2353952435083671E-003   1.2105523791929732E-003   1.2105523791929732E-003   1.1551597223847662E-003   1.1551597223847662E-003   8.7303272517560830E-004   8.7303272517560830E-004   8.4958128265402179E-004   8.4958128265402179E-004   4.0664484429673865E-004   4.0664484429673865E-004
  0.21855320607118600       0.22004033235728898       0.21855320607118600        4.5821798568532850E-002   4.5821798568532850E-002   4.5569714622214853E-002   4.5569714622214853E-002   3.3623191090204396E-002   3.1124083824979682E-002   2.2462113716441759E-002   2.2462113716441759E-002   2.2423472492305589E-002   2.2423472492305589E-002   3.1048292364689654E-003   7.1375362999199880E-003   9.4284072905863395E-003   9.4284072905863395E-003   3.4141009399162739E-003   3.4141009399162739E-003   3.3808662480561795E-003   3.3808662480561795E-003   3.3334103816199901E-003   3.3334103816199901E-003   1.2313986027269661E-003   1.2313986027269661E-003   1.2066009821258081E-003   1.2066009821258081E-003   1.1508857524523618E-003   1.1508857524523618E-003   8.6985959898900039E-004   8.6985959898900039E-004   8.4650232338162102E-004   8.4650232338162102E-004   4.0507616114466151E-004   4.0507616114466151E-004
  0.21803038430277216       0.21951399699556326       0.21803038430277216        4.5715149672632759E-002   4.5715149672632759E-002   4.5463380690761682E-002   4.5463380690761682E-002   3.3543299227826118E-002   3.1045747482774385E-002   2.2390346515842752E-002   2.2390346515842752E-002   2.2351783999539458E-002   2.2351783999539458E-002   3.0970169735656822E-003   7.1185083759814690E-003   9.3971657664430157E-003   9.3971657664430157E-003   3.4030102058250056E-003   3.4030102058250056E-003   3.3698597509128651E-003   3.3698597509128651E-003   3.3225252486155381E-003   3.3225252486155381E-003   1.2274051545082790E-003   1.2274051545082790E-003   1.2026528848408896E-003   1.2026528848408896E-003   1.1466171213455657E-003   1.1466171213455657E-003   8.6669021537844407E-004   8.6669021537844407E-004   8.4342694462315486E-004   8.4342694462315486E-004   4.0350965613906596E-004   4.0350965613906596E-004
  0.21750775305536110       0.21898785577609450       0.21750775305536113        4.5608515470402455E-002   4.5608515470402455E-002   4.5357061593030108E-002   4.5357061593030108E-002   3.3463419445245918E-002   3.0967423026410736E-002   2.2318639457446818E-002   2.2318639457446818E-002   2.2280155687244878E-002   2.2280155687244878E-002   3.0892052444824185E-003   7.0994849868049725E-003   9.3659522684231590E-003   9.3659522684231590E-003   3.3919286749062470E-003   3.3919286749062470E-003   3.3588624568467603E-003   3.3588624568467603E-003   3.3116493138690634E-003   3.3116493138690634E-003   1.2234148415191993E-003   1.2234148415191993E-003   1.1987080306452953E-003   1.1987080306452953E-003   1.1423537689369491E-003   1.1423537689369491E-003   8.6352452971472722E-004   8.6352452971472722E-004   8.4035510315361584E-004   8.4035510315361584E-004   4.0194530730109772E-004   4.0194530730109772E-004
  0.21698530296600896       0.21846189927504728       0.21698530296600896        4.5501894010430859E-002   4.5501894010430859E-002   4.5250755384839809E-002   4.5250755384839809E-002   3.3383550291381889E-002   3.0889109056848579E-002   2.2246991331372441E-002   2.2246991331372441E-002   2.2208586347057194E-002   2.2208586347057194E-002   3.0813939097619823E-003   7.0804657980809409E-003   9.3347662764609197E-003   9.3347662764609197E-003   3.3808561619320244E-003   3.3808561619320244E-003   3.3478741821232000E-003   3.3478741821232000E-003   3.3007823957943777E-003   3.3007823957943777E-003   1.2194275973848533E-003   1.2194275973848533E-003   1.1947663539166574E-003   1.1947663539166574E-003   1.1380956255676671E-003   1.1380956255676671E-003   8.6036249027713273E-004   8.6036249027713273E-004   8.3728674886365936E-004   8.3728674886365936E-004   4.0038308916893773E-004   4.0038308916893773E-004
  0.21646302511039556       0.21793611851032169       0.21646302511039553        4.5395283428946900E-002   4.5395283428946900E-002   4.5144460209413671E-002   4.5144460209413671E-002   3.3303690380944516E-002   3.0810804239740364E-002   2.2175400990710876E-002   2.2175400990710876E-002   2.2137074833523503E-002   2.2137074833523503E-002   3.0735828363581915E-003   7.0614504913629871E-003   9.3036072980641066E-003   9.3036072980641066E-003   3.3697924914101425E-003   3.3697924914101425E-003   3.3368947526744648E-003   3.3368947526744648E-003   3.2899243223727466E-003   3.2899243223727466E-003   1.2154433592258724E-003   1.2154433592258724E-003   1.1908277924981584E-003   1.1908277924981584E-003   1.1338426254500903E-003   1.1338426254500903E-003   8.5720404820450969E-004   8.5720404820450969E-004   8.3422183441551358E-004   8.3422183441551358E-004   3.9882297771646016E-004   3.9882297771646016E-004
  0.21594090970080537       0.21741050363080355       0.21594090970080537        4.5288681684044298E-002   4.5288681684044298E-002   4.5038174032389265E-002   4.5038174032389265E-002   3.3223838195351525E-002   3.0732507110228603E-002   2.2103867173059864E-002   2.2103867173059864E-002   2.2065619885832947E-002   2.2065619885832947E-002   3.0657718781643101E-003   7.0424387166662522E-003   9.2724747906394317E-003   9.2724747906394317E-003   3.3587374700042357E-003   3.3587374700042357E-003   3.3259239767298313E-003   3.3259239767298313E-003   3.2790749040854362E-003   3.2790749040854362E-003   1.2114620577264659E-003   1.2114620577264659E-003   1.1868922778804105E-003   1.1868922778804105E-003   1.1295946960654800E-003   1.1295946960654800E-003   8.5404914962166473E-004   8.5404914962166473E-004   8.3116030760254365E-004   8.3116030760254365E-004   3.9726494646395808E-004   3.9726494646395808E-004
  0.21541894771624931       0.21688504555741417       0.21541894771624931        4.5182086888408114E-002   4.5182086888408114E-002   4.4931894973561315E-002   4.4931894973561315E-002   3.3143992331970192E-002   3.0654216317340898E-002   2.2032388724006414E-002   2.2032388724006414E-002   2.1994220351053400E-002   2.1994220351053400E-002   3.0579609003916442E-003   7.0234301518178185E-003   9.2413682587635833E-003   9.2413682587635833E-003   3.3476909210714101E-003   3.3476909210714101E-003   3.3149616790902731E-003   3.3149616790902731E-003   3.2682339678096824E-003   3.2682339678096824E-003   1.2074836295720562E-003   1.2074836295720562E-003   1.1829597474965800E-003   1.1829597474965800E-003   1.1253517714419703E-003   1.1253517714419703E-003   8.5089774549998128E-004   8.5089774549998128E-004   8.2810212091788220E-004   8.2810212091788220E-004   3.9570897134900697E-004   3.9570897134900697E-004
  0.21489712863333033       0.21635973369878581       0.21489712863333033        4.5075496845922651E-002   4.5075496845922651E-002   4.4825620844862468E-002   4.4825620844862468E-002   3.3064151157010890E-002   3.0575930283649726E-002   2.1960964286382102E-002   2.1960964286382102E-002   2.1922874873729934E-002   2.1922874873729934E-002   3.0501497456147534E-003   7.0044244198242539E-003   9.2102871189513550E-003   9.2102871189513550E-003   3.3366526366390772E-003   3.3366526366390772E-003   3.3040076534715779E-003   3.3040076534715779E-003   3.2574013096893259E-003   3.2574013096893259E-003   1.2035080001538830E-003   1.2035080001538830E-003   1.1790301276264244E-003   1.1790301276264244E-003   1.1211137737082340E-003   1.1211137737082340E-003   8.4774977795668385E-004   8.4774977795668385E-004   8.2504721825899137E-004   8.2504721825899137E-004   3.9415502396163913E-004   3.9415502396163913E-004
  0.21437544302349218       0.21583455856590361       0.21437544302349218        4.4968909582019358E-002   4.4968909582019358E-002   4.4719349679141200E-002   4.4719349679141200E-002   3.2984313202794352E-002   3.0497647594809191E-002   2.1889592656024619E-002   2.1889592656024619E-002   2.1851582251253780E-002   2.1851582251253780E-002   3.0423382726337531E-003   6.9854211834538427E-003   9.1792308544839333E-003   9.1792308544839333E-003   3.3256224323859602E-003   3.3256224323859602E-003   3.2930617170661264E-003   3.2930617170661264E-003   3.2465767490928235E-003   3.2465767490928235E-003   1.1995351033701781E-003   1.1995351033701781E-003   1.1751033529693315E-003   1.1751033529693315E-003   1.1168806342153940E-003   1.1168806342153940E-003   8.4460519594253293E-004   8.4460519594253293E-004   8.2199555015124428E-004   8.2199555015124428E-004   3.9260307929069971E-004   3.9260307929069971E-004
  0.21385388029049052       0.21530950949443853       0.21385388029049052        4.4862322881497302E-002   4.4862322881497302E-002   4.4613079269352353E-002   4.4613079269352353E-002   3.2904476821559593E-002   3.0419366660113242E-002   2.1818272472128721E-002   2.1818272472128721E-002   2.1780341124555708E-002   2.1780341124555708E-002   3.0345263226055621E-003   6.9664200628315872E-003   9.1481988806643294E-003   9.1481988806643294E-003   3.3146000997877441E-003   3.3146000997877441E-003   3.2821236630539373E-003   3.2821236630539373E-003   3.2357600816504926E-003   3.2357600816504926E-003   1.1955648643906074E-003   1.1955648643906074E-003   1.1711793496082862E-003   1.1711793496082862E-003   1.1126522751652203E-003   1.1126522751652203E-003   8.4146394159523676E-004   8.4146394159523676E-004   8.1894706050476157E-004   8.1894706050476157E-004   3.9105310898758381E-004   3.9105310898758381E-004
  0.21333242932681298       0.21478457530557568       0.21333242932681298        4.4755734422427772E-002   4.4755734422427772E-002   4.4506807302066777E-002   4.4506807302066777E-002   3.2824640285776308E-002   3.0341085810862006E-002   2.1747002307353994E-002   2.1747002307353994E-002   2.1709150068115000E-002   2.1709150068115000E-002   3.0267137288541358E-003   6.9474206593331152E-003   9.1171905840435729E-003   9.1171905840435729E-003   3.3035854200427449E-003   3.3035854200427449E-003   3.2711932744225176E-003   3.2711932744225176E-003   3.2249510929219789E-003   3.2249510929219789E-003   1.1915972046706797E-003   1.1915972046706797E-003   1.1672580399672552E-003   1.1672580399672552E-003   1.1084286149692587E-003   1.1084286149692587E-003   8.3832595421862567E-004   8.3832595421862567E-004   8.1590169047562205E-004   8.1590169047562205E-004   3.8950508333282117E-004   3.8950508333282117E-004
  0.21281108012184125       0.21425974592492325       0.21281108012184125        4.4649142104853615E-002   4.4649142104853615E-002   4.4400531685195185E-002   4.4400531685195185E-002   3.2744802034349353E-002   3.0262803541776361E-002   2.1675780887658803E-002   2.1675780887658803E-002   2.1638007809549421E-002   2.1638007809549421E-002   3.0189003409639898E-003   6.9284226141803056E-003   9.0862054180688712E-003   9.0862054180688712E-003   3.2925781980472726E-003   3.2925781980472726E-003   3.2602703576822818E-003   3.2602703576822818E-003   3.2141495917372667E-003   3.2141495917372667E-003   1.1876320541902281E-003   1.1876320541902281E-003   1.1633393549067574E-003   1.1633393549067574E-003   1.1042095812780761E-003   1.1042095812780761E-003   8.3519117996271128E-004   8.3519117996271128E-004   8.1285938786020064E-004   8.1285938786020064E-004   3.8795897601158241E-004   3.8795897601158241E-004
  0.21228982087583978       0.21373500947722793       0.21228982087583978        4.4542543460770884E-002   4.4542543460770884E-002   4.4294249959722698E-002   4.4294249959722698E-002   3.2664960230692222E-002   3.0184518077690924E-002   2.1604606697992277E-002   2.1604606697992277E-002   2.1566912835745366E-002   2.1566912835745366E-002   3.0110859815330199E-003   6.9094255032816666E-003   9.0552427315361561E-003   9.0552427315361561E-003   3.2815782014562374E-003   3.2815782014562374E-003   3.2493546823937815E-003   3.2493546823937815E-003   3.2033553503959420E-003   3.2033553503959420E-003   1.1836693295015617E-003   1.1836693295015617E-003   1.1594232120289579E-003   1.1594232120289579E-003   1.0999950876201493E-003   1.0999950876201493E-003   8.3205955446666454E-004   8.3205955446666454E-004   8.0982009025028917E-004   8.0982009025028917E-004   3.8641475555232179E-004   3.8641475555232179E-004
  0.21176864057158462       0.21321035487518361       0.21176864057158462        4.4435936179776231E-002   4.4435936179776231E-002   4.4187959823796037E-002   4.4187959823796037E-002   3.2585113156449325E-002   3.0106227759612005E-002   2.1533478333800236E-002   2.1533478333800236E-002   2.1495863743973612E-002   2.1495863743973612E-002   3.0032704847019445E-003   6.8904289309335478E-003   9.0243019215255158E-003   9.0243019215255158E-003   3.2705852150082784E-003   3.2705852150082784E-003   3.2384460350771195E-003   3.2384460350771195E-003   3.1925681579778897E-003   3.1925681579778897E-003   1.1797089532983042E-003   1.1797089532983042E-003   1.1555095350179155E-003   1.1555095350179155E-003   1.0957850542337505E-003   1.0957850542337505E-003   8.2893101833594483E-004   8.2893101833594483E-004   8.0678374005342928E-004   8.0678374005342928E-004   3.8487239296197310E-004   3.8487239296197310E-004
  0.21124752705915173       0.21268576989145266       0.21124752705915173        4.4329317717345301E-002   4.4329317717345301E-002   4.4081658742167365E-002   4.4081658742167365E-002   3.2505258918104095E-002   3.0027930757052988E-002   2.1462394239605147E-002   2.1462394239605147E-002   2.1424858980760554E-002   2.1424858980760554E-002   2.9954536674388619E-003   6.8714324600190509E-003   8.9933823196820945E-003   8.9933823196820945E-003   3.2595990001236031E-003   3.2595990001236031E-003   3.2275441791196663E-003   3.2275441791196663E-003   3.1817877806972301E-003   3.1817877806972301E-003   1.1757508398603778E-003   1.1757508398603778E-003   1.1515982392559310E-003   1.1515982392559310E-003   1.0915793925911608E-003   1.0915793925911608E-003   8.2580550564243893E-004   8.2580550564243893E-004   8.0375027333202628E-004   8.0375027333202628E-004   3.8333185605594596E-004   3.8333185605594596E-004
  0.21072646865677810       0.21216124277020038       0.21072646865677810        4.4222685622191886E-002   4.4222685622191886E-002   4.3975344272580569E-002   4.3975344272580569E-002   3.2425395692172655E-002   2.9949625308457250E-002   2.1391352927625829E-002   2.1391352927625829E-002   2.1353897060264637E-002   2.1353897060264637E-002   2.9876353535378416E-003   6.8524356703525170E-003   8.9624832873240450E-003   8.9624832873240450E-003   3.2486193286922361E-003   3.2486193286922361E-003   3.2166488883053419E-003   3.2166488883053419E-003   3.1710139950586872E-003   3.1710139950586872E-003   1.1717949072261933E-003   1.1717949072261933E-003   1.1476892438526910E-003   1.1476892438526910E-003   1.0873780183451426E-003   1.0873780183451426E-003   8.2268295354441664E-004   8.2268295354441664E-004   8.0071962913968520E-004   8.0071962913968520E-004   3.8179311420190158E-004   3.8179311420190158E-004
  0.21020545288114661       0.21163676094893238       0.21020545288114661        4.4116037276431944E-002   4.4116037276431944E-002   4.3869013806709767E-002   4.3869013806709767E-002   3.2345521530600135E-002   2.9871309530397946E-002   2.1320352804666449E-002   2.1320352804666449E-002   2.1282976391358798E-002   2.1282976391358798E-002   2.9798153545692427E-003   6.8334381123924320E-003   8.9316041401495874E-003   8.9316041401495874E-003   3.2376459563197694E-003   3.2376459563197694E-003   3.2057599202659449E-003   3.2057599202659449E-003   3.1602465616049364E-003   3.1602465616049364E-003   1.1678410675534140E-003   1.1678410675534140E-003   1.1437824621203119E-003   1.1437824621203119E-003   1.0831808410907316E-003   1.0831808410907316E-003   8.1956329467741391E-004   8.1956329467741391E-004   7.9769174213611049E-004   7.9769174213611049E-004   3.8025613456991081E-004   3.8025613456991081E-004
  0.20968446708993516       0.21111231170532746       0.20968446708993516        4.4009370026944848E-002   4.4009370026944848E-002   4.3762664701130688E-002   4.3762664701130688E-002   3.2265634459154362E-002   2.9792981514063718E-002   2.1249392259916785E-002   2.1249392259916785E-002   2.1212095365333212E-002   2.1212095365333212E-002   2.9719934795101096E-003   6.8144393306589241E-003   8.9007441864368993E-003   8.9007441864368993E-003   3.2266786358973966E-003   3.2266786358973966E-003   3.1948770299472925E-003   3.1948770299472925E-003   3.1494852382331047E-003   3.1494852382331047E-003   1.1638892320074471E-003   1.1638892320074471E-003   1.1398778064045311E-003   1.1398778064045311E-003   1.0789877695668850E-003   1.0789877695668850E-003   8.1644646101913245E-004   8.1644646101913245E-004   7.9466654633803544E-004   7.9466654633803544E-004   3.7872088403866105E-004   3.7872088403866105E-004
  0.20916349817045404       0.21058788184381805       0.20916349817045404        4.3902681121546092E-002   4.3902681121546092E-002   4.3656294213684908E-002   4.3656294213684908E-002   3.2185732429630291E-002   2.9714639278405341E-002   2.1178469622663235E-002   2.1178469622663235E-002   2.1141252313654019E-002   2.1141252313654019E-002   2.9641695300638188E-003   6.7954388523760205E-003   8.8699027086604505E-003   8.8699027086604505E-003   3.2157171110663752E-003   3.2157171110663752E-003   3.1839999631241996E-003   3.1839999631241996E-003   3.1387297737824811E-003   3.1387297737824811E-003   1.1599393084061433E-003   1.1599393084061433E-003   1.1359751857579093E-003   1.1359751857579093E-003   1.0747987091630012E-003   1.0747987091630012E-003   8.1333238203537312E-004   8.1333238203537312E-004   7.9164397331953724E-004   7.9164397331953724E-004   3.7718732828311236E-004   3.7718732828311236E-004
  0.20864253286130635       0.21006345801939286       0.20864253286130638        4.3795967774750866E-002   4.3795967774750866E-002   4.3549899569048429E-002   4.3549899569048429E-002   3.2105813369110732E-002   2.9636280818446482E-002   2.1107583206241329E-002   2.1107583206241329E-002   2.1070445551867021E-002   2.1070445551867021E-002   2.9563433054823614E-003   6.7764361991971443E-003   8.8390789826141448E-003   8.8390789826141448E-003   3.2047611230115272E-003   3.2047611230115272E-003   3.1731284631419387E-003   3.1731284631419387E-003   3.1279799147010483E-003   3.1279799147010483E-003   1.1559912036672457E-003   1.1559912036672457E-003   1.1320745083585274E-003   1.1320745083585274E-003   1.0706135645224971E-003   1.0706135645224971E-003   8.1022098661461992E-004   8.1022098661461992E-004   7.8862395408961852E-004   7.8862395408961852E-004   3.7565543272852133E-004   3.7565543272852133E-004
  0.20812155744251554       0.20953902642567585       0.20812155744251554        4.3689227104221781E-002   4.3689227104221781E-002   4.3443477894453832E-002   4.3443477894453832E-002   3.2025875132378680E-002   2.9557904058635825E-002   2.1036731265991395E-002   2.1036731265991395E-002   2.0999673337600930E-002   2.0999673337600930E-002   2.9485145979057234E-003   6.7574308758993227E-003   8.8082722591364768E-003   8.8082722591364768E-003   3.1938104039634743E-003   3.1938104039634743E-003   3.1622622644688087E-003   3.1622622644688087E-003   3.1172353986704654E-003   3.1172353986704654E-003   1.1520448214665088E-003   1.1520448214665088E-003   1.1281756791966101E-003   1.1281756791966101E-003   1.0664322370658233E-003   1.0664322370658233E-003   8.0711220122597709E-004   8.0711220122597709E-004   7.8560641730412702E-004   7.8560641730412702E-004   3.7412516164439882E-004   3.7412516164439882E-004
  0.20760055774258168       0.20901457280204164       0.20760055774258168        4.3582456132150241E-002   4.3582456132150241E-002   4.3337026224743017E-002   4.3337026224743017E-002   3.1945915502961622E-002   2.9479506853883432E-002   2.0965912000457526E-002   2.0965912000457526E-002   2.0928933871765532E-002   2.0928933871765532E-002   2.9406831924625168E-003   6.7384223706448663E-003   8.7774817646435518E-003   8.7774817646435518E-003   3.1828646773843007E-003   3.1828646773843007E-003   3.1514010928807281E-003   3.1514010928807281E-003   3.1064959547891222E-003   3.1064959547891222E-003   1.1481000623039259E-003   1.1481000623039259E-003   1.1242786001406393E-003   1.1242786001406393E-003   1.0622546250702602E-003   1.0622546250702602E-003   8.0400594997745781E-004   8.0400594997745781E-004   7.8259128932212389E-004   7.8259128932212389E-004   3.7259647817479652E-004   3.7259647817479652E-004
  0.20707951945928185       0.20849008275654549       0.20707951945928185        4.3475651850625525E-002   4.3475651850625525E-002   4.3230541562019234E-002   4.3230541562019234E-002   3.1865932242095073E-002   2.9401087037579876E-002   2.0895123594979324E-002   2.0895123594979324E-002   2.0858225342094857E-002   2.0858225342094857E-002   2.9328488720644580E-003   6.7194101666330722E-003   8.7467067200918021E-003   8.7467067200918021E-003   3.1719236647055494E-003   3.1719236647055494E-003   3.1405446721474778E-003   3.1405446721474778E-003   3.0957613101838632E-003   3.0957613101838632E-003   1.1441568259315175E-003   1.1441568259315175E-003   1.1203831723363374E-003   1.1203831723363374E-003   1.0580806262488085E-003   1.0580806262488085E-003   8.0090215653265948E-004   8.0090215653265948E-004   7.7957849606616998E-004   7.7957849606616998E-004   3.7106934528285165E-004   3.7106934528285165E-004
  0.20655842753872022       0.20796554114087998       0.20655842753872022        4.3368811094650780E-002   4.3368811094650780E-002   4.3124020752734457E-002   4.3124020752734457E-002   3.1785922993635952E-002   2.9322642328380923E-002   2.0824364137746468E-002   2.0824364137746468E-002   2.0787545839296852E-002   2.0787545839296852E-002   2.9250114080918922E-003   6.7003937195093339E-003   8.7159463044921281E-003   8.7159463044921281E-003   3.1609870723541349E-003   3.1609870723541349E-003   3.1296927111591944E-003   3.1296927111591944E-003   3.0850311772812663E-003   3.0850311772812663E-003   1.1402150066769164E-003   1.1402150066769164E-003   1.1164892915874326E-003   1.1164892915874326E-003   1.0539101328071957E-003   1.0539101328071957E-003   7.9780074043439336E-004   7.9780074043439336E-004   7.7656795945360232E-004   7.7656795945360232E-004   3.6954372394309889E-004   3.6954372394309889E-004
  0.20603726649837517       0.20744093237556893       0.20603726649837517        4.3261930607926505E-002   4.3261930607926505E-002   4.3017460552353511E-002   4.3017460552353511E-002   3.1705885333339144E-002   2.9244170378535540E-002   2.0753631663758147E-002   2.0753631663758147E-002   2.0716893400963991E-002   2.0716893400963991E-002   2.9171705652181043E-003   6.6813724690950012E-003   8.6851996740361717E-003   8.6851996740361717E-003   3.1500545985471478E-003   3.1500545985471478E-003   3.1188449106691373E-003   3.1188449106691373E-003   3.0743052604754136E-003   3.0743052604754136E-003   1.1362744958913536E-003   1.1362744958913536E-003   1.1125968507748533E-003   1.1125968507748533E-003   1.0497430340475496E-003   1.0497430340475496E-003   7.9470161903941964E-004   7.9470161903941964E-004   7.7355959927426015E-004   7.7355959927426015E-004   3.6801957409546721E-004   3.6801957409546721E-004
  0.20551601776117773       0.20691623776644336       0.20551601776117773        4.3155006495861049E-002   4.3155006495861042E-002   4.2910857080006984E-002   4.2910857080006977E-002   3.1625816359263960E-002   2.9165668372324500E-002   2.0682923793522146E-002   2.0682923793522146E-002   2.0646265650682581E-002   2.0646265650682581E-002   2.9093260612778173E-003   6.6623457420751106E-003   8.6544658050704028E-003   8.6544658050704028E-003   3.1391258774489633E-003   3.1391258774489633E-003   3.1080009078842080E-003   3.1080009078842080E-003   3.0635832013422965E-003   3.0635832013422965E-003   1.1323351618196080E-003   1.1323351618196080E-003   1.1087057199740255E-003   1.1087057199740255E-003   1.0455791951056901E-003   1.0455791951056901E-003   7.9160469170233029E-004   7.9160469170233029E-004   7.7055331783698231E-004   7.7055331783698231E-004   3.6649684687109979E-004   3.6649684687109979E-004
  0.20499467503901436       0.20639145098980324       0.20499467503901436        4.3048037381547298E-002   4.3048037381547291E-002   4.2804208965001526E-002   4.2804208965001520E-002   3.1545715055079658E-002   2.9087135343117736E-002   2.0612239819353180E-002   2.0612239819353180E-002   2.0575661881965589E-002   2.0575661881965589E-002   2.9014777988143319E-003   6.6433133135661649E-003   8.6237444008996703E-003   8.6237444008996703E-003   3.1282008016343815E-003   3.1282008016343815E-003   3.0971605964273848E-003   3.0971605964273848E-003   3.0528648950027583E-003   3.0528648950027583E-003   1.1283969658367630E-003   1.1283969658367630E-003   1.1048158612672004E-003   1.1048158612672004E-003   1.0414185797839961E-003   1.0414185797839961E-003   7.8850993113792193E-004   7.8850993113792193E-004   7.6754908865858077E-004   7.6754908865858077E-004   3.6497552950941024E-004   3.6497552950941024E-004
  0.20447323325192690       0.20586656693821331       0.20447323325192690        4.2941022134396635E-002   4.2941022134396635E-002   4.2697515082251031E-002   4.2697515082251031E-002   3.1465580589092504E-002   2.9008570505656535E-002   2.0541579199917802E-002   2.0541579199917802E-002   2.0505081554496239E-002   2.0505081554496239E-002   2.8936256984713332E-003   6.6242750027921682E-003   8.5930352372944625E-003   8.5930352372944625E-003   3.1172792894067587E-003   3.1172792894067587E-003   3.0863238954548116E-003   3.0863238954548116E-003   3.0421502618293173E-003   3.0421502618293173E-003   1.1244598785878494E-003   1.1244598785878494E-003   1.1009272458997140E-003   1.1009272458997140E-003   1.0372611617819017E-003   1.0372611617819017E-003   7.8541731741221647E-004   7.8541731741221647E-004   7.6454689239024878E-004   7.6454689239024878E-004   3.6345561287996861E-004   3.6345561287996861E-004
  0.20395169199811003       0.20534158521335139       0.20395169199811000        4.2833960582831239E-002   4.2833960582831239E-002   4.2590775262824308E-002   4.2590775262824308E-002   3.1385412847892556E-002   2.8929973779238616E-002   2.0470942029680639E-002   2.0470942029680639E-002   2.0434524763038336E-002   2.0434524763038336E-002   2.8857697512964828E-003   6.6052307998281361E-003   8.5623383664691632E-003   8.5623383664691632E-003   3.1063613573584039E-003   3.1063613573584039E-003   3.0754908216511388E-003   3.0754908216511388E-003   3.0314393186283519E-003   3.0314393186283519E-003   1.1205239061489391E-003   1.1205239061489391E-003   1.0970398801158098E-003   1.0970398801158098E-003   1.0331069522776925E-003   1.0331069522776925E-003   7.8232685846495859E-004   7.8232685846495859E-004   7.6154673674115277E-004   7.6154673674115277E-004   3.6193710156120633E-004   3.6193710156120633E-004
  0.20343005087279081       0.20481650541393293       0.20343005087279081        4.2726852554154100E-002   4.2726852554154100E-002   4.2483989336693513E-002   4.2483989336693513E-002   3.1305211717365951E-002   2.8851345082802102E-002   2.0400328403752534E-002   2.0400328403752534E-002   2.0363991603003742E-002   2.0363991603003742E-002   2.8779099483040036E-003   6.5861806947405876E-003   8.5316538409985539E-003   8.5316538409985539E-003   3.0954470222009102E-003   3.0954470222009102E-003   3.0646613918205333E-003   3.0646613918205333E-003   3.0207320823260309E-003   3.0207320823260309E-003   1.1165890546420332E-003   1.1165890546420332E-003   1.0931537702058485E-003   1.0931537702058485E-003   1.0289559625178222E-003   1.0289559625178222E-003   7.7923856228580583E-004   7.7923856228580583E-004   7.5854862946925228E-004   7.5854862946925228E-004   3.6042000015819390E-004   3.6042000015819390E-004
  0.20290830946819988       0.20429132713567932       0.20290830946819988        4.2619697874538932E-002   4.2619697874538932E-002   4.2377157132724212E-002   4.2377157132724212E-002   3.1224977082688531E-002   2.8772684334923856E-002   2.0329738417896936E-002   2.0329738417896936E-002   2.0293482170458649E-002   2.0293482170458649E-002   2.8700462804745986E-003   6.5671246775879429E-003   8.5009817138213279E-003   8.5009817138213279E-003   3.0845363007663811E-003   3.0845363007663811E-003   3.0538356228878992E-003   3.0538356228878992E-003   3.0100285699695456E-003   3.0100285699695456E-003   1.1126553302355324E-003   1.1126553302355324E-003   1.0892689225067839E-003   1.0892689225067839E-003   1.0248082038175278E-003   1.0248082038175278E-003   7.7615243691478430E-004   7.7615243691478430E-004   7.5555257838174706E-004   7.5555257838174706E-004   3.5890431330287578E-004   3.5890431330287578E-004
  0.20238646737353330       0.20376604997128364       0.20238646737353330        4.2512496369018243E-002   4.2512496369018243E-002   4.2270278478663895E-002   4.2270278478663895E-002   3.1144708828319028E-002   2.8693991453816330E-002   2.0259172168535660E-002   2.0259172168535660E-002   2.0222996562129461E-002   2.0222996562129461E-002   2.8621787387552284E-003   6.5480627384206930E-003   8.4703220382432807E-003   8.4703220382432807E-003   3.0736292100085028E-003   3.0736292100085028E-003   3.0430135318999562E-003   3.0430135318999562E-003   2.9993287987281816E-003   2.9993287987281816E-003   1.1087227391446772E-003   1.1087227391446772E-003   1.0853853434025860E-003   1.0853853434025860E-003   1.0206636875613867E-003   1.0206636875613867E-003   7.7306849044270643E-004   7.7306849044270643E-004   7.5255859133548716E-004   7.5255859133548716E-004   3.5739004565427942E-004   3.5739004565427942E-004
  0.20186452417492654       0.20324067351038361       0.20186452417492654        4.2405247861474406E-002   4.2405247861474406E-002   4.2163353201133111E-002   4.2163353201133111E-002   3.1064406837993032E-002   2.8615266357326568E-002   2.0188629752755916E-002   2.0188629752755916E-002   2.0152534875409786E-002   2.0152534875409786E-002   2.8543073140591055E-003   6.5289948672819465E-003   8.4396748679412652E-003   8.4396748679412652E-003   3.0627257670038858E-003   3.0627257670038858E-003   3.0321951360265738E-003   3.0321951360265738E-003   2.9886327858946521E-003   2.9886327858946521E-003   1.1047912876320600E-003   1.1047912876320600E-003   1.0815030393247647E-003   1.0815030393247647E-003   1.0165224252039781E-003   1.0165224252039781E-003   7.6998673101167248E-004   7.6998673101167248E-004   7.4956667623746198E-004   7.4956667623746198E-004   3.5587720189876257E-004   3.5587720189876257E-004
  0.20134247945542258       0.20271519733952503       0.20134247945542258        4.2297952174627951E-002   4.2297952174627951E-002   4.2056381125614113E-002   4.2056381125614113E-002   3.0984070994716648E-002   2.8536508962933527E-002   2.0118111268316776E-002   2.0118111268316776E-002   2.0082097208366949E-002   2.0082097208366949E-002   2.8464319972655175E-003   6.5099210542077521E-003   8.4090402569666853E-003   8.4090402569666853E-003   3.0518259889532628E-003   3.0518259889532628E-003   3.0213804525619772E-003   3.0213804525619772E-003   2.9779405488863002E-003   2.9779405488863002E-003   1.1008609820081078E-003   1.1008609820081078E-003   1.0776220167528373E-003   1.0776220167528373E-003   1.0123844282704931E-003   1.0123844282704931E-003   7.6690716681551804E-004   7.6690716681551804E-004   7.4657684104524038E-004   7.4657684104524038E-004   3.5436578675024252E-004   3.5436578675024252E-004
  0.20082033279493028       0.20218962104212670       0.20082033279493028        4.2190609130026285E-002   4.2190609130026285E-002   4.1949362076439817E-002   4.1949362076439817E-002   3.0903701180759056E-002   2.8457719187745586E-002   2.0047616813655109E-002   2.0047616813655109E-002   2.0011683659747901E-002   2.0011683659747901E-002   2.8385527792196717E-003   6.4908412892273710E-003   8.3784182597489657E-003   8.3784182597489657E-003   3.0409298931826536E-003   3.0409298931826536E-003   3.0105694989259000E-003   3.0105694989259000E-003   2.9672521052462645E-003   2.9672521052462645E-003   1.0969318286315386E-003   1.0969318286315386E-003   1.0737422822147884E-003   1.0737422822147884E-003   1.0082497083573284E-003   1.0082497083573284E-003   7.6382980610026374E-004   7.6382980610026374E-004   7.4358909376741257E-004   7.4358909376741257E-004   3.5285580495042159E-004   3.5285580495042159E-004
  0.20029808377020139       0.20166394419845435       0.20029808377020139        4.2083218548033256E-002   4.2083218548033256E-002   4.1842295876783710E-002   4.1842295876783710E-002   3.0823297277646603E-002   2.8378896948499030E-002   1.9977146487893109E-002   1.9977146487893109E-002   1.9941294328986791E-002   1.9941294328986791E-002   2.8306696507326475E-003   6.4717555623637910E-003   8.3478089310995030E-003   8.3478089310995030E-003   3.0300374971447270E-003   3.0300374971447270E-003   2.9997622926649565E-003   2.9997622926649565E-003   2.9565674726448267E-003   2.9565674726448267E-003   1.0930038339098955E-003   1.0930038339098955E-003   1.0698638422875968E-003   1.0698638422875968E-003   1.0041182771327629E-003   1.0041182771327629E-003   7.6075465716461828E-004   7.6075465716461828E-004   7.4060344246408300E-004   7.4060344246408300E-004   3.5134726126903940E-004   3.5134726126903940E-004
  0.19977573195479076       0.20113816638557763       0.19977573195479076        4.1975780247817666E-002   4.1975780247817666E-002   4.1735182348648488E-002   4.1735182348648488E-002   3.0742859166155510E-002   2.8300042161555537E-002   1.9906700390844429E-002   1.9906700390844429E-002   1.9870929316211133E-002   1.9870929316211133E-002   2.8227826025812130E-003   6.4526638636340696E-003   8.3172123262152762E-003   8.3172123262152762E-003   3.0191488184200268E-003   3.0191488184200268E-003   2.9889588514538574E-003   2.9889588514538574E-003   2.9458866688806449E-003   2.9458866688806449E-003   1.0890770043000316E-003   1.0890770043000316E-003   1.0659867035977149E-003   1.0659867035977149E-003   9.9999014633757712E-004   9.9999014633757712E-004   7.5768172836044125E-004   7.5768172836044125E-004   7.3761989524732128E-004   7.3761989524732128E-004   3.4984016050410379E-004   3.4984016050410379E-004
  0.19925327691902836       0.20061228717734683       0.19925327691902836        4.1868294047342887E-002   4.1868294047342887E-002   4.1628021312856013E-002   4.1628021312856013E-002   3.0662386726306029E-002   2.8221154742900573E-002   1.9836278623021918E-002   1.9836278623021918E-002   1.9800588722249508E-002   1.9800588722249508E-002   2.8148916255078195E-003   6.4335661830498860E-003   8.2866285006829490E-003   8.2866285006829490E-003   3.0082638747183608E-003   3.0082638747183608E-003   2.9781591930968052E-003   2.9781591930968052E-003   2.9352097118821373E-003   2.9352097118821373E-003   1.0851513463086572E-003   1.0851513463086572E-003   1.0621108728216192E-003   1.0621108728216192E-003   9.9586532778574068E-004   9.9586532778574068E-004   7.5461102809326196E-004   7.5461102809326196E-004   7.3463846028167705E-004   7.3463846028167705E-004   3.4833450748215114E-004   3.4833450748215114E-004
  0.19873071822997029       0.20008630614434308       0.19873071822997029        4.1760759763352723E-002   4.1760759763352723E-002   4.1520812589033590E-002   4.1520812589033604E-002   3.0581879837353373E-002   2.8142234608139541E-002   1.9765881285642842E-002   1.9765881285642842E-002   1.9730272648636846E-002   1.9730272648636846E-002   2.8069967102202775E-003   6.4144625106175657E-003   8.2560575104820046E-003   8.2560575104820046E-003   2.9973826838798701E-003   2.9973826838798701E-003   2.9673633355285678E-003   2.9673633355285678E-003   2.9245366197085563E-003   2.9245366197085563E-003   1.0812268664927677E-003   1.0812268664927677E-003   1.0582363566862243E-003   1.0582363566862243E-003   9.9174383336497708E-004   9.9174383336497708E-004   7.5154256482270034E-004   7.5154256482270034E-004   7.3165914578458553E-004   7.3165914578458553E-004   3.4683030705845967E-004   3.4683030705845967E-004
  0.19820805545138379       0.19956022285385913       0.19820805545138379        4.1653177211363308E-002   4.1653177211363308E-002   4.1413555995605880E-002   4.1413555995605880E-002   3.0501338377783346E-002   2.8063281672497900E-002   1.9695508480638089E-002   1.9695508480638089E-002   1.9659981197623633E-002   1.9659981197623633E-002   2.7990978473918819E-003   6.3953528363390640E-003   8.2254994119895768E-003   8.2254994119895768E-003   2.9865052638766891E-003   2.9865052638766891E-003   2.9565712968161123E-003   2.9565712968161123E-003   2.9138674105516267E-003   2.9138674105516267E-003   1.0773035714602827E-003   1.0773035714602827E-003   1.0543631619695266E-003   1.0543631619695266E-003   9.8762567503755038E-004   9.8762567503755038E-004   7.4847634706305514E-004   7.4847634706305514E-004   7.2868196002695074E-004   7.2868196002695074E-004   3.4532756411734136E-004   3.4532756411734136E-004
  0.19768528814369424       0.19903403686985052       0.19768528814369424        4.1545546205648771E-002   4.1545546205648771E-002   4.1306251349781095E-002   4.1306251349781095E-002   3.0420762225303283E-002   2.7984295850817104E-002   1.9625160310657624E-002   1.9625160310657624E-002   1.9589714472181372E-002   1.9589714472181372E-002   2.7911950276611262E-003   6.3762371502119461E-003   8.1949542619836890E-003   8.1949542619836890E-003   2.9756316328140337E-003   2.9756316328140337E-003   2.9457830951597169E-003   2.9457830951597169E-003   2.9032021027366500E-003   2.9032021027366500E-003   1.0733814678704917E-003   1.0733814678704917E-003   1.0504912955010401E-003   1.0504912955010401E-003   9.8351086484085425E-004   9.8351086484085425E-004   7.4541238338374260E-004   7.4541238338374260E-004   7.2570691133357014E-004   7.2570691133357014E-004   3.4382628357236067E-004   3.4382628357236067E-004
  0.19716241586395702       0.19850774775290664       0.19716241586395702        4.1437866559230090E-002   4.1437866559230090E-002   4.1198898467539991E-002   4.1198898467539991E-002   3.0340151256835455E-002   2.7905277057553128E-002   1.9554836879078347E-002   1.9554836879078347E-002   1.9519472576010485E-002   1.9519472576010485E-002   2.7832882416316427E-003   6.3571154422300295E-003   8.1644221176475195E-003   8.1644221176475195E-003   2.9647618089316576E-003   2.9647618089316576E-003   2.9349987488944333E-003   2.9349987488944333E-003   2.8925407147239535E-003   2.8925407147239535E-003   1.0694605624346192E-003   1.0694605624346192E-003   1.0466207641623595E-003   1.0466207641623595E-003   9.7939941488810710E-004   9.7939941488810710E-004   7.4235068240982376E-004   7.4235068240982376E-004   7.2273400808365727E-004   7.2273400808365727E-004   3.4232647036660380E-004   3.4232647036660380E-004
  0.19663943816581952       0.19798135506021092       0.19663943816581952        4.1330138082972000E-002   4.1330138082972000E-002   4.1091497163624487E-002   4.1091497163624487E-002   3.0259505348510216E-002   2.7826225206774153E-002   1.9484538290011382E-002   1.9484538290011382E-002   1.9449255613547600E-002   1.9449255613547600E-002   2.7753774798720998E-003   6.3379877023838687E-003   8.1339030365734921E-003   8.1339030365734921E-003   2.9538958106052485E-003   2.9538958106052485E-003   2.9242182764914466E-003   2.9242182764914466E-003   2.8818832651102792E-003   2.8818832651102792E-003   1.0655408619163825E-003   1.0655408619163825E-003   1.0427515748877129E-003   1.0427515748877129E-003   9.7529133736906778E-004   9.7529133736906778E-004   7.3929125282253373E-004   7.3929125282253373E-004   7.1976325871135410E-004   7.1976325871135410E-004   3.4082812947293579E-004   3.4082812947293579E-004
  0.19611635459948398       0.19745485834550447       0.19611635459948398        4.1222360589144282E-002   4.1222360589144282E-002   4.0984047251525518E-002   4.0984047251525518E-002   3.0178824375657994E-002   2.7747140212158381E-002   1.9414264648309525E-002   1.9414264648309525E-002   1.9379063689972983E-002   1.9379063689972983E-002   2.7674627329160890E-003   6.3188539206611837E-003   8.1033970767673165E-003   8.1033970767673165E-003   2.9430336563478158E-003   2.9430336563478158E-003   2.9134416965594912E-003   2.9134416965594912E-003   2.8712297726301707E-003   2.8712297726301707E-003   1.0616223731325276E-003   1.0616223731325276E-003   1.0388837346644939E-003   1.0388837346644939E-003   9.7118664455071550E-004   9.7118664455071550E-004   7.3623410335979728E-004   7.3623410335979728E-004   7.1679467170623998E-004   7.1679467170623998E-004   3.3933126589426327E-004   3.3933126589426327E-004
  0.19559316471166860       0.19692825715904563       0.19559316471166863        4.1114533886035705E-002   4.1114533886035705E-002   4.0876548543470420E-002   4.0876548543470420E-002   3.0098108212802038E-002   2.7668021986991344E-002   1.9344016059574358E-002   1.9344016059574358E-002   1.9308896911217757E-002   1.9308896911217757E-002   2.7595439912619715E-003   6.2997140870472753E-003   8.0729042966520611E-003   8.0729042966520611E-003   2.9321753648110667E-003   2.9321753648110667E-003   2.9026690278462176E-003   2.9026690278462176E-003   2.8605802561573446E-003   2.8605802561573446E-003   1.0577051029533849E-003   1.0577051029533849E-003   1.0350172505338125E-003   1.0350172505338125E-003   9.6708534877794057E-004   9.6708534877794057E-004   7.3317924281674006E-004   7.3317924281674006E-004   7.1382825561383935E-004   7.1382825561383935E-004   3.3783588466378931E-004   3.3783588466378931E-004
  0.19506986804557086       0.19640155104757728       0.19506986804557089        4.1006657781533194E-002   4.1006657781533194E-002   4.0769000850411977E-002   4.0769000850411977E-002   3.0017356733651274E-002   2.7588870444164235E-002   1.9273792630164498E-002   1.9273792630164498E-002   1.9238755383972076E-002   1.9238755383972076E-002   2.7516212453728432E-003   6.2805681915256992E-003   8.0424247550725837E-003   8.0424247550725837E-003   2.9213209547869204E-003   2.9213209547869204E-003   2.8919002892397088E-003   2.8919002892397088E-003   2.8499347347062105E-003   2.8499347347062105E-003   1.0537890583034596E-003   1.0537890583034596E-003   1.0311521295910786E-003   1.0311521295910786E-003   9.6298746247429595E-004   9.6298746247429595E-004   7.3012668004625682E-004   7.3012668004625682E-004   7.1086401903616757E-004   7.1086401903616757E-004   3.3634199084529398E-004   3.3634199084529398E-004
  0.19454646414082852       0.19587473955428297       0.19454646414082849        4.0898732082208532E-002   4.0898732082208532E-002   4.0661403982014975E-002   4.0661403982014975E-002   2.9936569811092304E-002   2.7509685496171426E-002   1.9203594467202888E-002   1.9203594467202888E-002   1.9168639215692493E-002   1.9168639215692493E-002   2.7436944856763768E-003   6.2614162240786425E-003   8.0119585112996567E-003   8.0119585112996567E-003   2.9104704452089314E-003   2.9104704452089314E-003   2.8811354997698938E-003   2.8811354997698938E-003   2.8392932274332676E-003   2.8392932274332676E-003   1.0498742461619954E-003   1.0498742461619954E-003   1.0272883789865634E-003   1.0272883789865634E-003   9.5889299814269906E-004   9.5889299814269906E-004   7.2707642395953599E-004   7.2707642395953599E-004   7.0790197063225104E-004   7.0790197063225104E-004   3.3484958953340020E-004   3.3484958953340020E-004
  0.19402295253347621       0.19534782221874439       0.19402295253347621        4.0790756593305139E-002   4.0790756593305139E-002   4.0553757746643493E-002   4.0553757746643493E-002   2.9855747317181183E-002   2.7430467055107332E-002   1.9133421678584166E-002   1.9133421678584166E-002   1.9098548514609324E-002   1.9098548514609324E-002   2.7357637025646688E-003   6.2422581746873406E-003   7.9815056250341077E-003   7.9815056250341077E-003   2.8996238551536749E-003   2.8996238551536749E-003   2.8703746786099336E-003   2.8703746786099336E-003   2.8286557536385194E-003   2.8286557536385194E-003   1.0459606735635206E-003   1.0459606735635206E-003   1.0234260059259405E-003   1.0234260059259405E-003   9.5480196836612808E-004   9.5480196836612808E-004   7.2402848352658383E-004   7.2402848352658383E-004   7.0494211911864178E-004   7.0494211911864178E-004   3.3335868585383072E-004   3.3335868585383072E-004
  0.19349933275591227       0.19482079857691137       0.19349933275591227        4.0682731118726508E-002   4.0682731118726508E-002   4.0446061951349567E-002   4.0446061951349567E-002   2.9774889123136739E-002   2.7351215032665657E-002   1.9063274372983590E-002   1.9063274372983590E-002   1.9028483389735597E-002   1.9028483389735597E-002   2.7278288863942456E-003   6.2230940333329139E-003   7.9510661564116125E-003   7.9510661564116125E-003   2.8887812038424173E-003   2.8887812038424173E-003   2.8596178450778988E-003   2.8596178450778988E-003   2.8180223327671132E-003   2.8180223327671132E-003   1.0420483475985095E-003   1.0420483475985095E-003   1.0195650176709418E-003   1.0195650176709418E-003   9.5071438580844126E-004   9.5071438580844126E-004   7.2098286777683108E-004   7.2098286777683108E-004   7.0198447327001433E-004   7.0198447327001433E-004   3.3186928496371407E-004   3.3186928496371407E-004
  0.19297560433685249       0.19429366816105109       0.19297560433685249        4.0574655461021493E-002   4.0574655461021493E-002   4.0338316401858851E-002   4.0338316401858851E-002   2.9693995099331637E-002   2.7271929340135639E-002   1.8993152659864176E-002   1.8993152659864176E-002   1.8958443950874190E-002   1.8958443950874190E-002   2.7198900274858608E-003   6.2039237899966237E-003   7.9206401660067791E-003   7.9206401660067791E-003   2.8779425106424741E-003   2.8779425106424741E-003   2.8488650186381235E-003   2.8488650186381235E-003   2.8073929844107080E-003   2.8073929844107080E-003   1.0381372754139191E-003   1.0381372754139191E-003   1.0157054215398846E-003   1.0157054215398846E-003   9.4663026321505008E-004   9.4663026321505008E-004   7.1793958579965240E-004   7.1793958579965240E-004   6.9902904191966706E-004   6.9902904191966706E-004   3.3038139205183997E-004   3.3038139205183997E-004
  0.19245176680129131       0.19376643049971057       0.19245176680129131        4.0466529421371904E-002   4.0466529421371904E-002   4.0230520902558499E-002   4.0230520902558499E-002   2.9613065115284849E-002   2.7192609888400471E-002   1.8923056649485175E-002   1.8923056649485175E-002   1.8888430308626379E-002   1.8888430308626379E-002   2.7119471161244344E-003   6.1847474346605610E-003   7.8902277148377876E-003   7.8902277148377876E-003   2.8671077950688348E-003   2.8671077950688348E-003   2.8381162189028116E-003   2.8381162189028116E-003   2.7967677283090857E-003   2.7967677283090857E-003   1.0342274642138245E-003   1.0342274642138245E-003   1.0118472249083092E-003   1.0118472249083092E-003   9.4254961341372226E-004   9.4254961341372226E-004   7.1489864674495376E-004   7.1489864674495376E-004   6.9607583396010539E-004   6.9607583396010539E-004   3.2889501233895424E-004   3.2889501233895424E-004
  0.19192781967046182       0.19323908511767848       0.19192781967046182        4.0358352799579014E-002   4.0358352799579014E-002   4.0122675256484011E-002   4.0122675256484011E-002   2.9532099039653561E-002   2.7113256587934908E-002   1.8852986452910381E-002   1.8852986452910381E-002   1.8818442574400088E-002   1.8818442574400088E-002   2.7040001425589679E-003   6.1655649573082701E-003   7.8598288643709786E-003   7.8598288643709786E-003   2.8562770767857027E-003   2.8562770767857027E-003   2.8273714656336046E-003   2.8273714656336046E-003   2.7861465843517031E-003   2.7861465843517031E-003   1.0303189212600365E-003   1.0303189212600365E-003   1.0079904352095844E-003   1.0079904352095844E-003   9.3847244931534067E-004   9.3847244931534067E-004   7.1186005982374928E-004   7.1186005982374928E-004   6.9312485834361053E-004   6.9312485834361053E-004   3.2741015107804567E-004   3.2741015107804567E-004
  0.19140376246178900       0.19271163153593482       0.19140376246178900        4.0250125394049090E-002   4.0250125394049090E-002   4.0014779265305174E-002   4.0014779265305174E-002   2.9451096740224673E-002   2.7033869348802468E-002   1.8782942182016156E-002   1.8782942182016156E-002   1.8748480860417995E-002   1.8748480860417995E-002   2.6960490970023838E-003   6.1463763479251698E-003   7.8294436765253446E-003   7.8294436765253446E-003   2.8454503756080358E-003   2.8454503756080358E-003   2.8166307787430974E-003   2.8166307787430974E-003   2.7755295725792072E-003   2.7755295725792072E-003   1.0264116538727024E-003   1.0264116538727024E-003   1.0041350599355099E-003   1.0041350599355099E-003   9.3439878391466421E-004   9.3439878391466421E-004   7.0882383430873454E-004   7.0882383430873454E-004   6.9017612408278910E-004   6.9017612408278910E-004   3.2592681355462637E-004   3.2592681355462637E-004
  0.19087959468884985       0.19218406927161466       0.19087959468884988        4.0141847001780362E-002   4.0141847001780362E-002   3.9906832729313259E-002   3.9906832729313259E-002   2.9370058083906490E-002   2.6954448080653490E-002   1.8712923949500027E-002   1.8712923949500027E-002   1.8678545279726132E-002   1.8678545279726132E-002   2.6880939696314770E-003   6.1271815964993055E-003   7.7990722136772770E-003   7.7990722136772770E-003   2.8346277115031742E-003   2.8346277115031742E-003   2.8058941782964785E-003   2.8058941782964785E-003   2.7649167131850792E-003   2.7649167131850792E-003   1.0225056694309579E-003   1.0225056694309579E-003   1.0002811066369517E-003   1.0002811066369517E-003   9.3032863029113126E-004   9.3032863029113126E-004   7.0578997953488578E-004   7.0578997953488578E-004   6.8722964025117351E-004   6.8722964025117351E-004   3.2444500508703569E-004   3.2444500508703569E-004
  0.19035531586133103       0.19165639783796098       0.19035531586133103        4.0033517418348638E-002   4.0033517418348638E-002   3.9798835447407102E-002   3.9798835447407102E-002   2.9288982936720744E-002   2.6874992692722647E-002   1.8642931868889413E-002   1.8642931868889413E-002   1.8608635946202615E-002   1.8608635946202615E-002   2.6801347505868095E-003   6.1079806930218975E-003   7.7687145386653479E-003   7.7687145386653479E-003   2.8238091045924827E-003   2.8238091045924827E-003   2.7951616845131506E-003   2.7951616845131506E-003   2.7543080265172546E-003   2.7543080265172546E-003   1.0186009753735635E-003   1.0186009753735635E-003   9.9642858292448380E-004   9.9642858292448380E-004   9.2626200160965400E-004   9.2626200160965400E-004   7.0275850490005389E-004   7.0275850490005389E-004   6.8428541598379914E-004   6.8428541598379914E-004   3.2296473102673217E-004   3.2296473102673217E-004
  0.18983092548497951       0.19112861674427764       0.18983092548497951        3.9925136437892798E-002   3.9925136437892798E-002   3.9690787217078902E-002   3.9690787217078902E-002   2.9207871163793215E-002   2.6795503093826133E-002   1.8572966054549805E-002   1.8572966054549805E-002   1.8538752974565871E-002   1.8538752974565871E-002   2.6721714299725728E-003   6.0887736274879119E-003   7.7383707147949139E-003   7.7383707147949139E-003   2.8129945751529132E-003   2.8129945751529132E-003   2.7844333177683210E-003   2.7844333177683210E-003   2.7437035330796912E-003   2.7437035330796912E-003   1.0146975791995344E-003   1.0146975791995344E-003   9.9257749646900449E-004   9.9257749646900449E-004   9.2219891112140374E-004   9.2219891112140374E-004   6.9972941986556111E-004   6.9972941986556111E-004   6.8134346047779213E-004   6.8134346047779213E-004   3.2148599675858950E-004   3.2148599675858950E-004
  0.18930642306156481       0.19060072549589568       0.18930642306156484        3.9816703853101425E-002   3.9816703853101425E-002   3.9582687834401165E-002   3.9582687834401165E-002   2.9126722629346364E-002   2.6715979192360347E-002   1.8503026621694438E-002   1.8503026621694438E-002   1.8468896480384280E-002   1.8468896480384280E-002   2.6642039978565912E-003   6.0695603898969211E-003   7.7080408058433914E-003   7.7080408058433914E-003   2.8021841436188110E-003   2.8021841436188110E-003   2.7737090985947852E-003   2.7737090985947852E-003   2.7331032535341682E-003   2.7331032535341682E-003   1.0107954884688464E-003   1.0107954884688464E-003   9.8872785500243973E-004   9.8872785500243973E-004   9.1813937216467516E-004   9.1813937216467516E-004   6.9670273395684853E-004   6.9670273395684853E-004   6.7840378299299472E-004   6.7840378299299472E-004   3.2000880770121466E-004   3.2000880770121466E-004
  0.18878180808882691       0.19007272359411087       0.18878180808882689        3.9708219455196675E-002   3.9708219455196675E-002   3.9474537094011074E-002   3.9474537094011074E-002   2.9045537196689151E-002   2.6636420896297919E-002   1.8433113686392045E-002   1.8433113686392045E-002   1.8399066580084032E-002   1.8399066580084032E-002   2.6562324442701022E-003   6.0503409702534492E-003   7.6777248760646248E-003   7.6777248760646248E-003   2.7913778305834231E-003   2.7913778305834231E-003   2.7629890476844319E-003   2.7629890476844319E-003   2.7225072087017888E-003   2.7225072087017888E-003   1.0068947108030375E-003   1.0068947108030375E-003   9.8487966631833745E-004   9.8487966631833745E-004   9.1408339816564856E-004   9.1408339816564856E-004   6.9367845676404096E-004   6.9367845676404096E-004   6.7546639285253826E-004   6.7546639285253826E-004   3.1853316930723590E-004   3.1853316930723590E-004
  0.18825708006043476       0.18954461053615304       0.18825708006043476        3.9599683033921071E-002   3.9599683033921071E-002   3.9366334789097533E-002   3.9366334789097533E-002   2.8964314728209265E-002   2.6556828113186916E-002   1.8363227365577051E-002   1.8363227365577051E-002   1.8329263390959260E-002   1.8329263390959260E-002   2.6482567592077842E-003   6.0311153585679437E-003   7.6474229901944664E-003   7.6474229901944664E-003   2.7805756568007904E-003   2.7805756568007904E-003   2.7522731858901439E-003   2.7522731858901439E-003   2.7119154195648699E-003   2.7119154195648699E-003   1.0029952538859516E-003   1.0029952538859516E-003   9.8103293827260171E-004   9.8103293827260171E-004   9.1003100263928858E-004   9.1003100263928858E-004   6.9065659794263344E-004   6.9065659794263344E-004   6.7253129944349699E-004   6.7253129944349699E-004   3.1705908706363350E-004   3.1705908706363350E-004
  0.18773223846593556       0.18901638581512409       0.18773223846593556        3.9491094377521005E-002   3.9491094377521005E-002   3.9258080711385035E-002   3.9258080711385035E-002   2.8883055085363325E-002   2.6477200750146725E-002   1.8293367777057614E-002   1.8293367777057614E-002   1.8259487031180133E-002   1.8259487031180133E-002   2.6402769326275563E-003   6.0118835448572019E-003   7.6171352134552523E-003   7.6171352134552523E-003   2.7697776431872974E-003   2.7697776431872974E-003   2.7415615342273477E-003   2.7415615342273477E-003   2.7013279072684794E-003   2.7013279072684794E-003   9.9909712546435397E-004   9.9909712546435397E-004   9.7718767878411119E-004   9.7718767878411119E-004   9.0598219919012723E-004   9.0598219919012723E-004   6.8763716721407348E-004   6.8763716721407348E-004   6.6959851221747144E-004   6.6959851221747144E-004   3.1558656649203359E-004   3.1558656649203359E-004
  0.18720728279071050       0.18848804891996535       0.18720728279071050        3.9382453272732876E-002   3.9382453272732876E-002   3.9149774651120330E-002   3.9149774651120330E-002   2.8801758128668541E-002   2.6397538713867116E-002   1.8223535039525833E-002   1.8223535039525833E-002   1.8189737619803106E-002   1.8189737619803106E-002   2.6322929544505950E-003   5.9926455191452914E-003   7.5868616115614494E-003   7.5868616115614494E-003   2.7589838108235975E-003   2.7589838108235975E-003   2.7308541138759178E-003   2.7308541138759178E-003   2.6907446931223643E-003   2.6907446931223643E-003   9.9520033334869274E-004   9.9520033334869274E-004   9.7334389583546049E-004   9.7334389583546049E-004   9.0193700151317837E-004   9.0193700151317837E-004   6.8462017436644960E-004   6.8462017436644960E-004   6.6666804069125856E-004   6.6666804069125856E-004   3.1411561314904690E-004   3.1411561314904690E-004
  0.18668221251592501       0.18795959933539730       0.18668221251592501        3.9273759504767060E-002   3.9273759504767060E-002   3.9041416397056626E-002   3.9041416397056626E-002   2.8720423717693160E-002   2.6317841910604954E-002   1.8153729272566775E-002   1.8153729272566775E-002   1.8120015276779936E-002   1.8120015276779936E-002   2.6243048145612050E-003   5.9734012714641937E-003   7.5566022507246380E-003   7.5566022507246380E-003   2.7481941809563196E-003   2.7481941809563196E-003   2.7201509461819056E-003   2.7201509461819056E-003   2.6801657986026441E-003   2.6801657986026441E-003   9.9130488541377152E-004   9.9130488541377152E-004   9.6950159747363274E-004   9.6950159747363274E-004   8.9789542339478268E-004   8.9789542339478268E-004   6.8160562925512528E-004   6.8160562925512528E-004   6.6373989444747789E-004   6.6373989444747789E-004   3.1264623262658306E-004   3.1264623262658306E-004
  0.18615702711847973       0.18743103654187626       0.18615702711847973        3.9165012857292347E-002   3.9165012857292347E-002   3.8933005736438521E-002   3.8933005736438521E-002   2.8639051711046901E-002   2.6238110246181782E-002   1.8083950596667796E-002   1.8083950596667796E-002   1.8050320122967048E-002   1.8050320122967048E-002   2.6163125028067081E-003   5.9541507918544840E-003   7.5263571976586802E-003   7.5263571976586802E-003   2.7374087749998453E-003   2.7374087749998453E-003   2.7094520526592903E-003   2.7094520526592903E-003   2.6695912453535918E-003   2.6695912453535918E-003   9.8741078959945590E-004   9.8741078959945590E-004   9.6566079181070329E-004   9.6566079181070329E-004   8.9385747871347345E-004   8.9385747871347345E-004   6.7859354180339361E-004   6.7859354180339361E-004   6.6081408313520718E-004   6.6081408313520718E-004   3.1117843055217102E-004   3.1117843055217102E-004
  0.18563172607096012       0.18690236001554233       0.18563172607096012        3.9056213112420114E-002   3.9056213112420114E-002   3.8824542454986559E-002   3.8824542454986559E-002   2.8557641966371897E-002   2.6158343625981514E-002   1.8014199133228603E-002   1.8014199133228603E-002   1.7980652280135571E-002   1.7980652280135571E-002   2.6083160089974168E-003   5.9348940703661743E-003   7.4961265195852451E-003   7.4961265195852451E-003   2.7266276145381987E-003   2.7266276145381987E-003   2.6987574549918961E-003   2.6987574549918961E-003   2.6590210551895067E-003   2.6590210551895067E-003   9.8351805391142032E-004   9.8351805391142032E-004   9.6182148702457005E-004   9.6182148702457005E-004   8.8982318144088541E-004   8.8982318144088541E-004   6.7558392200315948E-004   6.7558392200315948E-004   6.5789061647065637E-004   6.5789061647065637E-004   3.0971221258929986E-004   3.0971221258929986E-004
  0.18510630884158871       0.18637356922817017       0.18510630884158871        3.8947360050688919E-002   3.8947360050688919E-002   3.8716026336882148E-002   3.8716026336882148E-002   2.8476194340333189E-002   2.6078541954948065E-002   1.7944475004570918E-002   1.7944475004570918E-002   1.7911011870981115E-002   1.7911011870981115E-002   2.6003153229065463E-003   5.9156310970594952E-003   7.4659102842392043E-003   7.4659102842392043E-003   2.7158507213269085E-003   2.7158507213269085E-003   2.6880671750352087E-003   2.6880671750352087E-003   2.6484552500965711E-003   2.6484552500965711E-003   9.7962668642187977E-004   9.7962668642187977E-004   9.5798369135968481E-004   9.5798369135968481E-004   8.8579254564265697E-004   8.8579254564265697E-004   6.7257677991561563E-004   6.7257677991561563E-004   6.5496950423783241E-004   6.5496950423783241E-004   3.0824758443774938E-004   3.0824758443774938E-004
  0.18458077489417010       0.18584466364711413       0.18458077489417010        3.8838453451047375E-002   3.8838453451047375E-002   3.8607457164750988E-002   3.8607457164750988E-002   2.8394708688608477E-002   2.5998705137582349E-002   1.7874778333948287E-002   1.7874778333948287E-002   1.7841399019133512E-002   1.7841399019133512E-002   2.5923104342700982E-003   5.8963618620055894E-003   7.4357085598740161E-003   7.4357085598740161E-003   2.7050781172948245E-003   2.7050781172948245E-003   2.6773812348182438E-003   2.6773812348182438E-003   2.6378938522346727E-003   2.6378938522346727E-003   9.7573669527031739E-004   9.7573669527031739E-004   9.5414741312776987E-004   9.5414741312776987E-004   8.8176558547932405E-004   8.8176558547932405E-004   6.6957212567191895E-004   6.6957212567191895E-004   6.5205075628919776E-004   6.5205075628919776E-004   3.0678455183392512E-004   3.0678455183392512E-004
  0.18405512368804244       0.18531564273526224       0.18405512368804244        3.8729493090838750E-002   3.8729493090838750E-002   3.8498834719647962E-002   3.8498834719647962E-002   2.8313184865879099E-002   2.5918833077940538E-002   1.7805109245556436E-002   1.7805109245556436E-002   1.7771813849167251E-002   1.7771813849167251E-002   2.5843013327868608E-003   5.8770863552874818E-003   7.4055214152674584E-003   7.4055214152674584E-003   2.6943098245461269E-003   2.6943098245461269E-003   2.6666996565454975E-003   2.6666996565454975E-003   2.6273368839393901E-003   2.6273368839393901E-003   9.7184808866427274E-004   9.7184808866427274E-004   9.5031266070859984E-004   9.5031266070859984E-004   8.7774231520727276E-004   8.7774231520727276E-004   6.6656996947390620E-004   6.6656996947390620E-004   6.4913438254637316E-004   6.4913438254637316E-004   3.0532312055120983E-004   3.0532312055120983E-004
  0.18352935467802056       0.18478650595097401       0.18352935467802056        3.8620478745782921E-002   3.8620478745782921E-002   3.8390158781039636E-002   3.8390158781039636E-002   2.8231622725819250E-002   2.5838925679630538E-002   1.7735467864543036E-002   1.7735467864543036E-002   1.7702256486611199E-002   1.7702256486611199E-002   2.5762880081182443E-003   5.8578045670006906E-003   7.3753489197270136E-003   7.3753489197270136E-003   2.6835458653621403E-003   2.6835458653621403E-003   2.6560224625988070E-003   2.6560224625988070E-003   2.6167843677238176E-003   2.6167843677238176E-003   9.6796087488006555E-004   9.6796087488006555E-004   9.4647944255071565E-004   9.4647944255071565E-004   8.7372274917963668E-004   8.7372274917963668E-004   6.6357032159476801E-004   6.6357032159476801E-004   6.4622039300080570E-004   6.4622039300080570E-004   3.0386329640029615E-004   3.0386329640029615E-004
  0.18300346731434827       0.18425725274803686       0.18300346731434827        3.8511410189961341E-002   3.8511410189961341E-002   3.8281429126789536E-002   3.8281429126789536E-002   2.8150022121086728E-002   2.5758982845810578E-002   1.7665854317018739E-002   1.7665854317018739E-002   1.7632727057959777E-002   1.7632727057959777E-002   2.5682704498883359E-003   5.8385164872543568E-003   7.3451911430960012E-003   7.3451911430960012E-003   2.6727862622034654E-003   2.6727862622034654E-003   2.6453496755394408E-003   2.6453496755394408E-003   2.6062363262806649E-003   2.6062363262806649E-003   9.6407506226362850E-004   9.6407506226362850E-004   9.4264776717225152E-004   9.4264776717225152E-004   8.6970690184729697E-004   8.6970690184729697E-004   6.6057319237980536E-004   6.6057319237980536E-004   6.4330879771450056E-004   6.4330879771450056E-004   3.0240508522955746E-004   3.0240508522955746E-004
  0.18247746104263660       0.18372788257560191       0.18247746104263660        3.8402287195798107E-002   3.8402287195798107E-002   3.8172645533139746E-002   3.8172645533139746E-002   2.8068382903312036E-002   2.5679004479185689E-002   1.7596268730067019E-002   1.7596268730067019E-002   1.7563225690682686E-002   1.7563225690682686E-002   2.5602486476837168E-003   5.8192221061718593E-003   7.3150481557589537E-003   7.3150481557589537E-003   2.6620310377117895E-003   2.6620310377117895E-003   2.6346813181099362E-003   2.6346813181099362E-003   2.5956927824840915E-003   2.5956927824840915E-003   9.6019065923124347E-004   9.6019065923124347E-004   9.3881764316166183E-004   9.3881764316166183E-004   8.6569478775978749E-004   8.6569478775978749E-004   6.5757859224710761E-004   6.5757859224710761E-004   6.4039960682069389E-004   6.4039960682069389E-004   3.0094849292538551E-004   3.0094849292538551E-004
  0.18195133530381494       0.18319839487813425       0.18195133530381494        3.8293109534044023E-002   3.8293109534044030E-002   3.8063807774695403E-002   3.8063807774695396E-002   2.7986704923088492E-002   2.5598990482005795E-002   1.7526711231755171E-002   1.7526711231755171E-002   1.7493752513236059E-002   1.7493752513236059E-002   2.5522225910534838E-003   5.7999214138918622E-003   7.2849200286477789E-003   7.2849200286477789E-003   2.6512802147120487E-003   2.6512802147120487E-003   2.6240174132362314E-003   2.6240174132362314E-003   2.5851537593918352E-003   2.5851537593918352E-003   9.5630767427037835E-004   9.5630767427037835E-004   9.3498907917854794E-004   9.3498907917854794E-004   8.6168642156630754E-004   8.6168642156630754E-004   6.5458653168831726E-004   6.5458653168831726E-004   6.3749283052460116E-004   6.3749283052460116E-004   2.9949352541255972E-004   2.9949352541255972E-004
  0.18142508953407077       0.18266878909535619       0.18142508953407077        3.8183876973758135E-002   3.8183876973758135E-002   3.7954915624406629E-002   3.7954915624406629E-002   2.7904988029961487E-002   2.5518940756062789E-002   1.7457181951145102E-002   1.7457181951145102E-002   1.7424307655073138E-002   1.7424307655073138E-002   2.5441922695091448E-003   5.7806144005691541E-003   7.2548068332476106E-003   7.2548068332476106E-003   2.6405338162144034E-003   2.6405338162144034E-003   2.6133579840296665E-003   2.6133579840296665E-003   2.5746192802471933E-003   2.5746192802471933E-003   9.5242611594048175E-004   9.5242611594048175E-004   9.3116208395444574E-004   9.3116208395444574E-004   8.5768181801668640E-004   8.5768181801668640E-004   6.5159702126935874E-004   6.5159702126935874E-004   6.3458847910413088E-004   6.3458847910413088E-004   2.9804018865460942E-004   2.9804018865460942E-004
  0.18089872316479613       0.18213906466218793       0.18089872316479610        3.8074589282290634E-002   3.8074589282290634E-002   3.7845968853552008E-002   3.7845968853552008E-002   2.7823232072418307E-002   2.5438855202688408E-002   1.7387681018304482E-002   1.7387681018304482E-002   1.7354891246655572E-002   1.7354891246655572E-002   2.5361576725246248E-003   5.7613010563756766E-003   7.2247086416030015E-003   7.2247086416030015E-003   2.6297918654163833E-003   2.6297918654163833E-003   2.6027030537890978E-003   2.6027030537890978E-003   2.5640893684811534E-003   2.5640893684811534E-003   9.4854599287382403E-004   9.4854599287382403E-004   9.2733666629365931E-004   9.2733666629365931E-004   8.5368099196240306E-004   8.5368099196240306E-004   6.4861007163119944E-004   6.4861007163119944E-004   6.3168656291063272E-004   6.3168656291063272E-004   2.9658848865418827E-004   2.9658848865418827E-004
  0.18037223562252697       0.18160922100869081       0.18037223562252697        3.7965246225264364E-002   3.7965246225264364E-002   3.7736967231720424E-002   3.7736967231720424E-002   2.7741436897876948E-002   2.5358733722751239E-002   1.7318208564317483E-002   1.7318208564317483E-002   1.7285503419464148E-002   1.7285503419464148E-002   2.5281187895361519E-003   5.7419813715013819E-003   7.1946255263239034E-003   7.1946255263239034E-003   2.6190543857049359E-003   2.6190543857049359E-003   2.5920526460029643E-003   2.5920526460029643E-003   2.5535640477144395E-003   2.5535640477144395E-003   9.4466731377631813E-004   9.4466731377631813E-004   9.2351283507406852E-004   9.2351283507406852E-004   8.4968395835757337E-004   8.4968395835757337E-004   6.4562569349060537E-004   6.4562569349060537E-004   6.2878709236963452E-004   6.2878709236963452E-004   2.9513843145343978E-004   2.9513843145343978E-004
  0.17984562630458809       0.18107925756000601       0.17984562630458809        3.7855847566556640E-002   3.7855847566556640E-002   3.7627910526793457E-002   3.7627910526793457E-002   2.7659602352675419E-002   2.5278576216654317E-002   1.7248764721296290E-002   1.7248764721296290E-002   1.7216144306010268E-002   1.7216144306010268E-002   2.5200756099422500E-003   5.7226553361552669E-003   7.1645575605919967E-003   7.1645575605919967E-003   2.6083214006586042E-003   2.6083214006586042E-003   2.5814067843514541E-003   2.5814067843514541E-003   2.5430433417596718E-003   2.5430433417596718E-003   9.4079008742837752E-004   9.4079008742837752E-004   9.1969059924797917E-004   9.1969059924797917E-004   8.4569073225998915E-004   8.4569073225998915E-004   6.4264389764091205E-004   6.4264389764091205E-004   6.2589007798161047E-004   6.2589007798161047E-004   2.9369002313438144E-004   2.9369002313438144E-004
  0.17931889467640677       0.18054917373629445       0.17931889467640677        3.7746393068280037E-002   3.7746393068280037E-002   3.7518798504926544E-002   3.7518798504926544E-002   2.7577728282060066E-002   2.5198382584332060E-002   1.7179349622392141E-002   1.7179349622392141E-002   1.7146814039847073E-002   1.7146814039847073E-002   2.5120281231036249E-003   5.7033229405662328E-003   7.1345048181667503E-003   7.1345048181667503E-003   2.5975929340496247E-003   2.5975929340496247E-003   2.5707654927085823E-003   2.5707654927085823E-003   2.5325272746234630E-003   2.5325272746234630E-003   9.3691432268574212E-004   9.3691432268574212E-004   9.1586996784294450E-004   9.1586996784294450E-004   8.4170132883212530E-004   8.4170132883212530E-004   6.3966469495279395E-004   6.3966469495279395E-004   6.2299553032271813E-004   6.2299553032271813E-004   2.9224326981927741E-004   2.9224326981927741E-004
  0.17879204012511565       0.18001896895268349       0.17879204012511563        3.7636882490765453E-002   3.7636882490765453E-002   3.7409630930532803E-002   3.7409630930532803E-002   2.7495814530176022E-002   2.5118152725249015E-002   1.7109963401808016E-002   1.7109963401808016E-002   1.7077512755582159E-002   1.7077512755582159E-002   2.5039763183432769E-003   5.6839841749844501E-003   7.1044673733924105E-003   7.1044673733924105E-003   2.5868690098463081E-003   2.5868690098463081E-003   2.5601287951446082E-003   2.5601287951446082E-003   2.5220158705087925E-003   2.5220158705087925E-003   9.3304002848043372E-004   9.3304002848043372E-004   9.1205094996269919E-004   9.1205094996269919E-004   8.3771576334226304E-004   8.3771576334226304E-004   6.3668809637510717E-004   6.3668809637510717E-004   6.2010346004564188E-004   6.2010346004564188E-004   2.9079817767105201E-004   2.9079817767105201E-004
  0.17826506205723031       0.17948864261919359       0.17826506205723031        3.7527315592540897E-002   3.7527315592540897E-002   3.7300407566261934E-002   3.7300407566261927E-002   2.7413860940054123E-002   2.5037886538395646E-002   1.7040606194809238E-002   1.7040606194809238E-002   1.7008240588888158E-002   1.7008240588888158E-002   2.4959201849463096E-003   5.6646390296820493E-003   7.0744453012038817E-003   7.0744453012038817E-003   2.5761496522150795E-003   2.5761496522150795E-003   2.5494967159280305E-003   2.5494967159280305E-003   2.5115091538170267E-003   2.5115091538170267E-003   9.2916721382155416E-004   9.2916721382155416E-004   9.0823355478796041E-004   9.0823355478796041E-004   8.3373405116547478E-004   8.3373405116547478E-004   6.3371411293562934E-004   6.3371411293562934E-004   6.1721387788031285E-004   6.1721387788031285E-004   2.8935475289365212E-004   2.8935475289365212E-004
  0.17773795987411325       0.17895819414068329       0.17773795987411328        3.7417692130313686E-002   3.7417692130313686E-002   3.7191128172983166E-002   3.7191128172983173E-002   2.7331867353600436E-002   2.4957583922286971E-002   1.6971278137736096E-002   1.6971278137736096E-002   1.6938997676515421E-002   1.6938997676515421E-002   2.4878597121599936E-003   5.6452874949544096E-003   7.0444386771336756E-003   7.0444386771336756E-003   2.5654348855228713E-003   2.5654348855228713E-003   2.5388692795280041E-003   2.5388692795280041E-003   2.5010071491503123E-003   2.5010071491503123E-003   9.2529588779624117E-004   9.2529588779624117E-004   9.0441779157736423E-004   9.0441779157736423E-004   8.2975620778475811E-004   8.2975620778475811E-004   6.3074275574192217E-004   6.3074275574192217E-004   6.1432679463474819E-004   6.1432679463474819E-004   2.8791300173246817E-004   2.8791300173246817E-004
  0.17721073297190074       0.17842762291678141       0.17721073297190074        3.7308011858949754E-002   3.7308011858949754E-002   3.7081792509765094E-002   3.7081792509765094E-002   2.7249833611584170E-002   2.4877244774959072E-002   1.6901979368015595E-002   1.6901979368015595E-002   1.6869784156303812E-002   1.6869784156303812E-002   2.4797948891936770E-003   5.6259295611211443E-003   7.0144475773184257E-003   7.0144475773184257E-003   2.5547247343393597E-003   2.5547247343393597E-003   2.5282465106165539E-003   2.5282465106165539E-003   2.4905098813137951E-003   2.4905098813137951E-003   9.2142605957054894E-004   9.2142605957054894E-004   9.0060366966834046E-004   9.0060366966834046E-004   8.2578224879209169E-004   8.2578224879209169E-004   6.2777403598212721E-004   6.2777403598212721E-004   6.1144222119584172E-004   6.1144222119584172E-004   2.8647293047472301E-004   2.8647293047472301E-004
  0.17668338074144335       0.17789692834182297       0.17668338074144335        3.7198274531454273E-002   3.7198274531454273E-002   3.6972400333856667E-002   3.6972400333856667E-002   2.7167759553625766E-002   2.4796868993966784E-002   1.6832710024173858E-002   1.6832710024173858E-002   1.6800600167195080E-002   1.6800600167195080E-002   2.4717257052187906E-003   5.6065652185272406E-003   6.9844720785056736E-003   6.9844720785056736E-003   2.5440192234393090E-003   2.5440192234393090E-003   2.5176284340709281E-003   2.5176284340709281E-003   2.4800173753179626E-003   2.4800173753179626E-003   9.1755773839038274E-004   9.1755773839038274E-004   8.9679119847803400E-004   8.9679119847803400E-004   8.2181218988956024E-004   8.2181218988956024E-004   6.2480796492580637E-004   6.2480796492580637E-004   6.0856016853018922E-004   6.0856016853018922E-004   2.8503454544988424E-004   2.8503454544988424E-004
  0.17615590256824173       0.17736610980478543       0.17615590256824173        3.7088479898952073E-002   3.7088479898952073E-002   3.6862951400668302E-002   3.6862951400668302E-002   2.7085645018185799E-002   2.4716456476381557E-002   1.6763470245849038E-002   1.6763470245849038E-002   1.6731445849245827E-002   1.6731445849245827E-002   2.4636521493688725E-003   5.5871944575443628E-003   6.9545122580609966E-003   6.9545122580609966E-003   2.5333183778050157E-003   2.5333183778050157E-003   2.5070150749760302E-003   2.5070150749760302E-003   2.4695296563810639E-003   2.4695296563810639E-003   9.1369093358246566E-004   9.1369093358246566E-004   8.9298038750426265E-004   8.9298038750426265E-004   8.1784604689049854E-004   8.1784604689049854E-004   6.2184455392481626E-004   6.2184455392481626E-004   6.0568064768493643E-004   6.0568064768493643E-004   2.8359785303008685E-004   2.8359785303008685E-004
  0.17562829783237871       0.17683516668922067       0.17562829783237871        3.6978627710666505E-002   3.6978627710666505E-002   3.6753445463751193E-002   3.6753445463751193E-002   2.7003489842552027E-002   2.4636007118788373E-002   1.6694260173803599E-002   1.6694260173803599E-002   1.6662321343639860E-002   1.6662321343639860E-002   2.4555742107395051E-003   5.5678172685718688E-003   6.9245681939747372E-003   6.9245681939747372E-003   2.5226222226286429E-003   2.5226222226286429E-003   2.4964064586267586E-003   2.4964064586267586E-003   2.4590467499314497E-003   2.4590467499314497E-003   9.0982565455526487E-004   9.0982565455526487E-004   8.8917124632642867E-004   8.8917124632642867E-004   8.1388383572060128E-004   8.1388383572060128E-004   6.1888381441414266E-004   6.1888381441414266E-004   6.0280366978860463E-004   6.0280366978860463E-004   2.8216285963054326E-004   2.8216285963054326E-004
  0.17510056590844694       0.17630409837318317       0.17510056590844694        3.6868717713898443E-002   3.6868717713898443E-002   3.6643882274776850E-002   3.6643882274776843E-002   2.6921293862827125E-002   2.4555520817282839E-002   1.6625079949936873E-002   1.6625079949936873E-002   1.6593226792700703E-002   1.6593226792700703E-002   2.4474918783882835E-003   5.5484336420380193E-003   6.8946399648690555E-003   6.8946399648690555E-003   2.5119307833146448E-003   2.5119307833146448E-003   2.4858026105304140E-003   2.4858026105304140E-003   2.4485686816099728E-003   2.4485686816099728E-003   9.0596191079995276E-004   9.0596191079995276E-004   8.8536378460647388E-004   8.8536378460647388E-004   8.0992557241907196E-004   8.0992557241907196E-004   6.1592575791276567E-004   6.1592575791276567E-004   5.9992924605194165E-004   5.9992924605194165E-004   2.8072957170996308E-004   2.8072957170996308E-004
  0.17457270616548665       0.17577290422916478       0.17457270616548665        3.6758749654005933E-002   3.6758749654005926E-002   3.6534261583517379E-002   3.6534261583517372E-002   2.6839056913916595E-002   2.4474997467469055E-002   1.6555929717298665E-002   1.6555929717298665E-002   1.6524162339905248E-002   1.6524162339905248E-002   2.4394051413348726E-003   5.5290435684012809E-003   6.8647276500052720E-003   6.8647276500052720E-003   2.5012440854823010E-003   2.5012440854823010E-003   2.4752035564092347E-003   2.4752035564092347E-003   2.4380954772725153E-003   2.4380954772725153E-003   9.0209971189141307E-004   9.0209971189141307E-004   8.8155801208986877E-004   8.8155801208986877E-004   8.0597127313981160E-004   8.0597127313981160E-004   6.1297039602456124E-004   6.1297039602456124E-004   5.9705738776880113E-004   5.9705738776880113E-004   2.7929799577099340E-004   2.7929799577099340E-004
  0.17404471796691393       0.17524158362402681       0.17404471796691393        3.6648723274382941E-002   3.6648723274382941E-002   3.6424583137824804E-002   3.6424583137824804E-002   2.6756778829516204E-002   2.4394436964457068E-002   1.6486809620102481E-002   1.6486809620102481E-002   1.6455128129897047E-002   1.6455128129897047E-002   2.4313139885609883E-003   5.5096470381516436E-003   6.8348313292911937E-003   6.8348313292911937E-003   2.4905621549682327E-003   2.4905621549682327E-003   2.4646093222029184E-003   2.4646093222029184E-003   2.4276271629924970E-003   2.4276271629924970E-003   8.9823906748924065E-004   8.9823906748924065E-004   8.7775393860660379E-004   8.7775393860660379E-004   8.0202095415260531E-004   8.0202095415260531E-004   6.1001774043919447E-004   6.1001774043919447E-004   5.9418810631702425E-004   5.9418810631702425E-004   2.7786813836065292E-004   2.7786813836065292E-004
  0.17351660067044575       0.17471013591891926       0.17351660067044575        3.6538638316436903E-002   3.6538638316436903E-002   3.6314846683608987E-002   3.6314846683608987E-002   2.6674459442098626E-002   2.4313839202859538E-002   1.6417719803738354E-002   1.6417719803738354E-002   1.6386124308499152E-002   1.6386124308499152E-002   2.4232184090103703E-003   5.4902440418117104E-003   6.8049510832882461E-003   6.8049510832882461E-003   2.4798850178288818E-003   2.4798850178288818E-003   2.4540199340710792E-003   2.4540199340710792E-003   2.4171637650633369E-003   2.4171637650633369E-003   8.9437998733872363E-004   8.9437998733872363E-004   8.7395157407215514E-004   8.7395157407215514E-004   7.9807463184429137E-004   7.9807463184429137E-004   6.0706780293300945E-004   6.0706780293300945E-004   5.9132141315930821E-004   5.9132141315930821E-004   2.7644000607076225E-004   2.7644000607076225E-004
  0.17298835362803489       0.17417856046921962       0.17298835362803489        3.6428494519567887E-002   3.6428494519567887E-002   3.6205051964817714E-002   3.6205051964817714E-002   2.6592098582901128E-002   2.4233204076790013E-002   1.6348660414787337E-002   1.6348660414787337E-002   1.6317151022728595E-002   1.6317151022728595E-002   2.4151183915888585E-003   5.4708345699382970E-003   6.7750869932193519E-003   6.7750869932193519E-003   2.4692127003432193E-003   2.4692127003432193E-003   2.4434354183959579E-003   2.4434354183959579E-003   2.4067053100011414E-003   2.4067053100011414E-003   8.9052248127191385E-004   8.9052248127191385E-004   8.7015092848854818E-004   8.7015092848854818E-004   7.9413232272002704E-004   7.9413232272002704E-004   6.0412059536997748E-004   6.0412059536997748E-004   5.8845731984413904E-004   5.8845731984413904E-004   2.7501360553840837E-004   2.7501360553840837E-004
  0.17245997618579001       0.17364685662444940       0.17245997618579001        3.6318291621145346E-002   3.6318291621145346E-002   3.6095198723413768E-002   3.6095198723413768E-002   2.6509696081911914E-002   2.4152531479859504E-002   1.6279631601034589E-002   1.6279631601034589E-002   1.6248208420809585E-002   1.6248208420809585E-002   2.4070139251643435E-003   5.4514186131235402E-003   6.7452391409761944E-003   6.7452391409761944E-003   2.4585452290152563E-003   2.4585452290152563E-003   2.4328558017849334E-003   2.4328558017849334E-003   2.3962518245472229E-003   2.3962518245472229E-003   8.8666655920863321E-004   8.8666655920863321E-004   8.6635201194534687E-004   8.6635201194534687E-004   7.9019404340447091E-004   7.9019404340447091E-004   6.0117612970259689E-004   6.0117612970259689E-004   5.8559583800667843E-004   5.8559583800667843E-004   2.7358894344638087E-004   2.7358894344638087E-004
  0.17193146768390788       0.17311502372820997       0.17193146768390788        3.6208029356486988E-002   3.6208029356486988E-002   3.5985286699354531E-002   3.5985286699354524E-002   2.6427251767857721E-002   2.4071821305174854E-002   1.6210633511484374E-002   1.6210633511484374E-002   1.6179296652188414E-002   1.6179296652188414E-002   2.3989049985668922E-003   5.4319961619965955E-003   6.7154076091274139E-003   6.7154076091274139E-003   2.4478826305768761E-003   2.4478826305768761E-003   2.4222811110733377E-003   2.4222811110733377E-003   2.3858033356708996E-003   2.3858033356708996E-003   8.8281223115758837E-004   8.8281223115758837E-004   8.6255483462075496E-004   8.6255483462075496E-004   7.8625981064309972E-004   7.8625981064309972E-004   5.9823441797288829E-004   5.9823441797288829E-004   5.8273697936972848E-004   5.8273697936972848E-004   2.7216602652365036E-004   2.7216602652365036E-004
  0.17140282745658417       0.17258306111808636       0.17140282745658417        3.6097707458832867E-002   3.6097707458832867E-002   3.5875315630566680E-002   3.5875315630566680E-002   2.6344765468187935E-002   2.3991073445333948E-002   1.6141666296372446E-002   1.6141666296372446E-002   1.6110415867546014E-002   1.6110415867546014E-002   2.3907916005885617E-003   5.4125672072244642E-003   6.6855924809255994E-003   6.6855924809255994E-003   2.4372249319902319E-003   2.4372249319902319E-003   2.4117113733268716E-003   2.4117113733268716E-003   2.3753598705718894E-003   2.3753598705718894E-003   8.7895950721733412E-004   8.7895950721733412E-004   8.5875940678256906E-004   8.5875940678256906E-004   7.8232964130335115E-004   7.8232964130335115E-004   5.9529547231326177E-004   5.9529547231326177E-004   5.7988075574459956E-004   5.7988075574459956E-004   2.7074486154579451E-004   2.7074486154579451E-004
  0.17087405483195447       0.17205096812559489       0.17087405483195447        3.5987325659325983E-002   3.5987325659325983E-002   3.5765285252927298E-002   3.5765285252927298E-002   2.6262237009063907E-002   2.3910287792425836E-002   1.6072730107182933E-002   1.6072730107182933E-002   1.6041566218814789E-002   1.6041566218814789E-002   2.3826737199837095E-003   5.3931317395141745E-003   6.6557938403162906E-003   6.6557938403162906E-003   2.4265721604508931E-003   2.4265721604508931E-003   2.4011466158447088E-003   2.4011466158447088E-003   2.3649214566834396E-003   2.3649214566834396E-003   8.7510839757750758E-004   8.7510839757750758E-004   8.5496573878939615E-004   8.5496573878939615E-004   7.7840355237606546E-004   7.7840355237606546E-004   5.9235930494759754E-004   5.9235930494759754E-004   5.7702717903215556E-004   5.7702717903215556E-004   2.6932545533551886E-004   2.6932545533551886E-004
  0.17034514913534146       0.17151874407944620       0.17034514913534146        3.5876883687683346E-002   3.5876883687683346E-002   3.5655195300933522E-002   3.5655195300933522E-002   2.6179666215864324E-002   2.3829464238536449E-002   1.6003825097096167E-002   1.6003825097096167E-002   1.5972747859625915E-002   1.5972747859625915E-002   2.3745513455201302E-003   5.3736897497365221E-003   6.6260117721332916E-003   6.6260117721332916E-003   2.4159243434575561E-003   2.4159243434575561E-003   2.3905868662286744E-003   2.3905868662286744E-003   2.3544881217406632E-003   2.3544881217406632E-003   8.7125891254413224E-004   8.7125891254413224E-004   8.5117384111558115E-004   8.5117384111558115E-004   7.7448156100141680E-004   7.7448156100141680E-004   5.8942592821066412E-004   5.8942592821066412E-004   5.7417626124170874E-004   5.7417626124170874E-004   2.6790781477204135E-004   2.6790781477204135E-004
  0.16981610967580688       0.17098638829201315       0.16981610967580688        3.5766381269380344E-002   3.5766381269380344E-002   3.5545045504896407E-002   3.5545045504896407E-002   2.6097052911083822E-002   2.3748602673702848E-002   1.5934951419262242E-002   1.5934951419262242E-002   1.5903960943585167E-002   1.5903960943585167E-002   2.3664244657737774E-003   5.3542412284361502E-003   6.5962463613542244E-003   6.5962463613542244E-003   2.4052815085457979E-003   2.4052815085457979E-003   2.3800321521192224E-003   2.3800321521192224E-003   2.3440598935197178E-003   2.3440598935197178E-003   8.6741106244346436E-004   8.6741106244346436E-004   8.4738372425649522E-004   8.4738372425649522E-004   7.7056368437114335E-004   7.7056368437114335E-004   5.8649535447499713E-004   5.8649535447499713E-004   5.7132801441994990E-004   5.7132801441994990E-004   2.6649194675575587E-004   2.6649194675575587E-004
  0.16928693576616380       0.17045390007947053       0.16928693576616380        3.5655818129821971E-002   3.5655818129821965E-002   3.5434835595099384E-002   3.5434835595099377E-002   2.6014396917455527E-002   2.3667702988981212E-002   1.5866109229433926E-002   1.5866109229433926E-002   1.5835205626902566E-002   1.5835205626902566E-002   2.3582930694373864E-003   5.3347861665717158E-003   6.5664976942402973E-003   6.5664976942402973E-003   2.3946436836954719E-003   2.3946436836954719E-003   2.3694825015994465E-003   2.3694825015994465E-003   2.3336368002370139E-003   2.3336368002370139E-003   8.6356485776937543E-004   8.6356485776937543E-004   8.4359539887371578E-004   8.4359539887371578E-004   7.6664993987887861E-004   7.6664993987887861E-004   5.8356759626335076E-004   5.8356759626335076E-004   5.6848245076025793E-004   5.6848245076025793E-004   2.6507785826258108E-004   2.6507785826258108E-004
  0.16875762670947428       0.16992127874820609       0.16875762670947428        3.5545193991516635E-002   3.5545193991516635E-002   3.5324565298981640E-002   3.5324565298981640E-002   2.5931698055841924E-002   2.3586765074393494E-002   1.5797298684233494E-002   1.5797298684233494E-002   1.5766482066661404E-002   1.5766482066661404E-002   2.3501571451144928E-003   5.3153245550242338E-003   6.5367658575890162E-003   6.5367658575890162E-003   2.3840108970634411E-003   2.3840108970634411E-003   2.3589379429300684E-003   2.3589379429300684E-003   2.3232188702873918E-003   2.3232188702873918E-003   8.5972030908683687E-004   8.5972030908683687E-004   8.3980887569995682E-004   8.3980887569995682E-004   7.6274034502197229E-004   7.6274034502197229E-004   5.8064266617528087E-004   5.8064266617528087E-004   5.6563958253135458E-004   5.6563958253135458E-004   2.6366555630847374E-004   2.6366555630847374E-004
  0.16822818180232507       0.16938852359811923       0.16822818180232507        3.5434508574752152E-002   3.5434508574752159E-002   3.5214234341812707E-002   3.5214234341812714E-002   2.5848956145744024E-002   2.3505788819438045E-002   1.5728519941605949E-002   1.5728519941605949E-002   1.5697790421270973E-002   1.5697790421270973E-002   2.3420166813710474E-003   5.2958563847221281E-003   6.5070509389318675E-003   6.5070509389318675E-003   2.3733831770541493E-003   2.3733831770541493E-003   2.3483985046194563E-003   2.3483985046194563E-003   2.3128061323133141E-003   2.3128061323133141E-003   8.5587742705754168E-004   8.5587742705754168E-004   8.3602416556430607E-004   8.3602416556430607E-004   7.5883491742777948E-004   7.5883491742777948E-004   5.7772057690681940E-004   5.7772057690681940E-004   5.6279942209643333E-004   5.6279942209643333E-004   2.6225504795893850E-004   2.6225504795893850E-004
  0.16769860033474798       0.16885563392253727       0.16769860033474798        3.5323761597571716E-002   3.5323761597571716E-002   3.5103842446668948E-002   3.5103842446668948E-002   2.5766171005287830E-002   2.3424774113088090E-002   1.5659773160835878E-002   1.5659773160835878E-002   1.5629130850483449E-002   1.5629130850483449E-002   2.3338716667356055E-003   5.2763816466431792E-003   6.4773530265435052E-003   6.4773530265435052E-003   2.3627605523228183E-003   2.3627605523228183E-003   2.3378642154267670E-003   2.3378642154267670E-003   2.3023986152080284E-003   2.3023986152080284E-003   8.5203622244116144E-004   8.5203622244116144E-004   8.3224127939347261E-004   8.3224127939347261E-004   7.5493367485511239E-004   7.5493367485511239E-004   5.7480134125157734E-004   5.7480134125157734E-004   5.5996198191424467E-004   5.5996198191424467E-004   2.6084634032956066E-004   2.6084634032956066E-004
  0.16716888159012688       0.16832260900812326       0.16716888159012691        3.5212952775746542E-002   3.5212952775746542E-002   3.4993389334407030E-002   3.4993389334407030E-002   2.5683342451207607E-002   2.3343720843787580E-002   1.5591058502562347E-002   1.5591058502562347E-002   1.5560503515408851E-002   1.5560503515408851E-002   2.3257220896992876E-003   5.2569003318159056E-003   6.4476722094500760E-003   6.4476722094500760E-003   2.3521430517783048E-003   2.3521430517783048E-003   2.3273351043648503E-003   2.3273351043648503E-003   2.2919963481184257E-003   2.2919963481184257E-003   8.4819670609649676E-004   8.4819670609649676E-004   8.2846022821291758E-004   8.2846022821291758E-004   7.5103663519559053E-004   7.5103663519559053E-004   5.7188497210176013E-004   5.7188497210176013E-004   5.5712727454009273E-004   5.5712727454009273E-004   2.5943944058649614E-004   2.5943944058649614E-004
  0.16663902484511159       0.16778944813479255       0.16663902484511159        3.5102081822750861E-002   3.5102081822750861E-002   3.4882874723639580E-002   3.4882874723639580E-002   2.5600470298831612E-002   2.3262628899449612E-002   1.5522376128796124E-002   1.5522376128796124E-002   1.5491908578532231E-002   1.5491908578532231E-002   2.3175679387159491E-003   5.2374124313215187E-003   6.4180085774385139E-003   6.4180085774385139E-003   2.3415307045863533E-003   2.3415307045863533E-003   2.3168112007034528E-003   2.3168112007034528E-003   2.2815993604482715E-003   2.2815993604482715E-003   8.4435888898275646E-004   8.4435888898275646E-004   8.2468102314811555E-004   8.2468102314811555E-004   7.4714381647511682E-004   7.4714381647511682E-004   5.6897148244929659E-004   5.6897148244929659E-004   5.5429531262693997E-004   5.5429531262693997E-004   2.5803435594701229E-004   2.5803435594701229E-004
  0.16610902936953270       0.16725615057562024       0.16610902936953270        3.4991148449735741E-002   3.4991148449735741E-002   3.4772298330709710E-002   3.4772298330709710E-002   2.5517554362066406E-002   2.3181498167453945E-002   1.5453726202936290E-002   1.5453726202936290E-002   1.5423346203730376E-002   1.5423346203730376E-002   2.3094092022023015E-003   5.2179179362957656E-003   6.3883622210657524E-003   6.3883622210657524E-003   2.3309235401727537E-003   2.3309235401727537E-003   2.3062925339723925E-003   2.3062925339723925E-003   2.2712076818613360E-003   2.2712076818613360E-003   8.4052278216082451E-004   8.4052278216082451E-004   8.2090367542580426E-004   8.2090367542580426E-004   7.4325523685534205E-004   7.4325523685534205E-004   5.6606088538694145E-004   5.6606088538694145E-004   5.5146610892649090E-004   5.5146610892649090E-004   2.5663109368002148E-004   2.5663109368002148E-004
  0.16557889442630552       0.16672271559674998       0.16557889442630552        3.4880152365500905E-002   3.4880152365500905E-002   3.4661659869663672E-002   3.4661659869663672E-002   2.5434594453380623E-002   2.3100328534643565E-002   1.5385108889786642E-002   1.5385108889786642E-002   1.5354816556288221E-002   1.5354816556288221E-002   2.3012458685379602E-003   5.1984168379306034E-003   6.3587332316677250E-003   6.3587332316677250E-003   2.3203215882264838E-003   2.3203215882264838E-003   2.2957791339646878E-003   2.2957791339646878E-003   2.2608213422845268E-003   2.2608213422845268E-003   8.3668839679449704E-004   8.3668839679449704E-004   8.1712819637520990E-004   8.1712819637520990E-004   7.3937091463510674E-004   7.3937091463510674E-004   5.6315319410936990E-004   5.6315319410936990E-004   5.4863967629027201E-004   5.4863967629027201E-004   2.5522966110660733E-004   2.5522966110660733E-004
  0.16504861927133771       0.16618914245730049       0.16504861927133771        3.4769093276468516E-002   3.4769093276468516E-002   3.4550959052225230E-002   3.4550959052225230E-002   2.5351590383789167E-002   2.3019119887322720E-002   1.5316524355573111E-002   1.5316524355573111E-002   1.5286319802916308E-002   1.5286319802916308E-002   2.2930779260655933E-003   5.1789091274761483E-003   6.3291217013689074E-003   6.3291217013689074E-003   2.3097248787030040E-003   2.3097248787030040E-003   2.2852710307398470E-003   2.2852710307398470E-003   2.2504403719111640E-003   2.2504403719111640E-003   8.3285574415180731E-004   8.3285574415180731E-004   8.1335459742934684E-004   8.1335459742934684E-004   7.3549086825195676E-004   7.3549086825195676E-004   5.6024842191433285E-004   5.6024842191433285E-004   5.4581602767075693E-004   5.4581602767075693E-004   2.5383006560057752E-004   2.5383006560057752E-004
  0.16451820315343876       0.16565543040927114       0.16451820315343876        3.4657970886655322E-002   3.4657970886655322E-002   3.4440195587768750E-002   3.4440195587768750E-002   2.5268541962837347E-002   2.2937872111254538E-002   1.5247972767961566E-002   1.5247972767961566E-002   1.5217856111768622E-002   1.5217856111768622E-002   2.2849053630910965E-003   5.1593947962427309E-003   6.2995277230920334E-003   6.2995277230920334E-003   2.2991334418276444E-003   2.2991334418276444E-003   2.2747682546272285E-003   2.2747682546272285E-003   2.2400648012043437E-003   2.2400648012043437E-003   8.2902483560635390E-004   8.2902483560635390E-004   8.0958289012633439E-004   8.0958289012633439E-004   7.3161511628368290E-004   7.3161511628368290E-004   5.5734658220382054E-004   5.5734658220382054E-004   5.4299517612251154E-004   5.4299517612251154E-004   2.5243231458902407E-004   2.5243231458902407E-004
  0.16398764531422164       0.16512157869744418       0.16398764531422164        3.4546784897644192E-002   3.4546784897644192E-002   3.4329369183291429E-002   3.4329369183291429E-002   2.5185448998583698E-002   2.2856585091657736E-002   1.5179454296074844E-002   1.5179454296074844E-002   1.5149425652459664E-002   1.5149425652459664E-002   2.2767281678836545E-003   5.1398738356026622E-003   6.2699513905675195E-003   6.2699513905675195E-003   2.2885473080988565E-003   2.2885473080988565E-003   2.2642708362293176E-003   2.2642708362293176E-003   2.2296946609001709E-003   2.2296946609001709E-003   8.2519568263861136E-004   8.2519568263861136E-004   8.0581308611068179E-004   8.0581308611068179E-004   7.2774367744982680E-004   7.2774367744982680E-004   5.5444768848520029E-004   5.5444768848520029E-004   5.4017713480331790E-004   5.4017713480331790E-004   2.5103641555287228E-004   2.5103641555287228E-004
  0.16345694498800536       0.16458758655929004       0.16345694498800536        3.4435535008555972E-002   3.4435535008555972E-002   3.4218479543385923E-002   3.4218479543385923E-002   2.5102311297583869E-002   2.2775258713204911E-002   1.5110969110511369E-002   1.5110969110511369E-002   1.5081028596083092E-002   1.5081028596083092E-002   2.2685463286759664E-003   5.1203462369924374E-003   6.2403927983436264E-003   6.2403927983436264E-003   2.2779665082917405E-003   2.2779665082917405E-003   2.2537788064252149E-003   2.2537788064252149E-003   2.2193299820112652E-003   2.2193299820112652E-003   8.2136829683731964E-004   8.2136829683731964E-004   8.0204519713466616E-004   8.0204519713466616E-004   7.2387657061327400E-004   7.2387657061327400E-004   5.5155175437243784E-004   5.5155175437243784E-004   5.3736191697536021E-004   5.3736191697536021E-004   2.4964237602745972E-004   2.4964237602745972E-004
  0.16292610140171376       0.16405345322485937       0.16292610140171374        3.4324220916019769E-002   3.4324220916019769E-002   3.4107526370211472E-002   3.4107526370211472E-002   2.5019128664872853E-002   2.2693892860019042E-002   1.5042517383362751E-002   1.5042517383362751E-002   1.5012665115229362E-002   1.5012665115229362E-002   2.2603598336643190E-003   5.1008119919146071E-003   6.2108520417961163E-003   6.2108520417961163E-003   2.2673910734614076E-003   2.2673910734614076E-003   2.2432921963740191E-003   2.2432921963740191E-003   2.2089707958301099E-003   2.2089707958301099E-003   8.1754268990083274E-004   8.1754268990083274E-004   7.9827923505965625E-004   7.9827923505965625E-004   7.2001381478180727E-004   7.2001381478180727E-004   5.4865879358726604E-004   5.4865879358726604E-004   5.3454953600638266E-004   5.3454953600638266E-004   2.4825020360310209E-004   2.4825020360310209E-004
  0.16239511377478097       0.16351917791669338       0.16239511377478097        3.4212842314144905E-002   3.4212842314144905E-002   3.3996509363466647E-002   3.3996509363466647E-002   2.4935900903949045E-002   2.2612487415672171E-002   1.4974099288233286E-002   1.4974099288233286E-002   1.4944335384005296E-002   1.4944335384005296E-002   2.2521686710088736E-003   5.0812710919401734E-003   6.1813292171389311E-003   6.1813292171389311E-003   2.2568210349466840E-003   2.2568210349466840E-003   2.2328110375184804E-003   2.2328110375184804E-003   2.1986171339327151E-003   2.1986171339327151E-003   8.1371887363857831E-004   8.1371887363857831E-004   7.9451521185755426E-004   7.9451521185755426E-004   7.1615542910976476E-004   7.1615542910976476E-004   5.4576881996044912E-004   5.4576881996044912E-004   5.3174000537092848E-004   5.3174000537092848E-004   2.4685990592569567E-004   2.4685990592569567E-004
  0.16186398131904275       0.16298475984970967       0.16186398131904275        3.4101398894489654E-002   3.4101398894489654E-002   3.3885428220358997E-002   3.3885428220358997E-002   2.4852627816755461E-002   2.2531042263181922E-002   1.4905715000258014E-002   1.4905715000258014E-002   1.4876039578052115E-002   1.4876039578052115E-002   2.2439728288337420E-003   5.0617235287105239E-003   6.1518244214340927E-003   6.1518244214340927E-003   2.2462564243735427E-003   2.2462564243735427E-003   2.2223353615884738E-003   2.2223353615884738E-003   2.1882690281820457E-003   2.1882690281820457E-003   8.0989685997243902E-004   8.0989685997243902E-004   7.9075313961215555E-004   7.9075313961215555E-004   7.1230143289962796E-004   7.1230143289962796E-004   5.4288184743298863E-004   5.4288184743298863E-004   5.2893333865151675E-004   5.2893333865151675E-004   2.4547149069729484E-004   2.4547149069729484E-004
  0.16133270323863305       0.16245019823110216       0.16133270323863305        3.3989890346031344E-002   3.3989890346031344E-002   3.3774282635575921E-002   3.3774282635575921E-002   2.4769309203662507E-002   2.2449557285009268E-002   1.4837364696122153E-002   1.4837364696122153E-002   1.4807777874564956E-002   1.4807777874564956E-002   2.2357722952272199E-003   5.0421692939396990E-003   6.1223377526023600E-003   6.1223377526023600E-003   2.2356972736588135E-003   2.2356972736588135E-003   2.2118652006046665E-003   2.2118652006046665E-003   2.1779265107317032E-003   2.1779265107317032E-003   8.0607666093821374E-004   8.0607666093821374E-004   7.8699303052059424E-004   7.8699303052059424E-004   7.0845184560369148E-004   7.0845184560369148E-004   5.3999789005738962E-004   5.3999789005738962E-004   5.2612954953989641E-004   5.2612954953989641E-004   2.4408496567671716E-004   2.4408496567671716E-004
  0.16080127872988034       0.16191549226023269       0.16080127872988034        3.3878316355136245E-002   3.3878316355136245E-002   3.3663072301255433E-002   3.3663072301255433E-002   2.4685944863450271E-002   2.2368032363056407E-002   1.4769048554080849E-002   1.4769048554080849E-002   1.4739550452312672E-002   1.4739550452312672E-002   2.2275670582420177E-003   5.0226083794168014E-003   6.0928693094340165E-003   6.0928693094340165E-003   2.2251436150139393E-003   2.2251436150139393E-003   2.2014005868822651E-003   2.2014005868822651E-003   2.1675896140296480E-003   2.1675896140296480E-003   8.0225828868712046E-004   8.0225828868712046E-004   7.8323489689481596E-004   7.8323489689481596E-004   7.0460668682576259E-004   7.0460668682576259E-004   5.3711696199895361E-004   5.3711696199895361E-004   5.2332865183830706E-004   5.2332865183830706E-004   2.4270033868016187E-004   2.4270033868016187E-004
  0.16026970698119736       0.16138064112852302       0.16026970698119739        3.3766676605527457E-002   3.3766676605527457E-002   3.3551796906954937E-002   3.3551796906954937E-002   2.4602534593289913E-002   2.2286467378664212E-002   1.4700766753978817E-002   1.4700766753978817E-002   1.4671357491657461E-002   1.4671357491657461E-002   2.2193571058954473E-003   5.0030407770008025E-003   6.0634191915996333E-003   6.0634191915996333E-003   2.2145954809486930E-003   2.2145954809486930E-003   2.1909415530347409E-003   2.1909415530347409E-003   2.1572583708219053E-003   2.1572583708219053E-003   7.9844175548727571E-004   7.9844175548727571E-004   7.7947875116304139E-004   7.7947875116304139E-004   7.0076597632284809E-004   7.0076597632284809E-004   5.3423907753706232E-004   5.3423907753706232E-004   5.2053065946074226E-004   5.2053065946074226E-004   2.4131761758182060E-004   2.4131761758182060E-004
  0.15973798717296916       0.16084564401934054       0.15973798717296916        3.3654970778253301E-002   3.3654970778253301E-002   3.3440456139620579E-002   3.3440456139620579E-002   2.4519078188725039E-002   2.2204862212609269E-002   1.4632519477270301E-002   1.4632519477270301E-002   1.4603199174574907E-002   1.4603199174574907E-002   2.2111424261696427E-003   4.9834664786526728E-003   6.0339874996610055E-003   6.0339874996610055E-003   2.2040529042750053E-003   2.2040529042750053E-003   2.1804881319776315E-003   2.1804881319776315E-003   2.1469328141563633E-003   2.1469328141563633E-003   7.9462707372521409E-004   7.9462707372521409E-004   7.7572460587126341E-004   7.7572460587126341E-004   6.9692973400688326E-004   6.9692973400688326E-004   5.3136425106648985E-004   5.3136425106648985E-004   5.1773558643423924E-004   5.1773558643423924E-004   2.3993681031450582E-004   2.3993681031450582E-004
  0.15920611847744590       0.16031050010788975       0.15920611847744590        3.3543198551655322E-002   3.3543198551655322E-002   3.3329049683556079E-002   3.3329049683556079E-002   2.4435575443653029E-002   2.2123216745102252E-002   1.4564306907039744E-002   1.4564306907039744E-002   1.4535075684674692E-002   1.4535075684674692E-002   2.2029230070118224E-003   4.9638854763930677E-003   6.0045743350824691E-003   6.0045743350824691E-003   2.1935159181108925E-003   2.1935159181108925E-003   2.1700403569324669E-003   2.1700403569324669E-003   2.1366129773866655E-003   2.1366129773866655E-003   7.9081425590745206E-004   7.9081425590745206E-004   7.7197247368478812E-004   7.7197247368478812E-004   6.9309797994649975E-004   6.9309797994649975E-004   5.2849249709874507E-004   5.2849249709874507E-004   5.1494344690019265E-004   5.1494344690019265E-004   2.3855792487028789E-004   2.3855792487028789E-004
  0.15867410005862448       0.15977520856109489       0.15867410005862448        3.3431359601335670E-002   3.3431359601335670E-002   3.3217577220390995E-002   3.3217577220390995E-002   2.4352026150306204E-002   2.2041530855785255E-002   1.4496129228022792E-002   1.4496129228022792E-002   1.4466987207221605E-002   1.4466987207221605E-002   2.1946988363345577E-003   4.9442977623348839E-003   5.9751798002423574E-003   5.9751798002423574E-003   2.1829845558844368E-003   2.1829845558844368E-003   2.1595982614307382E-003   2.1595982614307382E-003   2.1262988941761806E-003   2.1262988941761806E-003   7.8700331466207481E-004   7.8700331466207481E-004   7.6822236738979376E-004   7.6822236738979376E-004   6.8927073436881366E-004   6.8927073436881366E-004   5.2562383026344037E-004   5.2562383026344037E-004   5.1215425511570278E-004   5.1215425511570278E-004   2.3718096930114849E-004   2.3718096930114849E-004
  0.15814193107213143       0.15923976853747945       0.15814193107213148        3.3319453600122728E-002   3.3319453600122728E-002   3.3106038429047545E-002   3.3106038429047545E-002   2.4268430099231526E-002   2.1959804423728913E-002   1.4427986626626791E-002   1.4427986626626791E-002   1.4398933929156114E-002   1.4398933929156114E-002   2.1864699020159796E-003   4.9247033286780977E-003   5.9458039984442582E-003   5.9458039984442582E-003   2.1724588513377160E-003   2.1724588513377160E-003   2.1491618793178084E-003   2.1491618793178084E-003   2.1159905985018929E-003   2.1159905985018929E-003   7.8319426274030192E-004   7.8319426274030192E-004   7.6447429989487815E-004   7.6447429989487815E-004   6.8544801766120395E-004   6.8544801766120395E-004   5.2275826530963462E-004   5.2275826530963462E-004   5.0936802545488988E-004   5.0936802545488988E-004   2.3580595171961814E-004   2.3580595171961814E-004
  0.15760961066511148       0.15870417918705546       0.15760961066511150        3.3207480218039119E-002   3.3207480218039119E-002   3.2994432985709268E-002   3.2994432985709268E-002   2.4184787079272182E-002   2.1878037327431314E-002   1.4359879290953212E-002   1.4359879290953212E-002   1.4330916039116818E-002   1.4330916039116818E-002   2.1782361919001551E-003   4.9051021677126699E-003   5.9164470339291937E-003   5.9164470339291937E-003   2.1619388385310466E-003   2.1619388385310466E-003   2.1387312447571504E-003   2.1387312447571504E-003   2.1056881246586195E-003   2.1056881246586195E-003   7.7938711301816642E-004   7.7938711301816642E-004   7.6072828423271192E-004   7.6072828423271192E-004   6.8162985037319341E-004   6.8162985037319341E-004   5.1989581710727077E-004   5.1989581710727077E-004   5.0658477241031174E-004   5.0658477241031174E-004   2.3443288029946141E-004   2.3443288029946141E-004
  0.15707713797609876       0.15816843965119298       0.15707713797609874        3.3095439122265868E-002   3.3095439122265868E-002   3.2882760563786306E-002   3.2882760563786306E-002   2.4101096877546600E-002   2.1796229444814449E-002   1.4291807410818758E-002   1.4291807410818758E-002   1.4262933727461603E-002   1.4262933727461603E-002   2.1699976937973055E-003   4.8854942718210134E-003   5.8871090118872730E-003   5.8871090118872730E-003   2.1514245518470146E-003   2.1514245518470146E-003   2.1283063922343760E-003   2.1283063922343760E-003   2.0953915072630214E-003   2.0953915072630214E-003   7.7558187849813764E-004   7.7558187849813764E-004   7.5698433356163192E-004   7.5698433356163192E-004   6.7781625321828058E-004   6.7781625321828058E-004   5.1703650064856743E-004   5.1703650064856743E-004   5.0380451059432090E-004   5.0380451059432090E-004   2.3306176327633665E-004   2.3306176327633665E-004
  0.15654451213489873       0.15763254906250140       0.15654451213489873        3.2983329977107984E-002   3.2983329977107984E-002   3.2771020833882072E-002   3.2771020833882072E-002   2.4017359279428330E-002   2.1714380653222693E-002   1.4223771177777865E-002   1.4223771177777865E-002   1.4194987186290182E-002   1.4194987186290182E-002   2.1617543954841490E-003   4.8658796334808260E-003   5.8577900384698999E-003   5.8577900384698999E-003   2.1409160259947672E-003   2.1409160259947672E-003   2.1178873565614914E-003   2.1178873565614914E-003   2.0851007812578469E-003   2.0851007812578469E-003   7.7177857231081287E-004   7.7177857231081287E-004   7.5324246116731592E-004   7.5324246116731592E-004   6.7400724707583919E-004   6.7400724707583919E-004   5.1418033104946598E-004   5.1418033104946598E-004   5.0102725474049554E-004   5.0102725474049554E-004   2.3169260894848268E-004   2.3169260894848268E-004
  0.15601173226246173       0.15709650654470281       0.15601173226246168        3.2871152443959127E-002   3.2871152443959127E-002   3.2659213463758725E-002   3.2659213463758732E-002   2.3933574068525698E-002   2.1632490829420346E-002   1.4155770785145377E-002   1.4155770785145377E-002   1.4127076609466802E-002   1.4127076609466802E-002   2.1535062847042293E-003   4.8462582452679388E-003   5.8284902208021868E-003   5.8284902208021868E-003   2.1304132960143184E-003   2.1304132960143184E-003   2.1074741728812152E-003   2.1074741728812152E-003   2.0748159819162231E-003   2.0748159819162231E-003   7.6797720771664183E-004   7.6797720771664183E-004   7.4950268046447110E-004   7.4950268046447110E-004   6.7020285299304540E-004   6.7020285299304540E-004   5.1132732355109781E-004   5.1132732355109781E-004   4.9825301970507225E-004   4.9825301970507225E-004   2.3032542567741552E-004   2.3032542567741552E-004
  0.15547879747075868       0.15656031121250186       0.15547879747075868        3.2758906181265875E-002   3.2758906181265875E-002   3.2547338118302765E-002   3.2547338118302765E-002   2.3849741026661049E-002   2.1550559849589722E-002   1.4087806428019664E-002   1.4087806428019664E-002   1.4059202192643436E-002   1.4059202192643436E-002   2.1452533491682808E-003   4.8266300998592530E-003   5.7992096669955747E-003   5.7992096669955747E-003   2.1199163972809437E-003   2.1199163972809437E-003   2.0970668766713461E-003   2.0970668766713461E-003   2.0645371448460145E-003   2.0645371448460145E-003   7.6417779810767402E-004   7.6417779810767402E-004   7.4576500499856223E-004   7.4576500499856223E-004   6.6640309218683400E-004   6.6640309218683400E-004   5.0847749352127866E-004   5.0847749352127866E-004   4.9548182046841530E-004   4.9548182046841530E-004   2.2896022188863464E-004   2.2896022188863464E-004
  0.15494570686264603       0.15602396217145850       0.15494570686264600        3.2646590844490293E-002   3.2646590844490293E-002   3.2435394459488273E-002   3.2435394459488273E-002   2.3765859933848707E-002   2.1468587589328566E-002   1.4019878303305533E-002   1.4019878303305533E-002   1.3991364133282710E-002   1.3991364133282710E-002   2.1369955765545390E-003   4.8069951900355633E-003   5.7699484861603589E-003   5.7699484861603589E-003   2.1094253655095704E-003   2.1094253655095704E-003   2.0866655037491393E-003   2.0866655037491393E-003   2.0542643059941763E-003   2.0542643059941763E-003   7.6038035700930716E-004   7.6038035700930716E-004   7.4202944844752798E-004   7.4202944844752798E-004   6.6260798604585592E-004   6.6260798604585592E-004   5.0563085645599301E-004   5.0563085645599301E-004   4.9271367213647493E-004   4.9271367213647493E-004   2.2759700607232817E-004   2.2759700607232817E-004
  0.15441245953173841       0.15548745851784918       0.15441245953173841        3.2534206086073492E-002   3.2534206086073492E-002   3.2323382146341950E-002   3.2323382146341950E-002   2.3681930568274084E-002   2.1386573923648240E-002   1.3951986609738414E-002   1.3951986609738414E-002   1.3923562630682142E-002   1.3923562630682142E-002   2.1287329545091496E-003   4.7873535086846988E-003   5.7407067884188969E-003   5.7407067884188969E-003   2.0989402367593505E-003   2.0989402367593505E-003   2.0762700902758873E-003   2.0762700902758873E-003   2.0439975016513039E-003   2.0439975016513039E-003   7.5658489808211424E-004   7.5658489808211424E-004   7.3829602462358338E-004   7.3829602462358338E-004   6.5881755613250866E-004   6.5881755613250866E-004   5.0278742798094396E-004   5.0278742798094396E-004   4.8994858994231378E-004   4.8994858994231378E-004   2.2623578678410434E-004   2.2623578678410434E-004
  0.15387905456227230       0.15495079933853942       0.15387905456227230        3.2421751555397664E-002   3.2421751555397664E-002   3.2211300834905948E-002   3.2211300834905948E-002   2.3597952706271505E-002   2.1304518726971665E-002   1.3884131547908437E-002   1.3884131547908437E-002   1.3855797885998262E-002   1.3855797885998262E-002   2.1204654706465688E-003   4.7677050488046510E-003   5.7114846849187061E-003   5.7114846849187061E-003   2.0884610474382779E-003   2.0884610474382779E-003   2.0658806727614823E-003   2.0658806727614823E-003   2.0337367684562036E-003   2.0337367684562036E-003   7.5279143512367293E-004   7.5279143512367293E-004   7.3456474747501650E-004   7.3456474747501650E-004   6.5503182418496998E-004   6.5503182418496998E-004   4.9994722385310862E-004   4.9994722385310862E-004   4.8718658924762424E-004   4.8718658924762424E-004   2.2487657264572760E-004   2.2487657264572760E-004
  0.15334549102896999       0.15441398371083706       0.15334549102896999        3.2309226898747601E-002   3.2309226898747601E-002   3.2099150178200662E-002   3.2099150178200662E-002   2.3513926122302103E-002   2.1222421873131225E-002   1.3816313320285037E-002   1.3816313320285037E-002   1.3788070102271302E-002   1.3788070102271302E-002   2.1121931125499659E-003   4.7480498035067089E-003   5.6822822878459210E-003   5.6822822878459210E-003   2.0779878343078406E-003   2.0779878343078406E-003   2.0554972880691019E-003   2.0554972880691019E-003   2.0234821434005207E-003   2.0234821434005207E-003   7.4899998207042788E-004   7.4899998207042788E-004   7.3083563108802504E-004   7.3083563108802504E-004   6.5125081211927518E-004   6.5125081211927518E-004   4.9711025996231539E-004   4.9711025996231539E-004   4.8442768554428324E-004   4.8442768554428324E-004   2.2351937234586121E-004   2.2351937234586121E-004
  0.15281176799689791       0.15387701070235832       0.15281176799689791        3.2196631759271788E-002   3.2196631759271788E-002   3.1986929826186887E-002   3.1986929826186887E-002   2.3429850588931048E-002   2.1140283235366899E-002   1.3748532131241966E-002   1.3748532131241966E-002   1.3720379484450176E-002   1.3720379484450176E-002   2.1039158677716610E-003   4.7283877660187568E-003   5.6530997104389281E-003   5.6530997104389281E-003   2.0675206344878141E-003   2.0675206344878141E-003   2.0451199734199533E-003   2.0451199734199533E-003   2.0132336638334896E-003   2.0132336638334896E-003   7.4521055299959669E-004   7.4521055299959669E-004   7.2710868968858832E-004   7.2710868968858832E-004   6.4747454203141898E-004   6.4747454203141898E-004   4.9427655233284979E-004   4.9427655233284979E-004   4.8167189445592776E-004   4.8167189445592776E-004   2.2216419464082848E-004   2.2216419464082848E-004
  0.15227788452132715       0.15333987937087887       0.15227788452132715        3.2083965776942565E-002   3.2083965776942565E-002   3.1874639425727165E-002   3.1874639425727165E-002   2.3345725876804536E-002   2.1058102686324236E-002   1.3680788187082665E-002   1.3680788187082665E-002   1.3652726239417986E-002   1.3652726239417986E-002   2.0956337238335660E-003   4.7087189296886002E-003   5.6239370670022213E-003   5.6239370670022213E-003   2.0570594854610806E-003   2.0570594854610806E-003   2.0347487663980902E-003   2.0347487663980902E-003   2.0029913674667211E-003   2.0029913674667211E-003   7.4142316213109225E-004   7.4142316213109225E-004   7.2338393764436522E-004   7.2338393764436522E-004   6.4370303619948961E-004   6.4370303619948961E-004   4.9144611712508284E-004   4.9144611712508284E-004   4.7891923173955757E-004   4.7891923173955757E-004   2.2081104835537793E-004   2.2081104835537793E-004
  0.15174383964758675       0.15280258876419173       0.15174383964758675        3.1971228588515838E-002   3.1971228588515838E-002   3.1762278620546716E-002   3.1762278620546716E-002   2.3261551754626519E-002   2.0975880098052381E-002   1.3613081696066240E-002   1.3613081696066240E-002   1.3585110576017970E-002   1.3585110576017970E-002   2.0873466682276519E-003   4.6890432879873904E-003   5.5947944729204903E-003   5.5947944729204903E-003   2.0466044250785696E-003   2.0466044250785696E-003   2.0243837049553444E-003   2.0243837049553444E-003   1.9927552923791028E-003   1.9927552923791028E-003   7.3763782382949288E-004   7.3763782382949288E-004   7.1966138946662477E-004   7.1966138946662477E-004   6.3993631708583916E-004   6.3993631708583916E-004   4.8861897063712809E-004   4.8861897063712809E-004   4.7616971328715447E-004   4.7616971328715447E-004   2.1945994238346469E-004   2.1945994238346469E-004
  0.15120963241091848       0.15226513791995772       0.15120963241091845        3.1858419827490707E-002   3.1858419827490707E-002   3.1649847051194162E-002   3.1649847051194162E-002   2.3177327989135379E-002   2.0893615342002854E-002   1.3545412868434071E-002   1.3545412868434071E-002   1.3517532705080215E-002   1.3517532705080215E-002   2.0790546884164899E-003   4.6693608345132528E-003   5.5656720446731920E-003   5.5656720446731920E-003   2.0361554915643322E-003   2.0361554915643322E-003   2.0140248274163647E-003   2.0140248274163647E-003   1.9825254770218324E-003   1.9825254770218324E-003   7.3385455260606013E-004   7.3385455260606013E-004   7.1594105981223459E-004   7.1594105981223459E-004   6.3617440733931266E-004   6.3617440733931266E-004   4.8579512930653886E-004   4.8579512930653886E-004   4.7342335512735553E-004   4.7342335512735553E-004   2.1811088568904905E-004   2.1811088568904905E-004
  0.15067526183632132       0.15172752586555116       0.15067526183632132        3.1745539124066822E-002   3.1745539124066822E-002   3.1537344355000198E-002   3.1537344355000198E-002   2.3093054345079085E-002   2.0811308289026928E-002   1.3477781916436029E-002   1.3477781916436029E-002   1.3449992839447913E-002   1.3449992839447913E-002   2.0707577718336884E-003   4.6496715629946979E-003   5.5365698998488177E-003   5.5365698998488177E-003   2.0257127235205484E-003   2.0257127235205484E-003   2.0036721724836335E-003   2.0036721724836335E-003   1.9723019602233926E-003   1.9723019602233926E-003   7.3007336312073869E-004   7.3007336312073869E-004   7.1222296348563425E-004   7.1222296348563425E-004   6.3241732979744405E-004   6.3241732979744405E-004   4.8297460971199059E-004   4.8297460971199059E-004   4.7068017342710293E-004   4.7068017342710293E-004   2.1676388730688741E-004   2.1676388730688741E-004
  0.15014072693840511       0.15118975161790796       0.15014072693840511        3.1632586105102743E-002   3.1632586105102743E-002   3.1424770166037203E-002   3.1424770166037203E-002   2.3008730585191452E-002   2.0728958809374701E-002   1.3410189054358312E-002   1.3410189054358312E-002   1.3382491194005223E-002   1.3382491194005223E-002   2.0624559058844941E-003   4.6299754672944745E-003   5.5074881571600268E-003   5.5074881571600268E-003   2.0152761599328056E-003   2.0152761599328056E-003   1.9933257792427105E-003   1.9933257792427105E-003   1.9620847811947758E-003   1.9620847811947758E-003   7.2629427018426303E-004   7.2629427018426303E-004   7.0850711544089430E-004   7.0850711544089430E-004   6.2866510748877161E-004   6.2866510748877161E-004   4.8015742857504404E-004   4.8015742857504404E-004   4.6794018449337519E-004   4.6794018449337519E-004   2.1541895634336178E-004   2.1541895634336178E-004
  0.14960602672122730       0.15065181418336657       0.14960602672122730        3.1519560394072652E-002   3.1519560394072652E-002   3.1312124115077208E-002   3.1312124115077208E-002   2.2924356470166867E-002   2.0646566772692967E-002   1.3342634498550960E-002   1.3342634498550960E-002   1.3315027985704858E-002   1.3315027985704858E-002   2.0541490779463090E-003   4.6102725414132895E-003   5.4784269364586300E-003   5.4784269364586300E-003   2.0048458401753498E-003   2.0048458401753498E-003   1.9829856871674736E-003   1.9829856871674736E-003   1.9518739795347071E-003   1.9518739795347071E-003   7.2251728876024412E-004   7.2251728876024412E-004   7.0479353078378184E-004   7.0479353078378184E-004   6.2491776363512454E-004   6.2491776363512454E-004   4.7734360276189479E-004   4.7734360276189479E-004   4.6520340477490519E-004   4.6520340477490519E-004   2.1407610197729941E-004   2.1407610197729941E-004
  0.14907116017813965       0.15011371255750749       0.14907116017813965        3.1406461611022819E-002   3.1406461611022819E-002   3.1199405829549640E-002   3.1199405829549640E-002   2.2839931758635305E-002   2.0564132048024091E-002   1.3275118467456177E-002   1.3275118467456177E-002   1.3247603433596470E-002   1.3247603433596470E-002   2.0458372753693038E-003   4.5905627794937095E-003   5.4493863587510199E-003   5.4493863587510199E-003   1.9944218040164933E-003   1.9944218040164933E-003   1.9726519361254989E-003   1.9726519361254989E-003   1.9416695952349915E-003   1.9416695952349915E-003   7.1874243396733025E-004   7.1874243396733025E-004   7.0108222477387639E-004   7.0108222477387639E-004   6.2117532165398639E-004   6.2117532165398639E-004   4.7453314928517902E-004   4.7453314928517902E-004   4.6246985086395299E-004   4.6246985086395299E-004   2.1273533346081959E-004   2.1273533346081959E-004
  0.14853612629162061       0.14957544572498754       0.14853612629162058        3.1293289372526518E-002   3.1293289372526518E-002   3.1086614933497521E-002   3.1086614933497521E-002   2.2755456207136208E-002   2.0481654503803987E-002   1.3207641181636923E-002   1.3207641181636923E-002   1.3180217758855245E-002   1.3180217758855245E-002   2.0375204854769782E-003   4.5708461758240887E-003   5.4203665462137368E-003   5.4203665462137368E-003   1.9840040916240397E-003   1.9840040916240397E-003   1.9623245663834940E-003   1.9623245663834940E-003   1.9314716686859156E-003   1.9314716686859156E-003   7.1496972108137146E-004   7.1496972108137146E-004   6.9737321282670737E-004   6.9737321282670737E-004   6.1743780516085951E-004   6.1743780516085951E-004   4.7172608530577726E-004   4.7172608530577726E-004   4.5973953949807986E-004   4.5973953949807986E-004   2.1139666012018180E-004   2.1139666012018180E-004
  0.14800092403311416       0.14903701265937766       0.14800092403311416        3.1180043291639481E-002   3.1180043291639481E-002   3.0973751047534397E-002   3.0973751047534397E-002   2.2670929570093167E-002   2.0399134007861232E-002   1.3140202863806513E-002   1.3140202863806513E-002   1.3112871184811616E-002   1.3112871184811616E-002   2.0291986955668488E-003   4.5511227248427252E-003   5.3913676222095376E-003   5.3913676222095376E-003   1.9735927435709333E-003   1.9735927435709333E-003   1.9520036186128960E-003   1.9520036186128960E-003   1.9212802406818371E-003   1.9212802406818371E-003   7.1119916553766867E-004   7.1119916553766867E-004   6.9366651051595211E-004   6.9366651051595211E-004   6.1370523797171490E-004   6.1370523797171490E-004   4.6892242813469142E-004   4.6892242813469142E-004   4.5701248756198657E-004   4.5701248756198657E-004   2.1006009135666115E-004   2.1006009135666115E-004
  0.14746555236285838       0.14849841232298738       0.14746555236285838        3.1066722977853570E-002   3.1066722977853570E-002   3.0860813788799301E-002   3.0860813788799301E-002   2.2586351599786784E-002   2.0316570427415574E-002   1.3072803738858215E-002   1.3072803738858215E-002   1.3045563936980883E-002   1.3045563936980883E-002   2.0208718929110732E-003   4.5313924211420036E-003   5.3623897113034618E-003   5.3623897113034618E-003   1.9631878008408900E-003   1.9631878008408900E-003   1.9416891338955072E-003   1.9416891338955072E-003   1.9110953524267647E-003   1.9110953524267647E-003   7.0743078293322378E-004   7.0743078293322378E-004   6.8996213357566238E-004   6.8996213357566238E-004   6.0997764410543592E-004   6.0997764410543592E-004   4.6612219523491316E-004   4.6612219523491316E-004   4.5428871208935380E-004   4.5428871208935380E-004   2.0872563664742273E-004   2.0872563664742273E-004
  0.14693001022971422       0.14795964366669276       0.14693001022971419        3.0953328037049883E-002   3.0953328037049883E-002   3.0747802770911277E-002   3.0747802770911277E-002   2.2501722046327974E-002   2.0233963629076382E-002   1.3005444033895476E-002   1.3005444033895476E-002   1.2978296243093500E-002   1.2978296243093500E-002   2.0125400647571286E-003   4.5116552594726463E-003   5.3334329392793790E-003   5.3334329392793790E-003   1.9527893048341812E-003   1.9527893048341812E-003   1.9313811537292451E-003   1.9313811537292451E-003   1.9009170455401045E-003   1.9009170455401045E-003   7.0366458902904191E-004   7.0366458902904191E-004   6.8626009790251732E-004   6.8626009790251732E-004   6.0625504778632382E-004   6.0625504778632382E-004   4.6332540422333650E-004   4.6332540422333650E-004   4.5156823026471470E-004   4.5156823026471470E-004   2.0739330554641778E-004   2.0739330554641778E-004
  0.14639429657098896       0.14742070562976020       0.14639429657098896        3.0839858071451169E-002   3.0839858071451169E-002   3.0634717603923188E-002   3.0634717603923188E-002   2.2417040657630519E-002   2.0151313478841869E-002   1.2938123978263017E-002   1.2938123978263017E-002   1.2911068333126207E-002   1.2911068333126207E-002   2.0042031983285389E-003   4.4919112347481648E-003   5.3044974331567431E-003   5.3044974331567431E-003   1.9423972973735167E-003   1.9423972973735167E-003   1.9210797200340164E-003   1.9210797200340164E-003   1.8907453620624932E-003   1.8907453620624932E-003   6.9990059975248242E-004   6.9990059975248242E-004   6.8256041955813912E-004   6.8256041955813912E-004   6.0253747344664375E-004   6.0253747344664375E-004   4.6053207287270623E-004   4.6053207287270623E-004   4.4885105942537646E-004   4.4885105942537646E-004   2.0606310768529166E-004   2.0606310768529166E-004
  0.14585841031225760       0.14688159713966414       0.14585841031225760        3.0726312679573563E-002   3.0726312679573563E-002   3.0521557894274989E-002   3.0521557894274989E-002   2.2332307179383271E-002   2.0068619842097821E-002   1.2870843803578121E-002   1.2870843803578121E-002   1.2843880439333414E-002   1.2843880439333414E-002   1.9958612808255991E-003   4.4721603420493109E-003   5.2755833212076858E-003   5.2755833212076858E-003   1.9320118207100424E-003   1.9320118207100424E-003   1.9107848751576837E-003   1.9107848751576837E-003   1.8805803444617306E-003   1.8805803444617306E-003   6.9613883119964851E-004   6.9613883119964851E-004   6.7886311477144184E-004   6.7886311477144184E-004   5.9882494572920401E-004   5.9882494572920401E-004   4.5774221911359714E-004   4.5774221911359714E-004   4.4613721706335361E-004   4.4613721706335361E-004   2.0473505277430573E-004   2.0473505277430573E-004
  0.14532235036718286       0.14634231711190429       0.14532235036718286        3.0612691456177392E-002   3.0612691456177392E-002   3.0408323244745971E-002   3.0408323244745971E-002   2.2247521355022188E-002   1.9985882583616686E-002   1.2803603743762874E-002   1.2803603743762874E-002   1.2776732796279468E-002   1.2776732796279468E-002   1.9875142994261745E-003   4.4524025766287676E-003   5.2466907329744451E-003   5.2466907329744451E-003   1.9216329175294519E-003   1.9216329175294519E-003   1.9004966618821652E-003   1.9004966618821652E-003   1.8704220356388563E-003   1.8704220356388563E-003   6.9237929963782564E-004   6.9237929963782564E-004   6.7516819994102519E-004   6.7516819994102519E-004   5.9511748948999101E-004   5.9511748948999101E-004   4.5495586103642472E-004   4.5495586103642472E-004   4.4342672082735171E-004   4.4342672082735171E-004   2.0340915060327856E-004   2.0340915060327856E-004
  0.14478611563732435       0.14580286444981627       0.14478611563732435        3.0498993992216911E-002   3.0498993992216911E-002   3.0295013254405999E-002   3.0295013254405999E-002   2.2162682925700960E-002   1.9903101567556682E-002   1.2736404035076469E-002   1.2736404035076469E-002   1.2709625640871015E-002   1.2709625640871015E-002   1.9791622412864626E-003   4.4326379339158159E-003   5.2178197992870006E-003   5.2178197992870006E-003   1.9112606309581700E-003   1.9112606309581700E-003   1.8902151234295877E-003   1.8902151234295877E-003   1.8602704789342657E-003   1.8602704789342657E-003   6.8862202150795227E-004   6.8862202150795227E-004   6.7147569163760379E-004   6.7147569163760379E-004   5.9141512980082848E-004   5.9141512980082848E-004   4.5217301689348357E-004   4.5217301689348357E-004   4.4071958852476517E-004   4.4071958852476517E-004   2.0208541104253048E-004   2.0208541104253048E-004
  0.14424970501195139       0.14526323804438082       0.14424970501195136        3.0385219874789312E-002   3.0385219874789312E-002   3.0181627518566106E-002   3.0181627518566106E-002   2.2077791630262356E-002   1.9820276657460896E-002   1.2669244916148611E-002   1.2669244916148611E-002   1.2642559212390490E-002   1.2642559212390490E-002   1.9708050935418400E-003   4.4128664095212117E-003   5.1889706522810775E-003   5.1889706522810775E-003   1.9008950045696876E-003   1.9008950045696876E-003   1.8799403034686077E-003   1.8799403034686077E-003   1.8501257181339961E-003   1.8501257181339961E-003   6.8486701342714321E-004   6.8486701342714321E-004   6.6778560660648624E-004   6.6778560660648624E-004   5.8771789195209462E-004   5.8771789195209462E-004   4.4939370510102815E-004   4.4939370510102815E-004   4.3801583812372075E-004   4.3801583812372075E-004   2.0076384404385495E-004   2.0076384404385495E-004
  0.14371311736784953       0.14472343677402641       0.14371311736784953        3.0271368687082991E-002   3.0271368687082991E-002   3.0068165628728369E-002   3.0068165628728369E-002   2.1992847205208159E-002   1.9737407716256729E-002   1.2602126628013268E-002   1.2602126628013268E-002   1.2575533752529891E-002   1.2575533752529891E-002   1.9624428433077270E-003   4.3930879992421807E-003   5.1601434254165690E-003   5.1601434254165690E-003   1.8905360823910171E-003   1.8905360823910171E-003   1.8696722461208309E-003   1.8696722461208309E-003   1.8399877974761239E-003   1.8399877974761239E-003   6.8111429219126806E-004   6.8111429219126806E-004   6.6409796177010940E-004   6.6409796177010940E-004   5.8402580145547843E-004   5.8402580145547843E-004   4.4661794424138783E-004   4.4661794424138783E-004   4.3531548775515482E-004   4.3531548775515482E-004   1.9944445964149900E-004   1.9944445964149900E-004
  0.14317635156912120       0.14418345948247754       0.14317635156912120        3.0157440008324838E-002   3.0157440008324838E-002   2.9954627172534682E-002   2.9954627172534682E-002   2.1907849384669133E-002   1.9654494606255332E-002   1.2535049414143112E-002   1.2535049414143112E-002   1.2508549505425315E-002   1.2508549505425315E-002   1.9540754776804863E-003   4.3733026990675338E-003   5.1313382534961529E-003   5.1313382534961529E-003   1.8801839089092392E-003   1.8801839089092392E-003   1.8594109959673539E-003   1.8594109959673539E-003   1.8298567616572498E-003   1.8298567616572498E-003   6.7736387477756240E-004   6.7736387477756240E-004   6.6041277423059997E-004   6.6041277423059997E-004   5.8033888404678729E-004   5.8033888404678729E-004   4.4384575306510908E-004   4.4384575306510908E-004   4.3261855571492081E-004   4.3261855571492081E-004   1.9812726795316081E-004   1.9812726795316081E-004
  0.14263940646698395       0.14364330506658615       0.14263940646698395        3.0043433413726353E-002   3.0043433413726353E-002   2.9841011733714701E-002   2.9841011733714708E-002   2.1822797900374162E-002   1.9571537189150973E-002   1.2468013520484572E-002   1.2468013520484572E-002   1.2441606717692042E-002   1.2441606717692042E-002   1.9457029837383363E-003   4.3535105051828570E-003   5.1025552726842779E-003   5.1025552726842779E-003   1.8698385290781805E-003   1.8698385290781805E-003   1.8491565980553984E-003   1.8491565980553984E-003   1.8197326558391221E-003   1.8197326558391221E-003   6.7361577834729549E-004   6.7361577834729549E-004   6.5673006127240014E-004   6.5673006127240014E-004   5.7665716568878935E-004   5.7665716568878935E-004   4.4107715049314334E-004   4.4107715049314334E-004   4.2992506046593293E-004   4.2992506046593293E-004   1.9681227918100225E-004   1.9681227918100225E-004
  0.14210228089956634       0.14310297234373684       0.14210228089956634        2.9929348474429407E-002   2.9929348474429407E-002   2.9727318892033113E-002   2.9727318892033113E-002   2.1737692481619247E-002   1.9488535326021097E-002   1.2401019195493721E-002   1.2401019195493721E-002   1.2374705638460508E-002   1.2374705638460508E-002   1.9373253485423527E-003   4.3337114139759738E-003   5.0737946205266678E-003   5.0737946205266678E-003   1.8594999883252605E-003   1.8594999883252605E-003   1.8389090979051470E-003   1.8389090979051470E-003   1.8096155256554160E-003   1.8096155256554160E-003   6.6987002024850050E-004   6.6987002024850050E-004   6.5304984036494338E-004   6.5304984036494338E-004   5.7298067257412254E-004   5.7298067257412254E-004   4.3831215561907595E-004   4.3831215561907595E-004   4.2723502064035855E-004   4.2723502064035855E-004   1.9549950361268182E-004   1.9549950361268182E-004
  0.14156497369169668       0.14256246014011559       0.14156497369169666        2.9815184757450076E-002   2.9815184757450076E-002   2.9613548223235277E-002   2.9613548223235277E-002   2.1652532855235492E-002   1.9405488877325617E-002   1.2334066690172448E-002   1.2334066690172448E-002   1.2307846519412533E-002   1.2307846519412533E-002   1.9289425591374283E-003   4.3139054220423557E-003   5.0450564359698427E-003   5.0450564359698427E-003   1.8491683325583710E-003   1.8491683325583710E-003   1.8286685415165864E-003   1.8286685415165864E-003   1.7995054172185486E-003   1.7995054172185486E-003   6.6612661801872166E-004   6.6612661801872166E-004   6.4937212916535805E-004   6.4937212916535805E-004   5.6930943112822768E-004   5.6930943112822768E-004   4.3555078771136937E-004   4.3555078771136937E-004   4.2454845504181886E-004   4.2454845504181886E-004   1.9418895162239526E-004   1.9418895162239526E-004
  0.14102748365468681       0.14202176726831536       0.14102748365468681        2.9700941825622704E-002   2.9700941825622704E-002   2.9499699298993012E-002   2.9499699298993012E-002   2.1567318745556896E-002   1.9322397702907185E-002   1.2267156258105755E-002   1.2267156258105755E-002   1.2241029614818667E-002   1.2241029614818667E-002   1.9205546025533469E-003   4.2940925261908619E-003   5.0163408593814005E-003   5.0163408593814005E-003   1.8388436081729878E-003   1.8388436081729878E-003   1.8184349753766003E-003   1.8184349753766003E-003   1.7894023771267312E-003   1.7894023771267312E-003   6.6238558938785377E-004   6.6238558938785377E-004   6.4569694552124850E-004   6.4569694552124850E-004   5.6564346801235565E-004   5.6564346801235565E-004   4.3279306621567639E-004   4.3279306621567639E-004   4.2186538264766616E-004   4.2186538264766616E-004   1.9288063367194346E-004   1.9288063367194346E-004
  0.14048980958611684       0.14148089252711807       0.14048980958611684        2.9586619237541804E-002   2.9586619237541804E-002   2.9385771686848309E-002   2.9385771686848309E-002   2.1482049874387562E-002   1.9239261661991244E-002   1.2200288155499433E-002   1.2200288155499433E-002   1.2174255181575966E-002   1.2174255181575966E-002   1.9121614658058497E-003   4.2742727234494930E-003   4.9876480325703352E-003   4.9876480325703352E-003   1.8285258620593520E-003   1.8285258620593520E-003   1.8082084464661231E-003   1.8082084464661231E-003   1.7793064524710806E-003   1.7793064524710806E-003   6.5864695228100680E-004   6.5864695228100680E-004   6.4202430747351566E-004   6.4202430747351566E-004   5.6198281012660603E-004   5.6198281012660603E-004   4.3003901075716887E-004   4.3003901075716887E-004   4.1918582261126673E-004   4.1918582261126673E-004   1.9157456031181086E-004   1.9157456031181086E-004
  0.13995195026960852       0.14093983470126570       0.13995195026960849        2.9472216547503823E-002   2.9472216547503823E-002   2.9271764950156844E-002   2.9271764950156844E-002   2.1396725960968171E-002   1.9156080613186081E-002   1.2133462641218715E-002   1.2133462641218715E-002   1.2107523479246646E-002   1.2107523479246646E-002   1.9037631358977635E-003   4.2544460110713811E-003   4.9589780988079655E-003   4.9589780988079655E-003   1.8182151416098176E-003   1.8182151416098176E-003   1.7979890022674487E-003   1.7979890022674487E-003   1.7692176908428907E-003   1.7692176908428907E-003   6.5491072482144134E-004   6.5491072482144134E-004   6.3835423325923142E-004   6.3835423325923142E-004   5.5832748461303303E-004   5.5832748461303303E-004   4.2728864114292348E-004   4.2728864114292348E-004   4.1650979426434073E-004   4.1650979426434073E-004   1.9027074218226360E-004   1.9027074218226360E-004
  0.13941390447459853       0.14039859256123122       0.13941390447459853        2.9357733305447383E-002   2.9357733305447383E-002   2.9157678648030153E-002   2.9157678648030153E-002   2.1311346721942150E-002   1.9072854414483385E-002   1.2066679976827390E-002   1.2066679976827390E-002   1.2040834770097359E-002   1.2040834770097359E-002   1.8953595998201637E-003   4.2346123865408718E-003   4.9303312028491225E-003   4.9303312028491225E-003   1.8079114947263256E-003   1.8079114947263256E-003   1.7877766907716897E-003   1.7877766907716897E-003   1.7591361403410466E-003   1.7591361403410466E-003   6.5117692533355419E-004   6.5117692533355419E-004   6.3468674131457643E-004   6.3468674131457643E-004   5.5467751885879127E-004   5.5467751885879127E-004   4.2454197736433385E-004   4.2454197736433385E-004   4.1383731711934290E-004   4.1383731711934290E-004   1.8896919001446620E-004   1.8896919001446620E-004
  0.13887567095610417       0.13985716486298291       0.13887567095610417        2.9243169056892216E-002   2.9243169056892216E-002   2.9043512335276443E-002   2.9043512335276443E-002   2.1225911871320727E-002   1.8989582923258454E-002   1.1999940426627796E-002   1.1999940426627796E-002   1.1974189319139159E-002   1.1974189319139159E-002   1.8869508445535650E-003   4.2147718475797702E-003   4.9017074909537810E-003   4.9017074909537810E-003   1.7976149698280017E-003   1.7976149698280017E-003   1.7775715604863409E-003   1.7775715604863409E-003   1.7490618495795418E-003   1.7490618495795418E-003   6.4744557234590848E-004   6.4744557234590848E-004   6.3102185027780623E-004   6.3102185027780623E-004   5.5103294049933598E-004   5.5103294049933598E-004   4.2179903959957166E-004   4.2179903959957166E-004   4.1116841087186778E-004   4.1116841087186778E-004   1.8766991463161213E-004   1.8766991463161213E-004
  0.13833724845448767       0.13931555034774476       0.13833724845448769        2.9128523342877896E-002   2.9128523342877896E-002   2.8929265562341218E-002   2.8929265562341218E-002   2.1140421120448300E-002   1.8906265996271297E-002   1.1933244257701802E-002   1.1933244257701802E-002   1.1907587394168610E-002   1.1907587394168610E-002   1.8785368570691996E-003   4.1949243921538485E-003   4.8731071109091393E-003   4.8731071109091393E-003   1.7873256158589764E-003   1.7873256158589764E-003   1.7673736604430612E-003   1.7673736604430612E-003   1.7389948676952227E-003   1.7389948676952227E-003   6.4371668459435951E-004   6.4371668459435951E-004   6.2735957899232551E-004   6.2735957899232551E-004   5.4739377742169925E-004   5.4739377742169925E-004   4.1905984821610011E-004   4.1905984821610011E-004   4.0850309540312540E-004   4.0850309540312540E-004   1.8637292695008179E-004   1.8637292695008179E-004
  0.13779863569521142       0.13877374774174958       0.13779863569521142        2.9013795699900469E-002   2.9013795699900469E-002   2.8814937875245968E-002   2.8814937875245968E-002   2.1054874177966164E-002   1.8822903489667173E-002   1.1866591739952127E-002   1.1866591739952127E-002   1.1841029265809162E-002   1.1841029265809162E-002   1.8701176243302968E-003   4.1750700184793581E-003   4.8445302120519902E-003   4.8445302120519902E-003   1.7770434822962499E-003   1.7770434822962499E-003   1.7571830402055169E-003   1.7571830402055169E-003   1.7289352443555807E-003   1.7289352443555807E-003   6.3999028102519444E-004   6.3999028102519444E-004   6.2369994650976631E-004   6.2369994650976631E-004   5.4376005776778655E-004   5.4376005776778655E-004   4.1632442377321024E-004   4.1632442377321024E-004   4.0584139078243331E-004   4.0584139078243331E-004   1.8507823798061019E-004   1.8507823798061019E-004
  0.13725983138858994       0.13823175575598734       0.13725983138858994        2.8898985659848379E-002   2.8898985659848379E-002   2.8700528815526063E-002   2.8700528815526063E-002   2.0969270749776253E-002   1.8739495258977626E-002   1.1799983146144803E-002   1.1799983146144803E-002   1.1774515207553682E-002   1.1774515207553682E-002   1.8616931332934238E-003   4.1552087250298709E-003   4.8159769452917082E-003   4.8159769452917082E-003   1.7667686191577836E-003   1.7667686191577836E-003   1.7469997498774379E-003   1.7469997498774379E-003   1.7188830297667601E-003   1.7188830297667601E-003   6.3626638079836357E-004   6.3626638079836357E-004   6.2004297209316151E-004   6.2004297209316151E-004   5.4013180993776357E-004   5.4013180993776357E-004   4.1359278702462202E-004   4.1359278702462202E-004   4.0318331726976492E-004   4.0318331726976492E-004   1.8378585882947927E-004   1.8378585882947927E-004
  0.13672083422953818       0.13768957308595500       0.13672083422953818        2.8784092749937644E-002   2.8784092749937647E-002   2.8586037920167989E-002   2.8586037920167985E-002   2.0883610539004314E-002   1.8656041159122116E-002   1.1733418751952598E-002   1.1733418751952598E-002   1.1708045495807928E-002   1.1708045495807928E-002   1.8532633709099162E-003   4.1353405105432235E-003   4.7874474631335413E-003   4.7874474631335413E-003   1.7565010770107616E-003   1.7565010770107616E-003   1.7368238401108407E-003   1.7368238401108407E-003   1.7088382746817416E-003   1.7088382746817416E-003   6.3254500329077844E-004   6.3254500329077844E-004   6.1638867522017366E-004   6.1638867522017366E-004   5.3650906259349203E-004   5.3650906259349203E-004   4.1086495892112462E-004   4.1086495892112462E-004   4.0052889531835118E-004   4.0052889531835118E-004   1.8249580069973269E-004   1.8249580069973269E-004
  0.13618164289731177       0.13714719841138640       0.13618164289731177        2.8669116492644964E-002   2.8669116492644964E-002   2.8471464721544552E-002   2.8471464721544552E-002   2.0797893245962127E-002   1.8572541044409006E-002   1.1666898835998857E-002   1.1666898835998857E-002   1.1641620409934505E-002   1.1641620409934505E-002   1.8448283241273003E-003   4.1154653740286696E-003   4.7589419197023993E-003   4.7589419197023993E-003   1.7462409069799489E-003   1.7462409069799489E-003   1.7266553621143612E-003   1.7266553621143612E-003   1.6988010304086088E-003   1.6988010304086088E-003   6.2882616809965320E-004   6.2882616809965320E-004   6.1273707558638147E-004   6.1273707558638147E-004   5.3289184466201543E-004   5.3289184466201543E-004   4.0814096061326177E-004   4.0814096061326177E-004   3.9787814557733052E-004   3.9787814557733052E-004   1.8120807489240351E-004   1.8120807489240351E-004
  0.13564225605523650       0.13660463039598736       0.13564225605523650        2.8554056405639069E-002   2.8554056405639069E-002   2.8356808747348451E-002   2.8356808747348451E-002   2.0712118568108059E-002   1.8488994768536559E-002   1.1600423679901757E-002   1.1600423679901757E-002   1.1575240232297165E-002   1.1575240232297165E-002   1.8363879798907077E-003   4.0955833147739880E-003   4.7304604707667603E-003   4.7304604707667603E-003   1.7359881607561481E-003   1.7359881607561481E-003   1.7164943676616709E-003   1.7164943676616709E-003   1.6887713488189294E-003   1.6887713488189294E-003   6.2510989504588452E-004   6.2510989504588452E-004   6.0908819310858807E-004   6.0908819310858807E-004   5.2928018533907875E-004   5.2928018533907875E-004   4.0542081345403414E-004   4.0542081345403414E-004   3.9523108889433510E-004   3.9523108889433510E-004   1.7992269280775504E-004   1.7992269280775504E-004
  0.13510267235044943       0.13606186768716860       0.13510267235044943        2.8438912001713883E-002   2.8438912001713883E-002   2.8242069520527609E-002   2.8242069520527609E-002   2.0626286200009933E-002   1.8405402184596492E-002   1.1533993568321554E-002   1.1533993568321554E-002   1.1508905248308136E-002   1.1508905248308136E-002   1.8279423251446108E-003   4.0756943323534108E-003   4.7020032737639878E-003   4.7020032737639878E-003   1.7257428906051421E-003   1.7257428906051421E-003   1.7063409091003833E-003   1.7063409091003833E-003   1.6787492823565982E-003   1.6787492823565982E-003   6.2139620417761587E-004   6.2139620417761587E-004   6.0544204792832383E-004   6.0544204792832383E-004   5.2567411409281859E-004   5.2567411409281859E-004   4.0270453900174269E-004   4.0270453900174269E-004   3.9258774631838894E-004   3.9258774631838894E-004   1.7863966594657926E-004   1.7863966594657926E-004
  0.13456289041361597       0.13551890891575963       0.13456289041361599        2.8323682788716945E-002   2.8323682788716945E-002   2.8127246559215766E-002   2.8127246559215766E-002   2.0540395833304099E-002   1.8321763145074593E-002   1.1467608789006314E-002   1.1467608789006314E-002   1.1442615746473919E-002   1.1442615746473919E-002   1.8194913468343021E-003   4.0557984266350678E-003   4.6735704878250574E-003   4.6735704878250574E-003   1.7155051493764316E-003   1.7155051493764316E-003   1.6961950393607564E-003   1.6961950393607564E-003   1.6687348840464910E-003   1.6687348840464910E-003   6.1768511577373574E-004   6.1768511577373574E-004   6.0179866041526757E-004   6.0179866041526757E-004   5.2207366066739098E-004   5.2207366066739098E-004   3.9999215902279618E-004   3.9999215902279618E-004   3.8994813910257976E-004   3.8994813910257976E-004   1.7735900591147395E-004   1.7735900591147395E-004
  0.13402290885864912       0.13497575269572734       0.13402290885864909        2.8208368269477920E-002   2.8208368269477920E-002   2.8012339376663396E-002   2.8012339376663396E-002   2.0454447156655082E-002   1.8238077501853540E-002   1.1401269632839758E-002   1.1401269632839758E-002   1.1376372018443236E-002   1.1376372018443236E-002   1.8110350319075991E-003   4.0358955977889905E-003   4.6451622738003630E-003   4.6451622738003630E-003   1.7052749905123589E-003   1.7052749905123589E-003   1.6860568119647715E-003   1.6860568119647715E-003   1.6587282075034866E-003   1.6587282075034866E-003   6.1397665034751501E-004   6.1397665034751501E-004   5.9815805117082658E-004   5.9815805117082658E-004   5.1847885508672837E-004   5.1847885508672837E-004   3.9728369549453361E-004   3.9728369549453361E-004   3.8731228870691645E-004   3.8731228870691645E-004   1.7608072440816215E-004   1.7608072440816215E-004
  0.13348272628241864       0.13443239762388057       0.13348272628241864        2.8092967941735734E-002   2.8092967941735734E-002   2.7897347481167130E-002   2.7897347481167130E-002   2.0368439855714432E-002   1.8154345106215154E-002   1.1334976393889780E-002   1.1334976393889780E-002   1.1310174359055588E-002   1.1310174359055588E-002   1.8025733673165587E-003   4.0159858462952272E-003   4.6167787942858344E-003   4.6167787942858344E-003   1.6950524680573312E-003   1.6950524680573312E-003   1.6759262810353297E-003   1.6759262810353297E-003   1.6487293069416006E-003   1.6487293069416006E-003   6.1027082865030495E-004   6.1027082865030495E-004   5.9452024103174379E-004   5.9452024103174379E-004   5.1488972765834778E-004   5.1488972765834778E-004   3.9457917060826557E-004   3.9457917060826557E-004   3.8468021680121325E-004   3.8468021680121325E-004   1.7480483324683189E-004   1.7480483324683189E-004
  0.13294234126445956       0.13388884227957609       0.13294234126445956        2.7977481298064450E-002   2.7977481298064450E-002   2.7782270375998005E-002   2.7782270375998005E-002   2.0282373613078934E-002   1.8070565808843291E-002   1.1268729369458200E-002   1.1268729369458200E-002   1.1244023066391136E-002   1.1244023066391136E-002   1.7941063400192848E-003   3.9960691729522199E-003   4.5884202136496884E-003   4.5884202136496884E-003   1.6848376366672988E-003   1.6848376366672988E-003   1.6658035013056819E-003   1.6658035013056819E-003   1.6387382371833618E-003   1.6387382371833618E-003   6.0656767167530871E-004   6.0656767167530871E-004   5.9088525107381742E-004   5.9088525107381742E-004   5.1130630897723746E-004   5.1130630897723746E-004   3.9187860677219609E-004   3.9187860677219609E-004   3.8205194526803058E-004   3.8205194526803058E-004   1.7353134434349772E-004   1.7353134434349772E-004
  0.13240175236666926       0.13334508522441196       0.13240175236666923        2.7861907825797526E-002   2.7861907825797526E-002   2.7667107559328299E-002   2.7667107559328299E-002   2.0196248108247859E-002   1.7986739459827004E-002   1.1202528860131299E-002   1.1202528860131299E-002   1.1177918441821262E-002   1.1177918441821262E-002   1.7856339369817838E-003   3.9761455788854400E-003   4.5600866980596167E-003   4.5600866980596167E-003   1.6746305516193818E-003   1.6746305516193818E-003   1.6556885281290043E-003   1.6556885281290043E-003   1.6287550536693300E-003   1.6287550536693300E-003   6.0286720066143472E-004   6.0286720066143472E-004   5.8725310261565971E-004   5.8725310261565971E-004   5.0772862992980823E-004   5.0772862992980823E-004   3.8918202661448391E-004   3.8918202661448391E-004   3.7942749620566374E-004   3.7942749620566374E-004   1.7226026972138862E-004   1.7226026972138862E-004
  0.13186095813299994       0.13280112500191546       0.13186095813299992        2.7746247006950636E-002   2.7746247006950636E-002   2.7551858524156689E-002   2.7551858524156689E-002   2.0110063017579352E-002   1.7902865908663562E-002   1.1136375169831321E-002   1.1136375169831321E-002   1.1111860790060201E-002   1.1111860790060201E-002   1.7771561451798785E-003   3.9562150655561247E-003   4.5317784155105532E-003   4.5317784155105532E-003   1.6644312688216725E-003   1.6644312688216725E-003   1.6455814174881813E-003   1.6455814174881813E-003   1.6187798124678030E-003   1.6187798124678030E-003   5.9916943709721908E-004   5.9916943709721908E-004   5.8362381722255148E-004   5.8362381722255148E-004   5.0415672169790799E-004   5.0415672169790799E-004   3.8648945298633893E-004   3.8648945298633893E-004   3.7680689193118498E-004   3.7680689193118498E-004   1.7099162151235358E-004   1.7099162151235358E-004
  0.13131995708914396       0.13225696013722740       0.13131995708914396        2.7630498318143328E-002   2.7630498318143328E-002   2.7436522758232561E-002   2.7436522758232561E-002   2.0023818014246592E-002   1.7818945004262413E-002   1.1070268605869422E-002   1.1070268605869422E-002   1.1045850419218035E-002   1.1045850419218035E-002   1.7686729516012201E-003   3.9362776347704369E-003   4.5034955358530301E-003   4.5034955358530301E-003   1.6542398448233097E-003   1.6542398448233097E-003   1.6354822260058102E-003   1.6354822260058102E-003   1.6088125702847758E-003   1.6088125702847758E-003   5.9547440272484059E-004   5.9547440272484059E-004   5.7999741671037471E-004   5.7999741671037471E-004   5.0059061576292912E-004   5.0059061576292912E-004   3.8380090896518774E-004   3.8380090896518774E-004   3.7419015498355436E-004   3.7419015498355436E-004   1.6972541195830115E-004   1.6972541195830115E-004
  0.13077874774221040       0.13171258913677100       0.13077874774221043        2.7514661230518329E-002   2.7514661230518329E-002   2.7321099743977992E-002   2.7321099743977992E-002   1.9937512768192146E-002   1.7734976594948416E-002   1.1004209478999025E-002   1.1004209478999025E-002   1.0979887640854159E-002   1.0979887640854159E-002   1.7601843432473153E-003   3.9163332886886790E-003   4.4752382308219547E-003   4.4752382308219547E-003   1.6440563368246566E-003   1.6440563368246566E-003   1.6253910109543517E-003   1.6253910109543517E-003   1.5988533844740059E-003   1.5988533844740059E-003   5.9178211954419465E-004   5.9178211954419465E-004   5.7637392314960269E-004   5.7637392314960269E-004   4.9703034390995680E-004   4.9703034390995680E-004   3.8111641785787837E-004   3.8111641785787837E-004   3.7157730812676759E-004   3.7157730812676759E-004   1.6846165341265033E-004   1.6846165341265033E-004
  0.13023732858039597       0.13116801048792409       0.13023732858039597        2.7398735209660366E-002   2.7398735209660366E-002   2.7205588958409088E-002   2.7205588958409088E-002   1.9851146946082480E-002   1.7650960528466559E-002   1.0938198103470928E-002   1.0938198103470928E-002   1.0913972770032469E-002   1.0913972770032469E-002   1.7516903071356923E-003   3.8963820298348988E-003   4.4470066740661457E-003   4.4470066740661457E-003   1.6338808026877725E-003   1.6338808026877725E-003   1.6153078302665472E-003   1.6153078302665472E-003   1.5889023130473796E-003   1.5889023130473796E-003   5.8809260981707771E-004   5.8809260981707771E-004   5.7275335886940323E-004   5.7275335886940323E-004   4.9347593823203053E-004   4.9347593823203053E-004   3.7843600320395994E-004   3.7843600320395994E-004   3.6896837435307692E-004   3.6896837435307692E-004   1.6720035834181973E-004   1.6720035834181973E-004
  0.12969569807265069       0.13062322265867674       0.12969569807265069        2.7282719715513125E-002   2.7282719715513125E-002   2.7089989873055824E-002   2.7089989873055824E-002   1.9764720211261268E-002   1.7566896651986429E-002   1.0872234797089391E-002   1.0872234797089391E-002   1.0848106125377531E-002   1.0848106125377531E-002   1.7431908303021219E-003   3.8764238611067713E-003   4.4188010411784625E-003   4.4188010411784625E-003   1.6237133009470975E-003   1.6237133009470975E-003   1.6052327425460553E-003   1.6052327425460553E-003   1.5789594146854611E-003   1.5789594146854611E-003   5.8440589607145377E-004   5.8440589607145377E-004   5.6913574646181718E-004   5.6913574646181718E-004   4.8992743113446897E-004   4.8992743113446897E-004   3.7575968877902837E-004   3.7575968877902837E-004   3.6636337688628030E-004   3.6636337688628030E-004   1.6594153932674070E-004   1.6594153932674070E-004
  0.12915385466832904       0.13007822409728026       0.12915385466832904        2.7166614202293816E-002   2.7166614202293816E-002   2.6974301953879370E-002   2.6974301953879370E-002   1.9678232223701370E-002   1.7482784812106644E-002   1.0806319881269037E-002   1.0806319881269037E-002   1.0782288029131542E-002   1.0782288029131542E-002   1.7346858998028851E-003   3.8564587857855882E-003   4.3906215097263314E-003   4.3906215097263314E-003   1.6135538908202834E-003   1.6135538908202834E-003   1.5951658070782347E-003   1.5951658070782347E-003   1.5690247487482193E-003   1.5690247487482193E-003   5.8072200110578754E-004   5.8072200110578754E-004   5.6552110878600509E-004   5.6552110878600509E-004   4.8638485533926190E-004   4.8638485533926190E-004   3.7308749859810939E-004   3.7308749859810939E-004   3.6376233918504583E-004   3.6376233918504583E-004   1.6468520906438787E-004   1.6468520906438787E-004
  0.12861179679684118       0.12953301323189423       0.12861179679684118        2.7050418118406992E-002   2.7050418118406992E-002   2.6858524661188734E-002   2.6858524661188734E-002   1.9591682639956746E-002   1.7398624854860337E-002   1.0740453681093344E-002   1.0740453681093344E-002   1.0716518807212983E-002   1.0716518807212983E-002   1.7261755027171595E-003   3.8364868075466962E-003   4.3624682592831527E-003   4.3624682592831527E-003   1.6034026322193269E-003   1.6034026322193269E-003   1.5851070838412251E-003   1.5851070838412251E-003   1.5590983752860269E-003   1.5590983752860269E-003   5.7704094799349058E-004   5.7704094799349058E-004   5.6190946897259782E-004   5.6190946897259782E-004   4.8284824388955912E-004   4.8284824388955912E-004   3.7041945691913434E-004   3.7041945691913434E-004   3.6116528494632065E-004   3.6116528494632065E-004   1.6343138036934584E-004   1.6343138036934584E-004
  0.12806952286729009       0.12898758847021871       0.12806952286729009        2.6934130906356501E-002   2.6934130906356501E-002   2.6742657449555722E-002   2.6742657449555722E-002   1.9505071113113014E-002   1.7314416625720638E-002   1.0674636525374318E-002   1.0674636525374318E-002   1.0650798789276307E-002   1.0650798789276307E-002   1.7176596261494889E-003   3.8165079304701833E-003   4.3343414714602322E-003   4.3343414714602322E-003   1.5932595857619226E-003   1.5932595857619226E-003   1.5750566335172489E-003   1.5750566335172489E-003   1.5491803550508844E-003   1.5491803550508844E-003   5.7336276008746010E-004   5.7336276008746010E-004   5.5830085042814714E-004   5.5830085042814714E-004   4.7931763015424459E-004   4.7931763015424459E-004   3.6775558824646688E-004   3.6775558824646688E-004   3.5857223810880137E-004   3.5857223810880137E-004   1.6218006617540472E-004   1.6218006617540472E-004
  0.12752703126810302       0.12844194819912066       0.12752703126810302        2.6817752002655165E-002   2.6817752002655165E-002   2.6626699767727514E-002   2.6626699767727514E-002   1.9418397292736794E-002   1.7230159969606470E-002   1.0608868746713124E-002   1.0608868746713124E-002   1.0585128308772711E-002   1.0585128308772711E-002   1.7091382572323140E-003   3.7965221590517801E-003   4.3062413299393316E-003   4.3062413299393316E-003   1.5831248127830063E-003   1.5831248127830063E-003   1.5650145175040995E-003   1.5650145175040995E-003   1.5392707495078312E-003   1.5392707495078312E-003   5.6968746102469502E-004   5.6968746102469502E-004   5.5469527683964215E-004   5.5469527683964215E-004   4.7579304783259955E-004   4.7579304783259955E-004   3.6509591733449240E-004   3.6509591733449240E-004   3.5598322285646178E-004   3.5598322285646178E-004   1.6093127953717496E-004   1.6093127953717496E-004
  0.12698432037192878       0.12789609078956124       0.12698432037192880        2.6701280838865617E-002   2.6701280838865617E-002   2.6510651059666549E-002   2.6510651059666549E-002   1.9331660825667927E-002   1.7145854731708359E-002   1.0543150682200715E-002   1.0543150682200715E-002   1.0519507703649879E-002   1.0519507703649879E-002   1.7006113832115041E-003   3.7765294984084628E-003   4.2781680207786719E-003   4.2781680207786719E-003   1.5729983754449706E-003   1.5729983754449706E-003   1.5549807980243966E-003   1.5549807980243966E-003   1.5293696209428384E-003   1.5293696209428384E-003   5.6601507476669968E-004   5.6601507476669968E-004   5.5109277221413930E-004   5.5109277221413930E-004   4.7227453099313652E-004   4.7227453099313652E-004   3.6244046921707335E-004   3.6244046921707335E-004   3.5339826364725392E-004   3.5339826364725392E-004   1.5968503364383792E-004   1.5968503364383792E-004
  0.12644138851409406       0.12735001457491935       0.12644138851409406        2.6584716836965543E-002   2.6584716836965543E-002   2.6394510759935361E-002   2.6394510759935361E-002   1.9244861352580300E-002   1.7061500754208668E-002   1.0477482670920310E-002   1.0477482670920310E-002   1.0453937313858380E-002   1.0453937313858380E-002   1.6920789911166903E-003   3.7565299535107302E-003   4.2501217313529417E-003   4.2501217313529417E-003   1.5628803363551091E-003   1.5628803363551091E-003   1.5449555377466003E-003   1.5449555377466003E-003   1.5194770320888893E-003   1.5194770320888893E-003   5.6234562546120183E-004   5.6234562546120183E-004   5.4749336074310024E-004   5.4749336074310024E-004   4.6876211394145724E-004   4.6876211394145724E-004   3.5978926910782203E-004   3.5978926910782203E-004   3.5081738511606524E-004   3.5081738511606524E-004   1.5844134177227470E-004   1.5844134177227470E-004
  0.12589823402403177       0.12680371788260367       0.12589823402403177        2.6468059416082625E-002   2.6468059416082625E-002   2.6278278300409873E-002   2.6278278300409873E-002   1.9157998513035731E-002   1.6977097881231255E-002   1.0411865057864910E-002   1.0411865057864910E-002   1.0388417485263561E-002   1.0388417485263561E-002   1.6835410682639804E-003   3.7365235303665617E-003   4.2221026520337683E-003   4.2221026520337683E-003   1.5527707591716190E-003   1.5527707591716190E-003   1.5349388003854973E-003   1.5349388003854973E-003   1.5095930467186303E-003   1.5095930467186303E-003   5.5867913766237637E-004   5.5867913766237637E-004   5.4389706701841415E-004   5.4389706701841415E-004   4.6525583143137500E-004   4.6525583143137500E-004   3.5714234255958401E-004   3.5714234255958401E-004   3.4824061223000317E-004   3.4824061223000317E-004   1.5720021736183735E-004   1.5720021736183735E-004
  0.12535485520359915       0.12625719901223970       0.12535485520359915        2.6351307987830537E-002   2.6351307987830537E-002   2.6161953105635412E-002   2.6161953105635412E-002   1.9071071941997822E-002   1.6892645955545578E-002   1.0346298191427636E-002   1.0346298191427636E-002   1.0322948567139776E-002   1.0322948567139776E-002   1.6749976019247903E-003   3.7165102352502816E-003   4.1941109751247648E-003   4.1941109751247648E-003   1.5426697082192790E-003   1.5426697082192790E-003   1.5249306503214701E-003   1.5249306503214701E-003   1.4997177292687322E-003   1.4997177292687322E-003   5.5501563619193308E-004   5.5501563619193308E-004   5.4030391589612642E-004   5.4030391589612642E-004   4.6175571853200467E-004   4.6175571853200467E-004   3.5449971536421435E-004   3.5449971536421435E-004   3.4566797019086636E-004   3.4566797019086636E-004   1.5596167396722587E-004   1.5596167396722587E-004
  0.12481125033199862       0.12571045624062141       0.12481125033199862        2.6234461957355334E-002   2.6234461957355334E-002   2.6045534593872148E-002   2.6045534593872148E-002   1.8984081270650530E-002   1.6808144819402571E-002   1.0280782424115046E-002   1.0280782424115046E-002   1.0257530912882881E-002   1.0257530912882881E-002   1.6664485794125963E-003   3.6964900749114193E-003   4.1661468951734943E-003   4.1661468951734943E-003   1.5325772486018021E-003   1.5325772486018021E-003   1.5149311527118683E-003   1.5149311527118683E-003   1.4898511449498698E-003   1.4898511449498698E-003   5.5135514618034757E-004   5.5135514618034757E-004   5.3671393253686031E-004   5.3671393253686031E-004   4.5826181066745852E-004   4.5826181066745852E-004   3.5186141358263350E-004   3.5186141358263350E-004   3.4309948446443778E-004   3.4309948446443778E-004   1.5472572527251252E-004   1.5472572527251252E-004
  0.12426741766535371       0.12516348782127357       0.12426741766535371        2.6117520723233693E-002   2.6117520723233693E-002   2.5929022176996847E-002   2.5929022176996847E-002   1.8897026126336494E-002   1.6723594314543056E-002   1.0215318112616348E-002   1.0215318112616348E-002   1.0192164880079527E-002   1.0192164880079527E-002   1.6578939880860812E-003   3.6764630565877129E-003   4.1382106090084156E-003   4.1382106090084156E-003   1.5224934462149990E-003   1.5224934462149990E-003   1.5049403735041074E-003   1.5049403735041074E-003   1.4799933597597337E-003   1.4799933597597337E-003   5.4769769307211368E-004   5.4769769307211368E-004   5.3312714241096810E-004   5.3312714241096810E-004   4.5477414362206017E-004   4.5477414362206017E-004   3.4922746354886468E-004   3.4922746354886468E-004   3.4053518078445332E-004   3.4053518078445332E-004   1.5349238509294801E-004   1.5349238509294801E-004
  0.12372335543627233       0.12461629198401847       0.12372335543627233        2.6000483677369655E-002   2.6000483677369655E-002   2.5812415260403152E-002   2.5812415260403152E-002   1.8809906132499450E-002   1.6638994282207050E-002   1.0149905617873991E-002   1.0149905617873991E-002   1.0126850830577851E-002   1.0126850830577851E-002   1.6493338153524045E-003   3.6564291880184212E-003   4.1103023157766779E-003   4.1103023157766779E-003   1.5124183677602129E-003   1.5124183677602129E-003   1.4949583794490401E-003   1.4949583794490401E-003   1.4701444404962986E-003   1.4701444404962986E-003   5.4404330263111995E-004   5.4404330263111995E-004   5.2954357130378547E-004   5.2954357130378547E-004   4.5129275354565681E-004   4.5129275354565681E-004   3.4659789187414640E-004   3.4659789187414640E-004   3.3797508515664195E-004   3.3797508515664195E-004   1.5226166737680101E-004   1.5226166737680101E-004
  0.12317906185340217       0.12406886693452049       0.12317906185340217        2.5883350204889067E-002   2.5883350204889067E-002   2.5695713242899605E-002   2.5695713242899605E-002   1.8722720908625638E-002   1.6554344563142854E-002   1.0084545305155878E-002   1.0084545305155878E-002   1.0061589130559810E-002   1.0061589130559810E-002   1.6407680486705519E-003   3.6363884774579919E-003   4.0824222169825522E-003   4.0824222169825522E-003   1.5023520807580361E-003   1.5023520807580361E-003   1.4849852381146000E-003   1.4849852381146000E-003   1.4603044547713711E-003   1.4603044547713711E-003   5.4039200094613401E-004   5.4039200094613401E-004   5.2596324532100142E-004   5.2596324532100142E-004   4.4781767695902739E-004   4.4781767695902739E-004   3.4397272545112301E-004   3.4397272545112301E-004   3.3541922386284270E-004   3.3541922386284270E-004   1.5103358620722728E-004   1.5103358620722728E-004
  0.12263453510097509       0.12352121085382629       0.12263453510097508        2.5766119684032304E-002   2.5766119684032304E-002   2.5578915516606088E-002   2.5578915516606088E-002   1.8635470070184252E-002   1.6469644997617699E-002   1.0019237544129179E-002   1.0019237544129179E-002   9.9963801506150786E-003   9.9963801506150786E-003   1.6321966755548588E-003   3.6163409336902159E-003   4.0545705165268894E-003   4.0545705165268894E-003   1.4922946535623597E-003   1.4922946535623597E-003   1.4750210178997843E-003   1.4750210178997843E-003   1.4504734710244682E-003   1.4504734710244682E-003   5.3674381443641111E-004   5.3674381443641111E-004   5.2238619089414664E-004   5.2238619089414664E-004   4.4434895075941164E-004   4.4434895075941164E-004   3.4135199145813048E-004   3.4135199145813048E-004   3.3286762346521450E-004   3.3286762346521450E-004   1.4980815580418143E-004   1.4980815580418143E-004
  0.12208977333833861       0.12297332189789006       0.12208977333833859        2.5648791486043800E-002   2.5648791486043800E-002   2.5462021466847156E-002   2.5462021466847156E-002   1.8548153228566362E-002   1.6384895425427634E-002   9.9539827089355389E-003   9.9539827089355389E-003   9.9312242658163765E-003   9.9312242658163765E-003   1.6236196835785739E-003   3.5962865660426127E-003   4.0267474207471687E-003   4.0267474207471687E-003   1.4822461553746613E-003   1.4822461553746613E-003   1.4650657880488649E-003   1.4650657880488649E-003   1.4406515585369279E-003   1.4406515585369279E-003   5.3309876985741607E-004   5.3309876985741607E-004   5.1881243478618623E-004   5.1881243478618623E-004   4.4088661222611652E-004   4.4088661222611652E-004   3.3873571736354032E-004   3.3873571736354032E-004   3.3032031081050851E-004   3.3032031081050851E-004   1.4858539052635159E-004   1.4858539052635159E-004
  0.12154477469947804       0.12242519819709129       0.12154477469947804        2.5531364975060811E-002   2.5531364975060811E-002   2.5345030472044637E-002   2.5345030472044637E-002   1.8460769991023186E-002   1.6300095685909403E-002   9.8887811782684739E-003   9.8887811782684739E-003   9.8661218557969717E-003   9.8661218557969717E-003   1.6150370603776631E-003   3.5762253844014618E-003   3.9989531384587839E-003   3.9989531384587839E-003   1.4722066562587229E-003   1.4722066562587229E-003   1.4551196186660376E-003   1.4551196186660376E-003   1.4308387874464382E-003   1.4308387874464382E-003   5.2945689430670159E-004   5.2945689430670159E-004   5.1524200409727163E-004   5.1524200409727163E-004   4.3743069902627880E-004   4.3743069902627880E-004   3.3612393093023011E-004   3.3612393093023011E-004   3.2777731303445596E-004   3.2777731303445596E-004   1.4736530487314715E-004   1.4736530487314715E-004
  0.12099953729252430       0.12187683785573278       0.12099953729252430        2.5413839507998089E-002   2.5413839507998089E-002   2.5227941903606312E-002   2.5227941903606312E-002   1.8373319960602312E-002   1.6215245617951748E-002   9.8236333354518243E-003   9.8236333354518243E-003   9.8010733048292335E-003   9.8010733048292335E-003   1.6064487936546254E-003   3.5561573992270411E-003   3.9711878809967991E-003   3.9711878809967991E-003   1.4621762271555432E-003   1.4621762271555432E-003   1.4451825807302503E-003   1.4451825807302503E-003   1.4210352287617699E-003   1.4210352287617699E-003   5.2581821522987011E-004   5.2581821522987011E-004   5.1167492627057190E-004   5.1167492627057190E-004   4.3398124922068771E-004   4.3398124922068771E-004   3.3351666022010039E-004   3.3351666022010039E-004   3.2523865756620975E-004   3.2523865756620975E-004   1.4614791348670534E-004   1.4614791348670534E-004
  0.12045405919925348       0.12132823895153767       0.12045405919925348        2.5296214434431984E-002   2.5296214434431984E-002   2.5110755125814059E-002   2.5110755125814059E-002   1.8285802736083649E-002   1.6130345060008287E-002   9.7585395685206976E-003   9.7585395685206976E-003   9.7360790019057064E-003   9.7360790019057064E-003   1.5978548711825691E-003   3.5360826215695210E-003   3.9434518622590573E-003   3.9434518622590573E-003   1.4521549398987177E-003   1.4521549398987177E-003   1.4352547461105058E-003   1.4352547461105058E-003   1.4112409543779510E-003   1.4112409543779510E-003   5.2218276042672576E-004   5.2218276042672576E-004   5.0811122909828819E-004   5.0811122909828819E-004   4.3053830126977600E-004   4.3053830126977600E-004   3.3091393359872226E-004   3.3091393359872226E-004   3.2270437213290955E-004   3.2270437213290955E-004   1.4493323115395400E-004   1.4493323115395400E-004
  0.11990833847456805       0.12077939953512243       0.11990833847456805        2.5178489096480284E-002   2.5178489096480284E-002   2.4993469495707927E-002   2.4993469495707927E-002   1.8198217911913214E-002   1.6045393850110255E-002   9.6935002703035632E-003   9.6935002703035632E-003   9.6711393408212883E-003   9.6711393408212883E-003   1.5892552808093182E-003   3.5160010630851135E-003   3.9157452987498391E-003   3.9157452987498391E-003   1.4421428672300408E-003   1.4421428672300408E-003   1.4253361875813872E-003   1.4253361875813872E-003   1.4014560370916788E-003   1.4014560370916788E-003   5.1855055805750960E-004   5.1855055805750960E-004   5.0455094072775122E-004   5.0455094072775122E-004   4.2710189403968228E-004   4.2710189403968228E-004   3.2831577974004540E-004   3.2831577974004540E-004   3.2017448476430861E-004   3.2017448476430861E-004   1.4372127280869710E-004   1.4372127280869710E-004
  0.11936237314597194       0.12023031762946362       0.11936237314597194        2.5060662828681232E-002   2.5060662828681232E-002   2.4876084362969363E-002   2.4876084362969363E-002   1.8110565078136288E-002   1.5960391825880570E-002   9.6285158385067751E-003   9.6285158385067751E-003   9.6062547202579087E-003   9.6062547202579087E-003   1.5806500104617541E-003   3.4959127360528943E-003   3.8880684096248325E-003   3.8880684096248325E-003   1.4321400828155684E-003   1.4321400828155684E-003   1.4154269788390244E-003   1.4154269788390244E-003   1.3916805506171658E-003   1.3916805506171658E-003   5.1492163664931985E-004   5.1492163664931985E-004   5.0099408966769823E-004   5.0099408966769823E-004   4.2367206680847644E-004   4.2367206680847644E-004   3.2572222763122937E-004   3.2572222763122937E-004   3.1764902379752155E-004   3.1764902379752155E-004   1.4251205353375343E-004   1.4251205353375343E-004
  0.11881616121302517       0.11968099122934869       0.11881616121302517        2.4942734957868647E-002   2.4942734957868647E-002   2.4758599069800734E-002   2.4758599069800734E-002   1.8022843820328666E-002   1.5875338824548280E-002   9.5635866758006435E-003   9.5635866758006435E-003   9.5414255438706838E-003   9.5414255438706838E-003   1.5720390481502610E-003   3.4758176533919594E-003   3.8604214167368583E-003   3.8604214167368583E-003   1.4221466612619608E-003   1.4221466612619608E-003   1.4055271945173607E-003   1.4055271945173607E-003   1.3819145696022743E-003   1.3819145696022743E-003   5.1129602510264853E-004   5.1129602510264853E-004   4.9744070479466396E-004   4.9744070479466396E-004   4.2024885927247708E-004   4.2024885927247708E-004   3.2313330657755346E-004   3.2313330657755346E-004   3.1512801788184739E-004   3.1512801788184739E-004   1.4130558856312542E-004   1.4130558856312542E-004
  0.11826970064679120       0.11913141830081314       0.11826970064679120        2.4824704803045054E-002   2.4824704803045054E-002   2.4641012950802975E-002   2.4641012950802975E-002   1.7935053719526976E-002   1.5790234682963721E-002   9.4987131899076493E-003   9.4987131899076493E-003   9.4766522203762506E-003   9.4766522203762506E-003   1.5634223819733482E-003   3.4557158286791737E-003   3.8328045446827117E-003   3.8328045446827117E-003   1.4121626781332468E-003   1.4121626781332468E-003   1.3956369102048182E-003   1.3956369102048182E-003   1.3721581696450600E-003   1.3721581696450600E-003   5.0767375269808218E-004   5.0767375269808218E-004   4.9389081535952510E-004   4.9389081535952510E-004   4.1683231155271663E-004   4.1683231155271663E-004   3.2054904620743891E-004   3.2054904620743891E-004   3.1261149598370546E-004   3.1261149598370546E-004   1.4010189328421776E-004   1.4010189328421776E-004
  0.11772298938932517       0.11858159678062244       0.11772298938932517        2.4706571675264934E-002   2.4706571675264934E-002   2.4523325332863395E-002   2.4523325332863395E-002   1.7847194352166931E-002   1.5705079237624188E-002   9.4338957936998761E-003   9.4338957936998761E-003   9.4119351636503326E-003   9.4119351636503326E-003   1.5548000001233938E-003   3.4356072761696776E-003   3.8052180208541764E-003   3.8052180208541764E-003   1.4021882099690712E-003   1.4021882099690712E-003   1.3857562024624517E-003   1.3857562024624517E-003   1.3624114273117663E-003   1.3624114273117663E-003   5.0405484910355568E-004   5.0405484910355568E-004   4.9034445099459874E-004   4.9034445099459874E-004   4.1342246420190802E-004   4.1342246420190802E-004   3.1796947647785688E-004   3.1796947647785688E-004   3.1009948739194873E-004   3.1009948739194873E-004   1.3890098324022724E-004   1.3890098324022724E-004
  0.11717602535285261       0.11803152457544333       0.11717602535285263        2.4588334877450848E-002   2.4588334877450848E-002   2.4405535534976638E-002   2.4405535534976638E-002   1.7759265289971956E-002   1.5619872324653037E-002   9.3691349052626733E-003   9.3691349052626733E-003   9.3472747927915538E-003   9.3472747927915538E-003   1.5461718908877941E-003   3.4154920108067574E-003   3.7776620754747434E-003   3.7776620754747434E-003   1.3922233342978025E-003   1.3922233342978025E-003   1.3758851488369923E-003   1.3758851488369923E-003   1.3526744201498007E-003   1.3526744201498007E-003   5.0043934437975831E-004   5.0043934437975831E-004   4.8680164171891052E-004   4.8680164171891052E-004   4.1001935820966177E-004   4.1001935820966177E-004   3.1539462767841682E-004   3.1539462767841682E-004   3.0759202172188675E-004   3.0759202172188675E-004   1.3770287413191392E-004   1.3770287413191392E-004
  0.11662880641952493       0.11748119956159081       0.11662880641952493        2.4469993704334836E-002   2.4469993704334836E-002   2.4287642868190764E-002   2.4287642868190764E-002   1.7671266099936869E-002   1.5534613779873870E-002   9.3044309480320997E-003   9.3044309480320997E-003   9.2826715322589307E-003   9.2826715322589307E-003   1.5375380426598062E-003   3.3953700482545627E-003   3.7501369416680324E-003   3.7501369416680324E-003   1.3822681296610938E-003   1.3822681296610938E-003   1.3660238278852533E-003   1.3660238278852533E-003   1.3429472267119046E-003   1.3429472267119046E-003   4.9682726898970272E-004   4.9682726898970272E-004   4.8326241794756429E-004   4.8326241794756429E-004   4.0662303501160755E-004   4.0662303501160755E-004   3.1282453043841472E-004   3.1282453043841472E-004   3.0508912892220183E-004   3.0508912892220183E-004   1.3650758182074478E-004   1.3650758182074478E-004
  0.11608133044057034       0.11693061958417143       0.11608133044057034        2.4351547442269555E-002   2.4351547442269555E-002   2.4169646635423446E-002   2.4169646635423446E-002   1.7583196344214114E-002   1.5449303438791844E-002   9.2397843508631779E-003   9.2397843508631779E-003   9.2181258119403090E-003   9.2181258119403090E-003   1.5288984439400975E-003   3.3752414049092287E-003   3.7226428554969224E-003   3.7226428554969224E-003   1.3723226756278629E-003   1.3723226756278629E-003   1.3561723191880457E-003   1.3561723191880457E-003   1.3332299265699796E-003   1.3332299265699796E-003   4.9321865380448084E-004   4.9321865380448084E-004   4.7972681049734755E-004   4.7972681049734755E-004   4.0323353649490668E-004   4.0323353649490668E-004   3.1025921573115030E-004   3.1025921573115030E-004   3.0259083927919696E-004   3.0259083927919696E-004   1.3531512233075965E-004   1.3531512233075965E-004
  0.11553359523571728       0.11637978245649759       0.11553359523571728        2.4232995369098714E-002   2.4232995369098714E-002   2.4051546131337490E-002   2.4051546131337490E-002   1.7495055580044907E-002   1.5363941136621945E-002   9.1751955481355982E-003   9.1751955481355982E-003   9.1536380672581855E-003   9.1536380672581855E-003   1.5202530833431452E-003   3.3551060979214978E-003   3.6951800560188169E-003   3.6951800560188169E-003   1.3623870528141043E-003   1.3623870528141043E-003   1.3463307033698886E-003   1.3463307033698886E-003   1.3235226003346259E-003   1.3235226003346259E-003   4.8961353011114375E-004   4.8961353011114375E-004   4.7619485059443976E-004   4.7619485059443976E-004   3.9985090500574590E-004   3.9985090500574590E-004   3.0769871487975914E-004   3.0769871487975914E-004   3.0009718342252948E-004   3.0009718342252948E-004   1.3412551185113517E-004   1.3412551185113517E-004
  0.11498559859254932       0.11582868595943413       0.11498559859254932        2.4114336754013341E-002   2.4114336754013341E-002   2.3933340642202313E-002   2.3933340642202313E-002   1.7406843359681339E-002   1.5278526708310002E-002   9.1106649798553992E-003   9.1106649798553992E-003   9.0892087392715187E-003   9.0892087392715187E-003   1.5116019496029943E-003   3.3349641452179932E-003   3.6677487853394317E-003   3.6677487853394317E-003   1.3524613429021801E-003   1.3524613429021801E-003   1.3364990621181647E-003   1.3364990621181647E-003   1.3138253296741615E-003   1.3138253296741615E-003   4.8601192962041006E-004   4.8601192962041006E-004   4.7266656988193597E-004   4.7266656988193597E-004   3.9647518335665985E-004   3.9647518335665985E-004   3.0514305956290817E-004   3.0514305956290817E-004   2.9760819233080210E-004   2.9760819233080210E-004   1.3293876673867969E-004   1.3293876673867969E-004
  0.11443733824769242       0.11527732784072686       0.11443733824769242        2.3995570857404516E-002   2.3995570857404516E-002   2.3815029445752069E-002   2.3815029445752069E-002   1.7318559230305595E-002   1.5193059988554218E-002   9.0461930917587925E-003   9.0461930917587925E-003   9.0248382747796646E-003   9.0248382747796646E-003   1.5029450315791988E-003   3.3148155655230555E-003   3.6403492886677075E-003   3.6403492886677075E-003   1.3425456286605135E-003   1.3425456286605135E-003   1.3266774782027312E-003   1.3266774782027312E-003   1.3041381973340493E-003   1.3041381973340493E-003   4.8241388447454076E-004   4.8241388447454076E-004   4.6914200042754057E-004   4.6914200042754057E-004   3.9310641483398335E-004   3.9310641483398335E-004   3.0259228182060474E-004   3.0259228182060474E-004   2.9512389733727501E-004   2.9512389733727501E-004   1.3175490352037279E-004   1.3175490352037279E-004
  0.11388881195897174       0.11472570581430458       0.11388881195897174        2.3876696930711531E-002   2.3876696930711531E-002   2.3696611811039266E-002   2.3696611811039266E-002   1.7230202733947337E-002   1.5107540811827263E-002   8.9817803354179937E-003   8.9817803354179937E-003   8.9605271264283724E-003   8.9605271264283724E-003   1.4942823182628809E-003   3.2946603783811017E-003   3.6129818143717679E-003   3.6129818143717679E-003   1.3326399939636762E-003   1.3326399939636762E-003   1.3168660354958717E-003   1.3168660354958717E-003   1.2944612871566971E-003   1.2944612871566971E-003   4.7881942725536874E-004   4.7881942725536874E-004   4.6562117473140631E-004   4.6562117473140631E-004   3.8974464320543312E-004   3.8974464320543312E-004   3.0004641406010222E-004   3.0004641406010222E-004   2.9264433013566858E-004   2.9264433013566858E-004   1.3057393889594576E-004   1.3057393889594576E-004
  0.11334001739508272       0.11417381755957591       0.11334001739508272        2.3757714216268943E-002   2.3757714216268943E-002   2.3578086998287510E-002   2.3578086998287510E-002   1.7141773407400362E-002   1.5021969012400504E-002   8.9174271683505474E-003   8.9174271683505474E-003   8.8962757528192205E-003   8.8962757528192205E-003   1.4856137987831707E-003   3.2744986041799325E-003   3.5856466140366558E-003   3.5856466140366558E-003   1.3227445238131088E-003   1.3227445238131088E-003   1.3070648189929055E-003   1.3070648189929055E-003   1.2847946841018914E-003   1.2847946841018914E-003   4.7522859099257959E-004   4.7522859099257959E-004   4.6210412573422329E-004   4.6210412573422329E-004   3.8638991272790731E-004   3.8638991272790731E-004   2.9750548906198106E-004   2.9750548906198106E-004   2.9016952278613931E-004   2.9016952278613931E-004   1.2939588974053210E-004   1.2939588974053210E-004
  0.11279095220820011       0.11362166072069280       0.11279095220820010        2.3638621947147519E-002   2.3638621947147519E-002   2.3459454258738195E-002   2.3459454258738195E-002   1.7053270782135952E-002   1.4936344424368000E-002   8.8531340541301035E-003   8.8531340541301035E-003   8.8320846186205407E-003   8.8320846186205407E-003   1.4769394624137031E-003   3.2543302641744334E-003   3.5583439425228543E-003   3.5583439425228543E-003   1.3128593043581524E-003   1.3128593043581524E-003   1.2972739148330991E-003   1.2972739148330991E-003   1.2751384742675305E-003   1.2751384742675305E-003   4.7164140917212171E-004   4.7164140917212171E-004   4.5859088682542319E-004   4.5859088682542319E-004   3.8304226815537859E-004   3.8304226815537859E-004   2.9496953998630308E-004   2.9496953998630308E-004   2.8769950772132710E-004   2.8769950772132710E-004   1.2822077310734785E-004   1.2822077310734785E-004
  0.11224161401485151       0.11306923290580753       0.11224161401485151        2.3519419346994617E-002   2.3519419346994617E-002   2.3340712834496864E-002   2.3340712834496864E-002   1.6964694384216550E-002   1.4850666881673354E-002   8.7889014625013636E-003   8.7889014625013636E-003   8.7679541946825111E-003   8.7679541946825111E-003   1.4682592985795458E-003   3.2341553805114126E-003   3.5310740580268541E-003   3.5310740580268541E-003   1.3029844229178037E-003   1.3029844229178037E-003   1.2874934103212889E-003   1.2874934103212889E-003   1.2654927449110647E-003   1.2654927449110647E-003   4.6805791574489758E-004   4.6805791574489758E-004   4.5508149185166972E-004   4.5508149185166972E-004   3.7970175474703812E-004   3.7970175474703812E-004   2.9243860037896481E-004   2.9243860037896481E-004   2.8523431775259874E-004   2.8523431775259874E-004   1.2704860623045483E-004   1.2704860623045483E-004
  0.11169200039515187       0.11251653168629956       0.11169200039515187        2.3400105629868221E-002   2.3400105629868221E-002   2.3221861958373412E-002   2.3221861958373412E-002   1.6876043734205346E-002   1.4764936218136323E-002   8.7247298694964458E-003   8.7247298694964458E-003   8.7038849581536366E-003   8.7038849581536366E-003   1.4595732968641991E-003   3.2139739762548050E-003   3.5038372221425835E-003   3.5038372221425835E-003   1.2931199680028050E-003   1.2931199680028050E-003   1.2777233939498406E-003   1.2777233939498406E-003   1.2558575844712711E-003   1.2558575844712711E-003   4.6447814513559445E-004   4.6447814513559445E-004   4.5157597512547517E-004   4.5157597512547517E-004   3.7636841827553766E-004   3.7636841827553766E-004   2.8991270417812849E-004   2.8991270417812849E-004   2.8277398607636954E-004   2.8277398607636954E-004   1.2587940652755404E-004   1.2587940652755404E-004
  0.11114210889202827       0.11196355459598809       0.11114210889202827        2.3280680000069415E-002   2.3280680000069415E-002   2.3102900853720701E-002   2.3102900853720701E-002   1.6787318347075753E-002   1.4679152267481697E-002   8.6606197575551554E-003   8.6606197575551554E-003   8.6398773926011987E-003   8.6398773926011987E-003   1.4508814470169844E-003   3.1937860754119927E-003   3.4766336999247013E-003   3.4766336999247013E-003   1.2832660293384131E-003   1.2832660293384131E-003   1.2679639554212874E-003   1.2679639554212874E-003   1.2462330825906934E-003   1.2462330825906934E-003   4.6090213225178668E-004   4.6090213225178668E-004   4.4807437143408289E-004   4.4807437143408289E-004   3.7304230503546431E-004   3.7304230503546431E-004   2.8739188572084033E-004   2.8739188572084033E-004   2.8031854628060484E-004   2.8031854628060484E-004   1.2471319160285328E-004   1.2471319160285328E-004
  0.11059193701041448       0.11141029913031410       0.11059193701041448        2.3161141651968739E-002   2.3161141651968739E-002   2.2983828734267436E-002   2.2983828734267436E-002   1.6698517732117266E-002   1.4593314863368555E-002   8.5965716156472718E-003   8.5965716156472718E-003   8.5759319881336567E-003   8.5759319881336567E-003   1.4421837389605866E-003   3.1735917029606119E-003   3.4494637599530613E-003   3.4494637599530613E-003   1.2734226978875912E-003   1.2734226978875912E-003   1.2582151856713770E-003   1.2582151856713770E-003   1.2366193301384923E-003   1.2366193301384923E-003   4.5732991249320006E-004   4.5732991249320006E-004   4.4457671604850914E-004   4.4457671604850914E-004   3.6972346185195048E-004   3.6972346185195048E-004   2.8487617974975213E-004   2.8487617974975213E-004   2.7786803235142597E-004   2.7786803235142597E-004   1.2354997924997907E-004   1.2354997924997907E-004
  0.11004148221643152       0.11085676274551115       0.11004148221643152        2.3041489769831242E-002   2.3041489769831242E-002   2.2864644803949868E-002   2.2864644803949868E-002   1.6609641392840956E-002   1.4507423839422171E-002   8.5325859393990192E-003   8.5325859393990192E-003   8.5120492415272850E-003   8.5120492415272850E-003   1.4334801627990019E-003   3.1533908848765829E-003   3.4223276743991869E-003   3.4223276743991869E-003   1.2635900658749411E-003   1.2635900658749411E-003   1.2484771768928682E-003   1.2484771768928682E-003   1.2270164192340241E-003   1.2270164192340241E-003   4.5376152176128187E-004   4.5376152176128187E-004   4.4108304473287939E-004   4.4108304473287939E-004   3.6641193608952520E-004   3.6641193608952520E-004   2.8236562142003584E-004   2.8236562142003584E-004   2.7542247867990739E-004   2.7542247867990739E-004   1.2238978745496694E-004   1.2238978745496694E-004
  0.10949074193653964       0.11030294285774349       0.10949074193653964        2.2921723527635361E-002   2.2921723527635361E-002   2.2745348256737428E-002   2.2745348256737428E-002   1.6520688826881878E-002   1.4421479029266424E-002   8.4686632312217600E-003   8.4686632312217600E-003   8.4482296563550136E-003   8.4482296563550136E-003   1.4247707088256812E-003   3.1331836481627491E-003   3.3952257190939883E-003   3.3952257190939883E-003   1.2537682268110996E-003   1.2537682268110996E-003   1.2387500225597592E-003   1.2387500225597592E-003   1.2174244432708778E-003   1.2174244432708778E-003   4.5019699646894163E-004   4.5019699646894163E-004   4.3759339375393279E-004   4.3759339375393279E-004   3.6310777566111530E-004   3.6310777566111530E-004   2.7986024630642160E-004   2.7986024630642160E-004   2.7298192006899050E-004   2.7298192006899050E-004   1.2123263439929751E-004   1.2123263439929751E-004
  0.10893971355666671       0.10974883684222413       0.10893971355666671        2.2801842088888288E-002   2.2801842088888288E-002   2.2625938276455065E-002   2.2625938276455065E-002   1.6431659525899287E-002   1.4335480266557777E-002   8.4048040004442385E-003   8.4048040004442385E-003   8.3844737431188112E-003   8.3844737431188112E-003   1.4160553675319856E-003   3.1129700208784492E-003   3.3681581735972095E-003   3.3681581735972095E-003   1.2439572755177596E-003   1.2439572755177596E-003   1.2290338174521852E-003   1.2290338174521852E-003   1.2078434969415210E-003   1.2078434969415210E-003   4.4663637355055901E-004   4.4663637355055901E-004   4.3410779989078196E-004   4.3410779989078196E-004   3.5981102903725342E-004   3.5981102903725342E-004   2.7736009041039389E-004   2.7736009041039389E-004   2.7054639174055783E-004   2.7054639174055783E-004   1.2007853846300046E-004   1.2007853846300046E-004
  0.10838839442131820       0.10919444203231035       0.10838839442131820        2.2681844606437809E-002   2.2681844606437809E-002   2.2506414036602269E-002   2.2506414036602269E-002   1.6342552975475648E-002   1.4249427385021680E-002   8.3410087634485184E-003   8.3410087634485184E-003   8.3207820193858008E-003   8.3207820193858008E-003   1.4073341296160259E-003   3.0927500321702387E-003   3.3411253212688400E-003   3.3411253212688400E-003   1.2341573081534136E-003   1.2341573081534136E-003   1.2193286576819753E-003   1.2193286576819753E-003   1.1982736762626549E-003   1.1982736762626549E-003   4.4307969047226327E-004   4.4307969047226327E-004   4.3062630044494104E-004   4.3062630044494104E-004   3.5652174525551604E-004   3.5652174525551604E-004   2.7486519016757424E-004   2.7486519016757424E-004   2.6811592934268791E-004   2.6811592934268791E-004   1.1892751822783122E-004   1.1892751822783122E-004
  0.10783678183265193       0.10863975571856468       0.10783678183265193        2.2561730222278361E-002   2.2561730222278361E-002   2.2386774700166531E-002   2.2386774700166531E-002   1.6253368655012059E-002   1.4163320218489536E-002   8.2772780438087439E-003   8.2772780438087439E-003   8.2571550099271550E-003   8.2571550099271550E-003   1.3986069859917227E-003   3.0725237123033090E-003   3.3141274493418945E-003   3.3141274493418945E-003   1.2243684222396126E-003   1.2243684222396126E-003   1.2096346407187604E-003   1.2096346407187604E-003   1.1887150786010733E-003   1.1887150786010733E-003   4.3952698524242999E-004   4.3952698524242999E-004   4.2714893325055954E-004   4.2714893325055954E-004   3.5323997393012815E-004   3.5323997393012815E-004   2.7237558245523714E-004   2.7237558245523714E-004   2.6569056895704013E-004   2.6569056895704013E-004   1.1777959248050109E-004   1.1777959248050109E-004
  0.10728487304953715       0.10808477514780260       0.10728487304953715        2.2441498067353998E-002   2.2441498067353995E-002   2.2267019419433910E-002   2.2267019419433914E-002   1.6164106037622774E-002   1.4077158600938380E-002   8.2136123724342262E-003   8.2136123724342262E-003   8.1935932468613464E-003   8.1935932468613464E-003   1.3898739277983178E-003   3.0522910926941726E-003   3.2871648489974292E-003   3.2871648489974292E-003   1.2145907166880292E-003   1.2145907166880292E-003   1.1999518654168650E-003   1.1999518654168650E-003   1.1791678027003127E-003   1.1791678027003127E-003   4.3597829642248568E-004   4.3597829642248568E-004   4.2367573668496443E-004   4.2367573668496443E-004   3.4996576526182834E-004   3.4996576526182834E-004   2.6989130460002974E-004   2.6989130460002974E-004   2.6327034710644316E-004   2.6327034710644316E-004   1.1663478021599055E-004   1.1663478021599055E-004
  0.10673266528657888       0.10752949752209943       0.10673266528657888        2.2321147261355614E-002   2.2321147261355614E-002   2.2147147335793971E-002   2.2147147335793971E-002   1.6074764590026464E-002   1.3990942366531792E-002   8.1500122877155266E-003   8.1500122877155266E-003   8.1300972698004053E-003   8.1300972698004053E-003   1.3811349464101436E-003   3.0320522059442451E-003   3.2602378154410988E-003   3.2602378154410988E-003   1.2048242918280977E-003   1.2048242918280977E-003   1.1902804320427754E-003   1.1902804320427754E-003   1.1696319487078681E-003   1.1696319487078681E-003   4.3243366313796118E-004   4.3243366313796118E-004   4.2020674967942835E-004   4.2020674967942835E-004   3.4669917004791711E-004   3.4669917004791711E-004   2.6741239438584334E-004   2.6741239438584334E-004   2.6085530076262904E-004   2.6085530076262904E-004   1.1549310064092070E-004   1.1549310064092070E-004
  0.10618015571311551       0.10697391999777475       0.10618015571311551        2.2200676912513265E-002   2.2200676912513265E-002   2.2027157579540244E-002   2.2027157579540244E-002   1.5985343772434879E-002   1.3904671349662478E-002   8.0864783356745101E-003   8.0864783356745101E-003   8.0666676260001281E-003   8.0666676260001281E-003   1.3723900334467849E-003   3.0118070858744907E-003   3.2333466479817136E-003   3.2333466479817136E-003   1.1950692494354042E-003   1.1950692494354042E-003   1.1806204423033342E-003   1.1806204423033342E-003   1.1601076182031346E-003   1.1601076182031346E-003   4.2889312508982279E-004   4.2889312508982279E-004   4.1674201173021961E-004   4.1674201173021961E-004   3.4344023969253977E-004   3.4344023969253977E-004   2.6493889006186562E-004   2.6493889006186562E-004   2.5844546735414952E-004   2.5844546735414952E-004   1.1435457317699741E-004   1.1435457317699741E-004
  0.10562734145219131       0.10641803968435104       0.10562734145219131        2.2080086117385007E-002   2.2080086117385007E-002   2.1907049269667179E-002   2.1907049269667179E-002   1.5895843038440161E-002   1.3818345384997904E-002   8.0230110701188361E-003   8.0230110701188361E-003   8.0033048705147134E-003   8.0033048705147134E-003   1.3636391807816568E-003   2.9915557675614167E-003   3.2064916501120420E-003   3.2064916501120420E-003   1.1853256927608603E-003   1.1853256927608603E-003   1.1709719993747499E-003   1.1709719993747499E-003   1.1505949142261369E-003   1.1505949142261369E-003   4.2535672256613165E-004   4.2535672256613165E-004   4.1328156290997036E-004   4.1328156290997036E-004   3.4018902621723082E-004   3.4018902621723082E-004   2.6247083035084667E-004   2.6247083035084667E-004   2.5604088477449566E-004   2.5604088477449566E-004   1.1321921746454282E-004   1.1321921746454282E-004
  0.10507421957949460       0.10586185364347378       0.10507421957949460        2.1959373960639066E-002   2.1959373960639066E-002   2.1786821513660869E-002   2.1786821513660869E-002   1.5806261834898562E-002   1.3731964307526864E-002   7.9596110527998341E-003   7.9596110527998341E-003   7.9400095663548480E-003   7.9400095663548480E-003   1.3548823805610841E-003   2.9712982873740111E-003   3.1796731295913260E-003   3.1796731295913260E-003   1.1755937265605686E-003   1.1755937265605686E-003   1.1613352079322473E-003   1.1613352079322473E-003   1.1410939413069093E-003   1.1410939413069093E-003   4.2182449645396844E-004   4.2182449645396844E-004   4.0982544387929210E-004   4.0982544387929210E-004   3.3694558227166378E-004   3.3694558227166378E-004   2.6000825445752303E-004   2.6000825445752303E-004   2.5364159139038055E-004   2.5364159139038055E-004   1.1208705336608708E-004   1.1208705336608708E-004
  0.10452078712226584       0.10530535888780412       0.10452078712226584        2.1838539514831300E-002   2.1838539514831300E-002   2.1666473407285267E-002   2.1666473407285267E-002   1.5716599601811841E-002   1.3645527952608680E-002   7.8962788535747973E-003   7.8962788535747973E-003   7.8767822846501322E-003   7.8767822846501322E-003   1.3461196252033453E-003   2.9510346830119868E-003   3.1528913985301092E-003   3.1528913985301092E-003   1.1658734571264823E-003   1.1658734571264823E-003   1.1517101741805385E-003   1.1517101741805385E-003   1.1316048054956804E-003   1.1316048054956804E-003   4.1829648825168124E-004   4.1829648825168124E-004   4.0637369589871693E-004   4.0637369589871693E-004   3.3370996114466089E-004   3.3370996114466089E-004   2.5755120207725593E-004   2.5755120207725593E-004   2.5124762605022627E-004   2.5124762605022627E-004   1.1095810097004454E-004   1.1095810097004454E-004
  0.10396704105817375       0.10474855237987778       0.10396704105817375        2.1717581840177559E-002   2.1717581840177559E-002   2.1546004034363447E-002   2.1546004034363447E-002   1.5626855772206096E-002   1.3559036156024667E-002   7.8330150505736915E-003   7.8330150505736915E-003   7.8136236048159825E-003   7.8136236048159825E-003   1.3373509074187421E-003   2.9307649935453135E-003   3.1261467734771805E-003   3.1261467734771805E-003   1.1561649923178903E-003   1.1561649923178903E-003   1.1420970058851013E-003   1.1420970058851013E-003   1.1221276143938462E-003   1.1221276143938462E-003   4.1477274008145949E-004   4.1477274008145949E-004   4.0292636084094324E-004   4.0292636084094324E-004   3.3048221677545533E-004   3.3048221677545533E-004   2.5509971340486812E-004   2.5509971340486812E-004   2.4885902809284889E-004   2.4885902809284889E-004   1.0983238059447060E-004   1.0983238059447060E-004
  0.10341297831415935       0.10419143103093273       0.10341297831415935        2.1596499984320429E-002   2.1596499984320429E-002   2.1425412466553648E-002   2.1425412466553648E-002   1.5537029772007955E-002   1.3472488754032192E-002   7.7698202303703610E-003   7.7698202303703610E-003   7.7505341147250072E-003   7.7505341147250072E-003   1.3285762202197903E-003   2.9104892594550864E-003   3.0994395755088960E-003   3.0994395755088960E-003   1.1464684415937536E-003   1.1464684415937536E-003   1.1324958124042902E-003   1.1324958124042902E-003   1.1126624771857861E-003   1.1126624771857861E-003   4.1125329470224095E-004   4.1125329470224095E-004   3.9948348120341664E-004   3.9948348120341664E-004   3.2726240376522843E-004   3.2726240376522843E-004   2.5265382914369596E-004   2.5265382914369596E-004   2.4647583735635658E-004   2.4647583735635658E-004   1.0870991279090302E-004   1.0870991279090302E-004
  0.10285859576524338       0.10363399169969699       0.10285859576524338        2.1475292982089986E-002   2.1475292982089986E-002   2.1304697763119509E-002   2.1304697763119509E-002   1.5447121019696600E-002   1.3385885583420673E-002   7.7066949881581344E-003   7.7066949881581344E-003   7.6875144108827830E-003   7.6875144108827830E-003   1.3197955569338941E-003   2.8902075226756767E-003   3.0727701303206660E-003   3.0727701303206660E-003   1.1367839160458441E-003   1.1367839160458441E-003   1.1229067047222702E-003   1.1229067047222702E-003   1.1032095046714660E-003   1.1032095046714660E-003   4.0773819552295058E-004   4.0773819552295058E-004   3.9604510012122038E-004   3.9604510012122038E-004   3.2405057738889146E-004   3.2405057738889146E-004   2.5021359051484519E-004   2.5021359051484519E-004   2.4409809418724342E-004   2.4409809418724342E-004   1.0759071834828186E-004   1.0759071834828186E-004
  0.10230389023567103       0.10307623119352791       0.10230389023567103        2.1353959855778152E-002   2.1353959855778152E-002   2.1183858971212135E-002   2.1183858971212135E-002   1.5357128927448078E-002   1.3299226481941326E-002   7.6436399281998380E-003   7.6436399281998380E-003   7.6245650988776082E-003   7.6245650988776082E-003   1.3110089112541674E-003   2.8699198267251509E-003   3.0461387684347684E-003   3.0461387684347684E-003   1.1271115284741625E-003   1.1271115284741625E-003   1.1133297955237846E-003   1.1133297955237846E-003   1.0937688093403041E-003   1.0937688093403041E-003   4.0422748663110494E-004   4.0422748663110494E-004   3.9261126139500141E-004   3.9261126139500141E-004   3.2084679362084516E-004   3.2084679362084516E-004   2.4777903927707432E-004   2.4777903927707432E-004   2.4172583945984558E-004   2.4172583945984558E-004   1.0647481830172624E-004   1.0647481830172624E-004
  0.10174885848811646       0.10251814625754579       0.10174885848811646        2.1232499612802470E-002   2.1232499612802470E-002   2.1062895123552378E-002   2.1062895123552378E-002   1.5267052898115535E-002   1.3212511286879699E-002   7.5806556629303100E-003   7.5806556629303100E-003   7.5616867924849993E-003   7.5616867924849993E-003   1.3022162771021448E-003   2.8496262164017954E-003   3.0195458248394387E-003   3.0195458248394387E-003   1.1174513932558023E-003   1.1174513932558023E-003   1.1037651990644243E-003   1.1037651990644243E-003   1.0843405052434389E-003   1.0843405052434389E-003   4.0072121274648339E-004   4.0072121274648339E-004   3.8918200944559531E-004   3.8918200944559531E-004   3.1765110909232861E-004   3.1765110909232861E-004   2.4535021769470604E-004   2.4535021769470604E-004   2.3935911454515344E-004   2.3935911454515344E-004   1.0536223391747691E-004   1.0536223391747691E-004
  0.10119349723672807       0.10195973358773650       0.10119349723672807        2.1110911248587980E-002   2.1110911248587980E-002   2.0941805241310393E-002   2.0941805241310393E-002   1.5176892328320132E-002   1.3125739837361840E-002   7.5177428147779300E-003   7.5177428147779300E-003   7.4988801154866917E-003   7.4988801154866917E-003   1.2934176488693266E-003   2.8293267383555465E-003   2.9929916397768092E-003   2.9929916397768092E-003   1.1078036266310731E-003   1.1078036266310731E-003   1.0942130314540405E-003   1.0942130314540405E-003   1.0749247082732605E-003   1.0749247082732605E-003   3.9721941932628380E-004   3.9721941932628380E-004   3.8575738941681577E-004   3.8575738941681577E-004   3.1446358118694337E-004   3.1446358118694337E-004   2.4292716861054560E-004   2.4292716861054560E-004   2.3699796138194884E-004   2.3699796138194884E-004   1.0425298672595381E-004   1.0425298672595381E-004
  0.10063780313618355       0.10140098981993433       0.10063780313618355        2.0989193744203067E-002   2.0989193744203067E-002   2.0820588331760693E-002   2.0820588331760693E-002   1.5086646606528498E-002   1.3038911972921535E-002   7.4549020152684855E-003   7.4549020152684855E-003   7.4361457007765018E-003   7.4361457007765018E-003   1.2846130212798550E-003   2.8090214407850010E-003   2.9664765583833305E-003   2.9664765583833305E-003   1.0981683465729100E-003   1.0981683465729100E-003   1.0846734105275477E-003   1.0846734105275477E-003   1.0655215360362163E-003   1.0655215360362163E-003   3.9372215251905213E-004   3.9372215251905213E-004   3.8233744713032849E-004   3.8233744713032849E-004   3.1128426799809978E-004   3.1128426799809978E-004   2.4050993541389440E-004   2.4050993541389440E-004   2.3464242244572138E-004   2.3464242244572138E-004   1.0314709850670700E-004   1.0314709850670700E-004
  0.10008177278271237       0.10084191153083523       0.10008177278271237        2.0867346066616520E-002   2.0867346066616513E-002   2.0699243388548109E-002   2.0699243388548109E-002   1.4996315113301540E-002   1.2952027533947337E-002   7.3921339055005204E-003   7.3921339055005204E-003   7.3734841908354182E-003   7.3734841908354182E-003   1.2758023894440533E-003   2.7887103735754443E-003   2.9400009309099992E-003   2.9400009309099992E-003   1.0885456728668447E-003   1.0885456728668447E-003   1.0751464559242202E-003   1.0751464559242202E-003   1.0561311079311298E-003   1.0561311079311298E-003   3.9022945919508031E-004   3.9022945919508031E-004   3.7892222911531457E-004   3.7892222911531457E-004   3.0811322835621821E-004   3.0811322835621821E-004   2.3809856206157692E-004   2.3809856206157692E-004   2.3229254076924651E-004   2.3229254076924651E-004   1.0204459129765678E-004   1.0204459129765678E-004
   9.9525402712671754E-002  0.10028249523655022        9.9525402712671754E-002   2.0745367168420795E-002   2.0745367168420795E-002   2.0577769391422304E-002   2.0577769391422304E-002   1.4905897221149270E-002   1.2865086361756475E-002   7.3294391363523947E-003   7.3294391363523947E-003   7.3108962379388413E-003   7.3108962379388413E-003   1.2669857488744110E-003   2.7683935883505021E-003   2.9135651128296891E-003   2.9135651128296891E-003   1.0789357271500132E-003   1.0789357271500132E-003   1.0656322891264248E-003   1.0656322891264248E-003   1.0467535451875488E-003   1.0467535451875488E-003   3.8674138696197062E-004   3.8674138696197062E-004   3.7551178262361568E-004   3.7551178262361568E-004   3.0495052184231758E-004   3.0495052184231758E-004   2.3569309308863753E-004   2.3569309308863753E-004   2.2994835995309552E-004   2.2994835995309552E-004   1.0094548739957800E-004   1.0094548739957800E-004
   9.8968689401061766E-002   9.9722737391097729E-002   9.8968689401061766E-002   2.0623255987545636E-002   2.0623255987545636E-002   2.0456165305963277E-002   2.0456165305963277E-002   1.4815392294380191E-002   1.2778088298670389E-002   7.2668183686937183E-003   7.2668183686937183E-003   7.2483825043682297E-003   7.2483825043682297E-003   1.2581630955020016E-003   2.7480711385251440E-003   2.8871694649467874E-003   2.8871694649467874E-003   1.0693386329510162E-003   1.0693386329510162E-003   1.0561310334991985E-003   1.0561310334991985E-003   1.0373889709049220E-003   1.0373889709049220E-003   3.8325798418054432E-004   3.8325798418054432E-004   3.7210615564522097E-004   3.7210615564522097E-004   3.0179620880186405E-004   3.0179620880186405E-004   2.3329357361925022E-004   2.3329357361925022E-004   2.2760992417636042E-004   2.2760992417636042E-004   9.9849809380664161E-005   9.9849809380664161E-005
   9.8411629260012956E-002   9.9162634384866291E-002   9.8411629260012956E-002   2.0501011446968340E-002   2.0501011446968340E-002   2.0334430083303507E-002   2.0334430083303507E-002   1.4724799688950015E-002   1.2691033188096485E-002   7.2042722736049168E-003   7.2042722736049168E-003   7.1859436626308315E-003   7.1859436626308315E-003   1.2493344256938263E-003   2.7277430793611985E-003   2.8608143535107174E-003   2.8608143535107174E-003   1.0597545157312194E-003   1.0597545157312194E-003   1.0466428143312619E-003   1.0466428143312619E-003   1.0280375100931857E-003   1.0280375100931857E-003   3.7977929998131069E-004   3.7977929998131069E-004   3.6870539692429230E-004   3.6870539692429230E-004   2.9865035035906139E-004   2.9865035035906139E-004   2.3090004937797469E-004   2.3090004937797469E-004   2.2527727820771573E-004   2.2527727820771573E-004   9.8757580081231615E-005   9.8757580081231615E-005
   9.7851112302218365E-002   9.8598794339685034E-002   9.7851112302218365E-002   2.0379321438499645E-002   2.0379321438499645E-002   2.0213348606392643E-002   2.0213348606392650E-002   1.4635204544895846E-002   1.2606759351709391E-002   7.1461721428169381E-003   7.1461721428169389E-003   7.1279507933694163E-003   7.1279507933694171E-003   1.2408342956180668E-003   2.7083613411175971E-003   2.8365552367323708E-003   2.8365552367323708E-003   1.0509073715573684E-003   1.0509073715573684E-003   1.0378874282486667E-003   1.0378874282486667E-003   1.0194128579157882E-003   1.0194128579157885E-003   3.7657414201044991E-004   3.7657414201044991E-004   3.6557539012148084E-004   3.6557539012148084E-004   2.9581017929001667E-004   2.9581017929001667E-004   2.2873425931520467E-004   2.2873425931520467E-004   2.2316622783371154E-004   2.2316622783371154E-004   9.7777944173727465E-005   9.7777944173727465E-005
   9.7278521863127673E-002   9.8021828680255094E-002   9.7278521863127673E-002   2.0260068793975336E-002   2.0260068793975336E-002   2.0095067176637813E-002   2.0095067176637820E-002   1.4549564458261922E-002   1.2532989014394450E-002   7.1043552478300756E-003   7.1043552478300747E-003   7.0862405233342281E-003   7.0862405233342281E-003   1.2335733681876776E-003   2.6925129597261638E-003   2.8199567095764820E-003   2.8199567095764820E-003   1.0447578299166331E-003   1.0447578299166331E-003   1.0318140747532926E-003   1.0318140747532926E-003   1.0134476111314788E-003   1.0134476111314788E-003   3.7437056210456229E-004   3.7437056210456229E-004   3.6343617105706502E-004   3.6343617105706502E-004   2.9407920178977672E-004   2.9407920178977672E-004   2.2739578659138445E-004   2.2739578659138445E-004   2.2186033727876107E-004   2.2186033727876107E-004   9.7205781911467311E-005   9.7205781911467311E-005
   9.6705327927610066E-002   9.7444254958452187E-002   9.6705327927610080E-002   2.0140690453291869E-002   2.0140690453291862E-002   1.9976661074472435E-002   1.9976661074472435E-002   1.4463834104597733E-002   1.2459140921960021E-002   7.0624942773555082E-003   7.0624942773555117E-003   7.0444862901948438E-003   7.0444862901948430E-003   1.2263047876423254E-003   2.6766478739339394E-003   2.8033406873705668E-003   2.8033406873705664E-003   1.0386018065838244E-003   1.0386018065838244E-003   1.0257343198690346E-003   1.0257343198690348E-003   1.0074760769040671E-003   1.0074760769040671E-003   3.7216465959832151E-004   3.7216465959832151E-004   3.6129469722940536E-004   3.6129469722940536E-004   2.9234639981781175E-004   2.9234639981781180E-004   2.2605590310073223E-004   2.2605590310073223E-004   2.2055307029898941E-004   2.2055307029898941E-004   9.6633016583088277E-005   9.6633016583088277E-005
   9.6131526099573136E-002   9.6866068699144242E-002   9.6131526099573136E-002   2.0021185507661233E-002   2.0021185507661236E-002   1.9858129398453161E-002   1.9858129398453161E-002   1.4378012830864782E-002   1.2385214511014238E-002   7.0205889118425489E-003   7.0205889118425497E-003   7.0026877752157801E-003   7.0026877752157792E-003   1.2190284985104688E-003   2.6607659626576353E-003   2.7867070432859597E-003   2.7867070432859601E-003   1.0324392545707443E-003   1.0324392545707438E-003   1.0196481171898925E-003   1.0196481171898923E-003   1.0014982096535989E-003   1.0014982096535989E-003   3.6995641765452626E-004   3.6995641765452626E-004   3.5915095229308133E-004   3.5915095229308128E-004   2.9061176014812633E-004   2.9061176014812633E-004   2.2471459861629341E-004   2.2471459861629341E-004   2.1924441691639217E-004   2.1924441691639217E-004   9.6059643816839694E-005   9.6059643816839694E-005
   9.5557111935595157E-002   9.6287265424955276E-002   9.5557111935595171E-002   1.9901553031659174E-002   1.9901553031659167E-002   1.9739471230692560E-002   1.9739471230692567E-002   1.4292099972478956E-002   1.2311209209084616E-002   6.9786388267837765E-003   6.9786388267837765E-003   6.9608446547170556E-003   6.9608446547170539E-003   1.2117444444458647E-003   2.6448671029106609E-003   2.7700556485148039E-003   2.7700556485148039E-003   1.0262701261557281E-003   1.0262701261557284E-003   1.0135554195854347E-003   1.0135554195854347E-003   9.9551396308857737E-004   9.9551396308857716E-004   3.6774581917295955E-004   3.6774581917295955E-004   3.5700491964732901E-004   3.5700491964732901E-004   2.8887526934799054E-004   2.8887526934799054E-004   2.2337186275125383E-004   2.2337186275125386E-004   2.1793436699700094E-004   2.1793436699700088E-004   9.5485659172628602E-005   9.5485659172628602E-005
   9.4982080927506291E-002   9.5707840593264371E-002   9.4982080927506291E-002   1.9781792086376458E-002   1.9781792086376458E-002   1.9620685639928023E-002   1.9620685639928023E-002   1.4206094855172026E-002   1.2237124435356760E-002   6.9366436929431362E-003   6.9366436929431370E-003   6.9189566003021018E-003   6.9189566003021027E-003   1.2044525682812094E-003   2.6289511699142923E-003   2.7533863723722611E-003   2.7533863723722607E-003   1.0200943729217226E-003   1.0200943729217226E-003   1.0074561792384562E-003   1.0074561792384560E-003   9.8952329024294726E-004   9.8952329024294726E-004   3.6553284680422191E-004   3.6553284680422191E-004   3.5485658244947935E-004   3.5485658244947935E-004   2.8713691378893618E-004   2.8713691378893624E-004   2.2202768496744338E-004   2.2202768496744338E-004   2.1662291025917302E-004   2.1662291025917302E-004   9.4911058145661950E-005   9.4911058145661950E-005
   9.4406428500951975E-002   9.5127789594761133E-002   9.4406428500952017E-002   1.9661901719119738E-002   1.9661901719119745E-002   1.9501771681225171E-002   1.9501771681225168E-002   1.4119996794776856E-002   1.2162959600489312E-002   6.8946031762510754E-003   6.8946031762510754E-003   6.8770232787531659E-003   6.8770232787531667E-003   1.1971528120099330E-003   2.6130180370579409E-003   2.7366990822549359E-003   2.7366990822549351E-003   1.0139119457408653E-003   1.0139119457408653E-003   1.0013503476297536E-003   1.0013503476297538E-003   9.8352614346115873E-004   9.8352614346115873E-004   3.6331748294420919E-004   3.6331748294420919E-004   3.5270592360959970E-004   3.5270592360959975E-004   2.8539667964241818E-004   2.8539667964241818E-004   2.2068205457198437E-004   2.2068205457198437E-004   2.1531003627032694E-004   2.1531003627032685E-004   9.4335836165012566E-005   9.4335836165012566E-005
   9.3830150043665114E-002   9.4547107838681380E-002   9.3830150043665100E-002   1.9541880959045046E-002   1.9541880959045046E-002   1.9382728391709361E-002   1.9382728391709358E-002   1.4033805094574281E-002   1.2088714105300290E-002   6.8525169372744641E-003   6.8525169372744641E-003   6.8350443515021496E-003   6.8350443515021488E-003   1.1898451166786710E-003   2.5970675756707006E-003   2.7199936434167842E-003   2.7199936434167847E-003   1.0077227946911837E-003   1.0077227946911835E-003   9.9523787545579916E-004   9.9523787545579916E-004   9.7752247431727858E-004   9.7752247431727858E-004   3.6109970970404714E-004   3.6109970970404714E-004   3.5055292576128936E-004   3.5055292576128936E-004   2.8365455285605948E-004   2.8365455285605954E-004   2.1933496069892028E-004   2.1933496069892028E-004   2.1399573442901237E-004   2.1399573442901234E-004   9.3759988585759743E-005   9.3759988585759743E-005
   9.3253240787309802E-002   9.3965790409010416E-002   9.3253240787309788E-002   1.9421728832962688E-002   1.9421728832962691E-002   1.9263554805992487E-002   1.9263554805992480E-002   1.3947519054726729E-002   1.2014387345025596E-002   6.8103846327762585E-003   6.8103846327762577E-003   6.7930194761881202E-003   6.7930194761881202E-003   1.1825294227197373E-003   2.5810996557221514E-003   2.7032699196424944E-003   2.7032699196424944E-003   1.0015268693072158E-003   1.0015268693072160E-003   9.8911871287645837E-004   9.8911871287645837E-004   9.7151223385836573E-004   9.7151223385836573E-004   3.5887950900075337E-004   3.5887950900075359E-004   3.4839757134974791E-004   3.4839757134974786E-004   2.8191051922540525E-004   2.8191051922540525E-004   2.1798639236470657E-004   2.1798639236470657E-004   2.1267999401905621E-004   2.1267999401905621E-004   9.3183510712738137E-005   9.3183510712738137E-005
   9.2675695977429182E-002   9.3383832569550018E-002   9.2675695977429196E-002   1.9301444340987076E-002   1.9301444340987076E-002   1.9144249932393772E-002   1.9144249932393772E-002   1.3861137957645406E-002   1.1939978702487659E-002   6.7682059131183511E-003   6.7682059131183503E-003   6.7509483040640245E-003   6.7509483040640236E-003   1.1752056694080684E-003   2.5651141446742520E-003   2.6865277721356507E-003   2.6865277721356512E-003   9.9532411816639281E-004   9.9532411816639303E-004   9.8299280910620112E-004   9.8299280910620133E-004   9.6549537220286513E-004   9.6549537220286480E-004   3.5665686240774429E-004   3.5665686240774429E-004   3.4623984248657289E-004   3.4623984248657289E-004   2.8016456427569443E-004   2.8016456427569443E-004   2.1663633837678016E-004   2.1663633837678019E-004   2.1136280412035284E-004   2.1136280412035281E-004   9.2606397761411198E-005   9.2606397761411198E-005
   9.2097510759685614E-002   9.2801229428871063E-002   9.2097510759685614E-002   1.9181026472111350E-002   1.9181026472111343E-002   1.9024812768140238E-002   1.9024812768140234E-002   1.3774661077285921E-002   1.1865487552272173E-002   6.7259804237831244E-003   6.7259804237831244E-003   6.7088304815161879E-003   6.7088304815161896E-003   1.1678737951865683E-003   2.5491109081666984E-003   2.6697670601763335E-003   2.6697670601763331E-003   9.8911448913378787E-004   9.8911448913378787E-004   9.7686011265600971E-004   9.7686011265600971E-004   9.5947183877827388E-004   9.5947183877827399E-004   3.5443175124338808E-004   3.5443175124338802E-004   3.4407972103577396E-004   3.4407972103577396E-004   2.7841667333194996E-004   2.7841667333194996E-004   2.1528478738776189E-004   2.1528478738776200E-004   2.1004415366174996E-004   2.1004415366174999E-004   9.2028644881069464E-005   9.2028644881069464E-005
   9.1518680205692218E-002   9.2217976020930098E-002   9.1518680205692246E-002   1.9060474199906891E-002   1.9060474199906891E-002   1.8905242295162699E-002   1.8905242295162699E-002   1.3688087676528880E-002   1.1790913259424732E-002   6.6837078048451511E-003   6.6837078048451520E-003   6.6666656495369360E-003   6.6666656495369368E-003   1.1605337375591458E-003   2.5330898097896599E-003   2.6529876408980702E-003   2.6529876408980710E-003   9.8289792927920322E-004   9.8289792927920322E-004   9.7072057125145510E-004   9.7072057125145489E-004   9.5344158224065409E-004   9.5344158224065409E-004   3.5220415654108175E-004   3.5220415654108175E-004   3.4191718858471139E-004   3.4191718858471139E-004   2.7666683149534161E-004   2.7666683149534161E-004   2.1393172787717937E-004   2.1393172787717940E-004   2.0872403140321654E-004   2.0872403140321654E-004   9.1450247147011136E-005   9.1450247147011136E-005
   9.0939199311298902E-002   9.1634067303340325E-002   9.0939199311298874E-002   1.8939786482165658E-002   1.8939786482165651E-002   1.8785537479740998E-002   1.8785537479740998E-002   1.3601417006923081E-002   1.1716255179229810E-002   6.6413876908458427E-003   6.6413876908458427E-003   6.6244534435995128E-003   6.6244534435995128E-003   1.1531854330689580E-003   2.5170507110362800E-003   2.6361893692381142E-003   2.6361893692381142E-003   9.7667438485874694E-004   9.7667438485874694E-004   9.6457413181448874E-004   9.6457413181448885E-004   9.4740455045675765E-004   9.4740455045675786E-004   3.4997405904264563E-004   3.4997405904264563E-004   3.3975222643769121E-004   3.3975222643769121E-004   2.7491502363799882E-004   2.7491502363799882E-004   2.1257714814745650E-004   2.1257714814745650E-004   2.0740242593192702E-004   2.0740242593192702E-004   9.0871199558826269E-005   9.0871199558826269E-005
   9.0359062994815970E-002   9.1049498155583344E-002   9.0359062994815956E-002   1.8818962260530710E-002   1.8818962260530706E-002   1.8665697272137682E-002   1.8665697272137682E-002   1.3514648308420162E-002   1.1641512656982003E-002   6.5990197106638769E-003   6.5990197106638769E-003   6.5821934935288906E-003   6.5821934935288923E-003   1.1458288172758989E-003   2.5009934712535353E-003   2.6193720978859550E-003   2.6193720978859550E-003   9.7044380129576724E-004   9.7044380129576724E-004   9.5842074044462258E-004   9.5842074044462269E-004   9.4136069048553369E-004   9.4136069048553369E-004   3.4774143919150157E-004   3.4774143919150157E-004   3.3758481560932729E-004   3.3758481560932729E-004   2.7316123439764421E-004   2.7316123439764421E-004   2.1122103631976267E-004   2.1122103631976272E-004   2.0607932565821610E-004   2.0607932565821610E-004   9.0291497038624282E-005   9.0291497038624282E-005
   8.9778266095184495E-002   9.0464263377166051E-002   8.9778266095184467E-002   1.8698000460114897E-002   1.8698000460114897E-002   1.8545720606219621E-002   1.8545720606219621E-002   1.3427780809100688E-002   1.1566685027750302E-002   6.5566034873814618E-003   6.5566034873814618E-003   6.5398854233683435E-003   6.5398854233683435E-003   1.1384638247333902E-003   2.4849179475915873E-003   2.6025356772302975E-003   2.6025356772302975E-003   9.6420612316119381E-004   9.6420612316119360E-004   9.5226034239951035E-004   9.5226034239951046E-004   9.3530994855905666E-004   9.3530994855905677E-004   3.4550627712561541E-004   3.4550627712561541E-004   3.3541493681770785E-004   3.3541493681770785E-004   2.7140544817206370E-004   2.7140544817206370E-004   2.0986338032973599E-004   2.0986338032973599E-004   2.0475471881140081E-004   2.0475471881140081E-004   8.9711134429203970E-005   8.9711134429203970E-005
   8.9196803370088576E-002   8.9878357685716170E-002   8.9196803370088562E-002   1.8576899989107661E-002   1.8576899989107661E-002   1.8425606399068210E-002   1.8425606399068210E-002   1.3340813724891943E-002   1.1491771616134702E-002   6.5141386381464975E-003   6.5141386381464984E-003   6.4975288512419769E-003   6.4975288512419769E-003   1.1310903889644435E-003   2.4688239949515237E-003   2.5856799553043131E-003   2.5856799553043131E-003   9.5796129415326285E-004   9.5796129415326285E-004   9.4609288207492552E-004   9.4609288207492519E-004   9.2925227006286832E-004   9.2925227006286832E-004   3.4326855267024456E-004   3.4326855267024456E-004   3.3324257047733917E-004   3.3324257047733923E-004   2.6964764911339550E-004   2.6964764911339550E-004   2.0850416792306885E-004   2.0850416792306890E-004   2.0342859343547818E-004   2.0342859343547818E-004   8.9130106492168201E-005   8.9130106492168201E-005
   8.8614669494006718E-002   8.9291775715021213E-002   8.8614669494006718E-002   1.8455659738369518E-002   1.8455659738369521E-002   1.8305353550576994E-002   1.8305353550576990E-002   1.3253746259276590E-002   1.1416771736015496E-002   6.4716247740303594E-003   6.4716247740303585E-003   6.4551233892128539E-003   6.4551233892128539E-003   1.1237084424369590E-003   2.4527114659314482E-003   2.5688047777291940E-003   2.5688047777291945E-003   9.5170925707660427E-004   9.5170925707660406E-004   9.3991830298410383E-004   9.3991830298410404E-004   9.2318759951567615E-004   9.2318759951567637E-004   3.4102824533043522E-004   3.4102824533043522E-004   3.3106769669187351E-004   3.3106769669187346E-004   2.6788782112224444E-004   2.6788782112224454E-004   2.0714338665095642E-004   2.0714338665095642E-004   2.0210093738468250E-004   2.0210093738468247E-004   8.8548407905976581E-005   8.8548407905976581E-005
   8.8031859056200909E-002   8.8704512013000281E-002   8.8031859056200909E-002   1.8334278581012983E-002   1.8334278581012983E-002   1.8184960943035997E-002   1.8184960943035997E-002   1.3166577602991650E-002   1.1341684690293908E-002   6.4290614998809030E-003   6.4290614998809030E-003   6.4126686431363834E-003   6.4126686431363843E-003   1.1163179165382185E-003   2.4365802107708025E-003   2.5519099876558067E-003   2.5519099876558072E-003   9.4544995382062460E-004   9.4544995382062460E-004   9.3373654773639975E-004   9.3373654773639986E-004   9.1711588054839606E-004   9.1711588054839606E-004   3.3878533428327904E-004   3.3878533428327898E-004   3.2889029524658492E-004   3.2889029524658492E-004   2.6612594784159745E-004   2.6612594784159750E-004   2.0578102386539177E-004   2.0578102386539175E-004   2.0077173831889469E-004   2.0077173831889472E-004   8.7966033263935000E-005   8.7966033263935000E-005
   8.7448366558640064E-002   8.8116561039612892E-002   8.7448366558640050E-002   1.8212755371969945E-002   1.8212755371969945E-002   1.8064427440702798E-002   1.8064427440702802E-002   1.3079306933718029E-002   1.1266509770624588E-002   6.3864484141708507E-003   6.3864484141708524E-003   6.3701642125091199E-003   6.3701642125091199E-003   1.1089187415485428E-003   2.4204300772928790E-003   2.5349954257045215E-003   2.5349954257045219E-003   9.3918332533721454E-004   9.3918332533721454E-004   9.2754755801525990E-004   9.2754755801525990E-004   9.1103705588252307E-004   9.1103705588252307E-004   3.3653979836992671E-004   3.3653979836992677E-004   3.2671034560061894E-004   3.2671034560061894E-004   2.6436201265055023E-004   2.6436201265055018E-004   2.0441706671431368E-004   2.0441706671431368E-004   1.9944098369890792E-004   1.9944098369890792E-004   8.7382977072122128E-005   8.7382977072122128E-005
   8.6864186413854627E-002   8.7527917164695893E-002   8.6864186413854627E-002   1.8091088947545197E-002   1.8091088947545197E-002   1.7943751889359542E-002   1.7943751889359542E-002   1.2991933415759766E-002   1.1191246257139385E-002   6.3437851088411889E-003   6.3437851088411880E-003   6.3276096903125030E-003   6.3276096903125030E-003   1.1015108466141065E-003   2.4042609108454681E-003   2.5180609299030360E-003   2.5180609299030364E-003   9.3290931161770679E-004   9.3290931161770668E-004   9.2135127455548452E-004   9.2135127455548473E-004   9.0495106730778476E-004   9.0495106730778497E-004   3.3429161608733091E-004   3.3429161608733091E-004   3.2452782687897677E-004   3.2452782687897671E-004   2.6259599865781878E-004   2.6259599865781878E-004   2.0305150213659242E-004   2.0305150213659242E-004   1.9810866078153803E-004   1.9810866078153800E-004   8.6799233747244712E-005   8.6799233747244712E-005
   8.6279312942719538E-002   8.6938574665732279E-002   8.6279312942719538E-002   1.7969278124954531E-002   1.7969278124954531E-002   1.7822933115854814E-002   1.7822933115854821E-002   1.2904456199712290E-002   1.1115893418161485E-002   6.3010711691391412E-003   6.3010711691391412E-003   6.2850046628513123E-003   6.2850046628513115E-003   1.0940941597188125E-003   2.3880725542394766E-003   2.5011063356220756E-003   2.5011063356220747E-003   9.2662785166906781E-004   9.2662785166906791E-004   9.1514763711969766E-004   9.1514763711969776E-004   8.9885785565904110E-004   8.9885785565904078E-004   3.3204076557971071E-004   3.3204076557971071E-004   3.2234271786422822E-004   3.2234271786422828E-004   2.6082788869503872E-004   2.6082788869503872E-004   2.0168431685684679E-004   2.0168431685684677E-004   1.9677475661456238E-004   1.9677475661456241E-004   8.6214797614422587E-005   8.6214797614422587E-005
   8.5693740372808538E-002   8.6348527726188756E-002   8.5693740372808525E-002   1.7847321701982059E-002   1.7847321701982062E-002   1.7701969927763753E-002   1.7701969927763746E-002   1.2816874422216264E-002   1.1040450509993546E-002   6.2583061734980900E-003   6.2583061734980900E-003   6.2423487096338222E-003   6.2423487096338239E-003   1.0866686076634186E-003   2.3718648477033797E-003   2.4841314755277098E-003   2.4841314755277098E-003   9.2033888349622272E-004   9.2033888349622262E-004   9.0893658448088996E-004   9.0893658448088996E-004   8.9275736079913622E-004   8.9275736079913633E-004   3.2978722463222358E-004   3.2978722463222358E-004   3.2015499699036739E-004   3.2015499699036739E-004   2.5905766531179056E-004   2.5905766531179056E-004   2.0031549738159580E-004   2.0031549738159583E-004   1.9543925803296953E-004   1.9543925803296950E-004   8.5629662905543856E-005   8.5629662905543856E-005
   8.5107462833477324E-002   8.5757770430565566E-002   8.5107462833477282E-002   1.7725218455955889E-002   1.7725218455955885E-002   1.7580861112372146E-002   1.7580861112372143E-002   1.2729187205222295E-002   1.0964916776284157E-002   6.2154896931783605E-003   6.2154896931783605E-003   6.1996414030135857E-003   6.1996414030135857E-003   1.0792341160031985E-003   2.3556376287471302E-003   2.4671361794388054E-003   2.4671361794388062E-003   9.1404234404923713E-004   9.1404234404923669E-004   9.0271805437027461E-004   9.0271805437027440E-004   8.8664952156767283E-004   8.8664952156767239E-004   3.2753097065203713E-004   3.2753097065203702E-004   3.1796464232444131E-004   3.1796464232444126E-004   2.5728531076073377E-004   2.5728531076073382E-004   1.9894502998776608E-004   1.9894502998776611E-004   1.9410215164774469E-004   1.9410215164774469E-004   8.5043823754351507E-005   8.5043823754351507E-005
   8.4520474357211051E-002   8.5166296765750660E-002   8.4520474357211051E-002   1.7602967144029227E-002   1.7602967144029230E-002   1.7459605436955204E-002   1.7459605436955208E-002   1.2641393656192443E-002   1.0889291448201511E-002   6.1726212923657944E-003   6.1726212923657962E-003   6.1568823082876704E-003   6.1568823082876704E-003   1.0717906090650273E-003   2.3393907321994597E-003   2.4501202743661093E-003   2.4501202743661093E-003   9.0773816923781089E-004   9.0773816923781110E-004   8.9649198349157618E-004   8.9649198349157618E-004   8.8053427579506710E-004   8.8053427579506765E-004   3.2527198067352158E-004   3.2527198067352158E-004   3.1577163157158535E-004   3.1577163157158540E-004   2.5551080700168274E-004   2.5551080700168274E-004   1.9757290072584246E-004   1.9757290072584249E-004   1.9276342384894242E-004   1.9276342384894242E-004   8.4457274197791379E-005   8.4457274197791379E-005
   8.3932768874582855E-002   8.4574100615942879E-002   8.3932768874582842E-002   1.7480566502130097E-002   1.7480566502130090E-002   1.7338201647735717E-002   1.7338201647735717E-002   1.2553492867346102E-002   1.0813573743783732E-002   6.1297005278034104E-003   6.1297005278034130E-003   6.1140709833293165E-003   6.1140709833293156E-003   1.0643380098834360E-003   2.3231239900683262E-003   2.4330835843660724E-003   2.4330835843660720E-003   9.0142629387711317E-004   9.0142629387711338E-004   8.9025830746756042E-004   8.9025830746756031E-004   8.7441156025000347E-004   8.7441156025000379E-004   3.2301023133884027E-004   3.2301023133884027E-004   3.1357594205618547E-004   3.1357594205618547E-004   2.5373413568636371E-004   2.5373413568636371E-004   1.9619909540808284E-004   1.9619909540808284E-004   1.9142306079418959E-004   1.9142306079418959E-004   8.3870008170972113E-005   8.3870008170972113E-005
   8.3344340212258047E-002   8.3981175760637641E-002   8.3344340212258061E-002   1.7358015244545742E-002   1.7358015244545746E-002   1.7216648469472035E-002   1.7216648469472039E-002   1.2465483915361650E-002   1.0737762867681940E-002   6.0867269486457772E-003   6.0867269486457772E-003   6.0712069784426620E-003   6.0712069784426620E-003   1.0568762401753336E-003   2.3068372314857056E-003   2.4160259304830236E-003   2.4160259304830236E-003   8.9510665166636335E-004   8.9510665166636324E-004   8.8401696081885541E-004   8.8401696081885520E-004   8.6828131061865888E-004   8.6828131061865909E-004   3.2074569889027637E-004   3.2074569889027637E-004   3.1137755071442561E-004   3.1137755071442561E-004   2.5195527815238274E-004   2.5195527815238274E-004   1.9482359960385127E-004   1.9482359960385127E-004   1.9008104840413276E-004   1.9008104840413274E-004   8.3282019505172861E-005   8.3282019505172861E-005
   8.2755182090287024E-002   8.3387515871902615E-002   8.2755182090286983E-002   1.7235312063358741E-002   1.7235312063358741E-002   1.7094944604898667E-002   1.7094944604898667E-002   1.2377365860971344E-002   1.0661858010811291E-002   6.0437000962611457E-003   6.0437000962611466E-003   6.0282898361653835E-003   6.0282898361653818E-003   1.0494052203056400E-003   2.2905302826326025E-003   2.3989471306706655E-003   2.3989471306706659E-003   8.8877917515973808E-004   8.8877917515973808E-004   8.7776787693524599E-004   8.7776787693524599E-004   8.6214346147648843E-004   8.6214346147648864E-004   3.1847835915980890E-004   3.1847835915980890E-004   3.0917643408416920E-004   3.0917643408416920E-004   2.5017421541504169E-004   2.5017421541504163E-004   1.9344639863329180E-004   1.9344639863329183E-004   1.8873737235626482E-004   1.8873737235626482E-004   8.2693301925136872E-005   8.2693301925136872E-005
   8.2165288119298782E-002   8.2793114511546334E-002   8.2165288119298810E-002   1.7112455627862674E-002   1.7112455627862677E-002   1.6973088734146664E-002   1.6973088734146664E-002   1.2289137748541771E-002   1.0585858349989529E-002   6.0006195040266932E-003   6.0006195040266915E-003   5.9853190910644409E-003   5.9853190910644427E-003   1.0419248692517297E-003   2.2742029666614305E-003   2.3818469997107447E-003   2.3818469997107451E-003   8.8244379573624687E-004   8.8244379573624687E-004   8.7151098804590262E-004   8.7151098804590262E-004   8.5599794625899471E-004   8.5599794625899471E-004   3.1620818755831340E-004   3.1620818755831340E-004   3.0697256829447737E-004   3.0697256829447737E-004   2.4839092815885378E-004   2.4839092815885378E-004   1.9206747756076695E-004   1.9206747756076692E-004   1.8739201807852296E-004   1.8739201807852296E-004   8.2103849046267737E-005   8.2103849046267737E-005
   8.1574651797599457E-002   8.2197965128198408E-002   8.1574651797599457E-002   1.6989444583957781E-002   1.6989444583957781E-002   1.6851079514144333E-002   1.6851079514144333E-002   1.2200798605639782E-002   1.0509763047563172E-002   5.9574846971164747E-003   5.9574846971164755E-003   5.9422942695246195E-003   5.9422942695246195E-003   1.0344351045666251E-003   2.2578551036156846E-003   2.3647253491289408E-003   2.3647253491289408E-003   8.7610044356857032E-004   8.7610044356857010E-004   8.6524622518861435E-004   8.6524622518861435E-004   8.4984469723150755E-004   8.4984469723150765E-004   3.1393515906440054E-004   3.1393515906440054E-004   3.0476592905477026E-004   3.0476592905477026E-004   2.4660539672877266E-004   2.4660539672877272E-004   1.9068682118807598E-004   1.9068682118807598E-004   1.8604497074267346E-004   1.8604497074267346E-004   8.1513654371730485E-005   8.1513654371730485E-005
   8.0983266508164842E-002   8.1602061054275268E-002   8.0983266508164828E-002   1.6866277553524323E-002   1.6866277553524319E-002   1.6728915577995558E-002   1.6728915577995558E-002   1.2112347442582648E-002   1.0433571251019822E-002   5.9142951922818397E-003   5.9142951922818397E-003   5.8992148895294543E-003   5.8992148895294543E-003   1.0269358423408534E-003   2.2414865103466781E-003   2.3475819871076570E-003   2.3475819871076561E-003   8.6974904759074673E-004   8.6974904759074673E-004   8.5897351817786636E-004   8.5897351817786646E-004   8.4368364545782642E-004   8.4368364545782653E-004   3.1165924821283553E-004   3.1165924821283553E-004   3.0255649164358500E-004   3.0255649164358500E-004   2.4481760112109977E-004   2.4481760112109977E-004   1.8930441404742401E-004   1.8930441404742401E-004   1.8469621525745138E-004   1.8469621525745138E-004   8.0922711289444996E-005   8.0922711289444996E-005
   8.0391125515525394E-002   8.1005395502844052E-002   8.0391125515525394E-002   1.6742953133774403E-002   1.6742953133774399E-002   1.6606595534336976E-002   1.6606595534336976E-002   1.2023783251972274E-002   1.0357282092587267E-002   5.8710504976239091E-003   5.8710504976239091E-003   5.8560804604343196E-003   5.8560804604343188E-003   1.0194269971629622E-003   2.2250970004273614E-003   2.3304167183957544E-003   2.3304167183957544E-003   8.6338953546473071E-004   8.6338953546473082E-004   8.5269279557183384E-004   8.5269279557183384E-004   8.3751472076779802E-004   8.3751472076779780E-004   3.0938042908255296E-004   3.0938042908255296E-004   3.0034423089694547E-004   3.0034423089694547E-004   2.4302752097406864E-004   2.4302752097406864E-004   1.8792024039414147E-004   1.8792024039414150E-004   1.8334573626145525E-004   1.8334573626145525E-004   8.0331013068974817E-005   8.0331013068974817E-005
   7.9798221962538704E-002   8.0407961564368538E-002   7.9798221962538690E-002   1.6619469896579024E-002   1.6619469896579024E-002   1.6484117966670611E-002   1.6484117966670611E-002   1.1935105008212299E-002   1.0280894688817125E-002   5.8277501123578761E-003   5.8277501123578752E-003   5.8128904827312953E-003   5.8128904827312962E-003   1.0119084820785673E-003   2.2086863840629330E-003   2.3132293442149469E-003   2.3132293442149469E-003   8.5702183354571392E-004   8.5702183354571392E-004   8.4640398463810783E-004   8.4640398463810783E-004   8.3133785172366786E-004   8.3133785172366797E-004   3.0709867528423424E-004   3.0709867528423424E-004   2.9812912119629525E-004   2.9812912119629525E-004   2.4123513555808498E-004   2.4123513555808498E-004   1.8653428419913672E-004   1.8653428419913672E-004   1.8199351811578750E-004   1.8199351811578750E-004   7.9738552858300116E-005   7.9738552858300116E-005
   7.9204548867042604E-002   7.9809752203338483E-002   7.9204548867042604E-002   1.6495826387771743E-002   1.6495826387771747E-002   1.6361481432672919E-002   1.6361481432672919E-002   1.1846311667007637E-002   1.0204408140154083E-002   5.7843935265686269E-003   5.7843935265686269E-003   5.7696444478054628E-003   5.7696444478054628E-003   1.0043802085479368E-003   2.1922544679982775E-003   2.2960196621628418E-003   2.2960196621628418E-003   8.5064586684620151E-004   8.5064586684620183E-004   8.4010701131823453E-004   8.4010701131823453E-004   8.2515296558523308E-004   8.2515296558523319E-004   3.0481395994743201E-004   3.0481395994743201E-004   2.9591113645600274E-004   2.9591113645600274E-004   2.3944042376561345E-004   2.3944042376561345E-004   1.8514652914107749E-004   1.8514652914107749E-004   1.8063954489642129E-004   1.8063954489642132E-004   7.9145323680476209E-005   7.9145323680476209E-005
   7.8610099118385138E-002   7.9210760254772361E-002   7.8610099118385110E-002   1.6372021126425558E-002   1.6372021126425561E-002   1.6238684463477877E-002   1.6238684463477877E-002   1.1757402164845516E-002   1.0127821530488624E-002   5.7409802209572626E-003   5.7409802209572643E-003   5.7263418376820308E-003   5.7263418376820290E-003   9.9684208640197581E-004   2.1758010554218583E-003   2.2787874661122959E-003   2.2787874661122955E-003   8.4426155899873165E-004   8.4426155899873165E-004   8.3380180019088340E-004   8.3380180019088329E-004   8.1895998827367456E-004   8.1895998827367456E-004   3.0252625570721068E-004   3.0252625570721073E-004   2.9369025011039039E-004   2.9369025011039039E-004   2.3764336410068434E-004   2.3764336410068436E-004   1.8375695859827423E-004   1.8375695859827425E-004   1.7928380038628698E-004   1.7928380038628698E-004   7.8551318430163152E-005   7.8551318430163152E-005
   7.8014865475005843E-002   7.8610978421779665E-002   7.8014865475005843E-002   1.6248052604349226E-002   1.6248052604349226E-002   1.6115725563177235E-002   1.6115725563177235E-002   1.1668375418633583E-002   1.0051133926845474E-002   5.6975096666644545E-003   5.6975096666644545E-003   5.6829821248501706E-003   5.6829821248501715E-003   9.8929402381155011E-004   2.1593259458988039E-003   2.2615325461413233E-003   2.2615325461413233E-003   8.3786883222989391E-004   8.3786883222989391E-004   8.2748827444619854E-004   8.2748827444619876E-004   8.1275884434636758E-004   8.1275884434636747E-004   3.0023553469483923E-004   3.0023553469483923E-004   2.9146643510470220E-004   2.9146643510470220E-004   2.3584393467158182E-004   2.3584393467158179E-004   1.8236555564302891E-004   1.8236555564302891E-004   1.7792626806975364E-004   1.7792626806975367E-004   7.7956529871210911E-005   7.7956529871210911E-005
   7.7418840556016985E-002   7.8010399267078215E-002   7.7418840556016971E-002   1.6123919284333859E-002   1.6123919284333859E-002   1.5992603207081377E-002   1.5992603207081384E-002   1.1579230324440805E-002   9.9743443782988016E-003   5.6539813246556199E-003   5.6539813246556190E-003   5.6395647716497100E-003   5.6395647716497108E-003   9.8173592718073699E-004   2.1428289351378637E-003   2.2442546882890258E-003   2.2442546882890267E-003   8.3146760726992067E-004   8.3146760726992067E-004   8.2116635579650577E-004   8.2116635579650556E-004   8.0654945690916842E-004   8.0654945690916864E-004   2.9794176850539298E-004   2.9794176850539298E-004   2.8923966386364597E-004   2.8923966386364597E-004   2.3404211316539205E-004   2.3404211316539205E-004   1.8097230302195407E-004   1.8097230302195413E-004   1.7656693111342865E-004   1.7656693111342859E-004   7.7360950628244761E-005   7.7360950628244761E-005
   7.6822016844300123E-002   7.7409015216113847E-002   7.6822016844300123E-002   1.5999619600797984E-002   1.5999619600797984E-002   1.5869315842359216E-002   1.5869315842359216E-002   1.1489965757960520E-002   9.8974519163713883E-003   5.6103946459470653E-003   5.6103946459470644E-003   5.5960892304967825E-003   5.5960892304967825E-003   9.7416770118608257E-004   2.1263098150771289E-003   2.2269536746453776E-003   2.2269536746453763E-003   8.2505780338593614E-004   8.2505780338593636E-004   8.1483596450914852E-004   8.1483596450914852E-004   8.0033174764867598E-004   8.0033174764867609E-004   2.9564492820966908E-004   2.9564492820966908E-004   2.8700990830296606E-004   2.8700990830296606E-004   2.3223787685736742E-004   2.3223787685736750E-004   1.7957718316321169E-004   1.7957718316321169E-004   1.7520577237322297E-004   1.7520577237322297E-004   7.6764573189761577E-005   7.6764573189761577E-005
   7.6224386677866907E-002   7.6806818548356581E-002   7.6224386677866934E-002   1.5875151957988061E-002   1.5875151957988057E-002   1.5745861886253338E-002   1.5745861886253341E-002   1.1400580573218484E-002   9.8204555539214075E-003   5.5667490709750888E-003   5.5667490709750871E-003   5.5525549432544419E-003   5.5525549432544428E-003   9.6658924866706091E-004   2.1097683736449164E-003   2.2096292831007901E-003   2.2096292831007896E-003   8.1863933828918488E-004   8.1863933828918477E-004   8.0849701931486496E-004   8.0849701931486496E-004   7.9410563674223503E-004   7.9410563674223492E-004   2.9334498432094031E-004   2.9334498432094031E-004   2.8477713979716619E-004   2.8477713979716619E-004   2.3043120258480764E-004   2.3043120258480762E-004   1.7818017815631967E-004   1.7818017815631967E-004   1.7384277437464460E-004   1.7384277437464460E-004   7.6167389899496076E-005   7.6167389899496076E-005
   7.5625942246823744E-002   7.6203801394240739E-002   7.5625942246823757E-002   1.5750514729346625E-002   1.5750514729346625E-002   1.5622239725453175E-002   1.5622239725453175E-002   1.1311073602118750E-002   9.7433542847515219E-003   5.5230440293742526E-003   5.5230440293742517E-003   5.5089613410115876E-003   5.5089613410115867E-003   9.5900047058757889E-004   2.0932043946757612E-003   2.1922812872581009E-003   2.1922812872581013E-003   8.1221212810242036E-004   8.1221212810242036E-004   8.0214943737558274E-004   8.0214943737558274E-004   7.8787104282630933E-004   7.8787104282630922E-004   2.9104190678327376E-004   2.9104190678327376E-004   2.8254132916816932E-004   2.8254132916816932E-004   2.2862206673788445E-004   2.2862206673788450E-004   1.7678126974505427E-004   1.7678126974505427E-004   1.7247791930587823E-004   1.7247791930587823E-004   7.5569392953387719E-005   7.5569392953387719E-005
   7.5026675585771918E-002   7.5599955727507218E-002   7.5026675585771890E-002   1.5625706255928924E-002   1.5625706255928920E-002   1.5498447714524792E-002   1.5498447714524787E-002   1.1221443653306929E-002   9.6661470826294588E-003   5.4792789394223339E-003   5.4792789394223331E-003   5.4653078435292768E-003   5.4653078435292768E-003   9.5140126593958919E-004   2.0766176577000223E-003   2.1749094562122703E-003   2.1749094562122703E-003   8.0577608727828206E-004   8.0577608727828228E-004   7.9579313420381152E-004   7.9579313420381163E-004   7.8162788291729203E-004   7.8162788291729181E-004   2.8873566494228009E-004   2.8873566494228009E-004   2.8030244665692061E-004   2.8030244665692061E-004   2.2681044523666238E-004   2.2681044523666238E-004   1.7538043930968522E-004   1.7538043930968522E-004   1.7111118900044889E-004   1.7111118900044889E-004   7.4970574391986349E-005   7.4970574391986349E-005
   7.4426578582067165E-002   7.4995273373530930E-002   7.4426578582067165E-002   1.5500724848124030E-002   1.5500724848124032E-002   1.5374484177617734E-002   1.5374484177617730E-002   1.1131689513405879E-002   9.5888329023527744E-003   5.4354532086437393E-003   5.4354532086437393E-003   5.4215938598425970E-003   5.4215938598425979E-003   9.4379153184787068E-004   2.0600079381725934E-003   2.1575135547898762E-003   2.1575135547898766E-003   7.9933112868803063E-004   7.9933112868803052E-004   7.8942802375026749E-004   7.8942802375026738E-004   7.7537607249759553E-004   7.7537607249759553E-004   2.8642622757691055E-004   2.8642622757691055E-004   2.7806046195425675E-004   2.7806046195425675E-004   2.2499631355608145E-004   2.2499631355608145E-004   1.7397766788628823E-004   1.7397766788628823E-004   1.6974256495606797E-004   1.6974256495606797E-004   7.4370926108707647E-005   7.4370926108707647E-005
   7.3825642952247653E-002   7.4389745985555839E-002   7.3825642952247625E-002   1.5375568780744147E-002   1.5375568780744146E-002   1.5250347403594454E-002   1.5250347403594449E-002   1.1041809943489430E-002   9.5114106767108068E-003   5.3915662320875623E-003   5.3915662320875631E-003   5.3778187865431686E-003   5.3778187865431678E-003   9.3617116327103771E-004   2.0433750068202887E-003   2.1400933428656196E-003   2.1400933428656196E-003   7.9287716336832071E-004   7.9287716336832071E-004   7.8305401815379557E-004   7.8305401815379567E-004   7.6911552527000849E-004   7.6911552527000849E-004   2.8411356280871777E-004   2.8411356280871755E-004   2.7581534411281756E-004   2.7581534411281751E-004   2.2317964665467314E-004   2.2317964665467314E-004   1.7257293611162988E-004   1.7257293611162988E-004   1.6837202828085739E-004   1.6837202828085739E-004   7.3770439826272984E-005   7.3770439826272984E-005
   7.3223860249598455E-002   7.3783365052332905E-002   7.3223860249598469E-002   1.5250236294601399E-002   1.5250236294601399E-002   1.5126035647594186E-002   1.5126035647594186E-002   1.0951803680214476E-002   9.4338793174603957E-003   5.3476173928805257E-003   5.3476173928805257E-003   5.3339820083305968E-003   5.3339820083305968E-003   9.2854005309754486E-004   2.0267186298514039E-003   2.1226485755818291E-003   2.1226485755818291E-003   7.8641410060251908E-004   7.8641410060251908E-004   7.7667102782167264E-004   7.7667102782167242E-004   7.6284615323657119E-004   7.6284615323657119E-004   2.8179763813099366E-004   2.8179763813099366E-004   2.7356706157533164E-004   2.7356706157533164E-004   2.2136041899745263E-004   2.2136041899745263E-004   1.7116622424086648E-004   1.7116622424086648E-004   1.6699955971061746E-004   1.6699955971061746E-004   7.3169107104275824E-005   7.3169107104275824E-005
   7.2621221855984450E-002   7.3176121889879819E-002   7.2621221855984422E-002   1.5124725594806040E-002   1.5124725594806042E-002   1.5001547129345089E-002   1.5001547129345085E-002   1.0861669434599033E-002   9.3562377142729462E-003   5.3036060616301478E-003   5.3036060616301469E-003   5.2900828974172557E-003   5.2900828974172566E-003   9.2089809204206523E-004   2.0100385687295296E-003   2.1051790031115297E-003   2.1051790031115293E-003   7.7994184783293497E-004   7.7994184783293497E-004   7.7027896134292790E-004   7.7027896134292790E-004   7.5656786661344375E-004   7.5656786661344364E-004   2.7947842037732165E-004   2.7947842037732160E-004   2.7131558214408625E-004   2.7131558214408625E-004   2.1953860453121418E-004   2.1953860453121423E-004   1.6975751212844009E-004   1.6975751212844009E-004   1.6562513959019013E-004   1.6562513959019013E-004   7.2566919331014347E-005   7.2566919331014347E-005
   7.2017718976557593E-002   7.2568007636152648E-002   7.2017718976557593E-002   1.4999034849664519E-002   1.4999034849664519E-002   1.4876880032071240E-002   1.4876880032071244E-002   1.0771405891230847E-002   9.2784847340528828E-003   5.2595315960384517E-003   5.2595315960384517E-003   5.2461208131428889E-003   5.2461208131428889E-003   9.1324516857840766E-004   1.9933345800271394E-003   2.0876843705051299E-003   2.0876843705051299E-003   7.7346031060401116E-004   7.7346031060401073E-004   7.6387772543223267E-004   7.6387772543223256E-004   7.5028057377579465E-004   7.5028057377579465E-004   2.7715587570121560E-004   2.7715587570121560E-004   2.6906087296116430E-004   2.6906087296116430E-004   2.1771417666853704E-004   2.1771417666853704E-004   1.6834677921571522E-004   1.6834677921571522E-004   1.6424874786139443E-004   1.6424874786139443E-004   7.1963867718206358E-005   7.1963867718206358E-005
   7.1413342634250643E-002   7.1959013245497874E-002   7.1413342634250657E-002   1.4873162189532576E-002   1.4873162189532578E-002   1.4752032501355174E-002   1.4752032501355176E-002   1.0681011707443750E-002   9.2006192202280564E-003   5.2153933404997304E-003   5.2153933404997287E-003   5.2020951015734505E-003   5.2020951015734514E-003   9.0558116886967858E-004   1.9766064152731432E-003   2.0701644175307454E-003   2.0701644175307459E-003   7.6696939250316836E-004   7.6696939250316825E-004   7.5746722487149074E-004   7.5746722487149074E-004   7.4398418120042407E-004   7.4398418120042407E-004   2.7482996955492748E-004   2.7482996955492748E-004   2.6680290048786674E-004   2.6680290048786674E-004   2.1588710827113769E-004   2.1588710827113769E-004   1.6693400451810205E-004   1.6693400451810205E-004   1.6287036405046389E-004   1.6287036405046389E-004   7.1359943295486270E-005   7.1359943295486270E-005
   7.0808083664041316E-002   7.1349129482867535E-002   7.0808083664041330E-002   1.4747105705620402E-002   1.4747105705620402E-002   1.4627002643952502E-002   1.4627002643952504E-002   1.0590485512459471E-002   9.1226399920106838E-003   5.1711906256815474E-003   5.1711906256815482E-003   5.1580050950831829E-003   5.1580050950831837E-003   8.9790597669552269E-004   1.9598538207941016E-003   2.0526188785079031E-003   2.0526188785079023E-003   7.6046899509919406E-004   7.6046899509919395E-004   7.5104736244897548E-004   7.5104736244897548E-004   7.3767859340598946E-004   7.3767859340598957E-004   2.7250066666736537E-004   2.7250066666736537E-004   2.6454163048327922E-004   2.6454163048327922E-004   2.1405737163252640E-004   2.1405737163252640E-004   1.6551916661164788E-004   1.6551916661164788E-004   1.6148996725496518E-004   1.6148996725496518E-004   7.0755136904671406E-005   7.0755136904671406E-005
   7.0201932706970019E-002   7.0738346917798178E-002   7.0201932706970005E-002   1.4620863448747082E-002   1.4620863448747082E-002   1.4501788526556848E-002   1.4501788526556852E-002   1.0499825906493454E-002   9.0445458436268465E-003   5.1269227680880184E-003   5.1269227680880184E-003   5.1138501119189867E-003   5.1138501119189867E-003   8.9021947337630499E-004   1.9430765375487045E-003   2.0350474821341836E-003   2.0350474821341836E-003   7.5395901787801906E-004   7.5395901787801939E-004   7.4461803889591129E-004   7.4461803889591162E-004   7.3136371289071636E-004   7.3136371289071636E-004   2.7016793102108383E-004   2.7016793102108383E-004   2.6227702798193198E-004   2.6227702798193198E-004   2.1222493845992929E-004   2.1222493845992929E-004   1.6410224361905612E-004   1.6410224361905612E-004   1.6010753613015572E-004   1.6010753613015572E-004   7.0149439193786843E-005   7.0149439193786843E-005
   6.9594880204492005E-002   7.0126655918715253E-002   6.9594880204492005E-002   1.4494433428164149E-002   1.4494433428164153E-002   1.4376388174632744E-002   1.4376388174632743E-002   1.0409031459909738E-002   8.9663355435887059E-003   5.0825890696472925E-003   5.0825890696472933E-003   5.0696294557889508E-003   5.0696294557889517E-003   8.8252153770146651E-004   1.9262743009714107E-003   2.0174499513214597E-003   2.0174499513214597E-003   7.4743935818204492E-004   7.4743935818204470E-004   7.3817915282654791E-004   7.3817915282654812E-004   7.2503944007353883E-004   7.2503944007353905E-004   2.6783172583054145E-004   2.6783172583054145E-004   2.6000905727269295E-004   2.6000905727269295E-004   2.1038977985720923E-004   2.1038977985720923E-004   1.6268321319648409E-004   1.6268321319648409E-004   1.5872304887610463E-004   1.5872304887610463E-004   6.9542840611421148E-005   6.9542840611421148E-005
   6.8986916389659148E-002   6.9514046644048560E-002   6.8986916389659120E-002   1.4367813609718750E-002   1.4367813609718748E-002   1.4250799570593808E-002   1.4250799570593806E-002   1.0318100711901911E-002   8.8880078335582050E-003   5.0381888170673884E-003   5.0381888170673893E-003   5.0253424152198432E-003   5.0253424152198432E-003   8.7481204581768828E-004   1.9094468407283487E-003   1.9998260029402441E-003   1.9998260029402441E-003   7.4090991111542116E-004   7.4090991111542106E-004   7.3173060064461520E-004   7.3173060064461509E-004   7.1870567320221829E-004   7.1870567320221808E-004   2.6549201350815731E-004   2.6549201350815731E-004   2.5773768186581757E-004   2.5773768186581757E-004   2.0855186629820558E-004   2.0855186629820558E-004   1.6126205251292303E-004   1.6126205251292303E-004   1.5733648321757424E-004   1.5733648321757424E-004   6.8935331397912411E-005   6.8935331397912411E-005
   6.8378031220663937E-002   6.8900508927705717E-002   6.8378031220663923E-002   1.4241001915341757E-002   1.4241001915341753E-002   1.4125020653303401E-002   1.4125020653303401E-002   1.0227032170027095E-002   8.8095614280070296E-003   4.9937212816475972E-003   4.9937212816475972E-003   4.9809882633690154E-003   4.9809882633690137E-003   8.6709087119516640E-004   1.8925938806449727E-003   1.9821753477460929E-003   1.9821753477460933E-003   7.3437056951707427E-004   7.3437056951707437E-004   7.2527227651669290E-004   7.2527227651669301E-004   7.1236230832716818E-004   7.1236230832716829E-004   2.6314875565464931E-004   2.6314875565464931E-004   2.5546286448356533E-004   2.5546286448356533E-004   2.0671116761911086E-004   2.0671116761911089E-004   1.5983873824430663E-004   1.5983873824430660E-004   1.5594781639827055E-004   1.5594781639827055E-004   6.8326901582826892E-005   6.8326901582826892E-005
   6.7768214619852704E-002   6.8286032707431943E-002   6.7768214619852690E-002   1.4113996220374164E-002   1.4113996220374164E-002   1.3999049315389889E-002   1.3999049315389893E-002   1.0135824308674107E-002   8.7309950126527643E-003   4.9491857183752474E-003   4.9491857183752482E-003   4.9365662571234153E-003   4.9365662571234144E-003   8.5935788447464787E-004   1.8757151383671470E-003   1.9644976900160187E-003   1.9644976900160195E-003   7.2782122382486654E-004   7.2782122382486654E-004   7.1880407223802131E-004   7.1880407223802131E-004   7.0600923916972510E-004   7.0600923916972510E-004   2.6080191301035640E-004   2.6080191301035640E-004   2.5318456701295085E-004   2.5318456701295085E-004   2.0486765298035364E-004   2.0486765298035364E-004   1.5841324654403789E-004   1.5841324654403789E-004   1.5455702515208993E-004   1.5455702515208993E-004   6.7717540972368886E-005   6.7717540972368886E-005
   6.7157456100116003E-002   6.7670607370991176E-002   6.7157456100115975E-002   1.3986794353206020E-002   1.3986794353206020E-002   1.3872883402937238E-002   1.3872883402937238E-002   1.0044475568230012E-002   8.6523072441056295E-003   4.9045813657509025E-003   4.9045813657509034E-003   4.8920756369253094E-003   4.8920756369253094E-003   8.5161295343129384E-004   1.8588103252897520E-003   1.9467927274865768E-003   1.9467927274865768E-003   7.2126176205433896E-004   7.2126176205433929E-004   7.1232587721154687E-004   7.1232587721154687E-004   6.9964635710146608E-004   6.9964635710146651E-004   2.5845144544761947E-004   2.5845144544761947E-004   2.5090275049833883E-004   2.5090275049833883E-004   2.0302129086043603E-004   2.0302129086043603E-004   1.5698555303822072E-004   1.5698555303822072E-004   1.5316408569846494E-004   1.5316408569846494E-004   6.7107239147329957E-005   6.7107239147329957E-005
   6.6545744998026443E-002   6.7054222173473038E-002   6.6545744998026429E-002   1.3859394092979989E-002   1.3859394092979987E-002   1.3746520713175192E-002   1.3746520713175192E-002   9.9529843538084372E-003   8.5734967485311519E-003   4.8599074450131731E-003   4.8599074450131740E-003   4.8475156259989759E-003   4.8475156259989750E-003   8.4385594284392025E-004   1.8418791462663552E-003   1.9290601510412670E-003   1.9290601510412668E-003   7.1469206968178970E-004   7.1469206968178937E-004   7.0583757833243149E-004   7.0583757833243149E-004   6.9327355103083869E-004   6.9327355103083869E-004   2.5609731192888810E-004   2.5609731192888810E-004   2.4861737510077783E-004   2.4861737510077783E-004   2.0117204902314251E-004   2.0117204902314254E-004   1.5555563280030593E-004   1.5555563280030593E-004   1.5176897371762746E-004   1.5176897371762746E-004   6.6495985452259257E-005   6.6495985452259257E-005
   6.5933070406408334E-002   6.6436866124359617E-002   6.5933070406408348E-002   1.3731793168073693E-002   1.3731793168073693E-002   1.3619958992981853E-002   1.3619958992981854E-002   9.8613490340666524E-003   8.4945621206913517E-003   4.8151631595995045E-003   4.8151631595995028E-003   4.8028854298129272E-003   4.8028854298129255E-003   8.3608671440041859E-004   1.8249212994039625E-003   1.9112996444977119E-003   1.9112996444977117E-003   7.0811202956569668E-004   7.0811202956569668E-004   6.9933905991044704E-004   6.9933905991044704E-004   6.8689070732691872E-004   6.8689070732691872E-004   2.5373947047856128E-004   2.5373947047856128E-004   2.4632840007066575E-004   2.4632840007066586E-004   1.9931989449539162E-004   1.9931989449539165E-004   1.5412346033396546E-004   1.5412346033396546E-004   1.5037166433390245E-004   1.5037166433390245E-004   6.5883768988139502E-005   6.5883768988139502E-005
   6.5319421165891206E-002   6.5818527979008223E-002   6.5319421165891220E-002   1.3603989254340377E-002   1.3603989254340377E-002   1.3493195937138753E-002   1.3493195937138755E-002   9.7695679399420286E-003   8.4155019228563718E-003   4.7703476945292044E-003   4.7703476945292044E-003   4.7581842354645527E-003   4.7581842354645519E-003   8.2830512659062632E-004   1.8079364758292289E-003   1.8935108843627650E-003   1.8935108843627655E-003   7.0152152185599698E-004   7.0152152185599698E-004   6.9283020358038038E-004   6.9283020358038060E-004   6.8049770973141661E-004   6.8049770973141661E-004   2.5137787815048039E-004   2.5137787815048039E-004   2.4403578371618898E-004   2.4403578371618898E-004   1.9746479354169910E-004   1.9746479354169910E-004   1.5268900955334584E-004   1.5268900955334584E-004   1.4897213209643902E-004   1.4897213209643899E-004   6.5270578603947351E-005   6.5270578603947351E-005
   6.4704785856064373E-002   6.5199196229743614E-002   6.4704785856064387E-002   1.3475979973267025E-002   1.3475979973267025E-002   1.3366229186503891E-002   1.3366229186503891E-002   9.6776393633294152E-003   8.3363146836650543E-003   4.7254602157576773E-003   4.7254602157576773E-003   4.7134112110358709E-003   4.7134112110358709E-003   8.2051103459419264E-004   1.7909243594436623E-003   1.8756935395761651E-003   1.8756935395761649E-003   6.9492042389910182E-004   6.9492042389910204E-004   6.8631088820823036E-004   6.8631088820823036E-004   6.7409443926653469E-004   6.7409443926653512E-004   2.4901249099389372E-004   2.4901249099389372E-004   2.4173948337028383E-004   2.4173948337028381E-004   1.9560671163744320E-004   1.9560671163744320E-004   1.5125225376239602E-004   1.5125225376239602E-004   1.4757035095904156E-004   1.4757035095904156E-004   6.4656402887815529E-005   6.4656402887815529E-005
   6.4089152786227427E-002   6.4578859096533228E-002   6.4089152786227413E-002   1.3347762890047665E-002   1.3347762890047665E-002   1.3239056326100798E-002   1.3239056326100798E-002   9.5855615556973816E-003   8.2569988969332063E-003   4.6804998695006974E-003   4.6804998695006983E-003   4.6685655049196655E-003   4.6685655049196655E-003   8.1270429016325836E-004   1.7738846266675816E-003   1.8578472712423464E-003   1.8578472712423464E-003   6.8830861013854916E-004   6.8830861013854906E-004   6.7978098979308403E-004   6.7978098979308403E-004   6.6768077413859581E-004   6.6768077413859592E-004   2.4664326401785402E-004   2.4664326401785392E-004   2.3943945535607146E-004   2.3943945535607146E-004   1.9374561344089842E-004   1.9374561344089842E-004   1.4981316563324055E-004   1.4981316563324055E-004   1.4616629425907301E-004   1.4616629425907301E-004   6.4041230157788477E-005   6.4041230157788477E-005
   6.3472509985692704E-002   6.3957504517218516E-002   6.3472509985692760E-002   1.3219335511563960E-002   1.3219335511563960E-002   1.3111674883115539E-002   1.3111674883115541E-002   9.4933327266380988E-003   8.1775530204041737E-003   4.6354657815263784E-003   4.6354657815263784E-003   4.6236462451131593E-003   4.6236462451131593E-003   8.0488474149950293E-004   1.7568169461717343E-003   1.8399717323493681E-003   1.8399717323493677E-003   6.8168595201085818E-004   6.8168595201085818E-004   6.7324038136426338E-004   6.7324038136426338E-004   6.6125658963702284E-004   6.6125658963702284E-004   2.4427015115390275E-004   2.4427015115390275E-004   2.3713565495063371E-004   2.3713565495063371E-004   1.9188146276392159E-004   1.9188146276392161E-004   1.4837171718351625E-004   1.4837171718351625E-004   1.4475993469533833E-004   1.4475993469533833E-004   6.3425048452134215E-005   6.3425048452134215E-005
   6.2854845193631367E-002   6.3335120137282611E-002   6.2854845193631381E-002   1.3090695284270207E-002   1.3090695284270211E-002   1.2984082324798925E-002   1.2984082324798921E-002   9.4009510423484245E-003   8.0979754744406884E-003   4.5903570564134778E-003   4.5903570564134787E-003   4.5786525384782636E-003   4.5786525384782636E-003   7.9705223312537179E-004   1.7397209785962136E-003   1.8220665674745233E-003   1.8220665674745233E-003   6.7505231783647447E-004   6.7505231783647447E-004   6.6668893287362072E-004   6.6668893287362072E-004   6.5482175802854693E-004   6.5482175802854671E-004   2.4189310521699259E-004   2.4189310521699259E-004   2.3482803634707422E-004   2.3482803634707422E-004   1.9001422254125527E-004   1.9001422254125527E-004   1.4692787975263314E-004   1.4692787975263314E-004   1.4335124430492647E-004   1.4335124430492647E-004   6.2807845519195887E-005   6.2807845519195887E-005
   6.2236145848423179E-002   6.2711693299118368E-002   6.2236145848423179E-002   1.2961839591975449E-002   1.2961839591975449E-002   1.2856276056266760E-002   1.2856276056266760E-002   9.3084146240371285E-003   8.0182646406527173E-003   4.5451727767736923E-003   4.5451727767736923E-003   4.5335834699658335E-003   4.5335834699658326E-003   7.8920660574902796E-004   1.7225963762557259E-003   1.8041314124756542E-003   1.8041314124756542E-003   6.6840757270538972E-004   6.6840757270538972E-004   6.6012651108258503E-004   6.6012651108258503E-004   6.4837614844626558E-004   6.4837614844626558E-004   2.3951207786449837E-004   2.3951207786449837E-004   2.3251655261473191E-004   2.3251655261473191E-004   1.8814385479833077E-004   1.8814385479833077E-004   1.4548162397687970E-004   1.4548162397687970E-004   1.4194019443892082E-004   1.4194019443892082E-004   6.2189608806750981E-005   6.2189608806750981E-005
   6.1616399077567517E-002   6.2087211031863168E-002   6.1616399077567510E-002   1.2832765753742200E-002   1.2832765753742202E-002   1.2728253418415566E-002   1.2728253418415566E-002   9.2157215464159746E-003   7.9384188605977329E-003   4.4999120025148356E-003   4.4999120025148373E-003   4.4884381018807365E-003   4.4884381018807365E-003   7.8134769613642460E-004   1.7054427828603141E-003   1.7861658941986645E-003   1.7861658941986645E-003   6.6175157836879375E-004   6.6175157836879375E-004   6.5355297945514010E-004   6.5355297945514021E-004   6.4191962678452784E-004   6.4191962678452784E-004   2.3712701955739469E-004   2.3712701955739469E-004   2.3020115566148671E-004   2.3020115566148668E-004   1.8627032062077176E-004   1.8627032062077176E-004   1.4403291976584047E-004   1.4403291976584047E-004   1.4052675573939091E-004   1.4052675573939091E-004   6.1570325451929873E-005   6.1570325451929873E-005
   6.0995591681675163E-002   6.1461660035266021E-002   6.0995591681675163E-002   1.2703471020552330E-002   1.2703471020552330E-002   1.2600011684615723E-002   1.2600011684615721E-002   9.1228698353052352E-003   7.8584364337181134E-003   4.4545737696717038E-003   4.4545737696717047E-003   4.4432154727156994E-003   4.4432154727156985E-003   7.7347533690828656E-004   1.6882598330722786E-003   1.7681696300134479E-003   1.7681696300134479E-003   6.5508419306713607E-004   6.5508419306713585E-004   6.4696819798802966E-004   6.4696819798802966E-004   6.3545205553215765E-004   6.3545205553215765E-004   2.3473787949864359E-004   2.3473787949864359E-004   2.2788179617395002E-004   2.2788179617395002E-004   1.8439358010599545E-004   1.8439358010599545E-004   1.4258173626497354E-004   1.4258173626497354E-004   1.3911089810288041E-004   1.3911089810288041E-004   6.0949982265218601E-005   6.0949982265218601E-005
   6.0373710128528629E-002   6.0835026673707854E-002   6.0373710128528629E-002   1.2573952574070383E-002   1.2573952574070383E-002   1.2471548059484791E-002   1.2471548059484791E-002   9.0298574667456357E-003   7.7783156165761713E-003   4.4091570899724031E-003   4.4091570899724023E-003   4.3979145967187163E-003   4.3979145967187163E-003   7.6558935646482251E-004   1.6710471523418121E-003   1.7501422276417719E-003   1.7501422276417719E-003   6.4840527146635657E-004   6.4840527146635667E-004   6.4037202314777195E-004   6.4037202314777195E-004   6.2897329371059297E-004   6.2897329371059329E-004   2.3234460561034529E-004   2.3234460561034529E-004   2.2555842359528333E-004   2.2555842359528333E-004   1.8251359234526375E-004   1.8251359234526380E-004   1.4112804184172989E-004   1.4112804184172989E-004   1.3769259066686530E-004   1.3769259066686530E-004   6.0328565724525991E-005   6.0328565724525991E-005
   5.9750740535936972E-002   6.0207296958917154E-002   5.9750740535936951E-002   1.2444207523072202E-002   1.2444207523072202E-002   1.2342859675345290E-002   1.2342859675345290E-002   8.9366823644337207E-003   7.6980546206448803E-003   4.3636609495860358E-003   4.3636609495860358E-003   4.3525344626439734E-003   4.3525344626439743E-003   7.5768957876827373E-004   1.6538043564323899E-003   1.7320832846601793E-003   1.7320832846601801E-003   6.4171466447371915E-004   6.4171466447371915E-004   6.3376430768877885E-004   6.3376430768877863E-004   6.2248319669524165E-004   6.2248319669524165E-004   2.2994714446774483E-004   2.2994714446774483E-004   2.2323098606112876E-004   2.2323098606112876E-004   1.8063031537184443E-004   1.8063031537184443E-004   1.3967180404547016E-004   1.3967180404547014E-004   1.3627180177064522E-004   1.3627180177064522E-004   5.9706061958047607E-005   5.9706061958047607E-005
   5.9126668659178490E-002   5.9578456537323826E-002   5.9126668659178469E-002   1.2314232900830269E-002   1.2314232900830271E-002   1.2213943589631186E-002   1.2213943589631186E-002   8.8433423978438626E-003   7.6176516106904032E-003   4.3180843082058608E-003   4.3180843082058608E-003   4.3070740328372999E-003   4.3070740328372999E-003   7.4977582318370810E-004   1.6365310510732649E-003   1.7139923881360440E-003   1.7139923881360443E-003   6.3501221910297948E-004   6.3501221910297948E-004   6.2714490052018549E-004   6.2714490052018549E-004   6.1598161608468374E-004   6.1598161608468385E-004   2.2754544125091645E-004   2.2754544125091645E-004   2.2089943035270783E-004   2.2089943035270783E-004   1.7874370612305644E-004   1.7874370612305644E-004   1.3821298957811647E-004   1.3821298957811647E-004   1.3484849892671070E-004   1.3484849892671070E-004   5.9082456731721800E-005   5.9082456731721800E-005
   5.8501479876696134E-002   5.8948490675642042E-002   5.8501479876696127E-002   1.2184025662134071E-002   1.2184025662134074E-002   1.2084796781932767E-002   1.2084796781932765E-002   8.7498353800888901E-003   7.5371047029288924E-003   4.2724260980044259E-003   4.2724260980044251E-003   4.2615322421940029E-003   4.2615322421940046E-003   7.4184790429761142E-004   1.6192268315635015E-003   1.6958691142128727E-003   1.6958691142128727E-003   6.2829777832073565E-004   6.2829777832073565E-004   6.2051364655411596E-004   6.2051364655411596E-004   6.0946839955163012E-004   6.0946839955163012E-004   2.2513943968970775E-004   2.2513943968970775E-004   2.1856370184337358E-004   2.1856370184337358E-004   1.7685372039702210E-004   1.7685372039702213E-004   1.3675156426071100E-004   1.3675156426071097E-004   1.3342264878811539E-004   1.3342264878811534E-004   5.8457735434933031E-005   5.8457735434933031E-005
   5.7875159175041921E-002   5.8317384245700050E-002   5.7875159175041928E-002   1.2053582680154747E-002   1.2053582680154749E-002   1.1955416150886607E-002   1.1955416150886607E-002   8.6561590656680822E-003   7.4564119630870012E-003   4.2266852225341716E-003   4.2266852225341716E-003   4.2159079970622432E-003   4.2159079970622440E-003   7.3390563172697550E-004   1.6018912823552885E-003   1.6777130276738762E-003   1.6777130276738764E-003   6.2157118088474286E-004   6.2157118088474286E-004   6.1387038654599625E-004   6.1387038654599647E-004   6.0294339068609057E-004   6.0294339068609057E-004   2.2272908200580030E-004   2.2272908200580030E-004   2.1622374444236309E-004   2.1622374444236309E-004   1.7496031280715642E-004   1.7496031280715642E-004   1.3528749299822362E-004   1.3528749299822362E-004   1.3199421711414084E-004   1.3199421711414084E-004   5.7831883065470047E-005   5.7831883065470047E-005
   5.7247691133015310E-002   5.7685121708457847E-002   5.7247691133015303E-002   1.1922900743141630E-002   1.1922900743141630E-002   1.1825798510899115E-002   1.1825798510899115E-002   8.5623111480949889E-003   7.3755714043581885E-003   4.1808605555690064E-003   4.1808605555690064E-003   4.1702001740875931E-003   4.1702001740875922E-003   7.2594880991816272E-004   1.5845239766149081E-003   1.6595236814821719E-003   1.6595236814821719E-003   6.1483226117356622E-004   6.1483226117356622E-004   6.0721495692631100E-004   6.0721495692631100E-004   5.9640642883011287E-004   5.9640642883011287E-004   2.2031430885167096E-004   2.2031430885167096E-004   2.1387950053553835E-004   2.1387950053553835E-004   1.7306343673421584E-004   1.7306343673421590E-004   1.3382073974247641E-004   1.3382073974247641E-004   1.3056316873412131E-004   1.3056316873412131E-004   5.7204884213673678E-005   5.7204884213673678E-005
   5.6619059904953618E-002   5.7051687097168534E-002   5.6619059904953632E-002   1.1791976550941954E-002   1.1791976550941956E-002   1.1695940588694590E-002   1.1695940588694591E-002   8.4682892573981396E-003   7.2945809852499807E-003   4.1349509398839624E-003   4.1349509398839624E-003   4.1244076189957870E-003   4.1244076189957870E-003   7.1797723793500803E-004   1.5671244757602392E-003   1.6413006162963820E-003   1.6413006162963820E-003   6.0808084900710875E-004   6.0808084900710864E-004   6.0054718962336952E-004   6.0054718962336941E-004   5.8985734890370915E-004   5.8985734890370915E-004   2.1789505924628072E-004   2.1789505924628072E-004   2.1153091092295849E-004   2.1153091092295849E-004   1.7116304427578175E-004   1.7116304427578175E-004   1.3235126745308012E-004   1.3235126745308012E-004   1.2912946750933514E-004   1.2912946750933514E-004   5.6576723045741947E-005   5.6576723045741947E-005
   5.5989249203104094E-002   5.6417063999617503E-002   5.5989249203104101E-002   1.1660806711329933E-002   1.1660806711329933E-002   1.1565839019674062E-002   1.1565839019674062E-002   8.3740909574847085E-003   7.2134386073129716E-003   4.0889551859678783E-003   4.0889551859678783E-003   4.0785291453086774E-003   4.0785291453086774E-003   7.0999070923529351E-004   1.5496923289728655E-003   1.6230433599596634E-003   1.6230433599596641E-003   6.0131676945731130E-004   6.0131676945731130E-004   5.9386691187633439E-004   5.9386691187633461E-004   5.8329598122121664E-004   5.8329598122121664E-004   2.1547127050724034E-004   2.1547127050724034E-004   2.0917791475302483E-004   2.0917791475302480E-004   1.6925908619297561E-004   1.6925908619297561E-004   1.3087903805623110E-004   1.3087903805623110E-004   1.2769307629280154E-004   1.2769307629280154E-004   5.5947383286114454E-005   5.5947383286114454E-005
   5.5358242279561959E-002   5.5781235539920454E-002   5.5358242279561952E-002   1.1529387736244567E-002   1.1529387736244571E-002   1.1435490344183983E-002   1.1435490344183983E-002   8.2797137434387855E-003   7.1321421128136232E-003   4.0428720707042795E-003   4.0428720707042795E-003   4.0325635330285114E-003   4.0325635330285114E-003   7.0198901144170292E-004   1.5322270726981163E-003   1.6047514269760962E-003   1.6047514269760970E-003   5.9453984265415191E-004   5.9453984265415212E-004   5.8717394604364118E-004   5.8717394604364118E-004   5.7672215130311901E-004   5.7672215130311901E-004   2.1304287818129768E-004   2.1304287818129768E-004   2.0682044945499639E-004   2.0682044945499639E-004   1.6735151185585159E-004   1.6735151185585159E-004   1.2940401240248926E-004   1.2940401240248926E-004   1.2625395688808700E-004   1.2625395688808700E-004   5.5316848199423923E-005   5.5316848199423923E-005
   5.4726021904506650E-002   5.5144184356595315E-002   5.4726021904506664E-002   1.1397716037257482E-002   1.1397716037257482E-002   1.1304891003020750E-002   1.1304891003020751E-002   8.1851550382666480E-003   7.0506892819305108E-003   3.9967003357820018E-003   3.9967003357820044E-003   3.9865095270525562E-003   3.9865095270525588E-003   6.9397192606584428E-004   1.5147282300427478E-003   1.5864243178797947E-003   1.5864243178797944E-003   5.8774988355192481E-004   5.8774988355192470E-004   5.8046810937215521E-004   5.8046810937215521E-004   5.7013567964931788E-004   5.7013567964931788E-004   2.1060981596058328E-004   2.1060981596058328E-004   2.0445845065768383E-004   2.0445845065768383E-004   1.6544026917760779E-004   1.6544026917760779E-004   1.2792615021590411E-004   1.2792615021590411E-004   1.2481206999967026E-004   1.2481206999967026E-004   5.4685100568749836E-005   5.4685100568749836E-005
   5.4092570348603694E-002   5.4505892584827624E-002   5.4092570348603701E-002   1.1265787921907329E-002   1.1265787921907329E-002   1.1174037333795104E-002   1.1174037333795102E-002   8.0904121902643147E-003   6.9690778304869541E-003   3.9504386864099312E-003   3.9504386864099312E-003   3.9403658358911691E-003   3.9403658358911700E-003   6.8593922828508820E-004   1.4971953102877892E-003   1.5680615187247773E-003   1.5680615187247773E-003   5.8094670174022652E-004   5.8094670174022652E-004   5.7374921381051533E-004   5.7374921381051533E-004   5.6353638155579803E-004   5.6353638155579803E-004   2.0817201561488372E-004   2.0817201561488372E-004   2.0209185212370227E-004   2.0209185212370227E-004   1.6352530456138447E-004   1.6352530456138447E-004   1.2644541005287763E-004   1.2644541005287763E-004   1.2336737519280688E-004   1.2336737519280688E-004   5.4052122678032253E-005   5.4052122678032253E-005
   5.3457869358971642E-002   5.3866341832255416E-002   5.3457869358971642E-002   1.1133599588694892E-002   1.1133599588694892E-002   1.1042925565967908E-002   1.1042925565967905E-002   7.9954824694233855E-003   6.8873054068547606E-003   3.9040857895619235E-003   3.9040857895619226E-003   3.8941311299171759E-003   3.8941311299171759E-003   6.7789068663781887E-004   1.4796278082234058E-003   1.5496625003882912E-003   1.5496625003882907E-003   5.7413010118585555E-004   5.7413010118585555E-004   5.6701706575422147E-004   5.6701706575422158E-004   5.5692406686425316E-004   5.5692406686425316E-004   2.0572940689915511E-004   2.0572940689915511E-004   1.9972058565968174E-004   1.9972058565968174E-004   1.6160656282761162E-004   1.6160656282761162E-004   1.2496174924598780E-004   1.2496174924598780E-004   1.2191983083871832E-004   1.2191983083871832E-004   5.3417896288058427E-005   5.3417896288058427E-005
   5.2821900136474240E-002   5.3225513156086382E-002   5.2821900136474240E-002   1.1001147122353519E-002   1.1001147122353516E-002   1.0911551816159149E-002   1.0911551816159149E-002   7.9003630640344987E-003   6.8053695890286075E-003   3.8576402723183756E-003   3.8576402723183760E-003   3.8478040397116413E-003   3.8478040397116413E-003   6.6982606273547089E-004   1.4620252035203447E-003   1.5312267179125282E-003   1.5312267179125282E-003   5.6729987998892792E-004   5.6729987998892792E-004   5.6027146580477723E-004   5.6027146580477723E-004   5.5029853972551228E-004   5.5029853972551228E-004   2.0328191746613112E-004   2.0328191746613112E-004   1.9734458103143199E-004   1.9734458103143199E-004   1.5968398714536175E-004   1.5968398714536175E-004   1.2347512385090399E-004   1.2347512385090399E-004   1.2046939406280230E-004   1.2046939406280230E-004   5.2782402613770458E-005   5.2782402613770458E-005
   5.2184643311122519E-002   5.2583387038313230E-002   5.2184643311122519E-002   1.0868426488726421E-002   1.0868426488726419E-002   1.0779912083066901E-002   1.0779912083066900E-002   7.8050510770085327E-003   6.7232678814571215E-003   3.8111007200699373E-003   3.8111007200699373E-003   3.8013831542721903E-003   3.8013831542721894E-003   6.6174511095062546E-004   1.4443869600491677E-003   1.5127536097916197E-003   1.5127536097916197E-003   5.6045583011871320E-004   5.6045583011871320E-004   5.5351220850879371E-004   5.5351220850879371E-004   5.4365959834329109E-004   5.4365959834329109E-004   2.0082947277166405E-004   2.0082947277166405E-004   1.9496376587204638E-004   1.9496376587204638E-004   1.5775751895799213E-004   1.5775751895799213E-004   1.2198548858889270E-004   1.2198548858889270E-004   1.1901602068853651E-004   1.1901602068853651E-004   5.2145622299687959E-005   5.2145622299687959E-005
   5.1546078952114729E-002   5.1939943432342053E-002   5.1546078952114729E-002   1.0735433528743092E-002   1.0735433528743092E-002   1.0648002241492904E-002   1.0648002241492906E-002   7.7095435216238866E-003   6.6409977114157614E-003   3.7644656744728389E-003   3.7644656744728389E-003   3.7548670189735079E-003   3.7548670189735079E-003   6.5364757806132541E-004   1.4267125251037336E-003   1.4942425971585180E-003   1.4942425971585180E-003   5.5359773711224599E-004   5.5359773711224599E-004   5.4673908206033137E-004   5.4673908206033137E-004   5.3700703468183861E-004   5.3700703468183861E-004   1.9837199596671457E-004   1.9837199596671457E-004   1.9257806557704623E-004   1.9257806557704623E-004   1.5582709789830173E-004   1.5582709789830173E-004   1.2049279678121208E-004   1.2049279678121208E-004   1.1755966517346997E-004   1.1755966517346997E-004   5.1507535391863601E-005   5.1507535391863601E-005
   5.0906186399375185E-002   5.1295161450001209E-002   5.0906186399375185E-002   1.0602163954990055E-002   1.0602163954990059E-002   1.0515818038941036E-002   1.0515818038941036E-002   7.6138373187770430E-003   6.5585564264951475E-003   3.7177336319802949E-003   3.7177336319802949E-003   3.7082541341026515E-003   3.7082541341026515E-003   6.4553320299868253E-004   1.4090013288508541E-003   1.4756930832080706E-003   1.4756930832080706E-003   5.4672537986113373E-004   5.4672537986113373E-004   5.3995186809037725E-004   5.3995186809037725E-004   5.3034063425913265E-004   5.3034063425913276E-004   1.9590940782101391E-004   1.9590940782101391E-004   1.9018740323027239E-004   1.9018740323027244E-004   1.5389266172855288E-004   1.5389266172855288E-004   1.1899700030273367E-004   1.1899700030273367E-004   1.1610028056397431E-004   1.1610028056397431E-004   5.0868121318056893E-005   5.0868121318056893E-005
   5.0264944440359130E-002   5.0649019750583162E-002   5.0264944440359137E-002   1.0468613342170436E-002   1.0468613342170438E-002   1.0383355086154929E-002   1.0383355086154929E-002   7.5179292905536120E-003   6.4759412892757559E-003   3.6709030408901490E-003   3.6709030408901481E-003   3.6615429519139407E-003   3.6615429519139407E-003   6.3740171633037696E-004   1.3912527832021496E-003   1.4571044520162433E-003   1.4571044520162433E-003   5.3983853017328543E-004   5.3983853017328543E-004   5.3315034123395724E-004   5.3315034123395724E-004   5.2366017572174316E-004   5.2366017572174327E-004   1.9344162656593185E-004   1.9344162656593185E-004   1.8779169945134415E-004   1.8779169945134415E-004   1.5195414621706015E-004   1.5195414621706015E-004   1.1749804948651590E-004   1.1749804948651590E-004   1.1463781840214061E-004   1.1463781840214061E-004   5.0227358846942577E-005   5.0227358846942577E-005
   4.9622331144586897E-002   5.0001496236040478E-002   4.9622331144586883E-002   1.0334777122851075E-002   1.0334777122851076E-002   1.0250608852899386E-002   1.0250608852899390E-002   7.4218161568974858E-003   6.3931494743185080E-003   3.6239722995954002E-003   3.6239722995954002E-003   3.6147318748841841E-003   3.6147318748841846E-003   6.2925283995943172E-004   1.3734662811570658E-003   1.4384760678515475E-003   1.4384760678515477E-003   5.3293695251832791E-004   5.3293695251832791E-004   5.2633426887874213E-004   5.2633426887874245E-004   5.1696543059787613E-004   5.1696543059787613E-004   1.9096856780330960E-004   1.9096856780330960E-004   1.8539087230715363E-004   1.8539087230715363E-004   1.5001148506656124E-004   1.5001148506656124E-004   1.1599589306841626E-004   1.1599589306841626E-004   1.1317222867173840E-004   1.1317222867173840E-004   4.9585226064433869E-005   4.9585226064433869E-005
   4.8978323863307693E-002   4.9352568084567061E-002   4.8978323863307693E-002   1.0200650580005325E-002   1.0200650580005324E-002   1.0117574660564087E-002   1.0117574660564087E-002   7.3254945303234450E-003   6.3101780636450090E-003   3.5769397540329159E-003   3.5769397540329159E-003   3.5678192531677787E-003   3.5678192531677791E-003   6.2108628668057974E-004   1.3556411958344436E-003   1.4198072741608847E-003   1.4198072741608847E-003   5.2602040365174851E-004   5.2602040365174851E-004   5.1950341079383692E-004   5.1950341079383692E-004   5.1025616293278819E-004   5.1025616293278819E-004   1.8849014437076153E-004   1.8849014437076153E-004   1.8298483718110186E-004   1.8298483718110186E-004   1.4806460980841307E-004   1.4806460980841307E-004   1.1449047810527848E-004   1.1449047810527848E-004   1.1170345971839620E-004   1.1170345971839620E-004   4.8941700338708885E-005   4.8941700338708885E-005
   4.8332899194205470E-002   4.8702211715033229E-002   4.8332899194205477E-002   1.0066228839662291E-002   1.0066228839662293E-002   9.9842476748726195E-003   9.9842476748726195E-003   7.2289609106383785E-003   6.2270240421903210E-003   3.5298036951057982E-003   3.5298036951057982E-003   3.5208033820256887E-003   3.5208033820256887E-003   6.1290175973270286E-004   1.3377768794956288E-003   1.4010973925464090E-003   1.4010973925464088E-003   5.1908863223584312E-004   5.1908863223584312E-004   5.1265751875541538E-004   5.1265751875541538E-004   5.0353212892107824E-004   5.0353212892107824E-004   1.8600626620584839E-004   1.8600626620584839E-004   1.8057350664123887E-004   1.8057350664123887E-004   1.4611344969589260E-004   1.4611344969589260E-004   1.1298174989242941E-004   1.1298174989242941E-004   1.1023145816910561E-004   1.1023145816910561E-004   4.8296758284943354E-005   4.8296758284943354E-005
   4.7686032944723011E-002   4.8050402750030578E-002   4.7686032944723018E-002   9.9315068632684182E-003   9.9315068632684182E-003   9.8506228983063163E-003   9.8506228983063215E-003   7.1322116794557697E-003   6.1436842930777296E-003   3.4825623560049380E-003   3.4825623560049376E-003   3.4736824991538355E-003   3.4736824991538347E-003   6.0469895233374981E-004   1.3198726625293364E-003   1.3823457217023746E-003   1.3823457217023737E-003   5.1214137844581118E-004   5.1214137844581118E-004   5.0579633615771276E-004   5.0579633615771276E-004   4.9679307652460852E-004   4.9679307652460841E-004   1.8351684020493112E-004   1.8351684020493112E-004   1.7815679030324248E-004   1.7815679030324248E-004   1.4415793159332468E-004   1.4415793159332463E-004   1.1146965187794645E-004   1.1146965187794645E-004   1.0875616884857577E-004   1.0875616884857577E-004   4.7650375728661806E-005   4.7650375728661806E-005
   4.7037700088315162E-002   4.7397115971791005E-002   4.7037700088315162E-002   9.7964794385764532E-003   9.7964794385764550E-003   9.7166951610673791E-003   9.7166951610673808E-003   7.0352430936526950E-003   6.0601555919826515E-003   3.4352139090141117E-003   3.4352139090141108E-003   3.4264547814963019E-003   3.4264547814963015E-003   5.9647754712599142E-004   1.3019278522408077E-003   1.3635515361469469E-003   1.3635515361469471E-003   5.0517837349993357E-004   5.0517837349993357E-004   4.9891959754900942E-004   4.9891959754900942E-004   4.9003874501674202E-004   4.9003874501674181E-004   1.8102177005481672E-004   1.8102177005481672E-004   1.7573459466697542E-004   1.7573459466697542E-004   1.4219797984383326E-004   1.4219797984383326E-004   1.0995412556039553E-004   1.0995412556039555E-004   1.0727753467946133E-004   1.0727753467946133E-004   4.7002527662023513E-005   4.7002527662023513E-005
   4.6387874727102991E-002   4.6742325284554569E-002   4.6387874727102991E-002   9.6611411718672477E-003   9.6611411718672477E-003   9.5824591133640766E-003   9.5824591133640766E-003   6.9380512797840993E-003   5.9764346023210395E-003   3.3877564627825462E-003   3.3877564627825462E-003   3.3791183425249016E-003   3.3791183425249016E-003   5.8823721570243532E-004   1.2839417318181408E-003   1.3447140851396216E-003   1.3447140851396216E-003   4.9819933925847044E-004   4.9819933925847044E-004   4.9202702823550554E-004   4.9202702823550554E-004   4.8326886459327585E-004   4.8326886459327585E-004   1.7852095608902785E-004   1.7852095608902785E-004   1.7330682297696102E-004   1.7330682297696102E-004   1.4023351615644004E-004   1.4023351615644004E-004   1.0843511040153248E-004   1.0843511040153248E-004   1.0579549659718831E-004   1.0579549659718831E-004   4.6353188206504135E-005   4.6353188206504135E-005
   4.5736530042563152E-002   4.6086003664883857E-002   4.5736530042563173E-002   9.5254864776801451E-003   9.5254864776801451E-003   9.4479092152247503E-003   9.4479092152247521E-003   6.8406322267076138E-003   5.8925178688964998E-003   3.3401880587237819E-003   3.3401880587237819E-003   3.3316712286471871E-003   3.3316712286471871E-003   5.7997761798153624E-004   1.2659135589674429E-003   1.3258325912517796E-003   1.3258325912517796E-003   4.9120398769407936E-004   4.9120398769407936E-004   4.8511834375829840E-004   4.8511834375829840E-004   4.7648315585872462E-004   4.7648315585872462E-004   1.7601429509804217E-004   1.7601429509804217E-004   1.7087337503815826E-004   1.7087337503815826E-004   1.3826445945699706E-004   1.3826445945699706E-004   1.0691254371103606E-004   1.0691254371103606E-004   1.0430999343749273E-004   1.0430999343749273E-004   4.5702330563622621E-005   4.5702330563622621E-005
   4.5083638247536806E-002   4.5428123113303798E-002   4.5083638247536792E-002   9.3895095688176378E-003   9.3895095688176378E-003   9.3130397265838733E-003   9.3130397265838716E-003   6.7429817784056441E-003   5.8084018117170932E-003   3.2925066675106997E-003   3.2925066675106988E-003   3.2841114157104272E-003   3.2841114157104276E-003   5.7169840159861161E-004   1.2478425645845075E-003   1.3069062489754746E-003   1.3069062489754746E-003   4.8419202037638687E-004   4.8419202037638687E-004   4.7819324938434019E-004   4.7819324938434019E-004   4.6968132932633726E-004   4.6968132932633726E-004   1.7350168014459291E-004   1.7350168014459291E-004   1.6843414703665897E-004   1.6843414703665897E-004   1.3629072574310332E-004   1.3629072574310332E-004   1.0538636053432300E-004   1.0538636053432300E-004   1.0282096182696782E-004   1.0282096182696782E-004   4.5049926966984801E-005   4.5049926966984801E-005
   4.4429170533890845E-002   4.4768654601565851E-002   4.4429170533890859E-002   9.2532044454450638E-003   9.2532044454450655E-003   9.1778446964704448E-003   9.1778446964704483E-003   6.6450956261572720E-003   5.7240827192523739E-003   3.2447101852532516E-003   3.2447101852532516E-003   3.2364368051890887E-003   3.2364368051890887E-003   5.6339920124215295E-004   1.2297279513061577E-003   1.2879342232062321E-003   1.2879342232062325E-003   4.7716312790988582E-004   4.7716312790988604E-004   4.7125143955129749E-004   4.7125143955129760E-004   4.6286308487284171E-004   4.6286308487284176E-004   1.7098300036225012E-004   1.7098300036225012E-004   1.6598903134415472E-004   1.6598903134415472E-004   1.3431222792588426E-004   1.3431222792588426E-004   1.0385649353020356E-004   1.0385649353020356E-004   1.0132833606369703E-004   1.0132833606369703E-004   4.4395948629984391E-005   4.4395948629984391E-005
   4.3773097016428203E-002   4.4107568016127509E-002   4.3773097016428203E-002   9.1165648834085639E-003   9.1165648834085657E-003   9.0423179514213074E-003   9.0423179514213074E-003   6.5469693001491431E-003   5.6395567412068689E-003   3.1967964294021146E-003   3.1967964294021146E-003   3.1886452200989169E-003   3.1886452200989178E-003   5.5507963794255186E-004   1.2115688919577801E-003   1.2689156476170774E-003   1.2689156476170770E-003   4.7011698933153046E-004   4.7011698933153046E-004   4.6429259727261412E-004   4.6429259727261412E-004   4.5602811115409437E-004   4.5602811115409437E-004   1.6845814073956100E-004   1.6845814073956100E-004   1.6353791630837865E-004   1.6353791630837865E-004   1.3232887566042557E-004   1.3232887566042557E-004   1.0232287283976744E-004   1.0232287283976744E-004   9.9832047989330475E-005   9.9832047989330475E-005   4.3740365689754572E-005   4.3740365689754572E-005
   4.3115386672706806E-002   4.3444832097512071E-002   4.3115386672706799E-002   8.9795844217014312E-003   8.9795844217014312E-003   8.9064530830492948E-003   8.9064530830492948E-003   6.4485981604742951E-003   5.5548198807665932E-003   3.1487631343535567E-003   3.1487631343535567E-003   3.1407344006130415E-003   3.1407344006130415E-003   5.4673931830894948E-004   1.1933645278875801E-003   1.2498496229139541E-003   1.2498496229139541E-003   4.6305327146439653E-004   4.6305327146439653E-004   4.5731639349917469E-004   4.5731639349917469E-004   4.4917608497810991E-004   4.4917608497810991E-004   1.6592698188844547E-004   1.6592698188844547E-004   1.6108068602826452E-004   1.6108068602826452E-004   1.3034057516384161E-004   1.3034057516384161E-004   1.0078542594570281E-004   1.0078542594570281E-004   9.8332026851831149E-005   9.8332026851831149E-005   4.3083147147031668E-005   4.3083147147031668E-005
   4.2456007278846748E-002   4.2780414375626630E-002   4.2456007278846727E-002   8.8422563490946782E-003   8.8422563490946730E-003   8.7702434347828751E-003   8.7702434347828751E-003   6.3499773875312065E-003   5.4698679863287103E-003   3.1006079467614540E-003   3.1006079467614540E-003   3.0927019993858993E-003   3.0927019993858998E-003   5.3837783371522504E-004   1.1751139671898462E-003   1.2307352149749035E-003   1.2307352149749033E-003   4.5597162822826531E-004   4.5597162822826520E-004   4.5032248643843154E-004   4.5032248643843133E-004   4.4230667063630604E-004   4.4230667063630599E-004   1.6338939979715396E-004   1.6338939979715396E-004   1.5861722011412471E-004   1.5861722011412471E-004   1.2834722902121872E-004   1.2834722902121875E-004   9.9244077522244457E-005   9.9244077522244457E-005   9.6828199159073119E-005   9.6828199159073119E-005   4.2424260802011191E-005   4.2424260802011191E-005
   4.1794925338195989E-002   4.2114281097881644E-002   4.1794925338195982E-002   8.7045736892802615E-003   8.7045736892802615E-003   8.6336820871303118E-003   8.6336820871303083E-003   6.2511019713544875E-003   5.3846967423110325E-003   3.0523284203275583E-003   3.0523284203275583E-003   3.0445455763568421E-003   3.0445455763568421E-003   5.2999475939540842E-004   1.1568162827305280E-003   1.2115714527821640E-003   1.2115714527821636E-003   4.4887169987349980E-004   4.4887169987349980E-004   4.4331052079777002E-004   4.4331052079777002E-004   4.3541951916033548E-004   4.3541951916033580E-004   1.6084526555574155E-004   1.6084526555574155E-004   1.5614739342113826E-004   1.5614739342113826E-004   1.2634873596996412E-004   1.2634873596996412E-004   9.7698749268421489E-005   9.7698749268421489E-005   9.5320488516150792E-005   9.5320488516150792E-005   4.1763673183065349E-005   4.1763673183065349E-005
   4.1132106009156191E-002   4.1446397156464559E-002   4.1132106009156198E-002   8.5665291858391945E-003   8.5665291858391945E-003   8.4967618427701491E-003   8.4967618427701491E-003   6.1519667008199126E-003   5.2993016598532278E-003   3.0039220105304988E-003   3.0039220105304979E-003   2.9962625934925160E-003   2.9962625934925173E-003   5.2158965352843128E-004   1.1384705101495111E-003   1.1923573263299208E-003   1.1923573263299210E-003   4.4175311220588366E-004   4.4175311220588366E-004   4.3628012701895746E-004   4.3628012701895752E-004   4.2851426757016585E-004   4.2851426757016585E-004   1.5829444507830322E-004   1.5829444507830325E-004   1.5367107577970185E-004   1.5367107577970185E-004   1.2434499068161536E-004   1.2434499068161536E-004   9.6149359739342851E-005   9.6149359739342851E-005   9.3808815460768918E-005   9.3808815460768932E-005   4.1101349474622342E-005   4.1101349474622342E-005
   4.0467513022677780E-002   4.0776726005206800E-002   4.0467513022677780E-002   8.4281152850587213E-003   8.4281152850587231E-003   8.3594752095084920E-003   8.3594752095084903E-003   6.0525661513047358E-003   5.2136780661874230E-003   2.9553860686004556E-003   2.9553860686004556E-003   2.9478504087769642E-003   2.9478504087769642E-003   5.1316205619192639E-004   1.1200756455770902E-003   1.1730917842326565E-003   1.1730917842326565E-003   4.3461547570055426E-004   4.3461547570055426E-004   4.2923092040304784E-004   4.2923092040304789E-004   4.2159053801455381E-004   4.2159053801455381E-004   1.5573679878546799E-004   1.5573679878546799E-004   1.5118813168719418E-004   1.5118813168719418E-004   1.2233588351242731E-004   1.2233588351242731E-004   9.4595824153339607E-005   9.4595824153339607E-005   9.2293097275081469E-005   9.2293097275081469E-005   4.0437253434724805E-005   4.0437253434724805E-005
   3.9801108595554503E-002   4.0105229572213331E-002   3.9801108595554503E-002   8.2893241178738329E-003   8.2893241178738312E-003   8.2218143823673401E-003   8.2218143823673401E-003   5.9528946717191111E-003   5.1278210934670920E-003   2.9067178351868134E-003   2.9067178351868134E-003   2.8993062698953720E-003   2.8993062698953720E-003   5.0471148826269029E-004   1.1016306432340103E-003   1.1537737312116221E-003   1.1537737312116221E-003   4.2745838457077055E-004   4.2745838457077055E-004   4.2216250019068890E-004   4.2216250019068890E-004   4.1464793686773327E-004   4.1464793686773327E-004   1.5317218127070543E-004   1.5317218127070543E-004   1.4869841998403147E-004   1.4869841998403153E-004   1.2032130024125029E-004   1.2032130024125029E-004   9.3038054189278416E-005   9.3038054189278416E-005   9.0773247787938774E-005   9.0773247787938774E-005   3.9771347308386324E-005   3.9771347308386324E-005
   3.9132853303759721E-002   3.9431868104681238E-002   3.9132853303759714E-002   8.1501474805952198E-003   8.1501474805952216E-003   8.0837712244714276E-003   8.0837712244714276E-003   5.8529463706304061E-003   5.0417256668134338E-003   2.8579144335792402E-003   2.8579144335792398E-003   2.8506273074724764E-003   2.8506273074724764E-003   4.9623745023983290E-004   1.0831344128629438E-003   1.1344020254048417E-003   1.1344020254048421E-003   4.2028141577139170E-004   4.2028141577139170E-004   4.1507444857795205E-004   4.1507444857795205E-004   4.0768605376274988E-004   4.0768605376274988E-004   1.5060044094324774E-004   1.5060044094324774E-004   1.4620179350701947E-004   1.4620179350701947E-004   1.1830112178902692E-004   1.1830112178902692E-004   9.1475957769666027E-005   9.1475957769666027E-005   8.9249177163270828E-005   8.9249177163270828E-005   3.9103591734874203E-005   3.9103591734874203E-005
   3.8462706106318349E-002   3.8756600300572736E-002   3.8462706106318349E-002   8.0105768122969052E-003   8.0105768122969052E-003   7.9453372446132466E-003   7.9453372446132466E-003   5.7527151001640874E-003   4.9553864904520227E-003   2.8089728618608252E-003   2.8089728618608252E-003   2.8018105272456439E-003   2.8018105272456456E-003   4.8773942088146477E-004   1.0645858167521122E-003   1.1149754752494206E-003   1.1149754752494206E-003   4.1308412784345525E-004   4.1308412784345525E-004   4.0796632957520751E-004   4.0796632957520751E-004   4.0070446047067081E-004   4.0070446047067081E-004   1.4802141961404316E-004   1.4802141961404316E-004   1.4369809868739627E-004   1.4369809868739627E-004   1.1627522389356383E-004   1.1627522389356383E-004   8.9909438809165026E-005   8.9909438809165026E-005   8.7720791654726670E-005   8.7720791654726670E-005   3.8433945640207405E-005   3.8433945640207405E-005
   3.7790624051246065E-002   3.8079382854509201E-002   3.7790624051246065E-002   7.8706031737794911E-003   7.8706031737794911E-003   7.8065035763973624E-003   7.8065035763973641E-003   5.6521944406913473E-003   4.8687980345160009E-003   2.7598899854103871E-003   2.7598899854103867E-003   2.7528528025863755E-003   2.7528528025863750E-003   4.7921685590400894E-004   1.0459836668972784E-003   1.0954928365098510E-003   1.0954928365098510E-003   4.0586605981373253E-004   4.0586605981373242E-004   4.0083768792033823E-004   4.0083768792033807E-004   3.9370270983311807E-004   3.9370270983311823E-004   1.4543495210146134E-004   1.4543495210146134E-004   1.4118717516805801E-004   1.4118717516805801E-004   1.1424347679977800E-004   1.1424347679977804E-004   8.8338396975079633E-005   8.8338396975079633E-005   8.6187993371988190E-005   8.6187993371988190E-005   3.7762366134768617E-005   3.7762366134768617E-005
   3.7116562274426737E-002   3.7400170559562781E-002   3.7116562274426737E-002   7.7302172212550396E-003   7.7302172212550396E-003   7.6672609521333335E-003   7.6672609521333335E-003   5.5513776820649077E-003   4.7819545188872020E-003   2.7106625277539091E-003   2.7106625277539091E-003   2.7037508653750320E-003   2.7037508653750320E-003   4.7066918639291304E-004   1.0273267215321694E-003   1.0759528086437733E-003   1.0759528086437733E-003   3.9862672984794316E-004   3.9862672984794316E-004   3.9368804774862569E-004   3.9368804774862569E-004   3.8668033445584500E-004   3.8668033445584500E-004   1.4284086574867702E-004   1.4284086574867702E-004   1.3866885533503657E-004   1.3866885533503657E-004   1.1220574488060253E-004   1.1220574488060253E-004   8.6762727394221239E-005   8.6762727394221239E-005   8.4650679994773635E-005   8.4650679994773635E-005   3.7088808387998822E-005   3.7088808387998822E-005
   3.6440473839998939E-002   3.6718916121229753E-002   3.6440473839998939E-002   7.5894091794560525E-003   7.5894091794560525E-003   7.5275996761651762E-003   7.5275996761651762E-003   5.4502578042748221E-003   4.6948498965318644E-003   2.6612870611156139E-003   2.6612870611156139E-003   2.6545012965759965E-003   2.6545012965759969E-003   4.6209581716216111E-004   1.0086136815479474E-003   1.0563540310521056E-003   1.0563540310521056E-003   3.9136563386155988E-004   3.9136563386155988E-004   3.8651691122076372E-004   3.8651691122076372E-004   3.7963684536116712E-004   3.7963684536116712E-004   1.4023897992588026E-004   1.4023897992588026E-004   1.3614296383424916E-004   1.3614296383424916E-004   1.1016188624595304E-004   1.1016188624595304E-004   8.5182320350543481E-005   8.5182320350543481E-005   8.3108744477832292E-005   8.3108744477832292E-005   3.6413225499142917E-005   3.6413225499142917E-005
   3.5762309598024379E-002   3.6035570014009873E-002   3.5762309598024379E-002   7.4481688119925138E-003   7.4481688119925138E-003   7.3875095954698709E-003   7.3875095954698709E-003   5.3488274561606167E-003   4.6074778351632888E-003   2.6117599960234273E-003   2.6117599960234273E-003   2.6051005158696482E-003   2.6051005158696482E-003   4.5349612494940110E-004   9.8984318655373103E-004   1.0366950789530694E-003   1.0366950789530694E-003   3.8408224399118874E-004   3.8408224399118874E-004   3.7932375701318585E-004   3.7932375701318585E-004   3.7257173050516724E-004   3.7257173050516724E-004   1.3762910548252363E-004   1.3762910548252363E-004   1.3360931703974434E-004   1.3360931703974434E-004   1.0811175231245449E-004   1.0811175231245449E-004   8.3597060952434593E-005   8.3597060952434593E-005   8.1562074726335365E-005   8.1562074726335365E-005   3.5735568355026294E-005   3.5735568355026294E-005
   3.5082018029152312E-002   3.5350080324886519E-002   3.5082018029152312E-002   7.3064853890002996E-003   7.3064853890002996E-003   7.2469800675692194E-003   7.2469800675692194E-003   5.2470789321784062E-003   4.5198316972290516E-003   2.5620775699646331E-003   2.5620775699646331E-003   2.5555447703369460E-003   2.5555447703369460E-003   4.4486945644615743E-004   9.7101381057715928E-004   1.0169744588792635E-003   1.0169744588792635E-003   3.7677600692629200E-004   3.7677600692629200E-004   3.7210803867045237E-004   3.7210803867045237E-004   3.6548445315940140E-004   3.6548445315940140E-004   1.3501104414952468E-004   1.3501104414952468E-004   1.3106772247336386E-004   1.3106772247336386E-004   1.0605518733385016E-004   1.0605518733385016E-004   8.2006828769607955E-005   8.2006828769607955E-005   8.0010553241606147E-005   8.0010553241606147E-005   3.5055785474835093E-005   3.5055785474835093E-005
   3.4399545074787027E-002   3.4662392582194800E-002   3.4399545074787034E-002   7.1643476517704993E-003   7.1643476517704967E-003   7.1059999254472423E-003   7.1059999254472431E-003   5.1450041469996953E-003   4.4319045180304020E-003   2.5122358349828505E-003   2.5122358349828505E-003   2.5058301220880386E-003   2.5058301220880382E-003   4.3621512614422175E-004   9.5212405736369641E-004   9.9719060375447872E-004   9.9719060375447872E-004   3.6944634208521373E-004   3.6944634208521373E-004   3.6486918280387152E-004   3.6486918280387152E-004   3.5837445014159485E-004   3.5837445014159485E-004   1.3238458788567478E-004   1.3238458788567478E-004   1.2851797817024275E-004   1.2851797817024275E-004   1.0399202788758818E-004   1.0399202788758818E-004   8.0411497436107062E-005   8.0411497436107062E-005   7.8454056733788570E-005   7.8454056733788570E-005   3.4373822840410958E-005   3.4373822840410958E-005
   3.3714833951053895E-002   3.3972449568166099E-002   3.3714833951053888E-002   7.0217437740042899E-003   7.0217437740042899E-003   6.9645574391206137E-003   6.9645574391206137E-003   5.0425946076870310E-003   4.3436889817544243E-003   2.4622306440917475E-003   2.4622306440917467E-003   2.4559524347105952E-003   2.4559524347105947E-003   4.2753241397657698E-004   9.3317235522752656E-004   9.7734186750085246E-004   9.7734186750085246E-004   3.6209263961719677E-004   3.6209263961719677E-004   3.5760658711827295E-004   3.5760658711827300E-004   3.5124112987753171E-004   3.5124112987753176E-004   1.2974951816169914E-004   1.2974951816169914E-004   1.2595987198377775E-004   1.2595987198377775E-004   1.0192210231242947E-004   1.0192210231242947E-004   7.8810934215436549E-005   7.8810934215436549E-005   7.6892455697565344E-005   7.6892455697565344E-005   3.3689623710355982E-005   3.3689623710355982E-005
   3.3027824945330166E-002   3.3280191113904345E-002   3.3027824945330166E-002   6.8786613194367473E-003   6.8786613194367473E-003   6.8226402736075720E-003   6.8226402736075728E-003   4.9398413832619399E-003   4.2551773952598237E-003   2.4120576364155227E-003   2.4120576364155227E-003   2.4059073584481992E-003   2.4059073584481992E-003   4.1882056273724480E-004   9.1415705141984199E-004   9.5742651914061368E-004   9.5742651914061368E-004   3.5471425821715432E-004   3.5471425821715432E-004   3.5031961825385298E-004   3.5031961825385298E-004   3.4408387028131893E-004   3.4408387028131893E-004   1.2710560517721883E-004   1.2710560517721883E-004   1.2339318082546145E-004   1.2339318082546145E-004   9.9845230093346764E-005   9.9845230093346764E-005   7.7204999524938838E-005   7.7204999524938838E-005   7.5325613948110532E-005   7.5325613948110532E-005   3.3003128416715842E-005   3.3003128416715842E-005
   3.2338455188874557E-002   3.2585553870278512E-002   3.2338455188874557E-002   6.7350871944828186E-003   6.7350871944828186E-003   6.6802354419595450E-003   6.6802354419595450E-003   4.8367350706981114E-003   4.1663616587834969E-003   2.3617122205837836E-003   2.3617122205837836E-003   2.3556903136375661E-003   2.3556903136375661E-003   4.1007877519804239E-004   8.9507640583561887E-004   9.3744273620497234E-004   9.3744273620497201E-004   3.4731052268374967E-004   3.4731052268374967E-004   3.4300760937450695E-004   3.4300760937450695E-004   3.3690201638664533E-004   3.3690201638664533E-004   1.2445260698573012E-004   1.2445260698573012E-004   1.2081766981541989E-004   1.2081766981541989E-004   9.7761221174172077E-005   9.7761221174172077E-005   7.5593546404299756E-005   7.5593546404299756E-005   7.3753388102535078E-005   7.3753388102535078E-005   3.2314274137780357E-005   3.2314274137780357E-005
   3.1646658413556628E-002   3.1888471062793064E-002   3.1646658413556628E-002   6.5910075975715837E-003   6.5910075975715837E-003   6.5373292550080821E-003   6.5373292550080821E-003   4.7332657585363209E-003   4.0772332345984218E-003   2.3111895569652534E-003   2.3111895569652525E-003   2.3052964729875312E-003   2.3052964729875312E-003   4.0130621102370262E-004   8.7592858428026913E-004   9.1738859768206497E-004   9.1738859768206497E-004   3.3988072130670233E-004   3.3988072130670228E-004   3.3566985758750126E-004   3.3566985758750126E-004   3.2969487781238718E-004   3.2969487781238718E-004   1.2179026855839251E-004   1.2179026855839251E-004   1.1823309137354063E-004   1.1823309137354063E-004   9.5669875222171913E-005   9.5669875222171913E-005   7.3976419946884719E-005   7.3976419946884719E-005   7.2175627025065407E-005   7.2175627025065407E-005   3.1622994654993796E-005   3.1622994654993796E-005
   3.0952364675690295E-002   3.1188872213310893E-002   3.0952364675690295E-002   6.4464079616296166E-003   6.4464079616296166E-003   6.3939072643166076E-003   6.3939072643166076E-003   4.6294229855794247E-003   3.9877831114335507E-003   2.2604845374990501E-003   2.2604845374990501E-003   2.2547207414617787E-003   2.2547207414617787E-003   3.9250198326986046E-004   8.5671165082581318E-004   8.9726207601132843E-004   8.9726207601132843E-004   3.3242410290080051E-004   3.3242410290080051E-004   3.2830562101423963E-004   3.2830562101423963E-004   3.2246172588551182E-004   3.2246172588551182E-004   1.1911832072121992E-004   1.1911832072121992E-004   1.1563918418771056E-004   1.1563918418771056E-004   9.3570980793181385E-005   9.3570980793181385E-005   7.2353456654180293E-005   7.2353456654180361E-005   7.0592171197198864E-005   7.0592171197198864E-005   3.0929220076995942E-005   3.0929220076995942E-005
   3.0255500054060906E-002   3.0486682835772820E-002   3.0255500054060906E-002   6.3012728911893559E-003   6.3012728911893559E-003   6.2499541998009903E-003   6.2499541998009903E-003   4.5251956957273447E-003   3.8980017655687038E-003   2.2095917636412777E-003   2.2095917636412777E-003   2.2039577342816471E-003   2.2039577342816471E-003   3.8366515455377602E-004   8.3742355945274629E-004   8.7706102832974832E-004   8.7706102832974832E-004   3.2493987356275376E-004   3.2493987356275376E-004   3.2091411558728941E-004   3.2091411558728941E-004   3.1520179049511802E-004   3.1520179049511802E-004   1.1643647899295487E-004   1.1643647899295487E-004   1.1303567208563081E-004   1.1303567208563081E-004   9.1464314418718753E-005   9.1464314418718753E-005   7.0724483729910019E-005   7.0724483729910019E-005   6.9002852029003382E-005   6.9002852029003382E-005   3.0232876537874742E-005   3.0232876537874742E-005
   2.9555986339009698E-002   2.9781824141825834E-002   2.9555986339009698E-002   6.1555860921664865E-003   6.1555860921664865E-003   6.1054539000778511E-003   6.1054539000778511E-003   4.4205721875686076E-003   3.8078791174144984E-003   2.1585055217542880E-003   2.1585055217542880E-003   2.1530017523781401E-003   2.1530017523781401E-003   3.7479473278082529E-004   8.1806214472219662E-004   8.5678318670252905E-004   8.5678318670252905E-004   3.1742719305171877E-004   3.1742719305171877E-004   3.1349451147575042E-004   3.1349451147575042E-004   3.0791425658143644E-004   3.0791425658143644E-004   1.1374444228808990E-004   1.1374444228808990E-004   1.1042226277571866E-004   1.1042226277571866E-004   8.9349639587171908E-005   8.9349639587171908E-005   6.9089318292239057E-005   6.9089318292239057E-005   6.7407491090499375E-005   6.7407491090499375E-005   2.9533885860404468E-005   2.9533885860404468E-005
   2.8853740561859690E-002   2.9074212492960924E-002   2.8853740561859690E-002   6.0093302950039538E-003   6.0093302950039538E-003   5.9603892362383648E-003   5.9603892362383648E-003   4.3155400591043712E-003   3.7174044838904812E-003   2.1072197561040440E-003   2.1072197561040440E-003   2.1018467554581931E-003   2.1018467554581931E-003   3.6588966645663521E-004   7.9862511154403569E-004   8.3642614740683829E-004   8.3642614740683829E-004   3.0988517081929716E-004   3.0988517081929716E-004   3.0604592916444500E-004   3.0604592916444500E-004   3.0059826028480398E-004   3.0059826028480398E-004   1.1104189149430371E-004   1.1104189149430371E-004   1.0779864646609414E-004   1.0779864646609414E-004   8.7226705626326610E-005   8.7226705626326610E-005   6.7447766509692137E-005   6.7447766509692137E-005   6.5805899268611966E-005   6.5805899268611966E-005   2.8832165186672932E-005   2.8832165186672932E-005
   2.8148674718360158E-002   2.8363759229608390E-002   2.8148674718360158E-002   5.8624871663459704E-003   5.8624871663459704E-003   5.8147420242359886E-003   5.8147420242359886E-003   4.2100861444390068E-003   3.6265665239012014E-003   2.0557280379649534E-003   2.0557280379649534E-003   2.0504863311882025E-003   2.0504863311882025E-003   3.5694883932143792E-004   7.7911002346490663E-004   8.1598735866555917E-004   8.1598735866555917E-004   3.0231286146470795E-004   3.0231286146470773E-004   2.9856743496538800E-004   2.9856743496538800E-004   2.9325288453703989E-004   2.9325288453704000E-004   1.0832848784387895E-004   1.0832848784387895E-004   1.0516449428356414E-004   1.0516449428356414E-004   8.5095246424074449E-005   8.5095246424074449E-005   6.5799622611946887E-005   6.5799622611946887E-005   6.4197875802044001E-005   6.4197875802044001E-005   2.8127626555221555E-005   2.8127626555221555E-005
   2.7440695211394413E-002   2.7650370039478032E-002   2.7440695211394413E-002   5.7150372128432414E-003   5.7150372128432414E-003   5.6684929294787143E-003   5.6684929294787143E-003   4.1041964446199460E-003   3.5353531787545118E-003   2.0040235318380933E-003   2.0040235318380933E-003   1.9989136614984322E-003   1.9989136614984322E-003   3.4797106448505904E-004   7.5951428986697502E-004   7.9546410724006715E-004   7.9546410724006715E-004   2.9470925976780399E-004   2.9470925976780399E-004   2.9105803611234512E-004   2.9105803611234512E-004   2.8587715424331520E-004   2.8587715424331520E-004   1.0560387113388528E-004   1.0560387113388528E-004   1.0251945654579032E-004   1.0251945654579032E-004   8.2954979030309980E-005   8.2954979030309980E-005   6.4144667808754721E-005   6.4144667808754721E-005   6.2583207226512419E-005   6.2583207226512419E-005   2.7420176438911646E-005   2.7420176438911646E-005
   2.6729702347939220E-002   2.6933944467794242E-002   2.6729702347939220E-002   5.5669596715598735E-003   5.5669596715598735E-003   5.5216213581277445E-003   5.5216213581277445E-003   3.9978560489537726E-003   3.4437516043850573E-003   1.9520989570338476E-003   1.9520989570338476E-003   1.9471214842636129E-003   1.9471214842636129E-003   3.3895507775609767E-004   7.3983515140748442E-004   7.7485350318062937E-004   7.7485350318062937E-004   2.8707329503923810E-004   2.8707329503923810E-004   2.8351667518099731E-004   2.8351667518099731E-004   2.7847003080164038E-004   2.7847003080164038E-004   1.0286765770165798E-004   1.0286765770165798E-004   9.9863160795897067E-005   9.9863160795897067E-005   8.0805602066608817E-005   8.0805602066608817E-005   6.2482669060228297E-005   6.2482669060228297E-005   6.0961666174973463E-005   6.0961666174973463E-005   2.6709715219255553E-005   2.6709715219255553E-005
   2.6015589751182046E-002   2.6214375324921366E-002   2.6015589751182025E-002   5.4182323875359428E-003   5.4182323875359420E-003   5.3741053356570869E-003   5.3741053356570834E-003   3.8910490470790791E-003   3.3517480956138579E-003   1.8999465447382272E-003   1.8999465447382276E-003   1.8951020504787272E-003   1.8951020504787263E-003   3.2989953018708427E-004   7.2006966374713814E-004   7.5415246278459842E-004   7.5415246278459842E-004   2.7940382480668840E-004   2.7940382480668840E-004   2.7594222385338396E-004   2.7594222385338396E-004   2.7103040597830589E-004   2.7103040597830589E-004   1.0011943816236862E-004   1.0011943816236862E-004   9.7195209606122315E-005   9.7195209606122315E-005   7.8646793949021835E-005   7.8646793949021835E-005   6.0813377702625044E-005   6.0813377702625044E-005   5.9333010036854685E-005   5.9333010036854685E-005   2.5996136598973374E-005   2.5996136598973374E-005
   2.5298243692968236E-002   2.5491548013709966E-002   2.5298243692968219E-002   5.2688316747570478E-003   5.2688316747570487E-003   5.2259213689554596E-003   5.2259213689554596E-003   3.7837584291230105E-003   3.2593280001432354E-003   1.8475579892607331E-003   1.8475579892607329E-003   1.8428470756311586E-003   1.8428470756311601E-003   3.2080297960934245E-004   7.0021467907329076E-004   7.3335768924503357E-004   7.3335768924503346E-004   2.7169962764542454E-004   2.7169962764542454E-004   2.6833347583730038E-004   2.6833347583730044E-004   2.6355709495330860E-004   2.6355709495330860E-004   9.7358774839983637E-005   9.7358774839983637E-005   9.4515178083812141E-005   9.4515178083812141E-005   7.6478210870018612E-005   7.6478210870018612E-005   5.9136527887889838E-005   5.9136527887889838E-005   5.7696979435586404E-005   5.7696979435586404E-005   2.5279326934938838E-005   2.5279326934938838E-005
   2.4577542338743159E-002   2.4765339768670094E-002   2.4577542338743159E-002   5.1187321588995038E-003   5.1187321588995038E-003   5.0770442903522051E-003   5.0770442903522051E-003   3.6759659727704599E-003   3.1664756212782352E-003   1.7949243928917207E-003   1.7949243928917207E-003   1.7903476846986986E-003   1.7903476846986986E-003   3.1166388105822952E-004   6.8026682520117238E-004   7.1246565076275869E-004   7.1246565076275869E-004   2.6395939506910398E-004   2.6395939506910398E-004   2.6068913885755413E-004   2.6068913885755413E-004   2.5604882845417162E-004   2.5604882845417162E-004   9.4585198861474816E-005   9.4585198861474816E-005   9.1822611050500634E-005   9.1822611050500634E-005   7.4299484515901753E-005   7.4299484515901753E-005   5.7451834818653343E-005   5.7451834818653343E-005   5.6053296506563531E-005   5.6053296506563531E-005   2.4559164483687206E-005   2.4559164483687206E-005
   2.3853354887941918E-002   2.4035618789791369E-002   2.3853354887941918E-002   4.9679065983004190E-003   4.9679065983004190E-003   4.9274470800454119E-003   4.9274470800454119E-003   3.5676521146954356E-003   3.0731741071776363E-003   1.7420362031240859E-003   1.7420362031240859E-003   1.7375943495312820E-003   1.7375943495312820E-003   3.0248057587255325E-004   6.6022248178125771E-004   6.9147255562754283E-004   6.9147255562754283E-004   2.5618172229766658E-004   2.5618172229766658E-004   2.5300782553824201E-004   2.5300782553824201E-004   2.4850424380051702E-004   2.4850424380051686E-004   9.1798206848656670E-005   9.1798206848656670E-005   8.9117019830370480E-005   8.9117019830370480E-005   7.2110219468147281E-005   7.2110219468147281E-005   5.5758992738828131E-005   5.5758992738828131E-005   5.4401662936656718E-005   5.4401662936656718E-005   2.3835518542446850E-005   2.3835518542446850E-005
   2.3125540591831771E-002   2.3302243252881747E-002   2.3125540591831771E-002   4.8163256794050546E-003   4.8163256794050546E-003   4.7771006632151567E-003   4.7771006632151567E-003   3.4587958036636883E-003   2.9794053243166747E-003   1.6888831409252951E-003   1.6888831409252951E-003   1.6845768173059032E-003   1.6845768173059032E-003   2.9325127923999030E-004   6.4007775311473113E-004   6.7037432374685360E-004   6.7037432374685360E-004   2.4836509770910677E-004   2.4836509770910677E-004   2.4528804298520581E-004   2.4528804298520581E-004   2.4092187467195114E-004   2.4092187467195133E-004   8.8997257138414526E-005   8.8997257138414526E-005   8.6397878580879211E-005   8.6397878580879211E-005   6.9909990234282306E-005   6.9909990234282306E-005   5.4057672637742740E-005   5.4057672637742740E-005   5.2741757724234501E-005   5.2741757724234501E-005   2.3108248467716453E-005   2.3108248467716453E-005
   2.2393947626541906E-002   2.2565060173985751E-002   2.2393947626541899E-002   4.6639577820544323E-003   4.6639577820544323E-003   4.6259736772226662E-003   4.6259736772226662E-003   3.3493743319763284E-003   2.8851497122925822E-003   1.6354541184335511E-003   1.6354541184335511E-003   1.6312840284326627E-003   1.6312840284326629E-003   2.8397406590616555E-004   6.1982843696077995E-004   6.4916655397672263E-004   6.4916655397672274E-004   2.4050789073597366E-004   2.4050789073597366E-004   2.3752818083248571E-004   2.3752818083248571E-004   2.3330013936729966E-004   2.3330013936729966E-004   8.6181765445629658E-005   8.6181765445629658E-005   8.3664620082357373E-005   8.3664620082357373E-005   6.7698337840982499E-005   6.7698337840982499E-005   5.2347519615766984E-005   5.2347519615766984E-005   5.1073234608915313E-005   5.1073234608915313E-005   2.2377202549138665E-005   2.2377202549138665E-005
   2.1658411794032523E-002   2.1823904100427186E-002   2.1658411794032523E-002   4.5107687089377567E-003   4.5107687089377567E-003   4.4740322032661662E-003   4.4740322032661662E-003   3.2393631411788536E-003   2.7903861164624609E-003   1.5817371440881699E-003   1.5817371440881699E-003   1.5777040219270202E-003   1.5777040219270202E-003   2.7464685370184899E-004   5.9946998858150251E-004   6.2784448646480162E-004   6.2784448646480162E-004   2.3260833791395846E-004   2.3260833791395846E-004   2.2972649746375476E-004   2.2972649746375476E-004   2.2563732727129795E-004   2.2563732727129795E-004   8.3351099863935083E-005   8.3351099863935083E-005   8.0916630884780475E-005   8.0916630884780475E-005   6.5474765907018150E-005   6.5474765907018150E-005   5.0628149847727763E-005   5.0628149847727763E-005   4.9395719108905341E-005   4.9395719108905341E-005   2.1642216711439471E-005   2.1642216711439471E-005
   2.0918754997724137E-002   2.1078595562144930E-002   2.0918754997724141E-002   4.3567213723860812E-003   4.3567213723860812E-003   4.3212394557260742E-003   4.3212394557260742E-003   3.1287355971257209E-003   2.6950915941856527E-003   1.5277192127968638E-003   1.5277192127968638E-003   1.5238238258571488E-003   1.5238238258571499E-003   2.6526738447213275E-004   5.7899747911619392E-004   6.0640295905436449E-004   6.0640295905436449E-004   2.2466452673017406E-004   2.2466452673017406E-004   2.2188110406070726E-004   2.2188110406070726E-004   2.1793158318692192E-004   2.1793158318692192E-004   8.0504575078033520E-005   8.0504575078033520E-005   7.8153245689130114E-005   7.8153245689130114E-005   6.3238736096856828E-005   6.3238736096856828E-005   4.8899147067426272E-005   4.8899147067426272E-005   4.7708805091087789E-005   4.7708805091087789E-005   2.0903113011649507E-005   2.0903113011649507E-005
   2.0174783566795897E-002   2.0328939432484087E-002   2.0174783566795897E-002   4.2017754288281245E-003   4.2017754288281245E-003   4.1675554195948995E-003   4.1675554195948995E-003   3.0174627275055817E-003   2.5992411887216880E-003   1.4733861777721409E-003   1.4733861777721409E-003   1.4696293295071157E-003   1.4696293295071157E-003   2.5583320182213487E-004   5.5840554700686221E-004   5.8483635641076238E-004   5.8483635641076238E-004   2.1667437677500595E-004   2.1667437677500595E-004   2.1398994598842067E-004   2.1398994598842067E-004   2.1018088905209756E-004   2.1018088905209756E-004   7.7641445609788283E-005   7.7641445609788283E-005   7.5373740790748064E-005   7.5373740790748064E-005   6.0989662815270275E-005   6.0989662815270275E-005   4.7160058465255582E-005   4.7160058465255582E-005   4.6012050768508469E-005   4.6012050768508469E-005   2.0159697885444537E-005   2.0159697885444537E-005
   1.9426286093816851E-002   1.9574722677187215E-002   1.9426286093816851E-002   4.0458868525019816E-003   4.0458868525019799E-003   4.0129364276650812E-003   4.0129364276650804E-003   2.9055129156518684E-003   2.5028076654879882E-003   1.4187226010240644E-003   1.4187226010240644E-003   1.4151051342508449E-003   1.4151051342508449E-003   2.4634162515779415E-004   5.3768834133746852E-004   5.6313855067862751E-004   5.6313855067862751E-004   2.0863561775658917E-004   2.0863561775658917E-004   2.0605078108222044E-004   2.0605078108222044E-004   2.0238304261305674E-004   2.0238304261305674E-004   7.4760897940108251E-005   7.4760897940108251E-005   7.2577326431321596E-005   7.2577326431321596E-005   5.8726907018835832E-005   5.8726907018835832E-005   4.5410389902967233E-005   4.5410389902967233E-005   4.4304974031625512E-005   4.4304974031625512E-005   1.9411760101580690E-005   1.9411760101580690E-005
   1.8673031089852417E-002   1.8815712038508660E-002   1.8673031089852417E-002   3.8890074315143801E-003   3.8890074315143801E-003   3.8573346606896293E-003   3.8573346606896293E-003   2.7928515386787629E-003   2.4057612003445549E-003   1.3637115766664692E-003   1.3637115766664692E-003   1.3602343773089012E-003   1.3602343773089012E-003   2.3678971900499256E-004   5.1683945486681734E-004   5.4130283134511451E-004   5.4130283134511451E-004   2.0054576351589417E-004   2.0054576351589417E-004   1.9806115398469742E-004   1.9806115398469742E-004   1.9453563221816353E-004   1.9453563221816353E-004   7.1862041197706187E-005   7.1862041197706187E-005   6.9763137759597718E-005   6.9763137759597718E-005   5.6449768901683014E-005   5.6449768901683014E-005   4.3649600257947434E-005   4.3649600257947434E-005   4.2587046930262665E-005   4.2587046930262665E-005   1.8659068344220598E-005   1.8659068344220598E-005
   1.7914764101408690E-002   1.8051651118671314E-002   1.7914764101408680E-002   3.7310841711735796E-003   3.7310841711735779E-003   3.7006975555750167E-003   3.7006975555750167E-003   2.6794405389818478E-003   2.3080690104861283E-003   1.3083345216866088E-003   1.3083345216866086E-003   1.3049985230516098E-003   1.3049985230516098E-003   2.2717425667970282E-004   4.9585184473163908E-004   5.1932182218963462E-004   5.1932182218963419E-004   1.9240208125770132E-004   1.9240208125770143E-004   1.9001836575788611E-004   1.9001836575788611E-004   1.8663600697100177E-004   1.8663600697100177E-004   6.8943896133560160E-005   6.8943896133560160E-005   6.6930224127873417E-005   6.6930224127873417E-005   5.4157479234605230E-005   5.4157479234605230E-005   4.1877094726212767E-005   4.1877094726212767E-005   4.0857689139629048E-005   4.0857689139629048E-005   1.7901368350138226E-005   1.7901368350138226E-005
   1.7151204288194923E-002   1.7282256931479632E-002   1.7151204288194923E-002   3.5720585812442718E-003   3.5720585812442718E-003   3.5429670984408784E-003   3.5429670984408784E-003   2.5652379123874388E-003   2.2096949135342590E-003   1.2525709260154283E-003   1.2525709260154283E-003   1.2493771137066011E-003   1.2493771137066011E-003   2.1749167689112491E-004   4.7471773772453759E-004   4.9718738207835513E-004   4.9718738207835513E-004   1.8420155479623428E-004   1.8420155479623428E-004   1.8191943758426069E-004   1.8191943758426069E-004   1.7868124107749678E-004   1.7868124107749678E-004   6.6005381950636093E-005   6.6005381950636093E-005   6.4077536306387012E-005   6.4077536306387012E-005   5.1849189019413380E-005   5.1849189019413380E-005   4.0092216822674413E-005   4.0092216822674413E-005   3.9116260155318020E-005   3.9116260155318020E-005   1.7138379489039864E-005   1.7138379489039864E-005
   1.6382040304346104E-002   1.6507215752070543E-002   1.6382040304346104E-002   3.4118658181353442E-003   3.4118658181353442E-003   3.3840789737938585E-003   3.3840789737938585E-003   2.4501970921233175E-003   2.1105987968899590E-003   1.1963980517288048E-003   1.1963980517288048E-003   1.1933474693270375E-003   1.1933474693270375E-003   2.0773803151213652E-004   4.5342851629286715E-004   4.7489048556710188E-004   4.7489048556710199E-004   1.7594084032006597E-004   1.7594084032006597E-004   1.7376106707967377E-004   1.7376106707967347E-004   1.7066809093649275E-004   1.7066809093649275E-004   6.3045300453019198E-005   6.3045300453019198E-005   6.1203911095411264E-005   6.1203911095411264E-005   4.9523957037609101E-005   4.9523957037609101E-005   3.8294238753188995E-005   3.8294238753188995E-005   3.7362049899731325E-005   3.7362049899731325E-005   1.6369790647866441E-005   1.6369790647866441E-005
   1.5606925299101243E-002   1.5726178079392937E-002   1.5606925299101250E-002   3.2504336436975320E-003   3.2504336436975320E-003   3.2239615318050870E-003   3.2239615318050874E-003   2.3342662010897635E-003   2.0107359736402292E-003   1.1397905679416313E-003   1.1397905679416318E-003   1.1368843236166403E-003   1.1368843236166403E-003   1.9790892218367925E-004   4.3197458016551845E-004   4.5242107797857748E-004   4.5242107797857753E-004   1.6761621270008477E-004   1.6761621270008477E-004   1.6553957526653078E-004   1.6553957526653078E-004   1.6259294305681442E-004   1.6259294305681442E-004   6.0062316806320091E-005   6.0062316806320091E-005   5.8308052647600890E-005   5.8308052647600890E-005   4.7180734737112960E-005   4.7180734737112960E-005   3.6482349728270074E-005   3.6482349728270074E-005   3.5594267320265294E-005   3.5594267320265294E-005   1.5595255235209391E-005   1.5595255235209391E-005
   1.4825470791794802E-002   1.4938752464396625E-002   1.4825470791794802E-002   3.0876811495759398E-003   3.0876811495759398E-003   3.0625345230517616E-003   3.0625345230517616E-003   2.2173871357661712E-003   1.9100563934356138E-003   1.0827201034918060E-003   1.0827201034918066E-003   1.0799593777542655E-003   1.0799593777542655E-003   1.8799942264449967E-004   4.1034517682252597E-004   4.2976789784764921E-004   4.2976789784764921E-004   1.5922349970774714E-004   1.5922349970774714E-004   1.5725084160702872E-004   1.5725084160702872E-004   1.5445175024692185E-004   1.5445175024692185E-004   5.7054935965946294E-005   5.7054935965946294E-005   5.5388509584728973E-005   5.5388509584728973E-005   4.4818347715967690E-005   4.4818347715967690E-005   3.4655641645423018E-005   3.4655641645423018E-005   3.3812026420179772E-005   3.3812026420179772E-005   1.4814385060881075E-005   1.4814385060881075E-005
   1.4037239089726511E-002   1.4144497869968081E-002   1.4037239089726511E-002   2.9235171780897370E-003   2.9235171780897370E-003   2.8997075322574652E-003   2.8997075322574652E-003   2.0994944321816719E-003   1.8085036656377419E-003   1.0251546932090801E-003   1.0251546932090801E-003   1.0225407480746202E-003   1.0225407480746202E-003   1.7800398258336435E-004   3.8852819163389903E-004   4.0691825712688861E-004   4.0691825712688861E-004   1.5075800058404786E-004   1.5075800058404786E-004   1.4889022358099155E-004   1.4889022358099155E-004   1.4623995262427804E-004   1.4623995262427804E-004   5.4021473497724072E-005   5.4021473497724072E-005   5.2443646670566467E-005   5.2443646670566467E-005   4.2435472801074221E-005   4.2435472801074221E-005   3.2813091365351116E-005   3.2813091365351116E-005   3.2014328966249290E-005   3.2014328966249290E-005   1.4026742759454339E-005   1.4026742759454339E-005
   1.3241733795018014E-002   1.3342914105249404E-002   1.3241733795018014E-002   2.7578383451074616E-003   2.7578383451074616E-003   2.7353780172695635E-003   2.7353780172695635E-003   1.9805138460629677E-003   1.7060138362592144E-003   9.6705808462043590E-004   9.6705808462043590E-004   9.6459227454145067E-004   9.6459227454145067E-004   1.6791630725800891E-004   3.6650988510463596E-004   3.8385776599470862E-004   3.8385776599470862E-004   1.4221438408445984E-004   1.4221438408445984E-004   1.4045245599395915E-004   1.4045245599395915E-004   1.3795237871576599E-004   1.3795237871576599E-004   5.0960019044102260E-005   5.0960019044102260E-005   4.9471609344139892E-005   4.9471609344139892E-005   4.0030609349804496E-005   4.0030609349804496E-005   3.0953538521021701E-005   3.0953538521021701E-005   3.0200042838019663E-005   3.0200042838019663E-005   1.3231832304215617E-005   1.3231832304215617E-005
   1.2438387774177558E-002   1.2533429710295568E-002   1.2438387774177558E-002   2.5905265319137250E-003   2.5905265319137250E-003   2.5694288213522804E-003   2.5694288213522804E-003   1.8603605516465851E-003   1.6025138364207389E-003   9.0838885845466628E-004   9.0838885845466628E-004   9.0607264349463644E-004   9.0607264349463644E-004   1.5772920478280566E-004   3.4427455955045506E-004   3.6056998375400966E-004   3.6056998375400966E-004   1.3358655914133560E-004   1.3358655914133560E-004   1.3193152324198035E-004   1.3193152324198035E-004   1.2958311999619582E-004   1.2958311999619582E-004   4.7868389978297921E-005   4.7868389978297921E-005   4.6470278727522990E-005   4.6470278727522990E-005   3.7602042843960201E-005   3.7602042843960201E-005   2.9075657366812330E-005   2.9075657366812330E-005   2.8367874562224114E-005   2.8367874562224114E-005   1.2429086973407296E-005   1.2429086973407296E-005
   1.1626547616903366E-002   1.1715386268507121E-002   1.1626547616903366E-002   2.4214456585658272E-003   2.4214456585658272E-003   2.4017249728228527E-003   2.4017249728228527E-003   1.7389368244855564E-003   1.4979194863237776E-003   8.4909929718784093E-004   8.4909929718784093E-004   8.4693425908065746E-004   8.4693425908065746E-004   1.4743438966756257E-004   3.2180413028319132E-004   3.3703596972049408E-004   3.3703596972049408E-004   1.2486750847386194E-004   1.2486750847386194E-004   1.2332049498301614E-004   1.2332049498301614E-004   1.2112536948477781E-004   1.2112536948477781E-004   4.4744071781363179E-005   4.4744071781363179E-005   4.3437213744329430E-005   4.3437213744329430E-005   3.5147798054182079E-005   3.5147798054182079E-005   2.7177920563043509E-005   2.7177920563043509E-005   2.6516333978901787E-005   2.6516333978901787E-005   1.1617853869057976E-005   1.1617853869057976E-005
   1.0805453433541556E-002   1.0888018090454145E-002   1.0805453433541556E-002   2.2504374614742101E-003   2.2504374614742101E-003   2.2321094970183530E-003   2.2321094970183530E-003   1.6161290091791160E-003   1.3921328832509569E-003   7.8913390442732190E-004   7.8913390442732190E-004   7.8712176641187786E-004   7.8712176641187786E-004   1.3702222572854709E-004   2.9907756446421096E-004   3.1323369551575990E-004   3.1323369551575990E-004   1.1604907085006252E-004   1.1604907085006252E-004   1.1461131109654957E-004   1.1461131109654957E-004   1.1257121053249285E-004   1.1257121053249285E-004   4.1584140019600325E-005   4.1584140019600325E-005   4.0369575375968766E-005   4.0369575375968766E-005   3.2665577750894991E-005   3.2665577750894991E-005   2.5258551784415662E-005   2.5258551784415662E-005   2.4643688003477917E-005   2.4643688003477917E-005   1.0797373658322010E-005   1.0797373658322010E-005
   9.9742117622350617E-003   1.0050424887319583E-002   9.9742117622350669E-003   2.0773158605232127E-003   2.0773158605232127E-003   2.0603978292928139E-003   2.0603978292928139E-003   1.4918034741653772E-003   1.2850389170281937E-003   7.2842742969147990E-004   7.2842742969148001E-004   7.2657008138271996E-004   7.2657008138271996E-004   1.2648138311898414E-004   2.7607013250704814E-004   2.8913726103669559E-004   2.8913726103669559E-004   1.0712165061358211E-004   1.0712165061358211E-004   1.0579449480911160E-004   1.0579449480911160E-004   1.0391133505403027E-004   1.0391133505403027E-004   3.8385156258607913E-005   3.8385156258607913E-005   3.7264025615771529E-005   3.7264025615771529E-005   3.0152680941695651E-005   3.0152680941695651E-005   2.3315462497335493E-005   2.3315462497335493E-005   2.2747898943107084E-005   2.2747898943107084E-005   9.9667535474321716E-006   9.9667535474321716E-006
   9.1317587627889035E-003   9.2015346900843533E-003   9.1317587627889035E-003   1.9018592911263360E-003   1.9018592911263360E-003   1.8863702095212745E-003   1.8863702095212745E-003   1.3658011050668654E-003   1.1765005265942407E-003   6.6690217958501302E-004   6.6690217958501302E-004   6.6520170870092534E-004   6.6520170870092534E-004   1.1579837145164279E-004   2.5275238902694306E-004   2.6471582717071268E-004   2.6471582717071268E-004   9.8073822268336138E-005   9.8073822268336138E-005   9.6858762177826779E-005   9.6858762177826779E-005   9.5134659962589976E-005   9.5134659962589976E-005   3.5143026373155218E-005   3.5143026373155218E-005   3.4116589917262842E-005   3.4116589917262842E-005   2.7605891569549546E-005   2.7605891569549546E-005   2.1346165896157409E-005   2.1346165896157409E-005   2.0826540527947065E-005   2.0826540527947065E-005   9.1249304916819431E-006   9.1249304916819431E-006
   8.2768086394239323E-003   8.3400518781788849E-003   8.2768086394239323E-003   1.7237999623009219E-003   1.7237999623009219E-003   1.7097610276586520E-003   1.7097610276586520E-003   1.2379295904850361E-003   1.0663520549871366E-003   6.0446425105687167E-004   6.0446425105687167E-004   6.0292298474997046E-004   6.0292298474997046E-004   1.0495688575599161E-004   2.2908874526558255E-004   2.3993212064956515E-004   2.3993212064956515E-004   8.8891776546007266E-005   8.8891776546007266E-005   8.7790475020713626E-005   8.7790475020713626E-005   8.6227789838117097E-005   8.6227789838117097E-005   3.1852802055228364E-005   3.1852802055228364E-005   3.0922464499644951E-005   3.0922464499644951E-005   2.5021322591461539E-005   2.5021322591461539E-005   1.9347656337524558E-005   1.9347656337524558E-005   1.8876680280404989E-005   1.8876680280404989E-005   8.2706196567432301E-006   8.2706196567432301E-006
   7.4077792410378370E-003   7.4643822112543026E-003   7.4077792410378370E-003   1.5428083615319341E-003   1.5428083615319341E-003   1.5302434547986494E-003   1.5302434547986494E-003   1.1079522943241475E-003   9.5438966396838888E-004   5.4099809790670900E-004   5.4099809790670900E-004   5.3961865794985037E-004   5.3961865794985037E-004   9.3936863026936526E-005   2.0503540982585780E-004   2.1474027731365936E-004   2.1474027731365936E-004   7.9558521363105126E-005   7.9558521363105126E-005   7.8572851773275738E-005   7.8572851773275738E-005   7.7174241830779282E-005   7.7174241830779282E-005   2.8508394491070421E-005   2.8508394491070421E-005   2.7675738387583934E-005   2.7675738387583934E-005   2.2394191063283063E-005   2.2394191063283063E-005   1.7316235425425446E-005   1.7316235425425446E-005   1.6894709833770011E-005   1.6894709833770011E-005   7.4022400745536685E-006   7.4022400745536685E-006
   6.5226804589908439E-003   6.5725203742142370E-003   6.5226804589908439E-003   1.3584700115235066E-003   1.3584700115235066E-003   1.3474063892224884E-003   1.3474063892224884E-003   9.7557156388629405E-004   8.4035695562267117E-004   4.7635838035375383E-004   4.7635838035375383E-004   4.7514375910797150E-004   4.7514375910797150E-004   8.2713067014793541E-005   1.8053729970169975E-004   1.8908260693275742E-004   1.8908260693275742E-004   7.0052683228488989E-005   7.0052683228488989E-005   6.9184783745677400E-005   6.9184783745677400E-005   6.7953282988961086E-005   6.7953282988961086E-005   2.5102144866683124E-005   2.5102144866683124E-005   2.4368976461131897E-005   2.4368976461131897E-005   1.9718480759019718E-005   1.9718480759019718E-005   1.5247251132671533E-005   1.5247251132671533E-005   1.4876090404203859E-005   1.4876090404203859E-005   6.5178031245364162E-006   6.5178031245364162E-006
   5.6189386133975424E-003   5.6618730216408961E-003   5.6189386133975424E-003   1.1702488953557316E-003   1.1702488953557316E-003   1.1607181794277218E-003   1.1607181794277218E-003   8.4040246401580632E-004   7.2392234696011038E-004   4.1035713977514006E-004   4.1035713977514006E-004   4.0931080885941610E-004   4.0931080885941610E-004   7.1252861295379623E-005   1.5552317957193219E-004   1.6288450242977847E-004   1.6288450242977847E-004   6.0346621176012335E-005   6.0346621176012335E-005   5.9598972422327239E-005   5.9598972422327239E-005   5.8538100715227398E-005   5.8538100715227398E-005   2.1624148528818908E-005   2.1624148528818908E-005   2.0992563356218014E-005   2.0992563356218014E-005   1.6986411279206495E-005   1.6986411279206495E-005   1.3134687290674602E-005   1.3134687290674602E-005   1.2814952273484782E-005   1.2814952273484782E-005   5.6147370511609782E-006   5.6147370511609782E-006
   4.6931024177451278E-003   4.7289624956889254E-003   4.6931024177451278E-003   9.7742621809475318E-004   9.7742621809475318E-004   9.6946588447469626E-004   9.6946588447469626E-004   7.0192879936553133E-004   6.0464118751347572E-004   3.4274232497382557E-004   3.4274232497382557E-004   3.4186839868868108E-004   3.4186839868868108E-004   5.9512480652419811E-005   1.2989752336972399E-004   1.3604591623682437E-004   1.3604591623682437E-004   5.0403268863641283E-005   5.0403268863641283E-005   4.9778810684986260E-005   4.9778810684986260E-005   4.8892739504185215E-005   4.8892739504185215E-005   1.8061123406834240E-005   1.8061123406834240E-005   1.7533604936959303E-005   1.7533604936959303E-005   1.4187549162646860E-005   1.4187549162646860E-005   1.0970476259488312E-005   1.0970476259488312E-005   1.0703424190582265E-005   1.0703424190582265E-005   4.6895931482710786E-006   4.6895931482710786E-006
   3.7403076319169463E-003   3.7688873865444313E-003   3.7403076319169463E-003   7.7898891191592189E-004   7.7898891191592189E-004   7.7264468714452657E-004   7.7264468714452657E-004   5.5942304548351276E-004   4.8188678802016106E-004   2.7315869562185625E-004   2.7315869562185625E-004   2.7246219406157026E-004   2.7246219406157026E-004   4.7430242499134927E-005   1.0352569689452205E-004   1.0842584156116573E-004   1.0842584156116573E-004   4.0170385081318297E-005   4.0170385081318297E-005   3.9672704552469903E-005   3.9672704552469903E-005   3.8966523756170195E-005   3.8966523756170195E-005   1.4394349783473836E-005   1.4394349783473836E-005   1.3973928240384833E-005   1.3973928240384833E-005   1.1307189515137868E-005   1.1307189515137868E-005   8.7432475274829542E-006   8.7432475274829542E-006   8.5304124339151617E-006   8.5304124339151617E-006   3.7375108180066105E-006   3.7375108180066105E-006
   2.7531784618413935E-003   2.7742155459113097E-003   2.7531784618413935E-003   5.7340082818445228E-004   5.7340082818445228E-004   5.6873094947053099E-004   5.6873094947053099E-004   4.1178203268181556E-004   3.5470887854041112E-004   2.0106758889492607E-004   2.0106758889492607E-004   2.0055490563924830E-004   2.0055490563924830E-004   3.4912615460748928E-005   7.6203549793158539E-005   7.9810465074082662E-005   7.9810465074082662E-005   2.9568754730269833E-005   2.9568754730269833E-005   2.9202420340849387E-005   2.9202420340849387E-005   2.8682612359951379E-005   2.8682612359951379E-005   1.0595442323683324E-005   1.0595442323683324E-005   1.0285976993297313E-005   1.0285976993297313E-005   8.3230348124615782E-006   8.3230348124615782E-006   6.4357596065569526E-006   6.4357596065569526E-006   6.2790952214144567E-006   6.2790952214144567E-006   2.7511197728290051E-006   2.7511197728290051E-006
   1.7191061576943974E-003   1.7322418774373023E-003   1.7191061576943974E-003   3.5803596032066455E-004   3.5803596032066455E-004   3.5512005153968187E-004   3.5512005153968187E-004   2.5711992077302926E-004   2.2148299709382635E-004   1.2554817457662910E-004   1.2554817457662910E-004   1.2522805114330884E-004   1.2522805114330884E-004   2.1799710062091081E-005   4.7582092297284649E-005   4.9834278399782547E-005   4.9834278399782547E-005   1.8462961640374265E-005   1.8462961640374265E-005   1.8234219583391551E-005   1.8234219583391551E-005   1.7909647415938782E-005   1.7909647415938782E-005   6.6158770286224444E-006   6.6158770286224444E-006   6.4226444567383083E-006   6.4226444567383083E-006   5.1969680115295968E-006   5.1969680115295968E-006   4.0185386170791946E-006   4.0185386170791946E-006   3.9207161500972800E-006   3.9207161500972800E-006   1.7178206961086337E-006   1.7178206961086337E-006
   6.1052124305659139E-004   6.1518624637677270E-004   6.1052124305659139E-004   1.2715244991292598E-004   1.2715244991292598E-004   1.2611689766035201E-004   1.2611689766035201E-004   9.1313251938726525E-005   7.8657198762036793E-005   4.4587024067257185E-005   4.4587024067257185E-005   4.4473335825480122E-005   4.4473335825480122E-005   7.7419221782715581E-006   1.6898245646191017E-005   1.7698084244368486E-005   1.7698084244368486E-005   6.5569134540379993E-006   6.5569134540379993E-006   6.4756782816887784E-006   6.4756782816887784E-006   6.3604101219519828E-006   6.3604101219519828E-006   2.3495544184185770E-006   2.3495544184185770E-006   2.2809300408660833E-006   2.2809300408660833E-006   1.8456448179193859E-006   1.8456448179193859E-006   1.4271388543794612E-006   1.4271388543794612E-006   1.3923983039545495E-006   1.3923983039545495E-006   6.1006472598133800E-007   6.1006472598133800E-007


==> anc/s87h_04/README <==
These files contain the Equation of State s87h_04 by Auvinen, Eskola,
Huovinen, Niemi, Paatelainen and Petreczky. Below 172 MeV temperature,
the EoS is based on hadron resonance gas with resonances up to 2 GeV
mass (see the resonance list in pdg05.dat file), and above 172 MeV it
based on lattice results by Bazavov et al. [HotQCD Collaboration],
Phys. Rev. D90, 094503 (2014), and Bazavov, Petreczky and Weber,
Phys. Rev. D97, 014501 (2018). In particular this lattice data was
obtained on lattices with N_tau = 12, 10, and 8, augmented with the
N_tau = 6 and 4 results at temperatures above T = 800 MeV.

The file

    s87h_04.dat

contains the EoS tabulated as function of temperature, i.e. on a
equidistant temperature grid with 1 MeV spacing. The first column is
temperature (in MeV), the second energy density (GeV/fm^3), third
pressure (GeV/fm^3), and the fourth entropy density (fm^-3). Chemical
potentials and baryon density are zero everywhere.

The EoS is tabulated twice as function of energy density, i.e. on
equidistant energy density grid(s). First in the files

	s87h_04-par1.dat, s87h_04-dens1.dat
	s87h_04-par2.dat, s87h_04-dens2.dat
	s87h_04-par3.dat, s87h_04-dens3.dat
	s87h_04-par4.dat, s87h_04-dens4.dat
	s87h_04-par5.dat, s87h_04-dens5.dat
	s87h_04-par6.dat, s87h_04-dens6.dat
	s87h_04-par7.dat, s87h_04-dens7.dat

which are in the same format than the old s95p EoS was tabluated to
provide backward compatibility to the users of s95p, whereas the
chemical potentials (which are zero anyway) and plasma fraction have
been omitted from the

     	s87h_04-eos1.dat
     	s87h_04-eos2.dat
     	s87h_04-eos3.dat
     	s87h_04-eos4.dat
     	s87h_04-eos5.dat
     	s87h_04-eos6.dat
     	s87h_04-eos7.dat

files.

All the files begin by two lines with

    e0
    de	ne

where e0 is the lowest energy density of the grid, de grid spacing and
ne the number of grid points, i.e. lines.

In the s87h_04-par*.dat files the thermodynamical parameters,
temperature (in GeV, first row) and chemical potentials are tabulated
from the third line on. The s87h_04-dens*.dat files contain the
densities from the third line on. First line is energy density (in
GeV/fm^3), second pressure (in GeV/fm^3), third entropy density (in
fm^-3), fourth net baryon density (in fm^-3) and the fifth net
strangeness density (in fm^-3). The lines on par* and dens* files
correspond to each other, i.e. the nth line in s87h_04-par*.dat gives
a temperature and the nth line in s87h_04-dens*.dat gives the
corresponding densities and pressure. Note that the densities and
temperature in the files run from the highest value _down_.

The s87h_04-eos*.dat files contain the same information in more
condensed form. From the third line on, the first line is energy
density (in GeV/fm^3), second pressure (in GeV/fm^3), third entropy
density (in fm^-3), fourth net baryon density (in fm^-3) and the fifth
temperature in GeV. Chemical potentials are zero everywhere.

The file

        pdg05.dat

contains the hadrons and resonances included in the hadron resonance
gas. The format is explained at the end of the file.

     	 	   	 - PH, Belgrade, Jun 1, in the year of corona -


==> anc/s87h_04/pdg05.dat <==
      22  Gamma                   0.00000   0.00000  2  0  0  0  0  1  0  1
      22  1  1.000            22       0       0       0       0
     211  Pion (+)                0.13957   0.00000  1  0  0  0  1  3  1  1
     211  1  1.000           211       0       0       0       0
     111  Pion (0)                0.13498   0.00000  1  0  0  0  1  3  0  1
     111  1  1.000           111       0       0       0       0
    -211  Pion (-)                0.13957   0.00000  1  0  0  0  1  3 -1  1
    -211  1  1.000          -211       0       0       0       0
     321  Kaon (+)                0.49368   0.00000  1  0  1  0  0  2  1  1
     321  1  1.000           321       0       0       0       0
    -321  Kaon (-)                0.49368   0.00000  1  0 -1  0  0  2 -1  1
    -321  1  1.000          -321       0       0       0       0
     311  Kaon (0)                0.49765   0.00000  1  0  1  0  0  2  0  1
     311  1  1.000           311       0       0       0       0
    -311  Anti Kaon (0)           0.49765   0.00000  1  0 -1  0  0  2  0  1
    -311  1  1.000          -311       0       0       0       0
     221  eta                     0.54775   0.00000  1  0  0  0  0  1  0  4
     221  2  0.397            22      22       0       0       0
     221  3  0.328           111     111      111      0       0
     221  3  0.228           211     111     -211      0       0
     221  3  0.047           211    -211       22      0       0
     213  rho  (+)                0.77580   0.15030  3  0  0  0  2  3  1  1
     213  2  1.000           211     111       0       0       0
     113  rho  (0)                0.77580   0.15030  3  0  0  0  2  3  0  1
     113  2  1.000           211    -211       0       0       0
    -213  rho  (-)                0.77580   0.15030  3  0  0  0  2  3 -1  1
    -213  2  1.000          -211     111       0       0       0
     223  omega                   0.78259   0.00849  3  0  0  0  3  1  0  3
     223  3  0.893           211     111    -211       0       0
     223  2  0.090           111      22       0       0       0
     223  2  0.017           211    -211       0       0       0
     323  K* 892 (+)              0.89166   0.05080  3  0  1  0  0  2  1  2
     323  2  0.667           311     211       0       0       0
     323  2  0.333           321     111       0       0       0
    -323  K* 892 (-)              0.89166   0.05080  3  0 -1  0  0  2 -1  2
    -323  2  0.667          -311    -211       0       0       0
    -323  2  0.333          -321     111       0       0       0
     313  K* 892 (0)              0.89610   0.05070  3  0  1  0  0  2  0  2
     313  2  0.667           321    -211       0       0       0
     313  2  0.333           311     111       0       0       0
    -313  Anti K* 892 (0)         0.89610   0.05070  3  0 -1  0  0  2  0  2
    -313  2  0.667          -321     211       0       0       0
    -313  2  0.333          -311     111       0       0       0
    2212  p                       0.93827   0.00000  2  1  0  0  0  2  1  1
    2212  1  1.000          2212       0       0       0       0
    2112  n                       0.93957   0.00000  2  1  0  0  0  2  0  1
    2112  1  1.000          2112       0       0       0       0
     331  eta prime (958)         0.95778   0.00020  1  0  0  0  0  1  0  5
     331  3  0.445           211    -211     221       0       0
     331  2  0.295           113      22       0       0       0
     331  3  0.209           111     111     221       0       0
     331  2  0.030           223      22       0       0       0
     331  2  0.021            22      22       0       0       0
 9010221  f0 (980)                0.97410   0.04700  1  0  0  0  0  1  0  4
 9010221  2  0.520           211    -211       0       0       0
 9010221  2  0.260           111     111       0       0       0
 9010221 -2  0.110           321    -321       0       0       0
 9010221 -2  0.110           311    -311       0       0       0
 9000211  a0 (980) (+)            0.98470   0.05700  1  0  0  0  0  3  1  2
 9000211  2  0.844           221     211       0       0       0
 9000211 -2  0.156           321    -311       0       0       0
 9000111  a0 (980) (0)            0.98470   0.05700  1  0  0  0  0  3  0  3
 9000111  2  0.844           221     111       0       0       0
 9000111 -2  0.078           311    -311       0       0       0
 9000111 -2  0.078           321    -321       0       0       0
-9000211  a0 (980) (-)            0.98470   0.05700  1  0  0  0  0  3 -1  2
-9000211  2  0.844           221    -211       0       0       0
-9000211 -2  0.156          -321     311       0       0       0
     333  phi (1020)              1.01946   0.00426  3  0  0  0  0  1  0  6
     333  2  0.492           321    -321       0       0       0
     333  2  0.342           311    -311       0       0       0
     333  2  0.051           213    -211       0       0       0
     333  2  0.051           113     111       0       0       0
     333  2  0.051          -213     211       0       0       0
     333  2  0.013           221      22       0       0       0
    3122  Lambda                  1.11568   0.00000  2  1 -1  0  0  1  0  1
    3122  1  1.000          3122       0       0       0       0
   10223  h1(1170)                1.17000   0.36000  3  0  0  0  0  1  0  3
   10223  2  0.333           213    -211       0       0       0
   10223  2  0.334           113     111       0       0       0
   10223  2  0.333          -213     211       0       0       0
    3222  Sigma (+)               1.18937   0.00000  2  1 -1  0  0  3  1  1
    3222  1  1.000          3222       0       0       0       0
    3212  Sigma (0)               1.19264   0.00000  2  1 -1  0  0  3  0  1
    3212  2  1.000          3122      22       0       0       0    
    3112  Sigma (-)               1.19745   0.00000  2  1 -1  0  0  3 -1  1
    3112  1  1.000          3112       0       0       0       0
   10213  b1 (1235) (+)           1.22950   0.14200  3  0  0  0  0  3  1  1
   10213  2  1.000           223     211       0       0       0
   10113  b1 (1235) (0)           1.22950   0.14200  3  0  0  0  0  3  0  1
   10113  2  1.000           223     111       0       0       0
  -10213  b1 (1235) (-)           1.22950   0.14200  3  0  0  0  0  3 -1  1
  -10213  2  1.000           223    -211       0       0       0
   20213  a1 (1260) (+)           1.23000   0.40000  3  0  0  0  0  3  1  2
   20213  2  0.500           113     211       0       0       0
   20213  2  0.500           213     111       0       0       0
   20113  a1 (1260) (0)           1.23000   0.40000  3  0  0  0  0  3  0  2
   20113  2  0.500           213    -211       0       0       0
   20113  2  0.500          -213     211       0       0       0
  -20213  a1 (1260) (-)           1.23000   0.40000  3  0  0  0  0  3 -1  2
  -20213  2  0.500           113    -211       0       0       0
  -20213  2  0.500          -213     111       0       0       0
    2224  Delta 1232 (++)         1.23200   0.12000  4  1  0  0  0  4  2  1
    2224  2  1.000          2212     211       0       0       0
    2214  Delta 1232 (+)          1.23200   0.12000  4  1  0  0  0  4  1  3
    2214  2  0.663          2212     111       0       0       0
    2214  2  0.331          2112     211       0       0       0
    2214  2  0.006          2212      22       0       0       0
    2114  Delta 1232 (0)          1.23200   0.12000  4  1  0  0  0  4  0  3
    2114  2  0.663          2112     111       0       0       0
    2114  2  0.331          2212    -211       0       0       0
    2114  2  0.006          2112      22       0       0       0
    1114  Delta 1232 (-)          1.23200   0.12000  4  1  0  0  0  4 -1  1
    1114  2  1.000          2112    -211       0       0       0
   10323  K1 1270 (+)             1.27300   0.09000  3  0  1  0  0  2  1  8
   10323 -2  0.280           311     213       0       0       0
   10323  2  0.140           321     113       0       0       0
   10323  3  0.124           311     211     111       0       0
   10323  3  0.041           321     111     111       0       0
   10323  3  0.145           321     211    -211       0       0
   10323  2  0.107           313     211       0       0       0
   10323  2  0.053           323     111       0       0       0
   10323 -2  0.110           321     223       0       0       0
  -10323  K1 1270 (-)             1.27300   0.09000  3  0 -1  0  0  2 -1  8
  -10323 -2  0.280          -311    -213       0       0       0
  -10323  2  0.140          -321     113       0       0       0
  -10323  3  0.124          -311    -211     111       0       0
  -10323  3  0.041          -321     111     111       0       0
  -10323  3  0.145          -321     211    -211       0       0
  -10323  2  0.107          -313    -211       0       0       0
  -10323  2  0.053          -323     111       0       0       0
  -10323 -2  0.110          -321     223       0       0       0
   10313  K1 1270 (0)             1.27300   0.09000  3  0  1  0  0  2  0  8
   10313  2  0.280           321    -213       0       0       0
   10313 -2  0.140           311     113       0       0       0
   10313  3  0.124           321    -211     111       0       0
   10313  3  0.041           311     111     111       0       0
   10313  3  0.145           311     211    -211       0       0
   10313  2  0.107           323    -211       0       0       0
   10313  2  0.053           313     111       0       0       0
   10313 -2  0.110           311     223       0       0       0
  -10313  Anti K1 1270 (0)        1.27300   0.09000  3  0 -1  0  0  2  0  8
  -10313  2  0.280          -321     213       0       0       0
  -10313 -2  0.140          -311     113       0       0       0
  -10313  3  0.124          -321     211     111       0       0
  -10313  3  0.041          -311     111     111       0       0
  -10313  3  0.145          -311     211    -211       0       0
  -10313  2  0.107          -323     211       0       0       0
  -10313  2  0.053          -313     111       0       0       0
  -10313 -2  0.110          -311     223       0       0       0
     225  f2 (1270)               1.27540   0.18510  5  0  0  0  0  1  0  6
     225  2  0.570           211    -211       0       0       0
     225  2  0.284           111     111       0       0       0
     225  4  0.072           211    -211     111     111       0
     225  2  0.023           321    -321       0       0       0
     225  2  0.023           311    -311       0       0       0
     225  4  0.028           211     211    -211    -211       0
   20223  f1 (1285)               1.28180   0.02410  3  0  0  0  0  1  0 13
   20223  3  0.107           221     211    -211       0       0
   20223  3  0.053           221     111     111       0       0
   20223  3  0.110           213    -211     111       0       0
   20223  3  0.110           113    -211     211       0       0
   20223  3  0.110          -213     211     111       0       0
   20223  2  0.120       9000211    -211       0       0       0
   20223  2  0.120       9000111     111       0       0       0
   20223  2  0.120      -9000211     211       0       0       0
   20223  3  0.015           321    -321     111       0       0
   20223  3  0.015           311    -311     111       0       0
   20223  3  0.030           321    -311    -211       0       0
   20223  3  0.030          -321     311     211       0       0
   20223  2  0.060           113      22       0       0       0
  100221  eta (1295)              1.29400   0.05500  1  0  0  0  0  1  0  4
  100221  2  0.300       9000211    -211       0       0       0
  100221  2  0.300       9000111     111       0       0       0
  100221  2  0.300      -9000211     211       0       0       0
  100221  3  0.100           221     211    -211       0       0
  100211  Pion 1300 (+)           1.30000   0.40000  1  0  0  0  0  3  1  4
  100211  2  0.167           213     111       0       0       0
  100211  2  0.167           113     211       0       0       0
  100211  3  0.400           211     211    -211       0       0
  100211  3  0.266           211     111     111       0       0
  100111  Pion 1300 (0)           1.30000   0.40000  1  0  0  0  0  3  0  4
  100111  2  0.167           213    -211       0       0       0
  100111  2  0.167          -213     211       0       0       0
  100111  3  0.533           211     111    -211       0       0
  100111  3  0.133           111     111     111       0       0
 -100211  Pion 1300 (-)           1.30000   0.40000  1  0  0  0  0  3 -1  4
 -100211  2  0.167          -213     111       0       0       0
 -100211  2  0.167           113    -211       0       0       0
 -100211  3  0.400          -211    -211     211       0       0
 -100211  3  0.266          -211     111     111       0       0
    3322  Xsi (0)                 1.31483   0.00000  2  1 -2  0  0  2  0  1
    3322  1  1.000          3322       0       0       0       0
    3312  Xsi (-)                 1.32131   0.00000  2  1 -2  0  0  2 -1  1
    3312  1  1.000          3312       0       0       0       0
     215  a2 1320 (+)             1.31830   0.10700  5  0  0  0  0  3  1  5
     215  2  0.350           213     111       0       0       0
     215  2  0.350           113     211       0       0       0
     215  2  0.145           221     211       0       0       0
     215  3  0.105           223     211     111       0       0
     215  2  0.050           321    -311       0       0       0
     115  a2 1320 (0)             1.31830   0.10700  5  0  0  0  0  3  0  6
     115  2  0.350           213    -211       0       0       0
     115  2  0.350          -213     211       0       0       0
     115  2  0.145           221     111       0       0       0
     115  3  0.105           223     211    -211       0       0
     115  2  0.025           321    -321       0       0       0
     115  2  0.025           311    -311       0       0       0
    -215  a2 1320 (-)             1.31830   0.10700  5  0  0  0  0  3 -1  5
    -215  2  0.350          -213     111       0       0       0
    -215  2  0.350           113    -211       0       0       0
    -215  2  0.145           221    -211       0       0       0
    -215  3  0.105           223    -211     111       0       0
    -215  2  0.050          -321     311       0       0       0
 9000213  Pion1 1400 (+)          1.37600   0.30000  3  0  0  0  0  3  1  1
 9000213  2  1.000           221     211       0       0       0
 9000113  Pion1 1400 (0)          1.37600   0.30000  3  0  0  0  0  3  0  1
 9000113  2  1.000           221     111       0       0       0
-9000213  Pion1 1400 (-)          1.37600   0.30000  3  0  0  0  0  3 -1  1
-9000213  2  1.000           221    -211       0       0       0
    3224  Sigma (+) 1385          1.38280   0.03580  4  1 -1  0  0  3  1  3
    3224  2  0.880          3122     211       0       0       0
    3224  2  0.060          3222     111       0       0       0
    3224  2  0.060          3212     211       0       0       0
    3214  Sigma (0) 1385          1.38370   0.03600  4  1 -1  0  0  3  0  3
    3214  2  0.880          3122     111       0       0       0    
    3214  2  0.060          3222    -211       0       0       0
    3214  2  0.060          3112     211       0       0       0
    3114  Sigma (-) 1385          1.38720   0.03940  4  1 -1  0  0  3 -1  3
    3114  2  0.880          3122    -211       0       0       0
    3114  2  0.060          3112     111       0       0       0
    3114  2  0.060          3212    -211       0       0       0
   10221  f0 1370                 1.40000   0.22500  1  0  0  0  0  1  0  4
   10221  2  0.624           211    -211       0       0       0
   10221  2  0.312           111     111       0       0       0
   10221  2  0.032           321    -321       0       0       0
   10221  2  0.032           311    -311       0       0       0
   20323  K1 1400 (+)             1.40200   0.17400  3  0  1  0  0  2  1  6
   20323  2  0.627           313     211       0       0       0
   20323  2  0.313           323     111       0       0       0
   20323  2  0.010           321     113       0       0       0
   20323  2  0.020           311     213       0       0       0
   20323 -2  0.020         10221     321       0       0       0
   20323  2  0.010           223     321       0       0       0
  -20323  K1 1400 (-)             1.40200   0.17400  3  0 -1  0  0  2 -1  6
  -20323  2  0.627          -313    -211       0       0       0
  -20323  2  0.313          -323     111       0       0       0
  -20323  2  0.010          -321     113       0       0       0
  -20323  2  0.020          -311    -213       0       0       0
  -20323 -2  0.020         10221    -321       0       0       0  
  -20323  2  0.010           223    -321       0       0       0
   20313  K1 1400 (0)             1.40200   0.17400  3  0  1  0  0  2  0  6
   20313  2  0.627           323    -211       0       0       0
   20313  2  0.313           313     111       0       0       0
   20313  2  0.010           311     113       0       0       0
   20313  2  0.020           321    -213       0       0       0
   20313 -2  0.020         10221     311       0       0       0
   20313  2  0.010           223     311       0       0       0
  -20313  Anti K1 1400 (0)        1.40200   0.17400  3  0 -1  0  0  2  0  6
  -20313  2  0.627          -323     211       0       0       0
  -20313  2  0.313          -313     111       0       0       0
  -20313  2  0.010          -311     113       0       0       0
  -20313  2  0.020          -321     213       0       0       0
  -20313 -2  0.020         10221    -311       0       0       0
  -20313  2  0.010           223    -311       0       0       0
   13122  Lambda 1405             1.40650   0.05000  2  1 -1  0  0  1  0  3
   13122  2  0.333          3222    -211       0       0       0
   13122  2  0.334          3212     111       0       0       0
   13122  2  0.333          3112     211       0       0       0
  100323  K* 1410 (+)             1.41400   0.23200  3  0  1  0  0  2  1  4
  100323  2  0.623           313     211       0       0       0
  100323  2  0.311           323     111       0       0       0
  100323  2  0.044           311     211       0       0       0
  100323  2  0.022           321     111       0       0       0
 -100323  K* 1410 (-)             1.41400   0.23200  3  0 -1  0  0  2 -1  4
 -100323  2  0.623          -313    -211       0       0       0
 -100323  2  0.311          -323     111       0       0       0
 -100323  2  0.044          -311    -211       0       0       0
 -100323  2  0.022          -321     111       0       0       0
  100313  K* 1410 (0)             1.41400   0.23200  3  0  1  0  0  2  0  4
  100313  2  0.623           323    -211       0       0       0
  100313  2  0.311           313     111       0       0       0
  100313  2  0.044           321    -211       0       0       0
  100313  2  0.022           311     111       0       0       0
 -100313  Anti K* 1410 (-)        1.41400   0.23200  3  0 -1  0  0  2  0  4
 -100313  2  0.623          -323     211       0       0       0
 -100313  2  0.311          -313     111       0       0       0
 -100313  2  0.044          -321     211       0       0       0
 -100313  2  0.022          -311     111       0       0       0
 9020221  eta 1405                1.41030   0.05100  1  0  0  0  0  1  0  9
 9020221  3  0.145           211    -321     311       0       0
 9020221  3  0.145          -211     321    -311       0       0
 9020221  3  0.072           111     311    -311       0       0
 9020221  3  0.072           111     321    -321       0       0
 9020221  3  0.145           221     211    -211       0       0
 9020221  3  0.073           221     111     111       0       0
 9020221  2  0.116       9000111     111       0       0       0
 9020221  2  0.116       9000211    -211       0       0       0
 9020221  2  0.116      -9000211     211       0       0       0
   10321  K0* 1430 (+)            1.41200   0.29400  1  0  1  0  0  2  1  2
   10321  2  0.667           311     211       0       0       0
   10321  2  0.333           321     111       0       0       0
  -10321  K0* 1430 (-)            1.41200   0.29400  1  0 -1  0  0  2 -1  2
  -10321  2  0.667          -311    -211       0       0       0
  -10321  2  0.333          -321     111       0       0       0
   10311  K0* 1430 (0)            1.41200   0.29400  1  0  1  0  0  2  0  2
   10311  2  0.667           321    -211       0       0       0
   10311  2  0.333           311     111       0       0       0
  -10311  Anti K0* 1430 (0)       1.41200   0.29400  1  0 -1  0  0  2  0  2
  -10311  2  0.667          -321     211       0       0       0
  -10311  2  0.333          -311     111       0       0       0
  100223  omega 1420              1.41900   0.17400  3  0  0  0  0  1  0  3
  100223  2  0.333           213    -211       0       0       0
  100223  2  0.334           113     111       0       0       0
  100223  2  0.333          -213     211       0       0       0
   20333  f1 1420                 1.42630   0.05490  3  0  0  0  0  1  0  4
   20333  3  0.333           211    -321     311       0       0
   20333  3  0.333          -211     321    -311       0       0
   20333  3  0.167           111     321    -321       0       0
   20333  3  0.167           111     311    -311       0       0
     325  K2* 1430 (+)            1.42560   0.09850  5  0  1  0  0  2  1 10
     325  2  0.334           311     211       0       0       0
     325  2  0.167           321     111       0       0       0
     325  2  0.165           313     211       0       0       0
     325  2  0.083           323     111       0       0       0
     325  3  0.067           323     211    -211       0       0
     325  3  0.045           313     211     111       0       0
     325  3  0.023           323     111     111       0       0
     325  2  0.058           311     213       0       0       0
     325  2  0.029           321     113       0       0       0
     325  2  0.029           321     223       0       0       0
    -325  K2* 1430 (-)            1.42560   0.09850  5  0 -1  0  0  2 -1 10
    -325  2  0.334          -311    -211       0       0       0
    -325  2  0.167          -321     111       0       0       0
    -325  2  0.165          -313    -211       0       0       0
    -325  2  0.083          -323     111       0       0       0
    -325  3  0.067          -323     211    -211       0       0
    -325  3  0.045          -313    -211     111       0       0
    -325  3  0.023          -323     111     111       0       0
    -325  2  0.058          -311    -213       0       0       0
    -325  2  0.029          -321     113       0       0       0
    -325  2  0.029          -321     223       0       0       0
     315  K2* 1430 (0)            1.43240   0.10900  5  0  1  0  0  2  0 10
     315  2  0.334           321    -211       0       0       0
     315  2  0.167           311     111       0       0       0
     315  2  0.165           323    -211       0       0       0
     315  2  0.083           313     111       0       0       0
     315  3  0.067           313     211    -211       0       0
     315  3  0.045           323    -211     111       0       0
     315  3  0.023           313     111     111       0       0
     315  2  0.058           321    -213       0       0       0
     315  2  0.029           311     113       0       0       0
     315  2  0.029           311     223       0       0       0
    -315  Anti K2* 1430 (0)       1.43240   0.10900  5  0 -1  0  0  2  0 10
    -315  2  0.334          -321     211       0       0       0
    -315  2  0.167          -311     111       0       0       0
    -315  2  0.165          -323     211       0       0       0
    -315  2  0.083          -313     111       0       0       0
    -315  3  0.067          -313     211    -211       0       0
    -315  3  0.045          -323     211     111       0       0
    -315  3  0.023          -313     111     111       0       0
    -315  2  0.058          -321     213       0       0       0
    -315  2  0.029          -311     113       0       0       0
    -315  2  0.029          -311     223       0       0       0
   12212  p 1440                  1.44000   0.35000  2  1  0  0  0  2  1  7
   12212  2  0.433          2112     211       0       0       0
   12212  2  0.217          2212     111       0       0       0
   12212  2  0.125          2224    -211       0       0       0
   12212  2  0.083          2214     111       0       0       0
   12212  2  0.042          2114     211       0       0       0
   12212  3  0.067          2212     211    -211       0       0
   12212  3  0.033          2212     111     111       0       0
   12112  n 1440                  1.44000   0.35000  2  1  0  0  0  2  0  7
   12112  2  0.433          2212    -211       0       0       0
   12112  2  0.217          2112     111       0       0       0
   12112  2  0.125          1114     211       0       0       0
   12112  2  0.083          2114     111       0       0       0
   12112  2  0.042          2214    -211       0       0       0
   12112  3  0.067          2112     211    -211       0       0
   12112  3  0.033          2112     111     111       0       0
  100213  rho  1450 (+)           1.46500   0.40000  3  0  0  0  0  3  1  1
  100213  2  1.000           211     111       0       0       0
  100113  rho  1450 (0)           1.46500   0.40000  3  0  0  0  0  3  0  1
  100113  2  1.000           211    -211       0       0       0
 -100213  rho  1450 (-)           1.46500   0.40000  3  0  0  0  0  3 -1  1
 -100213  2  1.000          -211     111       0       0       0
   10211  a0 1450 (+)             1.47400   0.26500  1  0  0  0  0  3  1  4
   10211  2  0.077           221     211       0       0       0
   10211  2  0.027           331     211       0       0       0
   10211  2  0.068           321    -311       0       0       0
   10211  3  0.828           223     211     111       0       0
   10111  a0 1450 (0)             1.47400   0.26500  1  0  0  0  0  3  0  6
   10111  2  0.077           221     111       0       0       0
   10111  2  0.027           331     111       0       0       0
   10111  2  0.034           321    -321       0       0       0
   10111  2  0.034           311    -311       0       0       0
   10111  3  0.552           223     211    -211       0       0
   10111  3  0.276           223     111     111       0       0
  -10211  a0 1450 (-)             1.47400   0.26500  1  0  0  0  0  3 -1  4
  -10211  2  0.077           221    -211       0       0       0
  -10211  2  0.027           331    -211       0       0       0
  -10211  2  0.068          -321     311       0       0       0
  -10211  3  0.828           223    -211     111       0       0
  100331  eta 1475                1.47600   0.08700  1  0  0  0  0  1  0  8
  100331  3  0.223           321    -311    -211       0       0
  100331  3  0.223          -321     311     211       0       0
  100331  3  0.111           321    -321     111       0       0
  100331  3  0.111           311    -311     111       0       0
  100331  2  0.083           323    -321       0       0       0
  100331  2  0.083          -323     321       0       0       0
  100331  2  0.083           313    -311       0       0       0
  100331  2  0.083          -313     311       0       0       0
 9030221  f0 1500                 1.50700   0.10900  1  0  0  0  0  1  0  9
 9030221  2  0.019           331     221       0       0       0
 9030221  2  0.051           221     221       0       0       0
 9030221  2  0.233           211    -211       0       0       0
 9030221  2  0.116           111     111       0       0       0
 9030221  2  0.043           321    -321       0       0       0
 9030221  2  0.043           311    -311       0       0       0
 9030221  4  0.022           111     111     111     111       0
 9030221  4  0.209           211     211    -211    -211       0
 9030221  4  0.264           211    -211     111     111       0
    3124  Lambda 1520             1.51950   0.01560  4  1 -1  0  0  1  0 11
    3124  2  0.142          3222    -211       0       0       0
    3124  2  0.142          3212     111       0       0       0
    3124  2  0.142          3112     211       0       0       0
    3124  2  0.228          2212    -321       0       0       0
    3124  2  0.228          2112    -311       0       0       0
    3124  3  0.067          3122     211    -211       0       0
    3124  3  0.034          3122     111     111       0       0
    3124  3  0.003          3222    -211     111       0       0
    3124  3  0.003          3212     211    -211       0       0
    3124  3  0.003          3112     211     111       0       0
    3124  2  0.008          3122      22       0       0       0
    2124  p 1520                  1.52000   0.11500  4  1  0  0  0  2  1  9
    2124  2  0.367          2112     211       0       0       0
    2124  2  0.183          2212     111       0       0       0
    2124  2  0.112          2224    -211       0       0       0
    2124  2  0.075          2214     111       0       0       0
    2124  2  0.038          2114     211       0       0       0
    2124 -2  0.117          2112     213       0       0       0
    2124 -2  0.058          2212     113       0       0       0
    2124  3  0.033          2212     211    -211       0       0
    2124  3  0.017          2212     111     111       0       0
    1214  n 1520                  1.52000   0.11500  4  1  0  0  0  2  0  9
    1214  2  0.367          2212    -211       0       0       0
    1214  2  0.183          2112     111       0       0       0
    1214  2  0.112          1114     211       0       0       0
    1214  2  0.075          2114     111       0       0       0
    1214  2  0.038          2214    -211       0       0       0
    1214 -2  0.117          2212    -213       0       0       0
    1214 -2  0.058          2112     113       0       0       0
    1214  3  0.033          2112     211    -211       0       0
    1214  3  0.017          2112     111     111       0       0
     335  f2 prime 1525           1.52500   0.07300  5  0  0  0  0  1  0  5
     335  2  0.444           321    -321       0       0       0
     335  2  0.444           311    -311       0       0       0
     335  2  0.103           221     221       0       0       0
     335  2  0.006           211    -211       0       0       0
     335  2  0.003           111     111       0       0       0
    3324  Xsi (0) 1530            1.53180   0.00910  4  1 -2  0  0  2  0  2
    3324  2  0.667          3312     211       0       0       0
    3324  2  0.333          3322     111       0       0       0
    3314  Xsi (-) 1530            1.53500   0.00990  4  1 -2  0  0  2 -1  2
    3314  2  0.667          3322    -211       0       0       0
    3314  2  0.333          3312     111       0       0       0
   22212  p 1535                  1.53500   0.15000  2  1  0  0  0  2  1  9
   22212  2  0.310          2112     211       0       0       0
   22212  2  0.155          2212     111       0       0       0
   22212  2  0.437          2212     221       0       0       0
   22212 -2  0.018          2112     213       0       0       0
   22212 -2  0.009          2212     113       0       0       0
   22212 -2  0.033         12112     211       0       0       0
   22212 -2  0.017         12212     111       0       0       0
   22212  3  0.014          2212     211    -211       0       0
   22212  3  0.007          2212     111     111       0       0
   22112  n 1535                  1.53500   0.15000  2  1  0  0  0  2  0  9
   22112  2  0.310          2212    -211       0       0       0
   22112  2  0.155          2112     111       0       0       0
   22112  2  0.437          2112     221       0       0       0
   22112 -2  0.018          2212    -213       0       0       0
   22112 -2  0.009          2112     113       0       0       0
   22112 -2  0.033         12212    -211       0       0       0
   22112 -2  0.017         12112     111       0       0       0
   22112  3  0.014          2112     211    -211       0       0
   22112  3  0.007          2112     111     111       0       0
   32224  Delta 1600 (++)         1.60000   0.35000  4  1  0  0  0  4  2  5
   32224  2  0.150          2212     211       0       0       0
   32224  2  0.330          2224     111       0       0       0
   32224  2  0.220          2214     211       0       0       0
   32224 -2  0.100          2212     213       0       0       0
   32224  2  0.200         12212     211       0       0       0
   32214  Delta 1600 (+)          1.60000   0.35000  4  1  0  0  0  4  1  9
   32214  2  0.100          2212     111       0       0       0
   32214  2  0.050          2112     211       0       0       0
   32214  2  0.220          2224    -211       0       0       0
   32214  2  0.037          2214     111       0       0       0
   32214  2  0.293          2114     211       0       0       0
   32214 -2  0.067          2212     113       0       0       0
   32214 -2  0.033          2112     213       0       0       0
   32214  2  0.133         12212     111       0       0       0
   32214  2  0.067         12112     211       0       0       0
   32114  Delta 1600 (0)          1.60000   0.35000  4  1  0  0  0  4  0  9
   32114  2  0.100          2112     111       0       0       0
   32114  2  0.050          2212    -211       0       0       0
   32114  2  0.220          1114     211       0       0       0
   32114  2  0.037          2114     111       0       0       0
   32114  2  0.293          2214    -211       0       0       0
   32114 -2  0.067          2112     113       0       0       0
   32114 -2  0.033          2212    -213       0       0       0
   32114  2  0.133         12112     111       0       0       0
   32114  2  0.067         12212    -211       0       0       0
   31114  Delta 1600 (-)          1.60000   0.35000  4  1  0  0  0  4 -1  5
   31114  2  0.150          2112    -211       0       0       0
   31114  2  0.330          1114     111       0       0       0
   31114  2  0.220          2114    -211       0       0       0
   31114 -2  0.100          2112    -213       0       0       0
   31114  2  0.200         12112    -211       0       0       0
   23122  Lambda 1600             1.60000   0.15000  2  1 -1  0  0  1  0  5
   23122  2  0.217          3222    -211       0       0       0
   23122  2  0.216          3212     111       0       0       0
   23122  2  0.217          3112     211       0       0       0
   23122  2  0.175          2212    -321       0       0       0
   23122  2  0.175          2112    -311       0       0       0
   10225  eta2 1645               1.61700   0.18100  5  0  0  0  0  1  0 10
   10225  2  0.291           215    -211       0       0       0
   10225  2  0.291           115     111       0       0       0
   10225  2  0.291          -215     211       0       0       0
   10225  3  0.010           321    -321     111       0       0
   10225  3  0.010           311    -311     111       0       0
   10225  3  0.020           321    -311    -211       0       0
   10225  3  0.020           311    -321     211       0       0
   10225  2  0.022       9000211    -211       0       0       0
   10225  2  0.023       9000111     111       0       0       0
   10225  2  0.022      -9000211     211       0       0       0
    2222  Delta 1620 (++)         1.63000   0.14500  2  1  0  0  0  4  2  4
    2222  2  0.250          2212     211       0       0       0
    2222  2  0.300          2224     111       0       0       0
    2222  2  0.200          2214     211       0       0       0
    2222 -2  0.250          2212     213       0       0       0
    2122  Delta 1620 (+)          1.63000   0.14500  2  1  0  0  0  4  1  7
    2122  2  0.167          2212     111       0       0       0
    2122  2  0.083          2112     211       0       0       0
    2122  2  0.200          2224    -211       0       0       0
    2122  2  0.033          2214     111       0       0       0
    2122  2  0.267          2114     211       0       0       0
    2122 -2  0.167          2212     113       0       0       0
    2122 -2  0.083          2112     213       0       0       0
    1212  Delta 1620 (0)          1.63000   0.14500  2  1  0  0  0  4  0  7
    1212  2  0.167          2112     111       0       0       0
    1212  2  0.083          2212    -211       0       0       0
    1212  2  0.200          1114     211       0       0       0
    1212  2  0.033          2114     111       0       0       0
    1212  2  0.267          2214    -211       0       0       0
    1212 -2  0.167          2112     113       0       0       0
    1212 -2  0.083          2212    -213       0       0       0
    1112  Delta 1620 (-)          1.63000   0.14500  2  1  0  0  0  4 -1  4
    1112  2  0.250          2112    -211       0       0       0
    1112  2  0.300          1114     111       0       0       0
    1112  2  0.200          2114    -211       0       0       0
    1112 -2  0.250          2112    -213       0       0       0
 9010213  Pion1 1600 (+)          1.65300   0.22500  3  0  0  0  0  3  1  2
 9010213  3  0.667           211     211    -211       0       0
 9010213  3  0.333           211     111     111       0       0
 9010113  Pion1 1600 (0)          1.65300   0.22500  3  0  0  0  0  3  0  2
 9010113  3  0.667           211    -211     111       0       0
 9010113  3  0.333           111     111     111       0       0
-9010213  Pion1 1600 (-)          1.65300   0.22500  3  0  0  0  0  3 -1  2
-9010213  3  0.667          -211    -211     211       0       0
-9010213  3  0.333          -211     111     111       0       0
   32212  p 1650                  1.65500   0.16500  2  1  0  0  0  2  1  9
   32212  2  0.493          2112     211       0       0       0
   32212  2  0.247          2212     111       0       0       0
   32212  2  0.070          2212     221       0       0       0
   32212  2  0.070          3122     321       0       0       0
   32212  2  0.020          2224    -211       0       0       0
   32212  2  0.013          2214     111       0       0       0
   32212  2  0.007          2114     211       0       0       0
   32212 -2  0.053          2112     213       0       0       0
   32212 -2  0.027          2212     113       0       0       0
   32112  n 1650                  1.65500   0.16500  2  1  0  0  0  2  0  9
   32112  2  0.493          2212    -211       0       0       0
   32112  2  0.247          2112     111       0       0       0
   32112  2  0.070          2112     221       0       0       0
   32112  2  0.070          3122     311       0       0       0
   32112  2  0.020          1114     211       0       0       0
   32112  2  0.013          2114     111       0       0       0
   32112  2  0.007          2214    -211       0       0       0
   32112 -2  0.053          2212    -213       0       0       0
   32112 -2  0.027          2112     113       0       0       0
   13222  Sigma (+) 1660          1.66000   0.10000  2  1 -1  0  0  3  1  4
   13222  2  0.300          2212    -311       0       0       0
   13222  2  0.350          3122     211       0       0       0
   13222  2  0.175          3222     111       0       0       0
   13222  2  0.175          3212     211       0       0       0
   13212  Sigma (0) 1660          1.66000   0.10000  2  1 -1  0  0  3  0  5
   13212  2  0.150          2212    -321       0       0       0
   13212  2  0.150          2112    -311       0       0       0
   13212  2  0.350          3122     111       0       0       0    
   13212  2  0.175          3222    -211       0       0       0
   13212  2  0.175          3112     211       0       0       0
   13112  Sigma (-) 1660          1.66000   0.10000  2  1 -1  0  0  3 -1  4
   13112  2  0.300          2112    -321       0       0       0
   13112  2  0.350          3122    -211       0       0       0
   13112  2  0.175          3112     111       0       0       0
   13112  2  0.175          3212    -211       0       0       0
   30223  omega 1650              1.67000   0.31500  3  0  0  0  0  1  0  5
   30223  2  0.172           213    -211       0       0       0
   30223  2  0.172           113     111       0       0       0
   30223  2  0.172          -213     211       0       0       0
   30223  3  0.323           223     211    -211       0       0
   30223  3  0.161           223     111     111       0       0
     227  omega3 1670             1.66700   0.16800  7  0  0  0  0  1  0  5
     227  2  0.195           213    -211       0       0       0
     227  2  0.195           113     111       0       0       0
     227  2  0.195          -213     211       0       0       0
     227  3  0.277           223     211    -211       0       0
     227  3  0.138           223     111     111       0       0
   33122  Lambda 1670             1.67000   0.03500  2  1 -1  0  0  1  0  6
   33122  2  0.160          3222    -211       0       0       0
   33122  2  0.160          3212     111       0       0       0
   33122  2  0.160          3112     211       0       0       0
   33122  2  0.135          2212    -321       0       0       0
   33122  2  0.135          2112    -311       0       0       0
   33122  2  0.250          3122     221       0       0       0
   13224  Sigma (+) 1670          1.67000   0.06000  4  1 -1  0  0  3  1  4
   13224  2  0.170          2212    -311       0       0       0
   13224  2  0.190          3122     211       0       0       0
   13224  2  0.320          3222     111       0       0       0
   13224  2  0.320          3212     211       0       0       0
   13214  Sigma (0) 1670          1.67000   0.06000  4  1 -1  0  0  3  0  5
   13214  2  0.085          2212    -321       0       0       0
   13214  2  0.085          2112    -311       0       0       0
   13214  2  0.190          3122     111       0       0       0    
   13214  2  0.320          3222    -211       0       0       0
   13214  2  0.320          3112     211       0       0       0
   13114  Sigma (-) 1670          1.67000   0.06000  4  1 -1  0  0  3 -1  4
   13114  2  0.170          2112    -321       0       0       0
   13114  2  0.190          3122    -211       0       0       0
   13114  2  0.320          3112     111       0       0       0
   13114  2  0.320          3212    -211       0       0       0
   10215  Pion2 1670  (+)         1.67240   0.25900  5  0  0  0  0  3  1  6
   10215  2  0.562           225     211       0       0       0
   10215  2  0.155           213     111       0       0       0
   10215  2  0.155           113     211       0       0       0
   10215  2  0.086           111     211       0       0       0
   10215  2  0.021           323    -311       0       0       0
   10215  2  0.021          -313     321       0       0       0
   10115  Pion2 1670  (0)         1.67240   0.25900  5  0  0  0  0  3  0  8
   10115  2  0.562           225     111       0       0       0
   10115  2  0.155           213    -211       0       0       0
   10115  2  0.155          -213     211       0       0       0
   10115  2  0.086           211    -211       0       0       0
   10115  2  0.011           323    -321       0       0       0
   10115  2  0.010           313    -311       0       0       0
   10115  2  0.011          -323     321       0       0       0
   10115  2  0.010          -313     311       0       0       0
  -10215  Pion2 1670  (-)         1.67240   0.25900  5  0  0  0  0  3 -1  6
  -10215  2  0.562           225    -211       0       0       0
  -10215  2  0.155          -213     111       0       0       0
  -10215  2  0.155           113    -211       0       0       0
  -10215  2  0.086           111    -211       0       0       0
  -10215  2  0.021          -323     311       0       0       0
  -10215  2  0.021           313    -321       0       0       0
    3334  Omega                   1.67243   0.00000  4  1 -3  0  0  1 -1  1 
    3334  1  1.000          3334       0       0       0       0      
    2216  p 1675                  1.67500   0.15000  6  1  0  0  0  2  1  6
    2216  2  0.300          2112     211       0       0       0
    2216  2  0.150          2212     111       0       0       0
    2216  2  0.010          2212     221       0       0       0
    2216  2  0.270          2224    -211       0       0       0
    2216  2  0.180          2214     111       0       0       0
    2216  2  0.090          2114     211       0       0       0
    2116  n 1675                  1.67500   0.15000  6  1  0  0  0  2  0  6
    2116  2  0.300          2212    -211       0       0       0
    2116  2  0.150          2112     111       0       0       0
    2116  2  0.010          2112     221       0       0       0
    2116  2  0.270          1114     211       0       0       0
    2116  2  0.180          2114     111       0       0       0
    2116  2  0.090          2214    -211       0       0       0
  100333  phi 1680                1.68000   0.15000  3  0  0  0  0  1  0  4
  100333  2  0.250           323    -321       0       0       0
  100333  2  0.250           313    -311       0       0       0
  100333  2  0.250          -323     321       0       0       0
  100333  2  0.250          -313     311       0       0       0
   12216  p 1680                  1.68500   0.13000  6  1  0  0  0  2  1  9
   12216  2  0.433          2112     211       0       0       0
   12216  2  0.217          2212     111       0       0       0
   12216  2  0.050          2224    -211       0       0       0
   12216  2  0.033          2214     111       0       0       0
   12216  2  0.017          2114     211       0       0       0
   12216 -2  0.067          2112     213       0       0       0
   12216 -2  0.033          2212     113       0       0       0
   12216  3  0.100          2212     211    -211       0       0
   12216  3  0.050          2212     111     111       0       0
   12116  n 1680                  1.68500   0.13000  6  1  0  0  0  2  0  9
   12116  2  0.433          2212    -211       0       0       0
   12116  2  0.217          2112     111       0       0       0
   12116  2  0.050          1114     211       0       0       0
   12116  2  0.033          2114     111       0       0       0
   12116  2  0.017          2214    -211       0       0       0
   12116 -2  0.067          2212    -213       0       0       0
   12116 -2  0.033          2112     113       0       0       0
   12116  3  0.100          2112     211    -211       0       0
   12116  3  0.050          2112     111     111       0       0
     217  rho3 1690 (+)           1.68880   0.16100  7  0  0  0  0  3  1  7
     217  4  0.427           211     211     111    -211       0
     217  4  0.284           211     111     111     111       0
     217  2  0.236           211     111       0       0       0
     217  3  0.014           321    -321     211       0       0
     217  3  0.014           311    -311     211       0       0
     217  3  0.009           321    -311     111       0       0
     217  2  0.016           321    -311       0       0       0
     117  rho3 1690 (0)           1.68880   0.16100  7  0  0  0  0  3  0  9
     117  4  0.568           211    -211     111     111       0
     117  4  0.142           211     211    -211    -211       0
     117  2  0.236           211    -211       0       0       0
     117  3  0.010           321    -321     111       0       0
     117  3  0.010           311    -311     111       0       0
     117  3  0.010           321    -311    -211       0       0
     117  3  0.010          -321     311     211       0       0
     117  2  0.007           321    -321       0       0       0
     117  2  0.007           311    -311       0       0       0
    -217  rho3 1690 (-)           1.68880   0.16100  7  0  0  0  0  3 -1  7
    -217  4  0.427          -211    -211     211     111       0
    -217  4  0.284          -211     111     111     111       0
    -217  2  0.236          -211     111       0       0       0
    -217  3  0.014           321    -321    -211       0       0
    -217  3  0.014           311    -311    -211       0       0
    -217  3  0.009          -321     311     111       0       0
    -217  2  0.016          -321     311       0       0       0
   13124  Lambda 1690             1.69000   0.06000  4  1 -1  0  0  1  0 10
   13124  2  0.100          3222    -211       0       0       0
   13124  2  0.100          3212     111       0       0       0
   13124  2  0.100          3112     211       0       0       0
   13124  2  0.125          2212    -321       0       0       0
   13124  2  0.125          2112    -311       0       0       0
   13124  3  0.167          3122     211    -211       0       0
   13124  3  0.083          3122     111     111       0       0
   13124  3  0.067          3222    -211     111       0       0
   13124  3  0.066          3212     211    -211       0       0
   13124  3  0.067          3112     211     111       0       0
   13322  Xsi (0) 1690            1.69000   0.02500  2  1 -2  0  0  2  0  3
   13322  2  0.500          3122    -311       0       0       0
   13322  2  0.333          3222    -321       0       0       0
   13322 -2  0.167          3212    -311       0       0       0
   13312  Xsi (-) 1690            1.69000   0.02500  2  1 -2  0  0  2 -1  3
   13312  2  0.500          3122    -321       0       0       0
   13312 -2  0.333          3112    -311       0       0       0
   13312  2  0.167          3212    -321       0       0       0
   22124  p 1700                  1.70000   0.10000  4  1  0  0  0  2  1  9
   22124  2  0.067          2112     211       0       0       0
   22124  2  0.033          2212     111       0       0       0
   22124  2  0.187          2224    -211       0       0       0
   22124  2  0.125          2214     111       0       0       0
   22124  2  0.063          2114     211       0       0       0
   22124 -2  0.067          2112     213       0       0       0
   22124 -2  0.033          2212     113       0       0       0
   22124  3  0.283          2212     211    -211       0       0
   22124  3  0.142          2212     111     111       0       0
   21214  n 1700                  1.70000   0.10000  4  1  0  0  0  2  0  9
   21214  2  0.067          2212    -211       0       0       0
   21214  2  0.033          2112     111       0       0       0
   21214  2  0.187          1114     211       0       0       0
   21214  2  0.125          2114     111       0       0       0
   21214  2  0.063          2214    -211       0       0       0
   21214 -2  0.067          2212    -213       0       0       0
   21214 -2  0.033          2112     113       0       0       0
   21214  3  0.283          2112     211    -211       0       0
   21214  3  0.142          2112     111     111       0       0
   12224  Delta 1700 (++)         1.70000   0.30000  4  1  0  0  0  4  2  4
   12224  2  0.150          2212     211       0       0       0
   12224  2  0.180          2224     111       0       0       0
   12224  2  0.270          2214     211       0       0       0
   12224 -2  0.400          2212     213       0       0       0
   12214  Delta 1700 (+)          1.70000   0.30000  4  1  0  0  0  4  1  7
   12214  2  0.100          2212     111       0       0       0
   12214  2  0.050          2112     211       0       0       0
   12214  2  0.180          2224    -211       0       0       0
   12214  2  0.030          2214     111       0       0       0
   12214  2  0.240          2114     211       0       0       0
   12214 -2  0.267          2212     113       0       0       0
   12214 -2  0.133          2112     213       0       0       0
   12114  Delta 1700 (0)          1.70000   0.30000  4  1  0  0  0  4  0  7
   12114  2  0.100          2112     111       0       0       0
   12114  2  0.050          2212    -211       0       0       0
   12114  2  0.180          1114     211       0       0       0
   12114  2  0.030          2114     111       0       0       0
   12114  2  0.240          2214    -211       0       0       0
   12114 -2  0.267          2112     113       0       0       0
   12114 -2  0.133          2212    -213       0       0       0
   11114  Delta 1700 (-)          1.70000   0.30000  4  1  0  0  0  4 -1  4
   11114  2  0.150          2112    -211       0       0       0
   11114  2  0.180          1114     111       0       0       0
   11114  2  0.270          2114    -211       0       0       0
   11114 -2  0.400          2112    -213       0       0       0
   42212  p 1710                  1.71000   0.10000  2  1  0  0  0  2  1 12
   42212  2  0.100          2112     211       0       0       0
   42212  2  0.050          2212     111       0       0       0
   42212  2  0.062          2212     221       0       0       0
   42212  2  0.150          3122     321       0       0       0
   42212  2  0.137          2224    -211       0       0       0
   42212  2  0.092          2214     111       0       0       0
   42212  2  0.046          2114     211       0       0       0
   42212 -2  0.100          2112     213       0       0       0
   42212 -2  0.050          2212     113       0       0       0
   42212  3  0.055          2212     211    -211       0       0
   42212  3  0.028          2212     111     111       0       0
   42212 -2  0.130          2212     223       0       0       0
   42112  n 1710                  1.71000   0.10000  2  1  0  0  0  2  0 12
   42112  2  0.100          2212    -211       0       0       0
   42112  2  0.050          2112     111       0       0       0
   42112  2  0.062          2112     221       0       0       0
   42112  2  0.150          3122     311       0       0       0
   42112  2  0.137          1114     211       0       0       0
   42112  2  0.092          2114     111       0       0       0
   42112  2  0.046          2214    -211       0       0       0
   42112 -2  0.100          2212    -213       0       0       0
   42112 -2  0.050          2112     113       0       0       0
   42112  3  0.055          2112     211    -211       0       0
   42112  3  0.028          2112     111     111       0       0
   42112 -2  0.130          2112     223       0       0       0
   10331  f0 1710                 1.71500   0.13800  1  0  0  0  0  1  0  5
   10331  2  0.315           321    -321       0       0       0
   10331  2  0.315           311    -311       0       0       0
   10331  2  0.046           211    -211       0       0       0
   10331  2  0.023           111     111       0       0       0
   10331  2  0.301           221     221       0       0       0
   30323  K* 1680 (+)             1.71700   0.32200  3  0  1  0  0  2  1  6
   30323  2  0.258           311     211       0       0       0
   30323  2  0.129           321     111       0       0       0
   30323  2  0.209           311     213       0       0       0
   30323  2  0.105           321     113       0       0       0
   30323  2  0.199           313     211       0       0       0
   30323  2  0.100           323     111       0       0       0
  -30323  K* 1680 (-)             1.71700   0.32200  3  0 -1  0  0  2 -1  6
  -30323  2  0.258          -311    -211       0       0       0
  -30323  2  0.129          -321     111       0       0       0
  -30323  2  0.209          -311    -213       0       0       0
  -30323  2  0.105          -321     113       0       0       0
  -30323  2  0.199          -313    -211       0       0       0
  -30323  2  0.100          -323     111       0       0       0
   30313  K* 1680 (0)             1.71700   0.32200  3  0  1  0  0  2  0  6
   30313  2  0.258           321    -211       0       0       0
   30313  2  0.129           311     111       0       0       0
   30313  2  0.209           321    -213       0       0       0
   30313  2  0.105           311     113       0       0       0
   30313  2  0.199           323    -211       0       0       0
   30313  2  0.100           313     111       0       0       0
  -30313  Anti K* 1680 (0)        1.71700   0.32200  3  0 -1  0  0  2  0  6
  -30313  2  0.258          -321     211       0       0       0
  -30313  2  0.129          -311     111       0       0       0
  -30313  2  0.209          -321     213       0       0       0
  -30313  2  0.105          -311     113       0       0       0
  -30313  2  0.199          -323     211       0       0       0
  -30313  2  0.100          -313     111       0       0       0
   30213  rho 1700  (+)           1.72000   0.25000  3  0  0  0  0  3  1  4
   30213  3  0.367          -213     211     211       0       0
   30213  3  0.267           113     211     111       0       0
   30213  3  0.233           213     211    -211       0       0
   30213  3  0.133           213     111     111       0       0
   30113  rho 1700  (0)           1.72000   0.25000  3  0  0  0  0  3  0  4
   30113  3  0.267           213    -211     111       0       0
   30113  3  0.267           113     211    -211       0       0
   30113  3  0.267          -213     211     111       0       0
   30113  3  0.199           113     111     111       0       0
  -30213  rho 1700  (-)           1.72000   0.25000  3  0  0  0  0  3 -1  4
  -30213  3  0.367           213    -211    -211       0       0
  -30213  3  0.267           113    -211     111       0       0
  -30213  3  0.233          -213     211    -211       0       0
  -30213  3  0.133          -213     111     111       0       0
   32124  p 1720                  1.72000   0.20000  4  1  0  0  0  2  1 11
   32124  2  0.080          2112     211       0       0       0
   32124  2  0.040          2212     111       0       0       0
   32124  2  0.040          2212     221       0       0       0
   32124  2  0.090          3122     321       0       0       0
   32124  2  0.013          2224    -211       0       0       0
   32124  2  0.008          2214     111       0       0       0
   32124  2  0.004          2114     211       0       0       0
   32124  2  0.467          2112     213       0       0       0
   32124  2  0.233          2212     113       0       0       0
   32124  3  0.017          2212     211    -211       0       0
   32124  3  0.008          2212     111     111       0       0
   31214  n 1720                  1.72000   0.20000  4  1  0  0  0  2  0 11
   31214  2  0.080          2212    -211       0       0       0
   31214  2  0.040          2112     111       0       0       0
   31214  2  0.040          2112     221       0       0       0
   31214  2  0.090          3122     311       0       0       0
   31214  2  0.013          1114     211       0       0       0
   31214  2  0.008          2114     111       0       0       0
   31214  2  0.004          2214    -211       0       0       0
   31214  2  0.467          2212    -213       0       0       0
   31214  2  0.233          2112     113       0       0       0
   31214  3  0.017          2112     211    -211       0       0
   31214  3  0.008          2112     111     111       0       0
   23222  Sigma (+) 1750          1.75000   0.09000  2  1 -1  0  0  3  1  4
   23222  2  0.400          2212    -311       0       0       0
   23222  2  0.520          3222     221       0       0       0
   23222  2  0.040          3224     111       0       0       0
   23222  2  0.040          3214     211       0       0       0
   23212  Sigma (0) 1750          1.75000   0.09000  2  1 -1  0  0  3  0  5
   23212  2  0.200          2212    -321       0       0       0
   23212  2  0.200          2112    -311       0       0       0
   23212  2  0.520          3212     221       0       0       0    
   23212  2  0.040          3224    -211       0       0       0
   23212  2  0.040          3114     211       0       0       0
   23112  Sigma (-) 1750          1.75000   0.09000  2  1 -1  0  0  3 -1  4
   23112  2  0.400          2112    -321       0       0       0
   23112  2  0.520          3112     221       0       0       0
   23112  2  0.040          3114     111       0       0       0
   23112  2  0.040          3214    -211       0       0       0
   10325  K2 1770 (+)             1.77300   0.18600  5  0  1  0  0  2  1  4
   10325  2  0.500           315     211       0       0       0
   10325  2  0.250           325     111       0       0       0
   10325  2  0.167           313     211       0       0       0
   10325  2  0.083           323     111       0       0       0
  -10325  K2 1770 (-)             1.77300   0.18600  5  0 -1  0  0  2 -1  4
  -10325  2  0.500          -315    -211       0       0       0
  -10325  2  0.250          -325     111       0       0       0
  -10325  2  0.167          -313    -211       0       0       0
  -10325  2  0.083          -323     111       0       0       0
   10315  K2 1770 (0)             1.77300   0.18600  5  0  1  0  0  2  0  4
   10315  2  0.500           325    -211       0       0       0
   10315  2  0.250           315     111       0       0       0
   10315  2  0.167           323    -211       0       0       0
   10315  2  0.083           313     111       0       0       0
  -10315  Anti K2 1770 (0)        1.77300   0.18600  5  0 -1  0  0  2  0  4
  -10315  2  0.500          -325     211       0       0       0
  -10315  2  0.250          -315     111       0       0       0
  -10315  2  0.167          -323     211       0       0       0
  -10315  2  0.083          -313     111       0       0       0
    3226  Sigma (+) 1775          1.77500   0.12000  6  1 -1  0  0  3  1  7
    3226  2  0.450          2212    -311       0       0       0
    3226  2  0.207          3122     211       0       0       0
    3226  2  0.012          3222     111       0       0       0
    3226  2  0.012          3212     211       0       0       0
    3226  2  0.049          3224     111       0       0       0
    3226  2  0.049          3214     211       0       0       0
    3226  2  0.221          3124     211       0       0       0
    3216  Sigma (0) 1775          1.77500   0.12000  6  1 -1  0  0  3  0  8
    3216  2  0.225          2212    -321       0       0       0
    3216  2  0.225          2112    -311       0       0       0
    3216  2  0.207          3122     111       0       0       0    
    3216  2  0.012          3222    -211       0       0       0
    3216  2  0.012          3112     211       0       0       0
    3216  2  0.049          3224    -211       0       0       0
    3216  2  0.049          3114     211       0       0       0
    3216  2  0.221          3124     111       0       0       0
    3116  Sigma (-) 1775          1.77500   0.12000  6  1 -1  0  0  3 -1  7
    3116  2  0.450          2112    -321       0       0       0
    3116  2  0.207          3122    -211       0       0       0
    3116  2  0.012          3112     111       0       0       0
    3116  2  0.012          3212    -211       0       0       0
    3116  2  0.049          3114     111       0       0       0
    3116  2  0.049          3214    -211       0       0       0
    3116  2  0.221          3124    -211       0       0       0
     327  K3* 1780 (+)            1.77600   0.15900  7  0  1  0  0  2  1  7
     327  2  0.207           311     213       0       0       0
     327  2  0.103           321     113       0       0       0
     327  2  0.133           313     211       0       0       0
     327  2  0.067           323     111       0       0       0
     327  2  0.127           311     211       0       0       0
     327  2  0.063           321     111       0       0       0
     327  2  0.300           321     221       0       0       0
    -327  K3* 1780 (-)            1.77600   0.15900  7  0 -1  0  0  2 -1  7
    -327  2  0.207          -311    -213       0       0       0
    -327  2  0.103          -321     113       0       0       0
    -327  2  0.133          -313    -211       0       0       0
    -327  2  0.067          -323     111       0       0       0
    -327  2  0.127          -311    -211       0       0       0
    -327  2  0.063          -321     111       0       0       0
    -327  2  0.300          -321     221       0       0       0
     317  K3* 1780 (0)            1.77600   0.15900  7  0  1  0  0  2  0  7
     317  2  0.207           321    -213       0       0       0
     317  2  0.103           311     113       0       0       0
     317  2  0.133           323    -211       0       0       0
     317  2  0.067           313     111       0       0       0
     317  2  0.127           321    -211       0       0       0
     317  2  0.063           311     111       0       0       0
     317  2  0.300           311     221       0       0       0
    -317  Anti K3* 1780 (0)       1.77600   0.15900  7  0 -1  0  0  2  0  7
    -317  2  0.207          -321     213       0       0       0
    -317  2  0.103          -311     113       0       0       0
    -317  2  0.133          -323     211       0       0       0
    -317  2  0.067          -313     111       0       0       0
    -317  2  0.127          -321     211       0       0       0
    -317  2  0.063          -311     111       0       0       0
    -317  2  0.300          -311     221       0       0       0
   43122  Lambda 1800             1.80000   0.30000  2  1 -1  0  0  1  0 10
   43122  2  0.067          3222    -211       0       0       0
   43122  2  0.066          3212     111       0       0       0
   43122  2  0.067          3112     211       0       0       0
   43122  2  0.200          2212    -321       0       0       0
   43122  2  0.200          2112    -311       0       0       0
   43122  2  0.067          3224    -211       0       0       0
   43122  2  0.066          3214     111       0       0       0
   43122  2  0.067          3114     211       0       0       0
   43122 -2  0.100          2212    -323       0       0       0
   43122 -2  0.100          2112    -313       0       0       0
   53122  Lambda 1810             1.81000   0.15000  2  1 -1  0  0  1  0  7
   53122  2  0.083          3222    -211       0       0       0
   53122  2  0.084          3212     111       0       0       0
   53122  2  0.083          3112     211       0       0       0
   53122  2  0.175          2212    -321       0       0       0
   53122  2  0.175          2112    -311       0       0       0
   53122 -2  0.200          2212    -323       0       0       0
   53122 -2  0.200          2112    -313       0       0       0
 9010211  Pion 1800 (+)           1.81200   0.20700  1  0  0  0  0  3  1  4
 9010211  3  0.405           211     211    -211       0       0
 9010211  3  0.203           211     111     111       0       0
 9010211  3  0.304           221     221     211       0       0
 9010211  3  0.088           331     221     211       0       0
 9010111  Pion 1800 (0)           1.81200   0.20700  1  0  0  0  0  3  0  4
 9010111  3  0.405           211    -211     111       0       0
 9010111  3  0.203           111     111     111       0       0
 9010111  3  0.304           221     221     111       0       0
 9010111  3  0.088           331     221     111       0       0
-9010211  Pion 1800 (-)           1.81200   0.20700  1  0  0  0  0  3 -1  4
-9010211  3  0.405           211    -211    -211       0       0
-9010211  3  0.203          -211     111     111       0       0
-9010211  3  0.304           221     221    -211       0       0
-9010211  3  0.088           331     221    -211       0       0
   20325  K2 1820 (+)             1.81600   0.27600  5  0  1  0  0  2  1  8
   20325  3  0.250           321     211    -211       0       0
   20325  3  0.167           311     211     111       0       0
   20325  3  0.083           321     111     111       0       0
   20325  2  0.128           325     111       0       0       0
   20325  2  0.257           315     211       0       0       0
   20325  2  0.008           323     111       0       0       0
   20325  2  0.017           313     211       0       0       0
   20325  2  0.090           321     225       0       0       0
  -20325  K2 1820 (-)             1.81600   0.27600  5  0 -1  0  0  2 -1  8
  -20325  3  0.250          -321     211    -211       0       0
  -20325  3  0.167          -311     111    -211       0       0
  -20325  3  0.083          -321     111     111       0       0
  -20325  2  0.128          -325     111       0       0       0
  -20325  2  0.257          -315    -211       0       0       0
  -20325  2  0.008          -323     111       0       0       0
  -20325  2  0.017          -313    -211       0       0       0
  -20325  2  0.090          -321     225       0       0       0
   20315  K2 1820 (0)             1.81600   0.27600  5  0  1  0  0  2  0  8
   20315  3  0.250           311     211    -211       0       0
   20315  3  0.167           321     111    -211       0       0
   20315  3  0.083           311     111     111       0       0
   20315  2  0.128           315     111       0       0       0
   20315  2  0.257           325    -211       0       0       0
   20315  2  0.008           313     111       0       0       0
   20315  2  0.017           323    -211       0       0       0
   20315  2  0.090           311     225       0       0       0
  -20315  Anti K2 1820 (0)        1.81600   0.27600  5  0 -1  0  0  2  0  8
  -20315  3  0.250          -311     211    -211       0       0
  -20315  3  0.167          -321     211     111       0       0
  -20315  3  0.083          -311     111     111       0       0
  -20315  2  0.128          -315     111       0       0       0
  -20315  2  0.257          -325     211       0       0       0
  -20315  2  0.008          -313     111       0       0       0
  -20315  2  0.017          -323     211       0       0       0
  -20315  2  0.090          -311     225       0       0       0
    3126  Lambda 1820             1.82000   0.08000  6  1 -1  0  0  1  0  8
    3126  2  0.067          3222    -211       0       0       0
    3126  2  0.066          3212     111       0       0       0
    3126  2  0.067          3112     211       0       0       0
    3126  2  0.350          2212    -321       0       0       0
    3126  2  0.350          2112    -311       0       0       0
    3126  2  0.033          3224    -211       0       0       0
    3126  2  0.034          3214     111       0       0       0
    3126  2  0.033          3114     211       0       0       0
   13324  Xsi (0) 1820            1.82300   0.02400  4  1 -2  0  0  2  0  7
   13324  2  0.500          3122    -311       0       0       0
   13324  2  0.100          3222    -321       0       0       0
   13324  2  0.050          3212    -311       0       0       0
   13324  2  0.033          3322     111       0       0       0
   13324  2  0.067          3312     211       0       0       0
   13324  2  0.083          3324     111       0       0       0
   13324  2  0.167          3314     211       0       0       0
   13314  Xsi (-) 1820            1.82300   0.02400  4  1 -2  0  0  2 -1  7
   13314  2  0.500          3122    -321       0       0       0
   13314  2  0.050          3212    -321       0       0       0
   13314  2  0.100          3112    -311       0       0       0
   13314  2  0.067          3322    -211       0       0       0
   13314  2  0.033          3312     111       0       0       0
   13314  2  0.167          3324    -211       0       0       0
   13314  2  0.083          3314     111       0       0       0
   13126  Lambda 1830             1.83000   0.09500  6  1 -1  0  0  1  0  8
   13126  2  0.183          3222    -211       0       0       0
   13126  2  0.184          3212     111       0       0       0
   13126  2  0.183          3112     211       0       0       0
   13126  2  0.030          2212    -321       0       0       0
   13126  2  0.030          2112    -311       0       0       0
   13126  2  0.130          3224    -211       0       0       0
   13126  2  0.130          3214     111       0       0       0
   13126  2  0.130          3114     211       0       0       0
     337  phi3 1850               1.85400   0.08700  7  0  0  0  0  1  0  6
     337  2  0.322           321    -321       0       0       0
     337  2  0.322           311    -311       0       0       0
     337  2  0.089           323    -321       0       0       0
     337  2  0.089           313    -311       0       0       0
     337  2  0.089          -323     321       0       0       0
     337  2  0.089          -313     311       0       0       0
   23124  Lambda 1890             1.89000   0.10000  4  1 -1  0  0  1  0 10
   23124  2  0.033          3222    -211       0       0       0
   23124  2  0.034          3212     111       0       0       0
   23124  2  0.033          3112     211       0       0       0
   23124  2  0.200          2212    -321       0       0       0
   23124  2  0.200          2112    -311       0       0       0
   23124  2  0.083          3224    -211       0       0       0
   23124  2  0.084          3214     111       0       0       0
   23124  2  0.083          3114     211       0       0       0
   23124  2  0.125          2212    -323       0       0       0
   23124  2  0.125          2112    -313       0       0       0
    2226  Delta 1905 (++)         1.89000   0.33000  6  1  0  0  0  4  2  4
    2226  2  0.120          2212     211       0       0       0
    2226  2  0.060          2224     111       0       0       0
    2226  2  0.090          2214     211       0       0       0
    2226  2  0.730          2212     213       0       0       0
    2126  Delta 1905 (+)          1.89000   0.33000  6  1  0  0  0  4  1  7
    2126  2  0.080          2212     111       0       0       0
    2126  2  0.040          2112     211       0       0       0
    2126  2  0.060          2224    -211       0       0       0
    2126  2  0.010          2214     111       0       0       0
    2126  2  0.080          2114     211       0       0       0
    2126  2  0.487          2212     113       0       0       0
    2126  2  0.243          2112     213       0       0       0
    1216  Delta 1905 (0)          1.89000   0.33000  6  1  0  0  0  4  0  7
    1216  2  0.080          2112     111       0       0       0
    1216  2  0.040          2212    -211       0       0       0
    1216  2  0.060          1114     211       0       0       0
    1216  2  0.010          2114     111       0       0       0
    1216  2  0.080          2214    -211       0       0       0
    1216  2  0.487          2112     113       0       0       0
    1216  2  0.243          2212    -213       0       0       0
    1116  Delta 1905 (-)          1.89000   0.33000  6  1  0  0  0  4 -1  4
    1116  2  0.120          2112    -211       0       0       0
    1116  2  0.060          1114     111       0       0       0
    1116  2  0.090          2114    -211       0       0       0
    1116  2  0.730          2112    -213       0       0       0
   22222  Delta 1910 (++)         1.91000   0.25000  2  1  0  0  0  4  2  5
   22222  2  0.225          2212     211       0       0       0
   22222  2  0.015          2224     111       0       0       0
   22222  2  0.010          2214     211       0       0       0
   22222  2  0.190          2212     213       0       0       0
   22222  2  0.560         12212     211       0       0       0
   22122  Delta 1910 (+)          1.91000   0.25000  2  1  0  0  0  4  1  9
   22122  2  0.150          2212     111       0       0       0
   22122  2  0.075          2112     211       0       0       0
   22122  2  0.010          2224    -211       0       0       0
   22122  2  0.002          2214     111       0       0       0
   22122  2  0.013          2114     211       0       0       0
   22122  2  0.127          2212     113       0       0       0
   22122  2  0.063          2112     213       0       0       0
   22122  2  0.373         12212     111       0       0       0
   22122  2  0.187         12112     211       0       0       0
   21212  Delta 1910 (0)          1.91000   0.25000  2  1  0  0  0  4  0  9
   21212  2  0.150          2112     111       0       0       0
   21212  2  0.075          2212    -211       0       0       0
   21212  2  0.010          1114     211       0       0       0
   21212  2  0.002          2114     111       0       0       0
   21212  2  0.013          2214    -211       0       0       0
   21212  2  0.127          2112     113       0       0       0
   21212  2  0.063          2212    -213       0       0       0
   21212  2  0.373         12112     111       0       0       0
   21212  2  0.187         12212    -211       0       0       0
   21112  Delta 1910 (-)          1.91000   0.25000  2  1  0  0  0  4 -1  5
   21112  2  0.225          2112    -211       0       0       0
   21112  2  0.015          1114     111       0       0       0
   21112  2  0.010          2114    -211       0       0       0
   21112  2  0.190          2112    -213       0       0       0
   21112  2  0.560         12112    -211       0       0       0
   13226  Sigma (+) 1915          1.91500   0.12000  6  1 -1  0  0  3  1  6
   13226  2  0.150          2212    -311       0       0       0
   13226  2  0.400          3122     211       0       0       0
   13226  2  0.200          3222     111       0       0       0
   13226  2  0.200          3212     211       0       0       0
   13226  2  0.025          3224     111       0       0       0
   13226  2  0.025          3214     211       0       0       0
   13216  Sigma (0) 1915          1.91500   0.12000  6  1 -1  0  0  3  0  7
   13216  2  0.075          2212    -321       0       0       0
   13216  2  0.075          2112    -311       0       0       0
   13216  2  0.400          3122     111       0       0       0    
   13216  2  0.200          3222    -211       0       0       0
   13216  2  0.200          3112     211       0       0       0
   13216  2  0.025          3224    -211       0       0       0
   13216  2  0.025          3114     211       0       0       0
   13116  Sigma (-) 1915          1.91500   0.12000  6  1 -1  0  0  3 -1  6
   13116  2  0.150          2112    -321       0       0       0
   13116  2  0.400          3122    -211       0       0       0
   13116  2  0.200          3112     111       0       0       0
   13116  2  0.200          3212    -211       0       0       0
   13116  2  0.025          3114     111       0       0       0
   13116  2  0.025          3214    -211       0       0       0
   22224  Delta 1920 (++)         1.92000   0.20000  4  1  0  0  0  4  2  5
   22224  2  0.120          2212     211       0       0       0
   22224  2  0.021          3222     321       0       0       0
   22224  2  0.234          2224     111       0       0       0
   22224  2  0.156          2214     211       0       0       0
   22224  2  0.469         12212     211       0       0       0
   22214  Delta 1920 (+)          1.92000   0.20000  4  1  0  0  0  4  1  9
   22214  2  0.080          2212     111       0       0       0
   22214  2  0.040          2112     211       0       0       0
   22214  2  0.007          3222     311       0       0       0
   22214  2  0.014          3212     321       0       0       0
   22214  2  0.156          2224    -211       0       0       0
   22214  2  0.026          2214     111       0       0       0
   22214  2  0.208          2114     211       0       0       0
   22214  2  0.313         12212     111       0       0       0
   22214  2  0.156         12112     211       0       0       0
   22114  Delta 1920 (0)          1.92000   0.20000  4  1  0  0  0  4  0  9
   22114  2  0.080          2112     111       0       0       0
   22114  2  0.040          2212    -211       0       0       0
   22114  2  0.007          3112     321       0       0       0
   22114  2  0.014          3212     311       0       0       0
   22114  2  0.156          1114     211       0       0       0
   22114  2  0.026          2114     111       0       0       0
   22114  2  0.208          2214    -211       0       0       0
   22114  2  0.313         12112     111       0       0       0
   22114  2  0.156         12212    -211       0       0       0
   21114  Delta 1920 (-)          1.92000   0.20000  4  1  0  0  0  4 -1  5
   21114  2  0.120          2112    -211       0       0       0
   21114  2  0.021          3112     311       0       0       0
   21114  2  0.234          1114     111       0       0       0
   21114  2  0.156          2114    -211       0       0       0
   21114  2  0.469         12112    -211       0       0       0
    2228  Delta 1950 (++)         1.93000   0.28500  8  1  0  0  0  4  2  5
    2228  2  0.500          2212     211       0       0       0
    2228  2  0.010          3222     321       0       0       0
    2228  2  0.240          2224     111       0       0       0
    2228  2  0.160          2214     211       0       0       0
    2228  2  0.090          2212     213       0       0       0
    2218  Delta 1950 (+)          1.93000   0.28500  8  1  0  0  0  4  1  9
    2218  2  0.333          2212     111       0       0       0
    2218  2  0.167          2112     211       0       0       0
    2218  2  0.003          3222     311       0       0       0
    2218  2  0.007          3212     321       0       0       0
    2218  2  0.160          2224    -211       0       0       0
    2218  2  0.027          2214     111       0       0       0
    2218  2  0.213          2114     211       0       0       0
    2218  2  0.060          2212     113       0       0       0
    2218  2  0.030          2112     213       0       0       0
    2118  Delta 1950 (0)          1.93000   0.28500  8  1  0  0  0  4  0  9
    2118  2  0.333          2112     111       0       0       0
    2118  2  0.167          2212    -211       0       0       0
    2118  2  0.003          3112     321       0       0       0
    2118  2  0.007          3212     311       0       0       0
    2118  2  0.160          1114     211       0       0       0
    2118  2  0.027          2114     111       0       0       0
    2118  2  0.213          2214    -211       0       0       0
    2118  2  0.060          2112     113       0       0       0
    2118  2  0.030          2212    -213       0       0       0
    1118  Delta 1950 (-)          1.93000   0.28500  8  1  0  0  0  4 -1  5
    1118  2  0.500          2112    -211       0       0       0
    1118  2  0.010          3112     311       0       0       0
    1118  2  0.240          1114     111       0       0       0
    1118  2  0.160          2114    -211       0       0       0
    1118  2  0.090          2112    -213       0       0       0
   23224  Sigma (+) 1940          1.94000   0.22000  4  1 -1  0  0  3  1 10
   23224  2  0.100          2212    -311       0       0       0
   23224  2  0.150          3122     211       0       0       0
   23224  2  0.075          3222     111       0       0       0
   23224  2  0.075          3212     211       0       0       0
   23224  2  0.075          3224     111       0       0       0
   23224  2  0.075          3214     211       0       0       0
   23224  2  0.150          3124     211       0       0       0
   23224  2  0.113          2224    -321       0       0       0
   23224  2  0.037          2214    -311       0       0       0
   23224  2  0.150          2212    -313       0       0       0
   23214  Sigma (0) 1940          1.94000   0.22000  4  1 -1  0  0  3  0 12
   23214  2  0.050          2212    -321       0       0       0
   23214  2  0.050          2112    -311       0       0       0
   23214  2  0.150          3122     111       0       0       0    
   23214  2  0.075          3222    -211       0       0       0
   23214  2  0.075          3112     211       0       0       0
   23214  2  0.075          3224    -211       0       0       0
   23214  2  0.075          3114     211       0       0       0
   23214  2  0.150          3124     111       0       0       0
   23214  2  0.075          2214    -321       0       0       0
   23214  2  0.075          2114    -311       0       0       0
   23214  2  0.075          2212    -323       0       0       0
   23214  2  0.075          2112    -313       0       0       0
   23114  Sigma (-) 1940          1.94000   0.22000  4  1 -1  0  0  3 -1 10
   23114  2  0.100          2112    -321       0       0       0
   23114  2  0.150          3122    -211       0       0       0
   23114  2  0.075          3112     111       0       0       0
   23114  2  0.075          3212    -211       0       0       0
   23114  2  0.075          3114     111       0       0       0
   23114  2  0.075          3214    -211       0       0       0
   23114  2  0.150          3124    -211       0       0       0
   23114  2  0.113          1114    -311       0       0       0
   23114  2  0.037          2114    -321       0       0       0
   23114  2  0.150          2112    -323       0       0       0
 9050225  f2 1950                 1.94500   0.47500  5  0  0  0  0  1  0  9
 9050225  2  0.255           111     111       0       0       0
 9050225  2  0.510           211    -211       0       0       0
 9050225  2  0.071           221     221       0       0       0
 9050225  4  0.066           211    -211     111     111       0
 9050225  4  0.026           211     211    -211    -211       0
 9050225  2  0.023           321    -321       0       0       0
 9050225  2  0.023           311    -311       0       0       0
 9050225  2  0.013           323    -323       0       0       0
 9050225  2  0.013           313    -313       0       0       0
   23324  Xsi (0) 1950            1.95000   0.06000  4  1 -2  0  0  2  0  3
   23324  2  0.500          3122    -311       0       0       0
   23324  2  0.333          3312     211       0       0       0
   23324  2  0.167          3322     111       0       0       0
   23314  Xsi (-) 1950            1.95000   0.06000  4  1 -2  0  0  2 -1  3
   23314  2  0.500          3122    -321       0       0       0
   23314  2  0.333          3322    -211       0       0       0
   23314  2  0.167          3312     111       0       0       0 
   12226  Delta 1930 (++)         1.96000   0.36000  6  1  0  0  0  4  2  1
   12226  2  1.000          2212     211       0       0       0
   12126  Delta 1930 (+)          1.96000   0.36000  6  1  0  0  0  4  1  2
   12126  2  0.667          2212     111       0       0       0
   12126  2  0.333          2112     211       0       0       0
   11216  Delta 1930 (0)          1.96000   0.36000  6  1  0  0  0  4  0  2
   11216  2  0.667          2112     111       0       0       0
   11216  2  0.333          2212    -211       0       0       0
   11116  Delta 1930 (-)          1.96000   0.36000  6  1  0  0  0  4 -1  1
   11116  2  1.000          2112    -211       0       0       0
 9060225  f2 2010                 2.01100   0.20200  5  0  0  0  0  1  0  1
 9060225 -2  1.000           333     333       0       0       0
   13334  Omega 2250              2.25200   0.05500  4  1 -3  0  0  1 -1  2 
   13334  2  0.500          3324    -321       0       0       0      
   13334  3  0.500          3312    -321     211       0       0      
       7

Properties of particles and resonances according to 2005 edition of
the Review of Particle Physics, (S. Eidelman et al, Phys. Lett. B592,
1 (2004) and 2005 partial update for the 2006 edition). Strange and
nonstrange particles and resonances in the summary table of the Review
of Particle Physics with mass up to 2 GeV are included. The exceptions
are f_0(600) (a.k.a. sigma), which is not included, and f_2(2010) and
Omega(2250) which are included. Note that even if photon is included
in this list, it is not included in the hadron resonance gas EoS.

The properties of each particle are on one line, followed by one or
more lines describing the decay channels of the particle in
question. The format is

mc-number  name  mass  width  deg  nb  ns  nc  nbot  isospin  charge  #decays

where deg: degeneracy due to spin states
      nb:  baryon number
      ns:  strangeness
      nc:  charm
      nbot: "bottomness"
      #decays:  number of decay channels (1 for stable particles)

The line with particle properties is followed by #decays lines
describing each decay channel. The format of these lines is

mc0  # of daughters   g1/g0  mc1  mc2  mc3  mc4  mc5

where mc0:     mc-number of the decaying particle
      g1/g0:   fraction of the decay width 
      mc1-mc5: mc-numbers of the daughters

				- PH, Charlottesville August 31th, 2005 -


==> anc/s87h_04/s87h_04-dens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1556143438     6.4077580284  0.0000000000  0.0000000000
     0.9990000000     0.1552867525     6.3966762666  0.0000000000  0.0000000000
     0.9970000000     0.1549594568     6.3855913469  0.0000000000  0.0000000000
     0.9950000000     0.1546324577     6.3745032917  0.0000000000  0.0000000000
     0.9930000000     0.1543057546     6.3634120751  0.0000000000  0.0000000000
     0.9910000000     0.1539793479     6.3523177044  0.0000000000  0.0000000000
     0.9890000000     0.1536532376     6.3412201707  0.0000000000  0.0000000000
     0.9870000000     0.1533274238     6.3301194740  0.0000000000  0.0000000000
     0.9850000000     0.1530019061     6.3190155986  0.0000000000  0.0000000000
     0.9830000000     0.1526766854     6.3079085612  0.0000000000  0.0000000000
     0.9810000000     0.1523517608     6.2967983312  0.0000000000  0.0000000000
     0.9790000000     0.1520271330     6.2856849263  0.0000000000  0.0000000000
     0.9770000000     0.1517028014     6.2745683248  0.0000000000  0.0000000000
     0.9750000000     0.1513787664     6.2634485295  0.0000000000  0.0000000000
     0.9730000000     0.1510550282     6.2523255437  0.0000000000  0.0000000000
     0.9710000000     0.1507315864     6.2411993553  0.0000000000  0.0000000000
     0.9690000000     0.1504084408     6.2300699527  0.0000000000  0.0000000000
     0.9670000000     0.1500855918     6.2189373409  0.0000000000  0.0000000000
     0.9650000000     0.1497630393     6.2078015172  0.0000000000  0.0000000000
     0.9630000000     0.1494407828     6.1966624640  0.0000000000  0.0000000000
     0.9610000000     0.1491188226     6.1855201877  0.0000000000  0.0000000000
     0.9590000000     0.1487971588     6.1743746878  0.0000000000  0.0000000000
     0.9570000000     0.1484757909     6.1632259480  0.0000000000  0.0000000000
     0.9550000000     0.1481547190     6.1520739689  0.0000000000  0.0000000000
     0.9530000000     0.1478339430     6.1409187436  0.0000000000  0.0000000000
     0.9510000000     0.1475134628     6.1297602739  0.0000000000  0.0000000000
     0.9490000000     0.1471932780     6.1185985462  0.0000000000  0.0000000000
     0.9470000000     0.1468733887     6.1074335557  0.0000000000  0.0000000000
     0.9450000000     0.1465537945     6.0962652980  0.0000000000  0.0000000000
     0.9430000000     0.1462344958     6.0850937856  0.0000000000  0.0000000000
     0.9410000000     0.1459154917     6.0739189839  0.0000000000  0.0000000000
     0.9390000000     0.1455967826     6.0627409145  0.0000000000  0.0000000000
     0.9370000000     0.1452783680     6.0515595602  0.0000000000  0.0000000000
     0.9350000000     0.1449602475     6.0403749124  0.0000000000  0.0000000000
     0.9330000000     0.1446424212     6.0291869711  0.0000000000  0.0000000000
     0.9310000000     0.1443248888     6.0179957373  0.0000000000  0.0000000000
     0.9290000000     0.1440076499     6.0068011967  0.0000000000  0.0000000000
     0.9270000000     0.1436907043     5.9956033439  0.0000000000  0.0000000000
     0.9250000000     0.1433740517     5.9844021821  0.0000000000  0.0000000000
     0.9230000000     0.1430576919     5.9731976996  0.0000000000  0.0000000000
     0.9210000000     0.1427416244     5.9619898934  0.0000000000  0.0000000000
     0.9190000000     0.1424258490     5.9507787613  0.0000000000  0.0000000000
     0.9170000000     0.1421103652     5.9395642864  0.0000000000  0.0000000000
     0.9150000000     0.1417951728     5.9283464761  0.0000000000  0.0000000000
     0.9130000000     0.1414802714     5.9171253232  0.0000000000  0.0000000000
     0.9110000000     0.1411656606     5.9059008212  0.0000000000  0.0000000000
     0.9090000000     0.1408513399     5.8946729646  0.0000000000  0.0000000000
     0.9070000000     0.1405373088     5.8834417413  0.0000000000  0.0000000000
     0.9050000000     0.1402235671     5.8722071554  0.0000000000  0.0000000000
     0.9030000000     0.1399101142     5.8609691968  0.0000000000  0.0000000000
     0.9010000000     0.1395969499     5.8497278716  0.0000000000  0.0000000000
     0.8990000000     0.1392840729     5.8384831482  0.0000000000  0.0000000000
     0.8970000000     0.1389714836     5.8272350508  0.0000000000  0.0000000000
     0.8950000000     0.1386591808     5.8159835496  0.0000000000  0.0000000000
     0.8930000000     0.1383471644     5.8047286554  0.0000000000  0.0000000000
     0.8910000000     0.1380354338     5.7934703642  0.0000000000  0.0000000000
     0.8890000000     0.1377239881     5.7822086578  0.0000000000  0.0000000000
     0.8870000000     0.1374128267     5.7709435345  0.0000000000  0.0000000000
     0.8850000000     0.1371019493     5.7596749941  0.0000000000  0.0000000000
     0.8830000000     0.1367913548     5.7484030217  0.0000000000  0.0000000000
     0.8810000000     0.1364810428     5.7371276197  0.0000000000  0.0000000000
     0.8790000000     0.1361710124     5.7258487756  0.0000000000  0.0000000000
     0.8770000000     0.1358612632     5.7145664943  0.0000000000  0.0000000000
     0.8750000000     0.1355517943     5.7032807662  0.0000000000  0.0000000000
     0.8730000000     0.1352426047     5.6919915753  0.0000000000  0.0000000000
     0.8710000000     0.1349336939     5.6806989304  0.0000000000  0.0000000000
     0.8690000000     0.1346250610     5.6694028182  0.0000000000  0.0000000000
     0.8670000000     0.1343167050     5.6581032272  0.0000000000  0.0000000000
     0.8650000000     0.1340086252     5.6468001626  0.0000000000  0.0000000000
     0.8630000000     0.1337008205     5.6354936078  0.0000000000  0.0000000000
     0.8610000000     0.1333932903     5.6241835713  0.0000000000  0.0000000000
     0.8590000000     0.1330860333     5.6128700320  0.0000000000  0.0000000000
     0.8570000000     0.1327790486     5.6015529858  0.0000000000  0.0000000000
     0.8550000000     0.1324723354     5.5902324380  0.0000000000  0.0000000000
     0.8530000000     0.1321658924     5.5789083727  0.0000000000  0.0000000000
     0.8510000000     0.1318597186     5.5675807830  0.0000000000  0.0000000000
     0.8490000000     0.1315538131     5.5562496717  0.0000000000  0.0000000000
     0.8470000000     0.1312481745     5.5449150203  0.0000000000  0.0000000000
     0.8450000000     0.1309428018     5.5335768350  0.0000000000  0.0000000000
     0.8430000000     0.1306376935     5.5222350933  0.0000000000  0.0000000000
     0.8410000000     0.1303328488     5.5108898054  0.0000000000  0.0000000000
     0.8390000000     0.1300282663     5.4995409601  0.0000000000  0.0000000000
     0.8370000000     0.1297239444     5.4881885409  0.0000000000  0.0000000000
     0.8350000000     0.1294198821     5.4768325560  0.0000000000  0.0000000000
     0.8330000000     0.1291160781     5.4654729930  0.0000000000  0.0000000000
     0.8310000000     0.1288125306     5.4541098414  0.0000000000  0.0000000000
     0.8290000000     0.1285092383     5.4427430929  0.0000000000  0.0000000000
     0.8270000000     0.1282061997     5.4313727417  0.0000000000  0.0000000000
     0.8250000000     0.1279034137     5.4199987991  0.0000000000  0.0000000000
     0.8230000000     0.1276008781     5.4086212334  0.0000000000  0.0000000000
     0.8210000000     0.1272985915     5.3972400454  0.0000000000  0.0000000000
     0.8190000000     0.1269965523     5.3858552311  0.0000000000  0.0000000000
     0.8170000000     0.1266947590     5.3744667887  0.0000000000  0.0000000000
     0.8150000000     0.1263932096     5.3630747037  0.0000000000  0.0000000000
     0.8130000000     0.1260919022     5.3516789647  0.0000000000  0.0000000000
     0.8110000000     0.1257908353     5.3402795776  0.0000000000  0.0000000000
     0.8090000000     0.1254900067     5.3288765210  0.0000000000  0.0000000000
     0.8070000000     0.1251894147     5.3174697990  0.0000000000  0.0000000000
     0.8050000000     0.1248890571     5.3060593959  0.0000000000  0.0000000000
     0.8030000000     0.1245889322     5.2946453140  0.0000000000  0.0000000000
     0.8010000000     0.1242890375     5.2832275360  0.0000000000  0.0000000000
     0.7990000000     0.1239893711     5.2718060552  0.0000000000  0.0000000000
     0.7970000000     0.1236899308     5.2603808757  0.0000000000  0.0000000000
     0.7950000000     0.1233907142     5.2489519747  0.0000000000  0.0000000000
     0.7930000000     0.1230917190     5.2375193477  0.0000000000  0.0000000000
     0.7910000000     0.1227929430     5.2260829937  0.0000000000  0.0000000000
     0.7890000000     0.1224943835     5.2146429002  0.0000000000  0.0000000000
     0.7870000000     0.1221960384     5.2031990657  0.0000000000  0.0000000000
     0.7850000000     0.1218979047     5.1917514700  0.0000000000  0.0000000000
     0.7830000000     0.1215999800     5.1803001191  0.0000000000  0.0000000000
     0.7810000000     0.1213022615     5.1688449929  0.0000000000  0.0000000000
     0.7790000000     0.1210047464     5.1573860829  0.0000000000  0.0000000000
     0.7770000000     0.1207074320     5.1459233920  0.0000000000  0.0000000000
     0.7750000000     0.1204103152     5.1344569051  0.0000000000  0.0000000000
     0.7730000000     0.1201133931     5.1229866111  0.0000000000  0.0000000000
     0.7710000000     0.1198166626     5.1115125038  0.0000000000  0.0000000000
     0.7690000000     0.1195201207     5.1000345810  0.0000000000  0.0000000000
     0.7670000000     0.1192237639     5.0885528232  0.0000000000  0.0000000000
     0.7650000000     0.1189275889     5.0770672232  0.0000000000  0.0000000000
     0.7630000000     0.1186315927     5.0655777858  0.0000000000  0.0000000000
     0.7610000000     0.1183357712     5.0540844843  0.0000000000  0.0000000000
     0.7590000000     0.1180401212     5.0425873188  0.0000000000  0.0000000000
     0.7570000000     0.1177446387     5.0310862733  0.0000000000  0.0000000000
     0.7550000000     0.1174493202     5.0195813441  0.0000000000  0.0000000000
     0.7530000000     0.1171541618     5.0080725259  0.0000000000  0.0000000000
     0.7510000000     0.1168591594     4.9965598048  0.0000000000  0.0000000000
     0.7490000000     0.1165643088     4.9850431653  0.0000000000  0.0000000000
     0.7470000000     0.1162696060     4.9735226054  0.0000000000  0.0000000000
     0.7450000000     0.1159750467     4.9619981148  0.0000000000  0.0000000000
     0.7430000000     0.1156806261     4.9504696753  0.0000000000  0.0000000000
     0.7410000000     0.1153863400     4.9389372896  0.0000000000  0.0000000000
     0.7390000000     0.1150921836     4.9274009387  0.0000000000  0.0000000000
     0.7370000000     0.1147981522     4.9158606176  0.0000000000  0.0000000000
     0.7350000000     0.1145042405     4.9043163069  0.0000000000  0.0000000000
     0.7330000000     0.1142104439     4.8927680094  0.0000000000  0.0000000000
     0.7310000000     0.1139167568     4.8812156995  0.0000000000  0.0000000000
     0.7290000000     0.1136231741     4.8696593811  0.0000000000  0.0000000000
     0.7270000000     0.1133296901     4.8580990378  0.0000000000  0.0000000000
     0.7250000000     0.1130362991     4.8465346472  0.0000000000  0.0000000000
     0.7230000000     0.1127429955     4.8349662173  0.0000000000  0.0000000000
     0.7210000000     0.1124497730     4.8233937222  0.0000000000  0.0000000000
     0.7190000000     0.1121566257     4.8118171597  0.0000000000  0.0000000000
     0.7170000000     0.1118635470     4.8002365086  0.0000000000  0.0000000000
     0.7150000000     0.1115705306     4.7886517650  0.0000000000  0.0000000000
     0.7130000000     0.1112775697     4.7770629139  0.0000000000  0.0000000000
     0.7110000000     0.1109846574     4.7654699439  0.0000000000  0.0000000000
     0.7090000000     0.1106917865     4.7538728406  0.0000000000  0.0000000000
     0.7070000000     0.1103989497     4.7422715938  0.0000000000  0.0000000000
     0.7050000000     0.1101061396     4.7306661910  0.0000000000  0.0000000000
     0.7030000000     0.1098133482     4.7190566180  0.0000000000  0.0000000000
     0.7010000000     0.1095205678     4.7074428660  0.0000000000  0.0000000000
     0.6990000000     0.1092277899     4.6958249183  0.0000000000  0.0000000000
     0.6970000000     0.1089350060     4.6842027580  0.0000000000  0.0000000000
     0.6950000000     0.1086422058     4.6725763722  0.0000000000  0.0000000000
     0.6930000000     0.1083493857     4.6609457522  0.0000000000  0.0000000000
     0.6910000000     0.1080565431     4.6493108814  0.0000000000  0.0000000000
     0.6890000000     0.1077636776     4.6376717457  0.0000000000  0.0000000000
     0.6870000000     0.1074707893     4.6260283308  0.0000000000  0.0000000000
     0.6850000000     0.1071778779     4.6143806224  0.0000000000  0.0000000000
     0.6830000000     0.1068849432     4.6027286063  0.0000000000  0.0000000000
     0.6810000000     0.1065919851     4.5910722680  0.0000000000  0.0000000000
     0.6790000000     0.1062990034     4.5794115930  0.0000000000  0.0000000000
     0.6770000000     0.1060059980     4.5677465665  0.0000000000  0.0000000000
     0.6750000000     0.1057129687     4.5560771739  0.0000000000  0.0000000000
     0.6730000000     0.1054199154     4.5444034004  0.0000000000  0.0000000000
     0.6710000000     0.1051268377     4.5327252310  0.0000000000  0.0000000000
     0.6690000000     0.1048337357     4.5210426507  0.0000000000  0.0000000000
     0.6670000000     0.1045406091     4.5093556445  0.0000000000  0.0000000000
     0.6650000000     0.1042474577     4.4976641970  0.0000000000  0.0000000000
     0.6630000000     0.1039542814     4.4859682930  0.0000000000  0.0000000000
     0.6610000000     0.1036610799     4.4742679170  0.0000000000  0.0000000000
     0.6590000000     0.1033678532     4.4625630536  0.0000000000  0.0000000000
     0.6570000000     0.1030746009     4.4508536872  0.0000000000  0.0000000000
     0.6550000000     0.1027813231     4.4391398019  0.0000000000  0.0000000000
     0.6530000000     0.1024880193     4.4274213821  0.0000000000  0.0000000000
     0.6510000000     0.1021946896     4.4156984117  0.0000000000  0.0000000000
     0.6490000000     0.1019013336     4.4039708747  0.0000000000  0.0000000000
     0.6470000000     0.1016079513     4.3922387550  0.0000000000  0.0000000000
     0.6450000000     0.1013145423     4.3805020363  0.0000000000  0.0000000000
     0.6430000000     0.1010211066     4.3687607022  0.0000000000  0.0000000000
     0.6410000000     0.1007276439     4.3570147364  0.0000000000  0.0000000000
     0.6390000000     0.1004341540     4.3452641221  0.0000000000  0.0000000000
     0.6370000000     0.1001406368     4.3335088428  0.0000000000  0.0000000000
     0.6350000000     0.0998470920     4.3217488815  0.0000000000  0.0000000000
     0.6330000000     0.0995535195     4.3099842213  0.0000000000  0.0000000000
     0.6310000000     0.0992599189     4.2982148453  0.0000000000  0.0000000000
     0.6290000000     0.0989662903     4.2864407362  0.0000000000  0.0000000000
     0.6270000000     0.0986726332     4.2746618768  0.0000000000  0.0000000000
     0.6250000000     0.0983789476     4.2628782497  0.0000000000  0.0000000000
     0.6230000000     0.0980852332     4.2510898372  0.0000000000  0.0000000000
     0.6210000000     0.0977914898     4.2392966219  0.0000000000  0.0000000000
     0.6190000000     0.0974977172     4.2274985859  0.0000000000  0.0000000000
     0.6170000000     0.0972039152     4.2156957113  0.0000000000  0.0000000000
     0.6150000000     0.0969100836     4.2038879801  0.0000000000  0.0000000000
     0.6130000000     0.0966162221     4.1920753741  0.0000000000  0.0000000000
     0.6110000000     0.0963223305     4.1802578751  0.0000000000  0.0000000000
     0.6090000000     0.0960284086     4.1684354647  0.0000000000  0.0000000000
     0.6070000000     0.0957344563     4.1566081243  0.0000000000  0.0000000000
     0.6050000000     0.0954404732     4.1447758353  0.0000000000  0.0000000000
     0.6030000000     0.0951464591     4.1329385788  0.0000000000  0.0000000000
     0.6010000000     0.0948524138     4.1210963358  0.0000000000  0.0000000000
     0.5990000000     0.0945583371     4.1092490874  0.0000000000  0.0000000000
     0.5970000000     0.0942642288     4.0973968143  0.0000000000  0.0000000000
     0.5950000000     0.0939700886     4.0855394971  0.0000000000  0.0000000000
     0.5930000000     0.0936759162     4.0736771163  0.0000000000  0.0000000000
     0.5910000000     0.0933817114     4.0618096522  0.0000000000  0.0000000000
     0.5890000000     0.0930874741     4.0499370852  0.0000000000  0.0000000000
     0.5870000000     0.0927932039     4.0380593952  0.0000000000  0.0000000000
     0.5850000000     0.0924989005     4.0261765621  0.0000000000  0.0000000000
     0.5830000000     0.0922045639     4.0142885658  0.0000000000  0.0000000000
     0.5810000000     0.0919101936     4.0023953857  0.0000000000  0.0000000000
     0.5790000000     0.0916157894     3.9904970015  0.0000000000  0.0000000000
     0.5770000000     0.0913213512     3.9785933923  0.0000000000  0.0000000000
     0.5750000000     0.0910268786     3.9666845374  0.0000000000  0.0000000000
     0.5730000000     0.0907323713     3.9547704156  0.0000000000  0.0000000000
     0.5710000000     0.0904378292     3.9428510060  0.0000000000  0.0000000000
     0.5690000000     0.0901432519     3.9309262870  0.0000000000  0.0000000000
     0.5670000000     0.0898486392     3.9189962372  0.0000000000  0.0000000000
     0.5650000000     0.0895539908     3.9070608350  0.0000000000  0.0000000000
     0.5630000000     0.0892593064     3.8951200585  0.0000000000  0.0000000000
     0.5610000000     0.0889645858     3.8831738857  0.0000000000  0.0000000000
     0.5590000000     0.0886698287     3.8712222944  0.0000000000  0.0000000000
     0.5570000000     0.0883750347     3.8592652623  0.0000000000  0.0000000000
     0.5550000000     0.0880802037     3.8473027669  0.0000000000  0.0000000000
     0.5530000000     0.0877853353     3.8353347855  0.0000000000  0.0000000000
     0.5510000000     0.0874904292     3.8233612952  0.0000000000  0.0000000000
     0.5490000000     0.0871954852     3.8113822729  0.0000000000  0.0000000000
     0.5470000000     0.0869005029     3.7993976954  0.0000000000  0.0000000000
     0.5450000000     0.0866054821     3.7874075393  0.0000000000  0.0000000000
     0.5430000000     0.0863104225     3.7754117809  0.0000000000  0.0000000000
     0.5410000000     0.0860153237     3.7634103964  0.0000000000  0.0000000000
     0.5390000000     0.0857201855     3.7514033619  0.0000000000  0.0000000000
     0.5370000000     0.0854250074     3.7393906532  0.0000000000  0.0000000000
     0.5350000000     0.0851297894     3.7273722458  0.0000000000  0.0000000000
     0.5330000000     0.0848345309     3.7153481152  0.0000000000  0.0000000000
     0.5310000000     0.0845392317     3.7033182365  0.0000000000  0.0000000000
     0.5290000000     0.0842438915     3.6912825848  0.0000000000  0.0000000000
     0.5270000000     0.0839485099     3.6792411349  0.0000000000  0.0000000000
     0.5250000000     0.0836530867     3.6671938614  0.0000000000  0.0000000000
     0.5230000000     0.0833576214     3.6551407386  0.0000000000  0.0000000000
     0.5210000000     0.0830621138     3.6430817407  0.0000000000  0.0000000000
     0.5190000000     0.0827665635     3.6310168416  0.0000000000  0.0000000000
     0.5170000000     0.0824709701     3.6189460151  0.0000000000  0.0000000000
     0.5150000000     0.0821753334     3.6068692347  0.0000000000  0.0000000000
     0.5130000000     0.0818796530     3.5947864737  0.0000000000  0.0000000000
     0.5110000000     0.0815839284     3.5826977050  0.0000000000  0.0000000000
     0.5090000000     0.0812881595     3.5706029015  0.0000000000  0.0000000000
     0.5070000000     0.0809923458     3.5585020359  0.0000000000  0.0000000000
     0.5050000000     0.0806964869     3.5463950804  0.0000000000  0.0000000000
     0.5030000000     0.0804005824     3.5342820071  0.0000000000  0.0000000000
     0.5010000000     0.0801046321     3.5221627880  0.0000000000  0.0000000000
     0.4990000000     0.0798086355     3.5100373946  0.0000000000  0.0000000000
     0.4970000000     0.0795125923     3.4979057984  0.0000000000  0.0000000000
     0.4950000000     0.0792165020     3.4857679703  0.0000000000  0.0000000000
     0.4930000000     0.0789203643     3.4736238814  0.0000000000  0.0000000000
     0.4910000000     0.0786241788     3.4614735021  0.0000000000  0.0000000000
     0.4890000000     0.0783279451     3.4493168029  0.0000000000  0.0000000000
     0.4870000000     0.0780316628     3.4371537537  0.0000000000  0.0000000000
     0.4850000000     0.0777353314     3.4249843245  0.0000000000  0.0000000000
     0.4830000000     0.0774389507     3.4128084848  0.0000000000  0.0000000000
     0.4810000000     0.0771425201     3.4006262037  0.0000000000  0.0000000000
     0.4790000000     0.0768460393     3.3884374504  0.0000000000  0.0000000000
     0.4770000000     0.0765495077     3.3762421933  0.0000000000  0.0000000000
     0.4750000000     0.0762529251     3.3640404011  0.0000000000  0.0000000000
     0.4730000000     0.0759562910     3.3518320418  0.0000000000  0.0000000000
     0.4710000000     0.0756596049     3.3396170832  0.0000000000  0.0000000000
     0.4690000000     0.0753628664     3.3273954928  0.0000000000  0.0000000000
     0.4670000000     0.0750660750     3.3151672378  0.0000000000  0.0000000000
     0.4650000000     0.0747692303     3.3029322852  0.0000000000  0.0000000000
     0.4630000000     0.0744723318     3.2906906015  0.0000000000  0.0000000000
     0.4610000000     0.0741753792     3.2784421530  0.0000000000  0.0000000000
     0.4590000000     0.0738783718     3.2661869057  0.0000000000  0.0000000000
     0.4570000000     0.0735813093     3.2539248252  0.0000000000  0.0000000000
     0.4550000000     0.0732841911     3.2416558768  0.0000000000  0.0000000000
     0.4530000000     0.0729870168     3.2293800255  0.0000000000  0.0000000000
     0.4510000000     0.0726897859     3.2170972358  0.0000000000  0.0000000000
     0.4490000000     0.0723924979     3.2048074722  0.0000000000  0.0000000000
     0.4470000000     0.0720951522     3.1925106984  0.0000000000  0.0000000000
     0.4450000000     0.0717977485     3.1802068782  0.0000000000  0.0000000000
     0.4430000000     0.0715002861     3.1678959746  0.0000000000  0.0000000000
     0.4410000000     0.0712027646     3.1555779506  0.0000000000  0.0000000000
     0.4390000000     0.0709051834     3.1432527687  0.0000000000  0.0000000000
     0.4370000000     0.0706075421     3.1309203909  0.0000000000  0.0000000000
     0.4350000000     0.0703098400     3.1185807790  0.0000000000  0.0000000000
     0.4330000000     0.0700120766     3.1062338944  0.0000000000  0.0000000000
     0.4310000000     0.0697142514     3.0938796979  0.0000000000  0.0000000000
     0.4290000000     0.0694163638     3.0815181501  0.0000000000  0.0000000000
     0.4270000000     0.0691184132     3.0691492113  0.0000000000  0.0000000000
     0.4250000000     0.0688203992     3.0567728410  0.0000000000  0.0000000000
     0.4230000000     0.0685223210     3.0443889987  0.0000000000  0.0000000000
     0.4210000000     0.0682241782     3.0319976432  0.0000000000  0.0000000000
     0.4190000000     0.0679259701     3.0195987330  0.0000000000  0.0000000000
     0.4170000000     0.0676276962     3.0071922262  0.0000000000  0.0000000000
     0.4150000000     0.0673293557     2.9947780803  0.0000000000  0.0000000000
     0.4130000000     0.0670309482     2.9823562524  0.0000000000  0.0000000000
     0.4110000000     0.0667324730     2.9699266994  0.0000000000  0.0000000000
     0.4090000000     0.0664339294     2.9574893773  0.0000000000  0.0000000000
     0.4070000000     0.0661353169     2.9450442419  0.0000000000  0.0000000000
     0.4050000000     0.0658366347     2.9325912485  0.0000000000  0.0000000000
     0.4030000000     0.0655378823     2.9201303520  0.0000000000  0.0000000000
     0.4010000000     0.0652390590     2.9076615065  0.0000000000  0.0000000000
     0.3990000000     0.0649401640     2.8951846659  0.0000000000  0.0000000000
     0.3970000000     0.0646411968     2.8826997834  0.0000000000  0.0000000000
     0.3950000000     0.0643421565     2.8702068119  0.0000000000  0.0000000000
     0.3930000000     0.0640430427     2.8577057035  0.0000000000  0.0000000000
     0.3910000000     0.0637438544     2.8451964100  0.0000000000  0.0000000000
     0.3890000000     0.0634445911     2.8326788825  0.0000000000  0.0000000000
     0.3870000000     0.0631452519     2.8201530716  0.0000000000  0.0000000000
     0.3850000000     0.0628458362     2.8076189274  0.0000000000  0.0000000000
     0.3830000000     0.0625463432     2.7950763993  0.0000000000  0.0000000000
     0.3810000000     0.0622467721     2.7825254363  0.0000000000  0.0000000000
     0.3790000000     0.0619471223     2.7699659866  0.0000000000  0.0000000000
     0.3770000000     0.0616473928     2.7573979979  0.0000000000  0.0000000000
     0.3750000000     0.0613475830     2.7448214174  0.0000000000  0.0000000000
     0.3730000000     0.0610476920     2.7322361914  0.0000000000  0.0000000000
     0.3710000000     0.0607477191     2.7196422658  0.0000000000  0.0000000000
     0.3690000000     0.0604476633     2.7070395859  0.0000000000  0.0000000000
     0.3670000000     0.0601475239     2.6944280960  0.0000000000  0.0000000000
     0.3650000000     0.0598473000     2.6818077402  0.0000000000  0.0000000000
     0.3630000000     0.0595469909     2.6691784616  0.0000000000  0.0000000000
     0.3610000000     0.0592465955     2.6565402026  0.0000000000  0.0000000000
     0.3590000000     0.0589461131     2.6438929052  0.0000000000  0.0000000000
     0.3570000000     0.0586455427     2.6312365103  0.0000000000  0.0000000000
     0.3550000000     0.0583448834     2.6185709584  0.0000000000  0.0000000000
     0.3530000000     0.0580441344     2.6058961890  0.0000000000  0.0000000000
     0.3510000000     0.0577432947     2.5932121410  0.0000000000  0.0000000000
     0.3490000000     0.0574423633     2.5805187524  0.0000000000  0.0000000000
     0.3470000000     0.0571413394     2.5678159607  0.0000000000  0.0000000000
     0.3450000000     0.0568402218     2.5551037023  0.0000000000  0.0000000000
     0.3430000000     0.0565390097     2.5423819128  0.0000000000  0.0000000000
     0.3410000000     0.0562377020     2.5296505272  0.0000000000  0.0000000000
     0.3390000000     0.0559362978     2.5169094795  0.0000000000  0.0000000000
     0.3370000000     0.0556347959     2.5041587028  0.0000000000  0.0000000000
     0.3350000000     0.0553331954     2.4913981295  0.0000000000  0.0000000000
     0.3330000000     0.0550314952     2.4786276909  0.0000000000  0.0000000000
     0.3310000000     0.0547296942     2.4658473175  0.0000000000  0.0000000000
     0.3290000000     0.0544277913     2.4530569389  0.0000000000  0.0000000000
     0.3270000000     0.0541257854     2.4402564836  0.0000000000  0.0000000000
     0.3250000000     0.0538236754     2.4274458794  0.0000000000  0.0000000000
     0.3230000000     0.0535214601     2.4146250528  0.0000000000  0.0000000000
     0.3210000000     0.0532191383     2.4017939296  0.0000000000  0.0000000000
     0.3190000000     0.0529167090     2.3889524344  0.0000000000  0.0000000000
     0.3170000000     0.0526141708     2.3761004907  0.0000000000  0.0000000000
     0.3150000000     0.0523115226     2.3632380211  0.0000000000  0.0000000000
     0.3130000000     0.0520087631     2.3503649470  0.0000000000  0.0000000000
     0.3110000000     0.0517058910     2.3374811887  0.0000000000  0.0000000000
     0.3090000000     0.0514029051     2.3245866655  0.0000000000  0.0000000000
     0.3070000000     0.0510998041     2.3116812953  0.0000000000  0.0000000000
     0.3050000000     0.0507965866     2.2987649950  0.0000000000  0.0000000000
     0.3030000000     0.0504932513     2.2858376802  0.0000000000  0.0000000000
     0.3010000000     0.0501897969     2.2728992654  0.0000000000  0.0000000000
     0.2990000000     0.0498862219     2.2599496636  0.0000000000  0.0000000000
     0.2970000000     0.0495825249     2.2469887869  0.0000000000  0.0000000000
     0.2950000000     0.0492787045     2.2340165456  0.0000000000  0.0000000000
     0.2930000000     0.0489747592     2.2210328490  0.0000000000  0.0000000000
     0.2910000000     0.0486706876     2.2080376050  0.0000000000  0.0000000000
     0.2890000000     0.0483664880     2.1950307199  0.0000000000  0.0000000000
     0.2870000000     0.0480621591     2.1820120988  0.0000000000  0.0000000000
     0.2850000000     0.0477576991     2.1689816451  0.0000000000  0.0000000000
     0.2830000000     0.0474531066     2.1559392610  0.0000000000  0.0000000000
     0.2810000000     0.0471483799     2.1428848468  0.0000000000  0.0000000000
     0.2790000000     0.0468435173     2.1298183016  0.0000000000  0.0000000000
     0.2770000000     0.0465385171     2.1167395226  0.0000000000  0.0000000000
     0.2750000000     0.0462333777     2.1036484054  0.0000000000  0.0000000000
     0.2730000000     0.0459280973     2.0905448441  0.0000000000  0.0000000000
     0.2710000000     0.0456226741     2.0774287309  0.0000000000  0.0000000000
     0.2690000000     0.0453171063     2.0642999563  0.0000000000  0.0000000000
     0.2670000000     0.0450113921     2.0511584090  0.0000000000  0.0000000000
     0.2650000000     0.0447055296     2.0380039758  0.0000000000  0.0000000000
     0.2630000000     0.0443995168     2.0248365417  0.0000000000  0.0000000000
     0.2610000000     0.0440933519     2.0116559896  0.0000000000  0.0000000000
     0.2590000000     0.0437870328     1.9984622006  0.0000000000  0.0000000000
     0.2570000000     0.0434805575     1.9852550535  0.0000000000  0.0000000000
     0.2550000000     0.0431739240     1.9720344253  0.0000000000  0.0000000000
     0.2530000000     0.0428671301     1.9588001907  0.0000000000  0.0000000000
     0.2510000000     0.0425601738     1.9455522223  0.0000000000  0.0000000000
     0.2490000000     0.0422530527     1.9322903901  0.0000000000  0.0000000000
     0.2470000000     0.0419457647     1.9190145623  0.0000000000  0.0000000000
     0.2450000000     0.0416383075     1.9057246043  0.0000000000  0.0000000000
     0.2430000000     0.0413306788     1.8924203793  0.0000000000  0.0000000000
     0.2410000000     0.0410228762     1.8791017479  0.0000000000  0.0000000000
     0.2390000000     0.0407148973     1.8657685682  0.0000000000  0.0000000000
     0.2370000000     0.0404067396     1.8524206954  0.0000000000  0.0000000000
     0.2350000000     0.0400984006     1.8390579824  0.0000000000  0.0000000000
     0.2330000000     0.0397898777     1.8256802789  0.0000000000  0.0000000000
     0.2310000000     0.0394811683     1.8122874321  0.0000000000  0.0000000000
     0.2290000000     0.0391722697     1.7988792859  0.0000000000  0.0000000000
     0.2270000000     0.0388631791     1.7854556814  0.0000000000  0.0000000000
     0.2250000000     0.0385538938     1.7720164565  0.0000000000  0.0000000000
     0.2230000000     0.0382444109     1.7585614460  0.0000000000  0.0000000000
     0.2210000000     0.0379347275     1.7450904811  0.0000000000  0.0000000000
     0.2190000000     0.0376248405     1.7316033899  0.0000000000  0.0000000000
     0.2170000000     0.0373147470     1.7180999969  0.0000000000  0.0000000000
     0.2150000000     0.0370044437     1.7045801229  0.0000000000  0.0000000000
     0.2130000000     0.0366939275     1.6910435851  0.0000000000  0.0000000000
     0.2110000000     0.0363831950     1.6774901969  0.0000000000  0.0000000000
     0.2090000000     0.0360722431     1.6639197675  0.0000000000  0.0000000000
     0.2070000000     0.0357610681     1.6503321024  0.0000000000  0.0000000000
     0.2050000000     0.0354496666     1.6367270026  0.0000000000  0.0000000000
     0.2030000000     0.0351380351     1.6231042648  0.0000000000  0.0000000000
     0.2010000000     0.0348261698     1.6094636815  0.0000000000  0.0000000000
     0.1990000000     0.0345140669     1.5958050402  0.0000000000  0.0000000000
     0.1970000000     0.0342017226     1.5821281238  0.0000000000  0.0000000000
     0.1950000000     0.0338891329     1.5684327104  0.0000000000  0.0000000000
     0.1930000000     0.0335762938     1.5547185728  0.0000000000  0.0000000000
     0.1910000000     0.0332632011     1.5409854787  0.0000000000  0.0000000000
     0.1890000000     0.0329498505     1.5272331902  0.0000000000  0.0000000000
     0.1870000000     0.0326362377     1.5134614639  0.0000000000  0.0000000000
     0.1850000000     0.0323223581     1.4996700504  0.0000000000  0.0000000000
     0.1830000000     0.0320082072     1.4858586946  0.0000000000  0.0000000000
     0.1810000000     0.0316937802     1.4720271347  0.0000000000  0.0000000000
     0.1790000000     0.0313790723     1.4581751029  0.0000000000  0.0000000000
     0.1770000000     0.0310640785     1.4443023242  0.0000000000  0.0000000000
     0.1750000000     0.0307487935     1.4304085171  0.0000000000  0.0000000000
     0.1730000000     0.0304332123     1.4164933926  0.0000000000  0.0000000000
     0.1710000000     0.0301173293     1.4025566543  0.0000000000  0.0000000000
     0.1690000000     0.0298011390     1.3885979979  0.0000000000  0.0000000000
     0.1670000000     0.0294846357     1.3746171113  0.0000000000  0.0000000000
     0.1650000000     0.0291678135     1.3606136738  0.0000000000  0.0000000000
     0.1630000000     0.0288506662     1.3465873560  0.0000000000  0.0000000000
     0.1610000000     0.0285331877     1.3325378195  0.0000000000  0.0000000000
     0.1590000000     0.0282153716     1.3184647162  0.0000000000  0.0000000000
     0.1570000000     0.0278972112     1.3043676887  0.0000000000  0.0000000000
     0.1550000000     0.0275786996     1.2902463687  0.0000000000  0.0000000000
     0.1530000000     0.0272598300     1.2761003778  0.0000000000  0.0000000000
     0.1510000000     0.0269405949     1.2619293272  0.0000000000  0.0000000000
     0.1490000000     0.0266209869     1.2477328135  0.0000000000  0.0000000000
     0.1470000000     0.0263009984     1.2335104241  0.0000000000  0.0000000000
     0.1450000000     0.0259806212     1.2192617330  0.0000000000  0.0000000000
     0.1430000000     0.0256598472     1.2049863007  0.0000000000  0.0000000000
     0.1410000000     0.0253386680     1.1906836740  0.0000000000  0.0000000000
     0.1390000000     0.0250170746     1.1763533851  0.0000000000  0.0000000000
     0.1370000000     0.0246950579     1.1619949513  0.0000000000  0.0000000000
     0.1350000000     0.0243726087     1.1476078738  0.0000000000  0.0000000000
     0.1330000000     0.0240497171     1.1331916372  0.0000000000  0.0000000000
     0.1310000000     0.0237263731     1.1187457085  0.0000000000  0.0000000000
     0.1290000000     0.0234025662     1.1042695365  0.0000000000  0.0000000000
     0.1270000000     0.0230782856     1.0897625507  0.0000000000  0.0000000000
     0.1250000000     0.0227535201     1.0752241603  0.0000000000  0.0000000000
     0.1230000000     0.0224282580     1.0606537531  0.0000000000  0.0000000000
     0.1210000000     0.0221024873     1.0460506944  0.0000000000  0.0000000000
     0.1190000000     0.0217761953     1.0314143259  0.0000000000  0.0000000000
     0.1170000000     0.0214493691     1.0167439643  0.0000000000  0.0000000000
     0.1150000000     0.0211219950     1.0020388997  0.0000000000  0.0000000000
     0.1130000000     0.0207940590     0.9872983944  0.0000000000  0.0000000000
     0.1110000000     0.0204655464     0.9725216813  0.0000000000  0.0000000000
     0.1090000000     0.0201364418     0.9577079616  0.0000000000  0.0000000000
     0.1070000000     0.0198067293     0.9428564038  0.0000000000  0.0000000000
     0.1050000000     0.0194763923     0.9279661408  0.0000000000  0.0000000000
     0.1030000000     0.0191454133     0.9130362683  0.0000000000  0.0000000000
     0.1010000000     0.0188137743     0.8980658421  0.0000000000  0.0000000000
     0.0990000000     0.0184814562     0.8830538755  0.0000000000  0.0000000000
     0.0970000000     0.0181484393     0.8679993369  0.0000000000  0.0000000000
     0.0950000000     0.0178147026     0.8529011459  0.0000000000  0.0000000000
     0.0930000000     0.0174802245     0.8377581709  0.0000000000  0.0000000000
     0.0910000000     0.0171449821     0.8225692248  0.0000000000  0.0000000000
     0.0890000000     0.0168089514     0.8073330613  0.0000000000  0.0000000000
     0.0870000000     0.0164721073     0.7920483703  0.0000000000  0.0000000000
     0.0850000000     0.0161344231     0.7767137733  0.0000000000  0.0000000000
     0.0830000000     0.0157958711     0.7613278179  0.0000000000  0.0000000000
     0.0810000000     0.0154564218     0.7458889721  0.0000000000  0.0000000000
     0.0790000000     0.0151160441     0.7303956176  0.0000000000  0.0000000000
     0.0770000000     0.0147747053     0.7148460429  0.0000000000  0.0000000000
     0.0750000000     0.0144323708     0.6992384350  0.0000000000  0.0000000000
     0.0730000000     0.0140890037     0.6835708707  0.0000000000  0.0000000000
     0.0710000000     0.0137445652     0.6678413066  0.0000000000  0.0000000000
     0.0690000000     0.0133990139     0.6520475677  0.0000000000  0.0000000000
     0.0670000000     0.0130523059     0.6361873350  0.0000000000  0.0000000000
     0.0650000000     0.0127043943     0.6202581315  0.0000000000  0.0000000000
     0.0630000000     0.0123552292     0.6042573057  0.0000000000  0.0000000000
     0.0610000000     0.0120047572     0.5881820135  0.0000000000  0.0000000000
     0.0590000000     0.0116529213     0.5720291975  0.0000000000  0.0000000000
     0.0570000000     0.0112996601     0.5557955627  0.0000000000  0.0000000000
     0.0550000000     0.0109449079     0.5394775493  0.0000000000  0.0000000000
     0.0530000000     0.0105885937     0.5230713005  0.0000000000  0.0000000000
     0.0510000000     0.0102306411     0.5065726256  0.0000000000  0.0000000000
     0.0490000000     0.0098709674     0.4899769569  0.0000000000  0.0000000000
     0.0470000000     0.0095094827     0.4732792981  0.0000000000  0.0000000000
     0.0450000000     0.0091460895     0.4564741642  0.0000000000  0.0000000000
     0.0430000000     0.0087806814     0.4395555097  0.0000000000  0.0000000000
     0.0410000000     0.0084131420     0.4225166419  0.0000000000  0.0000000000
     0.0390000000     0.0080433435     0.4053501163  0.0000000000  0.0000000000
     0.0370000000     0.0076711451     0.3880476085  0.0000000000  0.0000000000
     0.0350000000     0.0072963913     0.3705997564  0.0000000000  0.0000000000
     0.0330000000     0.0069189093     0.3529959636  0.0000000000  0.0000000000
     0.0310000000     0.0065385063     0.3352241502  0.0000000000  0.0000000000
     0.0290000000     0.0061549664     0.3172704354  0.0000000000  0.0000000000
     0.0270000000     0.0057680463     0.2991187238  0.0000000000  0.0000000000
     0.0250000000     0.0053774702     0.2807501599  0.0000000000  0.0000000000
     0.0230000000     0.0049829235     0.2621423932  0.0000000000  0.0000000000
     0.0210000000     0.0045840450     0.2432685637  0.0000000000  0.0000000000
     0.0190000000     0.0041804169     0.2240958713  0.0000000000  0.0000000000
     0.0170000000     0.0037715518     0.2045834860  0.0000000000  0.0000000000
     0.0150000000     0.0033568765     0.1846793873  0.0000000000  0.0000000000
     0.0130000000     0.0029357112     0.1643153601  0.0000000000  0.0000000000
     0.0110000000     0.0025072446     0.1433986101  0.0000000000  0.0000000000
     0.0090000000     0.0020705069     0.1217966430  0.0000000000  0.0000000000
     0.0070000000     0.0016243563     0.0993071377  0.0000000000  0.0000000000
     0.0050000000     0.0011675475     0.0755886052  0.0000000000  0.0000000000
     0.0030000000     0.0006992421     0.0499587121  0.0000000000  0.0000000000
     0.0010000000     0.0002229972     0.0204347403  0.0000000000  0.0000000000


==> anc/s87h_04/s87h_04-dens2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7479376508    47.3724262697  0.0000000000  0.0000000000
    10.9810000000     2.7422147537    47.3035012627  0.0000000000  0.0000000000
    10.9610000000     2.7364927037    47.2345474820  0.0000000000  0.0000000000
    10.9410000000     2.7307715049    47.1655648880  0.0000000000  0.0000000000
    10.9210000000     2.7250511617    47.0965534422  0.0000000000  0.0000000000
    10.9010000000     2.7193316785    47.0275131069  0.0000000000  0.0000000000
    10.8810000000     2.7136130460    46.9584436767  0.0000000000  0.0000000000
    10.8610000000     2.7078952827    46.8893452852  0.0000000000  0.0000000000
    10.8410000000     2.7021783796    46.8202177292  0.0000000000  0.0000000000
    10.8210000000     2.6964623416    46.7510609757  0.0000000000  0.0000000000
    10.8010000000     2.6907471737    46.6818749927  0.0000000000  0.0000000000
    10.7810000000     2.6850328743    46.6126596650  0.0000000000  0.0000000000
    10.7610000000     2.6793194486    46.5434149627  0.0000000000  0.0000000000
    10.7410000000     2.6736069020    46.4741408573  0.0000000000  0.0000000000
    10.7210000000     2.6678952332    46.4048372371  0.0000000000  0.0000000000
    10.7010000000     2.6621844479    46.3355040756  0.0000000000  0.0000000000
    10.6810000000     2.6564745414    46.2661412217  0.0000000000  0.0000000000
    10.6610000000     2.6507655233    46.1967486934  0.0000000000  0.0000000000
    10.6410000000     2.6450573962    46.1273264255  0.0000000000  0.0000000000
    10.6210000000     2.6393501558    46.0578742709  0.0000000000  0.0000000000
    10.6010000000     2.6336438154    45.9883922923  0.0000000000  0.0000000000
    10.5810000000     2.6279383677    45.9188803033  0.0000000000  0.0000000000
    10.5610000000     2.6222338193    45.8493382855  0.0000000000  0.0000000000
    10.5410000000     2.6165301735    45.7797661801  0.0000000000  0.0000000000
    10.5210000000     2.6108274303    45.7101638877  0.0000000000  0.0000000000
    10.5010000000     2.6051256000    45.6405314351  0.0000000000  0.0000000000
    10.4810000000     2.5994246761    45.5708686425  0.0000000000  0.0000000000
    10.4610000000     2.5937246659    45.5011754973  0.0000000000  0.0000000000
    10.4410000000     2.5880255700    45.4314519054  0.0000000000  0.0000000000
    10.4210000000     2.5823273889    45.3616977739  0.0000000000  0.0000000000
    10.4010000000     2.5766301304    45.2919130942  0.0000000000  0.0000000000
    10.3810000000     2.5709337955    45.2220977757  0.0000000000  0.0000000000
    10.3610000000     2.5652383921    45.1522518121  0.0000000000  0.0000000000
    10.3410000000     2.5595439146    45.0823750330  0.0000000000  0.0000000000
    10.3210000000     2.5538503646    45.0124673521  0.0000000000  0.0000000000
    10.3010000000     2.5481577503    44.9425287670  0.0000000000  0.0000000000
    10.2810000000     2.5424660768    44.8725592349  0.0000000000  0.0000000000
    10.2610000000     2.5367753393    44.8025585911  0.0000000000  0.0000000000
    10.2410000000     2.5310855498    44.7325268780  0.0000000000  0.0000000000
    10.2210000000     2.5253967039    44.6624639335  0.0000000000  0.0000000000
    10.2010000000     2.5197088038    44.5923696795  0.0000000000  0.0000000000
    10.1810000000     2.5140218587    44.5222441210  0.0000000000  0.0000000000
    10.1610000000     2.5083358712    44.4520871821  0.0000000000  0.0000000000
    10.1410000000     2.5026508374    44.3818987068  0.0000000000  0.0000000000
    10.1210000000     2.4969667603    44.3116786224  0.0000000000  0.0000000000
    10.1010000000     2.4912836495    44.2414269392  0.0000000000  0.0000000000
    10.0810000000     2.4856015083    44.1711435868  0.0000000000  0.0000000000
    10.0610000000     2.4799203335    44.1008284151  0.0000000000  0.0000000000
    10.0410000000     2.4742401285    44.0304813569  0.0000000000  0.0000000000
    10.0210000000     2.4685609037    43.9601024277  0.0000000000  0.0000000000
    10.0010000000     2.4628826564    43.8896914817  0.0000000000  0.0000000000
     9.9810000000     2.4572053839    43.8192483749  0.0000000000  0.0000000000
     9.9610000000     2.4515291036    43.7487732078  0.0000000000  0.0000000000
     9.9410000000     2.4458538066    43.6782657583  0.0000000000  0.0000000000
     9.9210000000     2.4401794975    43.6077259677  0.0000000000  0.0000000000
     9.9010000000     2.4345061875    43.5371538598  0.0000000000  0.0000000000
     9.8810000000     2.4288338747    43.4665492978  0.0000000000  0.0000000000
     9.8610000000     2.4231625577    43.3959121469  0.0000000000  0.0000000000
     9.8410000000     2.4174922416    43.3252423544  0.0000000000  0.0000000000
     9.8210000000     2.4118229381    43.2545399494  0.0000000000  0.0000000000
     9.8010000000     2.4061546398    43.1838047213  0.0000000000  0.0000000000
     9.7810000000     2.4004873522    43.1130366218  0.0000000000  0.0000000000
     9.7610000000     2.3948210844    43.0422356442  0.0000000000  0.0000000000
     9.7410000000     2.3891558358    42.9714016631  0.0000000000  0.0000000000
     9.7210000000     2.3834916030    42.9005345145  0.0000000000  0.0000000000
     9.7010000000     2.3778284050    42.8296343163  0.0000000000  0.0000000000
     9.6810000000     2.3721662290    42.7587007879  0.0000000000  0.0000000000
     9.6610000000     2.3665050880    42.6877339703  0.0000000000  0.0000000000
     9.6410000000     2.3608449793    42.6167337060  0.0000000000  0.0000000000
     9.6210000000     2.3551859097    42.5456999592  0.0000000000  0.0000000000
     9.6010000000     2.3495278833    42.4746326556  0.0000000000  0.0000000000
     9.5810000000     2.3438709072    42.4035317623  0.0000000000  0.0000000000
     9.5610000000     2.3382149731    42.3323970495  0.0000000000  0.0000000000
     9.5410000000     2.3325600949    42.2612285668  0.0000000000  0.0000000000
     9.5210000000     2.3269062710    42.1900261674  0.0000000000  0.0000000000
     9.5010000000     2.3212535031    42.1187897456  0.0000000000  0.0000000000
     9.4810000000     2.3156017993    42.0475192768  0.0000000000  0.0000000000
     9.4610000000     2.3099511678    41.9762147375  0.0000000000  0.0000000000
     9.4410000000     2.3043015984    41.9048758695  0.0000000000  0.0000000000
     9.4210000000     2.2986531060    41.8335027317  0.0000000000  0.0000000000
     9.4010000000     2.2930056871    41.7620951484  0.0000000000  0.0000000000
     9.3810000000     2.2873593505    41.6906531031  0.0000000000  0.0000000000
     9.3610000000     2.2817140993    41.6191765022  0.0000000000  0.0000000000
     9.3410000000     2.2760699304    41.5476651755  0.0000000000  0.0000000000
     9.3210000000     2.2704268597    41.4761191900  0.0000000000  0.0000000000
     9.3010000000     2.2647848782    41.4045383006  0.0000000000  0.0000000000
     9.2810000000     2.2591439960    41.3329224995  0.0000000000  0.0000000000
     9.2610000000     2.2535042170    41.2612717020  0.0000000000  0.0000000000
     9.2410000000     2.2478655391    41.1895857474  0.0000000000  0.0000000000
     9.2210000000     2.2422279790    41.1178647107  0.0000000000  0.0000000000
     9.2010000000     2.2365915228    41.0461082790  0.0000000000  0.0000000000
     9.1810000000     2.2309561906    40.9743165700  0.0000000000  0.0000000000
     9.1610000000     2.2253219751    40.9024893524  0.0000000000  0.0000000000
     9.1410000000     2.2196888875    40.8306266306  0.0000000000  0.0000000000
     9.1210000000     2.2140569271    40.7587282552  0.0000000000  0.0000000000
     9.1010000000     2.2084260963    40.6867941178  0.0000000000  0.0000000000
     9.0810000000     2.2027964069    40.6148242280  0.0000000000  0.0000000000
     9.0610000000     2.1971678528    40.5428183651  0.0000000000  0.0000000000
     9.0410000000     2.1915404463    40.4707765424  0.0000000000  0.0000000000
     9.0210000000     2.1859141814    40.3986985433  0.0000000000  0.0000000000
     9.0010000000     2.1802890770    40.3265844621  0.0000000000  0.0000000000
     8.9810000000     2.1746651216    40.2544340092  0.0000000000  0.0000000000
     8.9610000000     2.1690423284    40.1822472055  0.0000000000  0.0000000000
     8.9410000000     2.1634206983    40.1100239198  0.0000000000  0.0000000000
     8.9210000000     2.1578002390    40.0377640997  0.0000000000  0.0000000000
     8.9010000000     2.1521809519    39.9654676183  0.0000000000  0.0000000000
     8.8810000000     2.1465628390    39.8931343505  0.0000000000  0.0000000000
     8.8610000000     2.1409459024    39.8207641737  0.0000000000  0.0000000000
     8.8410000000     2.1353301562    39.7483571202  0.0000000000  0.0000000000
     8.8210000000     2.1297155970    39.6759129946  0.0000000000  0.0000000000
     8.8010000000     2.1241022305    39.6034317189  0.0000000000  0.0000000000
     8.7810000000     2.1184900599    39.5309131787  0.0000000000  0.0000000000
     8.7610000000     2.1128790911    39.4583573000  0.0000000000  0.0000000000
     8.7410000000     2.1072693307    39.3857640106  0.0000000000  0.0000000000
     8.7210000000     2.1016607764    39.3131331269  0.0000000000  0.0000000000
     8.7010000000     2.0960534410    39.2404646570  0.0000000000  0.0000000000
     8.6810000000     2.0904473227    39.1677584217  0.0000000000  0.0000000000
     8.6610000000     2.0848424259    39.0950143197  0.0000000000  0.0000000000
     8.6410000000     2.0792387553    39.0222322523  0.0000000000  0.0000000000
     8.6210000000     2.0736363215    38.9494121981  0.0000000000  0.0000000000
     8.6010000000     2.0680351181    38.8765539117  0.0000000000  0.0000000000
     8.5810000000     2.0624351619    38.8036574518  0.0000000000  0.0000000000
     8.5610000000     2.0568364470    38.7307225778  0.0000000000  0.0000000000
     8.5410000000     2.0512389820    38.6577492397  0.0000000000  0.0000000000
     8.5210000000     2.0456427732    38.5847373522  0.0000000000  0.0000000000
     8.5010000000     2.0400478238    38.5116867947  0.0000000000  0.0000000000
     8.4810000000     2.0344541347    38.4385974116  0.0000000000  0.0000000000
     8.4610000000     2.0288617185    38.3654691996  0.0000000000  0.0000000000
     8.4410000000     2.0232705736    38.2923019704  0.0000000000  0.0000000000
     8.4210000000     2.0176807073    38.2190956505  0.0000000000  0.0000000000
     8.4010000000     2.0120921244    38.1458501313  0.0000000000  0.0000000000
     8.3810000000     2.0065048269    38.0725652695  0.0000000000  0.0000000000
     8.3610000000     2.0009188229    37.9992409989  0.0000000000  0.0000000000
     8.3410000000     1.9953341151    37.9258771811  0.0000000000  0.0000000000
     8.3210000000     1.9897507093    37.8524737175  0.0000000000  0.0000000000
     8.3010000000     1.9841686113    37.7790305119  0.0000000000  0.0000000000
     8.2810000000     1.9785878247    37.7055474337  0.0000000000  0.0000000000
     8.2610000000     1.9730083560    37.6320243918  0.0000000000  0.0000000000
     8.2410000000     1.9674302065    37.5584612238  0.0000000000  0.0000000000
     8.2210000000     1.9618533859    37.4848578807  0.0000000000  0.0000000000
     8.2010000000     1.9562778989    37.4112142421  0.0000000000  0.0000000000
     8.1810000000     1.9507037446    37.3375301167  0.0000000000  0.0000000000
     8.1610000000     1.9451309366    37.2638055000  0.0000000000  0.0000000000
     8.1410000000     1.9395594746    37.1900402062  0.0000000000  0.0000000000
     8.1210000000     1.9339893644    37.1162341255  0.0000000000  0.0000000000
     8.1010000000     1.9284206119    37.0423871513  0.0000000000  0.0000000000
     8.0810000000     1.9228532260    36.9684992157  0.0000000000  0.0000000000
     8.0610000000     1.9172872023    36.8945700711  0.0000000000  0.0000000000
     8.0410000000     1.9117225585    36.8205997649  0.0000000000  0.0000000000
     8.0210000000     1.9061592881    36.7465880186  0.0000000000  0.0000000000
     8.0010000000     1.9005974039    36.6725348121  0.0000000000  0.0000000000
     7.9810000000     1.8950369108    36.5984400186  0.0000000000  0.0000000000
     7.9610000000     1.8894778140    36.5243035140  0.0000000000  0.0000000000
     7.9410000000     1.8839201165    36.4501251411  0.0000000000  0.0000000000
     7.9210000000     1.8783638240    36.3759047817  0.0000000000  0.0000000000
     7.9010000000     1.8728089454    36.3016423569  0.0000000000  0.0000000000
     7.8810000000     1.8672554843    36.2273377182  0.0000000000  0.0000000000
     7.8610000000     1.8617034504    36.1529907922  0.0000000000  0.0000000000
     7.8410000000     1.8561528398    36.0786013282  0.0000000000  0.0000000000
     7.8210000000     1.8506036680    36.0041693311  0.0000000000  0.0000000000
     7.8010000000     1.8450559319    35.9296945564  0.0000000000  0.0000000000
     7.7810000000     1.8395096476    35.8551770147  0.0000000000  0.0000000000
     7.7610000000     1.8339648101    35.7806164320  0.0000000000  0.0000000000
     7.7410000000     1.8284214358    35.7060128247  0.0000000000  0.0000000000
     7.7210000000     1.8228795206    35.6313659254  0.0000000000  0.0000000000
     7.7010000000     1.8173390816    35.5566757565  0.0000000000  0.0000000000
     7.6810000000     1.8118001151    35.4819420570  0.0000000000  0.0000000000
     7.6610000000     1.8062626284    35.4071647128  0.0000000000  0.0000000000
     7.6410000000     1.8007266345    35.3323436837  0.0000000000  0.0000000000
     7.6210000000     1.7951921306    35.2574787191  0.0000000000  0.0000000000
     7.6010000000     1.7896591303    35.1825697854  0.0000000000  0.0000000000
     7.5810000000     1.7841276370    35.1076167099  0.0000000000  0.0000000000
     7.5610000000     1.7785976544    35.0326193233  0.0000000000  0.0000000000
     7.5410000000     1.7730691969    34.9575776015  0.0000000000  0.0000000000
     7.5210000000     1.7675422586    34.8824912404  0.0000000000  0.0000000000
     7.5010000000     1.7620168546    34.8073602226  0.0000000000  0.0000000000
     7.4810000000     1.7564929900    34.7321843924  0.0000000000  0.0000000000
     7.4610000000     1.7509706704    34.6569635977  0.0000000000  0.0000000000
     7.4410000000     1.7454499015    34.5816976901  0.0000000000  0.0000000000
     7.4210000000     1.7399306948    34.5063865947  0.0000000000  0.0000000000
     7.4010000000     1.7344130490    34.4310300647  0.0000000000  0.0000000000
     7.3810000000     1.7288969762    34.3556280324  0.0000000000  0.0000000000
     7.3610000000     1.7233824812    34.2801803285  0.0000000000  0.0000000000
     7.3410000000     1.7178695718    34.2046868222  0.0000000000  0.0000000000
     7.3210000000     1.7123582558    34.1291473865  0.0000000000  0.0000000000
     7.3010000000     1.7068485366    34.0535618281  0.0000000000  0.0000000000
     7.2810000000     1.7013404232    33.9779300276  0.0000000000  0.0000000000
     7.2610000000     1.6958339245    33.9022518688  0.0000000000  0.0000000000
     7.2410000000     1.6903290427    33.8265271353  0.0000000000  0.0000000000
     7.2210000000     1.6848257902    33.7507557532  0.0000000000  0.0000000000
     7.2010000000     1.6793241698    33.6749375140  0.0000000000  0.0000000000
     7.1810000000     1.6738241947    33.5990723513  0.0000000000  0.0000000000
     7.1610000000     1.6683258635    33.5231599953  0.0000000000  0.0000000000
     7.1410000000     1.6628291903    33.4472003873  0.0000000000  0.0000000000
     7.1210000000     1.6573341794    33.3711933346  0.0000000000  0.0000000000
     7.1010000000     1.6518408406    33.2951387174  0.0000000000  0.0000000000
     7.0810000000     1.6463491793    33.2190363512  0.0000000000  0.0000000000
     7.0610000000     1.6408592036    33.1428860897  0.0000000000  0.0000000000
     7.0410000000     1.6353709196    33.0666877567  0.0000000000  0.0000000000
     7.0210000000     1.6298843387    32.9904412486  0.0000000000  0.0000000000
     7.0010000000     1.6243994654    32.9141463630  0.0000000000  0.0000000000
     6.9810000000     1.6189163071    32.8378029364  0.0000000000  0.0000000000
     6.9610000000     1.6134348741    32.7614108433  0.0000000000  0.0000000000
     6.9410000000     1.6079551722    32.6849698944  0.0000000000  0.0000000000
     6.9210000000     1.6024772125    32.6084799728  0.0000000000  0.0000000000
     6.9010000000     1.5970009968    32.5319408301  0.0000000000  0.0000000000
     6.8810000000     1.5915265421    32.4553524257  0.0000000000  0.0000000000
     6.8610000000     1.5860538461    32.3787144525  0.0000000000  0.0000000000
     6.8410000000     1.5805829266    32.3020268786  0.0000000000  0.0000000000
     6.8210000000     1.5751137873    32.2252894736  0.0000000000  0.0000000000
     6.8010000000     1.5696464324    32.1485020119  0.0000000000  0.0000000000
     6.7810000000     1.5641808809    32.0716644748  0.0000000000  0.0000000000
     6.7610000000     1.5587171306    31.9947765448  0.0000000000  0.0000000000
     6.7410000000     1.5532551968    31.9178381449  0.0000000000  0.0000000000
     6.7210000000     1.5477950831    31.8408490347  0.0000000000  0.0000000000
     6.7010000000     1.5423368009    31.7638090792  0.0000000000  0.0000000000
     6.6810000000     1.5368803618    31.6867181480  0.0000000000  0.0000000000
     6.6610000000     1.5314257688    31.6095759820  0.0000000000  0.0000000000
     6.6410000000     1.5259730346    31.5323824605  0.0000000000  0.0000000000
     6.6210000000     1.5205221676    31.4551374008  0.0000000000  0.0000000000
     6.6010000000     1.5150731770    31.3778406254  0.0000000000  0.0000000000
     6.5810000000     1.5096260675    31.3004918953  0.0000000000  0.0000000000
     6.5610000000     1.5041808563    31.2230911425  0.0000000000  0.0000000000
     6.5410000000     1.4987375445    31.1456380719  0.0000000000  0.0000000000
     6.5210000000     1.4932961478    31.0681325923  0.0000000000  0.0000000000
     6.5010000000     1.4878566732    30.9905744853  0.0000000000  0.0000000000
     6.4810000000     1.4824191259    30.9129635051  0.0000000000  0.0000000000
     6.4610000000     1.4769835230    30.8352995756  0.0000000000  0.0000000000
     6.4410000000     1.4715498685    30.7575824286  0.0000000000  0.0000000000
     6.4210000000     1.4661181762    30.6798119328  0.0000000000  0.0000000000
     6.4010000000     1.4606884509    30.6019878310  0.0000000000  0.0000000000
     6.3810000000     1.4552607076    30.5241100027  0.0000000000  0.0000000000
     6.3610000000     1.4498349523    30.4461782018  0.0000000000  0.0000000000
     6.3410000000     1.4444111963    30.3681922533  0.0000000000  0.0000000000
     6.3210000000     1.4389894516    30.2901519876  0.0000000000  0.0000000000
     6.3010000000     1.4335697258    30.2120571759  0.0000000000  0.0000000000
     6.2810000000     1.4281520322    30.1339076598  0.0000000000  0.0000000000
     6.2610000000     1.4227363773    30.0557031896  0.0000000000  0.0000000000
     6.2410000000     1.4173227732    29.9774435861  0.0000000000  0.0000000000
     6.2210000000     1.4119112322    29.8991286759  0.0000000000  0.0000000000
     6.2010000000     1.4065017608    29.8207581949  0.0000000000  0.0000000000
     6.1810000000     1.4010943747    29.7423320138  0.0000000000  0.0000000000
     6.1610000000     1.3956890793    29.6638498482  0.0000000000  0.0000000000
     6.1410000000     1.3902858917    29.5853115808  0.0000000000  0.0000000000
     6.1210000000     1.3848848185    29.5067169396  0.0000000000  0.0000000000
     6.1010000000     1.3794858734    29.4280657553  0.0000000000  0.0000000000
     6.0810000000     1.3740890644    29.3493577687  0.0000000000  0.0000000000
     6.0610000000     1.3686944044    29.2705927909  0.0000000000  0.0000000000
     6.0410000000     1.3633019046    29.1917706076  0.0000000000  0.0000000000
     6.0210000000     1.3579115793    29.1128910424  0.0000000000  0.0000000000
     6.0010000000     1.3525234367    29.0339538302  0.0000000000  0.0000000000
     5.9810000000     1.3471374900    28.9549587761  0.0000000000  0.0000000000
     5.9610000000     1.3417537489    28.8759056282  0.0000000000  0.0000000000
     5.9410000000     1.3363722280    28.7967942050  0.0000000000  0.0000000000
     5.9210000000     1.3309929381    28.7176242680  0.0000000000  0.0000000000
     5.9010000000     1.3256158932    28.6383956174  0.0000000000  0.0000000000
     5.8810000000     1.3202411011    28.5591079656  0.0000000000  0.0000000000
     5.8610000000     1.3148685814    28.4797611895  0.0000000000  0.0000000000
     5.8410000000     1.3094983391    28.4003549527  0.0000000000  0.0000000000
     5.8210000000     1.3041303887    28.3208890519  0.0000000000  0.0000000000
     5.8010000000     1.2987647453    28.2413632908  0.0000000000  0.0000000000
     5.7810000000     1.2934014227    28.1617774486  0.0000000000  0.0000000000
     5.7610000000     1.2880404288    28.0821312186  0.0000000000  0.0000000000
     5.7410000000     1.2826817809    28.0024244261  0.0000000000  0.0000000000
     5.7210000000     1.2773254908    27.9226568104  0.0000000000  0.0000000000
     5.7010000000     1.2719715709    27.8428281183  0.0000000000  0.0000000000
     5.6810000000     1.2666200385    27.7629381662  0.0000000000  0.0000000000
     5.6610000000     1.2612709014    27.6829866235  0.0000000000  0.0000000000
     5.6410000000     1.2559241763    27.6029732909  0.0000000000  0.0000000000
     5.6210000000     1.2505798787    27.5228979459  0.0000000000  0.0000000000
     5.6010000000     1.2452380188    27.4427602818  0.0000000000  0.0000000000
     5.5810000000     1.2398986136    27.3625600920  0.0000000000  0.0000000000
     5.5610000000     1.2345616787    27.2822971469  0.0000000000  0.0000000000
     5.5410000000     1.2292272227    27.2019711029  0.0000000000  0.0000000000
     5.5210000000     1.2238952651    27.1215817775  0.0000000000  0.0000000000
     5.5010000000     1.2185658198    27.0411289047  0.0000000000  0.0000000000
     5.4810000000     1.2132388999    26.9606121966  0.0000000000  0.0000000000
     5.4610000000     1.2079145211    26.8800314040  0.0000000000  0.0000000000
     5.4410000000     1.2025927002    26.7993862864  0.0000000000  0.0000000000
     5.4210000000     1.1972734505    26.7186765511  0.0000000000  0.0000000000
     5.4010000000     1.1919567865    26.6379019144  0.0000000000  0.0000000000
     5.3810000000     1.1866427273    26.5570621615  0.0000000000  0.0000000000
     5.3610000000     1.1813312850    26.4761569662  0.0000000000  0.0000000000
     5.3410000000     1.1760224766    26.3951860713  0.0000000000  0.0000000000
     5.3210000000     1.1707163200    26.3141492287  0.0000000000  0.0000000000
     5.3010000000     1.1654128300    26.2330461394  0.0000000000  0.0000000000
     5.2810000000     1.1601120224    26.1518765138  0.0000000000  0.0000000000
     5.2610000000     1.1548139137    26.0706400717  0.0000000000  0.0000000000
     5.2410000000     1.1495185217    25.9893365422  0.0000000000  0.0000000000
     5.2210000000     1.1442258610    25.9079656045  0.0000000000  0.0000000000
     5.2010000000     1.1389359510    25.8265270072  0.0000000000  0.0000000000
     5.1810000000     1.1336488102    25.7450204783  0.0000000000  0.0000000000
     5.1610000000     1.1283644523    25.6634456673  0.0000000000  0.0000000000
     5.1410000000     1.1230828978    25.5818023223  0.0000000000  0.0000000000
     5.1210000000     1.1178041623    25.5000901128  0.0000000000  0.0000000000
     5.1010000000     1.1125282663    25.4183087774  0.0000000000  0.0000000000
     5.0810000000     1.1072552256    25.3364579770  0.0000000000  0.0000000000
     5.0610000000     1.1019850590    25.2545374121  0.0000000000  0.0000000000
     5.0410000000     1.0967177861    25.1725467936  0.0000000000  0.0000000000
     5.0210000000     1.0914534259    25.0904858139  0.0000000000  0.0000000000
     5.0010000000     1.0861919946    25.0083541177  0.0000000000  0.0000000000
     4.9810000000     1.0809335150    24.9261514481  0.0000000000  0.0000000000
     4.9610000000     1.0756780037    24.8438774426  0.0000000000  0.0000000000
     4.9410000000     1.0704254819    24.7615318080  0.0000000000  0.0000000000
     4.9210000000     1.0651759683    24.6791142044  0.0000000000  0.0000000000
     4.9010000000     1.0599294846    24.5966243318  0.0000000000  0.0000000000
     4.8810000000     1.0546860480    24.5140618155  0.0000000000  0.0000000000
     4.8610000000     1.0494456825    24.4314263787  0.0000000000  0.0000000000
     4.8410000000     1.0442084075    24.3487176697  0.0000000000  0.0000000000
     4.8210000000     1.0389742419    24.2659353202  0.0000000000  0.0000000000
     4.8010000000     1.0337432094    24.1830790313  0.0000000000  0.0000000000
     4.7810000000     1.0285153295    24.1001484302  0.0000000000  0.0000000000
     4.7610000000     1.0232906281    24.0171432418  0.0000000000  0.0000000000
     4.7410000000     1.0180691200    23.9340630042  0.0000000000  0.0000000000
     4.7210000000     1.0128508336    23.8509074671  0.0000000000  0.0000000000
     4.7010000000     1.0076357896    23.7676762505  0.0000000000  0.0000000000
     4.6810000000     1.0024240083    23.6843689593  0.0000000000  0.0000000000
     4.6610000000     0.9972155147    23.6009852678  0.0000000000  0.0000000000
     4.6410000000     0.9920103333    23.5175248350  0.0000000000  0.0000000000
     4.6210000000     0.9868084846    23.4339872485  0.0000000000  0.0000000000
     4.6010000000     0.9816099923    23.3503721379  0.0000000000  0.0000000000
     4.5810000000     0.9764148848    23.2666792019  0.0000000000  0.0000000000
     4.5610000000     0.9712231814    23.1829079850  0.0000000000  0.0000000000
     4.5410000000     0.9660349097    23.0990581575  0.0000000000  0.0000000000
     4.5210000000     0.9608500918    23.0151292920  0.0000000000  0.0000000000
     4.5010000000     0.9556687563    22.9311210588  0.0000000000  0.0000000000
     4.4810000000     0.9504909280    22.8470330590  0.0000000000  0.0000000000
     4.4610000000     0.9453166315    22.7628648803  0.0000000000  0.0000000000
     4.4410000000     0.9401458911    22.6786160981  0.0000000000  0.0000000000
     4.4210000000     0.9349787376    22.5942863847  0.0000000000  0.0000000000
     4.4010000000     0.9298151948    22.5098752900  0.0000000000  0.0000000000
     4.3810000000     0.9246552915    22.4253824337  0.0000000000  0.0000000000
     4.3610000000     0.9194990544    22.3408073962  0.0000000000  0.0000000000
     4.3410000000     0.9143465102    22.2561497460  0.0000000000  0.0000000000
     4.3210000000     0.9091976888    22.1714090946  0.0000000000  0.0000000000
     4.3010000000     0.9040526183    22.0865850147  0.0000000000  0.0000000000
     4.2810000000     0.8989113268    22.0016770678  0.0000000000  0.0000000000
     4.2610000000     0.8937738453    21.9166848591  0.0000000000  0.0000000000
     4.2410000000     0.8886402004    21.8316079014  0.0000000000  0.0000000000
     4.2210000000     0.8835104247    21.7464458058  0.0000000000  0.0000000000
     4.2010000000     0.8783845463    21.6611980917  0.0000000000  0.0000000000
     4.1810000000     0.8732625996    21.5758643767  0.0000000000  0.0000000000
     4.1610000000     0.8681446111    21.4904441341  0.0000000000  0.0000000000
     4.1410000000     0.8630306171    21.4049369889  0.0000000000  0.0000000000
     4.1210000000     0.8579206459    21.3193424231  0.0000000000  0.0000000000
     4.1010000000     0.8528147324    21.2336600165  0.0000000000  0.0000000000
     4.0810000000     0.8477129085    21.1478892872  0.0000000000  0.0000000000
     4.0610000000     0.8426152062    21.0620297450  0.0000000000  0.0000000000
     4.0410000000     0.8375216596    20.9760809181  0.0000000000  0.0000000000
     4.0210000000     0.8324323059    20.8900423800  0.0000000000  0.0000000000
     4.0010000000     0.8273471765    20.8039135908  0.0000000000  0.0000000000
     3.9810000000     0.8222663092    20.7176941088  0.0000000000  0.0000000000
     3.9610000000     0.8171897361    20.6313833806  0.0000000000  0.0000000000
     3.9410000000     0.8121174974    20.5449809770  0.0000000000  0.0000000000
     3.9210000000     0.8070496261    20.4584863316  0.0000000000  0.0000000000
     3.9010000000     0.8019861614    20.3718989768  0.0000000000  0.0000000000
     3.8810000000     0.7969271405    20.2852183869  0.0000000000  0.0000000000
     3.8610000000     0.7918726005    20.1984440307  0.0000000000  0.0000000000
     3.8410000000     0.7868225826    20.1115754238  0.0000000000  0.0000000000
     3.8210000000     0.7817771237    20.0246119996  0.0000000000  0.0000000000
     3.8010000000     0.7767362645    19.9375532383  0.0000000000  0.0000000000
     3.7810000000     0.7717000463    19.8503986162  0.0000000000  0.0000000000
     3.7610000000     0.7666685080    19.7631475543  0.0000000000  0.0000000000
     3.7410000000     0.7616416922    19.6757995214  0.0000000000  0.0000000000
     3.7210000000     0.7566196425    19.5883539829  0.0000000000  0.0000000000
     3.7010000000     0.7516023999    19.5008103505  0.0000000000  0.0000000000
     3.6810000000     0.7465900081    19.4131680588  0.0000000000  0.0000000000
     3.6610000000     0.7415825114    19.3254265402  0.0000000000  0.0000000000
     3.6410000000     0.7365799551    19.2375852253  0.0000000000  0.0000000000
     3.6210000000     0.7315823839    19.1496435179  0.0000000000  0.0000000000
     3.6010000000     0.7265898436    19.0616008207  0.0000000000  0.0000000000
     3.5810000000     0.7216023823    18.9734565607  0.0000000000  0.0000000000
     3.5610000000     0.7166200464    18.8852101144  0.0000000000  0.0000000000
     3.5410000000     0.7116428832    18.7968608582  0.0000000000  0.0000000000
     3.5210000000     0.7066709443    18.7084082187  0.0000000000  0.0000000000
     3.5010000000     0.7017042765    18.6198515238  0.0000000000  0.0000000000
     3.4810000000     0.6967429335    18.5311902013  0.0000000000  0.0000000000
     3.4610000000     0.6917869635    18.4424235570  0.0000000000  0.0000000000
     3.4410000000     0.6868364198    18.3535509726  0.0000000000  0.0000000000
     3.4210000000     0.6818913559    18.2645718071  0.0000000000  0.0000000000
     3.4010000000     0.6769518238    18.1754853733  0.0000000000  0.0000000000
     3.3810000000     0.6720178799    18.0862910357  0.0000000000  0.0000000000
     3.3610000000     0.6670895791    17.9969881133  0.0000000000  0.0000000000
     3.3410000000     0.6621669778    17.9075759290  0.0000000000  0.0000000000
     3.3210000000     0.6572501342    17.8180538097  0.0000000000  0.0000000000
     3.3010000000     0.6523391052    17.7284210383  0.0000000000  0.0000000000
     3.2810000000     0.6474339495    17.6386769030  0.0000000000  0.0000000000
     3.2610000000     0.6425347274    17.5488206974  0.0000000000  0.0000000000
     3.2410000000     0.6376415011    17.4588517208  0.0000000000  0.0000000000
     3.2210000000     0.6327543332    17.3687692547  0.0000000000  0.0000000000
     3.2010000000     0.6278732855    17.2785725393  0.0000000000  0.0000000000
     3.1810000000     0.6229984218    17.1882608223  0.0000000000  0.0000000000
     3.1610000000     0.6181298105    17.0978334061  0.0000000000  0.0000000000
     3.1410000000     0.6132675141    17.0072894588  0.0000000000  0.0000000000
     3.1210000000     0.6084116038    16.9166282755  0.0000000000  0.0000000000
     3.1010000000     0.6035621452    16.8258490181  0.0000000000  0.0000000000
     3.0810000000     0.5987192098    16.7349509288  0.0000000000  0.0000000000
     3.0610000000     0.5938828701    16.6439332360  0.0000000000  0.0000000000
     3.0410000000     0.5890531961    16.5527950842  0.0000000000  0.0000000000
     3.0210000000     0.5842302624    16.4615356760  0.0000000000  0.0000000000
     3.0010000000     0.5794141449    16.3701542013  0.0000000000  0.0000000000
     2.9810000000     0.5746049195    16.2786498152  0.0000000000  0.0000000000
     2.9610000000     0.5698026634    16.1870216618  0.0000000000  0.0000000000
     2.9410000000     0.5650074551    16.0952688746  0.0000000000  0.0000000000
     2.9210000000     0.5602193772    16.0033906231  0.0000000000  0.0000000000
     2.9010000000     0.5554385100    15.9113859983  0.0000000000  0.0000000000
     2.8810000000     0.5506649378    15.8192541282  0.0000000000  0.0000000000
     2.8610000000     0.5458987457    15.7269941092  0.0000000000  0.0000000000
     2.8410000000     0.5411400201    15.6346050302  0.0000000000  0.0000000000
     2.8210000000     0.5363888483    15.5420859498  0.0000000000  0.0000000000
     2.8010000000     0.5316453219    15.4494359651  0.0000000000  0.0000000000
     2.7810000000     0.5269095319    15.3566541218  0.0000000000  0.0000000000
     2.7610000000     0.5221815728    15.2637394821  0.0000000000  0.0000000000
     2.7410000000     0.5174615376    15.1706910360  0.0000000000  0.0000000000
     2.7210000000     0.5127495239    15.0775078135  0.0000000000  0.0000000000
     2.7010000000     0.5080456314    14.9841888406  0.0000000000  0.0000000000
     2.6810000000     0.5033499593    14.8907330729  0.0000000000  0.0000000000
     2.6610000000     0.4986626121    14.7971395295  0.0000000000  0.0000000000
     2.6410000000     0.4939836937    14.7034071607  0.0000000000  0.0000000000
     2.6210000000     0.4893133119    14.6095349365  0.0000000000  0.0000000000
     2.6010000000     0.4846515739    14.5155217602  0.0000000000  0.0000000000
     2.5810000000     0.4799985916    14.4213665776  0.0000000000  0.0000000000
     2.5610000000     0.4753544781    14.3270682906  0.0000000000  0.0000000000
     2.5410000000     0.4707193493    14.2326258012  0.0000000000  0.0000000000
     2.5210000000     0.4660933242    14.1380380119  0.0000000000  0.0000000000
     2.5010000000     0.4614765218    14.0433037616  0.0000000000  0.0000000000
     2.4810000000     0.4568690645    13.9484218908  0.0000000000  0.0000000000
     2.4610000000     0.4522710791    13.8533912638  0.0000000000  0.0000000000
     2.4410000000     0.4476826928    13.7582106831  0.0000000000  0.0000000000
     2.4210000000     0.4431040363    13.6628789545  0.0000000000  0.0000000000
     2.4010000000     0.4385352442    13.5673948870  0.0000000000  0.0000000000
     2.3810000000     0.4339764507    13.4717572092  0.0000000000  0.0000000000
     2.3610000000     0.4294277960    13.3759646963  0.0000000000  0.0000000000
     2.3410000000     0.4248894212    13.2800160653  0.0000000000  0.0000000000
     2.3210000000     0.4203614739    13.1839100807  0.0000000000  0.0000000000
     2.3010000000     0.4158440995    13.0876453868  0.0000000000  0.0000000000
     2.2810000000     0.4113374511    12.9912206970  0.0000000000  0.0000000000
     2.2610000000     0.4068416822    12.8946346481  0.0000000000  0.0000000000
     2.2410000000     0.4023569521    12.7978859046  0.0000000000  0.0000000000
     2.2210000000     0.3978834215    12.7009730762  0.0000000000  0.0000000000
     2.2010000000     0.3934212564    12.6038947806  0.0000000000  0.0000000000
     2.1810000000     0.3889706247    12.5066495816  0.0000000000  0.0000000000
     2.1610000000     0.3845316985    12.4092360314  0.0000000000  0.0000000000
     2.1410000000     0.3801046560    12.3116527111  0.0000000000  0.0000000000
     2.1210000000     0.3756896761    12.2138981089  0.0000000000  0.0000000000
     2.1010000000     0.3712869434    12.1159707228  0.0000000000  0.0000000000
     2.0810000000     0.3668966468    12.0178690400  0.0000000000  0.0000000000
     2.0610000000     0.3625189796    11.9195915171  0.0000000000  0.0000000000
     2.0410000000     0.3581541369    11.8211365410  0.0000000000  0.0000000000
     2.0210000000     0.3538023230    11.7225025689  0.0000000000  0.0000000000
     2.0010000000     0.3494637426    11.6236879489  0.0000000000  0.0000000000
     1.9810000000     0.3451386071    11.5246910405  0.0000000000  0.0000000000
     1.9610000000     0.3408271331    11.4255101941  0.0000000000  0.0000000000
     1.9410000000     0.3365295398    11.3261436735  0.0000000000  0.0000000000
     1.9210000000     0.3322460548    11.2265897934  0.0000000000  0.0000000000
     1.9010000000     0.3279769090    11.1268468020  0.0000000000  0.0000000000
     1.8810000000     0.3237223381    11.0269129019  0.0000000000  0.0000000000
     1.8610000000     0.3194825841    10.9267862891  0.0000000000  0.0000000000
     1.8410000000     0.3152578955    10.8264651533  0.0000000000  0.0000000000
     1.8210000000     0.3110485254    10.7259476307  0.0000000000  0.0000000000
     1.8010000000     0.3068547324    10.6252318142  0.0000000000  0.0000000000
     1.7810000000     0.3026767820    10.5243157929  0.0000000000  0.0000000000
     1.7610000000     0.2985149446    10.4231975959  0.0000000000  0.0000000000
     1.7410000000     0.2943694985    10.3218752597  0.0000000000  0.0000000000
     1.7210000000     0.2902407273    10.2203467635  0.0000000000  0.0000000000
     1.7010000000     0.2861289214    10.1186100686  0.0000000000  0.0000000000
     1.6810000000     0.2820343765    10.0166630641  0.0000000000  0.0000000000
     1.6610000000     0.2779573963     9.9145036442  0.0000000000  0.0000000000
     1.6410000000     0.2738982908     9.8121296550  0.0000000000  0.0000000000
     1.6210000000     0.2698573772     9.7095389157  0.0000000000  0.0000000000
     1.6010000000     0.2658349791     9.6067292046  0.0000000000  0.0000000000
     1.5810000000     0.2618314267     9.5036982447  0.0000000000  0.0000000000
     1.5610000000     0.2578470572     9.4004437278  0.0000000000  0.0000000000
     1.5410000000     0.2538822155     9.2969633292  0.0000000000  0.0000000000
     1.5210000000     0.2499372527     9.1932546607  0.0000000000  0.0000000000
     1.5010000000     0.2460125269     9.0893152972  0.0000000000  0.0000000000
     1.4810000000     0.2421084034     8.9851427864  0.0000000000  0.0000000000
     1.4610000000     0.2382252531     8.8807345978  0.0000000000  0.0000000000
     1.4410000000     0.2343634544     8.7760881901  0.0000000000  0.0000000000
     1.4210000000     0.2305233913     8.6712009558  0.0000000000  0.0000000000
     1.4010000000     0.2267054549     8.5660702753  0.0000000000  0.0000000000
     1.3810000000     0.2229100398     8.4606934147  0.0000000000  0.0000000000
     1.3610000000     0.2191375475     8.3550676491  0.0000000000  0.0000000000
     1.3410000000     0.2153883840     8.2491901865  0.0000000000  0.0000000000
     1.3210000000     0.2116629584     8.1430581677  0.0000000000  0.0000000000
     1.3010000000     0.2079616837     8.0366686901  0.0000000000  0.0000000000
     1.2810000000     0.2042849750     7.9300187947  0.0000000000  0.0000000000
     1.2610000000     0.2006332485     7.8231054525  0.0000000000  0.0000000000
     1.2410000000     0.1970069209     7.7159255958  0.0000000000  0.0000000000
     1.2210000000     0.1934064065     7.6084760656  0.0000000000  0.0000000000
     1.2010000000     0.1898321168     7.5007536510  0.0000000000  0.0000000000
     1.1810000000     0.1862844583     7.3927550742  0.0000000000  0.0000000000
     1.1610000000     0.1827638286     7.2844769625  0.0000000000  0.0000000000
     1.1410000000     0.1792706163     7.1759159003  0.0000000000  0.0000000000
     1.1210000000     0.1758051945     7.0670683483  0.0000000000  0.0000000000
     1.1010000000     0.1723679202     6.9579307200  0.0000000000  0.0000000000
     1.0810000000     0.1689591271     6.8484993040  0.0000000000  0.0000000000
     1.0610000000     0.1655791212     6.7387702902  0.0000000000  0.0000000000
     1.0410000000     0.1622281760     6.6287397838  0.0000000000  0.0000000000
     1.0210000000     0.1589065231     6.5184037549  0.0000000000  0.0000000000
     1.0010000000     0.1556143438     6.4077580284  0.0000000000  0.0000000000


==> anc/s87h_04/s87h_04-dens3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9855738894   181.5716337956  0.0000000000  0.0000000000
    60.9010000000    17.9543144160   181.3417116080  0.0000000000  0.0000000000
    60.8010000000    17.9230565632   181.1116984499  0.0000000000  0.0000000000
    60.7010000000    17.8918002813   180.8815937433  0.0000000000  0.0000000000
    60.6010000000    17.8605456292   180.6513977080  0.0000000000  0.0000000000
    60.5010000000    17.8292925584   180.4211097728  0.0000000000  0.0000000000
    60.4010000000    17.7980411285   180.1907301623  0.0000000000  0.0000000000
    60.3010000000    17.7667912922   179.9602583118  0.0000000000  0.0000000000
    60.2010000000    17.7355430833   179.7296942536  0.0000000000  0.0000000000
    60.1010000000    17.7042964823   179.4990376273  0.0000000000  0.0000000000
    60.0010000000    17.6730515241   179.2682884709  0.0000000000  0.0000000000
    59.9010000000    17.6418081901   179.0374464300  0.0000000000  0.0000000000
    59.8010000000    17.6105664895   178.8065113512  0.0000000000  0.0000000000
    59.7010000000    17.5793264318   178.5754830836  0.0000000000  0.0000000000
    59.6010000000    17.5480880002   178.3443612830  0.0000000000  0.0000000000
    59.5010000000    17.5168512320   178.1131460015  0.0000000000  0.0000000000
    59.4010000000    17.4856161116   177.8818369008  0.0000000000  0.0000000000
    59.3010000000    17.4543826506   177.6504338427  0.0000000000  0.0000000000
    59.2010000000    17.4231508346   177.4189364956  0.0000000000  0.0000000000
    59.1010000000    17.3919207027   177.1873449234  0.0000000000  0.0000000000
    59.0010000000    17.3606922416   176.9556588008  0.0000000000  0.0000000000
    58.9010000000    17.3294654387   176.7238778063  0.0000000000  0.0000000000
    58.8010000000    17.2982403345   176.4920020126  0.0000000000  0.0000000000
    58.7010000000    17.2670168649   176.2600307140  0.0000000000  0.0000000000
    58.6010000000    17.2357951242   176.0279643798  0.0000000000  0.0000000000
    58.5010000000    17.2045750493   175.7958023115  0.0000000000  0.0000000000
    58.4010000000    17.1733566830   175.5635445939  0.0000000000  0.0000000000
    58.3010000000    17.1421400160   175.3311909252  0.0000000000  0.0000000000
    58.2010000000    17.1109250397   175.0987410076  0.0000000000  0.0000000000
    58.1010000000    17.0797117722   174.8661947406  0.0000000000  0.0000000000
    58.0010000000    17.0485002060   174.6335518331  0.0000000000  0.0000000000
    57.9010000000    17.0172903863   174.4008123852  0.0000000000  0.0000000000
    57.8010000000    16.9860822808   174.1679759184  0.0000000000  0.0000000000
    57.7010000000    16.9548758839   173.9350421519  0.0000000000  0.0000000000
    57.6010000000    16.9236712165   173.7020110021  0.0000000000  0.0000000000
    57.5010000000    16.8924682999   173.4688823883  0.0000000000  0.0000000000
    57.4010000000    16.8612671044   173.2356558468  0.0000000000  0.0000000000
    57.3010000000    16.8300676527   173.0023313041  0.0000000000  0.0000000000
    57.2010000000    16.7988699420   172.7689084970  0.0000000000  0.0000000000
    57.1010000000    16.7676739961   172.5353873584  0.0000000000  0.0000000000
    57.0010000000    16.7364798135   172.3017676321  0.0000000000  0.0000000000
    56.9010000000    16.7052873677   172.0680488733  0.0000000000  0.0000000000
    56.8010000000    16.6740967098   171.8342312176  0.0000000000  0.0000000000
    56.7010000000    16.6429078147   171.6003142276  0.0000000000  0.0000000000
    56.6010000000    16.6117206832   171.3662976618  0.0000000000  0.0000000000
    56.5010000000    16.5805353428   171.1321814742  0.0000000000  0.0000000000
    56.4010000000    16.5493518210   170.8979656217  0.0000000000  0.0000000000
    56.3010000000    16.5181700444   170.6636492996  0.0000000000  0.0000000000
    56.2010000000    16.4869900675   170.4292326639  0.0000000000  0.0000000000
    56.1010000000    16.4558118944   170.1947154917  0.0000000000  0.0000000000
    56.0010000000    16.4246355299   169.9600975634  0.0000000000  0.0000000000
    55.9010000000    16.3934609795   169.7253786635  0.0000000000  0.0000000000
    55.8010000000    16.3622882239   169.4905583899  0.0000000000  0.0000000000
    55.7010000000    16.3311172953   169.2556367252  0.0000000000  0.0000000000
    55.6010000000    16.2999481756   169.0206132751  0.0000000000  0.0000000000
    55.5010000000    16.2687808983   168.7854880294  0.0000000000  0.0000000000
    55.4010000000    16.2376154719   168.5502607916  0.0000000000  0.0000000000
    55.3010000000    16.2064518805   168.3149311793  0.0000000000  0.0000000000
    55.2010000000    16.1752901092   168.0794988146  0.0000000000  0.0000000000
    55.1010000000    16.1441301936   167.8439637025  0.0000000000  0.0000000000
    55.0010000000    16.1129721451   167.6083256621  0.0000000000  0.0000000000
    54.9010000000    16.0818159256   167.3725841387  0.0000000000  0.0000000000
    54.8010000000    16.0506615728   167.1367391488  0.0000000000  0.0000000000
    54.7010000000    16.0195091249   166.9007907118  0.0000000000  0.0000000000
    54.6010000000    15.9883585212   166.6647380973  0.0000000000  0.0000000000
    54.5010000000    15.9572098012   166.4285813334  0.0000000000  0.0000000000
    54.4010000000    15.9260629555   166.1923200752  0.0000000000  0.0000000000
    54.3010000000    15.8949180249   165.9559543579  0.0000000000  0.0000000000
    54.2010000000    15.8637749765   165.7194836575  0.0000000000  0.0000000000
    54.1010000000    15.8326338277   165.4829078295  0.0000000000  0.0000000000
    54.0010000000    15.8014945720   165.2462265465  0.0000000000  0.0000000000
    53.9010000000    15.7703572283   165.0094396725  0.0000000000  0.0000000000
    53.8010000000    15.7392218158   164.7725470754  0.0000000000  0.0000000000
    53.7010000000    15.7080883057   164.5355482537  0.0000000000  0.0000000000
    53.6010000000    15.6769567434   164.2984432706  0.0000000000  0.0000000000
    53.5010000000    15.6458270769   164.0612314473  0.0000000000  0.0000000000
    53.4010000000    15.6146993775   163.8239130417  0.0000000000  0.0000000000
    53.3010000000    15.5835736193   163.5864875703  0.0000000000  0.0000000000
    53.2010000000    15.5524498016   163.3489547407  0.0000000000  0.0000000000
    53.1010000000    15.5213279488   163.1113144509  0.0000000000  0.0000000000
    53.0010000000    15.4902080375   162.8735662318  0.0000000000  0.0000000000
    52.9010000000    15.4590900934   162.6357099900  0.0000000000  0.0000000000
    52.8010000000    15.4279741191   162.3977454514  0.0000000000  0.0000000000
    52.7010000000    15.3968601175   162.1596723461  0.0000000000  0.0000000000
    52.6010000000    15.3657481167   161.9214905940  0.0000000000  0.0000000000
    52.5010000000    15.3346380972   161.6831997494  0.0000000000  0.0000000000
    52.4010000000    15.3035300404   161.4447993723  0.0000000000  0.0000000000
    52.3010000000    15.2724240005   161.2062895806  0.0000000000  0.0000000000
    52.2010000000    15.2413199846   160.9676701274  0.0000000000  0.0000000000
    52.1010000000    15.2102179524   160.7289404028  0.0000000000  0.0000000000
    52.0010000000    15.1791179604   160.4901005377  0.0000000000  0.0000000000
    51.9010000000    15.1480199700   160.2511499324  0.0000000000  0.0000000000
    51.8010000000    15.1169239914   160.0120883597  0.0000000000  0.0000000000
    51.7010000000    15.0858300833   159.7729159637  0.0000000000  0.0000000000
    51.6010000000    15.0547381860   159.5336319768  0.0000000000  0.0000000000
    51.5010000000    15.0236483594   159.2942365522  0.0000000000  0.0000000000
    51.4010000000    14.9925605458   159.0547289336  0.0000000000  0.0000000000
    51.3010000000    14.9614748067   158.8151092833  0.0000000000  0.0000000000
    51.2010000000    14.9303911571   158.5753774030  0.0000000000  0.0000000000
    51.1010000000    14.8993095419   158.3355325523  0.0000000000  0.0000000000
    51.0010000000    14.8682300248   158.0955749077  0.0000000000  0.0000000000
    50.9010000000    14.8371525761   157.8555039219  0.0000000000  0.0000000000
    50.8010000000    14.8060772142   157.6153194170  0.0000000000  0.0000000000
    50.7010000000    14.7750039346   157.3750210385  0.0000000000  0.0000000000
    50.6010000000    14.7439327808   157.1346087997  0.0000000000  0.0000000000
    50.5010000000    14.7128637266   156.8940821751  0.0000000000  0.0000000000
    50.4010000000    14.6817967703   156.6534408261  0.0000000000  0.0000000000
    50.3010000000    14.6507319344   156.4126846006  0.0000000000  0.0000000000
    50.2010000000    14.6196692422   156.1718133510  0.0000000000  0.0000000000
    50.1010000000    14.5886086712   155.9308265741  0.0000000000  0.0000000000
    50.0010000000    14.5575502233   155.6897239531  0.0000000000  0.0000000000
    49.9010000000    14.5264939244   155.4485053566  0.0000000000  0.0000000000
    49.8010000000    14.4954397782   155.2071704784  0.0000000000  0.0000000000
    49.7010000000    14.4643877890   154.9657190179  0.0000000000  0.0000000000
    49.6010000000    14.4333379854   154.7241508595  0.0000000000  0.0000000000
    49.5010000000    14.4022903275   154.4824653547  0.0000000000  0.0000000000
    49.4010000000    14.3712448457   154.2406623992  0.0000000000  0.0000000000
    49.3010000000    14.3402015482   153.9987417149  0.0000000000  0.0000000000
    49.2010000000    14.3091604440   153.7567030291  0.0000000000  0.0000000000
    49.1010000000    14.2781215432   153.5145460751  0.0000000000  0.0000000000
    49.0010000000    14.2470848338   153.2722704130  0.0000000000  0.0000000000
    48.9010000000    14.2160503278   153.0298757879  0.0000000000  0.0000000000
    48.8010000000    14.1850180609   152.7873621283  0.0000000000  0.0000000000
    48.7010000000    14.1539880011   152.5447288343  0.0000000000  0.0000000000
    48.6010000000    14.1229601635   152.3019756685  0.0000000000  0.0000000000
    48.5010000000    14.0919345863   152.0591025763  0.0000000000  0.0000000000
    48.4010000000    14.0609112408   151.8161089767  0.0000000000  0.0000000000
    48.3010000000    14.0298901448   151.5729946499  0.0000000000  0.0000000000
    48.2010000000    13.9988713168   151.3297593816  0.0000000000  0.0000000000
    48.1010000000    13.9678547314   151.0864026101  0.0000000000  0.0000000000
    48.0010000000    13.9368404316   150.8429243103  0.0000000000  0.0000000000
    47.9010000000    13.9058284164   150.5993241095  0.0000000000  0.0000000000
    47.8010000000    13.8748186860   150.3556016416  0.0000000000  0.0000000000
    47.7010000000    13.8438112415   150.1117565467  0.0000000000  0.0000000000
    47.6010000000    13.8128061298   149.8677888234  0.0000000000  0.0000000000
    47.5010000000    13.7818032870   149.6236975970  0.0000000000  0.0000000000
    47.4010000000    13.7508027621   149.3794828787  0.0000000000  0.0000000000
    47.3010000000    13.7198045825   149.1351445098  0.0000000000  0.0000000000
    47.2010000000    13.6888087103   148.8906818119  0.0000000000  0.0000000000
    47.1010000000    13.6578151971   148.6460948142  0.0000000000  0.0000000000
    47.0010000000    13.6268240071   148.4013828525  0.0000000000  0.0000000000
    46.9010000000    13.5958351942   148.1565459685  0.0000000000  0.0000000000
    46.8010000000    13.5648487246   147.9115835116  0.0000000000  0.0000000000
    46.7010000000    13.5338646103   147.6664951879  0.0000000000  0.0000000000
    46.6010000000    13.5028829079   147.4212810577  0.0000000000  0.0000000000
    46.5010000000    13.4719035435   147.1759401441  0.0000000000  0.0000000000
    46.4010000000    13.4409265978   146.9304726947  0.0000000000  0.0000000000
    46.3010000000    13.4099520430   146.6848780946  0.0000000000  0.0000000000
    46.2010000000    13.3789798965   146.4391560835  0.0000000000  0.0000000000
    46.1010000000    13.3480101763   146.1933064078  0.0000000000  0.0000000000
    46.0010000000    13.3170428583   145.9473284749  0.0000000000  0.0000000000
    45.9010000000    13.2860779632   145.7012220457  0.0000000000  0.0000000000
    45.8010000000    13.2551155342   145.4549870602  0.0000000000  0.0000000000
    45.7010000000    13.2241555290   145.2086227753  0.0000000000  0.0000000000
    45.6010000000    13.1931979717   144.9621289732  0.0000000000  0.0000000000
    45.5010000000    13.1622429088   144.7155056147  0.0000000000  0.0000000000
    45.4010000000    13.1312902803   144.4687518082  0.0000000000  0.0000000000
    45.3010000000    13.1003401567   144.2218677008  0.0000000000  0.0000000000
    45.2010000000    13.0693925018   143.9748525883  0.0000000000  0.0000000000
    45.1010000000    13.0384473456   143.7277062889  0.0000000000  0.0000000000
    45.0010000000    13.0075046974   143.4804284569  0.0000000000  0.0000000000
    44.9010000000    12.9765645464   143.2330185832  0.0000000000  0.0000000000
    44.8010000000    12.9456269260   142.9854765082  0.0000000000  0.0000000000
    44.7010000000    12.9146918279   142.7378017384  0.0000000000  0.0000000000
    44.6010000000    12.8837592666   142.4899939589  0.0000000000  0.0000000000
    44.5010000000    12.8528292574   142.2420528625  0.0000000000  0.0000000000
    44.4010000000    12.8219017962   141.9939779797  0.0000000000  0.0000000000
    44.3010000000    12.7909769009   141.7457690189  0.0000000000  0.0000000000
    44.2010000000    12.7600545698   141.4974255272  0.0000000000  0.0000000000
    44.1010000000    12.7291348235   141.2489472288  0.0000000000  0.0000000000
    44.0010000000    12.6982176628   141.0003336871  0.0000000000  0.0000000000
    43.9010000000    12.6673031110   140.7515846424  0.0000000000  0.0000000000
    43.8010000000    12.6363911503   140.5026995057  0.0000000000  0.0000000000
    43.7010000000    12.6054818067   140.2536780339  0.0000000000  0.0000000000
    43.6010000000    12.5745750862   140.0045198237  0.0000000000  0.0000000000
    43.5010000000    12.5436709964   139.7552244802  0.0000000000  0.0000000000
    43.4010000000    12.5127695460   139.5057916169  0.0000000000  0.0000000000
    43.3010000000    12.4818707659   139.2562210237  0.0000000000  0.0000000000
    43.2010000000    12.4509746263   139.0065119958  0.0000000000  0.0000000000
    43.1010000000    12.4200811815   138.7566645078  0.0000000000  0.0000000000
    43.0010000000    12.3891904042   138.5066778728  0.0000000000  0.0000000000
    42.9010000000    12.3583023103   138.2565517481  0.0000000000  0.0000000000
    42.8010000000    12.3274168962   138.0062856326  0.0000000000  0.0000000000
    42.7010000000    12.2965342215   137.7558795346  0.0000000000  0.0000000000
    42.6010000000    12.2656542444   137.5053326374  0.0000000000  0.0000000000
    42.5010000000    12.2347769862   137.2546446343  0.0000000000  0.0000000000
    42.4010000000    12.2039024901   137.0038153926  0.0000000000  0.0000000000
    42.3010000000    12.1730307189   136.7528441251  0.0000000000  0.0000000000
    42.2010000000    12.1421617186   136.5017307176  0.0000000000  0.0000000000
    42.1010000000    12.1112954754   136.2504745678  0.0000000000  0.0000000000
    42.0010000000    12.0804319975   135.9990752491  0.0000000000  0.0000000000
    41.9010000000    12.0495713148   135.7475325091  0.0000000000  0.0000000000
    41.8010000000    12.0187134385   135.4958459397  0.0000000000  0.0000000000
    41.7010000000    11.9878583407   135.2440148132  0.0000000000  0.0000000000
    41.6010000000    11.9570060761   134.9920390705  0.0000000000  0.0000000000
    41.5010000000    11.9261566400   134.7399181682  0.0000000000  0.0000000000
    41.4010000000    11.8953100298   134.4876515731  0.0000000000  0.0000000000
    41.3010000000    11.8644662841   134.2352390903  0.0000000000  0.0000000000
    41.2010000000    11.8336253634   133.9826798792  0.0000000000  0.0000000000
    41.1010000000    11.8027873295   133.7299739284  0.0000000000  0.0000000000
    41.0010000000    11.7719521659   133.4771205818  0.0000000000  0.0000000000
    40.9010000000    11.7411198976   133.2241195207  0.0000000000  0.0000000000
    40.8010000000    11.7102905117   132.9709701106  0.0000000000  0.0000000000
    40.7010000000    11.6794640561   132.7176722158  0.0000000000  0.0000000000
    40.6010000000    11.6486405013   132.4642250606  0.0000000000  0.0000000000
    40.5010000000    11.6178198984   132.2106285297  0.0000000000  0.0000000000
    40.4010000000    11.5870022018   131.9568817075  0.0000000000  0.0000000000
    40.3010000000    11.5561874854   131.7029846617  0.0000000000  0.0000000000
    40.2010000000    11.5253757267   131.4489366605  0.0000000000  0.0000000000
    40.1010000000    11.4945669441   131.1947373073  0.0000000000  0.0000000000
    40.0010000000    11.4637611380   130.9403860548  0.0000000000  0.0000000000
    39.9010000000    11.4329583498   130.6858826893  0.0000000000  0.0000000000
    39.8010000000    11.4021585444   130.4312263640  0.0000000000  0.0000000000
    39.7010000000    11.3713617668   130.1764168877  0.0000000000  0.0000000000
    39.6010000000    11.3405680242   129.9214537581  0.0000000000  0.0000000000
    39.5010000000    11.3097773262   129.6663364849  0.0000000000  0.0000000000
    39.4010000000    11.2789896838   129.4110645893  0.0000000000  0.0000000000
    39.3010000000    11.2482050906   129.1556374443  0.0000000000  0.0000000000
    39.2010000000    11.2174235808   128.9000547547  0.0000000000  0.0000000000
    39.1010000000    11.1866451708   128.6443160768  0.0000000000  0.0000000000
    39.0010000000    11.1558698407   128.3884206603  0.0000000000  0.0000000000
    38.9010000000    11.1250976490   128.1323684042  0.0000000000  0.0000000000
    38.8010000000    11.0943285606   127.8761584238  0.0000000000  0.0000000000
    38.7010000000    11.0635626184   127.6197904829  0.0000000000  0.0000000000
    38.6010000000    11.0327998293   127.3632640396  0.0000000000  0.0000000000
    38.5010000000    11.0020402020   127.1065785647  0.0000000000  0.0000000000
    38.4010000000    10.9712837282   126.8497333838  0.0000000000  0.0000000000
    38.3010000000    10.9405304585   126.5927283092  0.0000000000  0.0000000000
    38.2010000000    10.9097803885   126.3355626919  0.0000000000  0.0000000000
    38.1010000000    10.8790335347   126.0782360534  0.0000000000  0.0000000000
    38.0010000000    10.8482898969   125.8207477714  0.0000000000  0.0000000000
    37.9010000000    10.8175494956   125.5630973938  0.0000000000  0.0000000000
    37.8010000000    10.7868123347   125.3052843249  0.0000000000  0.0000000000
    37.7010000000    10.7560784573   125.0473082955  0.0000000000  0.0000000000
    37.6010000000    10.7253478341   124.7891684234  0.0000000000  0.0000000000
    37.5010000000    10.6946205124   124.5308644663  0.0000000000  0.0000000000
    37.4010000000    10.6638964856   124.2723957262  0.0000000000  0.0000000000
    37.3010000000    10.6331757865   124.0137618311  0.0000000000  0.0000000000
    37.2010000000    10.6024583945   123.7549619559  0.0000000000  0.0000000000
    37.1010000000    10.5717443464   123.4959957565  0.0000000000  0.0000000000
    37.0010000000    10.5410336629   123.2368627468  0.0000000000  0.0000000000
    36.9010000000    10.5103263484   122.9775623002  0.0000000000  0.0000000000
    36.8010000000    10.4796224275   122.7180939591  0.0000000000  0.0000000000
    36.7010000000    10.4489218910   122.4584569713  0.0000000000  0.0000000000
    36.6010000000    10.4182247680   122.1986509086  0.0000000000  0.0000000000
    36.5010000000    10.3875310537   121.9386750490  0.0000000000  0.0000000000
    36.4010000000    10.3568407999   121.6785291473  0.0000000000  0.0000000000
    36.3010000000    10.3261539882   121.4182123578  0.0000000000  0.0000000000
    36.2010000000    10.2954706386   121.1577241578  0.0000000000  0.0000000000
    36.1010000000    10.2647907735   120.8970640396  0.0000000000  0.0000000000
    36.0010000000    10.2341144176   120.6362315108  0.0000000000  0.0000000000
    35.9010000000    10.2034415619   120.3752257885  0.0000000000  0.0000000000
    35.8010000000    10.1727722359   120.1140464117  0.0000000000  0.0000000000
    35.7010000000    10.1421064354   119.8526926297  0.0000000000  0.0000000000
    35.6010000000    10.1114441946   119.5911640132  0.0000000000  0.0000000000
    35.5010000000    10.0807855322   119.3294599960  0.0000000000  0.0000000000
    35.4010000000    10.0501304513   119.0675798765  0.0000000000  0.0000000000
    35.3010000000    10.0194789755   118.8055231214  0.0000000000  0.0000000000
    35.2010000000     9.9888311132   118.5432890624  0.0000000000  0.0000000000
    35.1010000000     9.9581868752   118.2808770483  0.0000000000  0.0000000000
    35.0010000000     9.9275462926   118.0182865958  0.0000000000  0.0000000000
    34.9010000000     9.8969093636   117.7555169365  0.0000000000  0.0000000000
    34.8010000000     9.8662761243   117.4925676211  0.0000000000  0.0000000000
    34.7010000000     9.8356465608   117.2294377659  0.0000000000  0.0000000000
    34.6010000000     9.8050207144   116.9661269562  0.0000000000  0.0000000000
    34.5010000000     9.7743985938   116.7026344941  0.0000000000  0.0000000000
    34.4010000000     9.7437802282   116.4389598496  0.0000000000  0.0000000000
    34.3010000000     9.7131656142   116.1751022112  0.0000000000  0.0000000000
    34.2010000000     9.6825547690   115.9110609358  0.0000000000  0.0000000000
    34.1010000000     9.6519477123   115.6468353987  0.0000000000  0.0000000000
    34.0010000000     9.6213444838   115.3824251419  0.0000000000  0.0000000000
    33.9010000000     9.5907450571   115.1178291316  0.0000000000  0.0000000000
    33.8010000000     9.5601494774   114.8530469475  0.0000000000  0.0000000000
    33.7010000000     9.5295577756   114.5880780392  0.0000000000  0.0000000000
    33.6010000000     9.4989699339   114.3229214313  0.0000000000  0.0000000000
    33.5010000000     9.4683859889   114.0575766124  0.0000000000  0.0000000000
    33.4010000000     9.4378059630   113.7920429423  0.0000000000  0.0000000000
    33.3010000000     9.4072298474   113.5263195061  0.0000000000  0.0000000000
    33.2010000000     9.3766576873   113.2604058509  0.0000000000  0.0000000000
    33.1010000000     9.3460894971   112.9943012492  0.0000000000  0.0000000000
    33.0010000000     9.3155252938   112.7280049941  0.0000000000  0.0000000000
    32.9010000000     9.2849650811   112.4615162531  0.0000000000  0.0000000000
    32.8010000000     9.2544088991   112.1948345069  0.0000000000  0.0000000000
    32.7010000000     9.2238567407   111.9279588192  0.0000000000  0.0000000000
    32.6010000000     9.1933086523   111.6608887124  0.0000000000  0.0000000000
    32.5010000000     9.1627646166   111.3936231477  0.0000000000  0.0000000000
    32.4010000000     9.1322246860   111.1261616901  0.0000000000  0.0000000000
    32.3010000000     9.1016888830   110.8585036351  0.0000000000  0.0000000000
    32.2010000000     9.0711571999   110.5906480103  0.0000000000  0.0000000000
    32.1010000000     9.0406296658   110.3225941562  0.0000000000  0.0000000000
    32.0010000000     9.0101062965   110.0543412909  0.0000000000  0.0000000000
    31.9010000000     8.9795871272   109.7858887991  0.0000000000  0.0000000000
    31.8010000000     8.9490721641   109.5172358005  0.0000000000  0.0000000000
    31.7010000000     8.9185614328   109.2483815817  0.0000000000  0.0000000000
    31.6010000000     8.8880549464   108.9793253096  0.0000000000  0.0000000000
    31.5010000000     8.8575527373   108.7100663176  0.0000000000  0.0000000000
    31.4010000000     8.8270548253   108.4406038198  0.0000000000  0.0000000000
    31.3010000000     8.7965612177   108.1709369117  0.0000000000  0.0000000000
    31.2010000000     8.7660719252   107.9010647137  0.0000000000  0.0000000000
    31.1010000000     8.7355870105   107.6309867982  0.0000000000  0.0000000000
    31.0010000000     8.7051064593   107.3607020500  0.0000000000  0.0000000000
    30.9010000000     8.6746302935   107.0902096647  0.0000000000  0.0000000000
    30.8010000000     8.6441585542   106.8195090045  0.0000000000  0.0000000000
    30.7010000000     8.6136912546   106.5485991736  0.0000000000  0.0000000000
    30.6010000000     8.5832284115   106.2774793028  0.0000000000  0.0000000000
    30.5010000000     8.5527700614   106.0061486897  0.0000000000  0.0000000000
    30.4010000000     8.5223161972   105.7346062363  0.0000000000  0.0000000000
    30.3010000000     8.4918668632   105.4628512935  0.0000000000  0.0000000000
    30.2010000000     8.4614220914   105.1908830982  0.0000000000  0.0000000000
    30.1010000000     8.4309818711   104.9187004941  0.0000000000  0.0000000000
    30.0010000000     8.4005462579   104.6463029133  0.0000000000  0.0000000000
    29.9010000000     8.3701152647   104.3736893952  0.0000000000  0.0000000000
    29.8010000000     8.3396889085   104.1008590083  0.0000000000  0.0000000000
    29.7010000000     8.3092672102   103.8278108497  0.0000000000  0.0000000000
    29.6010000000     8.2788501952   103.5545440457  0.0000000000  0.0000000000
    29.5010000000     8.2484379082   103.2810578896  0.0000000000  0.0000000000
    29.4010000000     8.2180303519   103.0073512886  0.0000000000  0.0000000000
    29.3010000000     8.1876275489   102.7334233185  0.0000000000  0.0000000000
    29.2010000000     8.1572295411   102.4592732232  0.0000000000  0.0000000000
    29.1010000000     8.1268363292   102.1848998633  0.0000000000  0.0000000000
    29.0010000000     8.0964479485   101.9103024061  0.0000000000  0.0000000000
    28.9010000000     8.0660644391   101.6354800494  0.0000000000  0.0000000000
    28.8010000000     8.0356858148   101.3604317476  0.0000000000  0.0000000000
    28.7010000000     8.0053120941   101.0851564876  0.0000000000  0.0000000000
    28.6010000000     7.9749433004   100.8096532890  0.0000000000  0.0000000000
    28.5010000000     7.9445794764   100.5339213400  0.0000000000  0.0000000000
    28.4010000000     7.9142206395   100.2579595886  0.0000000000  0.0000000000
    28.3010000000     7.8838668269    99.9817671524  0.0000000000  0.0000000000
    28.2010000000     7.8535180356    99.7053427756  0.0000000000  0.0000000000
    28.1010000000     7.8231743273    99.4286857789  0.0000000000  0.0000000000
    28.0010000000     7.7928357089    99.1517949753  0.0000000000  0.0000000000
    27.9010000000     7.7625022218    98.8746694832  0.0000000000  0.0000000000
    27.8010000000     7.7321738683    98.5973080520  0.0000000000  0.0000000000
    27.7010000000     7.7018506998    98.3197098707  0.0000000000  0.0000000000
    27.6010000000     7.6715327434    98.0418738947  0.0000000000  0.0000000000
    27.5010000000     7.6412200020    97.7637988487  0.0000000000  0.0000000000
    27.4010000000     7.6109125424    97.4854840293  0.0000000000  0.0000000000
    27.3010000000     7.5806103778    97.2069282351  0.0000000000  0.0000000000
    27.2010000000     7.5503135272    96.9281303034  0.0000000000  0.0000000000
    27.1010000000     7.5200220148    96.6490891101  0.0000000000  0.0000000000
    27.0010000000     7.4897358993    96.3698038350  0.0000000000  0.0000000000
    26.9010000000     7.4594551869    96.0902731659  0.0000000000  0.0000000000
    26.8010000000     7.4291799182    95.8104960956  0.0000000000  0.0000000000
    26.7010000000     7.3989101253    95.5304715244  0.0000000000  0.0000000000
    26.6010000000     7.3686458313    95.2501982614  0.0000000000  0.0000000000
    26.5010000000     7.3383870796    94.9696752883  0.0000000000  0.0000000000
    26.4010000000     7.3081338766    94.6889012342  0.0000000000  0.0000000000
    26.3010000000     7.2778862772    94.4078751641  0.0000000000  0.0000000000
    26.2010000000     7.2476443138    94.1265959228  0.0000000000  0.0000000000
    26.1010000000     7.2174079968    93.8450621373  0.0000000000  0.0000000000
    26.0010000000     7.1871773845    93.5632728697  0.0000000000  0.0000000000
    25.9010000000     7.1569524997    93.2812268348  0.0000000000  0.0000000000
    25.8010000000     7.1267333710    92.9989227927  0.0000000000  0.0000000000
    25.7010000000     7.0965200337    92.7163595487  0.0000000000  0.0000000000
    25.6010000000     7.0663125291    92.4335359538  0.0000000000  0.0000000000
    25.5010000000     7.0361108911    92.1504507755  0.0000000000  0.0000000000
    25.4010000000     7.0059151464    91.8671027000  0.0000000000  0.0000000000
    25.3010000000     6.9757253284    91.5834904608  0.0000000000  0.0000000000
    25.2010000000     6.9455414768    91.2996128401  0.0000000000  0.0000000000
    25.1010000000     6.9153636382    91.0154686677  0.0000000000  0.0000000000
    25.0010000000     6.8851918387    90.7310565670  0.0000000000  0.0000000000
    24.9010000000     6.8550260979    90.4463750846  0.0000000000  0.0000000000
    24.8010000000     6.8248664827    90.1614231999  0.0000000000  0.0000000000
    24.7010000000     6.7947130264    89.8761995605  0.0000000000  0.0000000000
    24.6010000000     6.7645657429    89.5907026133  0.0000000000  0.0000000000
    24.5010000000     6.7344246802    89.3049311117  0.0000000000  0.0000000000
    24.4010000000     6.7042898930    89.0188838615  0.0000000000  0.0000000000
    24.3010000000     6.6741614040    88.7325593437  0.0000000000  0.0000000000
    24.2010000000     6.6440392562    88.4459562206  0.0000000000  0.0000000000
    24.1010000000     6.6139234873    88.1590730840  0.0000000000  0.0000000000
    24.0010000000     6.5838141424    87.8719085818  0.0000000000  0.0000000000
    23.9010000000     6.5537112612    87.5844612936  0.0000000000  0.0000000000
    23.8010000000     6.5236148782    87.2967297318  0.0000000000  0.0000000000
    23.7010000000     6.4935250358    87.0087124676  0.0000000000  0.0000000000
    23.6010000000     6.4634417845    86.7204081310  0.0000000000  0.0000000000
    23.5010000000     6.4333651569    86.4318151637  0.0000000000  0.0000000000
    23.4010000000     6.4032951939    86.1429320689  0.0000000000  0.0000000000
    23.3010000000     6.3732319575    85.8537575344  0.0000000000  0.0000000000
    23.2010000000     6.3431754667    85.5642898169  0.0000000000  0.0000000000
    23.1010000000     6.3131257749    85.2745274838  0.0000000000  0.0000000000
    23.0010000000     6.2830829314    84.9844690432  0.0000000000  0.0000000000
    22.9010000000     6.2530469685    84.6941128234  0.0000000000  0.0000000000
    22.8010000000     6.2230179529    84.4034574632  0.0000000000  0.0000000000
    22.7010000000     6.1929959099    84.1125011800  0.0000000000  0.0000000000
    22.6010000000     6.1629808988    83.8212425032  0.0000000000  0.0000000000
    22.5010000000     6.1329729633    83.5296797875  0.0000000000  0.0000000000
    22.4010000000     6.1029721438    83.2378113368  0.0000000000  0.0000000000
    22.3010000000     6.0729785026    82.9456356465  0.0000000000  0.0000000000
    22.2010000000     6.0429920744    82.6531509216  0.0000000000  0.0000000000
    22.1010000000     6.0130129160    82.3603555608  0.0000000000  0.0000000000
    22.0010000000     5.9830410816    82.0672479162  0.0000000000  0.0000000000
    21.9010000000     5.9530765988    81.7738260557  0.0000000000  0.0000000000
    21.8010000000     5.9231195418    81.4800884824  0.0000000000  0.0000000000
    21.7010000000     5.8931699585    81.1860334176  0.0000000000  0.0000000000
    21.6010000000     5.8632278949    80.8916590424  0.0000000000  0.0000000000
    21.5010000000     5.8332934079    80.5969636174  0.0000000000  0.0000000000
    21.4010000000     5.8033665406    80.3019452470  0.0000000000  0.0000000000
    21.3010000000     5.7734473591    80.0066022358  0.0000000000  0.0000000000
    21.2010000000     5.7435359163    79.7109327350  0.0000000000  0.0000000000
    21.1010000000     5.7136322646    79.4149348628  0.0000000000  0.0000000000
    21.0010000000     5.6837364673    79.1186068225  0.0000000000  0.0000000000
    20.9010000000     5.6538485638    78.8219465535  0.0000000000  0.0000000000
    20.8010000000     5.6239686171    78.5249522008  0.0000000000  0.0000000000
    20.7010000000     5.5940967015    78.2276219982  0.0000000000  0.0000000000
    20.6010000000     5.5642328567    77.9299538049  0.0000000000  0.0000000000
    20.5010000000     5.5343771459    77.6319456894  0.0000000000  0.0000000000
    20.4010000000     5.5045296333    77.3335956980  0.0000000000  0.0000000000
    20.3010000000     5.4746903836    77.0349018564  0.0000000000  0.0000000000
    20.2010000000     5.4448594510    76.7358620565  0.0000000000  0.0000000000
    20.1010000000     5.4150369028    76.4364742890  0.0000000000  0.0000000000
    20.0010000000     5.3852227962    76.1367364150  0.0000000000  0.0000000000
    19.9010000000     5.3554172015    75.8366463971  0.0000000000  0.0000000000
    19.8010000000     5.3256201799    75.5362020725  0.0000000000  0.0000000000
    19.7010000000     5.2958317946    75.2354012698  0.0000000000  0.0000000000
    19.6010000000     5.2660521115    74.9342418106  0.0000000000  0.0000000000
    19.5010000000     5.2362811992    74.6327215113  0.0000000000  0.0000000000
    19.4010000000     5.2065191402    74.3308382976  0.0000000000  0.0000000000
    19.3010000000     5.1767659761    74.0285896437  0.0000000000  0.0000000000
    19.2010000000     5.1470218073    73.7259735875  0.0000000000  0.0000000000
    19.1010000000     5.1172866826    73.4229876087  0.0000000000  0.0000000000
    19.0010000000     5.0875606771    73.1196294173  0.0000000000  0.0000000000
    18.9010000000     5.0578438702    72.8158967308  0.0000000000  0.0000000000
    18.8010000000     5.0281363349    72.5117871650  0.0000000000  0.0000000000
    18.7010000000     4.9984381384    72.2072982375  0.0000000000  0.0000000000
    18.6010000000     4.9687493637    71.9024275918  0.0000000000  0.0000000000
    18.5010000000     4.9390700886    71.5971727776  0.0000000000  0.0000000000
    18.4010000000     4.9094003755    71.2915311448  0.0000000000  0.0000000000
    18.3010000000     4.8797403246    70.9855003948  0.0000000000  0.0000000000
    18.2010000000     4.8500900106    70.6790779247  0.0000000000  0.0000000000
    18.1010000000     4.8204495046    70.3722610503  0.0000000000  0.0000000000
    18.0010000000     4.7908189056    70.0650473352  0.0000000000  0.0000000000
    17.9010000000     4.7611982780    69.7574339418  0.0000000000  0.0000000000
    17.8010000000     4.7315877151    69.4494182851  0.0000000000  0.0000000000
    17.7010000000     4.7019873077    69.1409977103  0.0000000000  0.0000000000
    17.6010000000     4.6723971341    68.8321693885  0.0000000000  0.0000000000
    17.5010000000     4.6428172818    68.5229305361  0.0000000000  0.0000000000
    17.4010000000     4.6132478472    68.2132784169  0.0000000000  0.0000000000
    17.3010000000     4.5836889257    67.9032102375  0.0000000000  0.0000000000
    17.2010000000     4.5541405927    67.5927229398  0.0000000000  0.0000000000
    17.1010000000     4.5246029636    67.2818138411  0.0000000000  0.0000000000
    17.0010000000     4.4950761145    66.9704797895  0.0000000000  0.0000000000
    16.9010000000     4.4655601525    66.6587179087  0.0000000000  0.0000000000
    16.8010000000     4.4360551662    66.3465250736  0.0000000000  0.0000000000
    16.7010000000     4.4065612660    66.0338983350  0.0000000000  0.0000000000
    16.6010000000     4.3770785451    65.7208345041  0.0000000000  0.0000000000
    16.5010000000     4.3476071190    65.4073305741  0.0000000000  0.0000000000
    16.4010000000     4.3181470677    65.0933831010  0.0000000000  0.0000000000
    16.3010000000     4.2886985141    64.7789890381  0.0000000000  0.0000000000
    16.2010000000     4.2592615658    64.4641451176  0.0000000000  0.0000000000
    16.1010000000     4.2298363260    64.1488479595  0.0000000000  0.0000000000
    16.0010000000     4.2004229127    63.8330942822  0.0000000000  0.0000000000
    15.9010000000     4.1710214215    63.5168804970  0.0000000000  0.0000000000
    15.8010000000     4.1416319831    63.2002033267  0.0000000000  0.0000000000
    15.7010000000     4.1122547161    62.8830592986  0.0000000000  0.0000000000
    15.6010000000     4.0828897187    62.5654446510  0.0000000000  0.0000000000
    15.5010000000     4.0535371350    62.2473560461  0.0000000000  0.0000000000
    15.4010000000     4.0241970618    61.9287895657  0.0000000000  0.0000000000
    15.3010000000     3.9948696521    61.6097418239  0.0000000000  0.0000000000
    15.2010000000     3.9655550041    61.2902087683  0.0000000000  0.0000000000
    15.1010000000     3.9362532638    60.9701867879  0.0000000000  0.0000000000
    15.0010000000     3.9069645517    60.6496719190  0.0000000000  0.0000000000
    14.9010000000     3.8776890100    60.3286603498  0.0000000000  0.0000000000
    14.8010000000     3.8484267661    60.0071480296  0.0000000000  0.0000000000
    14.7010000000     3.8191779522    59.6851308744  0.0000000000  0.0000000000
    14.6010000000     3.7899427234    59.3626049684  0.0000000000  0.0000000000
    14.5010000000     3.7607212055    59.0395659830  0.0000000000  0.0000000000
    14.4010000000     3.7315135576    58.7160098687  0.0000000000  0.0000000000
    14.3010000000     3.7023199197    58.3919322766  0.0000000000  0.0000000000
    14.2010000000     3.6731404408    58.0673288588  0.0000000000  0.0000000000
    14.1010000000     3.6439752703    57.7421951787  0.0000000000  0.0000000000
    14.0010000000     3.6148245679    57.4165268152  0.0000000000  0.0000000000
    13.9010000000     3.5856884871    57.0903191784  0.0000000000  0.0000000000
    13.8010000000     3.5565672019    56.7635678050  0.0000000000  0.0000000000
    13.7010000000     3.5274608568    56.4362677947  0.0000000000  0.0000000000
    13.6010000000     3.4983696358    56.1084145811  0.0000000000  0.0000000000
    13.5010000000     3.4692937037    55.7800032744  0.0000000000  0.0000000000
    13.4010000000     3.4402332247    55.4510288637  0.0000000000  0.0000000000
    13.3010000000     3.4111883885    55.1214865062  0.0000000000  0.0000000000
    13.2010000000     3.3821593692    54.7913710686  0.0000000000  0.0000000000
    13.1010000000     3.3531463522    54.4606774189  0.0000000000  0.0000000000
    13.0010000000     3.3241495184    54.1294002506  0.0000000000  0.0000000000
    12.9010000000     3.2951690700    53.7975343710  0.0000000000  0.0000000000
    12.8010000000     3.2662051913    53.4650742511  0.0000000000  0.0000000000
    12.7010000000     3.2372580905    53.1320144979  0.0000000000  0.0000000000
    12.6010000000     3.2083279606    52.7983494073  0.0000000000  0.0000000000
    12.5010000000     3.1794150132    52.4640733433  0.0000000000  0.0000000000
    12.4010000000     3.1505194634    52.1291805667  0.0000000000  0.0000000000
    12.3010000000     3.1216415201    51.7936651139  0.0000000000  0.0000000000
    12.2010000000     3.0927814071    51.4575210365  0.0000000000  0.0000000000
    12.1010000000     3.0639393484    51.1207422350  0.0000000000  0.0000000000
    12.0010000000     3.0351155709    50.7833224738  0.0000000000  0.0000000000
    11.9010000000     3.0063103168    50.4452555297  0.0000000000  0.0000000000
    11.8010000000     2.9775238149    50.1065348528  0.0000000000  0.0000000000
    11.7010000000     2.9487563173    49.7671539811  0.0000000000  0.0000000000
    11.6010000000     2.9200080700    49.4271062042  0.0000000000  0.0000000000
    11.5010000000     2.8912793379    49.0863848432  0.0000000000  0.0000000000
    11.4010000000     2.8625703735    48.7449828765  0.0000000000  0.0000000000
    11.3010000000     2.8338814443    48.4028932640  0.0000000000  0.0000000000
    11.2010000000     2.8052128282    48.0601088780  0.0000000000  0.0000000000
    11.1010000000     2.7765648004    47.7166223513  0.0000000000  0.0000000000
    11.0010000000     2.7479376508    47.3724262697  0.0000000000  0.0000000000


==> anc/s87h_04/s87h_04-dens4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    98.0099656241   631.8575088561  0.0000000000  0.0000000000
   310.5010000000    97.8482586553   631.0849345289  0.0000000000  0.0000000000
   310.0010000000    97.6865552128   630.3120545014  0.0000000000  0.0000000000
   309.5010000000    97.5248552882   629.5388680822  0.0000000000  0.0000000000
   309.0010000000    97.3631586882   628.7653736929  0.0000000000  0.0000000000
   308.5010000000    97.2014657845   627.9915724550  0.0000000000  0.0000000000
   308.0010000000    97.0397762018   627.2174619138  0.0000000000  0.0000000000
   307.5010000000    96.8780903159   626.4430432071  0.0000000000  0.0000000000
   307.0010000000    96.7164077574   625.6683139024  0.0000000000  0.0000000000
   306.5010000000    96.5547287202   624.8932742611  0.0000000000  0.0000000000
   306.0010000000    96.3930533994   624.1179245515  0.0000000000  0.0000000000
   305.5010000000    96.2313814348   623.3422623745  0.0000000000  0.0000000000
   305.0010000000    96.0697132126   622.5662889092  0.0000000000  0.0000000000
   304.5010000000    95.9080483783   621.7900017787  0.0000000000  0.0000000000
   304.0010000000    95.7463871372   621.0134012894  0.0000000000  0.0000000000
   303.5010000000    95.5847295114   620.2364868663  0.0000000000  0.0000000000
   303.0010000000    95.4230755253   619.4592579438  0.0000000000  0.0000000000
   302.5010000000    95.2614250217   618.6817130791  0.0000000000  0.0000000000
   302.0010000000    95.0997782151   617.9038526150  0.0000000000  0.0000000000
   301.5010000000    94.9381349535   617.1256751297  0.0000000000  0.0000000000
   301.0010000000    94.7764952724   616.3471800991  0.0000000000  0.0000000000
   300.5010000000    94.6148592098   615.5683670091  0.0000000000  0.0000000000
   300.0010000000    94.4532269892   614.7892362386  0.0000000000  0.0000000000
   299.5010000000    94.2915982869   614.0097855255  0.0000000000  0.0000000000
   299.0010000000    94.1299731492   613.2300143874  0.0000000000  0.0000000000
   298.5010000000    93.9683518073   612.4499232329  0.0000000000  0.0000000000
   298.0010000000    93.8067341294   611.6695107166  0.0000000000  0.0000000000
   297.5010000000    93.6451199873   610.8887755060  0.0000000000  0.0000000000
   297.0010000000    93.4835098017   610.1077189185  0.0000000000  0.0000000000
   296.5010000000    93.3219030859   609.3263378841  0.0000000000  0.0000000000
   296.0010000000    93.1603002655   608.5446337393  0.0000000000  0.0000000000
   295.5010000000    92.9987010421   607.7626043177  0.0000000000  0.0000000000
   295.0010000000    92.8371054835   606.9802492205  0.0000000000  0.0000000000
   294.5010000000    92.6755138409   606.1975689343  0.0000000000  0.0000000000
   294.0010000000    92.5139258254   605.4145613294  0.0000000000  0.0000000000
   293.5010000000    92.3523416936   604.6312269131  0.0000000000  0.0000000000
   293.0010000000    92.1907611633   603.8475635807  0.0000000000  0.0000000000
   292.5010000000    92.0291844963   603.0635718605  0.0000000000  0.0000000000
   292.0010000000    91.8676115968   602.2792505446  0.0000000000  0.0000000000
   291.5010000000    91.7060425517   601.4945993092  0.0000000000  0.0000000000
   291.0010000000    91.5444772715   600.7096169702  0.0000000000  0.0000000000
   290.5010000000    91.3829158490   599.9243032261  0.0000000000  0.0000000000
   290.0010000000    91.2213582007   599.1386569170  0.0000000000  0.0000000000
   289.5010000000    91.0598044253   598.3526777638  0.0000000000  0.0000000000
   289.0010000000    90.8982544455   597.5663646305  0.0000000000  0.0000000000
   288.5010000000    90.7367083657   596.7797172606  0.0000000000  0.0000000000
   288.0010000000    90.5751661149   595.9927345422  0.0000000000  0.0000000000
   287.5010000000    90.4136278033   595.2054162413  0.0000000000  0.0000000000
   287.0010000000    90.2520933661   594.4177612703  0.0000000000  0.0000000000
   286.5010000000    90.0905627422   593.6297685545  0.0000000000  0.0000000000
   286.0010000000    89.9290362273   592.8414387576  0.0000000000  0.0000000000
   285.5010000000    89.7675134128   592.0527691037  0.0000000000  0.0000000000
   285.0010000000    89.6059946004   591.2637602798  0.0000000000  0.0000000000
   284.5010000000    89.4444797414   590.4744112600  0.0000000000  0.0000000000
   284.0010000000    89.2829689662   589.6847218911  0.0000000000  0.0000000000
   283.5010000000    89.1214618815   588.8946894539  0.0000000000  0.0000000000
   283.0010000000    88.9599589753   588.1043155385  0.0000000000  0.0000000000
   282.5010000000    88.7984600365   587.3135983106  0.0000000000  0.0000000000
   282.0010000000    88.6369650329   586.5225368085  0.0000000000  0.0000000000
   281.5010000000    88.4754739359   585.7311300840  0.0000000000  0.0000000000
   281.0010000000    88.3139870690   584.9393789122  0.0000000000  0.0000000000
   280.5010000000    88.1525040609   584.1472806589  0.0000000000  0.0000000000
   280.0010000000    87.9910250673   583.3548352695  0.0000000000  0.0000000000
   279.5010000000    87.8295502464   582.5620427001  0.0000000000  0.0000000000
   279.0010000000    87.6680794120   581.7689012131  0.0000000000  0.0000000000
   278.5010000000    87.5066125556   580.9754099389  0.0000000000  0.0000000000
   278.0010000000    87.3451498452   580.1815688715  0.0000000000  0.0000000000
   277.5010000000    87.1836912782   579.3873771661  0.0000000000  0.0000000000
   277.0010000000    87.0222368561   578.5928339913  0.0000000000  0.0000000000
   276.5010000000    86.8607864111   577.7979376811  0.0000000000  0.0000000000
   276.0010000000    86.6993401240   577.0026882809  0.0000000000  0.0000000000
   275.5010000000    86.5378980065   576.2070850000  0.0000000000  0.0000000000
   275.0010000000    86.3764600735   575.4111270616  0.0000000000  0.0000000000
   274.5010000000    86.2150261722   574.6148128573  0.0000000000  0.0000000000
   274.0010000000    86.0535966675   573.8181433281  0.0000000000  0.0000000000
   273.5010000000    85.8921710716   573.0211152055  0.0000000000  0.0000000000
   273.0010000000    85.7307497559   572.2237294572  0.0000000000  0.0000000000
   272.5010000000    85.5693327529   571.4259853746  0.0000000000  0.0000000000
   272.0010000000    85.4079197582   570.6278805807  0.0000000000  0.0000000000
   271.5010000000    85.2465111521   569.8294160798  0.0000000000  0.0000000000
   271.0010000000    85.0851068079   569.0305903651  0.0000000000  0.0000000000
   270.5010000000    84.9237066031   568.2314019468  0.0000000000  0.0000000000
   270.0010000000    84.7623107579   567.4318510279  0.0000000000  0.0000000000
   269.5010000000    84.6009189885   566.6319353105  0.0000000000  0.0000000000
   269.0010000000    84.4395316908   565.8316558626  0.0000000000  0.0000000000
   268.5010000000    84.2781485889   565.0310104172  0.0000000000  0.0000000000
   268.0010000000    84.1167699166   564.2299992320  0.0000000000  0.0000000000
   267.5010000000    83.9553955744   563.4286209076  0.0000000000  0.0000000000
   267.0010000000    83.7940254672   562.6268740613  0.0000000000  0.0000000000
   266.5010000000    83.6326596719   561.8247581602  0.0000000000  0.0000000000
   266.0010000000    83.4712982687   561.0222726854  0.0000000000  0.0000000000
   265.5010000000    83.3099411742   560.2194163010  0.0000000000  0.0000000000
   265.0010000000    83.1485886433   559.4161893487  0.0000000000  0.0000000000
   264.5010000000    82.9872402669   558.6125888635  0.0000000000  0.0000000000
   264.0010000000    82.8258964740   557.8086160468  0.0000000000  0.0000000000
   263.5010000000    82.6645570306   557.0042687967  0.0000000000  0.0000000000
   263.0010000000    82.5032220401   556.1995466857  0.0000000000  0.0000000000
   262.5010000000    82.3418914436   555.3944484743  0.0000000000  0.0000000000
   262.0010000000    82.1805653518   554.5889737656  0.0000000000  0.0000000000
   261.5010000000    82.0192437139   553.7831213522  0.0000000000  0.0000000000
   261.0010000000    81.8579266485   552.9768908681  0.0000000000  0.0000000000
   260.5010000000    81.6966139484   552.1702803153  0.0000000000  0.0000000000
   260.0010000000    81.5353059046   551.3632901832  0.0000000000  0.0000000000
   259.5010000000    81.3740023186   550.5559185078  0.0000000000  0.0000000000
   259.0010000000    81.2127031610   549.7481641665  0.0000000000  0.0000000000
   258.5010000000    81.0514085703   548.9400268739  0.0000000000  0.0000000000
   258.0010000000    80.8901186888   548.1315063593  0.0000000000  0.0000000000
   257.5010000000    80.7288331725   547.3225999111  0.0000000000  0.0000000000
   257.0010000000    80.5675523356   546.5133081117  0.0000000000  0.0000000000
   256.5010000000    80.4062761693   545.7036299215  0.0000000000  0.0000000000
   256.0010000000    80.2450045069   544.8935635024  0.0000000000  0.0000000000
   255.5010000000    80.0837376736   544.0831094824  0.0000000000  0.0000000000
   255.0010000000    79.9224751874   543.2722644297  0.0000000000  0.0000000000
   254.5010000000    79.7612175436   542.4610298201  0.0000000000  0.0000000000
   254.0010000000    79.5999645937   541.6494038873  0.0000000000  0.0000000000
   253.5010000000    79.4387161940   540.8373848857  0.0000000000  0.0000000000
   253.0010000000    79.2774725286   540.0249727129  0.0000000000  0.0000000000
   252.5010000000    79.1162336240   539.2121664707  0.0000000000  0.0000000000
   252.0010000000    78.9549995113   538.3989652790  0.0000000000  0.0000000000
   251.5010000000    78.7937700657   537.5853674665  0.0000000000  0.0000000000
   251.0010000000    78.6325453279   536.7713721911  0.0000000000  0.0000000000
   250.5010000000    78.4713253428   535.9569786286  0.0000000000  0.0000000000
   250.0010000000    78.3101101600   535.1421859727  0.0000000000  0.0000000000
   249.5010000000    78.1488998333   534.3269934351  0.0000000000  0.0000000000
   249.0010000000    77.9876942619   533.5113994407  0.0000000000  0.0000000000
   248.5010000000    77.8264935093   532.6954032397  0.0000000000  0.0000000000
   248.0010000000    77.6652976434   531.8790041002  0.0000000000  0.0000000000
   247.5010000000    77.5041065781   531.0622005061  0.0000000000  0.0000000000
   247.0010000000    77.3429203908   530.2449917643  0.0000000000  0.0000000000
   246.5010000000    77.1817391634   529.4273771997  0.0000000000  0.0000000000
   246.0010000000    77.0205626671   528.6093545556  0.0000000000  0.0000000000
   245.5010000000    76.8593911512   527.7909239972  0.0000000000  0.0000000000
   245.0010000000    76.6982247116   526.9720849063  0.0000000000  0.0000000000
   244.5010000000    76.5370629780   526.1528342912  0.0000000000  0.0000000000
   244.0010000000    76.3759063705   525.3331731706  0.0000000000  0.0000000000
   243.5010000000    76.2147546861   524.5130993922  0.0000000000  0.0000000000
   243.0010000000    76.0536080405   523.6926124184  0.0000000000  0.0000000000
   242.5010000000    75.8924662422   522.8717101419  0.0000000000  0.0000000000
   242.0010000000    75.7313295726   522.0503928601  0.0000000000  0.0000000000
   241.5010000000    75.5701980061   521.2286593005  0.0000000000  0.0000000000
   241.0010000000    75.4090713672   520.4065074209  0.0000000000  0.0000000000
   240.5010000000    75.2479497966   519.5839367857  0.0000000000  0.0000000000
   240.0010000000    75.0868334395   518.7609469779  0.0000000000  0.0000000000
   239.5010000000    74.9257219821   517.9375352314  0.0000000000  0.0000000000
   239.0010000000    74.7646158887   517.1137027504  0.0000000000  0.0000000000
   238.5010000000    74.6035147031   516.2894460260  0.0000000000  0.0000000000
   238.0010000000    74.4424187451   515.4647655146  0.0000000000  0.0000000000
   237.5010000000    74.2813280315   514.6396601163  0.0000000000  0.0000000000
   237.0010000000    74.1202422780   513.8141271831  0.0000000000  0.0000000000
   236.5010000000    73.9591619723   512.9881680165  0.0000000000  0.0000000000
   236.0010000000    73.7980866885   512.1617792304  0.0000000000  0.0000000000
   235.5010000000    73.6370167712   511.3349613830  0.0000000000  0.0000000000
   235.0010000000    73.4759519597   510.5077119216  0.0000000000  0.0000000000
   234.5010000000    73.3148924563   509.6800306646  0.0000000000  0.0000000000
   234.0010000000    73.1538383163   508.8519166694  0.0000000000  0.0000000000
   233.5010000000    72.9927894488   508.0233682366  0.0000000000  0.0000000000
   233.0010000000    72.8317457692   507.1943836924  0.0000000000  0.0000000000
   232.5010000000    72.6707075014   506.3649629437  0.0000000000  0.0000000000
   232.0010000000    72.5096745719   505.5351043630  0.0000000000  0.0000000000
   231.5010000000    72.3486470645   504.7048071244  0.0000000000  0.0000000000
   231.0010000000    72.1876249179   503.8740696498  0.0000000000  0.0000000000
   230.5010000000    72.0266080773   503.0428903865  0.0000000000  0.0000000000
   230.0010000000    71.8655967936   502.2112693546  0.0000000000  0.0000000000
   229.5010000000    71.7045908737   501.3792042759  0.0000000000  0.0000000000
   229.0010000000    71.5435904304   500.5466944449  0.0000000000  0.0000000000
   228.5010000000    71.3825954329   499.7137384079  0.0000000000  0.0000000000
   228.0010000000    71.2216058568   498.8803347373  0.0000000000  0.0000000000
   227.5010000000    71.0606218323   498.0464828005  0.0000000000  0.0000000000
   227.0010000000    70.8996433472   497.2121812198  0.0000000000  0.0000000000
   226.5010000000    70.7386703952   496.3774286435  0.0000000000  0.0000000000
   226.0010000000    70.5777029768   495.5422237461  0.0000000000  0.0000000000
   225.5010000000    70.4167412461   494.7065659940  0.0000000000  0.0000000000
   225.0010000000    70.2557850683   493.8704533472  0.0000000000  0.0000000000
   224.5010000000    70.0948344627   493.0338845591  0.0000000000  0.0000000000
   224.0010000000    69.9338894552   492.1968584098  0.0000000000  0.0000000000
   223.5010000000    69.7729500780   491.3593737056  0.0000000000  0.0000000000
   223.0010000000    69.6120165159   490.5214300408  0.0000000000  0.0000000000
   222.5010000000    69.4510885212   489.6830247514  0.0000000000  0.0000000000
   222.0010000000    69.2901662917   488.8441574857  0.0000000000  0.0000000000
   221.5010000000    69.1292498850   488.0048271564  0.0000000000  0.0000000000
   221.0010000000    68.9683390749   487.1650311870  0.0000000000  0.0000000000
   220.5010000000    68.8074340782   486.3247693060  0.0000000000  0.0000000000
   220.0010000000    68.6465348279   485.4840397526  0.0000000000  0.0000000000
   219.5010000000    68.4856415531   484.6428423071  0.0000000000  0.0000000000
   219.0010000000    68.3247539115   483.8011737553  0.0000000000  0.0000000000
   218.5010000000    68.1638722899   482.9590346884  0.0000000000  0.0000000000
   218.0010000000    68.0029963612   482.1164219537  0.0000000000  0.0000000000
   217.5010000000    67.8421263811   481.2733354437  0.0000000000  0.0000000000
   217.0010000000    67.6812624678   480.4297743234  0.0000000000  0.0000000000
   216.5010000000    67.5204043169   479.5857355344  0.0000000000  0.0000000000
   216.0010000000    67.3595520614   478.7412183038  0.0000000000  0.0000000000
   215.5010000000    67.1987059832   477.8962226344  0.0000000000  0.0000000000
   215.0010000000    67.0378656586   477.0507448148  0.0000000000  0.0000000000
   214.5010000000    66.8770315260   476.2047856553  0.0000000000  0.0000000000
   214.0010000000    66.7162033195   475.3583422572  0.0000000000  0.0000000000
   213.5010000000    66.5553812071   474.5114139946  0.0000000000  0.0000000000
   213.0010000000    66.3945652220   473.6639995253  0.0000000000  0.0000000000
   212.5010000000    66.2337552636   472.8160967945  0.0000000000  0.0000000000
   212.0010000000    66.0729515213   471.9677052669  0.0000000000  0.0000000000
   211.5010000000    65.9121537695   471.1188222104  0.0000000000  0.0000000000
   211.0010000000    65.7513623526   470.2694478934  0.0000000000  0.0000000000
   210.5010000000    65.5905769210   469.4195789100  0.0000000000  0.0000000000
   210.0010000000    65.4297978334   468.5692155904  0.0000000000  0.0000000000
   209.5010000000    65.2690250361   467.7183560751  0.0000000000  0.0000000000
   209.0010000000    65.1082583443   466.8669978027  0.0000000000  0.0000000000
   208.5010000000    64.9474979994   466.0151404587  0.0000000000  0.0000000000
   208.0010000000    64.7867438333   465.1627815509  0.0000000000  0.0000000000
   207.5010000000    64.6259961023   464.3099208287  0.0000000000  0.0000000000
   207.0010000000    64.4652546549   463.4565558695  0.0000000000  0.0000000000
   206.5010000000    64.3045196244   462.6026857544  0.0000000000  0.0000000000
   206.0010000000    64.1437910142   461.7483088647  0.0000000000  0.0000000000
   205.5010000000    63.9830686985   460.8934228863  0.0000000000  0.0000000000
   205.0010000000    63.8223529724   460.0380277338  0.0000000000  0.0000000000
   204.5010000000    63.6616435897   459.1821204341  0.0000000000  0.0000000000
   204.0010000000    63.5009407246   458.3257002414  0.0000000000  0.0000000000
   203.5010000000    63.3402442859   457.4687649872  0.0000000000  0.0000000000
   203.0010000000    63.1795544641   456.6113139952  0.0000000000  0.0000000000
   202.5010000000    63.0188711851   455.7533451706  0.0000000000  0.0000000000
   202.0010000000    62.8581945202   454.8948571821  0.0000000000  0.0000000000
   201.5010000000    62.6975243457   454.0358476493  0.0000000000  0.0000000000
   201.0010000000    62.5368608858   453.1763160398  0.0000000000  0.0000000000
   200.5010000000    62.3762040348   452.3162600493  0.0000000000  0.0000000000
   200.0010000000    62.2155538988   451.4556784962  0.0000000000  0.0000000000
   199.5010000000    62.0549104581   450.5945695153  0.0000000000  0.0000000000
   199.0010000000    61.8942737023   449.7329312810  0.0000000000  0.0000000000
   198.5010000000    61.7336436304   448.8707620079  0.0000000000  0.0000000000
   198.0010000000    61.5730205179   448.0080613854  0.0000000000  0.0000000000
   197.5010000000    61.4124041146   447.1448262698  0.0000000000  0.0000000000
   197.0010000000    61.2517944476   446.2810549961  0.0000000000  0.0000000000
   196.5010000000    61.0911918192   445.4167473686  0.0000000000  0.0000000000
   196.0010000000    60.9305960087   444.5519003701  0.0000000000  0.0000000000
   195.5010000000    60.7700070718   443.6865124566  0.0000000000  0.0000000000
   195.0010000000    60.6094250732   442.8205821245  0.0000000000  0.0000000000
   194.5010000000    60.4488499554   441.9541072001  0.0000000000  0.0000000000
   194.0010000000    60.2882819343   441.0870869739  0.0000000000  0.0000000000
   193.5010000000    60.1277208406   440.2195186461  0.0000000000  0.0000000000
   193.0010000000    59.9671669092   439.3514015900  0.0000000000  0.0000000000
   192.5010000000    59.8066199913   438.4827330939  0.0000000000  0.0000000000
   192.0010000000    59.6460802105   437.6135119073  0.0000000000  0.0000000000
   191.5010000000    59.4855474395   436.7437354101  0.0000000000  0.0000000000
   191.0010000000    59.3250219519   435.8734031441  0.0000000000  0.0000000000
   190.5010000000    59.1645035115   435.0025118743  0.0000000000  0.0000000000
   190.0010000000    59.0039924119   434.1310612290  0.0000000000  0.0000000000
   189.5010000000    58.8434884385   433.2590480669  0.0000000000  0.0000000000
   189.0010000000    58.6829917760   432.3864714021  0.0000000000  0.0000000000
   188.5010000000    58.5225023611   431.5133288903  0.0000000000  0.0000000000
   188.0010000000    58.3620203987   430.6396196345  0.0000000000  0.0000000000
   187.5010000000    58.2015457189   429.7653406850  0.0000000000  0.0000000000
   187.0010000000    58.0410784200   428.8904905398  0.0000000000  0.0000000000
   186.5010000000    57.8806184829   428.0150670460  0.0000000000  0.0000000000
   186.0010000000    57.7201660276   427.1390687957  0.0000000000  0.0000000000
   185.5010000000    57.5597210574   426.2624937325  0.0000000000  0.0000000000
   185.0010000000    57.3992835868   425.3853398497  0.0000000000  0.0000000000
   184.5010000000    57.2388536422   424.5076051905  0.0000000000  0.0000000000
   184.0010000000    57.0784312611   423.6292878478  0.0000000000  0.0000000000
   183.5010000000    56.9180164926   422.7503859649  0.0000000000  0.0000000000
   183.0010000000    56.7576092717   421.8708970453  0.0000000000  0.0000000000
   182.5010000000    56.5972097965   420.9908200239  0.0000000000  0.0000000000
   182.0010000000    56.4368179002   420.1101518192  0.0000000000  0.0000000000
   181.5010000000    56.2764338044   419.2288914678  0.0000000000  0.0000000000
   181.0010000000    56.1160574914   418.3470366815  0.0000000000  0.0000000000
   180.5010000000    55.9556889564   417.4645852266  0.0000000000  0.0000000000
   180.0010000000    55.7953282069   416.5815349239  0.0000000000  0.0000000000
   179.5010000000    55.6349752631   415.6978836489  0.0000000000  0.0000000000
   179.0010000000    55.4746302811   414.8136300141  0.0000000000  0.0000000000
   178.5010000000    55.3142931819   413.9287713206  0.0000000000  0.0000000000
   178.0010000000    55.1539640231   413.0433056088  0.0000000000  0.0000000000
   177.5010000000    54.9936427520   412.1572302951  0.0000000000  0.0000000000
   177.0010000000    54.8333295746   411.2705442110  0.0000000000  0.0000000000
   176.5010000000    54.6730244638   410.3832448856  0.0000000000  0.0000000000
   176.0010000000    54.5127275279   409.4953305833  0.0000000000  0.0000000000
   175.5010000000    54.3524385226   408.6067975983  0.0000000000  0.0000000000
   175.0010000000    54.1921578267   407.7176456639  0.0000000000  0.0000000000
   174.5010000000    54.0318852233   406.8278711946  0.0000000000  0.0000000000
   174.0010000000    53.8716208740   405.9374726897  0.0000000000  0.0000000000
   173.5010000000    53.7113647719   405.0464476975  0.0000000000  0.0000000000
   173.0010000000    53.5511169844   404.1547941637  0.0000000000  0.0000000000
   172.5010000000    53.3908775323   403.2625097595  0.0000000000  0.0000000000
   172.0010000000    53.2306463905   402.3695918840  0.0000000000  0.0000000000
   171.5010000000    53.0704236685   401.4760386685  0.0000000000  0.0000000000
   171.0010000000    52.9102093695   400.5818476382  0.0000000000  0.0000000000
   170.5010000000    52.7500036308   399.6870170487  0.0000000000  0.0000000000
   170.0010000000    52.5898063654   398.7915438875  0.0000000000  0.0000000000
   169.5010000000    52.4296176207   397.8954258743  0.0000000000  0.0000000000
   169.0010000000    52.2694374585   396.9986607941  0.0000000000  0.0000000000
   168.5010000000    52.1092659553   396.1012464974  0.0000000000  0.0000000000
   168.0010000000    51.9491030846   395.2031802390  0.0000000000  0.0000000000
   167.5010000000    51.7889489530   394.3044600035  0.0000000000  0.0000000000
   167.0010000000    51.6288035644   393.4050831820  0.0000000000  0.0000000000
   166.5010000000    51.4686669384   392.5050472357  0.0000000000  0.0000000000
   166.0010000000    51.3085391687   391.6043500242  0.0000000000  0.0000000000
   165.5010000000    51.1484201894   390.7029884916  0.0000000000  0.0000000000
   165.0010000000    50.9883102421   389.8009612932  0.0000000000  0.0000000000
   164.5010000000    50.8282091184   388.8982645336  0.0000000000  0.0000000000
   164.0010000000    50.6681170332   387.9948966831  0.0000000000  0.0000000000
   163.5010000000    50.5080339278   387.0908546490  0.0000000000  0.0000000000
   163.0010000000    50.3479599330   386.1861363919  0.0000000000  0.0000000000
   162.5010000000    50.1878949660   385.2807386440  0.0000000000  0.0000000000
   162.0010000000    50.0278392481   384.3746598387  0.0000000000  0.0000000000
   161.5010000000    49.8677927300   383.4678968597  0.0000000000  0.0000000000
   161.0010000000    49.7077553232   382.5604463466  0.0000000000  0.0000000000
   160.5010000000    49.5477272989   381.6523069585  0.0000000000  0.0000000000
   160.0010000000    49.3877085462   380.7434751679  0.0000000000  0.0000000000
   159.5010000000    49.2276991996   379.8339488187  0.0000000000  0.0000000000
   159.0010000000    49.0676992408   378.9237248676  0.0000000000  0.0000000000
   158.5010000000    48.9077087828   378.0128009954  0.0000000000  0.0000000000
   158.0010000000    48.7477277307   377.1011736802  0.0000000000  0.0000000000
   157.5010000000    48.5877562898   376.1888410868  0.0000000000  0.0000000000
   157.0010000000    48.4277943463   375.2757995409  0.0000000000  0.0000000000
   156.5010000000    48.2678421413   374.3620473708  0.0000000000  0.0000000000
   156.0010000000    48.1078995986   373.4475810723  0.0000000000  0.0000000000
   155.5010000000    47.9479667731   372.5323978671  0.0000000000  0.0000000000
   155.0010000000    47.7880437386   371.6164950629  0.0000000000  0.0000000000
   154.5010000000    47.6281304774   370.6998694200  0.0000000000  0.0000000000
   154.0010000000    47.4682271019   369.7825184222  0.0000000000  0.0000000000
   153.5010000000    47.3083336335   368.8644390084  0.0000000000  0.0000000000
   153.0010000000    47.1484501685   367.9456285239  0.0000000000  0.0000000000
   152.5010000000    46.9885766584   367.0260834590  0.0000000000  0.0000000000
   152.0010000000    46.8287132944   366.1058016565  0.0000000000  0.0000000000
   151.5010000000    46.6688599596   365.1847791650  0.0000000000  0.0000000000
   151.0010000000    46.5090168310   364.2630136990  0.0000000000  0.0000000000
   150.5010000000    46.3491839426   363.3405021253  0.0000000000  0.0000000000
   150.0010000000    46.1893613493   362.4172414073  0.0000000000  0.0000000000
   149.5010000000    46.0295490196   361.4932279823  0.0000000000  0.0000000000
   149.0010000000    45.8697470516   360.5684590107  0.0000000000  0.0000000000
   148.5010000000    45.7099554571   359.6429311297  0.0000000000  0.0000000000
   148.0010000000    45.5501743772   358.7166416978  0.0000000000  0.0000000000
   147.5010000000    45.3904038674   357.7895875529  0.0000000000  0.0000000000
   147.0010000000    45.2306438990   356.8617650171  0.0000000000  0.0000000000
   146.5010000000    45.0708945728   355.9331711361  0.0000000000  0.0000000000
   146.0010000000    44.9111559057   355.0038024428  0.0000000000  0.0000000000
   145.5010000000    44.7514280437   354.0736561922  0.0000000000  0.0000000000
   145.0010000000    44.5917109443   353.1427285154  0.0000000000  0.0000000000
   144.5010000000    44.4320046944   352.2110162681  0.0000000000  0.0000000000
   144.0010000000    44.2723094044   351.2785164146  0.0000000000  0.0000000000
   143.5010000000    44.1126249988   350.3452248062  0.0000000000  0.0000000000
   143.0010000000    43.9529516882   349.4111389355  0.0000000000  0.0000000000
   142.5010000000    43.7932894462   348.4762548810  0.0000000000  0.0000000000
   142.0010000000    43.6336383236   347.5405691428  0.0000000000  0.0000000000
   141.5010000000    43.4739984480   346.6040786401  0.0000000000  0.0000000000
   141.0010000000    43.3143697651   345.6667791962  0.0000000000  0.0000000000
   140.5010000000    43.1547524530   344.7286679658  0.0000000000  0.0000000000
   140.0010000000    42.9951465089   343.7897410124  0.0000000000  0.0000000000
   139.5010000000    42.8355519569   342.8499945232  0.0000000000  0.0000000000
   139.0010000000    42.6759689495   341.9094254106  0.0000000000  0.0000000000
   138.5010000000    42.5163975631   340.9680301076  0.0000000000  0.0000000000
   138.0010000000    42.3568376980   340.0258039742  0.0000000000  0.0000000000
   137.5010000000    42.1972895866   339.0827442975  0.0000000000  0.0000000000
   137.0010000000    42.0377531844   338.1388466962  0.0000000000  0.0000000000
   136.5010000000    41.8782286766   337.1941081143  0.0000000000  0.0000000000
   136.0010000000    41.7187159746   336.2485238392  0.0000000000  0.0000000000
   135.5010000000    41.5592153196   335.3020910778  0.0000000000  0.0000000000
   135.0010000000    41.3997265805   334.3548047953  0.0000000000  0.0000000000
   134.5010000000    41.2402499556   333.4066618751  0.0000000000  0.0000000000
   134.0010000000    41.0807855223   332.4576584476  0.0000000000  0.0000000000
   133.5010000000    40.9213332392   331.5077898991  0.0000000000  0.0000000000
   133.0010000000    40.7618933423   330.5570532316  0.0000000000  0.0000000000
   132.5010000000    40.6024657520   329.6054435292  0.0000000000  0.0000000000
   132.0010000000    40.4430505189   328.6529566128  0.0000000000  0.0000000000
   131.5010000000    40.2836478223   327.6995890353  0.0000000000  0.0000000000
   131.0010000000    40.1242577743   326.7453369096  0.0000000000  0.0000000000
   130.5010000000    39.9648802751   325.7901950413  0.0000000000  0.0000000000
   130.0010000000    39.8055155011   324.8341598487  0.0000000000  0.0000000000
   129.5010000000    39.6461635147   323.8772270292  0.0000000000  0.0000000000
   129.0010000000    39.4868244595   322.9193927257  0.0000000000  0.0000000000
   128.5010000000    39.3274982233   321.9606515029  0.0000000000  0.0000000000
   128.0010000000    39.1681851124   321.0010003999  0.0000000000  0.0000000000
   127.5010000000    39.0088849870   320.0404337297  0.0000000000  0.0000000000
   127.0010000000    38.8495981246   319.0789482764  0.0000000000  0.0000000000
   126.5010000000    38.6903244557   318.1165386879  0.0000000000  0.0000000000
   126.0010000000    38.5310640420   317.1532003589  0.0000000000  0.0000000000
   125.5010000000    38.3718171696   316.1889299971  0.0000000000  0.0000000000
   125.0010000000    38.2125836877   315.2237216236  0.0000000000  0.0000000000
   124.5010000000    38.0533637661   314.2575711513  0.0000000000  0.0000000000
   124.0010000000    37.8941575165   313.2904740980  0.0000000000  0.0000000000
   123.5010000000    37.7349649479   312.3224253096  0.0000000000  0.0000000000
   123.0010000000    37.5757862469   311.3534206649  0.0000000000  0.0000000000
   122.5010000000    37.4166214056   310.3834548115  0.0000000000  0.0000000000
   122.0010000000    37.2574705021   309.4125228692  0.0000000000  0.0000000000
   121.5010000000    37.0983337453   308.4406207087  0.0000000000  0.0000000000
   121.0010000000    36.9392111070   307.4677427039  0.0000000000  0.0000000000
   120.5010000000    36.7801026920   306.4938839879  0.0000000000  0.0000000000
   120.0010000000    36.6210085995   305.5190396103  0.0000000000  0.0000000000
   119.5010000000    36.4619289244   304.5432045404  0.0000000000  0.0000000000
   119.0010000000    36.3028637577   303.5663736714  0.0000000000  0.0000000000
   118.5010000000    36.1438132320   302.5885421005  0.0000000000  0.0000000000
   118.0010000000    35.9847773876   301.6097043002  0.0000000000  0.0000000000
   117.5010000000    35.8257562631   300.6298546792  0.0000000000  0.0000000000
   117.0010000000    35.6667500759   299.6489886891  0.0000000000  0.0000000000
   116.5010000000    35.5077589074   298.6671008909  0.0000000000  0.0000000000
   116.0010000000    35.3487827067   297.6841849676  0.0000000000  0.0000000000
   115.5010000000    35.1898217354   296.7002364749  0.0000000000  0.0000000000
   115.0010000000    35.0308760341   295.7152495454  0.0000000000  0.0000000000
   114.5010000000    34.8719456909   294.7292185432  0.0000000000  0.0000000000
   114.0010000000    34.7130308410   293.7421380643  0.0000000000  0.0000000000
   113.5010000000    34.5541314921   292.7540018519  0.0000000000  0.0000000000
   113.0010000000    34.3952478756   291.7648049759  0.0000000000  0.0000000000
   112.5010000000    34.2363800099   290.7745411189  0.0000000000  0.0000000000
   112.0010000000    34.0775280505   289.7832047527  0.0000000000  0.0000000000
   111.5010000000    33.9186920304   288.7907895185  0.0000000000  0.0000000000
   111.0010000000    33.7598722059   287.7972903876  0.0000000000  0.0000000000
   110.5010000000    33.6010684554   286.8026999002  0.0000000000  0.0000000000
   110.0010000000    33.4422811387   285.8070135413  0.0000000000  0.0000000000
   109.5010000000    33.2835101559   284.8102238456  0.0000000000  0.0000000000
   109.0010000000    33.1247558018   283.8123257553  0.0000000000  0.0000000000
   108.5010000000    32.9660180438   282.8133120844  0.0000000000  0.0000000000
   108.0010000000    32.8072970327   281.8131767252  0.0000000000  0.0000000000
   107.5010000000    32.6485929327   280.8119135827  0.0000000000  0.0000000000
   107.0010000000    32.4899058806   279.8095163158  0.0000000000  0.0000000000
   106.5010000000    32.3312359041   278.8059778182  0.0000000000  0.0000000000
   106.0010000000    32.1725831736   277.8012918058  0.0000000000  0.0000000000
   105.5010000000    32.0139478350   276.7954517647  0.0000000000  0.0000000000
   105.0010000000    31.8553299706   275.7884506973  0.0000000000  0.0000000000
   104.5010000000    31.6967297241   274.7802819146  0.0000000000  0.0000000000
   104.0010000000    31.5381472190   273.7709385168  0.0000000000  0.0000000000
   103.5010000000    31.3795825599   272.7604134016  0.0000000000  0.0000000000
   103.0010000000    31.2210359151   271.7486997881  0.0000000000  0.0000000000
   102.5010000000    31.0625073556   270.7357901866  0.0000000000  0.0000000000
   102.0010000000    30.9039970985   269.7216779558  0.0000000000  0.0000000000
   101.5010000000    30.7455052658   268.7063557584  0.0000000000  0.0000000000
   101.0010000000    30.5870319273   267.6898158304  0.0000000000  0.0000000000
   100.5010000000    30.4285772616   266.6720510137  0.0000000000  0.0000000000
   100.0010000000    30.2701413970   265.6530537352  0.0000000000  0.0000000000
    99.5010000000    30.1117244927   264.6328165262  0.0000000000  0.0000000000
    99.0010000000    29.9533267005   263.6113317731  0.0000000000  0.0000000000
    98.5010000000    29.7949481657   262.5885917251  0.0000000000  0.0000000000
    98.0010000000    29.6365889513   261.5645879983  0.0000000000  0.0000000000
    97.5010000000    29.4782493515   260.5393136017  0.0000000000  0.0000000000
    97.0010000000    29.3199293469   259.5127594136  0.0000000000  0.0000000000
    96.5010000000    29.1616292286   258.4849182195  0.0000000000  0.0000000000
    96.0010000000    29.0033491336   257.4557816988  0.0000000000  0.0000000000
    95.5010000000    28.8450891252   256.4253409437  0.0000000000  0.0000000000
    95.0010000000    28.6868494247   255.3935879639  0.0000000000  0.0000000000
    94.5010000000    28.5286302584   254.3605146912  0.0000000000  0.0000000000
    94.0010000000    28.3704316324   253.3261115056  0.0000000000  0.0000000000
    93.5010000000    28.2122538649   252.2903707119  0.0000000000  0.0000000000
    93.0010000000    28.0540970206   251.2532828370  0.0000000000  0.0000000000
    92.5010000000    27.8959613271   250.2148393562  0.0000000000  0.0000000000
    92.0010000000    27.7378469510   249.1750312225  0.0000000000  0.0000000000
    91.5010000000    27.5797540006   248.1338488816  0.0000000000  0.0000000000
    91.0010000000    27.4216827136   247.0912835027  0.0000000000  0.0000000000
    90.5010000000    27.2636332724   246.0473257650  0.0000000000  0.0000000000
    90.0010000000    27.1056058444   245.0019661148  0.0000000000  0.0000000000
    89.5010000000    26.9476006199   243.9551950189  0.0000000000  0.0000000000
    89.0010000000    26.7896177419   242.9070024927  0.0000000000  0.0000000000
    88.5010000000    26.6316574529   241.8573790743  0.0000000000  0.0000000000
    88.0010000000    26.4737199518   240.8063148713  0.0000000000  0.0000000000
    87.5010000000    26.3158053609   239.7537993379  0.0000000000  0.0000000000
    87.0010000000    26.1579139433   238.6998227201  0.0000000000  0.0000000000
    86.5010000000    26.0000458900   237.6443746333  0.0000000000  0.0000000000
    86.0010000000    25.8422013937   236.5874445541  0.0000000000  0.0000000000
    85.5010000000    25.6843806517   235.5290218333  0.0000000000  0.0000000000
    85.0010000000    25.5265838678   234.4690957086  0.0000000000  0.0000000000
    84.5010000000    25.3688112552   233.4076553178  0.0000000000  0.0000000000
    84.0010000000    25.2110630728   232.3446899456  0.0000000000  0.0000000000
    83.5010000000    25.0533394895   231.2801881016  0.0000000000  0.0000000000
    83.0010000000    24.8956407258   230.2141384727  0.0000000000  0.0000000000
    82.5010000000    24.7379670556   229.1465299334  0.0000000000  0.0000000000
    82.0010000000    24.5803186716   228.0773506324  0.0000000000  0.0000000000
    81.5010000000    24.4226957579   227.0065884770  0.0000000000  0.0000000000
    81.0010000000    24.2650986278   225.9342320678  0.0000000000  0.0000000000
    80.5010000000    24.1075275226   224.8602693300  0.0000000000  0.0000000000
    80.0010000000    23.9499826166   223.7846875382  0.0000000000  0.0000000000
    79.5010000000    23.7924642208   222.7074747044  0.0000000000  0.0000000000
    79.0010000000    23.6349725188   221.6286177694  0.0000000000  0.0000000000
    78.5010000000    23.4775078360   220.5481044412  0.0000000000  0.0000000000
    78.0010000000    23.3200703783   219.4659213986  0.0000000000  0.0000000000
    77.5010000000    23.1626604331   218.3820556697  0.0000000000  0.0000000000
    77.0010000000    23.0052782745   217.2964939719  0.0000000000  0.0000000000
    76.5010000000    22.8479241669   216.2092227343  0.0000000000  0.0000000000
    76.0010000000    22.6905983689   215.1202281203  0.0000000000  0.0000000000
    75.5010000000    22.5333011377   214.0294960495  0.0000000000  0.0000000000
    75.0010000000    22.3760328282   212.9370128826  0.0000000000  0.0000000000
    74.5010000000    22.2187937051   211.8427641138  0.0000000000  0.0000000000
    74.0010000000    22.0615840121   210.7467348433  0.0000000000  0.0000000000
    73.5010000000    21.9044041333   209.6489108959  0.0000000000  0.0000000000
    73.0010000000    21.7472542829   208.5492766535  0.0000000000  0.0000000000
    72.5010000000    21.5901348236   207.4478172696  0.0000000000  0.0000000000
    72.0010000000    21.4330460825   206.3445173818  0.0000000000  0.0000000000
    71.5010000000    21.2759883573   205.2393611427  0.0000000000  0.0000000000
    71.0010000000    21.1189619521   204.1323324669  0.0000000000  0.0000000000
    70.5010000000    20.9619672428   203.0234154869  0.0000000000  0.0000000000
    70.0010000000    20.8050045000   201.9125932950  0.0000000000  0.0000000000
    69.5010000000    20.6480741667   200.7998498989  0.0000000000  0.0000000000
    69.0010000000    20.4911765016   199.6851676922  0.0000000000  0.0000000000
    68.5010000000    20.3343119155   198.5685298299  0.0000000000  0.0000000000
    68.0010000000    20.1774807376   197.4499185618  0.0000000000  0.0000000000
    67.5010000000    20.0206833703   196.3293163245  0.0000000000  0.0000000000
    67.0010000000    19.8639201473   195.2067047252  0.0000000000  0.0000000000
    66.5010000000    19.7071914869   194.0820656259  0.0000000000  0.0000000000
    66.0010000000    19.5504977813   192.9553803429  0.0000000000  0.0000000000
    65.5010000000    19.3938394321   191.8266298958  0.0000000000  0.0000000000
    65.0010000000    19.2372168009   190.6957946357  0.0000000000  0.0000000000
    64.5010000000    19.0806303017   189.5628549068  0.0000000000  0.0000000000
    64.0010000000    18.9240804072   188.4277910825  0.0000000000  0.0000000000
    63.5010000000    18.7675675429   187.2905827896  0.0000000000  0.0000000000
    63.0010000000    18.6110920962   186.1512089616  0.0000000000  0.0000000000
    62.5010000000    18.4546545639   185.0096488985  0.0000000000  0.0000000000
    62.0010000000    18.2982553648   183.8658808966  0.0000000000  0.0000000000
    61.5010000000    18.1418949878   182.7198833096  0.0000000000  0.0000000000
    61.0010000000    17.9855738894   181.5716337956  0.0000000000  0.0000000000


==> anc/s87h_04/s87h_04-dens5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   506.3946688629  2144.1744479876  0.0000000000  0.0000000000
  1558.5010000000   505.5742320483  2141.5810877554  0.0000000000  0.0000000000
  1556.0010000000   504.7538034955  2138.9866982910  0.0000000000  0.0000000000
  1553.5010000000   503.9333821653  2136.3912741868  0.0000000000  0.0000000000
  1551.0010000000   503.1129683076  2133.7948141034  0.0000000000  0.0000000000
  1548.5010000000   502.2925621837  2131.1973167301  0.0000000000  0.0000000000
  1546.0010000000   501.4721647002  2128.5987827953  0.0000000000  0.0000000000
  1543.5010000000   500.6517748714  2125.9992070256  0.0000000000  0.0000000000
  1541.0010000000   499.8313923616  2123.3985861961  0.0000000000  0.0000000000
  1538.5010000000   499.0110174815  2120.7969191227  0.0000000000  0.0000000000
  1536.0010000000   498.1906505531  2118.1942046502  0.0000000000  0.0000000000
  1533.5010000000   497.3702919097  2115.5904416530  0.0000000000  0.0000000000
  1531.0010000000   496.5499412659  2112.9856270347  0.0000000000  0.0000000000
  1528.5010000000   495.7295977218  2110.3797557364  0.0000000000  0.0000000000
  1526.0010000000   494.9092635359  2107.7728327251  0.0000000000  0.0000000000
  1523.5010000000   494.0889359492  2105.1648470174  0.0000000000  0.0000000000
  1521.0010000000   493.2686166160  2102.5558016456  0.0000000000  0.0000000000
  1518.5010000000   492.4483053180  2099.9456936834  0.0000000000  0.0000000000
  1516.0010000000   491.6280024762  2097.3345222305  0.0000000000  0.0000000000
  1513.5010000000   490.8077072744  2094.7222824394  0.0000000000  0.0000000000
  1511.0010000000   489.9874201609  2092.1089734789  0.0000000000  0.0000000000
  1508.5010000000   489.1671409723  2089.4945925622  0.0000000000  0.0000000000
  1506.0010000000   488.3468701816  2086.8791389225  0.0000000000  0.0000000000
  1503.5010000000   487.5266070307  2084.2626078589  0.0000000000  0.0000000000
  1501.0010000000   486.7063520196  2081.6449986738  0.0000000000  0.0000000000
  1498.5010000000   485.8861056596  2079.0263106995  0.0000000000  0.0000000000
  1496.0010000000   485.0658672357  2076.4065393443  0.0000000000  0.0000000000
  1493.5010000000   484.2456366681  2073.7856820350  0.0000000000  0.0000000000
  1491.0010000000   483.4254145088  2071.1637382082  0.0000000000  0.0000000000
  1488.5010000000   482.6052013211  2068.5407073309  0.0000000000  0.0000000000
  1486.0010000000   481.7849952164  2065.9165810187  0.0000000000  0.0000000000
  1483.5010000000   480.9647980196  2063.2913627555  0.0000000000  0.0000000000
  1481.0010000000   480.1446091038  2060.6650481744  0.0000000000  0.0000000000
  1478.5010000000   479.3244278598  2058.0376329519  0.0000000000  0.0000000000
  1476.0010000000   478.5042561460  2055.4091206621  0.0000000000  0.0000000000
  1473.5010000000   477.6840921549  2052.7795031248  0.0000000000  0.0000000000
  1471.0010000000   476.8639365470  2050.1487800575  0.0000000000  0.0000000000
  1468.5010000000   476.0437887734  2047.5169472911  0.0000000000  0.0000000000
  1466.0010000000   475.2236501310  2044.8840065705  0.0000000000  0.0000000000
  1463.5010000000   474.4035194902  2042.2499518437  0.0000000000  0.0000000000
  1461.0010000000   473.5833975655  2039.6147829698  0.0000000000  0.0000000000
  1458.5010000000   472.7632844756  2036.9784978865  0.0000000000  0.0000000000
  1456.0010000000   471.9431791410  2034.3410906683  0.0000000000  0.0000000000
  1453.5010000000   471.1230823192  2031.7025612858  0.0000000000  0.0000000000
  1451.0010000000   470.3029947790  2029.0629097405  0.0000000000  0.0000000000
  1448.5010000000   469.4829148845  2026.4221282836  0.0000000000  0.0000000000
  1446.0010000000   468.6628446427  2023.7802208850  0.0000000000  0.0000000000
  1443.5010000000   467.8427824511  2021.1371798809  0.0000000000  0.0000000000
  1441.0010000000   467.0227291373  2018.4930054258  0.0000000000  0.0000000000
  1438.5010000000   466.2026843386  2015.8476938282  0.0000000000  0.0000000000
  1436.0010000000   465.3826477098  2013.2012414408  0.0000000000  0.0000000000
  1433.5010000000   464.5626201214  2010.5536485309  0.0000000000  0.0000000000
  1431.0010000000   463.7426012584  2007.9049115302  0.0000000000  0.0000000000
  1428.5010000000   462.9225920186  2005.2550307779  0.0000000000  0.0000000000
  1426.0010000000   462.1025903265  2002.6039969949  0.0000000000  0.0000000000
  1423.5010000000   461.2825983062  1999.9518144645  0.0000000000  0.0000000000
  1421.0010000000   460.4626139197  1997.2984740020  0.0000000000  0.0000000000
  1418.5010000000   459.6426393172  1994.6439799615  0.0000000000  0.0000000000
  1416.0010000000   458.8226736854  1991.9883270993  0.0000000000  0.0000000000
  1413.5010000000   458.0027168246  1989.3315121446  0.0000000000  0.0000000000
  1411.0010000000   457.1827685524  1986.6735318716  0.0000000000  0.0000000000
  1408.5010000000   456.3628292954  1984.0143850177  0.0000000000  0.0000000000
  1406.0010000000   455.5428989038  1981.3540684420  0.0000000000  0.0000000000
  1403.5010000000   454.7229778352  1978.6925809634  0.0000000000  0.0000000000
  1401.0010000000   453.9030653836  1976.0299176135  0.0000000000  0.0000000000
  1398.5010000000   453.0831626279  1973.3660792094  0.0000000000  0.0000000000
  1396.0010000000   452.2632683090  1970.7010589619  0.0000000000  0.0000000000
  1393.5010000000   451.4433835377  1968.0348577719  0.0000000000  0.0000000000
  1391.0010000000   450.6235070930  1965.3674689481  0.0000000000  0.0000000000
  1388.5010000000   449.8036401175  1962.6988934754  0.0000000000  0.0000000000
  1386.0010000000   448.9837825966  1960.0291285655  0.0000000000  0.0000000000
  1383.5010000000   448.1639345332  1957.3581714755  0.0000000000  0.0000000000
  1381.0010000000   447.3440947826  1954.6860157102  0.0000000000  0.0000000000
  1378.5010000000   446.5242645510  1952.0126624233  0.0000000000  0.0000000000
  1376.0010000000   445.7044438938  1949.3381090094  0.0000000000  0.0000000000
  1373.5010000000   444.8846323036  1946.6623510148  0.0000000000  0.0000000000
  1371.0010000000   444.0648298731  1943.9853859309  0.0000000000  0.0000000000
  1368.5010000000   443.2450372912  1941.3072131857  0.0000000000  0.0000000000
  1366.0010000000   442.4252535275  1938.6278265799  0.0000000000  0.0000000000
  1363.5010000000   441.6054793067  1935.9472256355  0.0000000000  0.0000000000
  1361.0010000000   440.7857147913  1933.2654080283  0.0000000000  0.0000000000
  1358.5010000000   439.9659595862  1930.5823695967  0.0000000000  0.0000000000
  1356.0010000000   439.1462133168  1927.8981062325  0.0000000000  0.0000000000
  1353.5010000000   438.3264773505  1925.2126195211  0.0000000000  0.0000000000
  1351.0010000000   437.5067502010  1922.5259016888  0.0000000000  0.0000000000
  1348.5010000000   436.6870326977  1919.8379525354  0.0000000000  0.0000000000
  1346.0010000000   435.8673251129  1917.1487700259  0.0000000000  0.0000000000
  1343.5010000000   435.0476271659  1914.4583502984  0.0000000000  0.0000000000
  1341.0010000000   434.2279380268  1911.7666876738  0.0000000000  0.0000000000
  1338.5010000000   433.4082591656  1909.0737840118  0.0000000000  0.0000000000
  1336.0010000000   432.5885897905  1906.3796337338  0.0000000000  0.0000000000
  1333.5010000000   431.7689302684  1903.6842350542  0.0000000000  0.0000000000
  1331.0010000000   430.9492804173  1900.9875843703  0.0000000000  0.0000000000
  1328.5010000000   430.1296406413  1898.2896799956  0.0000000000  0.0000000000
  1326.0010000000   429.3100102323  1895.5905165696  0.0000000000  0.0000000000
  1323.5010000000   428.4903896344  1892.8900925108  0.0000000000  0.0000000000
  1321.0010000000   427.6707787457  1890.1884044280  0.0000000000  0.0000000000
  1318.5010000000   426.8511780477  1887.4854508396  0.0000000000  0.0000000000
  1316.0010000000   426.0315869156  1884.7812266041  0.0000000000  0.0000000000
  1313.5010000000   425.2120058706  1882.0757303457  0.0000000000  0.0000000000
  1311.0010000000   424.3924354514  1879.3689607358  0.0000000000  0.0000000000
  1308.5010000000   423.5728739768  1876.6609090999  0.0000000000  0.0000000000
  1306.0010000000   422.7533231469  1873.9515779196  0.0000000000  0.0000000000
  1303.5010000000   421.9337818845  1871.2409604854  0.0000000000  0.0000000000
  1301.0010000000   421.1142508101  1868.5290556864  0.0000000000  0.0000000000
  1298.5010000000   420.2947300057  1865.8158606184  0.0000000000  0.0000000000
  1296.0010000000   419.4752190185  1863.1013705926  0.0000000000  0.0000000000
  1293.5010000000   418.6557185287  1860.3855846582  0.0000000000  0.0000000000
  1291.0010000000   417.8362281266  1857.6684982403  0.0000000000  0.0000000000
  1288.5010000000   417.0167485321  1854.9501104951  0.0000000000  0.0000000000
  1286.0010000000   416.1972782745  1852.2304132973  0.0000000000  0.0000000000
  1283.5010000000   415.3778181182  1849.5094059212  0.0000000000  0.0000000000
  1281.0010000000   414.5583688452  1846.7870876895  0.0000000000  0.0000000000
  1278.5010000000   413.7389301557  1844.0634543193  0.0000000000  0.0000000000
  1276.0010000000   412.9195012249  1841.3384997652  0.0000000000  0.0000000000
  1273.5010000000   412.1000828993  1838.6122235228  0.0000000000  0.0000000000
  1271.0010000000   411.2806749484  1835.8846214928  0.0000000000  0.0000000000
  1268.5010000000   410.4612771656  1833.1556896391  0.0000000000  0.0000000000
  1266.0010000000   409.6418904594  1830.4254276252  0.0000000000  0.0000000000
  1263.5010000000   408.8225141215  1827.6938297147  0.0000000000  0.0000000000
  1261.0010000000   408.0031485585  1824.9608938709  0.0000000000  0.0000000000
  1258.5010000000   407.1837931116  1822.2266144879  0.0000000000  0.0000000000
  1256.0010000000   406.3644476915  1819.4909878417  0.0000000000  0.0000000000
  1253.5010000000   405.5451138570  1816.7540156995  0.0000000000  0.0000000000
  1251.0010000000   404.7257904781  1814.0156908340  0.0000000000  0.0000000000
  1248.5010000000   403.9064780745  1811.2760115130  0.0000000000  0.0000000000
  1246.0010000000   403.0871755696  1808.5349706500  0.0000000000  0.0000000000
  1243.5010000000   402.2678846083  1805.7925702463  0.0000000000  0.0000000000
  1241.0010000000   401.4486041626  1803.0488033457  0.0000000000  0.0000000000
  1238.5010000000   400.6293348449  1800.3036684654  0.0000000000  0.0000000000
  1236.0010000000   399.8100756807  1797.5571587908  0.0000000000  0.0000000000
  1233.5010000000   398.9908278659  1794.8092747645  0.0000000000  0.0000000000
  1231.0010000000   398.1715915454  1792.0600132938  0.0000000000  0.0000000000
  1228.5010000000   397.3523652883  1789.3093659778  0.0000000000  0.0000000000
  1226.0010000000   396.5331503597  1786.5573334481  0.0000000000  0.0000000000
  1223.5010000000   395.7139464472  1783.8039110247  0.0000000000  0.0000000000
  1221.0010000000   394.8947537963  1781.0490958854  0.0000000000  0.0000000000
  1218.5010000000   394.0755716167  1778.2928817061  0.0000000000  0.0000000000
  1216.0010000000   393.2564012648  1775.5352693695  0.0000000000  0.0000000000
  1213.5010000000   392.4372420014  1772.7762526894  0.0000000000  0.0000000000
  1211.0010000000   391.6180936452  1770.0158273379  0.0000000000  0.0000000000
  1208.5010000000   390.7989565686  1767.2539908362  0.0000000000  0.0000000000
  1206.0010000000   389.9798306423  1764.4907389967  0.0000000000  0.0000000000
  1203.5010000000   389.1607162890  1761.7260694777  0.0000000000  0.0000000000
  1201.0010000000   388.3416134314  1758.9599782328  0.0000000000  0.0000000000
  1198.5010000000   387.5225214957  1756.1924595196  0.0000000000  0.0000000000
  1196.0010000000   386.7034415065  1753.4235129783  0.0000000000  0.0000000000
  1193.5010000000   385.8843729437  1750.6531330120  0.0000000000  0.0000000000
  1191.0010000000   385.0653153177  1747.8813141052  0.0000000000  0.0000000000
  1188.5010000000   384.2462692095  1745.1080543463  0.0000000000  0.0000000000
  1186.0010000000   383.4272352243  1742.3333518906  0.0000000000  0.0000000000
  1183.5010000000   382.6082129539  1739.5572014443  0.0000000000  0.0000000000
  1181.0010000000   381.7892015034  1736.7795960396  0.0000000000  0.0000000000
  1178.5010000000   380.9702025954  1734.0005375678  0.0000000000  0.0000000000
  1176.0010000000   380.1512143580  1731.2200157076  0.0000000000  0.0000000000
  1173.5010000000   379.3322385659  1728.4380324937  0.0000000000  0.0000000000
  1171.0010000000   378.5132749536  1725.6545830196  0.0000000000  0.0000000000
  1168.5010000000   377.6943222594  1722.8696589681  0.0000000000  0.0000000000
  1166.0010000000   376.8753818218  1720.0832608428  0.0000000000  0.0000000000
  1163.5010000000   376.0564534645  1717.2953839787  0.0000000000  0.0000000000
  1161.0010000000   375.2375365306  1714.5060220530  0.0000000000  0.0000000000
  1158.5010000000   374.4186319276  1711.7151740501  0.0000000000  0.0000000000
  1156.0010000000   373.5997395683  1708.9228355480  0.0000000000  0.0000000000
  1153.5010000000   372.7808588874  1706.1290004728  0.0000000000  0.0000000000
  1151.0010000000   371.9619903687  1703.3336663079  0.0000000000  0.0000000000
  1148.5010000000   371.1431340166  1700.5368288811  0.0000000000  0.0000000000
  1146.0010000000   370.3242893597  1697.7384823742  0.0000000000  0.0000000000
  1143.5010000000   369.5054579813  1694.9386279710  0.0000000000  0.0000000000
  1141.0010000000   368.6866379549  1692.1372548356  0.0000000000  0.0000000000
  1138.5010000000   367.8678304188  1689.3343625902  0.0000000000  0.0000000000
  1136.0010000000   367.0490355298  1686.5299474814  0.0000000000  0.0000000000
  1133.5010000000   366.2302524716  1683.7240024001  0.0000000000  0.0000000000
  1131.0010000000   365.4114824689  1680.9165272095  0.0000000000  0.0000000000
  1128.5010000000   364.5927242697  1678.1075132607  0.0000000000  0.0000000000
  1126.0010000000   363.7739791588  1675.2969605841  0.0000000000  0.0000000000
  1123.5010000000   362.9552459529  1672.4848607173  0.0000000000  0.0000000000
  1121.0010000000   362.1365259970  1669.6712138587  0.0000000000  0.0000000000
  1118.5010000000   361.3178181761  1666.8560117331  0.0000000000  0.0000000000
  1116.0010000000   360.4991229036  1664.0392512938  0.0000000000  0.0000000000
  1113.5010000000   359.6804406234  1661.2209295793  0.0000000000  0.0000000000
  1111.0010000000   358.8617708213  1658.4010403082  0.0000000000  0.0000000000
  1108.5010000000   358.0431145008  1655.5795824027  0.0000000000  0.0000000000
  1106.0010000000   357.2244702293  1652.7565463681  0.0000000000  0.0000000000
  1103.5010000000   356.4058395689  1649.9319330092  0.0000000000  0.0000000000
  1101.0010000000   355.5872211599  1647.1057330303  0.0000000000  0.0000000000
  1098.5010000000   354.7686156466  1644.2779440259  0.0000000000  0.0000000000
  1096.0010000000   353.9500237042  1641.4485636770  0.0000000000  0.0000000000
  1093.5010000000   353.1314445730  1638.6175846831  0.0000000000  0.0000000000
  1091.0010000000   352.3128789964  1635.7850049160  0.0000000000  0.0000000000
  1088.5010000000   351.4943258017  1632.9508155921  0.0000000000  0.0000000000
  1086.0010000000   350.6757858036  1630.1150147807  0.0000000000  0.0000000000
  1083.5010000000   349.8572593620  1627.2775989563  0.0000000000  0.0000000000
  1081.0010000000   349.0387463868  1624.4385630091  0.0000000000  0.0000000000
  1078.5010000000   348.2202468248  1621.5979019323  0.0000000000  0.0000000000
  1076.0010000000   347.4017601778  1618.7556091469  0.0000000000  0.0000000000
  1073.5010000000   346.5832869515  1615.9116815324  0.0000000000  0.0000000000
  1071.0010000000   345.7648276851  1613.0661160646  0.0000000000  0.0000000000
  1068.5010000000   344.9463810322  1610.2189031355  0.0000000000  0.0000000000
  1066.0010000000   344.1279490473  1607.3700449404  0.0000000000  0.0000000000
  1063.5010000000   343.3095299828  1604.5195304193  0.0000000000  0.0000000000
  1061.0010000000   342.4911245285  1601.6673569685  0.0000000000  0.0000000000
  1058.5010000000   341.6727329317  1598.8135204187  0.0000000000  0.0000000000
  1056.0010000000   340.8543550013  1595.9580150455  0.0000000000  0.0000000000
  1053.5010000000   340.0359910616  1593.1008368954  0.0000000000  0.0000000000
  1051.0010000000   339.2176409999  1590.2419804640  0.0000000000  0.0000000000
  1048.5010000000   338.3993047445  1587.3814403601  0.0000000000  0.0000000000
  1046.0010000000   337.5809822641  1584.5192113060  0.0000000000  0.0000000000
  1043.5010000000   336.7626740394  1581.6552897879  0.0000000000  0.0000000000
  1041.0010000000   335.9443796472  1578.7896691016  0.0000000000  0.0000000000
  1038.5010000000   335.1260996479  1575.9223459572  0.0000000000  0.0000000000
  1036.0010000000   334.3078337012  1573.0533138828  0.0000000000  0.0000000000
  1033.5010000000   333.4895819790  1570.1825681712  0.0000000000  0.0000000000
  1031.0010000000   332.6713442265  1567.3101025898  0.0000000000  0.0000000000
  1028.5010000000   331.8531211655  1564.4359143052  0.0000000000  0.0000000000
  1026.0010000000   331.0349121590  1561.5599956826  0.0000000000  0.0000000000
  1023.5010000000   330.2167180107  1558.6823441211  0.0000000000  0.0000000000
  1021.0010000000   329.3985377071  1555.8029505985  0.0000000000  0.0000000000
  1018.5010000000   328.5803721367  1552.9218127535  0.0000000000  0.0000000000
  1016.0010000000   327.7622213011  1550.0389250763  0.0000000000  0.0000000000
  1013.5010000000   326.9440852464  1547.1542821812  0.0000000000  0.0000000000
  1011.0010000000   326.1259636019  1544.2678771830  0.0000000000  0.0000000000
  1008.5010000000   325.3078565043  1541.3797049514  0.0000000000  0.0000000000
  1006.0010000000   324.4897641339  1538.4897604811  0.0000000000  0.0000000000
  1003.5010000000   323.6716871728  1535.5980405102  0.0000000000  0.0000000000
  1001.0010000000   322.8536249734  1532.7045370458  0.0000000000  0.0000000000
   998.5010000000   322.0355773949  1529.8092438507  0.0000000000  0.0000000000
   996.0010000000   321.2175447991  1526.9121564343  0.0000000000  0.0000000000
   993.5010000000   320.3995275915  1524.0132704318  0.0000000000  0.0000000000
   991.0010000000   319.5815253155  1521.1125783890  0.0000000000  0.0000000000
   988.5010000000   318.7635384697  1518.2100762065  0.0000000000  0.0000000000
   986.0010000000   317.9455666942  1515.3057567039  0.0000000000  0.0000000000
   983.5010000000   317.1276101301  1512.3996144462  0.0000000000  0.0000000000
   981.0010000000   316.3096689664  1509.4916441342  0.0000000000  0.0000000000
   978.5010000000   315.4917434395  1506.5818406043  0.0000000000  0.0000000000
   976.0010000000   314.6738329368  1503.6701956374  0.0000000000  0.0000000000
   973.5010000000   313.8559382420  1500.7567059487  0.0000000000  0.0000000000
   971.0010000000   313.0380592902  1497.8413651982  0.0000000000  0.0000000000
   968.5010000000   312.2201960671  1494.9241671911  0.0000000000  0.0000000000
   966.0010000000   311.4023481648  1492.0051042905  0.0000000000  0.0000000000
   963.5010000000   310.5845161174  1489.0841721845  0.0000000000  0.0000000000
   961.0010000000   309.7667000635  1486.1613651154  0.0000000000  0.0000000000
   958.5010000000   308.9488997507  1483.2366758905  0.0000000000  0.0000000000
   956.0010000000   308.1311154219  1480.3100990512  0.0000000000  0.0000000000
   953.5010000000   307.3133473712  1477.3816292858  0.0000000000  0.0000000000
   951.0010000000   306.4955950646  1474.4512582795  0.0000000000  0.0000000000
   948.5010000000   305.6778589031  1471.5189810275  0.0000000000  0.0000000000
   946.0010000000   304.8601393388  1468.5847926730  0.0000000000  0.0000000000
   943.5010000000   304.0424360010  1465.6486853694  0.0000000000  0.0000000000
   941.0010000000   303.2247485767  1462.7106514351  0.0000000000  0.0000000000
   938.5010000000   302.4070776811  1459.7706864832  0.0000000000  0.0000000000
   936.0010000000   301.5894235462  1456.8287847135  0.0000000000  0.0000000000
   933.5010000000   300.7717860249  1453.8849389224  0.0000000000  0.0000000000
   931.0010000000   299.9541645958  1450.9391405147  0.0000000000  0.0000000000
   928.5010000000   299.1365600933  1447.9913857389  0.0000000000  0.0000000000
   926.0010000000   298.3189721109  1445.0416663314  0.0000000000  0.0000000000
   923.5010000000   297.5014015927  1442.0899788606  0.0000000000  0.0000000000
   921.0010000000   296.6838473893  1439.1363122956  0.0000000000  0.0000000000
   918.5010000000   295.8663105597  1436.1806635384  0.0000000000  0.0000000000
   916.0010000000   295.0487900782  1433.2230219137  0.0000000000  0.0000000000
   913.5010000000   294.2312871187  1430.2633846587  0.0000000000  0.0000000000
   911.0010000000   293.4138012048  1427.3017429965  0.0000000000  0.0000000000
   908.5010000000   292.5963327735  1424.3380914154  0.0000000000  0.0000000000
   906.0010000000   291.7788814728  1421.3724214990  0.0000000000  0.0000000000
   903.5010000000   290.9614474384  1418.4047265535  0.0000000000  0.0000000000
   901.0010000000   290.1440308672  1415.4350000638  0.0000000000  0.0000000000
   898.5010000000   289.3266320177  1412.4632356945  0.0000000000  0.0000000000
   896.0010000000   288.5092503697  1409.4894242325  0.0000000000  0.0000000000
   893.5010000000   287.6918867287  1406.5135612417  0.0000000000  0.0000000000
   891.0010000000   286.8745407036  1403.5356378848  0.0000000000  0.0000000000
   888.5010000000   286.0572123889  1400.5556470449  0.0000000000  0.0000000000
   886.0010000000   285.2399023608  1397.5735833154  0.0000000000  0.0000000000
   883.5010000000   284.4226100098  1394.5894369170  0.0000000000  0.0000000000
   881.0010000000   283.6053356281  1391.6032013105  0.0000000000  0.0000000000
   878.5010000000   282.7880791588  1388.6148686342  0.0000000000  0.0000000000
   876.0010000000   281.9708410266  1385.6244327382  0.0000000000  0.0000000000
   873.5010000000   281.1536213089  1382.6318861550  0.0000000000  0.0000000000
   871.0010000000   280.3364197408  1379.6372201113  0.0000000000  0.0000000000
   868.5010000000   279.5192369496  1376.6404290541  0.0000000000  0.0000000000
   866.0010000000   278.7020723995  1373.6415031150  0.0000000000  0.0000000000
   863.5010000000   277.8849264474  1370.6404356468  0.0000000000  0.0000000000
   861.0010000000   277.0677995186  1367.6372202053  0.0000000000  0.0000000000
   858.5010000000   276.2506908867  1364.6318460607  0.0000000000  0.0000000000
   856.0010000000   275.4336011222  1361.6243071955  0.0000000000  0.0000000000
   853.5010000000   274.6165304589  1358.6145963047  0.0000000000  0.0000000000
   851.0010000000   273.7994787986  1355.6027048069  0.0000000000  0.0000000000
   848.5010000000   272.9824461191  1352.5886243435  0.0000000000  0.0000000000
   846.0010000000   272.1654324734  1349.5723467790  0.0000000000  0.0000000000
   843.5010000000   271.3484383917  1346.5538656852  0.0000000000  0.0000000000
   841.0010000000   270.5314632750  1343.5331704060  0.0000000000  0.0000000000
   838.5010000000   269.7145078055  1340.5102549642  0.0000000000  0.0000000000
   836.0010000000   268.8975719403  1337.4851106459  0.0000000000  0.0000000000
   833.5010000000   268.0806553181  1334.4577274975  0.0000000000  0.0000000000
   831.0010000000   267.2637588506  1331.4281002259  0.0000000000  0.0000000000
   828.5010000000   266.4468815424  1328.3962164061  0.0000000000  0.0000000000
   826.0010000000   265.6300244627  1325.3620712148  0.0000000000  0.0000000000
   823.5010000000   264.8131875706  1322.3256556512  0.0000000000  0.0000000000
   821.0010000000   263.9963705150  1319.2869594974  0.0000000000  0.0000000000
   818.5010000000   263.1795734233  1316.2459742525  0.0000000000  0.0000000000
   816.0010000000   262.3627968971  1313.2026931215  0.0000000000  0.0000000000
   813.5010000000   261.5460400555  1310.1571037226  0.0000000000  0.0000000000
   811.0010000000   260.7293044485  1307.1092026749  0.0000000000  0.0000000000
   808.5010000000   259.9125885889  1304.0589752036  0.0000000000  0.0000000000
   806.0010000000   259.0958938047  1301.0064169772  0.0000000000  0.0000000000
   803.5010000000   258.2792195651  1297.9515166586  0.0000000000  0.0000000000
   801.0010000000   257.4625665911  1294.8942675248  0.0000000000  0.0000000000
   798.5010000000   256.6459337610  1291.8346558891  0.0000000000  0.0000000000
   796.0010000000   255.8293223592  1288.7726770068  0.0000000000  0.0000000000
   793.5010000000   255.0127318329  1285.7083191846  0.0000000000  0.0000000000
   791.0010000000   254.1961628736  1282.6415753274  0.0000000000  0.0000000000
   788.5010000000   253.3796147339  1279.5724328676  0.0000000000  0.0000000000
   786.0010000000   252.5630882892  1276.5008852643  0.0000000000  0.0000000000
   783.5010000000   251.7465833624  1273.4269219532  0.0000000000  0.0000000000
   781.0010000000   250.9300998742  1270.3505326622  0.0000000000  0.0000000000
   778.5010000000   250.1136382202  1267.2717088373  0.0000000000  0.0000000000
   776.0010000000   249.2971981359  1264.1904393643  0.0000000000  0.0000000000
   773.5010000000   248.4807802101  1261.1067162732  0.0000000000  0.0000000000
   771.0010000000   247.6643839999  1258.0205276265  0.0000000000  0.0000000000
   768.5010000000   246.8480102896  1254.9318660480  0.0000000000  0.0000000000
   766.0010000000   246.0316584645  1251.8407187959  0.0000000000  0.0000000000
   763.5010000000   245.2153291351  1248.7470776866  0.0000000000  0.0000000000
   761.0010000000   244.3990226376  1245.6509334264  0.0000000000  0.0000000000
   758.5010000000   243.5827382988  1242.5522728108  0.0000000000  0.0000000000
   756.0010000000   242.7664766652  1239.4510871843  0.0000000000  0.0000000000
   753.5010000000   241.9502376478  1236.3473653980  0.0000000000  0.0000000000
   751.0010000000   241.1340216334  1233.2410980317  0.0000000000  0.0000000000
   748.5010000000   240.3178287468  1230.1322745890  0.0000000000  0.0000000000
   746.0010000000   239.5016588556  1227.0208835100  0.0000000000  0.0000000000
   743.5010000000   238.6855123042  1223.9069149683  0.0000000000  0.0000000000
   741.0010000000   237.8693895455  1220.7903594700  0.0000000000  0.0000000000
   738.5010000000   237.0532896890  1217.6712023046  0.0000000000  0.0000000000
   736.0010000000   236.2372134155  1214.5494346746  0.0000000000  0.0000000000
   733.5010000000   235.4211611529  1211.4250467348  0.0000000000  0.0000000000
   731.0010000000   234.6051327212  1208.2980262249  0.0000000000  0.0000000000
   728.5010000000   233.7891280597  1205.1683612497  0.0000000000  0.0000000000
   726.0010000000   232.9731479439  1202.0360430323  0.0000000000  0.0000000000
   723.5010000000   232.1571914747  1198.9010562769  0.0000000000  0.0000000000
   721.0010000000   231.3412596655  1195.7633929398  0.0000000000  0.0000000000
   718.5010000000   230.5253522203  1192.6230398531  0.0000000000  0.0000000000
   716.0010000000   229.7094693242  1189.4799856044  0.0000000000  0.0000000000
   713.5010000000   228.8936112857  1186.3342191621  0.0000000000  0.0000000000
   711.0010000000   228.0777778314  1183.1857271537  0.0000000000  0.0000000000
   708.5010000000   227.2619698734  1180.0345006857  0.0000000000  0.0000000000
   706.0010000000   226.4461863391  1176.8805230993  0.0000000000  0.0000000000
   703.5010000000   225.6304287463  1173.7237876482  0.0000000000  0.0000000000
   701.0010000000   224.8146959377  1170.5642771384  0.0000000000  0.0000000000
   698.5010000000   223.9989889892  1167.4019829174  0.0000000000  0.0000000000
   696.0010000000   223.1833077121  1164.2368913328  0.0000000000  0.0000000000
   693.5010000000   222.3676520558  1161.0689891603  0.0000000000  0.0000000000
   691.0010000000   221.5520227981  1157.8982662889  0.0000000000  0.0000000000
   688.5010000000   220.7364191269  1154.7247063203  0.0000000000  0.0000000000
   686.0010000000   219.9208417525  1151.5482986659  0.0000000000  0.0000000000
   683.5010000000   219.1052908348  1148.3690304902  0.0000000000  0.0000000000
   681.0010000000   218.2897663349  1145.1868880696  0.0000000000  0.0000000000
   678.5010000000   217.4742686995  1142.0018594647  0.0000000000  0.0000000000
   676.0010000000   216.6587978390  1138.8139305278  0.0000000000  0.0000000000
   673.5010000000   215.8433538129  1135.6230875782  0.0000000000  0.0000000000
   671.0010000000   215.0279364933  1132.4293160811  0.0000000000  0.0000000000
   668.5010000000   214.2125469147  1129.2326059416  0.0000000000  0.0000000000
   666.0010000000   213.3971845761  1126.0329409285  0.0000000000  0.0000000000
   663.5010000000   212.5818501412  1122.8303092578  0.0000000000  0.0000000000
   661.0010000000   211.7665430884  1119.6246943691  0.0000000000  0.0000000000
   658.5010000000   210.9512640593  1116.4160841474  0.0000000000  0.0000000000
   656.0010000000   210.1360128532  1113.2044630413  0.0000000000  0.0000000000
   653.5010000000   209.3207897655  1109.9898173226  0.0000000000  0.0000000000
   651.0010000000   208.5055952521  1106.7721337726  0.0000000000  0.0000000000
   648.5010000000   207.6904292724  1103.5513970834  0.0000000000  0.0000000000
   646.0010000000   206.8752919542  1100.3275924795  0.0000000000  0.0000000000
   643.5010000000   206.0601835940  1097.1007057197  0.0000000000  0.0000000000
   641.0010000000   205.2451040050  1093.8707205131  0.0000000000  0.0000000000
   638.5010000000   204.4300538266  1090.6376237067  0.0000000000  0.0000000000
   636.0010000000   203.6150328947  1087.4013988237  0.0000000000  0.0000000000
   633.5010000000   202.8000415483  1084.1620312433  0.0000000000  0.0000000000
   631.0010000000   201.9850799807  1080.9195056248  0.0000000000  0.0000000000
   628.5010000000   201.1701482440  1077.6738059218  0.0000000000  0.0000000000
   626.0010000000   200.3552465745  1074.4249166745  0.0000000000  0.0000000000
   623.5010000000   199.5403747537  1071.1728204615  0.0000000000  0.0000000000
   621.0010000000   198.7255340282  1067.9175055605  0.0000000000  0.0000000000
   618.5010000000   197.9107232821  1064.6589506637  0.0000000000  0.0000000000
   616.0010000000   197.0959438214  1061.3971439874  0.0000000000  0.0000000000
   613.5010000000   196.2811952397  1058.1320667467  0.0000000000  0.0000000000
   611.0010000000   195.4664776484  1054.8637020670  0.0000000000  0.0000000000
   608.5010000000   194.6517916718  1051.5920349736  0.0000000000  0.0000000000
   606.0010000000   193.8371368802  1048.3170460976  0.0000000000  0.0000000000
   603.5010000000   193.0225143005  1045.0387217616  0.0000000000  0.0000000000
   601.0010000000   192.2079232926  1041.7570414159  0.0000000000  0.0000000000
   598.5010000000   191.3933646731  1038.4719902068  0.0000000000  0.0000000000
   596.0010000000   190.5788382280  1035.1835489569  0.0000000000  0.0000000000
   593.5010000000   189.7643445773  1031.8917016814  0.0000000000  0.0000000000
   591.0010000000   188.9498836324  1028.5964293588  0.0000000000  0.0000000000
   588.5010000000   188.1354555274  1025.2977136878  0.0000000000  0.0000000000
   586.0010000000   187.3210606197  1021.9955370897  0.0000000000  0.0000000000
   583.5010000000   186.5066991854  1018.6898814778  0.0000000000  0.0000000000
   581.0010000000   185.6923711226  1015.3807270421  0.0000000000  0.0000000000
   578.5010000000   184.8780771670  1012.0680571897  0.0000000000  0.0000000000
   576.0010000000   184.0638170786  1008.7518511702  0.0000000000  0.0000000000
   573.5010000000   183.2495914592  1005.4320914656  0.0000000000  0.0000000000
   571.0010000000   182.4354002492  1002.1087576677  0.0000000000  0.0000000000
   568.5010000000   181.6212436356   998.7818301720  0.0000000000  0.0000000000
   566.0010000000   180.8071220516   995.4512901804  0.0000000000  0.0000000000
   563.5010000000   179.9930358813   992.1171184921  0.0000000000  0.0000000000
   561.0010000000   179.1789848753   988.7792931020  0.0000000000  0.0000000000
   558.5010000000   178.3649693399   985.4377940689  0.0000000000  0.0000000000
   556.0010000000   177.5509901325   982.0926035050  0.0000000000  0.0000000000
   553.5010000000   176.7370466148   978.7436971595  0.0000000000  0.0000000000
   551.0010000000   175.9231398800   975.3910576817  0.0000000000  0.0000000000
   548.5010000000   175.1092695415   972.0346614078  0.0000000000  0.0000000000
   546.0010000000   174.2954360723   968.6744879860  0.0000000000  0.0000000000
   543.5010000000   173.4816399318   965.3105167831  0.0000000000  0.0000000000
   541.0010000000   172.6678809978   961.9427245271  0.0000000000  0.0000000000
   538.5010000000   171.8541597236   958.5710900891  0.0000000000  0.0000000000
   536.0010000000   171.0404765644   955.1955921099  0.0000000000  0.0000000000
   533.5010000000   170.2268311306   951.8162054800  0.0000000000  0.0000000000
   531.0010000000   169.4132244696   948.4329108081  0.0000000000  0.0000000000
   528.5010000000   168.5996565108   945.0456838083  0.0000000000  0.0000000000
   526.0010000000   167.7861274936   941.6545012266  0.0000000000  0.0000000000
   523.5010000000   166.9726379680   938.2593408443  0.0000000000  0.0000000000
   521.0010000000   166.1591876794   934.8601768220  0.0000000000  0.0000000000
   518.5010000000   165.3457772552   931.4569867321  0.0000000000  0.0000000000
   516.0010000000   164.5324070876   928.0497468978  0.0000000000  0.0000000000
   513.5010000000   163.7190773443   924.6384324247  0.0000000000  0.0000000000
   511.0010000000   162.9057882527   921.2230183872  0.0000000000  0.0000000000
   508.5010000000   162.0925401053   917.8034798463  0.0000000000  0.0000000000
   506.0010000000   161.2793335374   914.3797930166  0.0000000000  0.0000000000
   503.5010000000   160.4661681690   910.9519295444  0.0000000000  0.0000000000
   501.0010000000   159.6530450652   907.5198668641  0.0000000000  0.0000000000
   498.5010000000   158.8399640210   904.0835767515  0.0000000000  0.0000000000
   496.0010000000   158.0269257393   900.6430345064  0.0000000000  0.0000000000
   493.5010000000   157.2139302163   897.1982121268  0.0000000000  0.0000000000
   491.0010000000   156.4009778276   893.7490828946  0.0000000000  0.0000000000
   488.5010000000   155.5880690625   890.2956202520  0.0000000000  0.0000000000
   486.0010000000   154.7752042653   886.8377966966  0.0000000000  0.0000000000
   483.5010000000   153.9623836451   883.3755838150  0.0000000000  0.0000000000
   481.0010000000   153.1496075486   879.9089534368  0.0000000000  0.0000000000
   478.5010000000   152.3368762039   876.4378765379  0.0000000000  0.0000000000
   476.0010000000   151.5241905116   872.9623266153  0.0000000000  0.0000000000
   473.5010000000   150.7115502252   869.4822719052  0.0000000000  0.0000000000
   471.0010000000   149.8989557891   865.9976832290  0.0000000000  0.0000000000
   468.5010000000   149.0864078194   862.5085317757  0.0000000000  0.0000000000
   466.0010000000   148.2739065967   859.0147869193  0.0000000000  0.0000000000
   463.5010000000   147.4614523370   855.5164173677  0.0000000000  0.0000000000
   461.0010000000   146.6490457097   852.0133933903  0.0000000000  0.0000000000
   458.5010000000   145.8366868260   848.5056824536  0.0000000000  0.0000000000
   456.0010000000   145.0243762675   844.9932536462  0.0000000000  0.0000000000
   453.5010000000   144.2121143332   841.4760744252  0.0000000000  0.0000000000
   451.0010000000   143.3999015552   837.9541128357  0.0000000000  0.0000000000
   448.5010000000   142.5877382062   834.4273353715  0.0000000000  0.0000000000
   446.0010000000   141.7756248106   830.8957091827  0.0000000000  0.0000000000
   443.5010000000   140.9635616565   827.3591999490  0.0000000000  0.0000000000
   441.0010000000   140.1515490573   823.8177730045  0.0000000000  0.0000000000
   438.5010000000   139.3395878505   820.2713955125  0.0000000000  0.0000000000
   436.0010000000   138.5276779380   816.7200300811  0.0000000000  0.0000000000
   433.5010000000   137.7158202557   813.1636433618  0.0000000000  0.0000000000
   431.0010000000   136.9040150748   809.6021986121  0.0000000000  0.0000000000
   428.5010000000   136.0922629883   806.0356600060  0.0000000000  0.0000000000
   426.0010000000   135.2805639603   802.4639884451  0.0000000000  0.0000000000
   423.5010000000   134.4689190188   798.8871489957  0.0000000000  0.0000000000
   421.0010000000   133.6573285860   795.3051035380  0.0000000000  0.0000000000
   418.5010000000   132.8457927406   791.7178118975  0.0000000000  0.0000000000
   416.0010000000   132.0343124140   788.1252371198  0.0000000000  0.0000000000
   413.5010000000   131.2228877480   784.5273382030  0.0000000000  0.0000000000
   411.0010000000   130.4115195230   780.9240764074  0.0000000000  0.0000000000
   408.5010000000   129.6002082319   777.3154111417  0.0000000000  0.0000000000
   406.0010000000   128.7889543317   773.7013010644  0.0000000000  0.0000000000
   403.5010000000   127.9777582596   770.0817041423  0.0000000000  0.0000000000
   401.0010000000   127.1666204494   766.4565777099  0.0000000000  0.0000000000
   398.5010000000   126.3555420292   762.8258815836  0.0000000000  0.0000000000
   396.0010000000   125.5445230118   759.1895699516  0.0000000000  0.0000000000
   393.5010000000   124.7335639138   755.5475985986  0.0000000000  0.0000000000
   391.0010000000   123.9226657611   751.8999249346  0.0000000000  0.0000000000
   388.5010000000   123.1118287561   748.2465019900  0.0000000000  0.0000000000
   386.0010000000   122.3010536474   744.5872845565  0.0000000000  0.0000000000
   383.5010000000   121.4903410726   740.9222262192  0.0000000000  0.0000000000
   381.0010000000   120.6796915800   737.2512794360  0.0000000000  0.0000000000
   378.5010000000   119.8691058693   733.5743966096  0.0000000000  0.0000000000
   376.0010000000   119.0585843723   729.8915281731  0.0000000000  0.0000000000
   373.5010000000   118.2481279304   726.2026256449  0.0000000000  0.0000000000
   371.0010000000   117.4377371585   722.5076387296  0.0000000000  0.0000000000
   368.5010000000   116.6274124733   718.8065154168  0.0000000000  0.0000000000
   366.0010000000   115.8171549728   715.0992059843  0.0000000000  0.0000000000
   363.5010000000   115.0069651695   711.3856571962  0.0000000000  0.0000000000
   361.0010000000   114.1968436624   707.6658153448  0.0000000000  0.0000000000
   358.5010000000   113.3867911582   703.9396263361  0.0000000000  0.0000000000
   356.0010000000   112.5768084940   700.2070357756  0.0000000000  0.0000000000
   353.5010000000   111.7668964517   696.4679880954  0.0000000000  0.0000000000
   351.0010000000   110.9570555791   692.7224257033  0.0000000000  0.0000000000
   348.5010000000   110.1472868394   688.9702919615  0.0000000000  0.0000000000
   346.0010000000   109.3375908113   685.2115274638  0.0000000000  0.0000000000
   343.5010000000   108.5279685396   681.4460739581  0.0000000000  0.0000000000
   341.0010000000   107.7184207449   677.6738706526  0.0000000000  0.0000000000
   338.5010000000   106.9089480631   673.8948552974  0.0000000000  0.0000000000
   336.0010000000   106.0995514788   670.1089661827  0.0000000000  0.0000000000
   333.5010000000   105.2902317515   666.3161394377  0.0000000000  0.0000000000
   331.0010000000   104.4809900478   662.5163119615  0.0000000000  0.0000000000
   328.5010000000   103.6718267859   658.7094159723  0.0000000000  0.0000000000
   326.0010000000   102.8627432532   654.8953865779  0.0000000000  0.0000000000
   323.5010000000   102.0537400658   651.0741544984  0.0000000000  0.0000000000
   321.0010000000   101.2448183820   647.2456517556  0.0000000000  0.0000000000
   318.5010000000   100.4359791583   643.4098081321  0.0000000000  0.0000000000
   316.0010000000    99.6272233855   639.5665522509  0.0000000000  0.0000000000
   313.5010000000    98.8185517494   635.7158099264  0.0000000000  0.0000000000
   311.0010000000    98.0099656241   631.8575088561  0.0000000000  0.0000000000


==> anc/s87h_04/s87h_04-dens6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2566.6556968457  7216.5716481724  0.0000000000  0.0000000000
  7798.5010000000  2562.5269935836  7207.8774805550  0.0000000000  0.0000000000
  7786.0010000000  2558.3983049262  7199.1798423068  0.0000000000  0.0000000000
  7773.5010000000  2554.2696362704  7190.4787377699  0.0000000000  0.0000000000
  7761.0010000000  2550.1409844875  7181.7741533008  0.0000000000  0.0000000000
  7748.5010000000  2546.0123508017  7173.0660844023  0.0000000000  0.0000000000
  7736.0010000000  2541.8837322233  7164.3545176624  0.0000000000  0.0000000000
  7723.5010000000  2537.7551343700  7155.6394578062  0.0000000000  0.0000000000
  7711.0010000000  2533.6265501158  7146.9208826343  0.0000000000  0.0000000000
  7698.5010000000  2529.4979851966  7138.1987970750  0.0000000000  0.0000000000
  7686.0010000000  2525.3694368851  7129.4731881594  0.0000000000  0.0000000000
  7673.5010000000  2521.2409067759  7120.7440520218  0.0000000000  0.0000000000
  7661.0010000000  2517.1123922806  7112.0113759264  0.0000000000  0.0000000000
  7648.5010000000  2512.9838993560  7103.2751651876  0.0000000000  0.0000000000
  7636.0010000000  2508.8554213087  7094.5353983276  0.0000000000  0.0000000000
  7623.5010000000  2504.7269642137  7085.7920808657  0.0000000000  0.0000000000
  7611.0010000000  2500.5985215270  7077.0451915732  0.0000000000  0.0000000000
  7598.5010000000  2496.4700952287  7068.2947272429  0.0000000000  0.0000000000
  7586.0010000000  2492.3416915633  7059.5406936908  0.0000000000  0.0000000000
  7573.5010000000  2488.2133042032  7050.7830700522  0.0000000000  0.0000000000
  7561.0010000000  2484.0849311162  7042.0218445303  0.0000000000  0.0000000000
  7548.5010000000  2479.9565829240  7033.2570321636  0.0000000000  0.0000000000
  7536.0010000000  2475.8282493285  7024.4886035578  0.0000000000  0.0000000000
  7523.5010000000  2471.6999326955  7015.7165561688  0.0000000000  0.0000000000
  7511.0010000000  2467.5716354475  7006.9408875527  0.0000000000  0.0000000000
  7498.5010000000  2463.4433558922  6998.1615864931  0.0000000000  0.0000000000
  7486.0010000000  2459.3150924146  6989.3786419035  0.0000000000  0.0000000000
  7473.5010000000  2455.1868517986  6980.5920605425  0.0000000000  0.0000000000
  7461.0010000000  2451.0586242416  6971.8018138391  0.0000000000  0.0000000000
  7448.5010000000  2446.9304208115  6963.0079176255  0.0000000000  0.0000000000
  7436.0010000000  2442.8022318657  6954.2103435987  0.0000000000  0.0000000000
  7423.5010000000  2438.6740644398  6945.4090989575  0.0000000000  0.0000000000
  7411.0010000000  2434.5459132015  6936.6041645105  0.0000000000  0.0000000000
  7398.5010000000  2430.4177770460  6927.7955300402  0.0000000000  0.0000000000
  7386.0010000000  2426.2896673181  6918.9832118767  0.0000000000  0.0000000000
  7373.5010000000  2422.1615706641  6910.1671736039  0.0000000000  0.0000000000
  7361.0010000000  2418.0334944386  6901.3474229791  0.0000000000  0.0000000000
  7348.5010000000  2413.9054378148  6892.5239502658  0.0000000000  0.0000000000
  7336.0010000000  2409.7773959403  6883.6967370835  0.0000000000  0.0000000000
  7323.5010000000  2405.6493804523  6874.8658002860  0.0000000000  0.0000000000
  7311.0010000000  2401.5213784471  6866.0311042059  0.0000000000  0.0000000000
  7298.5010000000  2397.3933935107  6857.1926484103  0.0000000000  0.0000000000
  7286.0010000000  2393.2654333671  6848.3504413145  0.0000000000  0.0000000000
  7273.5010000000  2389.1374894690  6839.5044564542  0.0000000000  0.0000000000
  7261.0010000000  2385.0095615315  6830.6546850190  0.0000000000  0.0000000000
  7248.5010000000  2380.8816574792  6821.8011357775  0.0000000000  0.0000000000
  7236.0010000000  2376.7537690287  6812.9437827096  0.0000000000  0.0000000000
  7223.5010000000  2372.6259042383  6804.0826348203  0.0000000000  0.0000000000
  7211.0010000000  2368.4980550003  6795.2176663865  0.0000000000  0.0000000000
  7198.5010000000  2364.3702254619  6786.3488779577  0.0000000000  0.0000000000
  7186.0010000000  2360.2424157866  6777.4762615016  0.0000000000  0.0000000000
  7173.5010000000  2356.1146262153  6768.5998091200  0.0000000000  0.0000000000
  7161.0010000000  2351.9868570665  6759.7195130492  0.0000000000  0.0000000000
  7148.5010000000  2347.8591047120  6750.8353569973  0.0000000000  0.0000000000
  7136.0010000000  2343.7313736595  6741.9473421471  0.0000000000  0.0000000000
  7123.5010000000  2339.6036604462  6733.0554524913  0.0000000000  0.0000000000
  7111.0010000000  2335.4759697237  6724.1596894672  0.0000000000  0.0000000000
  7098.5010000000  2331.3482981949  6715.2600373529  0.0000000000  0.0000000000
  7086.0010000000  2327.2206466582  6706.3564892167  0.0000000000  0.0000000000
  7073.5010000000  2323.0930119976  6697.4490296456  0.0000000000  0.0000000000
  7061.0010000000  2318.9653991690  6688.5376606110  0.0000000000  0.0000000000
  7048.5010000000  2314.8378092031  6679.6223755883  0.0000000000  0.0000000000
  7036.0010000000  2310.7102352559  6670.7031510015  0.0000000000  0.0000000000
  7023.5010000000  2306.5826825153  6661.7799892300  0.0000000000  0.0000000000
  7011.0010000000  2302.4551522601  6652.8528841811  0.0000000000  0.0000000000
  6998.5010000000  2298.3276379262  6643.9218127569  0.0000000000  0.0000000000
  6986.0010000000  2294.2001449337  6634.9867777471  0.0000000000  0.0000000000
  6973.5010000000  2290.0726748093  6626.0477734922  0.0000000000  0.0000000000
  6961.0010000000  2285.9452212689  6617.1047773747  0.0000000000  0.0000000000
  6948.5010000000  2281.8177899647  6608.1577925958  0.0000000000  0.0000000000
  6936.0010000000  2277.6903787379  6599.2068053991  0.0000000000  0.0000000000
  6923.5010000000  2273.5629894567  6590.2518107214  0.0000000000  0.0000000000
  6911.0010000000  2269.4356201436  6581.2927951206  0.0000000000  0.0000000000
  6898.5010000000  2265.3082728375  6572.3297538327  0.0000000000  0.0000000000
  6886.0010000000  2261.1809418301  6563.3626652296  0.0000000000  0.0000000000
  6873.5010000000  2257.0536371604  6554.3915418578  0.0000000000  0.0000000000
  6861.0010000000  2252.9263493948  6545.4163539116  0.0000000000  0.0000000000
  6848.5010000000  2248.7990809295  6536.4370972516  0.0000000000  0.0000000000
  6836.0010000000  2244.6718381285  6527.4537763476  0.0000000000  0.0000000000
  6823.5010000000  2240.5446118703  6518.4663619279  0.0000000000  0.0000000000
  6811.0010000000  2236.4174086951  6509.4748587726  0.0000000000  0.0000000000
  6798.5010000000  2232.2902274494  6500.4792548763  0.0000000000  0.0000000000
  6786.0010000000  2228.1630670787  6491.4795384050  0.0000000000  0.0000000000
  6773.5010000000  2224.0359266270  6482.4756976961  0.0000000000  0.0000000000
  6761.0010000000  2219.9088090956  6473.4677296819  0.0000000000  0.0000000000
  6748.5010000000  2215.7817137099  6464.4556230198  0.0000000000  0.0000000000
  6736.0010000000  2211.6546359461  6455.4393581314  0.0000000000  0.0000000000
  6723.5010000000  2207.5275790857  6446.4189324418  0.0000000000  0.0000000000
  6711.0010000000  2203.4005503241  6437.3943519102  0.0000000000  0.0000000000
  6698.5010000000  2199.2735377545  6428.3655806831  0.0000000000  0.0000000000
  6686.0010000000  2195.1465449381  6419.3326166810  0.0000000000  0.0000000000
  6673.5010000000  2191.0195793344  6410.2954663349  0.0000000000  0.0000000000
  6661.0010000000  2186.8926331965  6401.2541027428  0.0000000000  0.0000000000
  6648.5010000000  2182.7657065394  6392.2085159457  0.0000000000  0.0000000000
  6636.0010000000  2178.6388032817  6383.1587045036  0.0000000000  0.0000000000
  6623.5010000000  2174.5119236198  6374.1046587820  0.0000000000  0.0000000000
  6611.0010000000  2170.3850640548  6365.0463609919  0.0000000000  0.0000000000
  6598.5010000000  2166.2582287851  6355.9838101931  0.0000000000  0.0000000000
  6586.0010000000  2162.1314145202  6346.9169889620  0.0000000000  0.0000000000
  6573.5010000000  2158.0046218674  6337.8458883876  0.0000000000  0.0000000000
  6561.0010000000  2153.8778515328  6328.7704997344  0.0000000000  0.0000000000
  6548.5010000000  2149.7511005543  6319.6908061528  0.0000000000  0.0000000000
  6536.0010000000  2145.6243736131  6310.6068075649  0.0000000000  0.0000000000
  6523.5010000000  2141.4976717113  6301.5184957633  0.0000000000  0.0000000000
  6511.0010000000  2137.3709921993  6292.4258544514  0.0000000000  0.0000000000
  6498.5010000000  2133.2443325475  6283.3288675412  0.0000000000  0.0000000000
  6486.0010000000  2129.1176978265  6274.2275356536  0.0000000000  0.0000000000
  6473.5010000000  2124.9910819808  6265.1218348290  0.0000000000  0.0000000000
  6461.0010000000  2120.8644940124  6256.0117742853  0.0000000000  0.0000000000
  6448.5010000000  2116.7379243615  6246.8973222245  0.0000000000  0.0000000000
  6436.0010000000  2112.6113822222  6237.7784882125  0.0000000000  0.0000000000
  6423.5010000000  2108.4848582807  6228.6552408797  0.0000000000  0.0000000000
  6411.0010000000  2104.3583582157  6219.5275819395  0.0000000000  0.0000000000
  6398.5010000000  2100.2318840813  6210.3955050580  0.0000000000  0.0000000000
  6386.0010000000  2096.1054306374  6201.2589877088  0.0000000000  0.0000000000
  6373.5010000000  2091.9790038588  6192.1180321429  0.0000000000  0.0000000000
  6361.0010000000  2087.8525950555  6182.9726080797  0.0000000000  0.0000000000
  6348.5010000000  2083.7262141012  6173.8227263242  0.0000000000  0.0000000000
  6336.0010000000  2079.5998525521  6164.6683570284  0.0000000000  0.0000000000
  6323.5010000000  2075.4735168048  6155.5095032049  0.0000000000  0.0000000000
  6311.0010000000  2071.3472060052  6146.3461517394  0.0000000000  0.0000000000
  6298.5010000000  2067.2209157617  6137.1782816017  0.0000000000  0.0000000000
  6286.0010000000  2063.0946527830  6128.0058963721  0.0000000000  0.0000000000
  6273.5010000000  2058.9684092656  6118.8289673270  0.0000000000  0.0000000000
  6261.0010000000  2054.8421921370  6109.6474984430  0.0000000000  0.0000000000
  6248.5010000000  2050.7159974929  6100.4614695555  0.0000000000  0.0000000000
  6236.0010000000  2046.5898288325  6091.2708769251  0.0000000000  0.0000000000
  6223.5010000000  2042.4636861284  6082.0757089150  0.0000000000  0.0000000000
  6211.0010000000  2038.3375622343  6072.8759379584  0.0000000000  0.0000000000
  6198.5010000000  2034.2114646248  6063.6715690281  0.0000000000  0.0000000000
  6186.0010000000  2030.0853936340  6054.4625911356  0.0000000000  0.0000000000
  6173.5010000000  2025.9593425094  6045.2489774124  0.0000000000  0.0000000000
  6161.0010000000  2021.8333190543  6036.0307334329  0.0000000000  0.0000000000
  6148.5010000000  2017.7073203715  6026.8078408279  0.0000000000  0.0000000000
  6136.0010000000  2013.5813437062  6017.5802814788  0.0000000000  0.0000000000
  6123.5010000000  2009.4553936085  6008.3480535488  0.0000000000  0.0000000000
  6111.0010000000  2005.3294675753  5999.1111393723  0.0000000000  0.0000000000
  6098.5010000000  2001.2035668165  5989.8695295344  0.0000000000  0.0000000000
  6086.0010000000  1997.0776890972  5980.6232068486  0.0000000000  0.0000000000
  6073.5010000000  1992.9518394437  5971.3721703460  0.0000000000  0.0000000000
  6061.0010000000  1988.8260123194  5962.1163953215  0.0000000000  0.0000000000
  6048.5010000000  1984.7002129967  5952.8558812547  0.0000000000  0.0000000000
  6036.0010000000  1980.5744362184  5943.5906039390  0.0000000000  0.0000000000
  6023.5010000000  1976.4486839660  5934.3205553542  0.0000000000  0.0000000000
  6011.0010000000  1972.3229583416  5925.0457277012  0.0000000000  0.0000000000
  5998.5010000000  1968.1972580412  5915.7661054698  0.0000000000  0.0000000000
  5986.0010000000  1964.0715854240  5906.4816813294  0.0000000000  0.0000000000
  5973.5010000000  1959.9459359395  5897.1924323391  0.0000000000  0.0000000000
  5961.0010000000  1955.8203122209  5887.8983516635  0.0000000000  0.0000000000
  5948.5010000000  1951.6947135173  5878.5994247902  0.0000000000  0.0000000000
  5936.0010000000  1947.5691427193  5869.2956453554  0.0000000000  0.0000000000
  5923.5010000000  1943.4435958515  5859.9869914528  0.0000000000  0.0000000000
  5911.0010000000  1939.3180760781  5850.6734572164  0.0000000000  0.0000000000
  5898.5010000000  1935.1925832018  5841.3550291386  0.0000000000  0.0000000000
  5886.0010000000  1931.0671171675  5832.0316939701  0.0000000000  0.0000000000
  5873.5010000000  1926.9416745923  5822.7034308709  0.0000000000  0.0000000000
  5861.0010000000  1922.8162591879  5813.3702349762  0.0000000000  0.0000000000
  5848.5010000000  1918.6908713267  5804.0320938144  0.0000000000  0.0000000000
  5836.0010000000  1914.5655080698  5794.6889873496  0.0000000000  0.0000000000
  5823.5010000000  1910.4401735395  5785.3409114722  0.0000000000  0.0000000000
  5811.0010000000  1906.3148616501  5775.9878388767  0.0000000000  0.0000000000
  5798.5010000000  1902.1895802517  5766.6297737836  0.0000000000  0.0000000000
  5786.0010000000  1898.0643235658  5757.2666894443  0.0000000000  0.0000000000
  5773.5010000000  1893.9390962789  5747.8985827872  0.0000000000  0.0000000000
  5761.0010000000  1889.8138929365  5738.5254276477  0.0000000000  0.0000000000
  5748.5010000000  1885.6887185155  5729.1472214883  0.0000000000  0.0000000000
  5736.0010000000  1881.5635712946  5719.7639464875  0.0000000000  0.0000000000
  5723.5010000000  1877.4384531208  5710.3755928700  0.0000000000  0.0000000000
  5711.0010000000  1873.3133591873  5700.9821356448  0.0000000000  0.0000000000
  5698.5010000000  1869.1882950521  5691.5835733484  0.0000000000  0.0000000000
  5686.0010000000  1865.0632562323  5682.1798815798  0.0000000000  0.0000000000
  5673.5010000000  1860.9382451951  5672.7710517006  0.0000000000  0.0000000000
  5661.0010000000  1856.8132611739  5663.3570676329  0.0000000000  0.0000000000
  5648.5010000000  1852.6883069374  5653.9379212969  0.0000000000  0.0000000000
  5636.0010000000  1848.5633820320  5644.5135971914  0.0000000000  0.0000000000
  5623.5010000000  1844.4384828101  5635.0840724363  0.0000000000  0.0000000000
  5611.0010000000  1840.3136125177  5625.6493398320  0.0000000000  0.0000000000
  5598.5010000000  1836.1887678481  5616.2093771209  0.0000000000  0.0000000000
  5586.0010000000  1832.0639523657  5606.7641776924  0.0000000000  0.0000000000
  5573.5010000000  1827.9391664408  5597.3137275593  0.0000000000  0.0000000000
  5561.0010000000  1823.8144106085  5587.8580130389  0.0000000000  0.0000000000
  5548.5010000000  1819.6896822439  5578.3970131248  0.0000000000  0.0000000000
  5536.0010000000  1815.5649789091  5568.9307071503  0.0000000000  0.0000000000
  5523.5010000000  1811.4403082948  5559.4590976238  0.0000000000  0.0000000000
  5511.0010000000  1807.3156649791  5549.9821568797  0.0000000000  0.0000000000
  5498.5010000000  1803.1910536573  5540.4998804113  0.0000000000  0.0000000000
  5486.0010000000  1799.0664659797  5531.0122336425  0.0000000000  0.0000000000
  5473.5010000000  1794.9419102848  5521.5192202937  0.0000000000  0.0000000000
  5461.0010000000  1790.8173851741  5512.0208216203  0.0000000000  0.0000000000
  5448.5010000000  1786.6928861569  5502.5170116618  0.0000000000  0.0000000000
  5436.0010000000  1782.5684187747  5493.0077874896  0.0000000000  0.0000000000
  5423.5010000000  1778.4439821743  5483.4931313663  0.0000000000  0.0000000000
  5411.0010000000  1774.3195724269  5473.9730183671  0.0000000000  0.0000000000
  5398.5010000000  1770.1951955851  5464.4474465221  0.0000000000  0.0000000000
  5386.0010000000  1766.0708448380  5454.9163840751  0.0000000000  0.0000000000
  5373.5010000000  1761.9465265902  5445.3798297157  0.0000000000  0.0000000000
  5361.0010000000  1757.8222376683  5435.8377599167  0.0000000000  0.0000000000
  5348.5010000000  1753.6979783430  5426.2901590244  0.0000000000  0.0000000000
  5336.0010000000  1749.5737523015  5416.7370192151  0.0000000000  0.0000000000
  5323.5010000000  1745.4495537263  5407.1783105641  0.0000000000  0.0000000000
  5311.0010000000  1741.3253834676  5397.6140184939  0.0000000000  0.0000000000
  5298.5010000000  1737.2012489860  5388.0441436875  0.0000000000  0.0000000000
  5286.0010000000  1733.0771418545  5378.4686498809  0.0000000000  0.0000000000
  5273.5010000000  1728.9530667025  5368.8875310159  0.0000000000  0.0000000000
  5261.0010000000  1724.8290219351  5359.3007664962  0.0000000000  0.0000000000
  5248.5010000000  1720.7050061676  5349.7083361148  0.0000000000  0.0000000000
  5236.0010000000  1716.5810245912  5340.1102348749  0.0000000000  0.0000000000
  5223.5010000000  1712.4570730302  5330.5064358955  0.0000000000  0.0000000000
  5211.0010000000  1708.3331538846  5320.8969275072  0.0000000000  0.0000000000
  5198.5010000000  1704.2092665761  5311.2816910138  0.0000000000  0.0000000000
  5186.0010000000  1700.0854075764  5301.6607007368  0.0000000000  0.0000000000
  5173.5010000000  1695.9615830534  5292.0339535242  0.0000000000  0.0000000000
  5161.0010000000  1691.8377898935  5282.4014244764  0.0000000000  0.0000000000
  5148.5010000000  1687.7140283591  5272.7630964722  0.0000000000  0.0000000000
  5136.0010000000  1683.5902989226  5263.1189527861  0.0000000000  0.0000000000
  5123.5010000000  1679.4666022669  5253.4689770889  0.0000000000  0.0000000000
  5111.0010000000  1675.3429392847  5243.8131534485  0.0000000000  0.0000000000
  5098.5010000000  1671.2193048396  5234.1514517066  0.0000000000  0.0000000000
  5086.0010000000  1667.0957065072  5224.4838713875  0.0000000000  0.0000000000
  5073.5010000000  1662.9721395943  5214.8103831667  0.0000000000  0.0000000000
  5061.0010000000  1658.8486027665  5205.1309654770  0.0000000000  0.0000000000
  5048.5010000000  1654.7251011158  5195.4456117399  0.0000000000  0.0000000000
  5036.0010000000  1650.6016337397  5185.7543012085  0.0000000000  0.0000000000
  5023.5010000000  1646.4781968833  5176.0570063170  0.0000000000  0.0000000000
  5011.0010000000  1642.3547962864  5166.3537217210  0.0000000000  0.0000000000
  4998.5010000000  1638.2314255814  5156.6444134854  0.0000000000  0.0000000000
  4986.0010000000  1634.1080909513  5146.9290771110  0.0000000000  0.0000000000
  4973.5010000000  1629.9847895799  5137.2076868032  0.0000000000  0.0000000000
  4961.0010000000  1625.8615219637  5127.4802244589  0.0000000000  0.0000000000
  4948.5010000000  1621.7382888323  5117.7466724187  0.0000000000  0.0000000000
  4936.0010000000  1617.6150881039  5108.0070062733  0.0000000000  0.0000000000
  4923.5010000000  1613.4919209919  5098.2612092803  0.0000000000  0.0000000000
  4911.0010000000  1609.3687889427  5088.5092651435  0.0000000000  0.0000000000
  4898.5010000000  1605.2456936362  5078.7511580135  0.0000000000  0.0000000000
  4886.0010000000  1601.1226309424  5068.9868581741  0.0000000000  0.0000000000
  4873.5010000000  1596.9996000266  5059.2163435792  0.0000000000  0.0000000000
  4861.0010000000  1592.8766093397  5049.4396140868  0.0000000000  0.0000000000
  4848.5010000000  1588.7536494958  5039.6566271523  0.0000000000  0.0000000000
  4836.0010000000  1584.6307264256  5029.8673764334  0.0000000000  0.0000000000
  4823.5010000000  1580.5078372927  5020.0718346689  0.0000000000  0.0000000000
  4811.0010000000  1576.3849855136  5010.2699893291  0.0000000000  0.0000000000
  4798.5010000000  1572.2621687764  5000.4618141527  0.0000000000  0.0000000000
  4786.0010000000  1568.1393880237  4990.6472904914  0.0000000000  0.0000000000
  4773.5010000000  1564.0166414859  4980.8263931154  0.0000000000  0.0000000000
  4761.0010000000  1559.8939306358  4970.9991043914  0.0000000000  0.0000000000
  4748.5010000000  1555.7712572029  4961.1654071813  0.0000000000  0.0000000000
  4736.0010000000  1551.6486202215  4951.3252777966  0.0000000000  0.0000000000
  4723.5010000000  1547.5260190059  4941.4786930832  0.0000000000  0.0000000000
  4711.0010000000  1543.4034531500  4931.6256304226  0.0000000000  0.0000000000
  4698.5010000000  1539.2809254614  4921.7660747513  0.0000000000  0.0000000000
  4686.0010000000  1535.1584331481  4911.8999974876  0.0000000000  0.0000000000
  4673.5010000000  1531.0359766437  4902.0273776261  0.0000000000  0.0000000000
  4661.0010000000  1526.9135595771  4892.1482016914  0.0000000000  0.0000000000
  4648.5010000000  1522.7911800136  4882.2624427496  0.0000000000  0.0000000000
  4636.0010000000  1518.6688363217  4872.3700744464  0.0000000000  0.0000000000
  4623.5010000000  1514.5465300715  4862.4710779706  0.0000000000  0.0000000000
  4611.0010000000  1510.4242631127  4852.5654350551  0.0000000000  0.0000000000
  4598.5010000000  1506.3020318021  4842.6531140921  0.0000000000  0.0000000000
  4586.0010000000  1502.1798414649  4832.7341048969  0.0000000000  0.0000000000
  4573.5010000000  1498.0576861838  4822.8083700980  0.0000000000  0.0000000000
  4561.0010000000  1493.9355718670  4812.8759006453  0.0000000000  0.0000000000
  4548.5010000000  1489.8134932277  4802.9366603800  0.0000000000  0.0000000000
  4536.0010000000  1485.6914539001  4792.9906344956  0.0000000000  0.0000000000
  4523.5010000000  1481.5694549473  4783.0378018521  0.0000000000  0.0000000000
  4511.0010000000  1477.4474948906  4773.0781350243  0.0000000000  0.0000000000
  4498.5010000000  1473.3255725783  4763.1116072185  0.0000000000  0.0000000000
  4486.0010000000  1469.2036900190  4753.1381991308  0.0000000000  0.0000000000
  4473.5010000000  1465.0818466971  4743.1578852051  0.0000000000  0.0000000000
  4461.0010000000  1460.9600424243  4733.1706405203  0.0000000000  0.0000000000
  4448.5010000000  1456.8382773392  4723.1764407920  0.0000000000  0.0000000000
  4436.0010000000  1452.7165547167  4713.1752691927  0.0000000000  0.0000000000
  4423.5010000000  1448.5948697250  4703.1670890673  0.0000000000  0.0000000000
  4411.0010000000  1444.4732262991  4693.1518848779  0.0000000000  0.0000000000
  4398.5010000000  1440.3516230940  4683.1296281096  0.0000000000  0.0000000000
  4386.0010000000  1436.2300591162  4673.1002909298  0.0000000000  0.0000000000
  4373.5010000000  1432.1085365018  4663.0638529600  0.0000000000  0.0000000000
  4361.0010000000  1427.9870549409  4653.0202877070  0.0000000000  0.0000000000
  4348.5010000000  1423.8656172418  4642.9695761154  0.0000000000  0.0000000000
  4336.0010000000  1419.7442182552  4632.9116795543  0.0000000000  0.0000000000
  4323.5010000000  1415.6228587416  4622.8465736238  0.0000000000  0.0000000000
  4311.0010000000  1411.5015453114  4612.7742480588  0.0000000000  0.0000000000
  4298.5010000000  1407.3802711602  4602.6946596477  0.0000000000  0.0000000000
  4286.0010000000  1403.2590381193  4592.6077860978  0.0000000000  0.0000000000
  4273.5010000000  1399.1378483704  4582.5136058117  0.0000000000  0.0000000000
  4261.0010000000  1395.0167017207  4572.4120912067  0.0000000000  0.0000000000
  4248.5010000000  1390.8955983524  4562.3032154380  0.0000000000  0.0000000000
  4236.0010000000  1386.7745361090  4552.1869457375  0.0000000000  0.0000000000
  4223.5010000000  1382.6535159403  4542.0632567710  0.0000000000  0.0000000000
  4211.0010000000  1378.5325391709  4531.9321239477  0.0000000000  0.0000000000
  4198.5010000000  1374.4116075002  4521.7935234211  0.0000000000  0.0000000000
  4186.0010000000  1370.2907176241  4511.6474188444  0.0000000000  0.0000000000
  4173.5010000000  1366.1698720279  4501.4937879254  0.0000000000  0.0000000000
  4161.0010000000  1362.0490708944  4491.3326025179  0.0000000000  0.0000000000
  4148.5010000000  1357.9283148054  4481.1638352672  0.0000000000  0.0000000000
  4136.0010000000  1353.8076020768  4470.9874530282  0.0000000000  0.0000000000
  4123.5010000000  1349.6869341063  4460.8034300642  0.0000000000  0.0000000000
  4111.0010000000  1345.5663100381  4450.6117348716  0.0000000000  0.0000000000
  4098.5010000000  1341.4457294391  4440.4123367858  0.0000000000  0.0000000000
  4086.0010000000  1337.3251975810  4430.2052190699  0.0000000000  0.0000000000
  4073.5010000000  1333.2047069370  4419.9903330814  0.0000000000  0.0000000000
  4061.0010000000  1329.0842662475  4409.7676702841  0.0000000000  0.0000000000
  4048.5010000000  1324.9638688686  4399.5371837868  0.0000000000  0.0000000000
  4036.0010000000  1320.8435165015  4389.2988471779  0.0000000000  0.0000000000
  4023.5010000000  1316.7232112705  4379.0526348964  0.0000000000  0.0000000000
  4011.0010000000  1312.6029531190  4368.7985157504  0.0000000000  0.0000000000
  3998.5010000000  1308.4827398399  4358.5364529704  0.0000000000  0.0000000000
  3986.0010000000  1304.3625748817  4348.2664236503  0.0000000000  0.0000000000
  3973.5010000000  1300.2424569446  4337.9883928373  0.0000000000  0.0000000000
  3961.0010000000  1296.1223877801  4327.7023329632  0.0000000000  0.0000000000
  3948.5010000000  1292.0023618672  4317.4081980669  0.0000000000  0.0000000000
  3936.0010000000  1287.8823870421  4307.1059753257  0.0000000000  0.0000000000
  3923.5010000000  1283.7624587338  4296.7956206843  0.0000000000  0.0000000000
  3911.0010000000  1279.6425805570  4286.4771103249  0.0000000000  0.0000000000
  3898.5010000000  1275.5227489276  4276.1504021688  0.0000000000  0.0000000000
  3886.0010000000  1271.4029658678  4265.8154679371  0.0000000000  0.0000000000
  3873.5010000000  1267.2832313352  4255.4722739386  0.0000000000  0.0000000000
  3861.0010000000  1263.1635483143  4245.1207938444  0.0000000000  0.0000000000
  3848.5010000000  1259.0439126889  4234.7609832381  0.0000000000  0.0000000000
  3836.0010000000  1254.9243259245  4224.3928114725  0.0000000000  0.0000000000
  3823.5010000000  1250.8047899834  4214.0162489096  0.0000000000  0.0000000000
  3811.0010000000  1246.6853048183  4203.6312606044  0.0000000000  0.0000000000
  3798.5010000000  1242.5658709033  4193.2378126675  0.0000000000  0.0000000000
  3786.0010000000  1238.4464842474  4182.8358596719  0.0000000000  0.0000000000
  3773.5010000000  1234.3271513780  4172.4253824861  0.0000000000  0.0000000000
  3761.0010000000  1230.2078668901  4162.0063315724  0.0000000000  0.0000000000
  3748.5010000000  1226.0886358727  4151.5786836525  0.0000000000  0.0000000000
  3736.0010000000  1221.9694565060  4141.1423977066  0.0000000000  0.0000000000
  3723.5010000000  1217.8503275408  4130.6974338709  0.0000000000  0.0000000000
  3711.0010000000  1213.7312507545  4120.2437596756  0.0000000000  0.0000000000
  3698.5010000000  1209.6122284707  4109.7813437708  0.0000000000  0.0000000000
  3686.0010000000  1205.4932562282  4099.3101372866  0.0000000000  0.0000000000
  3673.5010000000  1201.3743374982  4088.8301112162  0.0000000000  0.0000000000
  3661.0010000000  1197.2554738665  4078.3412314883  0.0000000000  0.0000000000
  3648.5010000000  1193.1366626406  4067.8434528406  0.0000000000  0.0000000000
  3636.0010000000  1189.0179041670  4057.3367374446  0.0000000000  0.0000000000
  3623.5010000000  1184.8991993876  4046.8210486940  0.0000000000  0.0000000000
  3611.0010000000  1180.7805498404  4036.2963512087  0.0000000000  0.0000000000
  3598.5010000000  1176.6619552591  4025.7626046976  0.0000000000  0.0000000000
  3586.0010000000  1172.5434159984  4015.2197701446  0.0000000000  0.0000000000
  3573.5010000000  1168.4249306466  4004.6678036937  0.0000000000  0.0000000000
  3561.0010000000  1164.3065008183  3994.1066689211  0.0000000000  0.0000000000
  3548.5010000000  1160.1881263748  3983.5363245914  0.0000000000  0.0000000000
  3536.0010000000  1156.0698078229  3972.9567308009  0.0000000000  0.0000000000
  3523.5010000000  1151.9515463152  3962.3678489813  0.0000000000  0.0000000000
  3511.0010000000  1147.8333412949  3951.7696358386  0.0000000000  0.0000000000
  3498.5010000000  1143.7151928758  3941.1620494645  0.0000000000  0.0000000000
  3486.0010000000  1139.5971018431  3930.5450493405  0.0000000000  0.0000000000
  3473.5010000000  1135.4790696526  3919.9185963411  0.0000000000  0.0000000000
  3461.0010000000  1131.3610937711  3909.2826406960  0.0000000000  0.0000000000
  3448.5010000000  1127.2431747106  3898.6371401334  0.0000000000  0.0000000000
  3436.0010000000  1123.1253159970  3887.9820598289  0.0000000000  0.0000000000
  3423.5010000000  1119.0075160489  3877.3173513964  0.0000000000  0.0000000000
  3411.0010000000  1114.8897751722  3866.6429709610  0.0000000000  0.0000000000
  3398.5010000000  1110.7720932446  3855.9588731689  0.0000000000  0.0000000000
  3386.0010000000  1106.6544720246  3845.2650171748  0.0000000000  0.0000000000
  3373.5010000000  1102.5369094206  3834.5613517581  0.0000000000  0.0000000000
  3361.0010000000  1098.4194086724  3823.8478391700  0.0000000000  0.0000000000
  3348.5010000000  1094.3019669224  3813.1244254170  0.0000000000  0.0000000000
  3336.0010000000  1090.1845866441  3802.3910699866  0.0000000000  0.0000000000
  3323.5010000000  1086.0672687980  3791.6477280412  0.0000000000  0.0000000000
  3311.0010000000  1081.9500128632  3780.8943504784  0.0000000000  0.0000000000
  3298.5010000000  1077.8328191171  3770.1308898685  0.0000000000  0.0000000000
  3286.0010000000  1073.7156863943  3759.3572945934  0.0000000000  0.0000000000
  3273.5010000000  1069.5986165873  3748.5735206176  0.0000000000  0.0000000000
  3261.0010000000  1065.4816123869  3737.7795255932  0.0000000000  0.0000000000
  3248.5010000000  1061.3646695065  3726.9752484501  0.0000000000  0.0000000000
  3236.0010000000  1057.2477923000  3716.1606503483  0.0000000000  0.0000000000
  3223.5010000000  1053.1309781893  3705.3356738147  0.0000000000  0.0000000000
  3211.0010000000  1049.0142287876  3694.5002719402  0.0000000000  0.0000000000
  3198.5010000000  1044.8975443614  3683.6543938313  0.0000000000  0.0000000000
  3186.0010000000  1040.7809260526  3672.7979904486  0.0000000000  0.0000000000
  3173.5010000000  1036.6643715128  3661.9310030826  0.0000000000  0.0000000000
  3161.0010000000  1032.5478858491  3651.0533922398  0.0000000000  0.0000000000
  3148.5010000000  1028.4314663385  3640.1650972843  0.0000000000  0.0000000000
  3136.0010000000  1024.3151112111  3629.2660595931  0.0000000000  0.0000000000
  3123.5010000000  1020.1988261199  3618.3562397202  0.0000000000  0.0000000000
  3111.0010000000  1016.0826089916  3607.4355772773  0.0000000000  0.0000000000
  3098.5010000000  1011.9664587318  3596.5040139534  0.0000000000  0.0000000000
  3086.0010000000  1007.8503773622  3585.5614992062  0.0000000000  0.0000000000
  3073.5010000000  1003.7343657264  3574.6079788645  0.0000000000  0.0000000000
  3061.0010000000   999.6184235225  3563.6433951927  0.0000000000  0.0000000000
  3048.5010000000   995.5025514536  3552.6676926044  0.0000000000  0.0000000000
  3036.0010000000   991.3867491165  3541.6808120316  0.0000000000  0.0000000000
  3023.5010000000   987.2710171388  3530.6826966158  0.0000000000  0.0000000000
  3011.0010000000   983.1553571792  3519.6732917149  0.0000000000  0.0000000000
  2998.5010000000   979.0397677445  3508.6525337039  0.0000000000  0.0000000000
  2986.0010000000   974.9242525944  3497.6203724650  0.0000000000  0.0000000000
  2973.5010000000   970.8088082063  3486.5767377991  0.0000000000  0.0000000000
  2961.0010000000   966.6934363372  3475.5215730760  0.0000000000  0.0000000000
  2948.5010000000   962.5781398270  3464.4548240115  0.0000000000  0.0000000000
  2936.0010000000   958.4629164236  3453.3764220432  0.0000000000  0.0000000000
  2923.5010000000   954.3477670891  3442.2863066439  0.0000000000  0.0000000000
  2911.0010000000   950.2326918763  3431.1844142306  0.0000000000  0.0000000000
  2898.5010000000   946.1176940386  3420.0706892483  0.0000000000  0.0000000000
  2886.0010000000   942.0027698378  3408.9450566359  0.0000000000  0.0000000000
  2873.5010000000   937.8879228531  3397.8074604654  0.0000000000  0.0000000000
  2861.0010000000   933.7731537883  3386.6578364086  0.0000000000  0.0000000000
  2848.5010000000   929.6584605388  3375.4961118642  0.0000000000  0.0000000000
  2836.0010000000   925.5438462786  3364.3222278828  0.0000000000  0.0000000000
  2823.5010000000   921.4293094010  3353.1361118713  0.0000000000  0.0000000000
  2811.0010000000   917.3148535777  3341.9377049066  0.0000000000  0.0000000000
  2798.5010000000   913.2004757813  3330.7269291488  0.0000000000  0.0000000000
  2786.0010000000   909.0861763109  3319.5037150947  0.0000000000  0.0000000000
  2773.5010000000   904.9719587591  3308.2680015274  0.0000000000  0.0000000000
  2761.0010000000   900.8578240827  3297.0197193368  0.0000000000  0.0000000000
  2748.5010000000   896.7437687113  3285.7587862877  0.0000000000  0.0000000000
  2736.0010000000   892.6297963584  3274.4851393232  0.0000000000  0.0000000000
  2723.5010000000   888.5159062505  3263.1987023555  0.0000000000  0.0000000000
  2711.0010000000   884.4020990425  3251.8994024418  0.0000000000  0.0000000000
  2698.5010000000   880.2883768179  3240.5871697950  0.0000000000  0.0000000000
  2686.0010000000   876.1747373144  3229.2619218882  0.0000000000  0.0000000000
  2673.5010000000   872.0611855332  3217.9235953907  0.0000000000  0.0000000000
  2661.0010000000   867.9477164358  3206.5720984965  0.0000000000  0.0000000000
  2648.5010000000   863.8343360970  3195.2073692236  0.0000000000  0.0000000000
  2636.0010000000   859.7210406602  3183.8293173374  0.0000000000  0.0000000000
  2623.5010000000   855.6078335590  3172.4378718972  0.0000000000  0.0000000000
  2611.0010000000   851.4947150531  3161.0329523299  0.0000000000  0.0000000000
  2598.5010000000   847.3816841899  3149.6144738146  0.0000000000  0.0000000000
  2586.0010000000   843.2687444673  3138.1823629967  0.0000000000  0.0000000000
  2573.5010000000   839.1558926005  3126.7365267685  0.0000000000  0.0000000000
  2561.0010000000   835.0431326016  3115.2768913948  0.0000000000  0.0000000000
  2548.5010000000   830.9304645768  3103.8033713509  0.0000000000  0.0000000000
  2536.0010000000   826.8178866728  3092.3158746781  0.0000000000  0.0000000000
  2523.5010000000   822.7054024895  3080.8143236818  0.0000000000  0.0000000000
  2511.0010000000   818.5930118647  3069.2986291875  0.0000000000  0.0000000000
  2498.5010000000   814.4807146220  3057.7687009743  0.0000000000  0.0000000000
  2486.0010000000   810.3685142364  3046.2244580554  0.0000000000  0.0000000000
  2473.5010000000   806.2564069468  3034.6657981039  0.0000000000  0.0000000000
  2461.0010000000   802.1443963437  3023.0926383883  0.0000000000  0.0000000000
  2448.5010000000   798.0324842904  3011.5048902865  0.0000000000  0.0000000000
  2436.0010000000   793.9206674160  2999.9024493346  0.0000000000  0.0000000000
  2423.5010000000   789.8089515025  2988.2852357893  0.0000000000  0.0000000000
  2411.0010000000   785.6973336046  2976.6531441583  0.0000000000  0.0000000000
  2398.5010000000   781.5858155113  2965.0060811813  0.0000000000  0.0000000000
  2386.0010000000   777.4743984135  2953.3439507612  0.0000000000  0.0000000000
  2373.5010000000   773.3630829557  2941.6666540806  0.0000000000  0.0000000000
  2361.0010000000   769.2518692880  2929.9740897198  0.0000000000  0.0000000000
  2348.5010000000   765.1407597276  2918.2661612103  0.0000000000  0.0000000000
  2336.0010000000   761.0297535611  2906.5427622238  0.0000000000  0.0000000000
  2323.5010000000   756.9188523258  2894.8037915824  0.0000000000  0.0000000000
  2311.0010000000   752.8080580908  2883.0491483628  0.0000000000  0.0000000000
  2298.5010000000   748.6973683579  2871.2787172721  0.0000000000  0.0000000000
  2286.0010000000   744.5867881322  2859.4924031704  0.0000000000  0.0000000000
  2273.5010000000   740.4763145410  2847.6900869989  0.0000000000  0.0000000000
  2261.0010000000   736.3659505664  2835.8716651139  0.0000000000  0.0000000000
  2248.5010000000   732.2556965588  2824.0370249258  0.0000000000  0.0000000000
  2236.0010000000   728.1455536951  2812.1860547979  0.0000000000  0.0000000000
  2223.5010000000   724.0355240136  2800.3186441393  0.0000000000  0.0000000000
  2211.0010000000   719.9256054631  2788.4346690692  0.0000000000  0.0000000000
  2198.5010000000   715.8158019741  2776.5340214894  0.0000000000  0.0000000000
  2186.0010000000   711.7061118528  2764.6165755003  0.0000000000  0.0000000000
  2173.5010000000   707.5965394438  2752.6822211478  0.0000000000  0.0000000000
  2161.0010000000   703.4870819895  2740.7308262777  0.0000000000  0.0000000000
  2148.5010000000   699.3777444823  2728.7622796429  0.0000000000  0.0000000000
  2136.0010000000   695.2685241735  2716.7764458212  0.0000000000  0.0000000000
  2123.5010000000   691.1594237028  2704.7732033977  0.0000000000  0.0000000000
  2111.0010000000   687.0504454269  2692.7524284453  0.0000000000  0.0000000000
  2098.5010000000   682.9415882952  2680.7139853250  0.0000000000  0.0000000000
  2086.0010000000   678.8328551510  2668.6577480164  0.0000000000  0.0000000000
  2073.5010000000   674.7242455879  2656.5835791599  0.0000000000  0.0000000000
  2061.0010000000   670.6157616102  2644.4913466212  0.0000000000  0.0000000000
  2048.5010000000   666.5074045128  2632.3809143036  0.0000000000  0.0000000000
  2036.0010000000   662.3991741901  2620.2521400529  0.0000000000  0.0000000000
  2023.5010000000   658.2910731307  2608.1048874074  0.0000000000  0.0000000000
  2011.0010000000   654.1831017934  2595.9390119128  0.0000000000  0.0000000000
  1998.5010000000   650.0752633538  2583.7543751252  0.0000000000  0.0000000000
  1986.0010000000   645.9675552920  2571.5508196204  0.0000000000  0.0000000000
  1973.5010000000   641.8599818144  2559.3282058092  0.0000000000  0.0000000000
  1961.0010000000   637.7525439124  2547.0863823994  0.0000000000  0.0000000000
  1948.5010000000   633.6452417927  2534.8251935342  0.0000000000  0.0000000000
  1936.0010000000   629.5380779934  2522.5444880527  0.0000000000  0.0000000000
  1923.5010000000   625.4310514355  2510.2441016676  0.0000000000  0.0000000000
  1911.0010000000   621.3241672840  2497.9238864331  0.0000000000  0.0000000000
  1898.5010000000   617.2174235581  2485.5836705823  0.0000000000  0.0000000000
  1886.0010000000   613.1108232005  2473.2232946530  0.0000000000  0.0000000000
  1873.5010000000   609.0043681912  2460.8425937973  0.0000000000  0.0000000000
  1861.0010000000   604.8980582168  2448.4413936803  0.0000000000  0.0000000000
  1848.5010000000   600.7918959189  2436.0195262538  0.0000000000  0.0000000000
  1836.0010000000   596.6858825963  2423.5768167416  0.0000000000  0.0000000000
  1823.5010000000   592.5800197907  2411.1130883599  0.0000000000  0.0000000000
  1811.0010000000   588.4743086825  2398.6281604249  0.0000000000  0.0000000000
  1798.5010000000   584.3687516431  2386.1218530109  0.0000000000  0.0000000000
  1786.0010000000   580.2633494976  2373.5939785578  0.0000000000  0.0000000000
  1773.5010000000   576.1581045076  2361.0443508870  0.0000000000  0.0000000000
  1761.0010000000   572.0530176641  2348.4727768742  0.0000000000  0.0000000000
  1748.5010000000   567.9480916407  2335.8790654104  0.0000000000  0.0000000000
  1736.0010000000   563.8433267320  2323.2630148814  0.0000000000  0.0000000000
  1723.5010000000   559.7387258805  2310.6244285177  0.0000000000  0.0000000000
  1711.0010000000   555.6342906427  2297.9631019335  0.0000000000  0.0000000000
  1698.5010000000   551.5300227386  2285.2788278030  0.0000000000  0.0000000000
  1686.0010000000   547.4259235256  2272.5713941487  0.0000000000  0.0000000000
  1673.5010000000   543.3219955152  2259.8405889553  0.0000000000  0.0000000000
  1661.0010000000   539.2182404960  2247.0861942752  0.0000000000  0.0000000000
  1648.5010000000   535.1146603889  2234.3079887821  0.0000000000  0.0000000000
  1636.0010000000   531.0112567562  2221.5057461457  0.0000000000  0.0000000000
  1623.5010000000   526.9080329658  2208.6792416966  0.0000000000  0.0000000000
  1611.0010000000   522.8049890895  2195.8282363852  0.0000000000  0.0000000000
  1598.5010000000   518.7021293455  2182.9524999558  0.0000000000  0.0000000000
  1586.0010000000   514.5994544139  2170.0517867796  0.0000000000  0.0000000000
  1573.5010000000   510.4969668863  2157.1258528206  0.0000000000  0.0000000000
  1561.0010000000   506.3946688629  2144.1744479876  0.0000000000  0.0000000000


==> anc/s87h_04/s87h_04-dens7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12908.9261828801 24213.4078794113  0.0000000000  0.0000000000
 38998.5010000000 12888.2233343672 24184.2826072700  0.0000000000  0.0000000000
 38936.0010000000 12867.5204855627 24155.1456571036  0.0000000000  0.0000000000
 38873.5010000000 12846.8177065272 24125.9971040806  0.0000000000  0.0000000000
 38811.0010000000 12826.1149523898 24096.8368615278  0.0000000000  0.0000000000
 38748.5010000000 12805.4122361891 24067.6649242006  0.0000000000  0.0000000000
 38686.0010000000 12784.7095712131 24038.4812871499  0.0000000000  0.0000000000
 38623.5010000000 12764.0069423779 24009.2859053515  0.0000000000  0.0000000000
 38561.0010000000 12743.3043349879 23980.0787342084  0.0000000000  0.0000000000
 38498.5010000000 12722.6017918398 23950.8598101616  0.0000000000  0.0000000000
 38436.0010000000 12701.8992702895 23921.6290490006  0.0000000000  0.0000000000
 38373.5010000000 12681.1967851849 23892.3864475543  0.0000000000  0.0000000000
 38311.0010000000 12660.4943516232 23863.1320029488  0.0000000000  0.0000000000
 38248.5010000000 12639.7919565388 23833.8656724351  0.0000000000  0.0000000000
 38186.0010000000 12619.0895872543 23804.5874136942  0.0000000000  0.0000000000
 38123.5010000000 12598.3872881662 23775.2972650530  0.0000000000  0.0000000000
 38061.0010000000 12577.6849905506 23745.9951047074  0.0000000000  0.0000000000
 37998.5010000000 12556.9827677142 23716.6810117571  0.0000000000  0.0000000000
 37936.0010000000 12536.2805517455 23687.3548652946  0.0000000000  0.0000000000
 37873.5010000000 12515.5784164144 23658.0167449877  0.0000000000  0.0000000000
 37811.0010000000 12494.8762946220 23628.6665308277  0.0000000000  0.0000000000
 37748.5010000000 12474.1742043358 23599.3042232327  0.0000000000  0.0000000000
 37686.0010000000 12453.4721637724 23569.9298229228  0.0000000000  0.0000000000
 37623.5010000000 12432.7701773658 23540.5433109987  0.0000000000  0.0000000000
 37561.0010000000 12412.0682218415 23511.1446291202  0.0000000000  0.0000000000
 37498.5010000000 12391.3663023763 23481.7337592258  0.0000000000  0.0000000000
 37436.0010000000 12370.6644244660 23452.3106836244  0.0000000000  0.0000000000
 37373.5010000000 12349.9626078861 23422.8754048500  0.0000000000  0.0000000000
 37311.0010000000 12329.2608168866 23393.4278463876  0.0000000000  0.0000000000
 37248.5010000000 12308.5590440990 23363.9679719368  0.0000000000  0.0000000000
 37186.0010000000 12287.8573381775 23334.4958248558  0.0000000000  0.0000000000
 37123.5010000000 12267.1556784298 23305.0113497336  0.0000000000  0.0000000000
 37061.0010000000 12246.4540584963 23275.5145114370  0.0000000000  0.0000000000
 36998.5010000000 12225.7524585509 23246.0052555182  0.0000000000  0.0000000000
 36936.0010000000 12205.0509284171 23216.4836267279  0.0000000000  0.0000000000
 36873.5010000000 12184.3494212827 23186.9495319403  0.0000000000  0.0000000000
 36811.0010000000 12163.6479599502 23157.4029771958  0.0000000000  0.0000000000
 36748.5010000000 12142.9465536850 23127.8439491553  0.0000000000  0.0000000000
 36686.0010000000 12122.2451707679 23098.2723758421  0.0000000000  0.0000000000
 36623.5010000000 12101.5438350104 23068.6882644747  0.0000000000  0.0000000000
 36561.0010000000 12080.8425430069 23039.0915833065  0.0000000000  0.0000000000
 36498.5010000000 12060.1412917410 23009.4823010351  0.0000000000  0.0000000000
 36436.0010000000 12039.4400922824 22979.8604064075  0.0000000000  0.0000000000
 36373.5010000000 12018.7389423401 22950.2258689621  0.0000000000  0.0000000000
 36311.0010000000 11998.0377990268 22920.5785999739  0.0000000000  0.0000000000
 36248.5010000000 11977.3367428528 22890.9186873450  0.0000000000  0.0000000000
 36186.0010000000 11956.6356907771 22861.2459845857  0.0000000000  0.0000000000
 36123.5010000000 11935.9347102674 22831.5605607719  0.0000000000  0.0000000000
 36061.0010000000 11915.2337600991 22801.8623290714  0.0000000000  0.0000000000
 35998.5010000000 11894.5328539421 22772.1512812458  0.0000000000  0.0000000000
 35936.0010000000 11873.8320057844 22742.4274094391  0.0000000000  0.0000000000
 35873.5010000000 11853.1311893190 22712.6906478236  0.0000000000  0.0000000000
 35811.0010000000 11832.4304058098 22682.9409700273  0.0000000000  0.0000000000
 35748.5010000000 11811.7296839146 22653.1783889648  0.0000000000  0.0000000000
 35686.0010000000 11791.0289986000 22623.4028402655  0.0000000000  0.0000000000
 35623.5010000000 11770.3283522973 22593.6142989146  0.0000000000  0.0000000000
 35561.0010000000 11749.6277478268 22563.8127403507  0.0000000000  0.0000000000
 35498.5010000000 11728.9271883980 22533.9981404668  0.0000000000  0.0000000000
 35436.0010000000 11708.2266776094 22504.1704756104  0.0000000000  0.0000000000
 35373.5010000000 11687.5262194485 22474.3297225846  0.0000000000  0.0000000000
 35311.0010000000 11666.8258049139 22444.4758393505  0.0000000000  0.0000000000
 35248.5010000000 11646.1254388245 22414.6088036750  0.0000000000  0.0000000000
 35186.0010000000 11625.4250997036 22384.7285552552  0.0000000000  0.0000000000
 35123.5010000000 11604.7248199039 22354.8351113688  0.0000000000  0.0000000000
 35061.0010000000 11584.0245654913 22324.9283934687  0.0000000000  0.0000000000
 34998.5010000000 11563.3243695786 22295.0084197332  0.0000000000  0.0000000000
 34936.0010000000 11542.6242389831 22265.0751702730  0.0000000000  0.0000000000
 34873.5010000000 11521.9241278981 22235.1285489494  0.0000000000  0.0000000000
 34811.0010000000 11501.2240706033 22205.1685753218  0.0000000000  0.0000000000
 34748.5010000000 11480.5240487547 22175.1951927014  0.0000000000  0.0000000000
 34686.0010000000 11459.8240973384 22145.2084215029  0.0000000000  0.0000000000
 34623.5010000000 11439.1241724960 22115.2081678150  0.0000000000  0.0000000000
 34561.0010000000 11418.4242836994 22085.1944148314  0.0000000000  0.0000000000
 34498.5010000000 11397.7244671009 22055.1671843577  0.0000000000  0.0000000000
 34436.0010000000 11377.0246803307 22025.1263841870  0.0000000000  0.0000000000
 34373.5010000000 11356.3249472442 21995.0720180511  0.0000000000  0.0000000000
 34311.0010000000 11335.6252527377 21965.0040330135  0.0000000000  0.0000000000
 34248.5010000000 11314.9256214621 21934.9224337567  0.0000000000  0.0000000000
 34186.0010000000 11294.2260131035 21904.8271304265  0.0000000000  0.0000000000
 34123.5010000000 11273.5264662541 21874.7181477327  0.0000000000  0.0000000000
 34061.0010000000 11252.8269676693 21844.5954349065  0.0000000000  0.0000000000
 33998.5010000000 11232.1275046365 21814.4589417882  0.0000000000  0.0000000000
 33936.0010000000 11211.4281169136 21784.3086944968  0.0000000000  0.0000000000
 33873.5010000000 11190.7287407708 21754.1445682850  0.0000000000  0.0000000000
 33811.0010000000 11170.0294427834 21723.9666281192  0.0000000000  0.0000000000
 33748.5010000000 11149.3301732527 21693.7747693756  0.0000000000  0.0000000000
 33686.0010000000 11128.6309477909 21663.5689824901  0.0000000000  0.0000000000
 33623.5010000000 11107.9317952928 21633.3492772021  0.0000000000  0.0000000000
 33561.0010000000 11087.2326677105 21603.1155507828  0.0000000000  0.0000000000
 33498.5010000000 11066.5336077539 21572.8678328915  0.0000000000  0.0000000000
 33436.0010000000 11045.8345684940 21542.6060220847  0.0000000000  0.0000000000
 33373.5010000000 11025.1355935070 21512.3301490625  0.0000000000  0.0000000000
 33311.0010000000 11004.4366753959 21482.0401698951  0.0000000000  0.0000000000
 33248.5010000000 10983.7377945095 21451.7360225478  0.0000000000  0.0000000000
 33186.0010000000 10963.0389701060 21421.4177017957  0.0000000000  0.0000000000
 33123.5010000000 10942.3401835811 21391.0851468273  0.0000000000  0.0000000000
 33061.0010000000 10921.6414551313 21360.7383535371  0.0000000000  0.0000000000
 32998.5010000000 10900.9427799132 21330.3772809939  0.0000000000  0.0000000000
 32936.0010000000 10880.2441536158 21300.0018888900  0.0000000000  0.0000000000
 32873.5010000000 10859.5455724604 21269.6121375423  0.0000000000  0.0000000000
 32811.0010000000 10838.8470332010 21239.2079878932  0.0000000000  0.0000000000
 32748.5010000000 10818.1485584069 21208.7894386758  0.0000000000  0.0000000000
 32686.0010000000 10797.4501205418 21178.3564148503  0.0000000000  0.0000000000
 32623.5010000000 10776.7517431674 21147.9089163339  0.0000000000  0.0000000000
 32561.0010000000 10756.0533998849 21117.4468694151  0.0000000000  0.0000000000
 32498.5010000000 10735.3551278173 21086.9702937098  0.0000000000  0.0000000000
 32436.0010000000 10714.6569016489 21056.4791167849  0.0000000000  0.0000000000
 32373.5010000000 10693.9587218069 21025.9733039323  0.0000000000  0.0000000000
 32311.0010000000 10673.2605892509 20995.4528210767  0.0000000000  0.0000000000
 32248.5010000000 10652.5625179689 20964.9176532161  0.0000000000  0.0000000000
 32186.0010000000 10631.8644849753 20934.3677306462  0.0000000000  0.0000000000
 32123.5010000000 10611.1665178011 20903.8030580564  0.0000000000  0.0000000000
 32061.0010000000 10590.4685945981 20873.2235670864  0.0000000000  0.0000000000
 31998.5010000000 10569.7707190432 20842.6292268920  0.0000000000  0.0000000000
 31936.0010000000 10549.0728953452 20812.0200072677  0.0000000000  0.0000000000
 31873.5010000000 10528.3751282457 20781.3958786470  0.0000000000  0.0000000000
 31811.0010000000 10507.6774230185 20750.7568121037  0.0000000000  0.0000000000
 31748.5010000000 10486.9797607696 20720.1027427618  0.0000000000  0.0000000000
 31686.0010000000 10466.2821479470 20689.4336430867  0.0000000000  0.0000000000
 31623.5010000000 10445.5845915313 20658.7494861871  0.0000000000  0.0000000000
 31561.0010000000 10424.8870867399 20628.0502275745  0.0000000000  0.0000000000
 31498.5010000000 10404.1896416729 20597.3358417012  0.0000000000  0.0000000000
 31436.0010000000 10383.4922281864 20566.6062490505  0.0000000000  0.0000000000
 31373.5010000000 10362.7948923306 20535.8614800918  0.0000000000  0.0000000000
 31311.0010000000 10342.0975949142 20505.1014385440  0.0000000000  0.0000000000
 31248.5010000000 10321.4003585893 20474.3261198182  0.0000000000  0.0000000000
 31186.0010000000 10300.7031699111 20443.5354655062  0.0000000000  0.0000000000
 31123.5010000000 10280.0060404474 20412.7294542250  0.0000000000  0.0000000000
 31061.0010000000 10259.3089701497 20381.9080471477  0.0000000000  0.0000000000
 30998.5010000000 10238.6119474445 20351.0711880962  0.0000000000  0.0000000000
 30936.0010000000 10217.9149735493 20320.2188397523  0.0000000000  0.0000000000
 30873.5010000000 10197.2180623804 20289.3509835671  0.0000000000  0.0000000000
 30811.0010000000 10176.5212042359 20258.4675656028  0.0000000000  0.0000000000
 30748.5010000000 10155.8244021495 20227.5685507299  0.0000000000  0.0000000000
 30686.0010000000 10135.1276477225 20196.6538865651  0.0000000000  0.0000000000
 30623.5010000000 10114.4309692940 20165.7235754340  0.0000000000  0.0000000000
 30561.0010000000 10093.7343236537 20134.7775125544  0.0000000000  0.0000000000
 30498.5010000000 10073.0377403885 20103.8157017583  0.0000000000  0.0000000000
 30436.0010000000 10052.3412136501 20072.8380937301  0.0000000000  0.0000000000
 30373.5010000000 10031.6447502151 20041.8446578591  0.0000000000  0.0000000000
 30311.0010000000 10010.9483336107 20010.8353285231  0.0000000000  0.0000000000
 30248.5010000000  9990.2519600261 19979.8100588442  0.0000000000  0.0000000000
 30186.0010000000  9969.5556738914 19948.7688741134  0.0000000000  0.0000000000
 30123.5010000000  9948.8594250446 19917.7116575833  0.0000000000  0.0000000000
 30061.0010000000  9928.1632354193 19886.6384004281  0.0000000000  0.0000000000
 29998.5010000000  9907.4671038106 19855.5490589275  0.0000000000  0.0000000000
 29936.0010000000  9886.7710296927 19824.4435901814  0.0000000000  0.0000000000
 29873.5010000000  9866.0750132189 19793.3219521112  0.0000000000  0.0000000000
 29811.0010000000  9845.3790552220 19762.1841034611  0.0000000000  0.0000000000
 29748.5010000000  9824.6831454531 19731.0299860916  0.0000000000  0.0000000000
 29686.0010000000  9803.9872979009 19699.8595781423  0.0000000000  0.0000000000
 29623.5010000000  9783.2915037121 19668.6728231631  0.0000000000  0.0000000000
 29561.0010000000  9762.5957781965 19637.4697009114  0.0000000000  0.0000000000
 29498.5010000000  9741.9001138963 19606.2501566322  0.0000000000  0.0000000000
 29436.0010000000  9721.2045041071 19575.0141364762  0.0000000000  0.0000000000
 29373.5010000000  9700.5089428780 19543.7615875016  0.0000000000  0.0000000000
 29311.0010000000  9679.8134482725 19512.4924928293  0.0000000000  0.0000000000
 29248.5010000000  9659.1180273469 19481.2068187818  0.0000000000  0.0000000000
 29186.0010000000  9638.4226414641 19449.9044623597  0.0000000000  0.0000000000
 29123.5010000000  9617.7273224110 19418.5854268267  0.0000000000  0.0000000000
 29061.0010000000  9597.0320793925 19387.2496811313  0.0000000000  0.0000000000
 28998.5010000000  9576.3368761444 19355.8971251307  0.0000000000  0.0000000000
 28936.0010000000  9555.6417464903 19324.5277646101  0.0000000000  0.0000000000
 28873.5010000000  9534.9466672848 19293.1415188219  0.0000000000  0.0000000000
 28811.0010000000  9514.2516507286 19261.7383603683  0.0000000000  0.0000000000
 28748.5010000000  9493.5566982389 19230.3182452908  0.0000000000  0.0000000000
 28686.0010000000  9472.8618005430 19198.8811131662  0.0000000000  0.0000000000
 28623.5010000000  9452.1669720461 19167.4269393107  0.0000000000  0.0000000000
 28561.0010000000  9431.4722050200 19135.9556651905  0.0000000000  0.0000000000
 28498.5010000000  9410.7774925651 19104.4672332764  0.0000000000  0.0000000000
 28436.0010000000  9390.0828399788 19072.9616043569  0.0000000000  0.0000000000
 28373.5010000000  9369.3882533119 19041.4387401521  0.0000000000  0.0000000000
 28311.0010000000  9348.6937393686 19009.8986033145  0.0000000000  0.0000000000
 28248.5010000000  9327.9992604586 18978.3410884127  0.0000000000  0.0000000000
 28186.0010000000  9307.3048702912 18946.7662291415  0.0000000000  0.0000000000
 28123.5010000000  9286.6105328334 18915.1739220962  0.0000000000  0.0000000000
 28061.0010000000  9265.9162581284 18883.5641339067  0.0000000000  0.0000000000
 27998.5010000000  9245.2220457363 18851.9368149658  0.0000000000  0.0000000000
 27936.0010000000  9224.5278960456 18820.2919166859  0.0000000000  0.0000000000
 27873.5010000000  9203.8338214725 18788.6294086397  0.0000000000  0.0000000000
 27811.0010000000  9183.1398016461 18756.9492099856  0.0000000000  0.0000000000
 27748.5010000000  9162.4458394972 18725.2512752621  0.0000000000  0.0000000000
 27686.0010000000  9141.7519499276 18693.5355771162  0.0000000000  0.0000000000
 27623.5010000000  9121.0581152220 18661.8020379587  0.0000000000  0.0000000000
 27561.0010000000  9100.3643519580 18630.0506325140  0.0000000000  0.0000000000
 27498.5010000000  9079.6706663807 18598.2813194371  0.0000000000  0.0000000000
 27436.0010000000  9058.9770212974 18566.4939904004  0.0000000000  0.0000000000
 27373.5010000000  9038.2834579797 18534.6886573144  0.0000000000  0.0000000000
 27311.0010000000  9017.5899631575 18502.8652480681  0.0000000000  0.0000000000
 27248.5010000000  8996.8965135308 18471.0236747993  0.0000000000  0.0000000000
 27186.0010000000  8976.2031418088 18439.1639355513  0.0000000000  0.0000000000
 27123.5010000000  8955.5098374907 18407.2859616276  0.0000000000  0.0000000000
 27061.0010000000  8934.8166129608 18375.3897193066  0.0000000000  0.0000000000
 26998.5010000000  8914.1234376974 18343.4751084432  0.0000000000  0.0000000000
 26936.0010000000  8893.4303259690 18311.5420976452  0.0000000000  0.0000000000
 26873.5010000000  8872.7372928725 18279.5906565711  0.0000000000  0.0000000000
 26811.0010000000  8852.0443325797 18247.6207223138  0.0000000000  0.0000000000
 26748.5010000000  8831.3514185276 18215.6321995999  0.0000000000  0.0000000000
 26686.0010000000  8810.6585903163 18183.6250951421  0.0000000000  0.0000000000
 26623.5010000000  8789.9658233052 18151.5993160563  0.0000000000  0.0000000000
 26561.0010000000  8769.2731155872 18119.5548042933  0.0000000000  0.0000000000
 26498.5010000000  8748.5804877975 18087.4915364441  0.0000000000  0.0000000000
 26436.0010000000  8727.8879398748 18055.4094567828  0.0000000000  0.0000000000
 26373.5010000000  8707.1954405097 18023.3084607960  0.0000000000  0.0000000000
 26311.0010000000  8686.5030132211 17991.1885286880  0.0000000000  0.0000000000
 26248.5010000000  8665.8106716499 17959.0496251021  0.0000000000  0.0000000000
 26186.0010000000  8645.1183769149 17926.8916327781  0.0000000000  0.0000000000
 26123.5010000000  8624.4261767499 17894.7145687356  0.0000000000  0.0000000000
 26061.0010000000  8603.7340343871 17862.5183183418  0.0000000000  0.0000000000
 25998.5010000000  8583.0419568566 17830.3028347250  0.0000000000  0.0000000000
 25936.0010000000  8562.3499521686 17798.0680722534  0.0000000000  0.0000000000
 25873.5010000000  8541.6580293131 17765.8139865375  0.0000000000  0.0000000000
 25811.0010000000  8520.9661559804 17733.5404684673  0.0000000000  0.0000000000
 25748.5010000000  8500.2743750036 17701.2475257982  0.0000000000  0.0000000000
 25686.0010000000  8479.5826562441 17668.9350521364  0.0000000000  0.0000000000
 25623.5010000000  8458.8910129004 17636.6030083848  0.0000000000  0.0000000000
 25561.0010000000  8438.1994381646 17604.2513238783  0.0000000000  0.0000000000
 25498.5010000000  8417.5079368365 17571.8799457597  0.0000000000  0.0000000000
 25436.0010000000  8396.8165252270 17539.4888388821  0.0000000000  0.0000000000
 25373.5010000000  8376.1251580162 17507.0778712564  0.0000000000  0.0000000000
 25311.0010000000  8355.4338850686 17474.6470596141  0.0000000000  0.0000000000
 25248.5010000000  8334.7426842215 17442.1963075402  0.0000000000  0.0000000000
 25186.0010000000  8314.0515449779 17409.7255365012  0.0000000000  0.0000000000
 25123.5010000000  8293.3604891249 17377.2347182868  0.0000000000  0.0000000000
 25061.0010000000  8272.6694980758 17344.7237609631  0.0000000000  0.0000000000
 24998.5010000000  8251.9785958081 17312.1926391127  0.0000000000  0.0000000000
 24936.0010000000  8231.2877660802 17279.6412637629  0.0000000000  0.0000000000
 24873.5010000000  8210.5970042195 17247.0695637356  0.0000000000  0.0000000000
 24811.0010000000  8189.9063170257 17214.4774855491  0.0000000000  0.0000000000
 24748.5010000000  8169.2157226731 17181.8649933185  0.0000000000  0.0000000000
 24686.0010000000  8148.5251892834 17149.2319718953  0.0000000000  0.0000000000
 24623.5010000000  8127.8347272323 17116.5783723391  0.0000000000  0.0000000000
 24561.0010000000  8107.1443480288 17083.9041471676  0.0000000000  0.0000000000
 24498.5010000000  8086.4540541525 17051.2092342940  0.0000000000  0.0000000000
 24436.0010000000  8065.7638290064 17018.4935410885  0.0000000000  0.0000000000
 24373.5010000000  8045.0736776094 16985.7570086825  0.0000000000  0.0000000000
 24311.0010000000  8024.3836162968 16952.9995957635  0.0000000000  0.0000000000
 24248.5010000000  8003.6936221957 16920.2211985600  0.0000000000  0.0000000000
 24186.0010000000  7983.0037242076 16887.4217949173  0.0000000000  0.0000000000
 24123.5010000000  7962.3138819656 16854.6012524861  0.0000000000  0.0000000000
 24061.0010000000  7941.6241369177 16821.7595682619  0.0000000000  0.0000000000
 23998.5010000000  7920.9344614392 16788.8966292589  0.0000000000  0.0000000000
 23936.0010000000  7900.2448693791 16756.0123879107  0.0000000000  0.0000000000
 23873.5010000000  7879.5553558618 16723.1067665083  0.0000000000  0.0000000000
 23811.0010000000  7858.8659173795 16690.1796890861  0.0000000000  0.0000000000
 23748.5010000000  7838.1765617202 16657.2310972423  0.0000000000  0.0000000000
 23686.0010000000  7817.4872979615 16624.2609342423  0.0000000000  0.0000000000
 23623.5010000000  7796.7981068019 16591.2690976968  0.0000000000  0.0000000000
 23561.0010000000  7776.1090000737 16558.2555344034  0.0000000000  0.0000000000
 23498.5010000000  7755.4199810483 16525.2201771040  0.0000000000  0.0000000000
 23436.0010000000  7734.7310248739 16492.1629131690  0.0000000000  0.0000000000
 23373.5010000000  7714.0421671656 16459.0837261349  0.0000000000  0.0000000000
 23311.0010000000  7693.3533859250 16425.9825070384  0.0000000000  0.0000000000
 23248.5010000000  7672.6646998417 16392.8592115392  0.0000000000  0.0000000000
 23186.0010000000  7651.9760898889 16359.7137344813  0.0000000000  0.0000000000
 23123.5010000000  7631.2875581069 16326.5460039576  0.0000000000  0.0000000000
 23061.0010000000  7610.5991176941 16293.3559655178  0.0000000000  0.0000000000
 22998.5010000000  7589.9107541402 16260.1435198093  0.0000000000  0.0000000000
 22936.0010000000  7569.2224835559 16226.9086161568  0.0000000000  0.0000000000
 22873.5010000000  7548.5342944619 16193.6511591177  0.0000000000  0.0000000000
 22811.0010000000  7527.8461962483 16160.3710863069  0.0000000000  0.0000000000
 22748.5010000000  7507.1581805263 16127.0683062718  0.0000000000  0.0000000000
 22686.0010000000  7486.4702596969 16093.7427605407  0.0000000000  0.0000000000
 22623.5010000000  7465.7824093160 16060.3943307946  0.0000000000  0.0000000000
 22561.0010000000  7445.0946544676 16027.0229780345  0.0000000000  0.0000000000
 22498.5010000000  7424.4069930029 15993.6286189022  0.0000000000  0.0000000000
 22436.0010000000  7403.7194053517 15960.2111413772  0.0000000000  0.0000000000
 22373.5010000000  7383.0319116801 15926.7704971004  0.0000000000  0.0000000000
 22311.0010000000  7362.3445051804 15893.3065936446  0.0000000000  0.0000000000
 22248.5010000000  7341.6571996353 15859.8193713796  0.0000000000  0.0000000000
 22186.0010000000  7320.9699726196 15826.3087115449  0.0000000000  0.0000000000
 22123.5010000000  7300.2828412051 15792.7745588015  0.0000000000  0.0000000000
 22061.0010000000  7279.5957864153 15759.2167988619  0.0000000000  0.0000000000
 21998.5010000000  7258.9088379843 15725.6353959181  0.0000000000  0.0000000000
 21936.0010000000  7238.2219709710 15692.0302249105  0.0000000000  0.0000000000
 21873.5010000000  7217.5351996917 15658.4012239606  0.0000000000  0.0000000000
 21811.0010000000  7196.8485214409 15624.7483030059  0.0000000000  0.0000000000
 21748.5010000000  7176.1619352770 15591.0713742905  0.0000000000  0.0000000000
 21686.0010000000  7155.4754420232 15557.3703523703  0.0000000000  0.0000000000
 21623.5010000000  7134.7890350142 15523.6451390272  0.0000000000  0.0000000000
 21561.0010000000  7114.1027186622 15489.8956535214  0.0000000000  0.0000000000
 21498.5010000000  7093.4165083563 15456.1218324864  0.0000000000  0.0000000000
 21436.0010000000  7072.7303843996 15422.3235547014  0.0000000000  0.0000000000
 21373.5010000000  7052.0443566178 15388.5007465544  0.0000000000  0.0000000000
 21311.0010000000  7031.3584274487 15354.6533217954  0.0000000000  0.0000000000
 21248.5010000000  7010.6725920429 15320.7811816517  0.0000000000  0.0000000000
 21186.0010000000  6989.9868474763 15286.8842298799  0.0000000000  0.0000000000
 21123.5010000000  6969.3012018417 15252.9623876865  0.0000000000  0.0000000000
 21061.0010000000  6948.6156560051 15219.0155638381  0.0000000000  0.0000000000
 20998.5010000000  6927.9302037069 15185.0436547777  0.0000000000  0.0000000000
 20936.0010000000  6907.2448497244 15151.0465744373  0.0000000000  0.0000000000
 20873.5010000000  6886.5595827394 15117.0242096556  0.0000000000  0.0000000000
 20811.0010000000  6865.8744294815 15082.9765092270  0.0000000000  0.0000000000
 20748.5010000000  6845.1893646242 15048.9033356511  0.0000000000  0.0000000000
 20686.0010000000  6824.5044098382 15014.8046281540  0.0000000000  0.0000000000
 20623.5010000000  6803.8195439919 14980.6802547724  0.0000000000  0.0000000000
 20561.0010000000  6783.1347927482 14946.5301600584  0.0000000000  0.0000000000
 20498.5010000000  6762.4501213937 14912.3541882283  0.0000000000  0.0000000000
 20436.0010000000  6741.7655685730 14878.1523039891  0.0000000000  0.0000000000
 20373.5010000000  6721.0811127580 14843.9243719489  0.0000000000  0.0000000000
 20311.0010000000  6700.3967612346 14809.6703036503  0.0000000000  0.0000000000
 20248.5010000000  6679.7124969554 14775.3899696310  0.0000000000  0.0000000000
 20186.0010000000  6659.0283491369 14741.0833163994  0.0000000000  0.0000000000
 20123.5010000000  6638.3443050898 14706.7502203150  0.0000000000  0.0000000000
 20061.0010000000  6617.6603632023 14672.3905753615  0.0000000000  0.0000000000
 19998.5010000000  6596.9765241132 14638.0042785302  0.0000000000  0.0000000000
 19936.0010000000  6576.2927907119 14603.5912298272  0.0000000000  0.0000000000
 19873.5010000000  6555.6091594541 14569.1513178151  0.0000000000  0.0000000000
 19811.0010000000  6534.9256377915 14534.6844486189  0.0000000000  0.0000000000
 19748.5010000000  6514.2422181404 14500.1905025614  0.0000000000  0.0000000000
 19686.0010000000  6493.5589125762 14465.6693919849  0.0000000000  0.0000000000
 19623.5010000000  6472.8757096195 14431.1209891619  0.0000000000  0.0000000000
 19561.0010000000  6452.1926088687 14396.5451840497  0.0000000000  0.0000000000
 19498.5010000000  6431.5096294578 14361.9418985103  0.0000000000  0.0000000000
 19436.0010000000  6410.8267500713 14327.3109859570  0.0000000000  0.0000000000
 19373.5010000000  6390.1439861326 14292.6523604713  0.0000000000  0.0000000000
 19311.0010000000  6369.4613214028 14257.9658822828  0.0000000000  0.0000000000
 19248.5010000000  6348.7787762166 14223.2514721210  0.0000000000  0.0000000000
 19186.0010000000  6328.0963394116 14188.5089970655  0.0000000000  0.0000000000
 19123.5010000000  6307.4140193608 14153.7383561496  0.0000000000  0.0000000000
 19061.0010000000  6286.7318016870 14118.9394093099  0.0000000000  0.0000000000
 18998.5010000000  6266.0497083378 14084.1120767391  0.0000000000  0.0000000000
 18936.0010000000  6245.3677218039 14049.2562113595  0.0000000000  0.0000000000
 18873.5010000000  6224.6858441113 14014.3716980831  0.0000000000  0.0000000000
 18811.0010000000  6204.0040882807 13979.4584395152  0.0000000000  0.0000000000
 18748.5010000000  6183.3224449771 13944.5162996523  0.0000000000  0.0000000000
 18686.0010000000  6162.6409159852 13909.5451603435  0.0000000000  0.0000000000
 18623.5010000000  6141.9594975650 13874.5448931793  0.0000000000  0.0000000000
 18561.0010000000  6121.2782053036 13839.5154015527  0.0000000000  0.0000000000
 18498.5010000000  6100.5970245373 13804.4565367076  0.0000000000  0.0000000000
 18436.0010000000  6079.9159600126 13769.3681818044  0.0000000000  0.0000000000
 18373.5010000000  6059.2350274910 13734.2502377868  0.0000000000  0.0000000000
 18311.0010000000  6038.5541964869 13699.1025260912  0.0000000000  0.0000000000
 18248.5010000000  6017.8734967722 13663.9249695407  0.0000000000  0.0000000000
 18186.0010000000  5997.1929120395 13628.7174116622  0.0000000000  0.0000000000
 18123.5010000000  5976.5124453496 13593.4797279037  0.0000000000  0.0000000000
 18061.0010000000  5955.8321027593 13558.2117978321  0.0000000000  0.0000000000
 17998.5010000000  5935.1518852609 13522.9134913796  0.0000000000  0.0000000000
 17936.0010000000  5914.4717969260 13487.5846827145  0.0000000000  0.0000000000
 17873.5010000000  5893.7918208516 13452.2252091047  0.0000000000  0.0000000000
 17811.0010000000  5873.1119674585 13416.8349534402  0.0000000000  0.0000000000
 17748.5010000000  5852.4322422706 13381.4137892137  0.0000000000  0.0000000000
 17686.0010000000  5831.7526460209 13345.9615806523  0.0000000000  0.0000000000
 17623.5010000000  5811.0731747565 13310.4781828499  0.0000000000  0.0000000000
 17561.0010000000  5790.3938278572 13274.9634554959  0.0000000000  0.0000000000
 17498.5010000000  5769.7146080352 13239.4172628873  0.0000000000  0.0000000000
 17436.0010000000  5749.0355213350 13203.8394739409  0.0000000000  0.0000000000
 17373.5010000000  5728.3565535868 13168.2299216406  0.0000000000  0.0000000000
 17311.0010000000  5707.6777255182 13132.5884978981  0.0000000000  0.0000000000
 17248.5010000000  5686.9990220719 13096.9150318201  0.0000000000  0.0000000000
 17186.0010000000  5666.3204552176 13061.2093979219  0.0000000000  0.0000000000
 17123.5010000000  5645.6420170504 13025.4714352284  0.0000000000  0.0000000000
 17061.0010000000  5624.9637033371 12989.7009878549  0.0000000000  0.0000000000
 16998.5010000000  5604.2855289591 12953.8979317710  0.0000000000  0.0000000000
 16936.0010000000  5583.6074891993 12918.0621078168  0.0000000000  0.0000000000
 16873.5010000000  5562.9295830981 12882.1933620641  0.0000000000  0.0000000000
 16811.0010000000  5542.2518057959 12846.2915325300  0.0000000000  0.0000000000
 16748.5010000000  5521.5741715470 12810.3564891435  0.0000000000  0.0000000000
 16686.0010000000  5500.8966754344 12774.3880672572  0.0000000000  0.0000000000
 16623.5010000000  5480.2193164695 12738.3861077134  0.0000000000  0.0000000000
 16561.0010000000  5459.5420975917 12702.3504568599  0.0000000000  0.0000000000
 16498.5010000000  5438.8650105693 12666.2809402133  0.0000000000  0.0000000000
 16436.0010000000  5418.1880663266 12630.1774153298  0.0000000000  0.0000000000
 16373.5010000000  5397.5112647027 12594.0397190667  0.0000000000  0.0000000000
 16311.0010000000  5376.8345946660 12557.8676678498  0.0000000000  0.0000000000
 16248.5010000000  5356.1580793115 12521.6611363958  0.0000000000  0.0000000000
 16186.0010000000  5335.4817010092 12485.4199267214  0.0000000000  0.0000000000
 16123.5010000000  5314.8054762555 12449.1438991681  0.0000000000  0.0000000000
 16061.0010000000  5294.1293812538 12412.8328419179  0.0000000000  0.0000000000
 15998.5010000000  5273.4534410874 12376.4866274622  0.0000000000  0.0000000000
 15936.0010000000  5252.7776408064 12340.1050564729  0.0000000000  0.0000000000
 15873.5010000000  5232.1019994136 12303.6879878170  0.0000000000  0.0000000000
 15811.0010000000  5211.4264963115 12267.2352090878  0.0000000000  0.0000000000
 15748.5010000000  5190.7511448553 12230.7465661118  0.0000000000  0.0000000000
 15686.0010000000  5170.0759483080 12194.2218853781  0.0000000000  0.0000000000
 15623.5010000000  5149.4008928109 12157.6609614925  0.0000000000  0.0000000000
 15561.0010000000  5128.7259910589 12121.0636343545  0.0000000000  0.0000000000
 15498.5010000000  5108.0512531620 12084.4297377143  0.0000000000  0.0000000000
 15436.0010000000  5087.3766580294 12047.7590483480  0.0000000000  0.0000000000
 15373.5010000000  5066.7022183486 12011.0514011837  0.0000000000  0.0000000000
 15311.0010000000  5046.0279373244 11974.3066126552  0.0000000000  0.0000000000
 15248.5010000000  5025.3538088973 11937.5244809836  0.0000000000  0.0000000000
 15186.0010000000  5004.6798392427 11900.7048243777  0.0000000000  0.0000000000
 15123.5010000000  4984.0060325188 11863.8474557004  0.0000000000  0.0000000000
 15061.0010000000  4963.3323768764 11826.9521574466  0.0000000000  0.0000000000
 14998.5010000000  4942.6588869541 11790.0187575267  0.0000000000  0.0000000000
 14936.0010000000  4921.9855545095 11753.0470411528  0.0000000000  0.0000000000
 14873.5010000000  4901.3123907602 11716.0368264398  0.0000000000  0.0000000000
 14811.0010000000  4880.6393843953 11678.9878892741  0.0000000000  0.0000000000
 14748.5010000000  4859.9665436515 11641.9000386002  0.0000000000  0.0000000000
 14686.0010000000  4839.2938753413 11604.7730788950  0.0000000000  0.0000000000
 14623.5010000000  4818.6213642785 11567.6067731180  0.0000000000  0.0000000000
 14561.0010000000  4797.9490287026 11530.4009422770  0.0000000000  0.0000000000
 14498.5010000000  4777.2768513304 11493.1553414302  0.0000000000  0.0000000000
 14436.0010000000  4756.6048551325 11455.8697960617  0.0000000000  0.0000000000
 14373.5010000000  4735.9330211052 11418.5440538923  0.0000000000  0.0000000000
 14311.0010000000  4715.2613636705 11381.1779208035  0.0000000000  0.0000000000
 14248.5010000000  4694.5898761385 11343.7711623938  0.0000000000  0.0000000000
 14186.0010000000  4673.9185648490 11306.3235656214  0.0000000000  0.0000000000
 14123.5010000000  4653.2474289091 11268.8349021357  0.0000000000  0.0000000000
 14061.0010000000  4632.5764671109 11231.3049407390  0.0000000000  0.0000000000
 13998.5010000000  4611.9056913872 11193.7334718210  0.0000000000  0.0000000000
 13936.0010000000  4591.2350801520 11156.1202225085  0.0000000000  0.0000000000
 13873.5010000000  4570.5646584988 11118.4650024666  0.0000000000  0.0000000000
 13811.0010000000  4549.8944182708 11080.7675584897  0.0000000000  0.0000000000
 13748.5010000000  4529.2243582276 11043.0276475018  0.0000000000  0.0000000000
 13686.0010000000  4508.5544840452 11005.2450365921  0.0000000000  0.0000000000
 13623.5010000000  4487.8847952413 10967.4194791102  0.0000000000  0.0000000000
 13561.0010000000  4467.2152919152 10929.5507269190  0.0000000000  0.0000000000
 13498.5010000000  4446.5459748604 10891.6385305695  0.0000000000  0.0000000000
 13436.0010000000  4425.8768456770 10853.6826394758  0.0000000000  0.0000000000
 13373.5010000000  4405.2079068849 10815.6828020918  0.0000000000  0.0000000000
 13311.0010000000  4384.5391620365 10777.6387660889  0.0000000000  0.0000000000
 13248.5010000000  4363.8706094287 10739.5502667304  0.0000000000  0.0000000000
 13186.0010000000  4343.2022487077 10701.4170389669  0.0000000000  0.0000000000
 13123.5010000000  4322.5340873387 10663.2388293640  0.0000000000  0.0000000000
 13061.0010000000  4301.8661216061 10625.0153609870  0.0000000000  0.0000000000
 12998.5010000000  4281.1983558857 10586.7463689375  0.0000000000  0.0000000000
 12936.0010000000  4260.5307837822 10548.4315654088  0.0000000000  0.0000000000
 12873.5010000000  4239.8634197941 10510.0706983273  0.0000000000  0.0000000000
 12811.0010000000  4219.1962553933 10471.6634698706  0.0000000000  0.0000000000
 12748.5010000000  4198.5292969088 10433.2096066899  0.0000000000  0.0000000000
 12686.0010000000  4177.8625406294 10394.7088136180  0.0000000000  0.0000000000
 12623.5010000000  4157.1959978383 10356.1608202285  0.0000000000  0.0000000000
 12561.0010000000  4136.5296639490 10317.5653232809  0.0000000000  0.0000000000
 12498.5010000000  4115.8635312183 10278.9220102711  0.0000000000  0.0000000000
 12436.0010000000  4095.1976194948 10240.2306169435  0.0000000000  0.0000000000
 12373.5010000000  4074.5319150670 10201.4908128534  0.0000000000  0.0000000000
 12311.0010000000  4053.8664320449 10162.7023161997  0.0000000000  0.0000000000
 12248.5010000000  4033.2011637390 10123.8648026622  0.0000000000  0.0000000000
 12186.0010000000  4012.5361132939 10084.9779627772  0.0000000000  0.0000000000
 12123.5010000000  3991.8712817118 10046.0414794151  0.0000000000  0.0000000000
 12061.0010000000  3971.2066740492 10007.0550393913  0.0000000000  0.0000000000
 11998.5010000000  3950.5422876497  9968.0183112095  0.0000000000  0.0000000000
 11936.0010000000  3929.8781302467  9928.9309791677  0.0000000000  0.0000000000
 11873.5010000000  3909.2141963837  9889.7926987312  0.0000000000  0.0000000000
 11811.0010000000  3888.5504913663  9850.6031417567  0.0000000000  0.0000000000
 11748.5010000000  3867.8870195653  9811.3619743317  0.0000000000  0.0000000000
 11686.0010000000  3847.2237788258  9772.0688460531  0.0000000000  0.0000000000
 11623.5010000000  3826.5607724198  9732.7234126488  0.0000000000  0.0000000000
 11561.0010000000  3805.8980033858  9693.3253251721  0.0000000000  0.0000000000
 11498.5010000000  3785.2354747622  9653.8742303720  0.0000000000  0.0000000000
 11436.0010000000  3764.5731840922  9614.3697601009  0.0000000000  0.0000000000
 11373.5010000000  3743.9111351896  9574.8115537078  0.0000000000  0.0000000000
 11311.0010000000  3723.2493268897  9535.1992364578  0.0000000000  0.0000000000
 11248.5010000000  3702.5877703823  9495.5324526837  0.0000000000  0.0000000000
 11186.0010000000  3681.9264610301  9455.8108116499  0.0000000000  0.0000000000
 11123.5010000000  3661.2654014096  9416.0339316436  0.0000000000  0.0000000000
 11061.0010000000  3640.6045958402  9376.2014294294  0.0000000000  0.0000000000
 10998.5010000000  3619.9440450563  9336.3129098882  0.0000000000  0.0000000000
 10936.0010000000  3599.2837465630  9296.3679665647  0.0000000000  0.0000000000
 10873.5010000000  3578.6237115441  9256.3662142881  0.0000000000  0.0000000000
 10811.0010000000  3557.9639373949  9216.3072359682  0.0000000000  0.0000000000
 10748.5010000000  3537.3044192569  9176.1906047182  0.0000000000  0.0000000000
 10686.0010000000  3516.6451776031  9136.0159374022  0.0000000000  0.0000000000
 10623.5010000000  3495.9861983613  9095.7827781971  0.0000000000  0.0000000000
 10561.0010000000  3475.3274879671  9055.4907054433  0.0000000000  0.0000000000
 10498.5010000000  3454.6690571226  9015.1393000836  0.0000000000  0.0000000000
 10436.0010000000  3434.0108942894  8974.7280937217  0.0000000000  0.0000000000
 10373.5010000000  3413.3530144576  8934.2566637973  0.0000000000  0.0000000000
 10311.0010000000  3392.6954111941  8893.7245397026  0.0000000000  0.0000000000
 10248.5010000000  3372.0380944252  8853.1312766447  0.0000000000  0.0000000000
 10186.0010000000  3351.3810589198  8812.4763936905  0.0000000000  0.0000000000
 10123.5010000000  3330.7243163854  8771.7594367246  0.0000000000  0.0000000000
 10061.0010000000  3310.0678590389  8730.9799066015  0.0000000000  0.0000000000
  9998.5010000000  3289.4117018934  8690.1373423904  0.0000000000  0.0000000000
  9936.0010000000  3268.7558362380  8649.2312293890  0.0000000000  0.0000000000
  9873.5010000000  3248.1002665276  8608.2610718414  0.0000000000  0.0000000000
  9811.0010000000  3227.4450053981  8567.2263830870  0.0000000000  0.0000000000
  9748.5010000000  3206.7900484993  8526.1266354231  0.0000000000  0.0000000000
  9686.0010000000  3186.1353955808  8484.9613017392  0.0000000000  0.0000000000
  9623.5010000000  3165.4810558918  8443.7298662122  0.0000000000  0.0000000000
  9561.0010000000  3144.8270283925  8402.4317846983  0.0000000000  0.0000000000
  9498.5010000000  3124.1733174420  8361.0665158431  0.0000000000  0.0000000000
  9436.0010000000  3103.5199282073  8319.6335117827  0.0000000000  0.0000000000
  9373.5010000000  3082.8668572882  8278.1321991245  0.0000000000  0.0000000000
  9311.0010000000  3062.2141180043  8236.5620295638  0.0000000000  0.0000000000
  9248.5010000000  3041.5617063251  8194.9224112304  0.0000000000  0.0000000000
  9186.0010000000  3020.9096261603  8153.2127593204  0.0000000000  0.0000000000
  9123.5010000000  3000.2578848956  8111.4324869967  0.0000000000  0.0000000000
  9061.0010000000  2979.6064842698  8069.5809867412  0.0000000000  0.0000000000
  8998.5010000000  2958.9554211208  8027.6576315637  0.0000000000  0.0000000000
  8936.0010000000  2938.3047119332  7985.6618246629  0.0000000000  0.0000000000
  8873.5010000000  2917.6543503484  7943.5929129180  0.0000000000  0.0000000000
  8811.0010000000  2897.0043413836  7901.4502561473  0.0000000000  0.0000000000
  8748.5010000000  2876.3546924382  7859.2332086737  0.0000000000  0.0000000000
  8686.0010000000  2855.7054046017  7816.9411013084  0.0000000000  0.0000000000
  8623.5010000000  2835.0564828020  7774.5732618260  0.0000000000  0.0000000000
  8561.0010000000  2814.4079318258  7732.1290065898  0.0000000000  0.0000000000
  8498.5010000000  2793.7597524917  7689.6076323959  0.0000000000  0.0000000000
  8436.0010000000  2773.1119516512  7647.0084367755  0.0000000000  0.0000000000
  8373.5010000000  2752.4645337554  7604.3307003808  0.0000000000  0.0000000000
  8311.0010000000  2731.8175017431  7561.5736884873  0.0000000000  0.0000000000
  8248.5010000000  2711.1708579298  7518.7366525099  0.0000000000  0.0000000000
  8186.0010000000  2690.5246138109  7475.8188500766  0.0000000000  0.0000000000
  8123.5010000000  2669.8787685464  7432.8195000375  0.0000000000  0.0000000000
  8061.0010000000  2649.2333234532  7389.7378121576  0.0000000000  0.0000000000
  7998.5010000000  2628.5882916591  7346.5730070205  0.0000000000  0.0000000000
  7936.0010000000  2607.9436726237  7303.3242624885  0.0000000000  0.0000000000
  7873.5010000000  2587.2994751895  7259.9907614883  0.0000000000  0.0000000000
  7811.0010000000  2566.6556968457  7216.5716481724  0.0000000000  0.0000000000


==> anc/s87h_04/s87h_04-eos1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1556143438     6.4077580284  0.0000000000  0.1805021878
     0.9990000000     0.1552867525     6.3966762666  0.0000000000  0.1804510194
     0.9970000000     0.1549594568     6.3855913469  0.0000000000  0.1803998085
     0.9950000000     0.1546324577     6.3745032917  0.0000000000  0.1803485551
     0.9930000000     0.1543057546     6.3634120751  0.0000000000  0.1802972589
     0.9910000000     0.1539793479     6.3523177044  0.0000000000  0.1802459199
     0.9890000000     0.1536532376     6.3412201707  0.0000000000  0.1801945378
     0.9870000000     0.1533274238     6.3301194740  0.0000000000  0.1801431125
     0.9850000000     0.1530019061     6.3190155986  0.0000000000  0.1800916437
     0.9830000000     0.1526766854     6.3079085612  0.0000000000  0.1800401314
     0.9810000000     0.1523517608     6.2967983312  0.0000000000  0.1799885753
     0.9790000000     0.1520271330     6.2856849263  0.0000000000  0.1799369754
     0.9770000000     0.1517028014     6.2745683248  0.0000000000  0.1798853313
     0.9750000000     0.1513787664     6.2634485295  0.0000000000  0.1798336429
     0.9730000000     0.1510550282     6.2523255437  0.0000000000  0.1797819100
     0.9710000000     0.1507315864     6.2411993553  0.0000000000  0.1797301325
     0.9690000000     0.1504084408     6.2300699527  0.0000000000  0.1796783101
     0.9670000000     0.1500855918     6.2189373409  0.0000000000  0.1796264427
     0.9650000000     0.1497630393     6.2078015172  0.0000000000  0.1795745300
     0.9630000000     0.1494407828     6.1966624640  0.0000000000  0.1795225718
     0.9610000000     0.1491188226     6.1855201877  0.0000000000  0.1794705681
     0.9590000000     0.1487971588     6.1743746878  0.0000000000  0.1794185185
     0.9570000000     0.1484757909     6.1632259480  0.0000000000  0.1793664228
     0.9550000000     0.1481547190     6.1520739689  0.0000000000  0.1793142808
     0.9530000000     0.1478339430     6.1409187436  0.0000000000  0.1792620924
     0.9510000000     0.1475134628     6.1297602739  0.0000000000  0.1792098572
     0.9490000000     0.1471932780     6.1185985462  0.0000000000  0.1791575752
     0.9470000000     0.1468733887     6.1074335557  0.0000000000  0.1791052459
     0.9450000000     0.1465537945     6.0962652980  0.0000000000  0.1790528693
     0.9430000000     0.1462344958     6.0850937856  0.0000000000  0.1790004452
     0.9410000000     0.1459154917     6.0739189839  0.0000000000  0.1789479731
     0.9390000000     0.1455967826     6.0627409145  0.0000000000  0.1788954531
     0.9370000000     0.1452783680     6.0515595602  0.0000000000  0.1788428847
     0.9350000000     0.1449602475     6.0403749124  0.0000000000  0.1787902677
     0.9330000000     0.1446424212     6.0291869711  0.0000000000  0.1787376019
     0.9310000000     0.1443248888     6.0179957373  0.0000000000  0.1786848871
     0.9290000000     0.1440076499     6.0068011967  0.0000000000  0.1786321230
     0.9270000000     0.1436907043     5.9956033439  0.0000000000  0.1785793093
     0.9250000000     0.1433740517     5.9844021821  0.0000000000  0.1785264458
     0.9230000000     0.1430576919     5.9731976996  0.0000000000  0.1784735322
     0.9210000000     0.1427416244     5.9619898934  0.0000000000  0.1784205682
     0.9190000000     0.1424258490     5.9507787613  0.0000000000  0.1783675536
     0.9170000000     0.1421103652     5.9395642864  0.0000000000  0.1783144880
     0.9150000000     0.1417951728     5.9283464761  0.0000000000  0.1782613713
     0.9130000000     0.1414802714     5.9171253232  0.0000000000  0.1782082030
     0.9110000000     0.1411656606     5.9059008212  0.0000000000  0.1781549830
     0.9090000000     0.1408513399     5.8946729646  0.0000000000  0.1781017109
     0.9070000000     0.1405373088     5.8834417413  0.0000000000  0.1780483864
     0.9050000000     0.1402235671     5.8722071554  0.0000000000  0.1779950092
     0.9030000000     0.1399101142     5.8609691968  0.0000000000  0.1779415790
     0.9010000000     0.1395969499     5.8497278716  0.0000000000  0.1778880956
     0.8990000000     0.1392840729     5.8384831482  0.0000000000  0.1778345584
     0.8970000000     0.1389714836     5.8272350508  0.0000000000  0.1777809673
     0.8950000000     0.1386591808     5.8159835496  0.0000000000  0.1777273218
     0.8930000000     0.1383471644     5.8047286554  0.0000000000  0.1776736218
     0.8910000000     0.1380354338     5.7934703642  0.0000000000  0.1776198668
     0.8890000000     0.1377239881     5.7822086578  0.0000000000  0.1775660564
     0.8870000000     0.1374128267     5.7709435345  0.0000000000  0.1775121903
     0.8850000000     0.1371019493     5.7596749941  0.0000000000  0.1774582682
     0.8830000000     0.1367913548     5.7484030217  0.0000000000  0.1774042897
     0.8810000000     0.1364810428     5.7371276197  0.0000000000  0.1773502544
     0.8790000000     0.1361710124     5.7258487756  0.0000000000  0.1772961619
     0.8770000000     0.1358612632     5.7145664943  0.0000000000  0.1772420119
     0.8750000000     0.1355517943     5.7032807662  0.0000000000  0.1771878040
     0.8730000000     0.1352426047     5.6919915753  0.0000000000  0.1771335377
     0.8710000000     0.1349336939     5.6806989304  0.0000000000  0.1770792127
     0.8690000000     0.1346250610     5.6694028182  0.0000000000  0.1770248285
     0.8670000000     0.1343167050     5.6581032272  0.0000000000  0.1769703847
     0.8650000000     0.1340086252     5.6468001626  0.0000000000  0.1769158810
     0.8630000000     0.1337008205     5.6354936078  0.0000000000  0.1768613168
     0.8610000000     0.1333932903     5.6241835713  0.0000000000  0.1768066917
     0.8590000000     0.1330860333     5.6128700320  0.0000000000  0.1767520053
     0.8570000000     0.1327790486     5.6015529858  0.0000000000  0.1766972571
     0.8550000000     0.1324723354     5.5902324380  0.0000000000  0.1766424467
     0.8530000000     0.1321658924     5.5789083727  0.0000000000  0.1765875735
     0.8510000000     0.1318597186     5.5675807830  0.0000000000  0.1765326372
     0.8490000000     0.1315538131     5.5562496717  0.0000000000  0.1764776371
     0.8470000000     0.1312481745     5.5449150203  0.0000000000  0.1764225729
     0.8450000000     0.1309428018     5.5335768350  0.0000000000  0.1763674439
     0.8430000000     0.1306376935     5.5222350933  0.0000000000  0.1763122497
     0.8410000000     0.1303328488     5.5108898054  0.0000000000  0.1762569898
     0.8390000000     0.1300282663     5.4995409601  0.0000000000  0.1762016636
     0.8370000000     0.1297239444     5.4881885409  0.0000000000  0.1761462706
     0.8350000000     0.1294198821     5.4768325560  0.0000000000  0.1760908102
     0.8330000000     0.1291160781     5.4654729930  0.0000000000  0.1760352818
     0.8310000000     0.1288125306     5.4541098414  0.0000000000  0.1759796849
     0.8290000000     0.1285092383     5.4427430929  0.0000000000  0.1759240189
     0.8270000000     0.1282061997     5.4313727417  0.0000000000  0.1758682831
     0.8250000000     0.1279034137     5.4199987991  0.0000000000  0.1758124770
     0.8230000000     0.1276008781     5.4086212334  0.0000000000  0.1757566000
     0.8210000000     0.1272985915     5.3972400454  0.0000000000  0.1757006514
     0.8190000000     0.1269965523     5.3858552311  0.0000000000  0.1756446305
     0.8170000000     0.1266947590     5.3744667887  0.0000000000  0.1755885367
     0.8150000000     0.1263932096     5.3630747037  0.0000000000  0.1755323694
     0.8130000000     0.1260919022     5.3516789647  0.0000000000  0.1754761278
     0.8110000000     0.1257908353     5.3402795776  0.0000000000  0.1754198113
     0.8090000000     0.1254900067     5.3288765210  0.0000000000  0.1753634191
     0.8070000000     0.1251894147     5.3174697990  0.0000000000  0.1753069505
     0.8050000000     0.1248890571     5.3060593959  0.0000000000  0.1752504048
     0.8030000000     0.1245889322     5.2946453140  0.0000000000  0.1751937812
     0.8010000000     0.1242890375     5.2832275360  0.0000000000  0.1751370789
     0.7990000000     0.1239893711     5.2718060552  0.0000000000  0.1750802972
     0.7970000000     0.1236899308     5.2603808757  0.0000000000  0.1750234352
     0.7950000000     0.1233907142     5.2489519747  0.0000000000  0.1749664922
     0.7930000000     0.1230917190     5.2375193477  0.0000000000  0.1749094672
     0.7910000000     0.1227929430     5.2260829937  0.0000000000  0.1748523595
     0.7890000000     0.1224943835     5.2146429002  0.0000000000  0.1747951682
     0.7870000000     0.1221960384     5.2031990657  0.0000000000  0.1747378924
     0.7850000000     0.1218979047     5.1917514700  0.0000000000  0.1746805311
     0.7830000000     0.1215999800     5.1803001191  0.0000000000  0.1746230835
     0.7810000000     0.1213022615     5.1688449929  0.0000000000  0.1745655486
     0.7790000000     0.1210047464     5.1573860829  0.0000000000  0.1745079254
     0.7770000000     0.1207074320     5.1459233920  0.0000000000  0.1744502130
     0.7750000000     0.1204103152     5.1344569051  0.0000000000  0.1743924103
     0.7730000000     0.1201133931     5.1229866111  0.0000000000  0.1743345163
     0.7710000000     0.1198166626     5.1115125038  0.0000000000  0.1742765300
     0.7690000000     0.1195201207     5.1000345810  0.0000000000  0.1742184503
     0.7670000000     0.1192237639     5.0885528232  0.0000000000  0.1741602760
     0.7650000000     0.1189275889     5.0770672232  0.0000000000  0.1741020060
     0.7630000000     0.1186315927     5.0655777858  0.0000000000  0.1740436393
     0.7610000000     0.1183357712     5.0540844843  0.0000000000  0.1739851746
     0.7590000000     0.1180401212     5.0425873188  0.0000000000  0.1739266107
     0.7570000000     0.1177446387     5.0310862733  0.0000000000  0.1738679464
     0.7550000000     0.1174493202     5.0195813441  0.0000000000  0.1738091805
     0.7530000000     0.1171541618     5.0080725259  0.0000000000  0.1737503116
     0.7510000000     0.1168591594     4.9965598048  0.0000000000  0.1736913384
     0.7490000000     0.1165643088     4.9850431653  0.0000000000  0.1736322596
     0.7470000000     0.1162696060     4.9735226054  0.0000000000  0.1735730738
     0.7450000000     0.1159750467     4.9619981148  0.0000000000  0.1735137796
     0.7430000000     0.1156806261     4.9504696753  0.0000000000  0.1734543754
     0.7410000000     0.1153863400     4.9389372896  0.0000000000  0.1733948600
     0.7390000000     0.1150921836     4.9274009387  0.0000000000  0.1733352317
     0.7370000000     0.1147981522     4.9158606176  0.0000000000  0.1732754890
     0.7350000000     0.1145042405     4.9043163069  0.0000000000  0.1732156303
     0.7330000000     0.1142104439     4.8927680094  0.0000000000  0.1731556539
     0.7310000000     0.1139167568     4.8812156995  0.0000000000  0.1730955582
     0.7290000000     0.1136231741     4.8696593811  0.0000000000  0.1730353415
     0.7270000000     0.1133296901     4.8580990378  0.0000000000  0.1729750020
     0.7250000000     0.1130362991     4.8465346472  0.0000000000  0.1729145379
     0.7230000000     0.1127429955     4.8349662173  0.0000000000  0.1728539473
     0.7210000000     0.1124497730     4.8233937222  0.0000000000  0.1727932284
     0.7190000000     0.1121566257     4.8118171597  0.0000000000  0.1727323792
     0.7170000000     0.1118635470     4.8002365086  0.0000000000  0.1726713977
     0.7150000000     0.1115705306     4.7886517650  0.0000000000  0.1726102818
     0.7130000000     0.1112775697     4.7770629139  0.0000000000  0.1725490295
     0.7110000000     0.1109846574     4.7654699439  0.0000000000  0.1724876386
     0.7090000000     0.1106917865     4.7538728406  0.0000000000  0.1724261068
     0.7070000000     0.1103989497     4.7422715938  0.0000000000  0.1723644319
     0.7050000000     0.1101061396     4.7306661910  0.0000000000  0.1723026116
     0.7030000000     0.1098133482     4.7190566180  0.0000000000  0.1722406433
     0.7010000000     0.1095205678     4.7074428660  0.0000000000  0.1721785247
     0.6990000000     0.1092277899     4.6958249183  0.0000000000  0.1721162531
     0.6970000000     0.1089350060     4.6842027580  0.0000000000  0.1720538260
     0.6950000000     0.1086422058     4.6725763722  0.0000000000  0.1719912403
     0.6930000000     0.1083493857     4.6609457522  0.0000000000  0.1719284944
     0.6910000000     0.1080565431     4.6493108814  0.0000000000  0.1718655868
     0.6890000000     0.1077636776     4.6376717457  0.0000000000  0.1718025167
     0.6870000000     0.1074707893     4.6260283308  0.0000000000  0.1717392831
     0.6850000000     0.1071778779     4.6143806224  0.0000000000  0.1716758851
     0.6830000000     0.1068849432     4.6027286063  0.0000000000  0.1716123219
     0.6810000000     0.1065919851     4.5910722680  0.0000000000  0.1715485924
     0.6790000000     0.1062990034     4.5794115930  0.0000000000  0.1714846957
     0.6770000000     0.1060059980     4.5677465665  0.0000000000  0.1714206308
     0.6750000000     0.1057129687     4.5560771739  0.0000000000  0.1713563969
     0.6730000000     0.1054199154     4.5444034004  0.0000000000  0.1712919930
     0.6710000000     0.1051268377     4.5327252310  0.0000000000  0.1712274180
     0.6690000000     0.1048337357     4.5210426507  0.0000000000  0.1711626710
     0.6670000000     0.1045406091     4.5093556445  0.0000000000  0.1710977509
     0.6650000000     0.1042474577     4.4976641970  0.0000000000  0.1710326569
     0.6630000000     0.1039542814     4.4859682930  0.0000000000  0.1709673879
     0.6610000000     0.1036610799     4.4742679170  0.0000000000  0.1709019428
     0.6590000000     0.1033678532     4.4625630536  0.0000000000  0.1708363207
     0.6570000000     0.1030746009     4.4508536872  0.0000000000  0.1707705205
     0.6550000000     0.1027813231     4.4391398019  0.0000000000  0.1707045411
     0.6530000000     0.1024880193     4.4274213821  0.0000000000  0.1706383816
     0.6510000000     0.1021946896     4.4156984117  0.0000000000  0.1705720408
     0.6490000000     0.1019013336     4.4039708747  0.0000000000  0.1705055176
     0.6470000000     0.1016079513     4.3922387550  0.0000000000  0.1704388110
     0.6450000000     0.1013145423     4.3805020363  0.0000000000  0.1703719199
     0.6430000000     0.1010211066     4.3687607022  0.0000000000  0.1703048432
     0.6410000000     0.1007276439     4.3570147364  0.0000000000  0.1702375798
     0.6390000000     0.1004341540     4.3452641221  0.0000000000  0.1701701285
     0.6370000000     0.1001406368     4.3335088428  0.0000000000  0.1701024882
     0.6350000000     0.0998470920     4.3217488815  0.0000000000  0.1700346577
     0.6330000000     0.0995535195     4.3099842213  0.0000000000  0.1699666360
     0.6310000000     0.0992599189     4.2982148453  0.0000000000  0.1698984218
     0.6290000000     0.0989662903     4.2864407362  0.0000000000  0.1698300140
     0.6270000000     0.0986726332     4.2746618768  0.0000000000  0.1697614113
     0.6250000000     0.0983789476     4.2628782497  0.0000000000  0.1696926126
     0.6230000000     0.0980852332     4.2510898372  0.0000000000  0.1696236167
     0.6210000000     0.0977914898     4.2392966219  0.0000000000  0.1695544223
     0.6190000000     0.0974977172     4.2274985859  0.0000000000  0.1694850282
     0.6170000000     0.0972039152     4.2156957113  0.0000000000  0.1694154332
     0.6150000000     0.0969100836     4.2038879801  0.0000000000  0.1693456360
     0.6130000000     0.0966162221     4.1920753741  0.0000000000  0.1692756353
     0.6110000000     0.0963223305     4.1802578751  0.0000000000  0.1692054298
     0.6090000000     0.0960284086     4.1684354647  0.0000000000  0.1691350183
     0.6070000000     0.0957344563     4.1566081243  0.0000000000  0.1690643994
     0.6050000000     0.0954404732     4.1447758353  0.0000000000  0.1689935719
     0.6030000000     0.0951464591     4.1329385788  0.0000000000  0.1689225343
     0.6010000000     0.0948524138     4.1210963358  0.0000000000  0.1688512854
     0.5990000000     0.0945583371     4.1092490874  0.0000000000  0.1687798238
     0.5970000000     0.0942642288     4.0973968143  0.0000000000  0.1687081481
     0.5950000000     0.0939700886     4.0855394971  0.0000000000  0.1686362570
     0.5930000000     0.0936759162     4.0736771163  0.0000000000  0.1685641489
     0.5910000000     0.0933817114     4.0618096522  0.0000000000  0.1684918226
     0.5890000000     0.0930874741     4.0499370852  0.0000000000  0.1684192766
     0.5870000000     0.0927932039     4.0380593952  0.0000000000  0.1683465094
     0.5850000000     0.0924989005     4.0261765621  0.0000000000  0.1682735196
     0.5830000000     0.0922045639     4.0142885658  0.0000000000  0.1682003057
     0.5810000000     0.0919101936     4.0023953857  0.0000000000  0.1681268662
     0.5790000000     0.0916157894     3.9904970015  0.0000000000  0.1680531997
     0.5770000000     0.0913213512     3.9785933923  0.0000000000  0.1679793045
     0.5750000000     0.0910268786     3.9666845374  0.0000000000  0.1679051793
     0.5730000000     0.0907323713     3.9547704156  0.0000000000  0.1678308224
     0.5710000000     0.0904378292     3.9428510060  0.0000000000  0.1677562323
     0.5690000000     0.0901432519     3.9309262870  0.0000000000  0.1676814073
     0.5670000000     0.0898486392     3.9189962372  0.0000000000  0.1676063460
     0.5650000000     0.0895539908     3.9070608350  0.0000000000  0.1675310466
     0.5630000000     0.0892593064     3.8951200585  0.0000000000  0.1674555075
     0.5610000000     0.0889645858     3.8831738857  0.0000000000  0.1673797272
     0.5590000000     0.0886698287     3.8712222944  0.0000000000  0.1673037039
     0.5570000000     0.0883750347     3.8592652623  0.0000000000  0.1672274360
     0.5550000000     0.0880802037     3.8473027669  0.0000000000  0.1671509217
     0.5530000000     0.0877853353     3.8353347855  0.0000000000  0.1670741594
     0.5510000000     0.0874904292     3.8233612952  0.0000000000  0.1669971472
     0.5490000000     0.0871954852     3.8113822729  0.0000000000  0.1669198835
     0.5470000000     0.0869005029     3.7993976954  0.0000000000  0.1668423665
     0.5450000000     0.0866054821     3.7874075393  0.0000000000  0.1667645944
     0.5430000000     0.0863104225     3.7754117809  0.0000000000  0.1666865653
     0.5410000000     0.0860153237     3.7634103964  0.0000000000  0.1666082775
     0.5390000000     0.0857201855     3.7514033619  0.0000000000  0.1665297290
     0.5370000000     0.0854250074     3.7393906532  0.0000000000  0.1664509181
     0.5350000000     0.0851297894     3.7273722458  0.0000000000  0.1663718428
     0.5330000000     0.0848345309     3.7153481152  0.0000000000  0.1662925012
     0.5310000000     0.0845392317     3.7033182365  0.0000000000  0.1662128913
     0.5290000000     0.0842438915     3.6912825848  0.0000000000  0.1661330113
     0.5270000000     0.0839485099     3.6792411349  0.0000000000  0.1660528591
     0.5250000000     0.0836530867     3.6671938614  0.0000000000  0.1659724328
     0.5230000000     0.0833576214     3.6551407386  0.0000000000  0.1658917302
     0.5210000000     0.0830621138     3.6430817407  0.0000000000  0.1658107494
     0.5190000000     0.0827665635     3.6310168416  0.0000000000  0.1657294884
     0.5170000000     0.0824709701     3.6189460151  0.0000000000  0.1656479449
     0.5150000000     0.0821753334     3.6068692347  0.0000000000  0.1655661169
     0.5130000000     0.0818796530     3.5947864737  0.0000000000  0.1654840022
     0.5110000000     0.0815839284     3.5826977050  0.0000000000  0.1654015988
     0.5090000000     0.0812881595     3.5706029015  0.0000000000  0.1653189043
     0.5070000000     0.0809923458     3.5585020359  0.0000000000  0.1652359166
     0.5050000000     0.0806964869     3.5463950804  0.0000000000  0.1651526334
     0.5030000000     0.0804005824     3.5342820071  0.0000000000  0.1650690525
     0.5010000000     0.0801046321     3.5221627880  0.0000000000  0.1649851716
     0.4990000000     0.0798086355     3.5100373946  0.0000000000  0.1649009883
     0.4970000000     0.0795125923     3.4979057984  0.0000000000  0.1648165003
     0.4950000000     0.0792165020     3.4857679703  0.0000000000  0.1647317053
     0.4930000000     0.0789203643     3.4736238814  0.0000000000  0.1646466007
     0.4910000000     0.0786241788     3.4614735021  0.0000000000  0.1645611842
     0.4890000000     0.0783279451     3.4493168029  0.0000000000  0.1644754534
     0.4870000000     0.0780316628     3.4371537537  0.0000000000  0.1643894056
     0.4850000000     0.0777353314     3.4249843245  0.0000000000  0.1643030385
     0.4830000000     0.0774389507     3.4128084848  0.0000000000  0.1642163494
     0.4810000000     0.0771425201     3.4006262037  0.0000000000  0.1641293358
     0.4790000000     0.0768460393     3.3884374504  0.0000000000  0.1640419950
     0.4770000000     0.0765495077     3.3762421933  0.0000000000  0.1639543244
     0.4750000000     0.0762529251     3.3640404011  0.0000000000  0.1638663212
     0.4730000000     0.0759562910     3.3518320418  0.0000000000  0.1637779829
     0.4710000000     0.0756596049     3.3396170832  0.0000000000  0.1636893066
     0.4690000000     0.0753628664     3.3273954928  0.0000000000  0.1636002896
     0.4670000000     0.0750660750     3.3151672378  0.0000000000  0.1635109290
     0.4650000000     0.0747692303     3.3029322852  0.0000000000  0.1634212220
     0.4630000000     0.0744723318     3.2906906015  0.0000000000  0.1633311657
     0.4610000000     0.0741753792     3.2784421530  0.0000000000  0.1632407571
     0.4590000000     0.0738783718     3.2661869057  0.0000000000  0.1631499933
     0.4570000000     0.0735813093     3.2539248252  0.0000000000  0.1630588713
     0.4550000000     0.0732841911     3.2416558768  0.0000000000  0.1629673880
     0.4530000000     0.0729870168     3.2293800255  0.0000000000  0.1628755404
     0.4510000000     0.0726897859     3.2170972358  0.0000000000  0.1627833253
     0.4490000000     0.0723924979     3.2048074722  0.0000000000  0.1626907396
     0.4470000000     0.0720951522     3.1925106984  0.0000000000  0.1625977800
     0.4450000000     0.0717977485     3.1802068782  0.0000000000  0.1625044433
     0.4430000000     0.0715002861     3.1678959746  0.0000000000  0.1624107263
     0.4410000000     0.0712027646     3.1555779506  0.0000000000  0.1623166255
     0.4390000000     0.0709051834     3.1432527687  0.0000000000  0.1622221377
     0.4370000000     0.0706075421     3.1309203909  0.0000000000  0.1621272593
     0.4350000000     0.0703098400     3.1185807790  0.0000000000  0.1620319869
     0.4330000000     0.0700120766     3.1062338944  0.0000000000  0.1619363170
     0.4310000000     0.0697142514     3.0938796979  0.0000000000  0.1618402460
     0.4290000000     0.0694163638     3.0815181501  0.0000000000  0.1617437703
     0.4270000000     0.0691184132     3.0691492113  0.0000000000  0.1616468862
     0.4250000000     0.0688203992     3.0567728410  0.0000000000  0.1615495900
     0.4230000000     0.0685223210     3.0443889987  0.0000000000  0.1614518779
     0.4210000000     0.0682241782     3.0319976432  0.0000000000  0.1613537462
     0.4190000000     0.0679259701     3.0195987330  0.0000000000  0.1612551909
     0.4170000000     0.0676276962     3.0071922262  0.0000000000  0.1611562081
     0.4150000000     0.0673293557     2.9947780803  0.0000000000  0.1610567938
     0.4130000000     0.0670309482     2.9823562524  0.0000000000  0.1609569439
     0.4110000000     0.0667324730     2.9699266994  0.0000000000  0.1608566545
     0.4090000000     0.0664339294     2.9574893773  0.0000000000  0.1607559212
     0.4070000000     0.0661353169     2.9450442419  0.0000000000  0.1606547400
     0.4050000000     0.0658366347     2.9325912485  0.0000000000  0.1605531064
     0.4030000000     0.0655378823     2.9201303520  0.0000000000  0.1604510161
     0.4010000000     0.0652390590     2.9076615065  0.0000000000  0.1603484649
     0.3990000000     0.0649401640     2.8951846659  0.0000000000  0.1602454480
     0.3970000000     0.0646411968     2.8826997834  0.0000000000  0.1601419611
     0.3950000000     0.0643421565     2.8702068119  0.0000000000  0.1600379996
     0.3930000000     0.0640430427     2.8577057035  0.0000000000  0.1599335586
     0.3910000000     0.0637438544     2.8451964100  0.0000000000  0.1598286335
     0.3890000000     0.0634445911     2.8326788825  0.0000000000  0.1597232195
     0.3870000000     0.0631452519     2.8201530716  0.0000000000  0.1596173117
     0.3850000000     0.0628458362     2.8076189274  0.0000000000  0.1595109050
     0.3830000000     0.0625463432     2.7950763993  0.0000000000  0.1594039946
     0.3810000000     0.0622467721     2.7825254363  0.0000000000  0.1592965751
     0.3790000000     0.0619471223     2.7699659866  0.0000000000  0.1591886414
     0.3770000000     0.0616473928     2.7573979979  0.0000000000  0.1590801883
     0.3750000000     0.0613475830     2.7448214174  0.0000000000  0.1589712104
     0.3730000000     0.0610476920     2.7322361914  0.0000000000  0.1588617021
     0.3710000000     0.0607477191     2.7196422658  0.0000000000  0.1587516581
     0.3690000000     0.0604476633     2.7070395859  0.0000000000  0.1586410725
     0.3670000000     0.0601475239     2.6944280960  0.0000000000  0.1585299398
     0.3650000000     0.0598473000     2.6818077402  0.0000000000  0.1584182541
     0.3630000000     0.0595469909     2.6691784616  0.0000000000  0.1583060095
     0.3610000000     0.0592465955     2.6565402026  0.0000000000  0.1581931999
     0.3590000000     0.0589461131     2.6438929052  0.0000000000  0.1580798194
     0.3570000000     0.0586455427     2.6312365103  0.0000000000  0.1579658617
     0.3550000000     0.0583448834     2.6185709584  0.0000000000  0.1578513204
     0.3530000000     0.0580441344     2.6058961890  0.0000000000  0.1577361892
     0.3510000000     0.0577432947     2.5932121410  0.0000000000  0.1576204616
     0.3490000000     0.0574423633     2.5805187524  0.0000000000  0.1575041309
     0.3470000000     0.0571413394     2.5678159607  0.0000000000  0.1573871903
     0.3450000000     0.0568402218     2.5551037023  0.0000000000  0.1572696331
     0.3430000000     0.0565390097     2.5423819128  0.0000000000  0.1571514522
     0.3410000000     0.0562377020     2.5296505272  0.0000000000  0.1570326406
     0.3390000000     0.0559362978     2.5169094795  0.0000000000  0.1569131909
     0.3370000000     0.0556347959     2.5041587028  0.0000000000  0.1567930960
     0.3350000000     0.0553331954     2.4913981295  0.0000000000  0.1566723483
     0.3330000000     0.0550314952     2.4786276909  0.0000000000  0.1565509401
     0.3310000000     0.0547296942     2.4658473175  0.0000000000  0.1564288638
     0.3290000000     0.0544277913     2.4530569389  0.0000000000  0.1563061114
     0.3270000000     0.0541257854     2.4402564836  0.0000000000  0.1561826750
     0.3250000000     0.0538236754     2.4274458794  0.0000000000  0.1560585464
     0.3230000000     0.0535214601     2.4146250528  0.0000000000  0.1559337172
     0.3210000000     0.0532191383     2.4017939296  0.0000000000  0.1558081789
     0.3190000000     0.0529167090     2.3889524344  0.0000000000  0.1556819230
     0.3170000000     0.0526141708     2.3761004907  0.0000000000  0.1555549406
     0.3150000000     0.0523115226     2.3632380211  0.0000000000  0.1554272228
     0.3130000000     0.0520087631     2.3503649470  0.0000000000  0.1552987605
     0.3110000000     0.0517058910     2.3374811887  0.0000000000  0.1551695443
     0.3090000000     0.0514029051     2.3245866655  0.0000000000  0.1550395648
     0.3070000000     0.0510998041     2.3116812953  0.0000000000  0.1549088124
     0.3050000000     0.0507965866     2.2987649950  0.0000000000  0.1547772771
     0.3030000000     0.0504932513     2.2858376802  0.0000000000  0.1546449489
     0.3010000000     0.0501897969     2.2728992654  0.0000000000  0.1545118177
     0.2990000000     0.0498862219     2.2599496636  0.0000000000  0.1543778729
     0.2970000000     0.0495825249     2.2469887869  0.0000000000  0.1542431039
     0.2950000000     0.0492787045     2.2340165456  0.0000000000  0.1541074998
     0.2930000000     0.0489747592     2.2210328490  0.0000000000  0.1539710497
     0.2910000000     0.0486706876     2.2080376050  0.0000000000  0.1538337421
     0.2890000000     0.0483664880     2.1950307199  0.0000000000  0.1536955656
     0.2870000000     0.0480621591     2.1820120988  0.0000000000  0.1535565083
     0.2850000000     0.0477576991     2.1689816451  0.0000000000  0.1534165583
     0.2830000000     0.0474531066     2.1559392610  0.0000000000  0.1532757033
     0.2810000000     0.0471483799     2.1428848468  0.0000000000  0.1531339308
     0.2790000000     0.0468435173     2.1298183016  0.0000000000  0.1529912279
     0.2770000000     0.0465385171     2.1167395226  0.0000000000  0.1528475817
     0.2750000000     0.0462333777     2.1036484054  0.0000000000  0.1527029787
     0.2730000000     0.0459280973     2.0905448441  0.0000000000  0.1525574054
     0.2710000000     0.0456226741     2.0774287309  0.0000000000  0.1524108478
     0.2690000000     0.0453171063     2.0642999563  0.0000000000  0.1522632916
     0.2670000000     0.0450113921     2.0511584090  0.0000000000  0.1521147224
     0.2650000000     0.0447055296     2.0380039758  0.0000000000  0.1519651253
     0.2630000000     0.0443995168     2.0248365417  0.0000000000  0.1518144850
     0.2610000000     0.0440933519     2.0116559896  0.0000000000  0.1516627860
     0.2590000000     0.0437870328     1.9984622006  0.0000000000  0.1515100124
     0.2570000000     0.0434805575     1.9852550535  0.0000000000  0.1513561479
     0.2550000000     0.0431739240     1.9720344253  0.0000000000  0.1512011759
     0.2530000000     0.0428671301     1.9588001907  0.0000000000  0.1510450793
     0.2510000000     0.0425601738     1.9455522223  0.0000000000  0.1508878407
     0.2490000000     0.0422530527     1.9322903901  0.0000000000  0.1507294422
     0.2470000000     0.0419457647     1.9190145623  0.0000000000  0.1505698656
     0.2450000000     0.0416383075     1.9057246043  0.0000000000  0.1504090921
     0.2430000000     0.0413306788     1.8924203793  0.0000000000  0.1502471025
     0.2410000000     0.0410228762     1.8791017479  0.0000000000  0.1500838773
     0.2390000000     0.0407148973     1.8657685682  0.0000000000  0.1499193962
     0.2370000000     0.0404067396     1.8524206954  0.0000000000  0.1497536387
     0.2350000000     0.0400984006     1.8390579824  0.0000000000  0.1495865836
     0.2330000000     0.0397898777     1.8256802789  0.0000000000  0.1494182091
     0.2310000000     0.0394811683     1.8122874321  0.0000000000  0.1492484931
     0.2290000000     0.0391722697     1.7988792859  0.0000000000  0.1490774127
     0.2270000000     0.0388631791     1.7854556814  0.0000000000  0.1489049445
     0.2250000000     0.0385538938     1.7720164565  0.0000000000  0.1487310645
     0.2230000000     0.0382444109     1.7585614460  0.0000000000  0.1485557479
     0.2210000000     0.0379347275     1.7450904811  0.0000000000  0.1483789696
     0.2190000000     0.0376248405     1.7316033899  0.0000000000  0.1482007035
     0.2170000000     0.0373147470     1.7180999969  0.0000000000  0.1480209228
     0.2150000000     0.0370044437     1.7045801229  0.0000000000  0.1478396001
     0.2130000000     0.0366939275     1.6910435851  0.0000000000  0.1476567071
     0.2110000000     0.0363831950     1.6774901969  0.0000000000  0.1474722150
     0.2090000000     0.0360722431     1.6639197675  0.0000000000  0.1472860938
     0.2070000000     0.0357610681     1.6503321024  0.0000000000  0.1470983129
     0.2050000000     0.0354496666     1.6367270026  0.0000000000  0.1469088408
     0.2030000000     0.0351380351     1.6231042648  0.0000000000  0.1467176448
     0.2010000000     0.0348261698     1.6094636815  0.0000000000  0.1465246917
     0.1990000000     0.0345140669     1.5958050402  0.0000000000  0.1463299469
     0.1970000000     0.0342017226     1.5821281238  0.0000000000  0.1461333751
     0.1950000000     0.0338891329     1.5684327104  0.0000000000  0.1459349396
     0.1930000000     0.0335762938     1.5547185728  0.0000000000  0.1457346028
     0.1910000000     0.0332632011     1.5409854787  0.0000000000  0.1455323260
     0.1890000000     0.0329498505     1.5272331902  0.0000000000  0.1453280690
     0.1870000000     0.0326362377     1.5134614639  0.0000000000  0.1451217906
     0.1850000000     0.0323223581     1.4996700504  0.0000000000  0.1449134481
     0.1830000000     0.0320082072     1.4858586946  0.0000000000  0.1447029976
     0.1810000000     0.0316937802     1.4720271347  0.0000000000  0.1444903937
     0.1790000000     0.0313790723     1.4581751029  0.0000000000  0.1442755893
     0.1770000000     0.0310640785     1.4443023242  0.0000000000  0.1440585360
     0.1750000000     0.0307487935     1.4304085171  0.0000000000  0.1438391837
     0.1730000000     0.0304332123     1.4164933926  0.0000000000  0.1436174805
     0.1710000000     0.0301173293     1.4025566543  0.0000000000  0.1433933728
     0.1690000000     0.0298011390     1.3885979979  0.0000000000  0.1431668051
     0.1670000000     0.0294846357     1.3746171113  0.0000000000  0.1429377199
     0.1650000000     0.0291678135     1.3606136738  0.0000000000  0.1427060576
     0.1630000000     0.0288506662     1.3465873560  0.0000000000  0.1424717567
     0.1610000000     0.0285331877     1.3325378195  0.0000000000  0.1422347530
     0.1590000000     0.0282153716     1.3184647162  0.0000000000  0.1419949804
     0.1570000000     0.0278972112     1.3043676887  0.0000000000  0.1417523699
     0.1550000000     0.0275786996     1.2902463687  0.0000000000  0.1415068501
     0.1530000000     0.0272598300     1.2761003778  0.0000000000  0.1412583469
     0.1510000000     0.0269405949     1.2619293272  0.0000000000  0.1410067831
     0.1490000000     0.0266209869     1.2477328135  0.0000000000  0.1407520785
     0.1470000000     0.0263009984     1.2335104241  0.0000000000  0.1404941498
     0.1450000000     0.0259806212     1.2192617330  0.0000000000  0.1402329103
     0.1430000000     0.0256598472     1.2049863007  0.0000000000  0.1399682695
     0.1410000000     0.0253386680     1.1906836740  0.0000000000  0.1397001333
     0.1390000000     0.0250170746     1.1763533851  0.0000000000  0.1394284036
     0.1370000000     0.0246950579     1.1619949513  0.0000000000  0.1391529780
     0.1350000000     0.0243726087     1.1476078738  0.0000000000  0.1388737498
     0.1330000000     0.0240497171     1.1331916372  0.0000000000  0.1385906073
     0.1310000000     0.0237263731     1.1187457085  0.0000000000  0.1383034339
     0.1290000000     0.0234025662     1.1042695365  0.0000000000  0.1380121077
     0.1270000000     0.0230782856     1.0897625507  0.0000000000  0.1377165012
     0.1250000000     0.0227535201     1.0752241603  0.0000000000  0.1374164808
     0.1230000000     0.0224282580     1.0606537531  0.0000000000  0.1371119063
     0.1210000000     0.0221024873     1.0460506944  0.0000000000  0.1368026311
     0.1190000000     0.0217761953     1.0314143259  0.0000000000  0.1364885011
     0.1170000000     0.0214493691     1.0167439643  0.0000000000  0.1361693543
     0.1150000000     0.0211219950     1.0020388997  0.0000000000  0.1358450207
     0.1130000000     0.0207940590     0.9872983944  0.0000000000  0.1355153212
     0.1110000000     0.0204655464     0.9725216813  0.0000000000  0.1351800674
     0.1090000000     0.0201364418     0.9577079616  0.0000000000  0.1348390605
     0.1070000000     0.0198067293     0.9428564038  0.0000000000  0.1344920911
     0.1050000000     0.0194763923     0.9279661408  0.0000000000  0.1341389376
     0.1030000000     0.0191454133     0.9130362683  0.0000000000  0.1337793662
     0.1010000000     0.0188137743     0.8980658421  0.0000000000  0.1334131293
     0.0990000000     0.0184814562     0.8830538755  0.0000000000  0.1330399645
     0.0970000000     0.0181484393     0.8679993369  0.0000000000  0.1326595936
     0.0950000000     0.0178147026     0.8529011459  0.0000000000  0.1322717212
     0.0930000000     0.0174802245     0.8377581709  0.0000000000  0.1318760334
     0.0910000000     0.0171449821     0.8225692248  0.0000000000  0.1314721957
     0.0890000000     0.0168089514     0.8073330613  0.0000000000  0.1310598519
     0.0870000000     0.0164721073     0.7920483703  0.0000000000  0.1306386215
     0.0850000000     0.0161344231     0.7767137733  0.0000000000  0.1302080980
     0.0830000000     0.0157958711     0.7613278179  0.0000000000  0.1297678461
     0.0810000000     0.0154564218     0.7458889721  0.0000000000  0.1293173990
     0.0790000000     0.0151160441     0.7303956176  0.0000000000  0.1288562552
     0.0770000000     0.0147747053     0.7148460429  0.0000000000  0.1283838755
     0.0750000000     0.0144323708     0.6992384350  0.0000000000  0.1278996781
     0.0730000000     0.0140890037     0.6835708707  0.0000000000  0.1274030352
     0.0710000000     0.0137445652     0.6678413066  0.0000000000  0.1268932669
     0.0690000000     0.0133990139     0.6520475677  0.0000000000  0.1263696362
     0.0670000000     0.0130523059     0.6361873350  0.0000000000  0.1258313416
     0.0650000000     0.0127043943     0.6202581315  0.0000000000  0.1252775100
     0.0630000000     0.0123552292     0.6042573057  0.0000000000  0.1247071876
     0.0610000000     0.0120047572     0.5881820135  0.0000000000  0.1241193297
     0.0590000000     0.0116529213     0.5720291975  0.0000000000  0.1235127885
     0.0570000000     0.0112996601     0.5557955627  0.0000000000  0.1228862998
     0.0550000000     0.0109449079     0.5394775493  0.0000000000  0.1222384657
     0.0530000000     0.0105885937     0.5230713005  0.0000000000  0.1215677359
     0.0510000000     0.0102306411     0.5065726256  0.0000000000  0.1208723844
     0.0490000000     0.0098709674     0.4899769569  0.0000000000  0.1201504816
     0.0470000000     0.0095094827     0.4732792981  0.0000000000  0.1193998616
     0.0450000000     0.0091460895     0.4564741642  0.0000000000  0.1186180813
     0.0430000000     0.0087806814     0.4395555097  0.0000000000  0.1178023715
     0.0410000000     0.0084131420     0.4225166419  0.0000000000  0.1169495757
     0.0390000000     0.0080433435     0.4053501163  0.0000000000  0.1160560750
     0.0370000000     0.0076711451     0.3880476085  0.0000000000  0.1151176922
     0.0350000000     0.0072963913     0.3705997564  0.0000000000  0.1141295713
     0.0330000000     0.0069189093     0.3529959636  0.0000000000  0.1130860219
     0.0310000000     0.0065385063     0.3352241502  0.0000000000  0.1119803161
     0.0290000000     0.0061549664     0.3172704354  0.0000000000  0.1108044196
     0.0270000000     0.0057680463     0.2991187238  0.0000000000  0.1095486297
     0.0250000000     0.0053774702     0.2807501599  0.0000000000  0.1082010787
     0.0230000000     0.0049829235     0.2621423932  0.0000000000  0.1067470360
     0.0210000000     0.0045840450     0.2432685637  0.0000000000  0.1051679044
     0.0190000000     0.0041804169     0.2240958713  0.0000000000  0.1034397324
     0.0170000000     0.0037715518     0.2045834860  0.0000000000  0.1015309311
     0.0150000000     0.0033568765     0.1846793873  0.0000000000  0.0993986212
     0.0130000000     0.0029357112     0.1643153601  0.0000000000  0.0969824802
     0.0110000000     0.0025072446     0.1433986101  0.0000000000  0.0941936926
     0.0090000000     0.0020705069     0.1217966430  0.0000000000  0.0908933668
     0.0070000000     0.0016243563     0.0993071377  0.0000000000  0.0868452817
     0.0050000000     0.0011675475     0.0755886052  0.0000000000  0.0815936143
     0.0030000000     0.0006992421     0.0499587121  0.0000000000  0.0740459860
     0.0010000000     0.0002229972     0.0204347403  0.0000000000  0.0598489207


==> anc/s87h_04/s87h_04-eos2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7479376508    47.3724262697  0.0000000000  0.2902308100
    10.9810000000     2.7422147537    47.3035012627  0.0000000000  0.2901099155
    10.9610000000     2.7364927037    47.2345474820  0.0000000000  0.2899888626
    10.9410000000     2.7307715049    47.1655648880  0.0000000000  0.2898676509
    10.9210000000     2.7250511617    47.0965534422  0.0000000000  0.2897462799
    10.9010000000     2.7193316785    47.0275131069  0.0000000000  0.2896247492
    10.8810000000     2.7136130460    46.9584436767  0.0000000000  0.2895030580
    10.8610000000     2.7078952827    46.8893452852  0.0000000000  0.2893812061
    10.8410000000     2.7021783796    46.8202177292  0.0000000000  0.2892591929
    10.8210000000     2.6964623416    46.7510609757  0.0000000000  0.2891370178
    10.8010000000     2.6907471737    46.6818749927  0.0000000000  0.2890146804
    10.7810000000     2.6850328743    46.6126596650  0.0000000000  0.2888921802
    10.7610000000     2.6793194486    46.5434149627  0.0000000000  0.2887695167
    10.7410000000     2.6736069020    46.4741408573  0.0000000000  0.2886466894
    10.7210000000     2.6678952332    46.4048372371  0.0000000000  0.2885236978
    10.7010000000     2.6621844479    46.3355040756  0.0000000000  0.2884005413
    10.6810000000     2.6564745414    46.2661412217  0.0000000000  0.2882772194
    10.6610000000     2.6507655233    46.1967486934  0.0000000000  0.2881537316
    10.6410000000     2.6450573962    46.1273264255  0.0000000000  0.2880300774
    10.6210000000     2.6393501558    46.0578742709  0.0000000000  0.2879062562
    10.6010000000     2.6336438154    45.9883922923  0.0000000000  0.2877822677
    10.5810000000     2.6279383677    45.9188803033  0.0000000000  0.2876581111
    10.5610000000     2.6222338193    45.8493382855  0.0000000000  0.2875337859
    10.5410000000     2.6165301735    45.7797661801  0.0000000000  0.2874092917
    10.5210000000     2.6108274303    45.7101638877  0.0000000000  0.2872846278
    10.5010000000     2.6051256000    45.6405314351  0.0000000000  0.2871597940
    10.4810000000     2.5994246761    45.5708686425  0.0000000000  0.2870347893
    10.4610000000     2.5937246659    45.5011754973  0.0000000000  0.2869096134
    10.4410000000     2.5880255700    45.4314519054  0.0000000000  0.2867842658
    10.4210000000     2.5823273889    45.3616977739  0.0000000000  0.2866587457
    10.4010000000     2.5766301304    45.2919130942  0.0000000000  0.2865330528
    10.3810000000     2.5709337955    45.2220977757  0.0000000000  0.2864071864
    10.3610000000     2.5652383921    45.1522518121  0.0000000000  0.2862811461
    10.3410000000     2.5595439146    45.0823750330  0.0000000000  0.2861549312
    10.3210000000     2.5538503646    45.0124673521  0.0000000000  0.2860285410
    10.3010000000     2.5481577503    44.9425287670  0.0000000000  0.2859019752
    10.2810000000     2.5424660768    44.8725592349  0.0000000000  0.2857752331
    10.2610000000     2.5367753393    44.8025585911  0.0000000000  0.2856483141
    10.2410000000     2.5310855498    44.7325268780  0.0000000000  0.2855212178
    10.2210000000     2.5253967039    44.6624639335  0.0000000000  0.2853939434
    10.2010000000     2.5197088038    44.5923696795  0.0000000000  0.2852664903
    10.1810000000     2.5140218587    44.5222441210  0.0000000000  0.2851388582
    10.1610000000     2.5083358712    44.4520871821  0.0000000000  0.2850110463
    10.1410000000     2.5026508374    44.3818987068  0.0000000000  0.2848830540
    10.1210000000     2.4969667603    44.3116786224  0.0000000000  0.2847548806
    10.1010000000     2.4912836495    44.2414269392  0.0000000000  0.2846265257
    10.0810000000     2.4856015083    44.1711435868  0.0000000000  0.2844979887
    10.0610000000     2.4799203335    44.1008284151  0.0000000000  0.2843692689
    10.0410000000     2.4742401285    44.0304813569  0.0000000000  0.2842403657
    10.0210000000     2.4685609037    43.9601024277  0.0000000000  0.2841112786
    10.0010000000     2.4628826564    43.8896914817  0.0000000000  0.2839820068
     9.9810000000     2.4572053839    43.8192483749  0.0000000000  0.2838525497
     9.9610000000     2.4515291036    43.7487732078  0.0000000000  0.2837229069
     9.9410000000     2.4458538066    43.6782657583  0.0000000000  0.2835930776
     9.9210000000     2.4401794975    43.6077259677  0.0000000000  0.2834630611
     9.9010000000     2.4345061875    43.5371538598  0.0000000000  0.2833328570
     9.8810000000     2.4288338747    43.4665492978  0.0000000000  0.2832024645
     9.8610000000     2.4231625577    43.3959121469  0.0000000000  0.2830718829
     9.8410000000     2.4174922416    43.3252423544  0.0000000000  0.2829411117
     9.8210000000     2.4118229381    43.2545399494  0.0000000000  0.2828101503
     9.8010000000     2.4061546398    43.1838047213  0.0000000000  0.2826789979
     9.7810000000     2.4004873522    43.1130366218  0.0000000000  0.2825476538
     9.7610000000     2.3948210844    43.0422356442  0.0000000000  0.2824161176
     9.7410000000     2.3891558358    42.9714016631  0.0000000000  0.2822843885
     9.7210000000     2.3834916030    42.9005345145  0.0000000000  0.2821524657
     9.7010000000     2.3778284050    42.8296343163  0.0000000000  0.2820203489
     9.6810000000     2.3721662290    42.7587007879  0.0000000000  0.2818880370
     9.6610000000     2.3665050880    42.6877339703  0.0000000000  0.2817555296
     9.6410000000     2.3608449793    42.6167337060  0.0000000000  0.2816228259
     9.6210000000     2.3551859097    42.5456999592  0.0000000000  0.2814899253
     9.6010000000     2.3495278833    42.4746326556  0.0000000000  0.2813568271
     9.5810000000     2.3438709072    42.4035317623  0.0000000000  0.2812235307
     9.5610000000     2.3382149731    42.3323970495  0.0000000000  0.2810900351
     9.5410000000     2.3325600949    42.2612285668  0.0000000000  0.2809563400
     9.5210000000     2.3269062710    42.1900261674  0.0000000000  0.2808224444
     9.5010000000     2.3212535031    42.1187897456  0.0000000000  0.2806883477
     9.4810000000     2.3156017993    42.0475192768  0.0000000000  0.2805540492
     9.4610000000     2.3099511678    41.9762147375  0.0000000000  0.2804195483
     9.4410000000     2.3043015984    41.9048758695  0.0000000000  0.2802848440
     9.4210000000     2.2986531060    41.8335027317  0.0000000000  0.2801499359
     9.4010000000     2.2930056871    41.7620951484  0.0000000000  0.2800148231
     9.3810000000     2.2873593505    41.6906531031  0.0000000000  0.2798795049
     9.3610000000     2.2817140993    41.6191765022  0.0000000000  0.2797439806
     9.3410000000     2.2760699304    41.5476651755  0.0000000000  0.2796082494
     9.3210000000     2.2704268597    41.4761191900  0.0000000000  0.2794723107
     9.3010000000     2.2647848782    41.4045383006  0.0000000000  0.2793361635
     9.2810000000     2.2591439960    41.3329224995  0.0000000000  0.2791998073
     9.2610000000     2.2535042170    41.2612717020  0.0000000000  0.2790632413
     9.2410000000     2.2478655391    41.1895857474  0.0000000000  0.2789264646
     9.2210000000     2.2422279790    41.1178647107  0.0000000000  0.2787894767
     9.2010000000     2.2365915228    41.0461082790  0.0000000000  0.2786522765
     9.1810000000     2.2309561906    40.9743165700  0.0000000000  0.2785148636
     9.1610000000     2.2253219751    40.9024893524  0.0000000000  0.2783772369
     9.1410000000     2.2196888875    40.8306266306  0.0000000000  0.2782393959
     9.1210000000     2.2140569271    40.7587282552  0.0000000000  0.2781013396
     9.1010000000     2.2084260963    40.6867941178  0.0000000000  0.2779630673
     9.0810000000     2.2027964069    40.6148242280  0.0000000000  0.2778245783
     9.0610000000     2.1971678528    40.5428183651  0.0000000000  0.2776858716
     9.0410000000     2.1915404463    40.4707765424  0.0000000000  0.2775469465
     9.0210000000     2.1859141814    40.3986985433  0.0000000000  0.2774078022
     9.0010000000     2.1802890770    40.3265844621  0.0000000000  0.2772684380
     8.9810000000     2.1746651216    40.2544340092  0.0000000000  0.2771288529
     8.9610000000     2.1690423284    40.1822472055  0.0000000000  0.2769890462
     8.9410000000     2.1634206983    40.1100239198  0.0000000000  0.2768490170
     8.9210000000     2.1578002390    40.0377640997  0.0000000000  0.2767087646
     8.9010000000     2.1521809519    39.9654676183  0.0000000000  0.2765682880
     8.8810000000     2.1465628390    39.8931343505  0.0000000000  0.2764275865
     8.8610000000     2.1409459024    39.8207641737  0.0000000000  0.2762866591
     8.8410000000     2.1353301562    39.7483571202  0.0000000000  0.2761455051
     8.8210000000     2.1297155970    39.6759129946  0.0000000000  0.2760041237
     8.8010000000     2.1241022305    39.6034317189  0.0000000000  0.2758625138
     8.7810000000     2.1184900599    39.5309131787  0.0000000000  0.2757206748
     8.7610000000     2.1128790911    39.4583573000  0.0000000000  0.2755786056
     8.7410000000     2.1072693307    39.3857640106  0.0000000000  0.2754363055
     8.7210000000     2.1016607764    39.3131331269  0.0000000000  0.2752937735
     8.7010000000     2.0960534410    39.2404646570  0.0000000000  0.2751510090
     8.6810000000     2.0904473227    39.1677584217  0.0000000000  0.2750080107
     8.6610000000     2.0848424259    39.0950143197  0.0000000000  0.2748647779
     8.6410000000     2.0792387553    39.0222322523  0.0000000000  0.2747213097
     8.6210000000     2.0736363215    38.9494121981  0.0000000000  0.2745776053
     8.6010000000     2.0680351181    38.8765539117  0.0000000000  0.2744336635
     8.5810000000     2.0624351619    38.8036574518  0.0000000000  0.2742894837
     8.5610000000     2.0568364470    38.7307225778  0.0000000000  0.2741450648
     8.5410000000     2.0512389820    38.6577492397  0.0000000000  0.2740004059
     8.5210000000     2.0456427732    38.5847373522  0.0000000000  0.2738555061
     8.5010000000     2.0400478238    38.5116867947  0.0000000000  0.2737103645
     8.4810000000     2.0344541347    38.4385974116  0.0000000000  0.2735649799
     8.4610000000     2.0288617185    38.3654691996  0.0000000000  0.2734193518
     8.4410000000     2.0232705736    38.2923019704  0.0000000000  0.2732734789
     8.4210000000     2.0176807073    38.2190956505  0.0000000000  0.2731273603
     8.4010000000     2.0120921244    38.1458501313  0.0000000000  0.2729809952
     8.3810000000     2.0065048269    38.0725652695  0.0000000000  0.2728343823
     8.3610000000     2.0009188229    37.9992409989  0.0000000000  0.2726875210
     8.3410000000     1.9953341151    37.9258771811  0.0000000000  0.2725404100
     8.3210000000     1.9897507093    37.8524737175  0.0000000000  0.2723930485
     8.3010000000     1.9841686113    37.7790305119  0.0000000000  0.2722454354
     8.2810000000     1.9785878247    37.7055474337  0.0000000000  0.2720975698
     8.2610000000     1.9730083560    37.6320243918  0.0000000000  0.2719494506
     8.2410000000     1.9674302065    37.5584612238  0.0000000000  0.2718010767
     8.2210000000     1.9618533859    37.4848578807  0.0000000000  0.2716524473
     8.2010000000     1.9562778989    37.4112142421  0.0000000000  0.2715035614
     8.1810000000     1.9507037446    37.3375301167  0.0000000000  0.2713544176
     8.1610000000     1.9451309366    37.2638055000  0.0000000000  0.2712050152
     8.1410000000     1.9395594746    37.1900402062  0.0000000000  0.2710553530
     8.1210000000     1.9339893644    37.1162341255  0.0000000000  0.2709054299
     8.1010000000     1.9284206119    37.0423871513  0.0000000000  0.2707552450
     8.0810000000     1.9228532260    36.9684992157  0.0000000000  0.2706047972
     8.0610000000     1.9172872023    36.8945700711  0.0000000000  0.2704540852
     8.0410000000     1.9117225585    36.8205997649  0.0000000000  0.2703031083
     8.0210000000     1.9061592881    36.7465880186  0.0000000000  0.2701518650
     8.0010000000     1.9005974039    36.6725348121  0.0000000000  0.2700003545
     7.9810000000     1.8950369108    36.5984400186  0.0000000000  0.2698485756
     7.9610000000     1.8894778140    36.5243035140  0.0000000000  0.2696965272
     7.9410000000     1.8839201165    36.4501251411  0.0000000000  0.2695442081
     7.9210000000     1.8783638240    36.3759047817  0.0000000000  0.2693916172
     7.9010000000     1.8728089454    36.3016423569  0.0000000000  0.2692387535
     7.8810000000     1.8672554843    36.2273377182  0.0000000000  0.2690856158
     7.8610000000     1.8617034504    36.1529907922  0.0000000000  0.2689322030
     7.8410000000     1.8561528398    36.0786013282  0.0000000000  0.2687785137
     7.8210000000     1.8506036680    36.0041693311  0.0000000000  0.2686245470
     7.8010000000     1.8450559319    35.9296945564  0.0000000000  0.2684703015
     7.7810000000     1.8395096476    35.8551770147  0.0000000000  0.2683157763
     7.7610000000     1.8339648101    35.7806164320  0.0000000000  0.2681609699
     7.7410000000     1.8284214358    35.7060128247  0.0000000000  0.2680058814
     7.7210000000     1.8228795206    35.6313659254  0.0000000000  0.2678505094
     7.7010000000     1.8173390816    35.5566757565  0.0000000000  0.2676948529
     7.6810000000     1.8118001151    35.4819420570  0.0000000000  0.2675389105
     7.6610000000     1.8062626284    35.4071647128  0.0000000000  0.2673826809
     7.6410000000     1.8007266345    35.3323436837  0.0000000000  0.2672261631
     7.6210000000     1.7951921306    35.2574787191  0.0000000000  0.2670693557
     7.6010000000     1.7896591303    35.1825697854  0.0000000000  0.2669122575
     7.5810000000     1.7841276370    35.1076167099  0.0000000000  0.2667548673
     7.5610000000     1.7785976544    35.0326193233  0.0000000000  0.2665971836
     7.5410000000     1.7730691969    34.9575776015  0.0000000000  0.2664392055
     7.5210000000     1.7675422586    34.8824912404  0.0000000000  0.2662809314
     7.5010000000     1.7620168546    34.8073602226  0.0000000000  0.2661223601
     7.4810000000     1.7564929900    34.7321843924  0.0000000000  0.2659634903
     7.4610000000     1.7509706704    34.6569635977  0.0000000000  0.2658043207
     7.4410000000     1.7454499015    34.5816976901  0.0000000000  0.2656448500
     7.4210000000     1.7399306948    34.5063865947  0.0000000000  0.2654850769
     7.4010000000     1.7344130490    34.4310300647  0.0000000000  0.2653249999
     7.3810000000     1.7288969762    34.3556280324  0.0000000000  0.2651646178
     7.3610000000     1.7233824812    34.2801803285  0.0000000000  0.2650039292
     7.3410000000     1.7178695718    34.2046868222  0.0000000000  0.2648429327
     7.3210000000     1.7123582558    34.1291473865  0.0000000000  0.2646816271
     7.3010000000     1.7068485366    34.0535618281  0.0000000000  0.2645200107
     7.2810000000     1.7013404232    33.9779300276  0.0000000000  0.2643580823
     7.2610000000     1.6958339245    33.9022518688  0.0000000000  0.2641958406
     7.2410000000     1.6903290427    33.8265271353  0.0000000000  0.2640332839
     7.2210000000     1.6848257902    33.7507557532  0.0000000000  0.2638704110
     7.2010000000     1.6793241698    33.6749375140  0.0000000000  0.2637072203
     7.1810000000     1.6738241947    33.5990723513  0.0000000000  0.2635437106
     7.1610000000     1.6683258635    33.5231599953  0.0000000000  0.2633798802
     7.1410000000     1.6628291903    33.4472003873  0.0000000000  0.2632157277
     7.1210000000     1.6573341794    33.3711933346  0.0000000000  0.2630512517
     7.1010000000     1.6518408406    33.2951387174  0.0000000000  0.2628864507
     7.0810000000     1.6463491793    33.2190363512  0.0000000000  0.2627213231
     7.0610000000     1.6408592036    33.1428860897  0.0000000000  0.2625558674
     7.0410000000     1.6353709196    33.0666877567  0.0000000000  0.2623900822
     7.0210000000     1.6298843387    32.9904412486  0.0000000000  0.2622239659
     7.0010000000     1.6243994654    32.9141463630  0.0000000000  0.2620575169
     6.9810000000     1.6189163071    32.8378029364  0.0000000000  0.2618907338
     6.9610000000     1.6134348741    32.7614108433  0.0000000000  0.2617236148
     6.9410000000     1.6079551722    32.6849698944  0.0000000000  0.2615561586
     6.9210000000     1.6024772125    32.6084799728  0.0000000000  0.2613883635
     6.9010000000     1.5970009968    32.5319408301  0.0000000000  0.2612202277
     6.8810000000     1.5915265421    32.4553524257  0.0000000000  0.2610517499
     6.8610000000     1.5860538461    32.3787144525  0.0000000000  0.2608829283
     6.8410000000     1.5805829266    32.3020268786  0.0000000000  0.2607137614
     6.8210000000     1.5751137873    32.2252894736  0.0000000000  0.2605442474
     6.8010000000     1.5696464324    32.1485020119  0.0000000000  0.2603743846
     6.7810000000     1.5641808809    32.0716644748  0.0000000000  0.2602041716
     6.7610000000     1.5587171306    31.9947765448  0.0000000000  0.2600336064
     6.7410000000     1.5532551968    31.9178381449  0.0000000000  0.2598626876
     6.7210000000     1.5477950831    31.8408490347  0.0000000000  0.2596914132
     6.7010000000     1.5423368009    31.7638090792  0.0000000000  0.2595197816
     6.6810000000     1.5368803618    31.6867181480  0.0000000000  0.2593477912
     6.6610000000     1.5314257688    31.6095759820  0.0000000000  0.2591754401
     6.6410000000     1.5259730346    31.5323824605  0.0000000000  0.2590027265
     6.6210000000     1.5205221676    31.4551374008  0.0000000000  0.2588296488
     6.6010000000     1.5150731770    31.3778406254  0.0000000000  0.2586562051
     6.5810000000     1.5096260675    31.3004918953  0.0000000000  0.2584823935
     6.5610000000     1.5041808563    31.2230911425  0.0000000000  0.2583082124
     6.5410000000     1.4987375445    31.1456380719  0.0000000000  0.2581336597
     6.5210000000     1.4932961478    31.0681325923  0.0000000000  0.2579587339
     6.5010000000     1.4878566732    30.9905744853  0.0000000000  0.2577834329
     6.4810000000     1.4824191259    30.9129635051  0.0000000000  0.2576077548
     6.4610000000     1.4769835230    30.8352995756  0.0000000000  0.2574316978
     6.4410000000     1.4715498685    30.7575824286  0.0000000000  0.2572552600
     6.4210000000     1.4661181762    30.6798119328  0.0000000000  0.2570784396
     6.4010000000     1.4606884509    30.6019878310  0.0000000000  0.2569012344
     6.3810000000     1.4552607076    30.5241100027  0.0000000000  0.2567236426
     6.3610000000     1.4498349523    30.4461782018  0.0000000000  0.2565456623
     6.3410000000     1.4444111963    30.3681922533  0.0000000000  0.2563672913
     6.3210000000     1.4389894516    30.2901519876  0.0000000000  0.2561885279
     6.3010000000     1.4335697258    30.2120571759  0.0000000000  0.2560093699
     6.2810000000     1.4281520322    30.1339076598  0.0000000000  0.2558298154
     6.2610000000     1.4227363773    30.0557031896  0.0000000000  0.2556498622
     6.2410000000     1.4173227732    29.9774435861  0.0000000000  0.2554695083
     6.2210000000     1.4119112322    29.8991286759  0.0000000000  0.2552887517
     6.2010000000     1.4065017608    29.8207581949  0.0000000000  0.2551075902
     6.1810000000     1.4010943747    29.7423320138  0.0000000000  0.2549260218
     6.1610000000     1.3956890793    29.6638498482  0.0000000000  0.2547440442
     6.1410000000     1.3902858917    29.5853115808  0.0000000000  0.2545616554
     6.1210000000     1.3848848185    29.5067169396  0.0000000000  0.2543788533
     6.1010000000     1.3794858734    29.4280657553  0.0000000000  0.2541956356
     6.0810000000     1.3740890644    29.3493577687  0.0000000000  0.2540120001
     6.0610000000     1.3686944044    29.2705927909  0.0000000000  0.2538279446
     6.0410000000     1.3633019046    29.1917706076  0.0000000000  0.2536434669
     6.0210000000     1.3579115793    29.1128910424  0.0000000000  0.2534585648
     6.0010000000     1.3525234367    29.0339538302  0.0000000000  0.2532732359
     5.9810000000     1.3471374900    28.9549587761  0.0000000000  0.2530874780
     5.9610000000     1.3417537489    28.8759056282  0.0000000000  0.2529012888
     5.9410000000     1.3363722280    28.7967942050  0.0000000000  0.2527146659
     5.9210000000     1.3309929381    28.7176242680  0.0000000000  0.2525276070
     5.9010000000     1.3256158932    28.6383956174  0.0000000000  0.2523401098
     5.8810000000     1.3202411011    28.5591079656  0.0000000000  0.2521521717
     5.8610000000     1.3148685814    28.4797611895  0.0000000000  0.2519637906
     5.8410000000     1.3094983391    28.4003549527  0.0000000000  0.2517749639
     5.8210000000     1.3041303887    28.3208890519  0.0000000000  0.2515856890
     5.8010000000     1.2987647453    28.2413632908  0.0000000000  0.2513959637
     5.7810000000     1.2934014227    28.1617774486  0.0000000000  0.2512057855
     5.7610000000     1.2880404288    28.0821312186  0.0000000000  0.2510151517
     5.7410000000     1.2826817809    28.0024244261  0.0000000000  0.2508240598
     5.7210000000     1.2773254908    27.9226568104  0.0000000000  0.2506325074
     5.7010000000     1.2719715709    27.8428281183  0.0000000000  0.2504404918
     5.6810000000     1.2666200385    27.7629381662  0.0000000000  0.2502480105
     5.6610000000     1.2612709014    27.6829866235  0.0000000000  0.2500550607
     5.6410000000     1.2559241763    27.6029732909  0.0000000000  0.2498616399
     5.6210000000     1.2505798787    27.5228979459  0.0000000000  0.2496677455
     5.6010000000     1.2452380188    27.4427602818  0.0000000000  0.2494733746
     5.5810000000     1.2398986136    27.3625600920  0.0000000000  0.2492785247
     5.5610000000     1.2345616787    27.2822971469  0.0000000000  0.2490831929
     5.5410000000     1.2292272227    27.2019711029  0.0000000000  0.2488873765
     5.5210000000     1.2238952651    27.1215817775  0.0000000000  0.2486910727
     5.5010000000     1.2185658198    27.0411289047  0.0000000000  0.2484942787
     5.4810000000     1.2132388999    26.9606121966  0.0000000000  0.2482969916
     5.4610000000     1.2079145211    26.8800314040  0.0000000000  0.2480992087
     5.4410000000     1.2025927002    26.7993862864  0.0000000000  0.2479009270
     5.4210000000     1.1972734505    26.7186765511  0.0000000000  0.2477021436
     5.4010000000     1.1919567865    26.6379019144  0.0000000000  0.2475028554
     5.3810000000     1.1866427273    26.5570621615  0.0000000000  0.2473030598
     5.3610000000     1.1813312850    26.4761569662  0.0000000000  0.2471027534
     5.3410000000     1.1760224766    26.3951860713  0.0000000000  0.2469019335
     5.3210000000     1.1707163200    26.3141492287  0.0000000000  0.2467005969
     5.3010000000     1.1654128300    26.2330461394  0.0000000000  0.2464987405
     5.2810000000     1.1601120224    26.1518765138  0.0000000000  0.2462963613
     5.2610000000     1.1548139137    26.0706400717  0.0000000000  0.2460934561
     5.2410000000     1.1495185217    25.9893365422  0.0000000000  0.2458900217
     5.2210000000     1.1442258610    25.9079656045  0.0000000000  0.2456860549
     5.2010000000     1.1389359510    25.8265270072  0.0000000000  0.2454815525
     5.1810000000     1.1336488102    25.7450204783  0.0000000000  0.2452765114
     5.1610000000     1.1283644523    25.6634456673  0.0000000000  0.2450709282
     5.1410000000     1.1230828978    25.5818023223  0.0000000000  0.2448647995
     5.1210000000     1.1178041623    25.5000901128  0.0000000000  0.2446581221
     5.1010000000     1.1125282663    25.4183087774  0.0000000000  0.2444508925
     5.0810000000     1.1072552256    25.3364579770  0.0000000000  0.2442431074
     5.0610000000     1.1019850590    25.2545374121  0.0000000000  0.2440347632
     5.0410000000     1.0967177861    25.1725467936  0.0000000000  0.2438258566
     5.0210000000     1.0914534259    25.0904858139  0.0000000000  0.2436163840
     5.0010000000     1.0861919946    25.0083541177  0.0000000000  0.2434063419
     4.9810000000     1.0809335150    24.9261514481  0.0000000000  0.2431957267
     4.9610000000     1.0756780037    24.8438774426  0.0000000000  0.2429845348
     4.9410000000     1.0704254819    24.7615318080  0.0000000000  0.2427727625
     4.9210000000     1.0651759683    24.6791142044  0.0000000000  0.2425604062
     4.9010000000     1.0599294846    24.5966243318  0.0000000000  0.2423474622
     4.8810000000     1.0546860480    24.5140618155  0.0000000000  0.2421339267
     4.8610000000     1.0494456825    24.4314263787  0.0000000000  0.2419197959
     4.8410000000     1.0442084075    24.3487176697  0.0000000000  0.2417050660
     4.8210000000     1.0389742419    24.2659353202  0.0000000000  0.2414897330
     4.8010000000     1.0337432094    24.1830790313  0.0000000000  0.2412737932
     4.7810000000     1.0285153295    24.1001484302  0.0000000000  0.2410572425
     4.7610000000     1.0232906281    24.0171432418  0.0000000000  0.2408400772
     4.7410000000     1.0180691200    23.9340630042  0.0000000000  0.2406222928
     4.7210000000     1.0128508336    23.8509074671  0.0000000000  0.2404038857
     4.7010000000     1.0076357896    23.7676762505  0.0000000000  0.2401848516
     4.6810000000     1.0024240083    23.6843689593  0.0000000000  0.2399651863
     4.6610000000     0.9972155147    23.6009852678  0.0000000000  0.2397448856
     4.6410000000     0.9920103333    23.5175248350  0.0000000000  0.2395239455
     4.6210000000     0.9868084846    23.4339872485  0.0000000000  0.2393023615
     4.6010000000     0.9816099923    23.3503721379  0.0000000000  0.2390801293
     4.5810000000     0.9764148848    23.2666792019  0.0000000000  0.2388572448
     4.5610000000     0.9712231814    23.1829079850  0.0000000000  0.2386337032
     4.5410000000     0.9660349097    23.0990581575  0.0000000000  0.2384095003
     4.5210000000     0.9608500918    23.0151292920  0.0000000000  0.2381846315
     4.5010000000     0.9556687563    22.9311210588  0.0000000000  0.2379590924
     4.4810000000     0.9504909280    22.8470330590  0.0000000000  0.2377328783
     4.4610000000     0.9453166315    22.7628648803  0.0000000000  0.2375059846
     4.4410000000     0.9401458911    22.6786160981  0.0000000000  0.2372784065
     4.4210000000     0.9349787376    22.5942863847  0.0000000000  0.2370501394
     4.4010000000     0.9298151948    22.5098752900  0.0000000000  0.2368211784
     4.3810000000     0.9246552915    22.4253824337  0.0000000000  0.2365915188
     4.3610000000     0.9194990544    22.3408073962  0.0000000000  0.2363611556
     4.3410000000     0.9143465102    22.2561497460  0.0000000000  0.2361300839
     4.3210000000     0.9091976888    22.1714090946  0.0000000000  0.2358982988
     4.3010000000     0.9040526183    22.0865850147  0.0000000000  0.2356657950
     4.2810000000     0.8989113268    22.0016770678  0.0000000000  0.2354325677
     4.2610000000     0.8937738453    21.9166848591  0.0000000000  0.2351986115
     4.2410000000     0.8886402004    21.8316079014  0.0000000000  0.2349639213
     4.2210000000     0.8835104247    21.7464458058  0.0000000000  0.2347284918
     4.2010000000     0.8783845463    21.6611980917  0.0000000000  0.2344923176
     4.1810000000     0.8732625996    21.5758643767  0.0000000000  0.2342553936
     4.1610000000     0.8681446111    21.4904441341  0.0000000000  0.2340177140
     4.1410000000     0.8630306171    21.4049369889  0.0000000000  0.2337792735
     4.1210000000     0.8579206459    21.3193424231  0.0000000000  0.2335400664
     4.1010000000     0.8528147324    21.2336600165  0.0000000000  0.2333000872
     4.0810000000     0.8477129085    21.1478892872  0.0000000000  0.2330593302
     4.0610000000     0.8426152062    21.0620297450  0.0000000000  0.2328177895
     4.0410000000     0.8375216596    20.9760809181  0.0000000000  0.2325754594
     4.0210000000     0.8324323059    20.8900423800  0.0000000000  0.2323323341
     4.0010000000     0.8273471765    20.8039135908  0.0000000000  0.2320884074
     3.9810000000     0.8222663092    20.7176941088  0.0000000000  0.2318436736
     3.9610000000     0.8171897361    20.6313833806  0.0000000000  0.2315981263
     3.9410000000     0.8121174974    20.5449809770  0.0000000000  0.2313517596
     3.9210000000     0.8070496261    20.4584863316  0.0000000000  0.2311045670
     3.9010000000     0.8019861614    20.3718989768  0.0000000000  0.2308565425
     3.8810000000     0.7969271405    20.2852183869  0.0000000000  0.2306076795
     3.8610000000     0.7918726005    20.1984440307  0.0000000000  0.2303579717
     3.8410000000     0.7868225826    20.1115754238  0.0000000000  0.2301074125
     3.8210000000     0.7817771237    20.0246119996  0.0000000000  0.2298559954
     3.8010000000     0.7767362645    19.9375532383  0.0000000000  0.2296037136
     3.7810000000     0.7717000463    19.8503986162  0.0000000000  0.2293505604
     3.7610000000     0.7666685080    19.7631475543  0.0000000000  0.2290965290
     3.7410000000     0.7616416922    19.6757995214  0.0000000000  0.2288416125
     3.7210000000     0.7566196425    19.5883539829  0.0000000000  0.2285858039
     3.7010000000     0.7516023999    19.5008103505  0.0000000000  0.2283290961
     3.6810000000     0.7465900081    19.4131680588  0.0000000000  0.2280714819
     3.6610000000     0.7415825114    19.3254265402  0.0000000000  0.2278129541
     3.6410000000     0.7365799551    19.2375852253  0.0000000000  0.2275535054
     3.6210000000     0.7315823839    19.1496435179  0.0000000000  0.2272931284
     3.6010000000     0.7265898436    19.0616008207  0.0000000000  0.2270318156
     3.5810000000     0.7216023823    18.9734565607  0.0000000000  0.2267695593
     3.5610000000     0.7166200464    18.8852101144  0.0000000000  0.2265063519
     3.5410000000     0.7116428832    18.7968608582  0.0000000000  0.2262421855
     3.5210000000     0.7066709443    18.7084082187  0.0000000000  0.2259770524
     3.5010000000     0.7017042765    18.6198515238  0.0000000000  0.2257109445
     3.4810000000     0.6967429335    18.5311902013  0.0000000000  0.2254438539
     3.4610000000     0.6917869635    18.4424235570  0.0000000000  0.2251757721
     3.4410000000     0.6868364198    18.3535509726  0.0000000000  0.2249066912
     3.4210000000     0.6818913559    18.2645718071  0.0000000000  0.2246366025
     3.4010000000     0.6769518238    18.1754853733  0.0000000000  0.2243654977
     3.3810000000     0.6720178799    18.0862910357  0.0000000000  0.2240933683
     3.3610000000     0.6670895791    17.9969881133  0.0000000000  0.2238202054
     3.3410000000     0.6621669778    17.9075759290  0.0000000000  0.2235460003
     3.3210000000     0.6572501342    17.8180538097  0.0000000000  0.2232707442
     3.3010000000     0.6523391052    17.7284210383  0.0000000000  0.2229944280
     3.2810000000     0.6474339495    17.6386769030  0.0000000000  0.2227170424
     3.2610000000     0.6425347274    17.5488206974  0.0000000000  0.2224385783
     3.2410000000     0.6376415011    17.4588517208  0.0000000000  0.2221590263
     3.2210000000     0.6327543332    17.3687692547  0.0000000000  0.2218783770
     3.2010000000     0.6278732855    17.2785725393  0.0000000000  0.2215966207
     3.1810000000     0.6229984218    17.1882608223  0.0000000000  0.2213137477
     3.1610000000     0.6181298105    17.0978334061  0.0000000000  0.2210297482
     3.1410000000     0.6132675141    17.0072894588  0.0000000000  0.2207446120
     3.1210000000     0.6084116038    16.9166282755  0.0000000000  0.2204583292
     3.1010000000     0.6035621452    16.8258490181  0.0000000000  0.2201708895
     3.0810000000     0.5987192098    16.7349509288  0.0000000000  0.2198822825
     3.0610000000     0.5938828701    16.6439332360  0.0000000000  0.2195924977
     3.0410000000     0.5890531961    16.5527950842  0.0000000000  0.2193015244
     3.0210000000     0.5842302624    16.4615356760  0.0000000000  0.2190093519
     3.0010000000     0.5794141449    16.3701542013  0.0000000000  0.2187159693
     2.9810000000     0.5746049195    16.2786498152  0.0000000000  0.2184213655
     2.9610000000     0.5698026634    16.1870216618  0.0000000000  0.2181255291
     2.9410000000     0.5650074551    16.0952688746  0.0000000000  0.2178284489
     2.9210000000     0.5602193772    16.0033906231  0.0000000000  0.2175301134
     2.9010000000     0.5554385100    15.9113859983  0.0000000000  0.2172305109
     2.8810000000     0.5506649378    15.8192541282  0.0000000000  0.2169296296
     2.8610000000     0.5458987457    15.7269941092  0.0000000000  0.2166274574
     2.8410000000     0.5411400201    15.6346050302  0.0000000000  0.2163239823
     2.8210000000     0.5363888483    15.5420859498  0.0000000000  0.2160191919
     2.8010000000     0.5316453219    15.4494359651  0.0000000000  0.2157130737
     2.7810000000     0.5269095319    15.3566541218  0.0000000000  0.2154056153
     2.7610000000     0.5221815728    15.2637394821  0.0000000000  0.2150968037
     2.7410000000     0.5174615376    15.1706910360  0.0000000000  0.2147866259
     2.7210000000     0.5127495239    15.0775078135  0.0000000000  0.2144750687
     2.7010000000     0.5080456314    14.9841888406  0.0000000000  0.2141621190
     2.6810000000     0.5033499593    14.8907330729  0.0000000000  0.2138477631
     2.6610000000     0.4986626121    14.7971395295  0.0000000000  0.2135319874
     2.6410000000     0.4939836937    14.7034071607  0.0000000000  0.2132147779
     2.6210000000     0.4893133119    14.6095349365  0.0000000000  0.2128961208
     2.6010000000     0.4846515739    14.5155217602  0.0000000000  0.2125760015
     2.5810000000     0.4799985916    14.4213665776  0.0000000000  0.2122544058
     2.5610000000     0.4753544781    14.3270682906  0.0000000000  0.2119313189
     2.5410000000     0.4707193493    14.2326258012  0.0000000000  0.2116067260
     2.5210000000     0.4660933242    14.1380380119  0.0000000000  0.2112806121
     2.5010000000     0.4614765218    14.0433037616  0.0000000000  0.2109529620
     2.4810000000     0.4568690645    13.9484218908  0.0000000000  0.2106237600
     2.4610000000     0.4522710791    13.8533912638  0.0000000000  0.2102929906
     2.4410000000     0.4476826928    13.7582106831  0.0000000000  0.2099606380
     2.4210000000     0.4431040363    13.6628789545  0.0000000000  0.2096266859
     2.4010000000     0.4385352442    13.5673948870  0.0000000000  0.2092911181
     2.3810000000     0.4339764507    13.4717572092  0.0000000000  0.2089539181
     2.3610000000     0.4294277960    13.3759646963  0.0000000000  0.2086150689
     2.3410000000     0.4248894212    13.2800160653  0.0000000000  0.2082745537
     2.3210000000     0.4203614739    13.1839100807  0.0000000000  0.2079323553
     2.3010000000     0.4158440995    13.0876453868  0.0000000000  0.2075884561
     2.2810000000     0.4113374511    12.9912206970  0.0000000000  0.2072428385
     2.2610000000     0.4068416822    12.8946346481  0.0000000000  0.2068954845
     2.2410000000     0.4023569521    12.7978859046  0.0000000000  0.2065463759
     2.2210000000     0.3978834215    12.7009730762  0.0000000000  0.2061954943
     2.2010000000     0.3934212564    12.6038947806  0.0000000000  0.2058428211
     2.1810000000     0.3889706247    12.5066495816  0.0000000000  0.2054883372
     2.1610000000     0.3845316985    12.4092360314  0.0000000000  0.2051320235
     2.1410000000     0.3801046560    12.3116527111  0.0000000000  0.2047738606
     2.1210000000     0.3756896761    12.2138981089  0.0000000000  0.2044138287
     2.1010000000     0.3712869434    12.1159707228  0.0000000000  0.2040519079
     2.0810000000     0.3668966468    12.0178690400  0.0000000000  0.2036880779
     2.0610000000     0.3625189796    11.9195915171  0.0000000000  0.2033223183
     2.0410000000     0.3581541369    11.8211365410  0.0000000000  0.2029546082
     2.0210000000     0.3538023230    11.7225025689  0.0000000000  0.2025849266
     2.0010000000     0.3494637426    11.6236879489  0.0000000000  0.2022132522
     1.9810000000     0.3451386071    11.5246910405  0.0000000000  0.2018395632
     1.9610000000     0.3408271331    11.4255101941  0.0000000000  0.2014638380
     1.9410000000     0.3365295398    11.3261436735  0.0000000000  0.2010860541
     1.9210000000     0.3322460548    11.2265897934  0.0000000000  0.2007061891
     1.9010000000     0.3279769090    11.1268468020  0.0000000000  0.2003242203
     1.8810000000     0.3237223381    11.0269129019  0.0000000000  0.1999401246
     1.8610000000     0.3194825841    10.9267862891  0.0000000000  0.1995538784
     1.8410000000     0.3152578955    10.8264651533  0.0000000000  0.1991654583
     1.8210000000     0.3110485254    10.7259476307  0.0000000000  0.1987748401
     1.8010000000     0.3068547324    10.6252318142  0.0000000000  0.1983819995
     1.7810000000     0.3026767820    10.5243157929  0.0000000000  0.1979869118
     1.7610000000     0.2985149446    10.4231975959  0.0000000000  0.1975895520
     1.7410000000     0.2943694985    10.3218752597  0.0000000000  0.1971898948
     1.7210000000     0.2902407273    10.2203467635  0.0000000000  0.1967879145
     1.7010000000     0.2861289214    10.1186100686  0.0000000000  0.1963835852
     1.6810000000     0.2820343765    10.0166630641  0.0000000000  0.1959768802
     1.6610000000     0.2779573963     9.9145036442  0.0000000000  0.1955677728
     1.6410000000     0.2738982908     9.8121296550  0.0000000000  0.1951562359
     1.6210000000     0.2698573772     9.7095389157  0.0000000000  0.1947422419
     1.6010000000     0.2658349791     9.6067292046  0.0000000000  0.1943257627
     1.5810000000     0.2618314267     9.5036982447  0.0000000000  0.1939067698
     1.5610000000     0.2578470572     9.4004437278  0.0000000000  0.1934852343
     1.5410000000     0.2538822155     9.2969633292  0.0000000000  0.1930611267
     1.5210000000     0.2499372527     9.1932546607  0.0000000000  0.1926344171
     1.5010000000     0.2460125269     9.0893152972  0.0000000000  0.1922050748
     1.4810000000     0.2421084034     8.9851427864  0.0000000000  0.1917730686
     1.4610000000     0.2382252531     8.8807345978  0.0000000000  0.1913383667
     1.4410000000     0.2343634544     8.7760881901  0.0000000000  0.1909009365
     1.4210000000     0.2305233913     8.6712009558  0.0000000000  0.1904607445
     1.4010000000     0.2267054549     8.5660702753  0.0000000000  0.1900177565
     1.3810000000     0.2229100398     8.4606934147  0.0000000000  0.1895719371
     1.3610000000     0.2191375475     8.3550676491  0.0000000000  0.1891232499
     1.3410000000     0.2153883840     8.2491901865  0.0000000000  0.1886716574
     1.3210000000     0.2116629584     8.1430581677  0.0000000000  0.1882171203
     1.3010000000     0.2079616837     8.0366686901  0.0000000000  0.1877595982
     1.2810000000     0.2042849750     7.9300187947  0.0000000000  0.1872990486
     1.2610000000     0.2006332485     7.8231054525  0.0000000000  0.1868354270
     1.2410000000     0.1970069209     7.7159255958  0.0000000000  0.1863686868
     1.2210000000     0.1934064065     7.6084760656  0.0000000000  0.1858987785
     1.2010000000     0.1898321168     7.5007536510  0.0000000000  0.1854256494
     1.1810000000     0.1862844583     7.3927550742  0.0000000000  0.1849492435
     1.1610000000     0.1827638286     7.2844769625  0.0000000000  0.1844695007
     1.1410000000     0.1792706163     7.1759159003  0.0000000000  0.1839863558
     1.1210000000     0.1758051945     7.0670683483  0.0000000000  0.1834997385
     1.1010000000     0.1723679202     6.9579307200  0.0000000000  0.1830095716
     1.0810000000     0.1689591271     6.8484993040  0.0000000000  0.1825157706
     1.0610000000     0.1655791212     6.7387702902  0.0000000000  0.1820182419
     1.0410000000     0.1622281760     6.6287397838  0.0000000000  0.1815168818
     1.0210000000     0.1589065231     6.5184037549  0.0000000000  0.1810115740
     1.0010000000     0.1556143438     6.4077580284  0.0000000000  0.1805021878


==> anc/s87h_04/s87h_04-eos3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9855738894   181.5716337956  0.0000000000  0.4350160443
    60.9010000000    17.9543144160   181.3417116080  0.0000000000  0.4348437746
    60.8010000000    17.9230565632   181.1116984499  0.0000000000  0.4346712953
    60.7010000000    17.8918002813   180.8815937433  0.0000000000  0.4344986055
    60.6010000000    17.8605456292   180.6513977080  0.0000000000  0.4343257048
    60.5010000000    17.8292925584   180.4211097728  0.0000000000  0.4341525923
    60.4010000000    17.7980411285   180.1907301623  0.0000000000  0.4339792678
    60.3010000000    17.7667912922   179.9602583118  0.0000000000  0.4338057304
    60.2010000000    17.7355430833   179.7296942536  0.0000000000  0.4336319796
    60.1010000000    17.7042964823   179.4990376273  0.0000000000  0.4334580146
    60.0010000000    17.6730515241   179.2682884709  0.0000000000  0.4332838351
    59.9010000000    17.6418081901   179.0374464300  0.0000000000  0.4331094403
    59.8010000000    17.6105664895   178.8065113512  0.0000000000  0.4329348295
    59.7010000000    17.5793264318   178.5754830836  0.0000000000  0.4327600022
    59.6010000000    17.5480880002   178.3443612830  0.0000000000  0.4325849577
    59.5010000000    17.5168512320   178.1131460015  0.0000000000  0.4324096954
    59.4010000000    17.4856161116   177.8818369008  0.0000000000  0.4322342148
    59.3010000000    17.4543826506   177.6504338427  0.0000000000  0.4320585150
    59.2010000000    17.4231508346   177.4189364956  0.0000000000  0.4318825955
    59.1010000000    17.3919207027   177.1873449234  0.0000000000  0.4317064557
    59.0010000000    17.3606922416   176.9556588008  0.0000000000  0.4315300950
    58.9010000000    17.3294654387   176.7238778063  0.0000000000  0.4313535125
    58.8010000000    17.2982403345   176.4920020126  0.0000000000  0.4311767078
    58.7010000000    17.2670168649   176.2600307140  0.0000000000  0.4309996799
    58.6010000000    17.2357951242   176.0279643798  0.0000000000  0.4308224287
    58.5010000000    17.2045750493   175.7958023115  0.0000000000  0.4306449530
    58.4010000000    17.1733566830   175.5635445939  0.0000000000  0.4304672525
    58.3010000000    17.1421400160   175.3311909252  0.0000000000  0.4302893264
    58.2010000000    17.1109250397   175.0987410076  0.0000000000  0.4301111739
    58.1010000000    17.0797117722   174.8661947406  0.0000000000  0.4299327945
    58.0010000000    17.0485002060   174.6335518331  0.0000000000  0.4297541874
    57.9010000000    17.0172903863   174.4008123852  0.0000000000  0.4295753521
    57.8010000000    16.9860822808   174.1679759184  0.0000000000  0.4293962879
    57.7010000000    16.9548758839   173.9350421519  0.0000000000  0.4292169938
    57.6010000000    16.9236712165   173.7020110021  0.0000000000  0.4290374694
    57.5010000000    16.8924682999   173.4688823883  0.0000000000  0.4288577140
    57.4010000000    16.8612671044   173.2356558468  0.0000000000  0.4286777267
    57.3010000000    16.8300676527   173.0023313041  0.0000000000  0.4284975070
    57.2010000000    16.7988699420   172.7689084970  0.0000000000  0.4283170541
    57.1010000000    16.7676739961   172.5353873584  0.0000000000  0.4281363674
    57.0010000000    16.7364798135   172.3017676321  0.0000000000  0.4279554462
    56.9010000000    16.7052873677   172.0680488733  0.0000000000  0.4277742895
    56.8010000000    16.6740967098   171.8342312176  0.0000000000  0.4275928969
    56.7010000000    16.6429078147   171.6003142276  0.0000000000  0.4274112675
    56.6010000000    16.6117206832   171.3662976618  0.0000000000  0.4272294006
    56.5010000000    16.5805353428   171.1321814742  0.0000000000  0.4270472956
    56.4010000000    16.5493518210   170.8979656217  0.0000000000  0.4268649519
    56.3010000000    16.5181700444   170.6636492996  0.0000000000  0.4266823683
    56.2010000000    16.4869900675   170.4292326639  0.0000000000  0.4264995443
    56.1010000000    16.4558118944   170.1947154917  0.0000000000  0.4263164792
    56.0010000000    16.4246355299   169.9600975634  0.0000000000  0.4261331723
    55.9010000000    16.3934609795   169.7253786635  0.0000000000  0.4259496228
    55.8010000000    16.3622882239   169.4905583899  0.0000000000  0.4257658297
    55.7010000000    16.3311172953   169.2556367252  0.0000000000  0.4255817927
    55.6010000000    16.2999481756   169.0206132751  0.0000000000  0.4253975106
    55.5010000000    16.2687808983   168.7854880294  0.0000000000  0.4252129830
    55.4010000000    16.2376154719   168.5502607916  0.0000000000  0.4250282090
    55.3010000000    16.2064518805   168.3149311793  0.0000000000  0.4248431878
    55.2010000000    16.1752901092   168.0794988146  0.0000000000  0.4246579186
    55.1010000000    16.1441301936   167.8439637025  0.0000000000  0.4244724006
    55.0010000000    16.1129721451   167.6083256621  0.0000000000  0.4242866332
    54.9010000000    16.0818159256   167.3725841387  0.0000000000  0.4241006153
    54.8010000000    16.0506615728   167.1367391488  0.0000000000  0.4239143463
    54.7010000000    16.0195091249   166.9007907118  0.0000000000  0.4237278256
    54.6010000000    15.9883585212   166.6647380973  0.0000000000  0.4235410521
    54.5010000000    15.9572098012   166.4285813334  0.0000000000  0.4233540251
    54.4010000000    15.9260629555   166.1923200752  0.0000000000  0.4231667437
    54.3010000000    15.8949180249   165.9559543579  0.0000000000  0.4229792074
    54.2010000000    15.8637749765   165.7194836575  0.0000000000  0.4227914151
    54.1010000000    15.8326338277   165.4829078295  0.0000000000  0.4226033660
    54.0010000000    15.8014945720   165.2462265465  0.0000000000  0.4224150593
    53.9010000000    15.7703572283   165.0094396725  0.0000000000  0.4222264942
    53.8010000000    15.7392218158   164.7725470754  0.0000000000  0.4220376699
    53.7010000000    15.7080883057   164.5355482537  0.0000000000  0.4218485855
    53.6010000000    15.6769567434   164.2984432706  0.0000000000  0.4216592403
    53.5010000000    15.6458270769   164.0612314473  0.0000000000  0.4214696332
    53.4010000000    15.6146993775   163.8239130417  0.0000000000  0.4212797636
    53.3010000000    15.5835736193   163.5864875703  0.0000000000  0.4210896306
    53.2010000000    15.5524498016   163.3489547407  0.0000000000  0.4208992333
    53.1010000000    15.5213279488   163.1113144509  0.0000000000  0.4207085708
    53.0010000000    15.4902080375   162.8735662318  0.0000000000  0.4205176423
    52.9010000000    15.4590900934   162.6357099900  0.0000000000  0.4203264468
    52.8010000000    15.4279741191   162.3977454514  0.0000000000  0.4201349836
    52.7010000000    15.3968601175   162.1596723461  0.0000000000  0.4199432517
    52.6010000000    15.3657481167   161.9214905940  0.0000000000  0.4197512504
    52.5010000000    15.3346380972   161.6831997494  0.0000000000  0.4195589786
    52.4010000000    15.3035300404   161.4447993723  0.0000000000  0.4193664353
    52.3010000000    15.2724240005   161.2062895806  0.0000000000  0.4191736200
    52.2010000000    15.2413199846   160.9676701274  0.0000000000  0.4189805316
    52.1010000000    15.2102179524   160.7289404028  0.0000000000  0.4187871691
    52.0010000000    15.1791179604   160.4901005377  0.0000000000  0.4185935318
    51.9010000000    15.1480199700   160.2511499324  0.0000000000  0.4183996185
    51.8010000000    15.1169239914   160.0120883597  0.0000000000  0.4182054283
    51.7010000000    15.0858300833   159.7729159637  0.0000000000  0.4180109607
    51.6010000000    15.0547381860   159.5336319768  0.0000000000  0.4178162143
    51.5010000000    15.0236483594   159.2942365522  0.0000000000  0.4176211885
    51.4010000000    14.9925605458   159.0547289336  0.0000000000  0.4174258820
    51.3010000000    14.9614748067   158.8151092833  0.0000000000  0.4172302941
    51.2010000000    14.9303911571   158.5753774030  0.0000000000  0.4170344240
    51.1010000000    14.8993095419   158.3355325523  0.0000000000  0.4168382703
    51.0010000000    14.8682300248   158.0955749077  0.0000000000  0.4166418325
    50.9010000000    14.8371525761   157.8555039219  0.0000000000  0.4164451093
    50.8010000000    14.8060772142   157.6153194170  0.0000000000  0.4162480999
    50.7010000000    14.7750039346   157.3750210385  0.0000000000  0.4160508031
    50.6010000000    14.7439327808   157.1346087997  0.0000000000  0.4158532183
    50.5010000000    14.7128637266   156.8940821751  0.0000000000  0.4156553443
    50.4010000000    14.6817967703   156.6534408261  0.0000000000  0.4154571801
    50.3010000000    14.6507319344   156.4126846006  0.0000000000  0.4152587246
    50.2010000000    14.6196692422   156.1718133510  0.0000000000  0.4150599771
    50.1010000000    14.5886086712   155.9308265741  0.0000000000  0.4148609363
    50.0010000000    14.5575502233   155.6897239531  0.0000000000  0.4146616012
    49.9010000000    14.5264939244   155.4485053566  0.0000000000  0.4144619710
    49.8010000000    14.4954397782   155.2071704784  0.0000000000  0.4142620445
    49.7010000000    14.4643877890   154.9657190179  0.0000000000  0.4140618207
    49.6010000000    14.4333379854   154.7241508595  0.0000000000  0.4138612988
    49.5010000000    14.4022903275   154.4824653547  0.0000000000  0.4136604773
    49.4010000000    14.3712448457   154.2406623992  0.0000000000  0.4134593554
    49.3010000000    14.3402015482   153.9987417149  0.0000000000  0.4132579321
    49.2010000000    14.3091604440   153.7567030291  0.0000000000  0.4130562063
    49.1010000000    14.2781215432   153.5145460751  0.0000000000  0.4128541770
    49.0010000000    14.2470848338   153.2722704130  0.0000000000  0.4126518429
    48.9010000000    14.2160503278   153.0298757879  0.0000000000  0.4124492030
    48.8010000000    14.1850180609   152.7873621283  0.0000000000  0.4122462565
    48.7010000000    14.1539880011   152.5447288343  0.0000000000  0.4120430020
    48.6010000000    14.1229601635   152.3019756685  0.0000000000  0.4118394384
    48.5010000000    14.0919345863   152.0591025763  0.0000000000  0.4116355649
    48.4010000000    14.0609112408   151.8161089767  0.0000000000  0.4114313801
    48.3010000000    14.0298901448   151.5729946499  0.0000000000  0.4112268830
    48.2010000000    13.9988713168   151.3297593816  0.0000000000  0.4110220725
    48.1010000000    13.9678547314   151.0864026101  0.0000000000  0.4108169473
    48.0010000000    13.9368404316   150.8429243103  0.0000000000  0.4106115065
    47.9010000000    13.9058284164   150.5993241095  0.0000000000  0.4104057488
    47.8010000000    13.8748186860   150.3556016416  0.0000000000  0.4101996732
    47.7010000000    13.8438112415   150.1117565467  0.0000000000  0.4099932784
    47.6010000000    13.8128061298   149.8677888234  0.0000000000  0.4097865636
    47.5010000000    13.7818032870   149.6236975970  0.0000000000  0.4095795270
    47.4010000000    13.7508027621   149.3794828787  0.0000000000  0.4093721678
    47.3010000000    13.7198045825   149.1351445098  0.0000000000  0.4091644850
    47.2010000000    13.6888087103   148.8906818119  0.0000000000  0.4089564770
    47.1010000000    13.6578151971   148.6460948142  0.0000000000  0.4087481429
    47.0010000000    13.6268240071   148.4013828525  0.0000000000  0.4085394814
    46.9010000000    13.5958351942   148.1565459685  0.0000000000  0.4083304914
    46.8010000000    13.5648487246   147.9115835116  0.0000000000  0.4081211715
    46.7010000000    13.5338646103   147.6664951879  0.0000000000  0.4079115205
    46.6010000000    13.5028829079   147.4212810577  0.0000000000  0.4077015375
    46.5010000000    13.4719035435   147.1759401441  0.0000000000  0.4074912207
    46.4010000000    13.4409265978   146.9304726947  0.0000000000  0.4072805694
    46.3010000000    13.4099520430   146.6848780946  0.0000000000  0.4070695821
    46.2010000000    13.3789798965   146.4391560835  0.0000000000  0.4068582576
    46.1010000000    13.3480101763   146.1933064078  0.0000000000  0.4066465946
    46.0010000000    13.3170428583   145.9473284749  0.0000000000  0.4064345918
    45.9010000000    13.2860779632   145.7012220457  0.0000000000  0.4062222478
    45.8010000000    13.2551155342   145.4549870602  0.0000000000  0.4060095618
    45.7010000000    13.2241555290   145.2086227753  0.0000000000  0.4057965319
    45.6010000000    13.1931979717   144.9621289732  0.0000000000  0.4055831572
    45.5010000000    13.1622429088   144.7155056147  0.0000000000  0.4053694364
    45.4010000000    13.1312902803   144.4687518082  0.0000000000  0.4051553678
    45.3010000000    13.1003401567   144.2218677008  0.0000000000  0.4049409505
    45.2010000000    13.0693925018   143.9748525883  0.0000000000  0.4047261829
    45.1010000000    13.0384473456   143.7277062889  0.0000000000  0.4045110638
    45.0010000000    13.0075046974   143.4804284569  0.0000000000  0.4042955918
    44.9010000000    12.9765645464   143.2330185832  0.0000000000  0.4040797654
    44.8010000000    12.9456269260   142.9854765082  0.0000000000  0.4038635836
    44.7010000000    12.9146918279   142.7378017384  0.0000000000  0.4036470447
    44.6010000000    12.8837592666   142.4899939589  0.0000000000  0.4034301474
    44.5010000000    12.8528292574   142.2420528625  0.0000000000  0.4032128904
    44.4010000000    12.8219017962   141.9939779797  0.0000000000  0.4029952722
    44.3010000000    12.7909769009   141.7457690189  0.0000000000  0.4027772914
    44.2010000000    12.7600545698   141.4974255272  0.0000000000  0.4025589467
    44.1010000000    12.7291348235   141.2489472288  0.0000000000  0.4023402365
    44.0010000000    12.6982176628   141.0003336871  0.0000000000  0.4021211595
    43.9010000000    12.6673031110   140.7515846424  0.0000000000  0.4019017143
    43.8010000000    12.6363911503   140.5026995057  0.0000000000  0.4016818992
    43.7010000000    12.6054818067   140.2536780339  0.0000000000  0.4014617129
    43.6010000000    12.5745750862   140.0045198237  0.0000000000  0.4012411540
    43.5010000000    12.5436709964   139.7552244802  0.0000000000  0.4010202209
    43.4010000000    12.5127695460   139.5057916169  0.0000000000  0.4007989121
    43.3010000000    12.4818707659   139.2562210237  0.0000000000  0.4005772263
    43.2010000000    12.4509746263   139.0065119958  0.0000000000  0.4003551618
    43.1010000000    12.4200811815   138.7566645078  0.0000000000  0.4001327173
    43.0010000000    12.3891904042   138.5066778728  0.0000000000  0.3999098910
    42.9010000000    12.3583023103   138.2565517481  0.0000000000  0.3996866814
    42.8010000000    12.3274168962   138.0062856326  0.0000000000  0.3994630869
    42.7010000000    12.2965342215   137.7558795346  0.0000000000  0.3992391064
    42.6010000000    12.2656542444   137.5053326374  0.0000000000  0.3990147378
    42.5010000000    12.2347769862   137.2546446343  0.0000000000  0.3987899797
    42.4010000000    12.2039024901   137.0038153926  0.0000000000  0.3985648308
    42.3010000000    12.1730307189   136.7528441251  0.0000000000  0.3983392890
    42.2010000000    12.1421617186   136.5017307176  0.0000000000  0.3981133532
    42.1010000000    12.1112954754   136.2504745678  0.0000000000  0.3978870214
    42.0010000000    12.0804319975   135.9990752491  0.0000000000  0.3976602920
    41.9010000000    12.0495713148   135.7475325091  0.0000000000  0.3974331636
    41.8010000000    12.0187134385   135.4958459397  0.0000000000  0.3972056345
    41.7010000000    11.9878583407   135.2440148132  0.0000000000  0.3969777027
    41.6010000000    11.9570060761   134.9920390705  0.0000000000  0.3967493670
    41.5010000000    11.9261566400   134.7399181682  0.0000000000  0.3965206256
    41.4010000000    11.8953100298   134.4876515731  0.0000000000  0.3962914766
    41.3010000000    11.8644662841   134.2352390903  0.0000000000  0.3960619185
    41.2010000000    11.8336253634   133.9826798792  0.0000000000  0.3958319493
    41.1010000000    11.8027873295   133.7299739284  0.0000000000  0.3956015677
    41.0010000000    11.7719521659   133.4771205818  0.0000000000  0.3953707716
    40.9010000000    11.7411198976   133.2241195207  0.0000000000  0.3951395596
    40.8010000000    11.7102905117   132.9709701106  0.0000000000  0.3949079295
    40.7010000000    11.6794640561   132.7176722158  0.0000000000  0.3946758800
    40.6010000000    11.6486405013   132.4642250606  0.0000000000  0.3944434089
    40.5010000000    11.6178198984   132.2106285297  0.0000000000  0.3942105148
    40.4010000000    11.5870022018   131.9568817075  0.0000000000  0.3939771954
    40.3010000000    11.5561874854   131.7029846617  0.0000000000  0.3937434494
    40.2010000000    11.5253757267   131.4489366605  0.0000000000  0.3935092746
    40.1010000000    11.4945669441   131.1947373073  0.0000000000  0.3932746694
    40.0010000000    11.4637611380   130.9403860548  0.0000000000  0.3930396318
    39.9010000000    11.4329583498   130.6858826893  0.0000000000  0.3928041600
    39.8010000000    11.4021585444   130.4312263640  0.0000000000  0.3925682520
    39.7010000000    11.3713617668   130.1764168877  0.0000000000  0.3923319060
    39.6010000000    11.3405680242   129.9214537581  0.0000000000  0.3920951202
    39.5010000000    11.3097773262   129.6663364849  0.0000000000  0.3918578925
    39.4010000000    11.2789896838   129.4110645893  0.0000000000  0.3916202211
    39.3010000000    11.2482050906   129.1556374443  0.0000000000  0.3913821038
    39.2010000000    11.2174235808   128.9000547547  0.0000000000  0.3911435389
    39.1010000000    11.1866451708   128.6443160768  0.0000000000  0.3909045244
    39.0010000000    11.1558698407   128.3884206603  0.0000000000  0.3906650581
    38.9010000000    11.1250976490   128.1323684042  0.0000000000  0.3904251384
    38.8010000000    11.0943285606   127.8761584238  0.0000000000  0.3901847628
    38.7010000000    11.0635626184   127.6197904829  0.0000000000  0.3899439297
    38.6010000000    11.0327998293   127.3632640396  0.0000000000  0.3897026368
    38.5010000000    11.0020402020   127.1065785647  0.0000000000  0.3894608822
    38.4010000000    10.9712837282   126.8497333838  0.0000000000  0.3892186635
    38.3010000000    10.9405304585   126.5927283092  0.0000000000  0.3889759790
    38.2010000000    10.9097803885   126.3355626919  0.0000000000  0.3887328265
    38.1010000000    10.8790335347   126.0782360534  0.0000000000  0.3884892038
    38.0010000000    10.8482898969   125.8207477714  0.0000000000  0.3882451088
    37.9010000000    10.8175494956   125.5630973938  0.0000000000  0.3880005393
    37.8010000000    10.7868123347   125.3052843249  0.0000000000  0.3877554931
    37.7010000000    10.7560784573   125.0473082955  0.0000000000  0.3875099683
    37.6010000000    10.7253478341   124.7891684234  0.0000000000  0.3872639624
    37.5010000000    10.6946205124   124.5308644663  0.0000000000  0.3870174733
    37.4010000000    10.6638964856   124.2723957262  0.0000000000  0.3867704988
    37.3010000000    10.6331757865   124.0137618311  0.0000000000  0.3865230367
    37.2010000000    10.6024583945   123.7549619559  0.0000000000  0.3862750845
    37.1010000000    10.5717443464   123.4959957565  0.0000000000  0.3860266401
    37.0010000000    10.5410336629   123.2368627468  0.0000000000  0.3857777014
    36.9010000000    10.5103263484   122.9775623002  0.0000000000  0.3855282657
    36.8010000000    10.4796224275   122.7180939591  0.0000000000  0.3852783311
    36.7010000000    10.4489218910   122.4584569713  0.0000000000  0.3850278949
    36.6010000000    10.4182247680   122.1986509086  0.0000000000  0.3847769549
    36.5010000000    10.3875310537   121.9386750490  0.0000000000  0.3845255085
    36.4010000000    10.3568407999   121.6785291473  0.0000000000  0.3842735537
    36.3010000000    10.3261539882   121.4182123578  0.0000000000  0.3840210878
    36.2010000000    10.2954706386   121.1577241578  0.0000000000  0.3837681084
    36.1010000000    10.2647907735   120.8970640396  0.0000000000  0.3835146131
    36.0010000000    10.2341144176   120.6362315108  0.0000000000  0.3832605996
    35.9010000000    10.2034415619   120.3752257885  0.0000000000  0.3830060651
    35.8010000000    10.1727722359   120.1140464117  0.0000000000  0.3827510073
    35.7010000000    10.1421064354   119.8526926297  0.0000000000  0.3824954235
    35.6010000000    10.1114441946   119.5911640132  0.0000000000  0.3822393113
    35.5010000000    10.0807855322   119.3294599960  0.0000000000  0.3819826681
    35.4010000000    10.0501304513   119.0675798765  0.0000000000  0.3817254913
    35.3010000000    10.0194789755   118.8055231214  0.0000000000  0.3814677784
    35.2010000000     9.9888311132   118.5432890624  0.0000000000  0.3812095267
    35.1010000000     9.9581868752   118.2808770483  0.0000000000  0.3809507335
    35.0010000000     9.9275462926   118.0182865958  0.0000000000  0.3806913962
    34.9010000000     9.8969093636   117.7555169365  0.0000000000  0.3804315121
    34.8010000000     9.8662761243   117.4925676211  0.0000000000  0.3801710785
    34.7010000000     9.8356465608   117.2294377659  0.0000000000  0.3799100926
    34.6010000000     9.8050207144   116.9661269562  0.0000000000  0.3796485517
    34.5010000000     9.7743985938   116.7026344941  0.0000000000  0.3793864531
    34.4010000000     9.7437802282   116.4389598496  0.0000000000  0.3791237941
    34.3010000000     9.7131656142   116.1751022112  0.0000000000  0.3788605716
    34.2010000000     9.6825547690   115.9110609358  0.0000000000  0.3785967829
    34.1010000000     9.6519477123   115.6468353987  0.0000000000  0.3783324251
    34.0010000000     9.6213444838   115.3824251419  0.0000000000  0.3780674956
    33.9010000000     9.5907450571   115.1178291316  0.0000000000  0.3778019910
    33.8010000000     9.5601494774   114.8530469475  0.0000000000  0.3775359087
    33.7010000000     9.5295577756   114.5880780392  0.0000000000  0.3772692459
    33.6010000000     9.4989699339   114.3229214313  0.0000000000  0.3770019992
    33.5010000000     9.4683859889   114.0575766124  0.0000000000  0.3767341659
    33.4010000000     9.4378059630   113.7920429423  0.0000000000  0.3764657429
    33.3010000000     9.4072298474   113.5263195061  0.0000000000  0.3761967271
    33.2010000000     9.3766576873   113.2604058509  0.0000000000  0.3759271154
    33.1010000000     9.3460894971   112.9943012492  0.0000000000  0.3756569049
    33.0010000000     9.3155252938   112.7280049941  0.0000000000  0.3753860924
    32.9010000000     9.2849650811   112.4615162531  0.0000000000  0.3751146746
    32.8010000000     9.2544088991   112.1948345069  0.0000000000  0.3748426486
    32.7010000000     9.2238567407   111.9279588192  0.0000000000  0.3745700108
    32.6010000000     9.1933086523   111.6608887124  0.0000000000  0.3742967584
    32.5010000000     9.1627646166   111.3936231477  0.0000000000  0.3740228877
    32.4010000000     9.1322246860   111.1261616901  0.0000000000  0.3737483958
    32.3010000000     9.1016888830   110.8585036351  0.0000000000  0.3734732794
    32.2010000000     9.0711571999   110.5906480103  0.0000000000  0.3731975349
    32.1010000000     9.0406296658   110.3225941562  0.0000000000  0.3729211590
    32.0010000000     9.0101062965   110.0543412909  0.0000000000  0.3726441484
    31.9010000000     8.9795871272   109.7858887991  0.0000000000  0.3723664997
    31.8010000000     8.9490721641   109.5172358005  0.0000000000  0.3720882093
    31.7010000000     8.9185614328   109.2483815817  0.0000000000  0.3718092739
    31.6010000000     8.8880549464   108.9793253096  0.0000000000  0.3715296898
    31.5010000000     8.8575527373   108.7100663176  0.0000000000  0.3712494536
    31.4010000000     8.8270548253   108.4406038198  0.0000000000  0.3709685618
    31.3010000000     8.7965612177   108.1709369117  0.0000000000  0.3706870106
    31.2010000000     8.7660719252   107.9010647137  0.0000000000  0.3704047964
    31.1010000000     8.7355870105   107.6309867982  0.0000000000  0.3701219157
    31.0010000000     8.7051064593   107.3607020500  0.0000000000  0.3698383646
    30.9010000000     8.6746302935   107.0902096647  0.0000000000  0.3695541394
    30.8010000000     8.6441585542   106.8195090045  0.0000000000  0.3692692365
    30.7010000000     8.6136912546   106.5485991736  0.0000000000  0.3689836521
    30.6010000000     8.5832284115   106.2774793028  0.0000000000  0.3686973821
    30.5010000000     8.5527700614   106.0061486897  0.0000000000  0.3684104230
    30.4010000000     8.5223161972   105.7346062363  0.0000000000  0.3681227706
    30.3010000000     8.4918668632   105.4628512935  0.0000000000  0.3678344210
    30.2010000000     8.4614220914   105.1908830982  0.0000000000  0.3675453705
    30.1010000000     8.4309818711   104.9187004941  0.0000000000  0.3672556148
    30.0010000000     8.4005462579   104.6463029133  0.0000000000  0.3669651500
    29.9010000000     8.3701152647   104.3736893952  0.0000000000  0.3666739721
    29.8010000000     8.3396889085   104.1008590083  0.0000000000  0.3663820768
    29.7010000000     8.3092672102   103.8278108497  0.0000000000  0.3660894600
    29.6010000000     8.2788501952   103.5545440457  0.0000000000  0.3657961175
    29.5010000000     8.2484379082   103.2810578896  0.0000000000  0.3655020454
    29.4010000000     8.2180303519   103.0073512886  0.0000000000  0.3652072390
    29.3010000000     8.1876275489   102.7334233185  0.0000000000  0.3649116941
    29.2010000000     8.1572295411   102.4592732232  0.0000000000  0.3646154066
    29.1010000000     8.1268363292   102.1848998633  0.0000000000  0.3643183718
    29.0010000000     8.0964479485   101.9103024061  0.0000000000  0.3640205853
    28.9010000000     8.0660644391   101.6354800494  0.0000000000  0.3637220430
    28.8010000000     8.0356858148   101.3604317476  0.0000000000  0.3634227400
    28.7010000000     8.0053120941   101.0851564876  0.0000000000  0.3631226719
    28.6010000000     7.9749433004   100.8096532890  0.0000000000  0.3628218340
    28.5010000000     7.9445794764   100.5339213400  0.0000000000  0.3625202218
    28.4010000000     7.9142206395   100.2579595886  0.0000000000  0.3622178306
    28.3010000000     7.8838668269    99.9817671524  0.0000000000  0.3619146558
    28.2010000000     7.8535180356    99.7053427756  0.0000000000  0.3616106922
    28.1010000000     7.8231743273    99.4286857789  0.0000000000  0.3613059354
    28.0010000000     7.7928357089    99.1517949753  0.0000000000  0.3610003804
    27.9010000000     7.7625022218    98.8746694832  0.0000000000  0.3606940224
    27.8010000000     7.7321738683    98.5973080520  0.0000000000  0.3603868561
    27.7010000000     7.7018506998    98.3197098707  0.0000000000  0.3600788768
    27.6010000000     7.6715327434    98.0418738947  0.0000000000  0.3597700795
    27.5010000000     7.6412200020    97.7637988487  0.0000000000  0.3594604587
    27.4010000000     7.6109125424    97.4854840293  0.0000000000  0.3591500097
    27.3010000000     7.5806103778    97.2069282351  0.0000000000  0.3588387271
    27.2010000000     7.5503135272    96.9281303034  0.0000000000  0.3585266056
    27.1010000000     7.5200220148    96.6490891101  0.0000000000  0.3582136398
    27.0010000000     7.4897358993    96.3698038350  0.0000000000  0.3578998246
    26.9010000000     7.4594551869    96.0902731659  0.0000000000  0.3575851544
    26.8010000000     7.4291799182    95.8104960956  0.0000000000  0.3572696238
    26.7010000000     7.3989101253    95.5304715244  0.0000000000  0.3569532273
    26.6010000000     7.3686458313    95.2501982614  0.0000000000  0.3566359592
    26.5010000000     7.3383870796    94.9696752883  0.0000000000  0.3563178141
    26.4010000000     7.3081338766    94.6889012342  0.0000000000  0.3559987859
    26.3010000000     7.2778862772    94.4078751641  0.0000000000  0.3556788691
    26.2010000000     7.2476443138    94.1265959228  0.0000000000  0.3553580580
    26.1010000000     7.2174079968    93.8450621373  0.0000000000  0.3550363464
    26.0010000000     7.1871773845    93.5632728697  0.0000000000  0.3547137286
    25.9010000000     7.1569524997    93.2812268348  0.0000000000  0.3543901987
    25.8010000000     7.1267333710    92.9989227927  0.0000000000  0.3540657503
    25.7010000000     7.0965200337    92.7163595487  0.0000000000  0.3537403775
    25.6010000000     7.0663125291    92.4335359538  0.0000000000  0.3534140741
    25.5010000000     7.0361108911    92.1504507755  0.0000000000  0.3530868339
    25.4010000000     7.0059151464    91.8671027000  0.0000000000  0.3527586504
    25.3010000000     6.9757253284    91.5834904608  0.0000000000  0.3524295173
    25.2010000000     6.9455414768    91.2996128401  0.0000000000  0.3520994281
    25.1010000000     6.9153636382    91.0154686677  0.0000000000  0.3517683764
    25.0010000000     6.8851918387    90.7310565670  0.0000000000  0.3514363556
    24.9010000000     6.8550260979    90.4463750846  0.0000000000  0.3511033588
    24.8010000000     6.8248664827    90.1614231999  0.0000000000  0.3507693795
    24.7010000000     6.7947130264    89.8761995605  0.0000000000  0.3504344109
    24.6010000000     6.7645657429    89.5907026133  0.0000000000  0.3500984459
    24.5010000000     6.7344246802    89.3049311117  0.0000000000  0.3497614776
    24.4010000000     6.7042898930    89.0188838615  0.0000000000  0.3494234992
    24.3010000000     6.6741614040    88.7325593437  0.0000000000  0.3490845033
    24.2010000000     6.6440392562    88.4459562206  0.0000000000  0.3487444828
    24.1010000000     6.6139234873    88.1590730840  0.0000000000  0.3484034303
    24.0010000000     6.5838141424    87.8719085818  0.0000000000  0.3480613387
    23.9010000000     6.5537112612    87.5844612936  0.0000000000  0.3477182004
    23.8010000000     6.5236148782    87.2967297318  0.0000000000  0.3473740079
    23.7010000000     6.4935250358    87.0087124676  0.0000000000  0.3470287535
    23.6010000000     6.4634417845    86.7204081310  0.0000000000  0.3466824297
    23.5010000000     6.4333651569    86.4318151637  0.0000000000  0.3463350285
    23.4010000000     6.4032951939    86.1429320689  0.0000000000  0.3459865420
    23.3010000000     6.3732319575    85.8537575344  0.0000000000  0.3456369626
    23.2010000000     6.3431754667    85.5642898169  0.0000000000  0.3452862818
    23.1010000000     6.3131257749    85.2745274838  0.0000000000  0.3449344916
    23.0010000000     6.2830829314    84.9844690432  0.0000000000  0.3445815838
    22.9010000000     6.2530469685    84.6941128234  0.0000000000  0.3442275499
    22.8010000000     6.2230179529    84.4034574632  0.0000000000  0.3438723818
    22.7010000000     6.1929959099    84.1125011800  0.0000000000  0.3435160706
    22.6010000000     6.1629808988    83.8212425032  0.0000000000  0.3431586078
    22.5010000000     6.1329729633    83.5296797875  0.0000000000  0.3427999847
    22.4010000000     6.1029721438    83.2378113368  0.0000000000  0.3424401923
    22.3010000000     6.0729785026    82.9456356465  0.0000000000  0.3420792218
    22.2010000000     6.0429920744    82.6531509216  0.0000000000  0.3417170640
    22.1010000000     6.0130129160    82.3603555608  0.0000000000  0.3413537098
    22.0010000000     5.9830410816    82.0672479162  0.0000000000  0.3409891499
    21.9010000000     5.9530765988    81.7738260557  0.0000000000  0.3406233746
    21.8010000000     5.9231195418    81.4800884824  0.0000000000  0.3402563748
    21.7010000000     5.8931699585    81.1860334176  0.0000000000  0.3398881408
    21.6010000000     5.8632278949    80.8916590424  0.0000000000  0.3395186626
    21.5010000000     5.8332934079    80.5969636174  0.0000000000  0.3391479305
    21.4010000000     5.8033665406    80.3019452470  0.0000000000  0.3387759343
    21.3010000000     5.7734473591    80.0066022358  0.0000000000  0.3384026641
    21.2010000000     5.7435359163    79.7109327350  0.0000000000  0.3380281096
    21.1010000000     5.7136322646    79.4149348628  0.0000000000  0.3376522603
    21.0010000000     5.6837364673    79.1186068225  0.0000000000  0.3372751058
    20.9010000000     5.6538485638    78.8219465535  0.0000000000  0.3368966352
    20.8010000000     5.6239686171    78.5249522008  0.0000000000  0.3365168378
    20.7010000000     5.5940967015    78.2276219982  0.0000000000  0.3361357029
    20.6010000000     5.5642328567    77.9299538049  0.0000000000  0.3357532192
    20.5010000000     5.5343771459    77.6319456894  0.0000000000  0.3353693754
    20.4010000000     5.5045296333    77.3335956980  0.0000000000  0.3349841603
    20.3010000000     5.4746903836    77.0349018564  0.0000000000  0.3345975623
    20.2010000000     5.4448594510    76.7358620565  0.0000000000  0.3342095698
    20.1010000000     5.4150369028    76.4364742890  0.0000000000  0.3338201708
    20.0010000000     5.3852227962    76.1367364150  0.0000000000  0.3334293534
    19.9010000000     5.3554172015    75.8366463971  0.0000000000  0.3330371056
    19.8010000000     5.3256201799    75.5362020725  0.0000000000  0.3326434148
    19.7010000000     5.2958317946    75.2354012698  0.0000000000  0.3322482686
    19.6010000000     5.2660521115    74.9342418106  0.0000000000  0.3318516544
    19.5010000000     5.2362811992    74.6327215113  0.0000000000  0.3314535593
    19.4010000000     5.2065191402    74.3308382976  0.0000000000  0.3310539705
    19.3010000000     5.1767659761    74.0285896437  0.0000000000  0.3306528745
    19.2010000000     5.1470218073    73.7259735875  0.0000000000  0.3302502582
    19.1010000000     5.1172866826    73.4229876087  0.0000000000  0.3298461079
    19.0010000000     5.0875606771    73.1196294173  0.0000000000  0.3294404098
    18.9010000000     5.0578438702    72.8158967308  0.0000000000  0.3290331500
    18.8010000000     5.0281363349    72.5117871650  0.0000000000  0.3286243144
    18.7010000000     4.9984381384    72.2072982375  0.0000000000  0.3282138886
    18.6010000000     4.9687493637    71.9024275918  0.0000000000  0.3278018581
    18.5010000000     4.9390700886    71.5971727776  0.0000000000  0.3273882081
    18.4010000000     4.9094003755    71.2915311448  0.0000000000  0.3269729235
    18.3010000000     4.8797403246    70.9855003948  0.0000000000  0.3265559893
    18.2010000000     4.8500900106    70.6790779247  0.0000000000  0.3261373901
    18.1010000000     4.8204495046    70.3722610503  0.0000000000  0.3257171100
    18.0010000000     4.7908189056    70.0650473352  0.0000000000  0.3252951334
    17.9010000000     4.7611982780    69.7574339418  0.0000000000  0.3248714439
    17.8010000000     4.7315877151    69.4494182851  0.0000000000  0.3244460253
    17.7010000000     4.7019873077    69.1409977103  0.0000000000  0.3240188610
    17.6010000000     4.6723971341    68.8321693885  0.0000000000  0.3235899340
    17.5010000000     4.6428172818    68.5229305361  0.0000000000  0.3231592273
    17.4010000000     4.6132478472    68.2132784169  0.0000000000  0.3227267235
    17.3010000000     4.5836889257    67.9032102375  0.0000000000  0.3222924050
    17.2010000000     4.5541405927    67.5927229398  0.0000000000  0.3218562537
    17.1010000000     4.5246029636    67.2818138411  0.0000000000  0.3214182516
    17.0010000000     4.4950761145    66.9704797895  0.0000000000  0.3209783801
    16.9010000000     4.4655601525    66.6587179087  0.0000000000  0.3205366204
    16.8010000000     4.4360551662    66.3465250736  0.0000000000  0.3200929534
    16.7010000000     4.4065612660    66.0338983350  0.0000000000  0.3196473598
    16.6010000000     4.3770785451    65.7208345041  0.0000000000  0.3191998198
    16.5010000000     4.3476071190    65.4073305741  0.0000000000  0.3187503136
    16.4010000000     4.3181470677    65.0933831010  0.0000000000  0.3182988205
    16.3010000000     4.2886985141    64.7789890381  0.0000000000  0.3178453200
    16.2010000000     4.2592615658    64.4641451176  0.0000000000  0.3173897912
    16.1010000000     4.2298363260    64.1488479595  0.0000000000  0.3169322126
    16.0010000000     4.2004229127    63.8330942822  0.0000000000  0.3164725626
    15.9010000000     4.1710214215    63.5168804970  0.0000000000  0.3160108188
    15.8010000000     4.1416319831    63.2002033267  0.0000000000  0.3155469591
    15.7010000000     4.1122547161    62.8830592986  0.0000000000  0.3150809606
    15.6010000000     4.0828897187    62.5654446510  0.0000000000  0.3146127998
    15.5010000000     4.0535371350    62.2473560461  0.0000000000  0.3141424534
    15.4010000000     4.0241970618    61.9287895657  0.0000000000  0.3136698971
    15.3010000000     3.9948696521    61.6097418239  0.0000000000  0.3131951067
    15.2010000000     3.9655550041    61.2902087683  0.0000000000  0.3127180571
    15.1010000000     3.9362532638    60.9701867879  0.0000000000  0.3122387231
    15.0010000000     3.9069645517    60.6496719190  0.0000000000  0.3117570788
    14.9010000000     3.8776890100    60.3286603498  0.0000000000  0.3112730982
    14.8010000000     3.8484267661    60.0071480296  0.0000000000  0.3107867544
    14.7010000000     3.8191779522    59.6851308744  0.0000000000  0.3102980202
    14.6010000000     3.7899427234    59.3626049684  0.0000000000  0.3098068680
    14.5010000000     3.7607212055    59.0395659830  0.0000000000  0.3093132696
    14.4010000000     3.7315135576    58.7160098687  0.0000000000  0.3088171964
    14.3010000000     3.7023199197    58.3919322766  0.0000000000  0.3083186190
    14.2010000000     3.6731404408    58.0673288588  0.0000000000  0.3078175077
    14.1010000000     3.6439752703    57.7421951787  0.0000000000  0.3073138321
    14.0010000000     3.6148245679    57.4165268152  0.0000000000  0.3068075613
    13.9010000000     3.5856884871    57.0903191784  0.0000000000  0.3062986637
    13.8010000000     3.5565672019    56.7635678050  0.0000000000  0.3057871074
    13.7010000000     3.5274608568    56.4362677947  0.0000000000  0.3052728594
    13.6010000000     3.4983696358    56.1084145811  0.0000000000  0.3047558866
    13.5010000000     3.4692937037    55.7800032744  0.0000000000  0.3042361548
    13.4010000000     3.4402332247    55.4510288637  0.0000000000  0.3037136292
    13.3010000000     3.4111883885    55.1214865062  0.0000000000  0.3031882746
    13.2010000000     3.3821593692    54.7913710686  0.0000000000  0.3026600548
    13.1010000000     3.3531463522    54.4606774189  0.0000000000  0.3021289330
    13.0010000000     3.3241495184    54.1294002506  0.0000000000  0.3015948715
    12.9010000000     3.2951690700    53.7975343710  0.0000000000  0.3010578322
    12.8010000000     3.2662051913    53.4650742511  0.0000000000  0.3005177756
    12.7010000000     3.2372580905    53.1320144979  0.0000000000  0.2999746621
    12.6010000000     3.2083279606    52.7983494073  0.0000000000  0.2994284507
    12.5010000000     3.1794150132    52.4640733433  0.0000000000  0.2988790997
    12.4010000000     3.1505194634    52.1291805667  0.0000000000  0.2983265667
    12.3010000000     3.1216415201    51.7936651139  0.0000000000  0.2977708082
    12.2010000000     3.0927814071    51.4575210365  0.0000000000  0.2972117797
    12.1010000000     3.0639393484    51.1207422350  0.0000000000  0.2966494360
    12.0010000000     3.0351155709    50.7833224738  0.0000000000  0.2960837305
    11.9010000000     3.0063103168    50.4452555297  0.0000000000  0.2955146161
    11.8010000000     2.9775238149    50.1065348528  0.0000000000  0.2949420442
    11.7010000000     2.9487563173    49.7671539811  0.0000000000  0.2943659652
    11.6010000000     2.9200080700    49.4271062042  0.0000000000  0.2937863285
    11.5010000000     2.8912793379    49.0863848432  0.0000000000  0.2932030824
    11.4010000000     2.8625703735    48.7449828765  0.0000000000  0.2926161738
    11.3010000000     2.8338814443    48.4028932640  0.0000000000  0.2920255484
    11.2010000000     2.8052128282    48.0601088780  0.0000000000  0.2914311508
    11.1010000000     2.7765648004    47.7166223513  0.0000000000  0.2908329240
    11.0010000000     2.7479376508    47.3724262697  0.0000000000  0.2902308100


==> anc/s87h_04/s87h_04-eos4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    98.0099656241   631.8575088561  0.0000000000  0.6473151939
   310.5010000000    97.8482586553   631.0849345289  0.0000000000  0.6470591142
   310.0010000000    97.6865552128   630.3120545014  0.0000000000  0.6468027263
   309.5010000000    97.5248552882   629.5388680822  0.0000000000  0.6465460294
   309.0010000000    97.3631586882   628.7653736929  0.0000000000  0.6462890222
   308.5010000000    97.2014657845   627.9915724550  0.0000000000  0.6460317045
   308.0010000000    97.0397762018   627.2174619138  0.0000000000  0.6457740747
   307.5010000000    96.8780903159   626.4430432071  0.0000000000  0.6455161326
   307.0010000000    96.7164077574   625.6683139024  0.0000000000  0.6452578767
   306.5010000000    96.5547287202   624.8932742611  0.0000000000  0.6449993064
   306.0010000000    96.3930533994   624.1179245515  0.0000000000  0.6447404211
   305.5010000000    96.2313814348   623.3422623745  0.0000000000  0.6444812193
   305.0010000000    96.0697132126   622.5662889092  0.0000000000  0.6442217006
   304.5010000000    95.9080483783   621.7900017787  0.0000000000  0.6439618637
   304.0010000000    95.7463871372   621.0134012894  0.0000000000  0.6437017079
   303.5010000000    95.5847295114   620.2364868663  0.0000000000  0.6434412324
   303.0010000000    95.4230755253   619.4592579438  0.0000000000  0.6431804361
   302.5010000000    95.2614250217   618.6817130791  0.0000000000  0.6429193180
   302.0010000000    95.0997782151   617.9038526150  0.0000000000  0.6426578774
   301.5010000000    94.9381349535   617.1256751297  0.0000000000  0.6423961132
   301.0010000000    94.7764952724   616.3471800991  0.0000000000  0.6421340244
   300.5010000000    94.6148592098   615.5683670091  0.0000000000  0.6418716102
   300.0010000000    94.4532269892   614.7892362386  0.0000000000  0.6416088699
   299.5010000000    94.2915982869   614.0097855255  0.0000000000  0.6413458022
   299.0010000000    94.1299731492   613.2300143874  0.0000000000  0.6410824060
   298.5010000000    93.9683518073   612.4499232329  0.0000000000  0.6408186807
   298.0010000000    93.8067341294   611.6695107166  0.0000000000  0.6405546253
   297.5010000000    93.6451199873   610.8887755060  0.0000000000  0.6402902385
   297.0010000000    93.4835098017   610.1077189185  0.0000000000  0.6400255199
   296.5010000000    93.3219030859   609.3263378841  0.0000000000  0.6397604679
   296.0010000000    93.1603002655   608.5446337393  0.0000000000  0.6394950821
   295.5010000000    92.9987010421   607.7626043177  0.0000000000  0.6392293610
   295.0010000000    92.8371054835   606.9802492205  0.0000000000  0.6389633038
   294.5010000000    92.6755138409   606.1975689343  0.0000000000  0.6386969098
   294.0010000000    92.5139258254   605.4145613294  0.0000000000  0.6384301775
   293.5010000000    92.3523416936   604.6312269131  0.0000000000  0.6381631064
   293.0010000000    92.1907611633   603.8475635807  0.0000000000  0.6378956949
   292.5010000000    92.0291844963   603.0635718605  0.0000000000  0.6376279425
   292.0010000000    91.8676115968   602.2792505446  0.0000000000  0.6373598479
   291.5010000000    91.7060425517   601.4945993092  0.0000000000  0.6370914104
   291.0010000000    91.5444772715   600.7096169702  0.0000000000  0.6368226286
   290.5010000000    91.3829158490   599.9243032261  0.0000000000  0.6365535017
   290.0010000000    91.2213582007   599.1386569170  0.0000000000  0.6362840285
   289.5010000000    91.0598044253   598.3526777638  0.0000000000  0.6360142081
   289.0010000000    90.8982544455   597.5663646305  0.0000000000  0.6357440393
   288.5010000000    90.7367083657   596.7797172606  0.0000000000  0.6354735213
   288.0010000000    90.5751661149   595.9927345422  0.0000000000  0.6352026527
   287.5010000000    90.4136278033   595.2054162413  0.0000000000  0.6349314328
   287.0010000000    90.2520933661   594.4177612703  0.0000000000  0.6346598603
   286.5010000000    90.0905627422   593.6297685545  0.0000000000  0.6343879341
   286.0010000000    89.9290362273   592.8414387576  0.0000000000  0.6341156535
   285.5010000000    89.7675134128   592.0527691037  0.0000000000  0.6338430168
   285.0010000000    89.6059946004   591.2637602798  0.0000000000  0.6335700234
   284.5010000000    89.4444797414   590.4744112600  0.0000000000  0.6332966720
   284.0010000000    89.2829689662   589.6847218911  0.0000000000  0.6330229618
   283.5010000000    89.1214618815   588.8946894539  0.0000000000  0.6327488910
   283.0010000000    88.9599589753   588.1043155385  0.0000000000  0.6324744593
   282.5010000000    88.7984600365   587.3135983106  0.0000000000  0.6321996652
   282.0010000000    88.6369650329   586.5225368085  0.0000000000  0.6319245075
   281.5010000000    88.4754739359   585.7311300840  0.0000000000  0.6316489851
   281.0010000000    88.3139870690   584.9393789122  0.0000000000  0.6313730972
   280.5010000000    88.1525040609   584.1472806589  0.0000000000  0.6310968422
   280.0010000000    87.9910250673   583.3548352695  0.0000000000  0.6308202191
   279.5010000000    87.8295502464   582.5620427001  0.0000000000  0.6305432271
   279.0010000000    87.6680794120   581.7689012131  0.0000000000  0.6302658646
   278.5010000000    87.5066125556   580.9754099389  0.0000000000  0.6299881305
   278.0010000000    87.3451498452   580.1815688715  0.0000000000  0.6297100239
   277.5010000000    87.1836912782   579.3873771661  0.0000000000  0.6294315436
   277.0010000000    87.0222368561   578.5928339913  0.0000000000  0.6291526883
   276.5010000000    86.8607864111   577.7979376811  0.0000000000  0.6288734566
   276.0010000000    86.6993401240   577.0026882809  0.0000000000  0.6285938477
   275.5010000000    86.5378980065   576.2070850000  0.0000000000  0.6283138602
   275.0010000000    86.3764600735   575.4111270616  0.0000000000  0.6280334931
   274.5010000000    86.2150261722   574.6148128573  0.0000000000  0.6277527448
   274.0010000000    86.0535966675   573.8181433281  0.0000000000  0.6274716147
   273.5010000000    85.8921710716   573.0211152055  0.0000000000  0.6271901008
   273.0010000000    85.7307497559   572.2237294572  0.0000000000  0.6269082024
   272.5010000000    85.5693327529   571.4259853746  0.0000000000  0.6266259184
   272.0010000000    85.4079197582   570.6278805807  0.0000000000  0.6263432469
   271.5010000000    85.2465111521   569.8294160798  0.0000000000  0.6260601874
   271.0010000000    85.0851068079   569.0305903651  0.0000000000  0.6257767384
   270.5010000000    84.9237066031   568.2314019468  0.0000000000  0.6254928984
   270.0010000000    84.7623107579   567.4318510279  0.0000000000  0.6252086665
   269.5010000000    84.6009189885   566.6319353105  0.0000000000  0.6249240409
   269.0010000000    84.4395316908   565.8316558626  0.0000000000  0.6246390211
   268.5010000000    84.2781485889   565.0310104172  0.0000000000  0.6243536051
   268.0010000000    84.1167699166   564.2299992320  0.0000000000  0.6240677922
   267.5010000000    83.9553955744   563.4286209076  0.0000000000  0.6237815808
   267.0010000000    83.7940254672   562.6268740613  0.0000000000  0.6234949695
   266.5010000000    83.6326596719   561.8247581602  0.0000000000  0.6232079571
   266.0010000000    83.4712982687   561.0222726854  0.0000000000  0.6229205423
   265.5010000000    83.3099411742   560.2194163010  0.0000000000  0.6226327237
   265.0010000000    83.1485886433   559.4161893487  0.0000000000  0.6223445003
   264.5010000000    82.9872402669   558.6125888635  0.0000000000  0.6220558702
   264.0010000000    82.8258964740   557.8086160468  0.0000000000  0.6217668327
   263.5010000000    82.6645570306   557.0042687967  0.0000000000  0.6214773860
   263.0010000000    82.5032220401   556.1995466857  0.0000000000  0.6211875289
   262.5010000000    82.3418914436   555.3944484743  0.0000000000  0.6208972599
   262.0010000000    82.1805653518   554.5889737656  0.0000000000  0.6206065779
   261.5010000000    82.0192437139   553.7831213522  0.0000000000  0.6203154813
   261.0010000000    81.8579266485   552.9768908681  0.0000000000  0.6200239690
   260.5010000000    81.6966139484   552.1702803153  0.0000000000  0.6197320392
   260.0010000000    81.5353059046   551.3632901832  0.0000000000  0.6194396909
   259.5010000000    81.3740023186   550.5559185078  0.0000000000  0.6191469224
   259.0010000000    81.2127031610   549.7481641665  0.0000000000  0.6188537323
   258.5010000000    81.0514085703   548.9400268739  0.0000000000  0.6185601192
   258.0010000000    80.8901186888   548.1315063593  0.0000000000  0.6182660820
   257.5010000000    80.7288331725   547.3225999111  0.0000000000  0.6179716187
   257.0010000000    80.5675523356   546.5133081117  0.0000000000  0.6176767283
   256.5010000000    80.4062761693   545.7036299215  0.0000000000  0.6173814093
   256.0010000000    80.2450045069   544.8935635024  0.0000000000  0.6170856600
   255.5010000000    80.0837376736   544.0831094824  0.0000000000  0.6167894795
   255.0010000000    79.9224751874   543.2722644297  0.0000000000  0.6164928653
   254.5010000000    79.7612175436   542.4610298201  0.0000000000  0.6161958169
   254.0010000000    79.5999645937   541.6494038873  0.0000000000  0.6158983325
   253.5010000000    79.4387161940   540.8373848857  0.0000000000  0.6156004103
   253.0010000000    79.2774725286   540.0249727129  0.0000000000  0.6153020491
   252.5010000000    79.1162336240   539.2121664707  0.0000000000  0.6150032475
   252.0010000000    78.9549995113   538.3989652790  0.0000000000  0.6147040038
   251.5010000000    78.7937700657   537.5853674665  0.0000000000  0.6144043165
   251.0010000000    78.6325453279   536.7713721911  0.0000000000  0.6141041838
   250.5010000000    78.4713253428   535.9569786286  0.0000000000  0.6138036045
   250.0010000000    78.3101101600   535.1421859727  0.0000000000  0.6135025769
   249.5010000000    78.1488998333   534.3269934351  0.0000000000  0.6132010995
   249.0010000000    77.9876942619   533.5113994407  0.0000000000  0.6128991707
   248.5010000000    77.8264935093   532.6954032397  0.0000000000  0.6125967889
   248.0010000000    77.6652976434   531.8790041002  0.0000000000  0.6122939526
   247.5010000000    77.5041065781   531.0622005061  0.0000000000  0.6119906600
   247.0010000000    77.3429203908   530.2449917643  0.0000000000  0.6116869097
   246.5010000000    77.1817391634   529.4273771997  0.0000000000  0.6113827001
   246.0010000000    77.0205626671   528.6093545556  0.0000000000  0.6110780292
   245.5010000000    76.8593911512   527.7909239972  0.0000000000  0.6107728957
   245.0010000000    76.6982247116   526.9720849063  0.0000000000  0.6104672982
   244.5010000000    76.5370629780   526.1528342912  0.0000000000  0.6101612344
   244.0010000000    76.3759063705   525.3331731706  0.0000000000  0.6098547032
   243.5010000000    76.2147546861   524.5130993922  0.0000000000  0.6095477026
   243.0010000000    76.0536080405   523.6926124184  0.0000000000  0.6092402311
   242.5010000000    75.8924662422   522.8717101419  0.0000000000  0.6089322867
   242.0010000000    75.7313295726   522.0503928601  0.0000000000  0.6086238681
   241.5010000000    75.5701980061   521.2286593005  0.0000000000  0.6083149736
   241.0010000000    75.4090713672   520.4065074209  0.0000000000  0.6080056011
   240.5010000000    75.2479497966   519.5839367857  0.0000000000  0.6076957490
   240.0010000000    75.0868334395   518.7609469779  0.0000000000  0.6073854159
   239.5010000000    74.9257219821   517.9375352314  0.0000000000  0.6070745995
   239.0010000000    74.7646158887   517.1137027504  0.0000000000  0.6067632987
   238.5010000000    74.6035147031   516.2894460260  0.0000000000  0.6064515110
   238.0010000000    74.4424187451   515.4647655146  0.0000000000  0.6061392351
   237.5010000000    74.2813280315   514.6396601163  0.0000000000  0.6058264693
   237.0010000000    74.1202422780   513.8141271831  0.0000000000  0.6055132111
   236.5010000000    73.9591619723   512.9881680165  0.0000000000  0.6051994597
   236.0010000000    73.7980866885   512.1617792304  0.0000000000  0.6048852124
   235.5010000000    73.6370167712   511.3349613830  0.0000000000  0.6045704680
   235.0010000000    73.4759519597   510.5077119216  0.0000000000  0.6042552241
   234.5010000000    73.3148924563   509.6800306646  0.0000000000  0.6039394792
   234.0010000000    73.1538383163   508.8519166694  0.0000000000  0.6036232316
   233.5010000000    72.9927894488   508.0233682366  0.0000000000  0.6033064791
   233.0010000000    72.8317457692   507.1943836924  0.0000000000  0.6029892196
   232.5010000000    72.6707075014   506.3649629437  0.0000000000  0.6026714518
   232.0010000000    72.5096745719   505.5351043630  0.0000000000  0.6023531734
   231.5010000000    72.3486470645   504.7048071244  0.0000000000  0.6020343827
   231.0010000000    72.1876249179   503.8740696498  0.0000000000  0.6017150777
   230.5010000000    72.0266080773   503.0428903865  0.0000000000  0.6013952561
   230.0010000000    71.8655967936   502.2112693546  0.0000000000  0.6010749166
   229.5010000000    71.7045908737   501.3792042759  0.0000000000  0.6007540568
   229.0010000000    71.5435904304   500.5466944449  0.0000000000  0.6004326748
   228.5010000000    71.3825954329   499.7137384079  0.0000000000  0.6001107686
   228.0010000000    71.2216058568   498.8803347373  0.0000000000  0.5997883361
   227.5010000000    71.0606218323   498.0464828005  0.0000000000  0.5994653755
   227.0010000000    70.8996433472   497.2121812198  0.0000000000  0.5991418847
   226.5010000000    70.7386703952   496.3774286435  0.0000000000  0.5988178616
   226.0010000000    70.5777029768   495.5422237461  0.0000000000  0.5984933042
   225.5010000000    70.4167412461   494.7065659940  0.0000000000  0.5981682106
   225.0010000000    70.2557850683   493.8704533472  0.0000000000  0.5978425785
   224.5010000000    70.0948344627   493.0338845591  0.0000000000  0.5975164058
   224.0010000000    69.9338894552   492.1968584098  0.0000000000  0.5971896904
   223.5010000000    69.7729500780   491.3593737056  0.0000000000  0.5968624302
   223.0010000000    69.6120165159   490.5214300408  0.0000000000  0.5965346234
   222.5010000000    69.4510885212   489.6830247514  0.0000000000  0.5962062674
   222.0010000000    69.2901662917   488.8441574857  0.0000000000  0.5958773603
   221.5010000000    69.1292498850   488.0048271564  0.0000000000  0.5955479001
   221.0010000000    68.9683390749   487.1650311870  0.0000000000  0.5952178841
   220.5010000000    68.8074340782   486.3247693060  0.0000000000  0.5948873105
   220.0010000000    68.6465348279   485.4840397526  0.0000000000  0.5945561769
   219.5010000000    68.4856415531   484.6428423071  0.0000000000  0.5942244815
   219.0010000000    68.3247539115   483.8011737553  0.0000000000  0.5938922214
   218.5010000000    68.1638722899   482.9590346884  0.0000000000  0.5935593950
   218.0010000000    68.0029963612   482.1164219537  0.0000000000  0.5932259994
   217.5010000000    67.8421263811   481.2733354437  0.0000000000  0.5928920328
   217.0010000000    67.6812624678   480.4297743234  0.0000000000  0.5925574931
   216.5010000000    67.5204043169   479.5857355344  0.0000000000  0.5922223773
   216.0010000000    67.3595520614   478.7412183038  0.0000000000  0.5918866833
   215.5010000000    67.1987059832   477.8962226344  0.0000000000  0.5915504094
   215.0010000000    67.0378656586   477.0507448148  0.0000000000  0.5912135523
   214.5010000000    66.8770315260   476.2047856553  0.0000000000  0.5908761104
   214.0010000000    66.7162033195   475.3583422572  0.0000000000  0.5905380808
   213.5010000000    66.5553812071   474.5114139946  0.0000000000  0.5901994615
   213.0010000000    66.3945652220   473.6639995253  0.0000000000  0.5898602500
   212.5010000000    66.2337552636   472.8160967945  0.0000000000  0.5895204436
   212.0010000000    66.0729515213   471.9677052669  0.0000000000  0.5891800403
   211.5010000000    65.9121537695   471.1188222104  0.0000000000  0.5888390370
   211.0010000000    65.7513623526   470.2694478934  0.0000000000  0.5884974321
   210.5010000000    65.5905769210   469.4195789100  0.0000000000  0.5881552222
   210.0010000000    65.4297978334   468.5692155904  0.0000000000  0.5878124054
   209.5010000000    65.2690250361   467.7183560751  0.0000000000  0.5874689793
   209.0010000000    65.1082583443   466.8669978027  0.0000000000  0.5871249407
   208.5010000000    64.9474979994   466.0151404587  0.0000000000  0.5867802875
   208.0010000000    64.7867438333   465.1627815509  0.0000000000  0.5864350169
   207.5010000000    64.6259961023   464.3099208287  0.0000000000  0.5860891267
   207.0010000000    64.4652546549   463.4565558695  0.0000000000  0.5857426139
   206.5010000000    64.3045196244   462.6026857544  0.0000000000  0.5853954761
   206.0010000000    64.1437910142   461.7483088647  0.0000000000  0.5850477107
   205.5010000000    63.9830686985   460.8934228863  0.0000000000  0.5846993147
   205.0010000000    63.8223529724   460.0380277338  0.0000000000  0.5843502860
   204.5010000000    63.6616435897   459.1821204341  0.0000000000  0.5840006214
   204.0010000000    63.5009407246   458.3257002414  0.0000000000  0.5836503183
   203.5010000000    63.3402442859   457.4687649872  0.0000000000  0.5832993739
   203.0010000000    63.1795544641   456.6113139952  0.0000000000  0.5829477858
   202.5010000000    63.0188711851   455.7533451706  0.0000000000  0.5825955509
   202.0010000000    62.8581945202   454.8948571821  0.0000000000  0.5822426667
   201.5010000000    62.6975243457   454.0358476493  0.0000000000  0.5818891299
   201.0010000000    62.5368608858   453.1763160398  0.0000000000  0.5815349383
   200.5010000000    62.3762040348   452.3162600493  0.0000000000  0.5811800886
   200.0010000000    62.2155538988   451.4556784962  0.0000000000  0.5808245782
   199.5010000000    62.0549104581   450.5945695153  0.0000000000  0.5804684041
   199.0010000000    61.8942737023   449.7329312810  0.0000000000  0.5801115633
   198.5010000000    61.7336436304   448.8707620079  0.0000000000  0.5797540528
   198.0010000000    61.5730205179   448.0080613854  0.0000000000  0.5793958703
   197.5010000000    61.4124041146   447.1448262698  0.0000000000  0.5790370122
   197.0010000000    61.2517944476   446.2810549961  0.0000000000  0.5786774755
   196.5010000000    61.0911918192   445.4167473686  0.0000000000  0.5783172578
   196.0010000000    60.9305960087   444.5519003701  0.0000000000  0.5779563556
   195.5010000000    60.7700070718   443.6865124566  0.0000000000  0.5775947658
   195.0010000000    60.6094250732   442.8205821245  0.0000000000  0.5772324855
   194.5010000000    60.4488499554   441.9541072001  0.0000000000  0.5768695114
   194.0010000000    60.2882819343   441.0870869739  0.0000000000  0.5765058408
   193.5010000000    60.1277208406   440.2195186461  0.0000000000  0.5761414701
   193.0010000000    59.9671669092   439.3514015900  0.0000000000  0.5757763968
   192.5010000000    59.8066199913   438.4827330939  0.0000000000  0.5754106171
   192.0010000000    59.6460802105   437.6135119073  0.0000000000  0.5750441281
   191.5010000000    59.4855474395   436.7437354101  0.0000000000  0.5746769262
   191.0010000000    59.3250219519   435.8734031441  0.0000000000  0.5743090088
   190.5010000000    59.1645035115   435.0025118743  0.0000000000  0.5739403719
   190.0010000000    59.0039924119   434.1310612290  0.0000000000  0.5735710130
   189.5010000000    58.8434884385   433.2590480669  0.0000000000  0.5732009280
   189.0010000000    58.6829917760   432.3864714021  0.0000000000  0.5728301141
   188.5010000000    58.5225023611   431.5133288903  0.0000000000  0.5724585677
   188.0010000000    58.3620203987   430.6396196345  0.0000000000  0.5720862857
   187.5010000000    58.2015457189   429.7653406850  0.0000000000  0.5717132643
   187.0010000000    58.0410784200   428.8904905398  0.0000000000  0.5713395003
   186.5010000000    57.8806184829   428.0150670460  0.0000000000  0.5709649900
   186.0010000000    57.7201660276   427.1390687957  0.0000000000  0.5705897302
   185.5010000000    57.5597210574   426.2624937325  0.0000000000  0.5702137173
   185.0010000000    57.3992835868   425.3853398497  0.0000000000  0.5698369477
   184.5010000000    57.2388536422   424.5076051905  0.0000000000  0.5694594178
   184.0010000000    57.0784312611   423.6292878478  0.0000000000  0.5690811241
   183.5010000000    56.9180164926   422.7503859649  0.0000000000  0.5687020630
   183.0010000000    56.7576092717   421.8708970453  0.0000000000  0.5683222306
   182.5010000000    56.5972097965   420.9908200239  0.0000000000  0.5679416237
   182.0010000000    56.4368179002   420.1101518192  0.0000000000  0.5675602380
   181.5010000000    56.2764338044   419.2288914678  0.0000000000  0.5671780703
   181.0010000000    56.1160574914   418.3470366815  0.0000000000  0.5667951167
   180.5010000000    55.9556889564   417.4645852266  0.0000000000  0.5664113734
   180.0010000000    55.7953282069   416.5815349239  0.0000000000  0.5660268364
   179.5010000000    55.6349752631   415.6978836489  0.0000000000  0.5656415019
   179.0010000000    55.4746302811   414.8136300141  0.0000000000  0.5652553663
   178.5010000000    55.3142931819   413.9287713206  0.0000000000  0.5648684255
   178.0010000000    55.1539640231   413.0433056088  0.0000000000  0.5644806755
   177.5010000000    54.9936427520   412.1572302951  0.0000000000  0.5640921122
   177.0010000000    54.8333295746   411.2705442110  0.0000000000  0.5637027321
   176.5010000000    54.6730244638   410.3832448856  0.0000000000  0.5633125309
   176.0010000000    54.5127275279   409.4953305833  0.0000000000  0.5629215047
   175.5010000000    54.3524385226   408.6067975983  0.0000000000  0.5625296489
   175.0010000000    54.1921578267   407.7176456639  0.0000000000  0.5621369601
   174.5010000000    54.0318852233   406.8278711946  0.0000000000  0.5617434335
   174.0010000000    53.8716208740   405.9374726897  0.0000000000  0.5613490654
   173.5010000000    53.7113647719   405.0464476975  0.0000000000  0.5609538513
   173.0010000000    53.5511169844   404.1547941637  0.0000000000  0.5605577870
   172.5010000000    53.3908775323   403.2625097595  0.0000000000  0.5601608684
   172.0010000000    53.2306463905   402.3695918840  0.0000000000  0.5597630908
   171.5010000000    53.0704236685   401.4760386685  0.0000000000  0.5593644502
   171.0010000000    52.9102093695   400.5818476382  0.0000000000  0.5589649420
   170.5010000000    52.7500036308   399.6870170487  0.0000000000  0.5585645621
   170.0010000000    52.5898063654   398.7915438875  0.0000000000  0.5581633057
   169.5010000000    52.4296176207   397.8954258743  0.0000000000  0.5577611684
   169.0010000000    52.2694374585   396.9986607941  0.0000000000  0.5573581456
   168.5010000000    52.1092659553   396.1012464974  0.0000000000  0.5569542330
   168.0010000000    51.9491030846   395.2031802390  0.0000000000  0.5565494256
   167.5010000000    51.7889489530   394.3044600035  0.0000000000  0.5561437192
   167.0010000000    51.6288035644   393.4050831820  0.0000000000  0.5557371088
   166.5010000000    51.4686669384   392.5050472357  0.0000000000  0.5553295898
   166.0010000000    51.3085391687   391.6043500242  0.0000000000  0.5549211574
   165.5010000000    51.1484201894   390.7029884916  0.0000000000  0.5545118067
   165.0010000000    50.9883102421   389.8009612932  0.0000000000  0.5541015334
   164.5010000000    50.8282091184   388.8982645336  0.0000000000  0.5536903318
   164.0010000000    50.6681170332   387.9948966831  0.0000000000  0.5532781976
   163.5010000000    50.5080339278   387.0908546490  0.0000000000  0.5528651255
   163.0010000000    50.3479599330   386.1861363919  0.0000000000  0.5524511107
   162.5010000000    50.1878949660   385.2807386440  0.0000000000  0.5520361479
   162.0010000000    50.0278392481   384.3746598387  0.0000000000  0.5516202325
   161.5010000000    49.8677927300   383.4678968597  0.0000000000  0.5512033591
   161.0010000000    49.7077553232   382.5604463466  0.0000000000  0.5507855222
   160.5010000000    49.5477272989   381.6523069585  0.0000000000  0.5503667172
   160.0010000000    49.3877085462   380.7434751679  0.0000000000  0.5499469384
   159.5010000000    49.2276991996   379.8339488187  0.0000000000  0.5495261807
   159.0010000000    49.0676992408   378.9237248676  0.0000000000  0.5491044386
   158.5010000000    48.9077087828   378.0128009954  0.0000000000  0.5486817070
   158.0010000000    48.7477277307   377.1011736802  0.0000000000  0.5482579800
   157.5010000000    48.5877562898   376.1888410868  0.0000000000  0.5478332525
   157.0010000000    48.4277943463   375.2757995409  0.0000000000  0.5474075185
   156.5010000000    48.2678421413   374.3620473708  0.0000000000  0.5469807731
   156.0010000000    48.1078995986   373.4475810723  0.0000000000  0.5465530103
   155.5010000000    47.9479667731   372.5323978671  0.0000000000  0.5461242243
   155.0010000000    47.7880437386   371.6164950629  0.0000000000  0.5456944095
   154.5010000000    47.6281304774   370.6998694200  0.0000000000  0.5452635600
   154.0010000000    47.4682271019   369.7825184222  0.0000000000  0.5448316701
   153.5010000000    47.3083336335   368.8644390084  0.0000000000  0.5443987339
   153.0010000000    47.1484501685   367.9456285239  0.0000000000  0.5439647455
   152.5010000000    46.9885766584   367.0260834590  0.0000000000  0.5435296986
   152.0010000000    46.8287132944   366.1058016565  0.0000000000  0.5430935877
   151.5010000000    46.6688599596   365.1847791650  0.0000000000  0.5426564061
   151.0010000000    46.5090168310   364.2630136990  0.0000000000  0.5422181480
   150.5010000000    46.3491839426   363.3405021253  0.0000000000  0.5417788073
   150.0010000000    46.1893613493   362.4172414073  0.0000000000  0.5413383775
   149.5010000000    46.0295490196   361.4932279823  0.0000000000  0.5408968522
   149.0010000000    45.8697470516   360.5684590107  0.0000000000  0.5404542252
   148.5010000000    45.7099554571   359.6429311297  0.0000000000  0.5400104897
   148.0010000000    45.5501743772   358.7166416978  0.0000000000  0.5395656397
   147.5010000000    45.3904038674   357.7895875529  0.0000000000  0.5391196685
   147.0010000000    45.2306438990   356.8617650171  0.0000000000  0.5386725693
   146.5010000000    45.0708945728   355.9331711361  0.0000000000  0.5382243355
   146.0010000000    44.9111559057   355.0038024428  0.0000000000  0.5377749603
   145.5010000000    44.7514280437   354.0736561922  0.0000000000  0.5373244371
   145.0010000000    44.5917109443   353.1427285154  0.0000000000  0.5368727588
   144.5010000000    44.4320046944   352.2110162681  0.0000000000  0.5364199185
   144.0010000000    44.2723094044   351.2785164146  0.0000000000  0.5359659093
   143.5010000000    44.1126249988   350.3452248062  0.0000000000  0.5355107238
   143.0010000000    43.9529516882   349.4111389355  0.0000000000  0.5350543553
   142.5010000000    43.7932894462   348.4762548810  0.0000000000  0.5345967964
   142.0010000000    43.6336383236   347.5405691428  0.0000000000  0.5341380397
   141.5010000000    43.4739984480   346.6040786401  0.0000000000  0.5336780781
   141.0010000000    43.3143697651   345.6667791962  0.0000000000  0.5332169039
   140.5010000000    43.1547524530   344.7286679658  0.0000000000  0.5327545098
   140.0010000000    42.9951465089   343.7897410124  0.0000000000  0.5322908882
   139.5010000000    42.8355519569   342.8499945232  0.0000000000  0.5318260313
   139.0010000000    42.6759689495   341.9094254106  0.0000000000  0.5313599316
   138.5010000000    42.5163975631   340.9680301076  0.0000000000  0.5308925814
   138.0010000000    42.3568376980   340.0258039742  0.0000000000  0.5304239724
   137.5010000000    42.1972895866   339.0827442975  0.0000000000  0.5299540970
   137.0010000000    42.0377531844   338.1388466962  0.0000000000  0.5294829471
   136.5010000000    41.8782286766   337.1941081143  0.0000000000  0.5290105147
   136.0010000000    41.7187159746   336.2485238392  0.0000000000  0.5285367913
   135.5010000000    41.5592153196   335.3020910778  0.0000000000  0.5280617691
   135.0010000000    41.3997265805   334.3548047953  0.0000000000  0.5275854391
   134.5010000000    41.2402499556   333.4066618751  0.0000000000  0.5271077935
   134.0010000000    41.0807855223   332.4576584476  0.0000000000  0.5266288235
   133.5010000000    40.9213332392   331.5077898991  0.0000000000  0.5261485203
   133.0010000000    40.7618933423   330.5570532316  0.0000000000  0.5256668758
   132.5010000000    40.6024657520   329.6054435292  0.0000000000  0.5251838805
   132.0010000000    40.4430505189   328.6529566128  0.0000000000  0.5246995257
   131.5010000000    40.2836478223   327.6995890353  0.0000000000  0.5242138027
   131.0010000000    40.1242577743   326.7453369096  0.0000000000  0.5237267025
   130.5010000000    39.9648802751   325.7901950413  0.0000000000  0.5232382155
   130.0010000000    39.8055155011   324.8341598487  0.0000000000  0.5227483327
   129.5010000000    39.6461635147   323.8772270292  0.0000000000  0.5222570447
   129.0010000000    39.4868244595   322.9193927257  0.0000000000  0.5217643423
   128.5010000000    39.3274982233   321.9606515029  0.0000000000  0.5212702153
   128.0010000000    39.1681851124   321.0010003999  0.0000000000  0.5207746548
   127.5010000000    39.0088849870   320.0404337297  0.0000000000  0.5202776504
   127.0010000000    38.8495981246   319.0789482764  0.0000000000  0.5197791929
   126.5010000000    38.6903244557   318.1165386879  0.0000000000  0.5192792717
   126.0010000000    38.5310640420   317.1532003589  0.0000000000  0.5187778769
   125.5010000000    38.3718171696   316.1889299971  0.0000000000  0.5182749987
   125.0010000000    38.2125836877   315.2237216236  0.0000000000  0.5177706263
   124.5010000000    38.0533637661   314.2575711513  0.0000000000  0.5172647495
   124.0010000000    37.8941575165   313.2904740980  0.0000000000  0.5167573578
   123.5010000000    37.7349649479   312.3224253096  0.0000000000  0.5162484404
   123.0010000000    37.5757862469   311.3534206649  0.0000000000  0.5157379868
   122.5010000000    37.4166214056   310.3834548115  0.0000000000  0.5152259859
   122.0010000000    37.2574705021   309.4125228692  0.0000000000  0.5147124266
   121.5010000000    37.0983337453   308.4406207087  0.0000000000  0.5141972982
   121.0010000000    36.9392111070   307.4677427039  0.0000000000  0.5136805891
   120.5010000000    36.7801026920   306.4938839879  0.0000000000  0.5131622880
   120.0010000000    36.6210085995   305.5190396103  0.0000000000  0.5126423833
   119.5010000000    36.4619289244   304.5432045404  0.0000000000  0.5121208636
   119.0010000000    36.3028637577   303.5663736714  0.0000000000  0.5115977169
   118.5010000000    36.1438132320   302.5885421005  0.0000000000  0.5110729315
   118.0010000000    35.9847773876   301.6097043002  0.0000000000  0.5105464952
   117.5010000000    35.8257562631   300.6298546792  0.0000000000  0.5100183957
   117.0010000000    35.6667500759   299.6489886891  0.0000000000  0.5094886210
   116.5010000000    35.5077589074   298.6671008909  0.0000000000  0.5089571585
   116.0010000000    35.3487827067   297.6841849676  0.0000000000  0.5084239953
   115.5010000000    35.1898217354   296.7002364749  0.0000000000  0.5078891190
   115.0010000000    35.0308760341   295.7152495454  0.0000000000  0.5073525166
   114.5010000000    34.8719456909   294.7292185432  0.0000000000  0.5068141749
   114.0010000000    34.7130308410   293.7421380643  0.0000000000  0.5062740808
   113.5010000000    34.5541314921   292.7540018519  0.0000000000  0.5057322206
   113.0010000000    34.3952478756   291.7648049759  0.0000000000  0.5051885813
   112.5010000000    34.2363800099   290.7745411189  0.0000000000  0.5046431487
   112.0010000000    34.0775280505   289.7832047527  0.0000000000  0.5040959092
   111.5010000000    33.9186920304   288.7907895185  0.0000000000  0.5035468485
   111.0010000000    33.7598722059   287.7972903876  0.0000000000  0.5029959529
   110.5010000000    33.6010684554   286.8026999002  0.0000000000  0.5024432071
   110.0010000000    33.4422811387   285.8070135413  0.0000000000  0.5018885975
   109.5010000000    33.2835101559   284.8102238456  0.0000000000  0.5013321086
   109.0010000000    33.1247558018   283.8123257553  0.0000000000  0.5007737260
   108.5010000000    32.9660180438   282.8133120844  0.0000000000  0.5002134342
   108.0010000000    32.8072970327   281.8131767252  0.0000000000  0.4996512178
   107.5010000000    32.6485929327   280.8119135827  0.0000000000  0.4990870616
   107.0010000000    32.4899058806   279.8095163158  0.0000000000  0.4985209500
   106.5010000000    32.3312359041   278.8059778182  0.0000000000  0.4979528666
   106.0010000000    32.1725831736   277.8012918058  0.0000000000  0.4973827956
   105.5010000000    32.0139478350   276.7954517647  0.0000000000  0.4968107206
   105.0010000000    31.8553299706   275.7884506973  0.0000000000  0.4962366251
   104.5010000000    31.6967297241   274.7802819146  0.0000000000  0.4956604922
   104.0010000000    31.5381472190   273.7709385168  0.0000000000  0.4950823051
   103.5010000000    31.3795825599   272.7604134016  0.0000000000  0.4945020465
   103.0010000000    31.2210359151   271.7486997881  0.0000000000  0.4939196990
   102.5010000000    31.0625073556   270.7357901866  0.0000000000  0.4933352447
   102.0010000000    30.9039970985   269.7216779558  0.0000000000  0.4927486662
   101.5010000000    30.7455052658   268.7063557584  0.0000000000  0.4921599451
   101.0010000000    30.5870319273   267.6898158304  0.0000000000  0.4915690630
   100.5010000000    30.4285772616   266.6720510137  0.0000000000  0.4909760012
   100.0010000000    30.2701413970   265.6530537352  0.0000000000  0.4903807410
    99.5010000000    30.1117244927   264.6328165262  0.0000000000  0.4897832631
    99.0010000000    29.9533267005   263.6113317731  0.0000000000  0.4891835483
    98.5010000000    29.7949481657   262.5885917251  0.0000000000  0.4885815769
    98.0010000000    29.6365889513   261.5645879983  0.0000000000  0.4879773285
    97.5010000000    29.4782493515   260.5393136017  0.0000000000  0.4873707836
    97.0010000000    29.3199293469   259.5127594136  0.0000000000  0.4867619210
    96.5010000000    29.1616292286   258.4849182195  0.0000000000  0.4861507203
    96.0010000000    29.0033491336   257.4557816988  0.0000000000  0.4855371605
    95.5010000000    28.8450891252   256.4253409437  0.0000000000  0.4849212199
    95.0010000000    28.6868494247   255.3935879639  0.0000000000  0.4843028768
    94.5010000000    28.5286302584   254.3605146912  0.0000000000  0.4836821096
    94.0010000000    28.3704316324   253.3261115056  0.0000000000  0.4830588954
    93.5010000000    28.2122538649   252.2903707119  0.0000000000  0.4824332120
    93.0010000000    28.0540970206   251.2532828370  0.0000000000  0.4818050361
    92.5010000000    27.8959613271   250.2148393562  0.0000000000  0.4811743446
    92.0010000000    27.7378469510   249.1750312225  0.0000000000  0.4805411138
    91.5010000000    27.5797540006   248.1338488816  0.0000000000  0.4799053194
    91.0010000000    27.4216827136   247.0912835027  0.0000000000  0.4792669373
    90.5010000000    27.2636332724   246.0473257650  0.0000000000  0.4786259427
    90.0010000000    27.1056058444   245.0019661148  0.0000000000  0.4779823104
    89.5010000000    26.9476006199   243.9551950189  0.0000000000  0.4773360150
    89.0010000000    26.7896177419   242.9070024927  0.0000000000  0.4766870304
    88.5010000000    26.6316574529   241.8573790743  0.0000000000  0.4760353305
    88.0010000000    26.4737199518   240.8063148713  0.0000000000  0.4753808886
    87.5010000000    26.3158053609   239.7537993379  0.0000000000  0.4747236774
    87.0010000000    26.1579139433   238.6998227201  0.0000000000  0.4740636695
    86.5010000000    26.0000458900   237.6443746333  0.0000000000  0.4734008369
    86.0010000000    25.8422013937   236.5874445541  0.0000000000  0.4727351513
    85.5010000000    25.6843806517   235.5290218333  0.0000000000  0.4720665835
    85.0010000000    25.5265838678   234.4690957086  0.0000000000  0.4713951044
    84.5010000000    25.3688112552   233.4076553178  0.0000000000  0.4707206841
    84.0010000000    25.2110630728   232.3446899456  0.0000000000  0.4700432926
    83.5010000000    25.0533394895   231.2801881016  0.0000000000  0.4693628987
    83.0010000000    24.8956407258   230.2141384727  0.0000000000  0.4686794712
    82.5010000000    24.7379670556   229.1465299334  0.0000000000  0.4679929786
    82.0010000000    24.5803186716   228.0773506324  0.0000000000  0.4673033883
    81.5010000000    24.4226957579   227.0065884770  0.0000000000  0.4666106673
    81.0010000000    24.2650986278   225.9342320678  0.0000000000  0.4659147825
    80.5010000000    24.1075275226   224.8602693300  0.0000000000  0.4652156999
    80.0010000000    23.9499826166   223.7846875382  0.0000000000  0.4645133846
    79.5010000000    23.7924642208   222.7074747044  0.0000000000  0.4638078018
    79.0010000000    23.6349725188   221.6286177694  0.0000000000  0.4630989154
    78.5010000000    23.4775078360   220.5481044412  0.0000000000  0.4623866894
    78.0010000000    23.3200703783   219.4659213986  0.0000000000  0.4616710865
    77.5010000000    23.1626604331   218.3820556697  0.0000000000  0.4609520691
    77.0010000000    23.0052782745   217.2964939719  0.0000000000  0.4602295989
    76.5010000000    22.8479241669   216.2092227343  0.0000000000  0.4595036370
    76.0010000000    22.6905983689   215.1202281203  0.0000000000  0.4587741435
    75.5010000000    22.5333011377   214.0294960495  0.0000000000  0.4580410779
    75.0010000000    22.3760328282   212.9370128826  0.0000000000  0.4573043994
    74.5010000000    22.2187937051   211.8427641138  0.0000000000  0.4565640659
    74.0010000000    22.0615840121   210.7467348433  0.0000000000  0.4558200345
    73.5010000000    21.9044041333   209.6489108959  0.0000000000  0.4550722622
    73.0010000000    21.7472542829   208.5492766535  0.0000000000  0.4543207043
    72.5010000000    21.5901348236   207.4478172696  0.0000000000  0.4535653158
    72.0010000000    21.4330460825   206.3445173818  0.0000000000  0.4528060510
    71.5010000000    21.2759883573   205.2393611427  0.0000000000  0.4520428628
    71.0010000000    21.1189619521   204.1323324669  0.0000000000  0.4512757035
    70.5010000000    20.9619672428   203.0234154869  0.0000000000  0.4505045246
    70.0010000000    20.8050045000   201.9125932950  0.0000000000  0.4497292762
    69.5010000000    20.6480741667   200.7998498989  0.0000000000  0.4489499082
    69.0010000000    20.4911765016   199.6851676922  0.0000000000  0.4481663687
    68.5010000000    20.3343119155   198.5685298299  0.0000000000  0.4473786052
    68.0010000000    20.1774807376   197.4499185618  0.0000000000  0.4465865641
    67.5010000000    20.0206833703   196.3293163245  0.0000000000  0.4457901908
    67.0010000000    19.8639201473   195.2067047252  0.0000000000  0.4449894292
    66.5010000000    19.7071914869   194.0820656259  0.0000000000  0.4441842226
    66.0010000000    19.5504977813   192.9553803429  0.0000000000  0.4433745129
    65.5010000000    19.3938394321   191.8266298958  0.0000000000  0.4425602407
    65.0010000000    19.2372168009   190.6957946357  0.0000000000  0.4417413453
    64.5010000000    19.0806303017   189.5628549068  0.0000000000  0.4409177648
    64.0010000000    18.9240804072   188.4277910825  0.0000000000  0.4400894364
    63.5010000000    18.7675675429   187.2905827896  0.0000000000  0.4392562955
    63.0010000000    18.6110920962   186.1512089616  0.0000000000  0.4384182759
    62.5010000000    18.4546545639   185.0096488985  0.0000000000  0.4375753107
    62.0010000000    18.2982553648   183.8658808966  0.0000000000  0.4367273307
    61.5010000000    18.1418949878   182.7198833096  0.0000000000  0.4358742659
    61.0010000000    17.9855738894   181.5716337956  0.0000000000  0.4350160443


==> anc/s87h_04/s87h_04-eos5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   506.3946688629  2144.1744479876  0.0000000000  0.9641919162
  1558.5010000000   505.5742320483  2141.5810877554  0.0000000000  0.9638090493
  1556.0010000000   504.7538034955  2138.9866982910  0.0000000000  0.9634257223
  1553.5010000000   503.9333821653  2136.3912741868  0.0000000000  0.9630419334
  1551.0010000000   503.1129683076  2133.7948141034  0.0000000000  0.9626576813
  1548.5010000000   502.2925621837  2131.1973167301  0.0000000000  0.9622729649
  1546.0010000000   501.4721647002  2128.5987827953  0.0000000000  0.9618877833
  1543.5010000000   500.6517748714  2125.9992070256  0.0000000000  0.9615021347
  1541.0010000000   499.8313923616  2123.3985861961  0.0000000000  0.9611160176
  1538.5010000000   499.0110174815  2120.7969191227  0.0000000000  0.9607294308
  1536.0010000000   498.1906505531  2118.1942046502  0.0000000000  0.9603423732
  1533.5010000000   497.3702919097  2115.5904416530  0.0000000000  0.9599548434
  1531.0010000000   496.5499412659  2112.9856270347  0.0000000000  0.9595668401
  1528.5010000000   495.7295977218  2110.3797557364  0.0000000000  0.9591783615
  1526.0010000000   494.9092635359  2107.7728327251  0.0000000000  0.9587894072
  1523.5010000000   494.0889359492  2105.1648470174  0.0000000000  0.9583999746
  1521.0010000000   493.2686166160  2102.5558016456  0.0000000000  0.9580100631
  1518.5010000000   492.4483053180  2099.9456936834  0.0000000000  0.9576196711
  1516.0010000000   491.6280024762  2097.3345222305  0.0000000000  0.9572287976
  1513.5010000000   490.8077072744  2094.7222824394  0.0000000000  0.9568374406
  1511.0010000000   489.9874201609  2092.1089734789  0.0000000000  0.9564455991
  1508.5010000000   489.1671409723  2089.4945925622  0.0000000000  0.9560532715
  1506.0010000000   488.3468701816  2086.8791389225  0.0000000000  0.9556604566
  1503.5010000000   487.5266070307  2084.2626078589  0.0000000000  0.9552671527
  1501.0010000000   486.7063520196  2081.6449986738  0.0000000000  0.9548733585
  1498.5010000000   485.8861056596  2079.0263106995  0.0000000000  0.9544790729
  1496.0010000000   485.0658672357  2076.4065393443  0.0000000000  0.9540842941
  1493.5010000000   484.2456366681  2073.7856820350  0.0000000000  0.9536890205
  1491.0010000000   483.4254145088  2071.1637382082  0.0000000000  0.9532932510
  1488.5010000000   482.6052013211  2068.5407073309  0.0000000000  0.9528969844
  1486.0010000000   481.7849952164  2065.9165810187  0.0000000000  0.9525002184
  1483.5010000000   480.9647980196  2063.2913627555  0.0000000000  0.9521029522
  1481.0010000000   480.1446091038  2060.6650481744  0.0000000000  0.9517051842
  1478.5010000000   479.3244278598  2058.0376329519  0.0000000000  0.9513069125
  1476.0010000000   478.5042561460  2055.4091206621  0.0000000000  0.9509081366
  1473.5010000000   477.6840921549  2052.7795031248  0.0000000000  0.9505088540
  1471.0010000000   476.8639365470  2050.1487800575  0.0000000000  0.9501090636
  1468.5010000000   476.0437887734  2047.5169472911  0.0000000000  0.9497087636
  1466.0010000000   475.2236501310  2044.8840065705  0.0000000000  0.9493079530
  1463.5010000000   474.4035194902  2042.2499518437  0.0000000000  0.9489066299
  1461.0010000000   473.5833975655  2039.6147829698  0.0000000000  0.9485047930
  1458.5010000000   472.7632844756  2036.9784978865  0.0000000000  0.9481024407
  1456.0010000000   471.9431791410  2034.3410906683  0.0000000000  0.9476995712
  1453.5010000000   471.1230823192  2031.7025612858  0.0000000000  0.9472961830
  1451.0010000000   470.3029947790  2029.0629097405  0.0000000000  0.9468922751
  1448.5010000000   469.4829148845  2026.4221282836  0.0000000000  0.9464878451
  1446.0010000000   468.6628446427  2023.7802208850  0.0000000000  0.9460828923
  1443.5010000000   467.8427824511  2021.1371798809  0.0000000000  0.9456774145
  1441.0010000000   467.0227291373  2018.4930054258  0.0000000000  0.9452714103
  1438.5010000000   466.2026843386  2015.8476938282  0.0000000000  0.9448648780
  1436.0010000000   465.3826477098  2013.2012414408  0.0000000000  0.9444578158
  1433.5010000000   464.5626201214  2010.5536485309  0.0000000000  0.9440502225
  1431.0010000000   463.7426012584  2007.9049115302  0.0000000000  0.9436420964
  1428.5010000000   462.9225920186  2005.2550307779  0.0000000000  0.9432334363
  1426.0010000000   462.1025903265  2002.6039969949  0.0000000000  0.9428242393
  1423.5010000000   461.2825983062  1999.9518144645  0.0000000000  0.9424145051
  1421.0010000000   460.4626139197  1997.2984740020  0.0000000000  0.9420042308
  1418.5010000000   459.6426393172  1994.6439799615  0.0000000000  0.9415934159
  1416.0010000000   458.8226736854  1991.9883270993  0.0000000000  0.9411820584
  1413.5010000000   458.0027168246  1989.3315121446  0.0000000000  0.9407701563
  1411.0010000000   457.1827685524  1986.6735318716  0.0000000000  0.9403577080
  1408.5010000000   456.3628292954  1984.0143850177  0.0000000000  0.9399447118
  1406.0010000000   455.5428989038  1981.3540684420  0.0000000000  0.9395311662
  1403.5010000000   454.7229778352  1978.6925809634  0.0000000000  0.9391170695
  1401.0010000000   453.9030653836  1976.0299176135  0.0000000000  0.9387024196
  1398.5010000000   453.0831626279  1973.3660792094  0.0000000000  0.9382872154
  1396.0010000000   452.2632683090  1970.7010589619  0.0000000000  0.9378714546
  1393.5010000000   451.4433835377  1968.0348577719  0.0000000000  0.9374551358
  1391.0010000000   450.6235070930  1965.3674689481  0.0000000000  0.9370382567
  1388.5010000000   449.8036401175  1962.6988934754  0.0000000000  0.9366208162
  1386.0010000000   448.9837825966  1960.0291285655  0.0000000000  0.9362028124
  1383.5010000000   448.1639345332  1957.3581714755  0.0000000000  0.9357842436
  1381.0010000000   447.3440947826  1954.6860157102  0.0000000000  0.9353651073
  1378.5010000000   446.5242645510  1952.0126624233  0.0000000000  0.9349454024
  1376.0010000000   445.7044438938  1949.3381090094  0.0000000000  0.9345251270
  1373.5010000000   444.8846323036  1946.6623510148  0.0000000000  0.9341042792
  1371.0010000000   444.0648298731  1943.9853859309  0.0000000000  0.9336828571
  1368.5010000000   443.2450372912  1941.3072131857  0.0000000000  0.9332608592
  1366.0010000000   442.4252535275  1938.6278265799  0.0000000000  0.9328382831
  1363.5010000000   441.6054793067  1935.9472256355  0.0000000000  0.9324151274
  1361.0010000000   440.7857147913  1933.2654080283  0.0000000000  0.9319913902
  1358.5010000000   439.9659595862  1930.5823695967  0.0000000000  0.9315670695
  1356.0010000000   439.1462133168  1927.8981062325  0.0000000000  0.9311421632
  1353.5010000000   438.3264773505  1925.2126195211  0.0000000000  0.9307166701
  1351.0010000000   437.5067502010  1922.5259016888  0.0000000000  0.9302905875
  1348.5010000000   436.6870326977  1919.8379525354  0.0000000000  0.9298639139
  1346.0010000000   435.8673251129  1917.1487700259  0.0000000000  0.9294366475
  1343.5010000000   435.0476271659  1914.4583502984  0.0000000000  0.9290087863
  1341.0010000000   434.2279380268  1911.7666876738  0.0000000000  0.9285803278
  1338.5010000000   433.4082591656  1909.0737840118  0.0000000000  0.9281512710
  1336.0010000000   432.5885897905  1906.3796337338  0.0000000000  0.9277216133
  1333.5010000000   431.7689302684  1903.6842350542  0.0000000000  0.9272913530
  1331.0010000000   430.9492804173  1900.9875843703  0.0000000000  0.9268604880
  1328.5010000000   430.1296406413  1898.2896799956  0.0000000000  0.9264290165
  1326.0010000000   429.3100102323  1895.5905165696  0.0000000000  0.9259969362
  1323.5010000000   428.4903896344  1892.8900925108  0.0000000000  0.9255642452
  1321.0010000000   427.6707787457  1890.1884044280  0.0000000000  0.9251309415
  1318.5010000000   426.8511780477  1887.4854508396  0.0000000000  0.9246970232
  1316.0010000000   426.0315869156  1884.7812266041  0.0000000000  0.9242624881
  1313.5010000000   425.2120058706  1882.0757303457  0.0000000000  0.9238273343
  1311.0010000000   424.3924354514  1879.3689607358  0.0000000000  0.9233915599
  1308.5010000000   423.5728739768  1876.6609090999  0.0000000000  0.9229551621
  1306.0010000000   422.7533231469  1873.9515779196  0.0000000000  0.9225181397
  1303.5010000000   421.9337818845  1871.2409604854  0.0000000000  0.9220804899
  1301.0010000000   421.1142508101  1868.5290556864  0.0000000000  0.9216422110
  1298.5010000000   420.2947300057  1865.8158606184  0.0000000000  0.9212033009
  1296.0010000000   419.4752190185  1863.1013705926  0.0000000000  0.9207637571
  1293.5010000000   418.6557185287  1860.3855846582  0.0000000000  0.9203235780
  1291.0010000000   417.8362281266  1857.6684982403  0.0000000000  0.9198827612
  1288.5010000000   417.0167485321  1854.9501104951  0.0000000000  0.9194413047
  1286.0010000000   416.1972782745  1852.2304132973  0.0000000000  0.9189992057
  1283.5010000000   415.3778181182  1849.5094059212  0.0000000000  0.9185564624
  1281.0010000000   414.5583688452  1846.7870876895  0.0000000000  0.9181130730
  1278.5010000000   413.7389301557  1844.0634543193  0.0000000000  0.9176690351
  1276.0010000000   412.9195012249  1841.3384997652  0.0000000000  0.9172243460
  1273.5010000000   412.1000828993  1838.6122235228  0.0000000000  0.9167790040
  1271.0010000000   411.2806749484  1835.8846214928  0.0000000000  0.9163330065
  1268.5010000000   410.4612771656  1833.1556896391  0.0000000000  0.9158863514
  1266.0010000000   409.6418904594  1830.4254276252  0.0000000000  0.9154390367
  1263.5010000000   408.8225141215  1827.6938297147  0.0000000000  0.9149910598
  1261.0010000000   408.0031485585  1824.9608938709  0.0000000000  0.9145424186
  1258.5010000000   407.1837931116  1822.2266144879  0.0000000000  0.9140931105
  1256.0010000000   406.3644476915  1819.4909878417  0.0000000000  0.9136431330
  1253.5010000000   405.5451138570  1816.7540156995  0.0000000000  0.9131924846
  1251.0010000000   404.7257904781  1814.0156908340  0.0000000000  0.9127411624
  1248.5010000000   403.9064780745  1811.2760115130  0.0000000000  0.9122891643
  1246.0010000000   403.0871755696  1808.5349706500  0.0000000000  0.9118364873
  1243.5010000000   402.2678846083  1805.7925702463  0.0000000000  0.9113831299
  1241.0010000000   401.4486041626  1803.0488033457  0.0000000000  0.9109290891
  1238.5010000000   400.6293348449  1800.3036684654  0.0000000000  0.9104743629
  1236.0010000000   399.8100756807  1797.5571587908  0.0000000000  0.9100189482
  1233.5010000000   398.9908278659  1794.8092747645  0.0000000000  0.9095628434
  1231.0010000000   398.1715915454  1792.0600132938  0.0000000000  0.9091060459
  1228.5010000000   397.3523652883  1789.3093659778  0.0000000000  0.9086485525
  1226.0010000000   396.5331503597  1786.5573334481  0.0000000000  0.9081903615
  1223.5010000000   395.7139464472  1783.8039110247  0.0000000000  0.9077314701
  1221.0010000000   394.8947537963  1781.0490958854  0.0000000000  0.9072718760
  1218.5010000000   394.0755716167  1778.2928817061  0.0000000000  0.9068115761
  1216.0010000000   393.2564012648  1775.5352693695  0.0000000000  0.9063505687
  1213.5010000000   392.4372420014  1772.7762526894  0.0000000000  0.9058888509
  1211.0010000000   391.6180936452  1770.0158273379  0.0000000000  0.9054264199
  1208.5010000000   390.7989565686  1767.2539908362  0.0000000000  0.9049632733
  1206.0010000000   389.9798306423  1764.4907389967  0.0000000000  0.9044994085
  1203.5010000000   389.1607162890  1761.7260694777  0.0000000000  0.9040348231
  1201.0010000000   388.3416134314  1758.9599782328  0.0000000000  0.9035695144
  1198.5010000000   387.5225214957  1756.1924595196  0.0000000000  0.9031034794
  1196.0010000000   386.7034415065  1753.4235129783  0.0000000000  0.9026367160
  1193.5010000000   385.8843729437  1750.6531330120  0.0000000000  0.9021692213
  1191.0010000000   385.0653153177  1747.8813141052  0.0000000000  0.9017009922
  1188.5010000000   384.2462692095  1745.1080543463  0.0000000000  0.9012320264
  1186.0010000000   383.4272352243  1742.3333518906  0.0000000000  0.9007623216
  1183.5010000000   382.6082129539  1739.5572014443  0.0000000000  0.9002918746
  1181.0010000000   381.7892015034  1736.7795960396  0.0000000000  0.8998206823
  1178.5010000000   380.9702025954  1734.0005375678  0.0000000000  0.8993487429
  1176.0010000000   380.1512143580  1731.2200157076  0.0000000000  0.8988760524
  1173.5010000000   379.3322385659  1728.4380324937  0.0000000000  0.8984026091
  1171.0010000000   378.5132749536  1725.6545830196  0.0000000000  0.8979284101
  1168.5010000000   377.6943222594  1722.8696589681  0.0000000000  0.8974534517
  1166.0010000000   376.8753818218  1720.0832608428  0.0000000000  0.8969777318
  1163.5010000000   376.0564534645  1717.2953839787  0.0000000000  0.8965012475
  1161.0010000000   375.2375365306  1714.5060220530  0.0000000000  0.8960239955
  1158.5010000000   374.4186319276  1711.7151740501  0.0000000000  0.8955459734
  1156.0010000000   373.5997395683  1708.9228355480  0.0000000000  0.8950671782
  1153.5010000000   372.7808588874  1706.1290004728  0.0000000000  0.8945876067
  1151.0010000000   371.9619903687  1703.3336663079  0.0000000000  0.8941072561
  1148.5010000000   371.1431340166  1700.5368288811  0.0000000000  0.8936261236
  1146.0010000000   370.3242893597  1697.7384823742  0.0000000000  0.8931442057
  1143.5010000000   369.5054579813  1694.9386279710  0.0000000000  0.8926615005
  1141.0010000000   368.6866379549  1692.1372548356  0.0000000000  0.8921780037
  1138.5010000000   367.8678304188  1689.3343625902  0.0000000000  0.8916937130
  1136.0010000000   367.0490355298  1686.5299474814  0.0000000000  0.8912086253
  1133.5010000000   366.2302524716  1683.7240024001  0.0000000000  0.8907227372
  1131.0010000000   365.4114824689  1680.9165272095  0.0000000000  0.8902360462
  1128.5010000000   364.5927242697  1678.1075132607  0.0000000000  0.8897485485
  1126.0010000000   363.7739791588  1675.2969605841  0.0000000000  0.8892602416
  1123.5010000000   362.9552459529  1672.4848607173  0.0000000000  0.8887711217
  1121.0010000000   362.1365259970  1669.6712138587  0.0000000000  0.8882811864
  1118.5010000000   361.3178181761  1666.8560117331  0.0000000000  0.8877904319
  1116.0010000000   360.4991229036  1664.0392512938  0.0000000000  0.8872988551
  1113.5010000000   359.6804406234  1661.2209295793  0.0000000000  0.8868064531
  1111.0010000000   358.8617708213  1658.4010403082  0.0000000000  0.8863132223
  1108.5010000000   358.0431145008  1655.5795824027  0.0000000000  0.8858191600
  1106.0010000000   357.2244702293  1652.7565463681  0.0000000000  0.8853242620
  1103.5010000000   356.4058395689  1649.9319330092  0.0000000000  0.8848285260
  1101.0010000000   355.5872211599  1647.1057330303  0.0000000000  0.8843319478
  1098.5010000000   354.7686156466  1644.2779440259  0.0000000000  0.8838345244
  1096.0010000000   353.9500237042  1641.4485636770  0.0000000000  0.8833362528
  1093.5010000000   353.1314445730  1638.6175846831  0.0000000000  0.8828371291
  1091.0010000000   352.3128789964  1635.7850049160  0.0000000000  0.8823371505
  1088.5010000000   351.4943258017  1632.9508155921  0.0000000000  0.8818363126
  1086.0010000000   350.6757858036  1630.1150147807  0.0000000000  0.8813346126
  1083.5010000000   349.8572593620  1627.2775989563  0.0000000000  0.8808320471
  1081.0010000000   349.0387463868  1624.4385630091  0.0000000000  0.8803286125
  1078.5010000000   348.2202468248  1621.5979019323  0.0000000000  0.8798243054
  1076.0010000000   347.4017601778  1618.7556091469  0.0000000000  0.8793191218
  1073.5010000000   346.5832869515  1615.9116815324  0.0000000000  0.8788130583
  1071.0010000000   345.7648276851  1613.0661160646  0.0000000000  0.8783061119
  1068.5010000000   344.9463810322  1610.2189031355  0.0000000000  0.8777982779
  1066.0010000000   344.1279490473  1607.3700449404  0.0000000000  0.8772895541
  1063.5010000000   343.3095299828  1604.5195304193  0.0000000000  0.8767799356
  1061.0010000000   342.4911245285  1601.6673569685  0.0000000000  0.8762694191
  1058.5010000000   341.6727329317  1598.8135204187  0.0000000000  0.8757580011
  1056.0010000000   340.8543550013  1595.9580150455  0.0000000000  0.8752456777
  1053.5010000000   340.0359910616  1593.1008368954  0.0000000000  0.8747324454
  1051.0010000000   339.2176409999  1590.2419804640  0.0000000000  0.8742183002
  1048.5010000000   338.3993047445  1587.3814403601  0.0000000000  0.8737032383
  1046.0010000000   337.5809822641  1584.5192113060  0.0000000000  0.8731872558
  1043.5010000000   336.7626740394  1581.6552897879  0.0000000000  0.8726703491
  1041.0010000000   335.9443796472  1578.7896691016  0.0000000000  0.8721525141
  1038.5010000000   335.1260996479  1575.9223459572  0.0000000000  0.8716337471
  1036.0010000000   334.3078337012  1573.0533138828  0.0000000000  0.8711140441
  1033.5010000000   333.4895819790  1570.1825681712  0.0000000000  0.8705934011
  1031.0010000000   332.6713442265  1567.3101025898  0.0000000000  0.8700718140
  1028.5010000000   331.8531211655  1564.4359143052  0.0000000000  0.8695492791
  1026.0010000000   331.0349121590  1561.5599956826  0.0000000000  0.8690257921
  1023.5010000000   330.2167180107  1558.6823441211  0.0000000000  0.8685013493
  1021.0010000000   329.3985377071  1555.8029505985  0.0000000000  0.8679759460
  1018.5010000000   328.5803721367  1552.9218127535  0.0000000000  0.8674495786
  1016.0010000000   327.7622213011  1550.0389250763  0.0000000000  0.8669222429
  1013.5010000000   326.9440852464  1547.1542821812  0.0000000000  0.8663939347
  1011.0010000000   326.1259636019  1544.2678771830  0.0000000000  0.8658646496
  1008.5010000000   325.3078565043  1541.3797049514  0.0000000000  0.8653343835
  1006.0010000000   324.4897641339  1538.4897604811  0.0000000000  0.8648031320
  1003.5010000000   323.6716871728  1535.5980405102  0.0000000000  0.8642708915
  1001.0010000000   322.8536249734  1532.7045370458  0.0000000000  0.8637376570
   998.5010000000   322.0355773949  1529.8092438507  0.0000000000  0.8632034241
   996.0010000000   321.2175447991  1526.9121564343  0.0000000000  0.8626681887
   993.5010000000   320.3995275915  1524.0132704318  0.0000000000  0.8621319466
   991.0010000000   319.5815253155  1521.1125783890  0.0000000000  0.8615946930
   988.5010000000   318.7635384697  1518.2100762065  0.0000000000  0.8610564237
   986.0010000000   317.9455666942  1515.3057567039  0.0000000000  0.8605171340
   983.5010000000   317.1276101301  1512.3996144462  0.0000000000  0.8599768194
   981.0010000000   316.3096689664  1509.4916441342  0.0000000000  0.8594354754
   978.5010000000   315.4917434395  1506.5818406043  0.0000000000  0.8588930976
   976.0010000000   314.6738329368  1503.6701956374  0.0000000000  0.8583496808
   973.5010000000   313.8559382420  1500.7567059487  0.0000000000  0.8578052210
   971.0010000000   313.0380592902  1497.8413651982  0.0000000000  0.8572597133
   968.5010000000   312.2201960671  1494.9241671911  0.0000000000  0.8567131530
   966.0010000000   311.4023481648  1492.0051042905  0.0000000000  0.8561655351
   963.5010000000   310.5845161174  1489.0841721845  0.0000000000  0.8556168549
   961.0010000000   309.7667000635  1486.1613651154  0.0000000000  0.8550671079
   958.5010000000   308.9488997507  1483.2366758905  0.0000000000  0.8545162888
   956.0010000000   308.1311154219  1480.3100990512  0.0000000000  0.8539643931
   953.5010000000   307.3133473712  1477.3816292858  0.0000000000  0.8534114157
   951.0010000000   306.4955950646  1474.4512582795  0.0000000000  0.8528573515
   948.5010000000   305.6778589031  1471.5189810275  0.0000000000  0.8523021956
   946.0010000000   304.8601393388  1468.5847926730  0.0000000000  0.8517459433
   943.5010000000   304.0424360010  1465.6486853694  0.0000000000  0.8511885892
   941.0010000000   303.2247485767  1462.7106514351  0.0000000000  0.8506301280
   938.5010000000   302.4070776811  1459.7706864832  0.0000000000  0.8500705548
   936.0010000000   301.5894235462  1456.8287847135  0.0000000000  0.8495098647
   933.5010000000   300.7717860249  1453.8849389224  0.0000000000  0.8489480521
   931.0010000000   299.9541645958  1450.9391405147  0.0000000000  0.8483851116
   928.5010000000   299.1365600933  1447.9913857389  0.0000000000  0.8478210383
   926.0010000000   298.3189721109  1445.0416663314  0.0000000000  0.8472558265
   923.5010000000   297.5014015927  1442.0899788606  0.0000000000  0.8466894715
   921.0010000000   296.6838473893  1439.1363122956  0.0000000000  0.8461219671
   918.5010000000   295.8663105597  1436.1806635384  0.0000000000  0.8455533083
   916.0010000000   295.0487900782  1433.2230219137  0.0000000000  0.8449834891
   913.5010000000   294.2312871187  1430.2633846587  0.0000000000  0.8444125046
   911.0010000000   293.4138012048  1427.3017429965  0.0000000000  0.8438403489
   908.5010000000   292.5963327735  1424.3380914154  0.0000000000  0.8432670166
   906.0010000000   291.7788814728  1421.3724214990  0.0000000000  0.8426925018
   903.5010000000   290.9614474384  1418.4047265535  0.0000000000  0.8421167987
   901.0010000000   290.1440308672  1415.4350000638  0.0000000000  0.8415399017
   898.5010000000   289.3266320177  1412.4632356945  0.0000000000  0.8409618052
   896.0010000000   288.5092503697  1409.4894242325  0.0000000000  0.8403825029
   893.5010000000   287.6918867287  1406.5135612417  0.0000000000  0.8398019894
   891.0010000000   286.8745407036  1403.5356378848  0.0000000000  0.8392202585
   888.5010000000   286.0572123889  1400.5556470449  0.0000000000  0.8386373042
   886.0010000000   285.2399023608  1397.5735833154  0.0000000000  0.8380531209
   883.5010000000   284.4226100098  1394.5894369170  0.0000000000  0.8374677019
   881.0010000000   283.6053356281  1391.6032013105  0.0000000000  0.8368810414
   878.5010000000   282.7880791588  1388.6148686342  0.0000000000  0.8362931331
   876.0010000000   281.9708410266  1385.6244327382  0.0000000000  0.8357039710
   873.5010000000   281.1536213089  1382.6318861550  0.0000000000  0.8351135488
   871.0010000000   280.3364197408  1379.6372201113  0.0000000000  0.8345218601
   868.5010000000   279.5192369496  1376.6404290541  0.0000000000  0.8339288988
   866.0010000000   278.7020723995  1373.6415031150  0.0000000000  0.8333346581
   863.5010000000   277.8849264474  1370.6404356468  0.0000000000  0.8327391317
   861.0010000000   277.0677995186  1367.6372202053  0.0000000000  0.8321423133
   858.5010000000   276.2506908867  1364.6318460607  0.0000000000  0.8315441959
   856.0010000000   275.4336011222  1361.6243071955  0.0000000000  0.8309447732
   853.5010000000   274.6165304589  1358.6145963047  0.0000000000  0.8303440385
   851.0010000000   273.7994787986  1355.6027048069  0.0000000000  0.8297419851
   848.5010000000   272.9824461191  1352.5886243435  0.0000000000  0.8291386061
   846.0010000000   272.1654324734  1349.5723467790  0.0000000000  0.8285338946
   843.5010000000   271.3484383917  1346.5538656852  0.0000000000  0.8279278441
   841.0010000000   270.5314632750  1343.5331704060  0.0000000000  0.8273204472
   838.5010000000   269.7145078055  1340.5102549642  0.0000000000  0.8267116972
   836.0010000000   268.8975719403  1337.4851106459  0.0000000000  0.8261015870
   833.5010000000   268.0806553181  1334.4577274975  0.0000000000  0.8254901092
   831.0010000000   267.2637588506  1331.4281002259  0.0000000000  0.8248772573
   828.5010000000   266.4468815424  1328.3962164061  0.0000000000  0.8242630231
   826.0010000000   265.6300244627  1325.3620712148  0.0000000000  0.8236474001
   823.5010000000   264.8131875706  1322.3256556512  0.0000000000  0.8230303808
   821.0010000000   263.9963705150  1319.2869594974  0.0000000000  0.8224119576
   818.5010000000   263.1795734233  1316.2459742525  0.0000000000  0.8217921229
   816.0010000000   262.3627968971  1313.2026931215  0.0000000000  0.8211708697
   813.5010000000   261.5460400555  1310.1571037226  0.0000000000  0.8205481895
   811.0010000000   260.7293044485  1307.1092026749  0.0000000000  0.8199240758
   808.5010000000   259.9125885889  1304.0589752036  0.0000000000  0.8192985197
   806.0010000000   259.0958938047  1301.0064169772  0.0000000000  0.8186715143
   803.5010000000   258.2792195651  1297.9515166586  0.0000000000  0.8180430513
   801.0010000000   257.4625665911  1294.8942675248  0.0000000000  0.8174131232
   798.5010000000   256.6459337610  1291.8346558891  0.0000000000  0.8167817210
   796.0010000000   255.8293223592  1288.7726770068  0.0000000000  0.8161488377
   793.5010000000   255.0127318329  1285.7083191846  0.0000000000  0.8155144646
   791.0010000000   254.1961628736  1282.6415753274  0.0000000000  0.8148785939
   788.5010000000   253.3796147339  1279.5724328676  0.0000000000  0.8142412167
   786.0010000000   252.5630882892  1276.5008852643  0.0000000000  0.8136023252
   783.5010000000   251.7465833624  1273.4269219532  0.0000000000  0.8129619109
   781.0010000000   250.9300998742  1270.3505326622  0.0000000000  0.8123199650
   778.5010000000   250.1136382202  1267.2717088373  0.0000000000  0.8116764792
   776.0010000000   249.2971981359  1264.1904393643  0.0000000000  0.8110314446
   773.5010000000   248.4807802101  1261.1067162732  0.0000000000  0.8103848528
   771.0010000000   247.6643839999  1258.0205276265  0.0000000000  0.8097366946
   768.5010000000   246.8480102896  1254.9318660480  0.0000000000  0.8090869617
   766.0010000000   246.0316584645  1251.8407187959  0.0000000000  0.8084356444
   763.5010000000   245.2153291351  1248.7470776866  0.0000000000  0.8077827342
   761.0010000000   244.3990226376  1245.6509334264  0.0000000000  0.8071282222
   758.5010000000   243.5827382988  1242.5522728108  0.0000000000  0.8064720984
   756.0010000000   242.7664766652  1239.4510871843  0.0000000000  0.8058143540
   753.5010000000   241.9502376478  1236.3473653980  0.0000000000  0.8051549794
   751.0010000000   241.1340216334  1233.2410980317  0.0000000000  0.8044939654
   748.5010000000   240.3178287468  1230.1322745890  0.0000000000  0.8038313024
   746.0010000000   239.5016588556  1227.0208835100  0.0000000000  0.8031669807
   743.5010000000   238.6855123042  1223.9069149683  0.0000000000  0.8025009905
   741.0010000000   237.8693895455  1220.7903594700  0.0000000000  0.8018333226
   738.5010000000   237.0532896890  1217.6712023046  0.0000000000  0.8011639660
   736.0010000000   236.2372134155  1214.5494346746  0.0000000000  0.8004929113
   733.5010000000   235.4211611529  1211.4250467348  0.0000000000  0.7998201486
   731.0010000000   234.6051327212  1208.2980262249  0.0000000000  0.7991456675
   728.5010000000   233.7891280597  1205.1683612497  0.0000000000  0.7984694575
   726.0010000000   232.9731479439  1202.0360430323  0.0000000000  0.7977915089
   723.5010000000   232.1571914747  1198.9010562769  0.0000000000  0.7971118104
   721.0010000000   231.3412596655  1195.7633929398  0.0000000000  0.7964303519
   718.5010000000   230.5253522203  1192.6230398531  0.0000000000  0.7957471227
   716.0010000000   229.7094693242  1189.4799856044  0.0000000000  0.7950621118
   713.5010000000   228.8936112857  1186.3342191621  0.0000000000  0.7943753087
   711.0010000000   228.0777778314  1183.1857271537  0.0000000000  0.7936867019
   708.5010000000   227.2619698734  1180.0345006857  0.0000000000  0.7929962810
   706.0010000000   226.4461863391  1176.8805230993  0.0000000000  0.7923040338
   703.5010000000   225.6304287463  1173.7237876482  0.0000000000  0.7916099503
   701.0010000000   224.8146959377  1170.5642771384  0.0000000000  0.7909140178
   698.5010000000   223.9989889892  1167.4019829174  0.0000000000  0.7902162256
   696.0010000000   223.1833077121  1164.2368913328  0.0000000000  0.7895165618
   693.5010000000   222.3676520558  1161.0689891603  0.0000000000  0.7888150146
   691.0010000000   221.5520227981  1157.8982662889  0.0000000000  0.7881115725
   688.5010000000   220.7364191269  1154.7247063203  0.0000000000  0.7874062227
   686.0010000000   219.9208417525  1151.5482986659  0.0000000000  0.7866989537
   683.5010000000   219.1052908348  1148.3690304902  0.0000000000  0.7859897532
   681.0010000000   218.2897663349  1145.1868880696  0.0000000000  0.7852786087
   678.5010000000   217.4742686995  1142.0018594647  0.0000000000  0.7845655080
   676.0010000000   216.6587978390  1138.8139305278  0.0000000000  0.7838504382
   673.5010000000   215.8433538129  1135.6230875782  0.0000000000  0.7831333866
   671.0010000000   215.0279364933  1132.4293160811  0.0000000000  0.7824143400
   668.5010000000   214.2125469147  1129.2326059416  0.0000000000  0.7816932862
   666.0010000000   213.3971845761  1126.0329409285  0.0000000000  0.7809702115
   663.5010000000   212.5818501412  1122.8303092578  0.0000000000  0.7802451032
   661.0010000000   211.7665430884  1119.6246943691  0.0000000000  0.7795179471
   658.5010000000   210.9512640593  1116.4160841474  0.0000000000  0.7787887301
   656.0010000000   210.1360128532  1113.2044630413  0.0000000000  0.7780574383
   653.5010000000   209.3207897655  1109.9898173226  0.0000000000  0.7773240580
   651.0010000000   208.5055952521  1106.7721337726  0.0000000000  0.7765885755
   648.5010000000   207.6904292724  1103.5513970834  0.0000000000  0.7758509763
   646.0010000000   206.8752919542  1100.3275924795  0.0000000000  0.7751112463
   643.5010000000   206.0601835940  1097.1007057197  0.0000000000  0.7743693711
   641.0010000000   205.2451040050  1093.8707205131  0.0000000000  0.7736253359
   638.5010000000   204.4300538266  1090.6376237067  0.0000000000  0.7728791263
   636.0010000000   203.6150328947  1087.4013988237  0.0000000000  0.7721307271
   633.5010000000   202.8000415483  1084.1620312433  0.0000000000  0.7713801234
   631.0010000000   201.9850799807  1080.9195056248  0.0000000000  0.7706273001
   628.5010000000   201.1701482440  1077.6738059218  0.0000000000  0.7698722415
   626.0010000000   200.3552465745  1074.4249166745  0.0000000000  0.7691149323
   623.5010000000   199.5403747537  1071.1728204615  0.0000000000  0.7683553564
   621.0010000000   198.7255340282  1067.9175055605  0.0000000000  0.7675934987
   618.5010000000   197.9107232821  1064.6589506637  0.0000000000  0.7668293422
   616.0010000000   197.0959438214  1061.3971439874  0.0000000000  0.7660628714
   613.5010000000   196.2811952397  1058.1320667467  0.0000000000  0.7652940696
   611.0010000000   195.4664776484  1054.8637020670  0.0000000000  0.7645229199
   608.5010000000   194.6517916718  1051.5920349736  0.0000000000  0.7637494060
   606.0010000000   193.8371368802  1048.3170460976  0.0000000000  0.7629735102
   603.5010000000   193.0225143005  1045.0387217616  0.0000000000  0.7621952163
   601.0010000000   192.2079232926  1041.7570414159  0.0000000000  0.7614145061
   598.5010000000   191.3933646731  1038.4719902068  0.0000000000  0.7606313624
   596.0010000000   190.5788382280  1035.1835489569  0.0000000000  0.7598457672
   593.5010000000   189.7643445773  1031.8917016814  0.0000000000  0.7590577029
   591.0010000000   188.9498836324  1028.5964293588  0.0000000000  0.7582671510
   588.5010000000   188.1354555274  1025.2977136878  0.0000000000  0.7574740931
   586.0010000000   187.3210606197  1021.9955370897  0.0000000000  0.7566785105
   583.5010000000   186.5066991854  1018.6898814778  0.0000000000  0.7558803847
   581.0010000000   185.6923711226  1015.3807270421  0.0000000000  0.7550796961
   578.5010000000   184.8780771670  1012.0680571897  0.0000000000  0.7542764261
   576.0010000000   184.0638170786  1008.7518511702  0.0000000000  0.7534705546
   573.5010000000   183.2495914592  1005.4320914656  0.0000000000  0.7526620623
   571.0010000000   182.4354002492  1002.1087576677  0.0000000000  0.7518509289
   568.5010000000   181.6212436356   998.7818301720  0.0000000000  0.7510371341
   566.0010000000   180.8071220516   995.4512901804  0.0000000000  0.7502206578
   563.5010000000   179.9930358813   992.1171184921  0.0000000000  0.7494014793
   561.0010000000   179.1789848753   988.7792931020  0.0000000000  0.7485795771
   558.5010000000   178.3649693399   985.4377940689  0.0000000000  0.7477549302
   556.0010000000   177.5509901325   982.0926035050  0.0000000000  0.7469275176
   553.5010000000   176.7370466148   978.7436971595  0.0000000000  0.7460973167
   551.0010000000   175.9231398800   975.3910576817  0.0000000000  0.7452643063
   548.5010000000   175.1092695415   972.0346614078  0.0000000000  0.7444284635
   546.0010000000   174.2954360723   968.6744879860  0.0000000000  0.7435897659
   543.5010000000   173.4816399318   965.3105167831  0.0000000000  0.7427481910
   541.0010000000   172.6678809978   961.9427245271  0.0000000000  0.7419037150
   538.5010000000   171.8541597236   958.5710900891  0.0000000000  0.7410563149
   536.0010000000   171.0404765644   955.1955921099  0.0000000000  0.7402059670
   533.5010000000   170.2268311306   951.8162054800  0.0000000000  0.7393526467
   531.0010000000   169.4132244696   948.4329108081  0.0000000000  0.7384963303
   528.5010000000   168.5996565108   945.0456838083  0.0000000000  0.7376369928
   526.0010000000   167.7861274936   941.6545012266  0.0000000000  0.7367746093
   523.5010000000   166.9726379680   938.2593408443  0.0000000000  0.7359091546
   521.0010000000   166.1591876794   934.8601768220  0.0000000000  0.7350406026
   518.5010000000   165.3457772552   931.4569867321  0.0000000000  0.7341689276
   516.0010000000   164.5324070876   928.0497468978  0.0000000000  0.7332941034
   513.5010000000   163.7190773443   924.6384324247  0.0000000000  0.7324161031
   511.0010000000   162.9057882527   921.2230183872  0.0000000000  0.7315348997
   508.5010000000   162.0925401053   917.8034798463  0.0000000000  0.7306504657
   506.0010000000   161.2793335374   914.3797930166  0.0000000000  0.7297627737
   503.5010000000   160.4661681690   910.9519295444  0.0000000000  0.7288717949
   501.0010000000   159.6530450652   907.5198668641  0.0000000000  0.7279775014
   498.5010000000   158.8399640210   904.0835767515  0.0000000000  0.7270798638
   496.0010000000   158.0269257393   900.6430345064  0.0000000000  0.7261788531
   493.5010000000   157.2139302163   897.1982121268  0.0000000000  0.7252744394
   491.0010000000   156.4009778276   893.7490828946  0.0000000000  0.7243665924
   488.5010000000   155.5880690625   890.2956202520  0.0000000000  0.7234552818
   486.0010000000   154.7752042653   886.8377966966  0.0000000000  0.7225404765
   483.5010000000   153.9623836451   883.3755838150  0.0000000000  0.7216221451
   481.0010000000   153.1496075486   879.9089534368  0.0000000000  0.7207002555
   478.5010000000   152.3368762039   876.4378765379  0.0000000000  0.7197747754
   476.0010000000   151.5241905116   872.9623266153  0.0000000000  0.7188456725
   473.5010000000   150.7115502252   869.4822719052  0.0000000000  0.7179129129
   471.0010000000   149.8989557891   865.9976832290  0.0000000000  0.7169764628
   468.5010000000   149.0864078194   862.5085317757  0.0000000000  0.7160362884
   466.0010000000   148.2739065967   859.0147869193  0.0000000000  0.7150923546
   463.5010000000   147.4614523370   855.5164173677  0.0000000000  0.7141446262
   461.0010000000   146.6490457097   852.0133933903  0.0000000000  0.7131930675
   458.5010000000   145.8366868260   848.5056824536  0.0000000000  0.7122376420
   456.0010000000   145.0243762675   844.9932536462  0.0000000000  0.7112783130
   453.5010000000   144.2121143332   841.4760744252  0.0000000000  0.7103150429
   451.0010000000   143.3999015552   837.9541128357  0.0000000000  0.7093477940
   448.5010000000   142.5877382062   834.4273353715  0.0000000000  0.7083765273
   446.0010000000   141.7756248106   830.8957091827  0.0000000000  0.7074012040
   443.5010000000   140.9635616565   827.3591999490  0.0000000000  0.7064217841
   441.0010000000   140.1515490573   823.8177730045  0.0000000000  0.7054382270
   438.5010000000   139.3395878505   820.2713955125  0.0000000000  0.7044504922
   436.0010000000   138.5276779380   816.7200300811  0.0000000000  0.7034585374
   433.5010000000   137.7158202557   813.1636433618  0.0000000000  0.7024623208
   431.0010000000   136.9040150748   809.6021986121  0.0000000000  0.7014617994
   428.5010000000   136.0922629883   806.0356600060  0.0000000000  0.7004569294
   426.0010000000   135.2805639603   802.4639884451  0.0000000000  0.6994476660
   423.5010000000   134.4689190188   798.8871489957  0.0000000000  0.6984339648
   421.0010000000   133.6573285860   795.3051035380  0.0000000000  0.6974157797
   418.5010000000   132.8457927406   791.7178118975  0.0000000000  0.6963930639
   416.0010000000   132.0343124140   788.1252371198  0.0000000000  0.6953657704
   413.5010000000   131.2228877480   784.5273382030  0.0000000000  0.6943338507
   411.0010000000   130.4115195230   780.9240764074  0.0000000000  0.6932972561
   408.5010000000   129.6002082319   777.3154111417  0.0000000000  0.6922559371
   406.0010000000   128.7889543317   773.7013010644  0.0000000000  0.6912098428
   403.5010000000   127.9777582596   770.0817041423  0.0000000000  0.6901589217
   401.0010000000   127.1666204494   766.4565777099  0.0000000000  0.6891031214
   398.5010000000   126.3555420292   762.8258815836  0.0000000000  0.6880423894
   396.0010000000   125.5445230118   759.1895699516  0.0000000000  0.6869766708
   393.5010000000   124.7335639138   755.5475985986  0.0000000000  0.6859059106
   391.0010000000   123.9226657611   751.8999249346  0.0000000000  0.6848300534
   388.5010000000   123.1118287561   748.2465019900  0.0000000000  0.6837490415
   386.0010000000   122.3010536474   744.5872845565  0.0000000000  0.6826628172
   383.5010000000   121.4903410726   740.9222262192  0.0000000000  0.6815713214
   381.0010000000   120.6796915800   737.2512794360  0.0000000000  0.6804744940
   378.5010000000   119.8691058693   733.5743966096  0.0000000000  0.6793722739
   376.0010000000   119.0585843723   729.8915281731  0.0000000000  0.6782645985
   373.5010000000   118.2481279304   726.2026256449  0.0000000000  0.6771514045
   371.0010000000   117.4377371585   722.5076387296  0.0000000000  0.6760326274
   368.5010000000   116.6274124733   718.8065154168  0.0000000000  0.6749082010
   366.0010000000   115.8171549728   715.0992059843  0.0000000000  0.6737780588
   363.5010000000   115.0069651695   711.3856571962  0.0000000000  0.6726421323
   361.0010000000   114.1968436624   707.6658153448  0.0000000000  0.6715003516
   358.5010000000   113.3867911582   703.9396263361  0.0000000000  0.6703526460
   356.0010000000   112.5768084940   700.2070357756  0.0000000000  0.6691989433
   353.5010000000   111.7668964517   696.4679880954  0.0000000000  0.6680391698
   351.0010000000   110.9570555791   692.7224257033  0.0000000000  0.6668732502
   348.5010000000   110.1472868394   688.9702919615  0.0000000000  0.6657011082
   346.0010000000   109.3375908113   685.2115274638  0.0000000000  0.6645226654
   343.5010000000   108.5279685396   681.4460739581  0.0000000000  0.6633378424
   341.0010000000   107.7184207449   677.6738706526  0.0000000000  0.6621465581
   338.5010000000   106.9089480631   673.8948552974  0.0000000000  0.6609487291
   336.0010000000   106.0995514788   670.1089661827  0.0000000000  0.6597442713
   333.5010000000   105.2902317515   666.3161394377  0.0000000000  0.6585330980
   331.0010000000   104.4809900478   662.5163119615  0.0000000000  0.6573151218
   328.5010000000   103.6718267859   658.7094159723  0.0000000000  0.6560902520
   326.0010000000   102.8627432532   654.8953865779  0.0000000000  0.6548583975
   323.5010000000   102.0537400658   651.0741544984  0.0000000000  0.6536194640
   321.0010000000   101.2448183820   647.2456517556  0.0000000000  0.6523733561
   318.5010000000   100.4359791583   643.4098081321  0.0000000000  0.6511199763
   316.0010000000    99.6272233855   639.5665522509  0.0000000000  0.6498592245
   313.5010000000    98.8185517494   635.7158099264  0.0000000000  0.6485909983
   311.0010000000    98.0099656241   631.8575088561  0.0000000000  0.6473151939


==> anc/s87h_04/s87h_04-eos6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2566.6556968457  7216.5716481724  0.0000000000  1.4380314090
  7798.5010000000  2562.5269935836  7207.8774805550  0.0000000000  1.4374589499
  7786.0010000000  2558.3983049262  7199.1798423068  0.0000000000  1.4368858018
  7773.5010000000  2554.2696362704  7190.4787377699  0.0000000000  1.4363119634
  7761.0010000000  2550.1409844875  7181.7741533008  0.0000000000  1.4357374325
  7748.5010000000  2546.0123508017  7173.0660844023  0.0000000000  1.4351622071
  7736.0010000000  2541.8837322233  7164.3545176624  0.0000000000  1.4345862850
  7723.5010000000  2537.7551343700  7155.6394578062  0.0000000000  1.4340096649
  7711.0010000000  2533.6265501158  7146.9208826343  0.0000000000  1.4334323438
  7698.5010000000  2529.4979851966  7138.1987970750  0.0000000000  1.4328543206
  7686.0010000000  2525.3694368851  7129.4731881594  0.0000000000  1.4322755929
  7673.5010000000  2521.2409067759  7120.7440520218  0.0000000000  1.4316961589
  7661.0010000000  2517.1123922806  7112.0113759264  0.0000000000  1.4311160161
  7648.5010000000  2512.9838993560  7103.2751651876  0.0000000000  1.4305351635
  7636.0010000000  2508.8554213087  7094.5353983276  0.0000000000  1.4299535980
  7623.5010000000  2504.7269642137  7085.7920808657  0.0000000000  1.4293713184
  7611.0010000000  2500.5985215270  7077.0451915732  0.0000000000  1.4287883218
  7598.5010000000  2496.4700952287  7068.2947272429  0.0000000000  1.4282046064
  7586.0010000000  2492.3416915633  7059.5406936908  0.0000000000  1.4276201709
  7573.5010000000  2488.2133042032  7050.7830700522  0.0000000000  1.4270350125
  7561.0010000000  2484.0849311162  7042.0218445303  0.0000000000  1.4264491286
  7548.5010000000  2479.9565829240  7033.2570321636  0.0000000000  1.4258625188
  7536.0010000000  2475.8282493285  7024.4886035578  0.0000000000  1.4252751794
  7523.5010000000  2471.6999326955  7015.7165561688  0.0000000000  1.4246871086
  7511.0010000000  2467.5716354475  7006.9408875527  0.0000000000  1.4240983047
  7498.5010000000  2463.4433558922  6998.1615864931  0.0000000000  1.4235087653
  7486.0010000000  2459.3150924146  6989.3786419035  0.0000000000  1.4229184880
  7473.5010000000  2455.1868517986  6980.5920605425  0.0000000000  1.4223274716
  7461.0010000000  2451.0586242416  6971.8018138391  0.0000000000  1.4217357125
  7448.5010000000  2446.9304208115  6963.0079176255  0.0000000000  1.4211432101
  7436.0010000000  2442.8022318657  6954.2103435987  0.0000000000  1.4205499609
  7423.5010000000  2438.6740644398  6945.4090989575  0.0000000000  1.4199559637
  7411.0010000000  2434.5459132015  6936.6041645105  0.0000000000  1.4193612154
  7398.5010000000  2430.4177770460  6927.7955300402  0.0000000000  1.4187657138
  7386.0010000000  2426.2896673181  6918.9832118767  0.0000000000  1.4181694581
  7373.5010000000  2422.1615706641  6910.1671736039  0.0000000000  1.4175724443
  7361.0010000000  2418.0334944386  6901.3474229791  0.0000000000  1.4169746711
  7348.5010000000  2413.9054378148  6892.5239502658  0.0000000000  1.4163761362
  7336.0010000000  2409.7773959403  6883.6967370835  0.0000000000  1.4157768365
  7323.5010000000  2405.6493804523  6874.8658002860  0.0000000000  1.4151767715
  7311.0010000000  2401.5213784471  6866.0311042059  0.0000000000  1.4145759370
  7298.5010000000  2397.3933935107  6857.1926484103  0.0000000000  1.4139743312
  7286.0010000000  2393.2654333671  6848.3504413145  0.0000000000  1.4133719530
  7273.5010000000  2389.1374894690  6839.5044564542  0.0000000000  1.4127687987
  7261.0010000000  2385.0095615315  6830.6546850190  0.0000000000  1.4121648659
  7248.5010000000  2380.8816574792  6821.8011357775  0.0000000000  1.4115601536
  7236.0010000000  2376.7537690287  6812.9437827096  0.0000000000  1.4109546580
  7223.5010000000  2372.6259042383  6804.0826348203  0.0000000000  1.4103483780
  7211.0010000000  2368.4980550003  6795.2176663865  0.0000000000  1.4097413101
  7198.5010000000  2364.3702254619  6786.3488779577  0.0000000000  1.4091334524
  7186.0010000000  2360.2424157866  6777.4762615016  0.0000000000  1.4085248025
  7173.5010000000  2356.1146262153  6768.5998091200  0.0000000000  1.4079153582
  7161.0010000000  2351.9868570665  6759.7195130492  0.0000000000  1.4073051169
  7148.5010000000  2347.8591047120  6750.8353569973  0.0000000000  1.4066940757
  7136.0010000000  2343.7313736595  6741.9473421471  0.0000000000  1.4060822328
  7123.5010000000  2339.6036604462  6733.0554524913  0.0000000000  1.4054695853
  7111.0010000000  2335.4759697237  6724.1596894672  0.0000000000  1.4048561313
  7098.5010000000  2331.3482981949  6715.2600373529  0.0000000000  1.4042418679
  7086.0010000000  2327.2206466582  6706.3564892167  0.0000000000  1.4036267926
  7073.5010000000  2323.0930119976  6697.4490296456  0.0000000000  1.4030109026
  7061.0010000000  2318.9653991690  6688.5376606110  0.0000000000  1.4023941960
  7048.5010000000  2314.8378092031  6679.6223755883  0.0000000000  1.4017766704
  7036.0010000000  2310.7102352559  6670.7031510015  0.0000000000  1.4011583223
  7023.5010000000  2306.5826825153  6661.7799892300  0.0000000000  1.4005391499
  7011.0010000000  2302.4551522601  6652.8528841811  0.0000000000  1.3999191507
  6998.5010000000  2298.3276379262  6643.9218127569  0.0000000000  1.3992983212
  6986.0010000000  2294.2001449337  6634.9867777471  0.0000000000  1.3986766597
  6973.5010000000  2290.0726748093  6626.0477734922  0.0000000000  1.3980541637
  6961.0010000000  2285.9452212689  6617.1047773747  0.0000000000  1.3974308296
  6948.5010000000  2281.8177899647  6608.1577925958  0.0000000000  1.3968066557
  6936.0010000000  2277.6903787379  6599.2068053991  0.0000000000  1.3961816390
  6923.5010000000  2273.5629894567  6590.2518107214  0.0000000000  1.3955557772
  6911.0010000000  2269.4356201436  6581.2927951206  0.0000000000  1.3949290671
  6898.5010000000  2265.3082728375  6572.3297538327  0.0000000000  1.3943015065
  6886.0010000000  2261.1809418301  6563.3626652296  0.0000000000  1.3936730917
  6873.5010000000  2257.0536371604  6554.3915418578  0.0000000000  1.3930438217
  6861.0010000000  2252.9263493948  6545.4163539116  0.0000000000  1.3924136921
  6848.5010000000  2248.7990809295  6536.4370972516  0.0000000000  1.3917827006
  6836.0010000000  2244.6718381285  6527.4537763476  0.0000000000  1.3911508455
  6823.5010000000  2240.5446118703  6518.4663619279  0.0000000000  1.3905181225
  6811.0010000000  2236.4174086951  6509.4748587726  0.0000000000  1.3898845299
  6798.5010000000  2232.2902274494  6500.4792548763  0.0000000000  1.3892500647
  6786.0010000000  2228.1630670787  6491.4795384050  0.0000000000  1.3886147239
  6773.5010000000  2224.0359266270  6482.4756976961  0.0000000000  1.3879785045
  6761.0010000000  2219.9088090956  6473.4677296819  0.0000000000  1.3873414042
  6748.5010000000  2215.7817137099  6464.4556230198  0.0000000000  1.3867034199
  6736.0010000000  2211.6546359461  6455.4393581314  0.0000000000  1.3860645481
  6723.5010000000  2207.5275790857  6446.4189324418  0.0000000000  1.3854247864
  6711.0010000000  2203.4005503241  6437.3943519102  0.0000000000  1.3847841330
  6698.5010000000  2199.2735377545  6428.3655806831  0.0000000000  1.3841425832
  6686.0010000000  2195.1465449381  6419.3326166810  0.0000000000  1.3835001346
  6673.5010000000  2191.0195793344  6410.2954663349  0.0000000000  1.3828567853
  6661.0010000000  2186.8926331965  6401.2541027428  0.0000000000  1.3822125312
  6648.5010000000  2182.7657065394  6392.2085159457  0.0000000000  1.3815673693
  6636.0010000000  2178.6388032817  6383.1587045036  0.0000000000  1.3809212973
  6623.5010000000  2174.5119236198  6374.1046587820  0.0000000000  1.3802743121
  6611.0010000000  2170.3850640548  6365.0463609919  0.0000000000  1.3796264102
  6598.5010000000  2166.2582287851  6355.9838101931  0.0000000000  1.3789775892
  6586.0010000000  2162.1314145202  6346.9169889620  0.0000000000  1.3783278455
  6573.5010000000  2158.0046218674  6337.8458883876  0.0000000000  1.3776771762
  6561.0010000000  2153.8778515328  6328.7704997344  0.0000000000  1.3770255782
  6548.5010000000  2149.7511005543  6319.6908061528  0.0000000000  1.3763730480
  6536.0010000000  2145.6243736131  6310.6068075649  0.0000000000  1.3757195832
  6523.5010000000  2141.4976717113  6301.5184957633  0.0000000000  1.3750651809
  6511.0010000000  2137.3709921993  6292.4258544514  0.0000000000  1.3744098373
  6498.5010000000  2133.2443325475  6283.3288675412  0.0000000000  1.3737535491
  6486.0010000000  2129.1176978265  6274.2275356536  0.0000000000  1.3730963137
  6473.5010000000  2124.9910819808  6265.1218348290  0.0000000000  1.3724381270
  6461.0010000000  2120.8644940124  6256.0117742853  0.0000000000  1.3717789873
  6448.5010000000  2116.7379243615  6246.8973222245  0.0000000000  1.3711188897
  6436.0010000000  2112.6113822222  6237.7784882125  0.0000000000  1.3704578324
  6423.5010000000  2108.4848582807  6228.6552408797  0.0000000000  1.3697958108
  6411.0010000000  2104.3583582157  6219.5275819395  0.0000000000  1.3691328224
  6398.5010000000  2100.2318840813  6210.3955050580  0.0000000000  1.3684688642
  6386.0010000000  2096.1054306374  6201.2589877088  0.0000000000  1.3678039320
  6373.5010000000  2091.9790038588  6192.1180321429  0.0000000000  1.3671380236
  6361.0010000000  2087.8525950555  6182.9726080797  0.0000000000  1.3664711340
  6348.5010000000  2083.7262141012  6173.8227263242  0.0000000000  1.3658032616
  6336.0010000000  2079.5998525521  6164.6683570284  0.0000000000  1.3651344015
  6323.5010000000  2075.4735168048  6155.5095032049  0.0000000000  1.3644645514
  6311.0010000000  2071.3472060052  6146.3461517394  0.0000000000  1.3637937077
  6298.5010000000  2067.2209157617  6137.1782816017  0.0000000000  1.3631218662
  6286.0010000000  2063.0946527830  6128.0058963721  0.0000000000  1.3624490245
  6273.5010000000  2058.9684092656  6118.8289673270  0.0000000000  1.3617751779
  6261.0010000000  2054.8421921370  6109.6474984430  0.0000000000  1.3611003240
  6248.5010000000  2050.7159974929  6100.4614695555  0.0000000000  1.3604244586
  6236.0010000000  2046.5898288325  6091.2708769251  0.0000000000  1.3597475787
  6223.5010000000  2042.4636861284  6082.0757089150  0.0000000000  1.3590696808
  6211.0010000000  2038.3375622343  6072.8759379584  0.0000000000  1.3583907600
  6198.5010000000  2034.2114646248  6063.6715690281  0.0000000000  1.3577108141
  6186.0010000000  2030.0853936340  6054.4625911356  0.0000000000  1.3570298394
  6173.5010000000  2025.9593425094  6045.2489774124  0.0000000000  1.3563478311
  6161.0010000000  2021.8333190543  6036.0307334329  0.0000000000  1.3556647869
  6148.5010000000  2017.7073203715  6026.8078408279  0.0000000000  1.3549807026
  6136.0010000000  2013.5813437062  6017.5802814788  0.0000000000  1.3542955740
  6123.5010000000  2009.4553936085  6008.3480535488  0.0000000000  1.3536093982
  6111.0010000000  2005.3294675753  5999.1111393723  0.0000000000  1.3529221710
  6098.5010000000  2001.2035668165  5989.8695295344  0.0000000000  1.3522338887
  6086.0010000000  1997.0776890972  5980.6232068486  0.0000000000  1.3515445473
  6073.5010000000  1992.9518394437  5971.3721703460  0.0000000000  1.3508541437
  6061.0010000000  1988.8260123194  5962.1163953215  0.0000000000  1.3501626732
  6048.5010000000  1984.7002129967  5952.8558812547  0.0000000000  1.3494701328
  6036.0010000000  1980.5744362184  5943.5906039390  0.0000000000  1.3487765177
  6023.5010000000  1976.4486839660  5934.3205553542  0.0000000000  1.3480818244
  6011.0010000000  1972.3229583416  5925.0457277012  0.0000000000  1.3473860492
  5998.5010000000  1968.1972580412  5915.7661054698  0.0000000000  1.3466891881
  5986.0010000000  1964.0715854240  5906.4816813294  0.0000000000  1.3459912374
  5973.5010000000  1959.9459359395  5897.1924323391  0.0000000000  1.3452921923
  5961.0010000000  1955.8203122209  5887.8983516635  0.0000000000  1.3445920493
  5948.5010000000  1951.6947135173  5878.5994247902  0.0000000000  1.3438908043
  5936.0010000000  1947.5691427193  5869.2956453554  0.0000000000  1.3431884535
  5923.5010000000  1943.4435958515  5859.9869914528  0.0000000000  1.3424849924
  5911.0010000000  1939.3180760781  5850.6734572164  0.0000000000  1.3417804172
  5898.5010000000  1935.1925832018  5841.3550291386  0.0000000000  1.3410747238
  5886.0010000000  1931.0671171675  5832.0316939701  0.0000000000  1.3403679081
  5873.5010000000  1926.9416745923  5822.7034308709  0.0000000000  1.3396599652
  5861.0010000000  1922.8162591879  5813.3702349762  0.0000000000  1.3389508917
  5848.5010000000  1918.6908713267  5804.0320938144  0.0000000000  1.3382406833
  5836.0010000000  1914.5655080698  5794.6889873496  0.0000000000  1.3375293352
  5823.5010000000  1910.4401735395  5785.3409114722  0.0000000000  1.3368168440
  5811.0010000000  1906.3148616501  5775.9878388767  0.0000000000  1.3361032041
  5798.5010000000  1902.1895802517  5766.6297737836  0.0000000000  1.3353884127
  5786.0010000000  1898.0643235658  5757.2666894443  0.0000000000  1.3346724643
  5773.5010000000  1893.9390962789  5747.8985827872  0.0000000000  1.3339553555
  5761.0010000000  1889.8138929365  5738.5254276477  0.0000000000  1.3332370808
  5748.5010000000  1885.6887185155  5729.1472214883  0.0000000000  1.3325176366
  5736.0010000000  1881.5635712946  5719.7639464875  0.0000000000  1.3317970183
  5723.5010000000  1877.4384531208  5710.3755928700  0.0000000000  1.3310752215
  5711.0010000000  1873.3133591873  5700.9821356448  0.0000000000  1.3303522410
  5698.5010000000  1869.1882950521  5691.5835733484  0.0000000000  1.3296280732
  5686.0010000000  1865.0632562323  5682.1798815798  0.0000000000  1.3289027127
  5673.5010000000  1860.9382451951  5672.7710517006  0.0000000000  1.3281761553
  5661.0010000000  1856.8132611739  5663.3570676329  0.0000000000  1.3274483963
  5648.5010000000  1852.6883069374  5653.9379212969  0.0000000000  1.3267194315
  5636.0010000000  1848.5633820320  5644.5135971914  0.0000000000  1.3259892561
  5623.5010000000  1844.4384828101  5635.0840724363  0.0000000000  1.3252578648
  5611.0010000000  1840.3136125177  5625.6493398320  0.0000000000  1.3245252534
  5598.5010000000  1836.1887678481  5616.2093771209  0.0000000000  1.3237914165
  5586.0010000000  1832.0639523657  5606.7641776924  0.0000000000  1.3230563500
  5573.5010000000  1827.9391664408  5597.3137275593  0.0000000000  1.3223200490
  5561.0010000000  1823.8144106085  5587.8580130389  0.0000000000  1.3215825089
  5548.5010000000  1819.6896822439  5578.3970131248  0.0000000000  1.3208437242
  5536.0010000000  1815.5649789091  5568.9307071503  0.0000000000  1.3201036896
  5523.5010000000  1811.4403082948  5559.4590976238  0.0000000000  1.3193624016
  5511.0010000000  1807.3156649791  5549.9821568797  0.0000000000  1.3186198541
  5498.5010000000  1803.1910536573  5540.4998804113  0.0000000000  1.3178760429
  5486.0010000000  1799.0664659797  5531.0122336425  0.0000000000  1.3171309616
  5473.5010000000  1794.9419102848  5521.5192202937  0.0000000000  1.3163846066
  5461.0010000000  1790.8173851741  5512.0208216203  0.0000000000  1.3156369724
  5448.5010000000  1786.6928861569  5502.5170116618  0.0000000000  1.3148880532
  5436.0010000000  1782.5684187747  5493.0077874896  0.0000000000  1.3141378447
  5423.5010000000  1778.4439821743  5483.4931313663  0.0000000000  1.3133863415
  5411.0010000000  1774.3195724269  5473.9730183671  0.0000000000  1.3126335379
  5398.5010000000  1770.1951955851  5464.4474465221  0.0000000000  1.3118794294
  5386.0010000000  1766.0708448380  5454.9163840751  0.0000000000  1.3111240097
  5373.5010000000  1761.9465265902  5445.3798297157  0.0000000000  1.3103672745
  5361.0010000000  1757.8222376683  5435.8377599167  0.0000000000  1.3096092179
  5348.5010000000  1753.6979783430  5426.2901590244  0.0000000000  1.3088498344
  5336.0010000000  1749.5737523015  5416.7370192151  0.0000000000  1.3080891194
  5323.5010000000  1745.4495537263  5407.1783105641  0.0000000000  1.3073270663
  5311.0010000000  1741.3253834676  5397.6140184939  0.0000000000  1.3065636697
  5298.5010000000  1737.2012489860  5388.0441436875  0.0000000000  1.3057989254
  5286.0010000000  1733.0771418545  5378.4686498809  0.0000000000  1.3050328263
  5273.5010000000  1728.9530667025  5368.8875310159  0.0000000000  1.3042653676
  5261.0010000000  1724.8290219351  5359.3007664962  0.0000000000  1.3034965434
  5248.5010000000  1720.7050061676  5349.7083361148  0.0000000000  1.3027263477
  5236.0010000000  1716.5810245912  5340.1102348749  0.0000000000  1.3019547757
  5223.5010000000  1712.4570730302  5330.5064358955  0.0000000000  1.3011818208
  5211.0010000000  1708.3331538846  5320.8969275072  0.0000000000  1.3004074778
  5198.5010000000  1704.2092665761  5311.2816910138  0.0000000000  1.2996317407
  5186.0010000000  1700.0854075764  5301.6607007368  0.0000000000  1.2988546028
  5173.5010000000  1695.9615830534  5292.0339535242  0.0000000000  1.2980760594
  5161.0010000000  1691.8377898935  5282.4014244764  0.0000000000  1.2972961040
  5148.5010000000  1687.7140283591  5272.7630964722  0.0000000000  1.2965147307
  5136.0010000000  1683.5902989226  5263.1189527861  0.0000000000  1.2957319333
  5123.5010000000  1679.4666022669  5253.4689770889  0.0000000000  1.2949477061
  5111.0010000000  1675.3429392847  5243.8131534485  0.0000000000  1.2941620429
  5098.5010000000  1671.2193048396  5234.1514517066  0.0000000000  1.2933749368
  5086.0010000000  1667.0957065072  5224.4838713875  0.0000000000  1.2925863828
  5073.5010000000  1662.9721395943  5214.8103831667  0.0000000000  1.2917963739
  5061.0010000000  1658.8486027665  5205.1309654770  0.0000000000  1.2910049035
  5048.5010000000  1654.7251011158  5195.4456117399  0.0000000000  1.2902119662
  5036.0010000000  1650.6016337397  5185.7543012085  0.0000000000  1.2894175555
  5023.5010000000  1646.4781968833  5176.0570063170  0.0000000000  1.2886216643
  5011.0010000000  1642.3547962864  5166.3537217210  0.0000000000  1.2878242870
  4998.5010000000  1638.2314255814  5156.6444134854  0.0000000000  1.2870254161
  4986.0010000000  1634.1080909513  5146.9290771110  0.0000000000  1.2862250461
  4973.5010000000  1629.9847895799  5137.2076868032  0.0000000000  1.2854231699
  4961.0010000000  1625.8615219637  5127.4802244589  0.0000000000  1.2846197810
  4948.5010000000  1621.7382888323  5117.7466724187  0.0000000000  1.2838148727
  4936.0010000000  1617.6150881039  5108.0070062733  0.0000000000  1.2830084380
  4923.5010000000  1613.4919209919  5098.2612092803  0.0000000000  1.2822004702
  4911.0010000000  1609.3687889427  5088.5092651435  0.0000000000  1.2813909628
  4898.5010000000  1605.2456936362  5078.7511580135  0.0000000000  1.2805799093
  4886.0010000000  1601.1226309424  5068.9868581741  0.0000000000  1.2797673019
  4873.5010000000  1596.9996000266  5059.2163435792  0.0000000000  1.2789531334
  4861.0010000000  1592.8766093397  5049.4396140868  0.0000000000  1.2781373986
  4848.5010000000  1588.7536494958  5039.6566271523  0.0000000000  1.2773200884
  4836.0010000000  1584.6307264256  5029.8673764334  0.0000000000  1.2765011968
  4823.5010000000  1580.5078372927  5020.0718346689  0.0000000000  1.2756807162
  4811.0010000000  1576.3849855136  5010.2699893291  0.0000000000  1.2748586400
  4798.5010000000  1572.2621687764  5000.4618141527  0.0000000000  1.2740349605
  4786.0010000000  1568.1393880237  4990.6472904914  0.0000000000  1.2732096704
  4773.5010000000  1564.0166414859  4980.8263931154  0.0000000000  1.2723827620
  4761.0010000000  1559.8939306358  4970.9991043914  0.0000000000  1.2715542283
  4748.5010000000  1555.7712572029  4961.1654071813  0.0000000000  1.2707240619
  4736.0010000000  1551.6486202215  4951.3252777966  0.0000000000  1.2698922553
  4723.5010000000  1547.5260190059  4941.4786930832  0.0000000000  1.2690588006
  4711.0010000000  1543.4034531500  4931.6256304226  0.0000000000  1.2682236900
  4698.5010000000  1539.2809254614  4921.7660747513  0.0000000000  1.2673869165
  4686.0010000000  1535.1584331481  4911.8999974876  0.0000000000  1.2665484717
  4673.5010000000  1531.0359766437  4902.0273776261  0.0000000000  1.2657083478
  4661.0010000000  1526.9135595771  4892.1482016914  0.0000000000  1.2648665377
  4648.5010000000  1522.7911800136  4882.2624427496  0.0000000000  1.2640230330
  4636.0010000000  1518.6688363217  4872.3700744464  0.0000000000  1.2631778254
  4623.5010000000  1514.5465300715  4862.4710779706  0.0000000000  1.2623309072
  4611.0010000000  1510.4242631127  4852.5654350551  0.0000000000  1.2614822706
  4598.5010000000  1506.3020318021  4842.6531140921  0.0000000000  1.2606319066
  4586.0010000000  1502.1798414649  4832.7341048969  0.0000000000  1.2597798081
  4573.5010000000  1498.0576861838  4822.8083700980  0.0000000000  1.2589259656
  4561.0010000000  1493.9355718670  4812.8759006453  0.0000000000  1.2580703720
  4548.5010000000  1489.8134932277  4802.9366603800  0.0000000000  1.2572130176
  4536.0010000000  1485.6914539001  4792.9906344956  0.0000000000  1.2563538947
  4523.5010000000  1481.5694549473  4783.0378018521  0.0000000000  1.2554929950
  4511.0010000000  1477.4474948906  4773.0781350243  0.0000000000  1.2546303096
  4498.5010000000  1473.3255725783  4763.1116072185  0.0000000000  1.2537658294
  4486.0010000000  1469.2036900190  4753.1381991308  0.0000000000  1.2528995462
  4473.5010000000  1465.0818466971  4743.1578852051  0.0000000000  1.2520314511
  4461.0010000000  1460.9600424243  4733.1706405203  0.0000000000  1.2511615350
  4448.5010000000  1456.8382773392  4723.1764407920  0.0000000000  1.2502897891
  4436.0010000000  1452.7165547167  4713.1752691927  0.0000000000  1.2494162049
  4423.5010000000  1448.5948697250  4703.1670890673  0.0000000000  1.2485407724
  4411.0010000000  1444.4732262991  4693.1518848779  0.0000000000  1.2476634832
  4398.5010000000  1440.3516230940  4683.1296281096  0.0000000000  1.2467843278
  4386.0010000000  1436.2300591162  4673.1002909298  0.0000000000  1.2459032967
  4373.5010000000  1432.1085365018  4663.0638529600  0.0000000000  1.2450203808
  4361.0010000000  1427.9870549409  4653.0202877070  0.0000000000  1.2441355707
  4348.5010000000  1423.8656172418  4642.9695761154  0.0000000000  1.2432488575
  4336.0010000000  1419.7442182552  4632.9116795543  0.0000000000  1.2423602303
  4323.5010000000  1415.6228587416  4622.8465736238  0.0000000000  1.2414696797
  4311.0010000000  1411.5015453114  4612.7742480588  0.0000000000  1.2405771973
  4298.5010000000  1407.3802711602  4602.6946596477  0.0000000000  1.2396827718
  4286.0010000000  1403.2590381193  4592.6077860978  0.0000000000  1.2387863936
  4273.5010000000  1399.1378483704  4582.5136058117  0.0000000000  1.2378880533
  4261.0010000000  1395.0167017207  4572.4120912067  0.0000000000  1.2369877406
  4248.5010000000  1390.8955983524  4562.3032154380  0.0000000000  1.2360854455
  4236.0010000000  1386.7745361090  4552.1869457375  0.0000000000  1.2351811572
  4223.5010000000  1382.6535159403  4542.0632567710  0.0000000000  1.2342748656
  4211.0010000000  1378.5325391709  4531.9321239477  0.0000000000  1.2333665606
  4198.5010000000  1374.4116075002  4521.7935234211  0.0000000000  1.2324562319
  4186.0010000000  1370.2907176241  4511.6474188444  0.0000000000  1.2315438684
  4173.5010000000  1366.1698720279  4501.4937879254  0.0000000000  1.2306294598
  4161.0010000000  1362.0490708944  4491.3326025179  0.0000000000  1.2297129955
  4148.5010000000  1357.9283148054  4481.1638352672  0.0000000000  1.2287944647
  4136.0010000000  1353.8076020768  4470.9874530282  0.0000000000  1.2278738560
  4123.5010000000  1349.6869341063  4460.8034300642  0.0000000000  1.2269511589
  4111.0010000000  1345.5663100381  4450.6117348716  0.0000000000  1.2260263618
  4098.5010000000  1341.4457294391  4440.4123367858  0.0000000000  1.2250994535
  4086.0010000000  1337.3251975810  4430.2052190699  0.0000000000  1.2241704240
  4073.5010000000  1333.2047069370  4419.9903330814  0.0000000000  1.2232392599
  4061.0010000000  1329.0842662475  4409.7676702841  0.0000000000  1.2223059519
  4048.5010000000  1324.9638688686  4399.5371837868  0.0000000000  1.2213704868
  4036.0010000000  1320.8435165015  4389.2988471779  0.0000000000  1.2204328533
  4023.5010000000  1316.7232112705  4379.0526348964  0.0000000000  1.2194930401
  4011.0010000000  1312.6029531190  4368.7985157504  0.0000000000  1.2185510351
  3998.5010000000  1308.4827398399  4358.5364529704  0.0000000000  1.2176068260
  3986.0010000000  1304.3625748817  4348.2664236503  0.0000000000  1.2166604014
  3973.5010000000  1300.2424569446  4337.9883928373  0.0000000000  1.2157117488
  3961.0010000000  1296.1223877801  4327.7023329632  0.0000000000  1.2147608562
  3948.5010000000  1292.0023618672  4317.4081980669  0.0000000000  1.2138077100
  3936.0010000000  1287.8823870421  4307.1059753257  0.0000000000  1.2128522994
  3923.5010000000  1283.7624587338  4296.7956206843  0.0000000000  1.2118946107
  3911.0010000000  1279.6425805570  4286.4771103249  0.0000000000  1.2109346320
  3898.5010000000  1275.5227489276  4276.1504021688  0.0000000000  1.2099723496
  3886.0010000000  1271.4029658678  4265.8154679371  0.0000000000  1.2090077510
  3873.5010000000  1267.2832313352  4255.4722739386  0.0000000000  1.2080408230
  3861.0010000000  1263.1635483143  4245.1207938444  0.0000000000  1.2070715531
  3848.5010000000  1259.0439126889  4234.7609832381  0.0000000000  1.2060999270
  3836.0010000000  1254.9243259245  4224.3928114725  0.0000000000  1.2051259317
  3823.5010000000  1250.8047899834  4214.0162489096  0.0000000000  1.2041495540
  3811.0010000000  1246.6853048183  4203.6312606044  0.0000000000  1.2031707802
  3798.5010000000  1242.5658709033  4193.2378126675  0.0000000000  1.2021895965
  3786.0010000000  1238.4464842474  4182.8358596719  0.0000000000  1.2012059881
  3773.5010000000  1234.3271513780  4172.4253824861  0.0000000000  1.2002199425
  3761.0010000000  1230.2078668901  4162.0063315724  0.0000000000  1.1992314442
  3748.5010000000  1226.0886358727  4151.5786836525  0.0000000000  1.1982404800
  3736.0010000000  1221.9694565060  4141.1423977066  0.0000000000  1.1972470351
  3723.5010000000  1217.8503275408  4130.6974338709  0.0000000000  1.1962510946
  3711.0010000000  1213.7312507545  4120.2437596756  0.0000000000  1.1952526440
  3698.5010000000  1209.6122284707  4109.7813437708  0.0000000000  1.1942516693
  3686.0010000000  1205.4932562282  4099.3101372866  0.0000000000  1.1932481541
  3673.5010000000  1201.3743374982  4088.8301112162  0.0000000000  1.1922420844
  3661.0010000000  1197.2554738665  4078.3412314883  0.0000000000  1.1912334450
  3648.5010000000  1193.1366626406  4067.8434528406  0.0000000000  1.1902222200
  3636.0010000000  1189.0179041670  4057.3367374446  0.0000000000  1.1892083939
  3623.5010000000  1184.8991993876  4046.8210486940  0.0000000000  1.1881919511
  3611.0010000000  1180.7805498404  4036.2963512087  0.0000000000  1.1871728762
  3598.5010000000  1176.6619552591  4025.7626046976  0.0000000000  1.1861511531
  3586.0010000000  1172.5434159984  4015.2197701446  0.0000000000  1.1851267656
  3573.5010000000  1168.4249306466  4004.6678036937  0.0000000000  1.1840996971
  3561.0010000000  1164.3065008183  3994.1066689211  0.0000000000  1.1830699315
  3548.5010000000  1160.1881263748  3983.5363245914  0.0000000000  1.1820374521
  3536.0010000000  1156.0698078229  3972.9567308009  0.0000000000  1.1810022422
  3523.5010000000  1151.9515463152  3962.3678489813  0.0000000000  1.1799642851
  3511.0010000000  1147.8333412949  3951.7696358386  0.0000000000  1.1789235636
  3498.5010000000  1143.7151928758  3941.1620494645  0.0000000000  1.1778800603
  3486.0010000000  1139.5971018431  3930.5450493405  0.0000000000  1.1768337580
  3473.5010000000  1135.4790696526  3919.9185963411  0.0000000000  1.1757846393
  3461.0010000000  1131.3610937711  3909.2826406960  0.0000000000  1.1747326859
  3448.5010000000  1127.2431747106  3898.6371401334  0.0000000000  1.1736778798
  3436.0010000000  1123.1253159970  3887.9820598289  0.0000000000  1.1726202037
  3423.5010000000  1119.0075160489  3877.3173513964  0.0000000000  1.1715596389
  3411.0010000000  1114.8897751722  3866.6429709610  0.0000000000  1.1704961669
  3398.5010000000  1110.7720932446  3855.9588731689  0.0000000000  1.1694297688
  3386.0010000000  1106.6544720246  3845.2650171748  0.0000000000  1.1683604263
  3373.5010000000  1102.5369094206  3834.5613517581  0.0000000000  1.1672881197
  3361.0010000000  1098.4194086724  3823.8478391700  0.0000000000  1.1662128305
  3348.5010000000  1094.3019669224  3813.1244254170  0.0000000000  1.1651345383
  3336.0010000000  1090.1845866441  3802.3910699866  0.0000000000  1.1640532242
  3323.5010000000  1086.0672687980  3791.6477280412  0.0000000000  1.1629688685
  3311.0010000000  1081.9500128632  3780.8943504784  0.0000000000  1.1618814509
  3298.5010000000  1077.8328191171  3770.1308898685  0.0000000000  1.1607909512
  3286.0010000000  1073.7156863943  3759.3572945934  0.0000000000  1.1596973484
  3273.5010000000  1069.5986165873  3748.5735206176  0.0000000000  1.1586006223
  3261.0010000000  1065.4816123869  3737.7795255932  0.0000000000  1.1575007527
  3248.5010000000  1061.3646695065  3726.9752484501  0.0000000000  1.1563977172
  3236.0010000000  1057.2477923000  3716.1606503483  0.0000000000  1.1552914955
  3223.5010000000  1053.1309781893  3705.3356738147  0.0000000000  1.1541820653
  3211.0010000000  1049.0142287876  3694.5002719402  0.0000000000  1.1530694052
  3198.5010000000  1044.8975443614  3683.6543938313  0.0000000000  1.1519534930
  3186.0010000000  1040.7809260526  3672.7979904486  0.0000000000  1.1508343067
  3173.5010000000  1036.6643715128  3661.9310030826  0.0000000000  1.1497118231
  3161.0010000000  1032.5478858491  3651.0533922398  0.0000000000  1.1485860207
  3148.5010000000  1028.4314663385  3640.1650972843  0.0000000000  1.1474568757
  3136.0010000000  1024.3151112111  3629.2660595931  0.0000000000  1.1463243642
  3123.5010000000  1020.1988261199  3618.3562397202  0.0000000000  1.1451884641
  3111.0010000000  1016.0826089916  3607.4355772773  0.0000000000  1.1440491512
  3098.5010000000  1011.9664587318  3596.5040139534  0.0000000000  1.1429064008
  3086.0010000000  1007.8503773622  3585.5614992062  0.0000000000  1.1417601891
  3073.5010000000  1003.7343657264  3574.6079788645  0.0000000000  1.1406104918
  3061.0010000000   999.6184235225  3563.6433951927  0.0000000000  1.1394572838
  3048.5010000000   995.5025514536  3552.6676926044  0.0000000000  1.1383005401
  3036.0010000000   991.3867491165  3541.6808120316  0.0000000000  1.1371402349
  3023.5010000000   987.2710171388  3530.6826966158  0.0000000000  1.1359763428
  3011.0010000000   983.1553571792  3519.6732917149  0.0000000000  1.1348088380
  2998.5010000000   979.0397677445  3508.6525337039  0.0000000000  1.1336376937
  2986.0010000000   974.9242525944  3497.6203724650  0.0000000000  1.1324628844
  2973.5010000000   970.8088082063  3486.5767377991  0.0000000000  1.1312843820
  2961.0010000000   966.6934363372  3475.5215730760  0.0000000000  1.1301021596
  2948.5010000000   962.5781398270  3464.4548240115  0.0000000000  1.1289161905
  2936.0010000000   958.4629164236  3453.3764220432  0.0000000000  1.1277264460
  2923.5010000000   954.3477670891  3442.2863066439  0.0000000000  1.1265328982
  2911.0010000000   950.2326918763  3431.1844142306  0.0000000000  1.1253355183
  2898.5010000000   946.1176940386  3420.0706892483  0.0000000000  1.1241342785
  2886.0010000000   942.0027698378  3408.9450566359  0.0000000000  1.1229291483
  2873.5010000000   937.8879228531  3397.8074604654  0.0000000000  1.1217200991
  2861.0010000000   933.7731537883  3386.6578364086  0.0000000000  1.1205071010
  2848.5010000000   929.6584605388  3375.4961118642  0.0000000000  1.1192901232
  2836.0010000000   925.5438462786  3364.3222278828  0.0000000000  1.1180691358
  2823.5010000000   921.4293094010  3353.1361118713  0.0000000000  1.1168441071
  2811.0010000000   917.3148535777  3341.9377049066  0.0000000000  1.1156150069
  2798.5010000000   913.2004757813  3330.7269291488  0.0000000000  1.1143818023
  2786.0010000000   909.0861763109  3319.5037150947  0.0000000000  1.1131444611
  2773.5010000000   904.9719587591  3308.2680015274  0.0000000000  1.1119029518
  2761.0010000000   900.8578240827  3297.0197193368  0.0000000000  1.1106572416
  2748.5010000000   896.7437687113  3285.7587862877  0.0000000000  1.1094072958
  2736.0010000000   892.6297963584  3274.4851393232  0.0000000000  1.1081530817
  2723.5010000000   888.5159062505  3263.1987023555  0.0000000000  1.1068945648
  2711.0010000000   884.4020990425  3251.8994024418  0.0000000000  1.1056317105
  2698.5010000000   880.2883768179  3240.5871697950  0.0000000000  1.1043644842
  2686.0010000000   876.1747373144  3229.2619218882  0.0000000000  1.1030928495
  2673.5010000000   872.0611855332  3217.9235953907  0.0000000000  1.1018167718
  2661.0010000000   867.9477164358  3206.5720984965  0.0000000000  1.1005362131
  2648.5010000000   863.8343360970  3195.2073692236  0.0000000000  1.0992511382
  2636.0010000000   859.7210406602  3183.8293173374  0.0000000000  1.0979615082
  2623.5010000000   855.6078335590  3172.4378718972  0.0000000000  1.0966672864
  2611.0010000000   851.4947150531  3161.0329523299  0.0000000000  1.0953684341
  2598.5010000000   847.3816841899  3149.6144738146  0.0000000000  1.0940649121
  2586.0010000000   843.2687444673  3138.1823629967  0.0000000000  1.0927566820
  2573.5010000000   839.1558926005  3126.7365267685  0.0000000000  1.0914437025
  2561.0010000000   835.0431326016  3115.2768913948  0.0000000000  1.0901259344
  2548.5010000000   830.9304645768  3103.8033713509  0.0000000000  1.0888033365
  2536.0010000000   826.8178866728  3092.3158746781  0.0000000000  1.0874758666
  2523.5010000000   822.7054024895  3080.8143236818  0.0000000000  1.0861434834
  2511.0010000000   818.5930118647  3069.2986291875  0.0000000000  1.0848061442
  2498.5010000000   814.4807146220  3057.7687009743  0.0000000000  1.0834638052
  2486.0010000000   810.3685142364  3046.2244580554  0.0000000000  1.0821164238
  2473.5010000000   806.2564069468  3034.6657981039  0.0000000000  1.0807639538
  2461.0010000000   802.1443963437  3023.0926383883  0.0000000000  1.0794063514
  2448.5010000000   798.0324842904  3011.5048902865  0.0000000000  1.0780435710
  2436.0010000000   793.9206674160  2999.9024493346  0.0000000000  1.0766755652
  2423.5010000000   789.8089515025  2988.2852357893  0.0000000000  1.0753022884
  2411.0010000000   785.6973336046  2976.6531441583  0.0000000000  1.0739236920
  2398.5010000000   781.5858155113  2965.0060811813  0.0000000000  1.0725397279
  2386.0010000000   777.4743984135  2953.3439507612  0.0000000000  1.0711503472
  2373.5010000000   773.3630829557  2941.6666540806  0.0000000000  1.0697555002
  2361.0010000000   769.2518692880  2929.9740897198  0.0000000000  1.0683551361
  2348.5010000000   765.1407597276  2918.2661612103  0.0000000000  1.0669492044
  2336.0010000000   761.0297535611  2906.5427622238  0.0000000000  1.0655376526
  2323.5010000000   756.9188523258  2894.8037915824  0.0000000000  1.0641204282
  2311.0010000000   752.8080580908  2883.0491483628  0.0000000000  1.0626974781
  2298.5010000000   748.6973683579  2871.2787172721  0.0000000000  1.0612687471
  2286.0010000000   744.5867881322  2859.4924031704  0.0000000000  1.0598341813
  2273.5010000000   740.4763145410  2847.6900869989  0.0000000000  1.0583937236
  2261.0010000000   736.3659505664  2835.8716651139  0.0000000000  1.0569473179
  2248.5010000000   732.2556965588  2824.0370249258  0.0000000000  1.0554949065
  2236.0010000000   728.1455536951  2812.1860547979  0.0000000000  1.0540364309
  2223.5010000000   724.0355240136  2800.3186441393  0.0000000000  1.0525718322
  2211.0010000000   719.9256054631  2788.4346690692  0.0000000000  1.0511010488
  2198.5010000000   715.8158019741  2776.5340214894  0.0000000000  1.0496240207
  2186.0010000000   711.7061118528  2764.6165755003  0.0000000000  1.0481406846
  2173.5010000000   707.5965394438  2752.6822211478  0.0000000000  1.0466509785
  2161.0010000000   703.4870819895  2740.7308262777  0.0000000000  1.0451548370
  2148.5010000000   699.3777444823  2728.7622796429  0.0000000000  1.0436521961
  2136.0010000000   695.2685241735  2716.7764458212  0.0000000000  1.0421429884
  2123.5010000000   691.1594237028  2704.7732033977  0.0000000000  1.0406271469
  2111.0010000000   687.0504454269  2692.7524284453  0.0000000000  1.0391046037
  2098.5010000000   682.9415882952  2680.7139853250  0.0000000000  1.0375752886
  2086.0010000000   678.8328551510  2668.6577480164  0.0000000000  1.0360391315
  2073.5010000000   674.7242455879  2656.5835791599  0.0000000000  1.0344960599
  2061.0010000000   670.6157616102  2644.4913466212  0.0000000000  1.0329460012
  2048.5010000000   666.5074045128  2632.3809143036  0.0000000000  1.0313888811
  2036.0010000000   662.3991741901  2620.2521400529  0.0000000000  1.0298246237
  2023.5010000000   658.2910731307  2608.1048874074  0.0000000000  1.0282531526
  2011.0010000000   654.1831017934  2595.9390119128  0.0000000000  1.0266743895
  1998.5010000000   650.0752633538  2583.7543751252  0.0000000000  1.0250882556
  1986.0010000000   645.9675552920  2571.5508196204  0.0000000000  1.0234946688
  1973.5010000000   641.8599818144  2559.3282058092  0.0000000000  1.0218935480
  1961.0010000000   637.7525439124  2547.0863823994  0.0000000000  1.0202848094
  1948.5010000000   633.6452417927  2534.8251935342  0.0000000000  1.0186683675
  1936.0010000000   629.5380779934  2522.5444880527  0.0000000000  1.0170441361
  1923.5010000000   625.4310514355  2510.2441016676  0.0000000000  1.0154120263
  1911.0010000000   621.3241672840  2497.9238864331  0.0000000000  1.0137719496
  1898.5010000000   617.2174235581  2485.5836705823  0.0000000000  1.0121238135
  1886.0010000000   613.1108232005  2473.2232946530  0.0000000000  1.0104675256
  1873.5010000000   609.0043681912  2460.8425937973  0.0000000000  1.0088029914
  1861.0010000000   604.8980582168  2448.4413936803  0.0000000000  1.0071301138
  1848.5010000000   600.7918959189  2436.0195262538  0.0000000000  1.0054487949
  1836.0010000000   596.6858825963  2423.5768167416  0.0000000000  1.0037589346
  1823.5010000000   592.5800197907  2411.1130883599  0.0000000000  1.0020604312
  1811.0010000000   588.4743086825  2398.6281604249  0.0000000000  1.0003531804
  1798.5010000000   584.3687516431  2386.1218530109  0.0000000000  0.9986370768
  1786.0010000000   580.2633494976  2373.5939785578  0.0000000000  0.9969120123
  1773.5010000000   576.1581045076  2361.0443508870  0.0000000000  0.9951778772
  1761.0010000000   572.0530176641  2348.4727768742  0.0000000000  0.9934345590
  1748.5010000000   567.9480916407  2335.8790654104  0.0000000000  0.9916819440
  1736.0010000000   563.8433267320  2323.2630148814  0.0000000000  0.9899199151
  1723.5010000000   559.7387258805  2310.6244285177  0.0000000000  0.9881483539
  1711.0010000000   555.6342906427  2297.9631019335  0.0000000000  0.9863671391
  1698.5010000000   551.5300227386  2285.2788278030  0.0000000000  0.9845761471
  1686.0010000000   547.4259235256  2272.5713941487  0.0000000000  0.9827752515
  1673.5010000000   543.3219955152  2259.8405889553  0.0000000000  0.9809643238
  1661.0010000000   539.2182404960  2247.0861942752  0.0000000000  0.9791432326
  1648.5010000000   535.1146603889  2234.3079887821  0.0000000000  0.9773118438
  1636.0010000000   531.0112567562  2221.5057461457  0.0000000000  0.9754700204
  1623.5010000000   526.9080329658  2208.6792416966  0.0000000000  0.9736176231
  1611.0010000000   522.8049890895  2195.8282363852  0.0000000000  0.9717545082
  1598.5010000000   518.7021293455  2182.9524999558  0.0000000000  0.9698805310
  1586.0010000000   514.5994544139  2170.0517867796  0.0000000000  0.9679955419
  1573.5010000000   510.4969668863  2157.1258528206  0.0000000000  0.9660993888
  1561.0010000000   506.3946688629  2144.1744479876  0.0000000000  0.9641919162


==> anc/s87h_04/s87h_04-eos7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12908.9261828801 24213.4078794113  0.0000000000  2.1463284894
 38998.5010000000 12888.2233343672 24184.2826072700  0.0000000000  2.1454729589
 38936.0010000000 12867.5204855627 24155.1456571036  0.0000000000  2.1446163972
 38873.5010000000 12846.8177065272 24125.9971040806  0.0000000000  2.1437588044
 38811.0010000000 12826.1149523898 24096.8368615278  0.0000000000  2.1429001757
 38748.5010000000 12805.4122361891 24067.6649242006  0.0000000000  2.1420405086
 38686.0010000000 12784.7095712131 24038.4812871499  0.0000000000  2.1411798008
 38623.5010000000 12764.0069423779 24009.2859053515  0.0000000000  2.1403180488
 38561.0010000000 12743.3043349879 23980.0787342084  0.0000000000  2.1394552489
 38498.5010000000 12722.6017918398 23950.8598101616  0.0000000000  2.1385914000
 38436.0010000000 12701.8992702895 23921.6290490006  0.0000000000  2.1377264973
 38373.5010000000 12681.1967851849 23892.3864475543  0.0000000000  2.1368605383
 38311.0010000000 12660.4943516232 23863.1320029488  0.0000000000  2.1359935208
 38248.5010000000 12639.7919565388 23833.8656724351  0.0000000000  2.1351254412
 38186.0010000000 12619.0895872543 23804.5874136942  0.0000000000  2.1342562958
 38123.5010000000 12598.3872881662 23775.2972650530  0.0000000000  2.1333860835
 38061.0010000000 12577.6849905506 23745.9951047074  0.0000000000  2.1325147983
 37998.5010000000 12556.9827677142 23716.6810117571  0.0000000000  2.1316424402
 37936.0010000000 12536.2805517455 23687.3548652946  0.0000000000  2.1307690032
 37873.5010000000 12515.5784164144 23658.0167449877  0.0000000000  2.1298944875
 37811.0010000000 12494.8762946220 23628.6665308277  0.0000000000  2.1290188869
 37748.5010000000 12474.1742043358 23599.3042232327  0.0000000000  2.1281421991
 37686.0010000000 12453.4721637724 23569.9298229228  0.0000000000  2.1272644218
 37623.5010000000 12432.7701773658 23540.5433109987  0.0000000000  2.1263855519
 37561.0010000000 12412.0682218415 23511.1446291202  0.0000000000  2.1255055853
 37498.5010000000 12391.3663023763 23481.7337592258  0.0000000000  2.1246245190
 37436.0010000000 12370.6644244660 23452.3106836244  0.0000000000  2.1237423500
 37373.5010000000 12349.9626078861 23422.8754048500  0.0000000000  2.1228590759
 37311.0010000000 12329.2608168866 23393.4278463876  0.0000000000  2.1219746920
 37248.5010000000 12308.5590440990 23363.9679719368  0.0000000000  2.1210891946
 37186.0010000000 12287.8573381775 23334.4958248558  0.0000000000  2.1202025827
 37123.5010000000 12267.1556784298 23305.0113497336  0.0000000000  2.1193148520
 37061.0010000000 12246.4540584963 23275.5145114370  0.0000000000  2.1184259989
 36998.5010000000 12225.7524585509 23246.0052555182  0.0000000000  2.1175360193
 36936.0010000000 12205.0509284171 23216.4836267279  0.0000000000  2.1166449120
 36873.5010000000 12184.3494212827 23186.9495319403  0.0000000000  2.1157526716
 36811.0010000000 12163.6479599502 23157.4029771958  0.0000000000  2.1148592957
 36748.5010000000 12142.9465536850 23127.8439491553  0.0000000000  2.1139647814
 36686.0010000000 12122.2451707679 23098.2723758421  0.0000000000  2.1130691238
 36623.5010000000 12101.5438350104 23068.6882644747  0.0000000000  2.1121723207
 36561.0010000000 12080.8425430069 23039.0915833065  0.0000000000  2.1112743684
 36498.5010000000 12060.1412917410 23009.4823010351  0.0000000000  2.1103752633
 36436.0010000000 12039.4400922824 22979.8604064075  0.0000000000  2.1094750025
 36373.5010000000 12018.7389423401 22950.2258689621  0.0000000000  2.1085735824
 36311.0010000000 11998.0377990268 22920.5785999739  0.0000000000  2.1076709976
 36248.5010000000 11977.3367428528 22890.9186873450  0.0000000000  2.1067672481
 36186.0010000000 11956.6356907771 22861.2459845857  0.0000000000  2.1058623268
 36123.5010000000 11935.9347102674 22831.5605607719  0.0000000000  2.1049562331
 36061.0010000000 11915.2337600991 22801.8623290714  0.0000000000  2.1040489616
 35998.5010000000 11894.5328539421 22772.1512812458  0.0000000000  2.1031405093
 35936.0010000000 11873.8320057844 22742.4274094391  0.0000000000  2.1022308733
 35873.5010000000 11853.1311893190 22712.6906478236  0.0000000000  2.1013200488
 35811.0010000000 11832.4304058098 22682.9409700273  0.0000000000  2.1004080322
 35748.5010000000 11811.7296839146 22653.1783889648  0.0000000000  2.0994948210
 35686.0010000000 11791.0289986000 22623.4028402655  0.0000000000  2.0985804107
 35623.5010000000 11770.3283522973 22593.6142989146  0.0000000000  2.0976647975
 35561.0010000000 11749.6277478268 22563.8127403507  0.0000000000  2.0967479779
 35498.5010000000 11728.9271883980 22533.9981404668  0.0000000000  2.0958299484
 35436.0010000000 11708.2266776094 22504.1704756104  0.0000000000  2.0949107053
 35373.5010000000 11687.5262194485 22474.3297225846  0.0000000000  2.0939902451
 35311.0010000000 11666.8258049139 22444.4758393505  0.0000000000  2.0930685636
 35248.5010000000 11646.1254388245 22414.6088036750  0.0000000000  2.0921456572
 35186.0010000000 11625.4250997036 22384.7285552552  0.0000000000  2.0912215211
 35123.5010000000 11604.7248199039 22354.8351113688  0.0000000000  2.0902961530
 35061.0010000000 11584.0245654913 22324.9283934687  0.0000000000  2.0893695476
 34998.5010000000 11563.3243695786 22295.0084197332  0.0000000000  2.0884417023
 34936.0010000000 11542.6242389831 22265.0751702730  0.0000000000  2.0875126137
 34873.5010000000 11521.9241278981 22235.1285489494  0.0000000000  2.0865822758
 34811.0010000000 11501.2240706033 22205.1685753218  0.0000000000  2.0856506862
 34748.5010000000 11480.5240487547 22175.1951927014  0.0000000000  2.0847178402
 34686.0010000000 11459.8240973384 22145.2084215029  0.0000000000  2.0837837352
 34623.5010000000 11439.1241724960 22115.2081678150  0.0000000000  2.0828483655
 34561.0010000000 11418.4242836994 22085.1944148314  0.0000000000  2.0819117274
 34498.5010000000 11397.7244671009 22055.1671843577  0.0000000000  2.0809738185
 34436.0010000000 11377.0246803307 22025.1263841870  0.0000000000  2.0800346329
 34373.5010000000 11356.3249472442 21995.0720180511  0.0000000000  2.0790941676
 34311.0010000000 11335.6252527377 21965.0040330135  0.0000000000  2.0781524178
 34248.5010000000 11314.9256214621 21934.9224337567  0.0000000000  2.0772093805
 34186.0010000000 11294.2260131035 21904.8271304265  0.0000000000  2.0762650498
 34123.5010000000 11273.5264662541 21874.7181477327  0.0000000000  2.0753194233
 34061.0010000000 11252.8269676693 21844.5954349065  0.0000000000  2.0743724962
 33998.5010000000 11232.1275046365 21814.4589417882  0.0000000000  2.0734242638
 33936.0010000000 11211.4281169136 21784.3086944968  0.0000000000  2.0724747237
 33873.5010000000 11190.7287407708 21754.1445682850  0.0000000000  2.0715238687
 33811.0010000000 11170.0294427834 21723.9666281192  0.0000000000  2.0705716976
 33748.5010000000 11149.3301732527 21693.7747693756  0.0000000000  2.0696182039
 33686.0010000000 11128.6309477909 21663.5689824901  0.0000000000  2.0686633839
 33623.5010000000 11107.9317952928 21633.3492772021  0.0000000000  2.0677072348
 33561.0010000000 11087.2326677105 21603.1155507828  0.0000000000  2.0667497500
 33498.5010000000 11066.5336077539 21572.8678328915  0.0000000000  2.0657909270
 33436.0010000000 11045.8345684940 21542.6060220847  0.0000000000  2.0648307594
 33373.5010000000 11025.1355935070 21512.3301490625  0.0000000000  2.0638692447
 33311.0010000000 11004.4366753959 21482.0401698951  0.0000000000  2.0629063781
 33248.5010000000 10983.7377945095 21451.7360225478  0.0000000000  2.0619421544
 33186.0010000000 10963.0389701060 21421.4177017957  0.0000000000  2.0609765699
 33123.5010000000 10942.3401835811 21391.0851468273  0.0000000000  2.0600096192
 33061.0010000000 10921.6414551313 21360.7383535371  0.0000000000  2.0590412988
 32998.5010000000 10900.9427799132 21330.3772809939  0.0000000000  2.0580716040
 32936.0010000000 10880.2441536158 21300.0018888900  0.0000000000  2.0571005299
 32873.5010000000 10859.5455724604 21269.6121375423  0.0000000000  2.0561280718
 32811.0010000000 10838.8470332010 21239.2079878932  0.0000000000  2.0551542248
 32748.5010000000 10818.1485584069 21208.7894386758  0.0000000000  2.0541789856
 32686.0010000000 10797.4501205418 21178.3564148503  0.0000000000  2.0532023480
 32623.5010000000 10776.7517431674 21147.9089163339  0.0000000000  2.0522243085
 32561.0010000000 10756.0533998849 21117.4468694151  0.0000000000  2.0512448611
 32498.5010000000 10735.3551278173 21086.9702937098  0.0000000000  2.0502640029
 32436.0010000000 10714.6569016489 21056.4791167849  0.0000000000  2.0492817279
 32373.5010000000 10693.9587218069 21025.9733039323  0.0000000000  2.0482980313
 32311.0010000000 10673.2605892509 20995.4528210767  0.0000000000  2.0473129084
 32248.5010000000 10652.5625179689 20964.9176532161  0.0000000000  2.0463263550
 32186.0010000000 10631.8644849753 20934.3677306462  0.0000000000  2.0453383651
 32123.5010000000 10611.1665178011 20903.8030580564  0.0000000000  2.0443489351
 32061.0010000000 10590.4685945981 20873.2235670864  0.0000000000  2.0433580591
 31998.5010000000 10569.7707190432 20842.6292268920  0.0000000000  2.0423657324
 31936.0010000000 10549.0728953452 20812.0200072677  0.0000000000  2.0413719501
 31873.5010000000 10528.3751282457 20781.3958786470  0.0000000000  2.0403767075
 31811.0010000000 10507.6774230185 20750.7568121037  0.0000000000  2.0393799998
 31748.5010000000 10486.9797607696 20720.1027427618  0.0000000000  2.0383818211
 31686.0010000000 10466.2821479470 20689.4336430867  0.0000000000  2.0373821666
 31623.5010000000 10445.5845915313 20658.7494861871  0.0000000000  2.0363810315
 31561.0010000000 10424.8870867399 20628.0502275745  0.0000000000  2.0353784104
 31498.5010000000 10404.1896416729 20597.3358417012  0.0000000000  2.0343742987
 31436.0010000000 10383.4922281864 20566.6062490505  0.0000000000  2.0333686896
 31373.5010000000 10362.7948923306 20535.8614800918  0.0000000000  2.0323615803
 31311.0010000000 10342.0975949142 20505.1014385440  0.0000000000  2.0313529637
 31248.5010000000 10321.4003585893 20474.3261198182  0.0000000000  2.0303428354
 31186.0010000000 10300.7031699111 20443.5354655062  0.0000000000  2.0293311896
 31123.5010000000 10280.0060404474 20412.7294542250  0.0000000000  2.0283180215
 31061.0010000000 10259.3089701497 20381.9080471477  0.0000000000  2.0273033257
 30998.5010000000 10238.6119474445 20351.0711880962  0.0000000000  2.0262870964
 30936.0010000000 10217.9149735493 20320.2188397523  0.0000000000  2.0252693280
 30873.5010000000 10197.2180623804 20289.3509835671  0.0000000000  2.0242500158
 30811.0010000000 10176.5212042359 20258.4675656028  0.0000000000  2.0232291540
 30748.5010000000 10155.8244021495 20227.5685507299  0.0000000000  2.0222067370
 30686.0010000000 10135.1276477225 20196.6538865651  0.0000000000  2.0211827590
 30623.5010000000 10114.4309692940 20165.7235754340  0.0000000000  2.0201572158
 30561.0010000000 10093.7343236537 20134.7775125544  0.0000000000  2.0191300996
 30498.5010000000 10073.0377403885 20103.8157017583  0.0000000000  2.0181014063
 30436.0010000000 10052.3412136501 20072.8380937301  0.0000000000  2.0170711299
 30373.5010000000 10031.6447502151 20041.8446578591  0.0000000000  2.0160392650
 30311.0010000000 10010.9483336107 20010.8353285231  0.0000000000  2.0150058051
 30248.5010000000  9990.2519600261 19979.8100588442  0.0000000000  2.0139707442
 30186.0010000000  9969.5556738914 19948.7688741134  0.0000000000  2.0129340788
 30123.5010000000  9948.8594250446 19917.7116575833  0.0000000000  2.0118958004
 30061.0010000000  9928.1632354193 19886.6384004281  0.0000000000  2.0108559044
 29998.5010000000  9907.4671038106 19855.5490589275  0.0000000000  2.0098143848
 29936.0010000000  9886.7710296927 19824.4435901814  0.0000000000  2.0087712356
 29873.5010000000  9866.0750132189 19793.3219521112  0.0000000000  2.0077264508
 29811.0010000000  9845.3790552220 19762.1841034611  0.0000000000  2.0066800245
 29748.5010000000  9824.6831454531 19731.0299860916  0.0000000000  2.0056319501
 29686.0010000000  9803.9872979009 19699.8595781423  0.0000000000  2.0045822223
 29623.5010000000  9783.2915037121 19668.6728231631  0.0000000000  2.0035308345
 29561.0010000000  9762.5957781965 19637.4697009114  0.0000000000  2.0024777814
 29498.5010000000  9741.9001138963 19606.2501566322  0.0000000000  2.0014230563
 29436.0010000000  9721.2045041071 19575.0141364762  0.0000000000  2.0003666528
 29373.5010000000  9700.5089428780 19543.7615875016  0.0000000000  1.9993085643
 29311.0010000000  9679.8134482725 19512.4924928293  0.0000000000  1.9982487853
 29248.5010000000  9659.1180273469 19481.2068187818  0.0000000000  1.9971873101
 29186.0010000000  9638.4226414641 19449.9044623597  0.0000000000  1.9961241301
 29123.5010000000  9617.7273224110 19418.5854268267  0.0000000000  1.9950592407
 29061.0010000000  9597.0320793925 19387.2496811313  0.0000000000  1.9939926358
 28998.5010000000  9576.3368761444 19355.8971251307  0.0000000000  1.9929243072
 28936.0010000000  9555.6417464903 19324.5277646101  0.0000000000  1.9918542500
 28873.5010000000  9534.9466672848 19293.1415188219  0.0000000000  1.9907824566
 28811.0010000000  9514.2516507286 19261.7383603683  0.0000000000  1.9897089209
 28748.5010000000  9493.5566982389 19230.3182452908  0.0000000000  1.9886336364
 28686.0010000000  9472.8618005430 19198.8811131662  0.0000000000  1.9875565960
 28623.5010000000  9452.1669720461 19167.4269393107  0.0000000000  1.9864777937
 28561.0010000000  9431.4722050200 19135.9556651905  0.0000000000  1.9853972223
 28498.5010000000  9410.7774925651 19104.4672332764  0.0000000000  1.9843148746
 28436.0010000000  9390.0828399788 19072.9616043569  0.0000000000  1.9832307442
 28373.5010000000  9369.3882533119 19041.4387401521  0.0000000000  1.9821448245
 28311.0010000000  9348.6937393686 19009.8986033145  0.0000000000  1.9810571089
 28248.5010000000  9327.9992604586 18978.3410884127  0.0000000000  1.9799675884
 28186.0010000000  9307.3048702912 18946.7662291415  0.0000000000  1.9788762589
 28123.5010000000  9286.6105328334 18915.1739220962  0.0000000000  1.9777831115
 28061.0010000000  9265.9162581284 18883.5641339067  0.0000000000  1.9766881397
 27998.5010000000  9245.2220457363 18851.9368149658  0.0000000000  1.9755913361
 27936.0010000000  9224.5278960456 18820.2919166859  0.0000000000  1.9744926938
 27873.5010000000  9203.8338214725 18788.6294086397  0.0000000000  1.9733922060
 27811.0010000000  9183.1398016461 18756.9492099856  0.0000000000  1.9722898646
 27748.5010000000  9162.4458394972 18725.2512752621  0.0000000000  1.9711856624
 27686.0010000000  9141.7519499276 18693.5355771162  0.0000000000  1.9700795927
 27623.5010000000  9121.0581152220 18661.8020379587  0.0000000000  1.9689716472
 27561.0010000000  9100.3643519580 18630.0506325140  0.0000000000  1.9678618195
 27498.5010000000  9079.6706663807 18598.2813194371  0.0000000000  1.9667501023
 27436.0010000000  9058.9770212974 18566.4939904004  0.0000000000  1.9656364860
 27373.5010000000  9038.2834579797 18534.6886573144  0.0000000000  1.9645209654
 27311.0010000000  9017.5899631575 18502.8652480681  0.0000000000  1.9634035321
 27248.5010000000  8996.8965135308 18471.0236747993  0.0000000000  1.9622841772
 27186.0010000000  8976.2031418088 18439.1639355513  0.0000000000  1.9611628946
 27123.5010000000  8955.5098374907 18407.2859616276  0.0000000000  1.9600396760
 27061.0010000000  8934.8166129608 18375.3897193066  0.0000000000  1.9589145144
 26998.5010000000  8914.1234376974 18343.4751084432  0.0000000000  1.9577874001
 26936.0010000000  8893.4303259690 18311.5420976452  0.0000000000  1.9566583260
 26873.5010000000  8872.7372928725 18279.5906565711  0.0000000000  1.9555272850
 26811.0010000000  8852.0443325797 18247.6207223138  0.0000000000  1.9543942686
 26748.5010000000  8831.3514185276 18215.6321995999  0.0000000000  1.9532592674
 26686.0010000000  8810.6585903163 18183.6250951421  0.0000000000  1.9521222754
 26623.5010000000  8789.9658233052 18151.5993160563  0.0000000000  1.9509832831
 26561.0010000000  8769.2731155872 18119.5548042933  0.0000000000  1.9498422821
 26498.5010000000  8748.5804877975 18087.4915364441  0.0000000000  1.9486992653
 26436.0010000000  8727.8879398748 18055.4094567828  0.0000000000  1.9475542243
 26373.5010000000  8707.1954405097 18023.3084607960  0.0000000000  1.9464071490
 26311.0010000000  8686.5030132211 17991.1885286880  0.0000000000  1.9452580323
 26248.5010000000  8665.8106716499 17959.0496251021  0.0000000000  1.9441068663
 26186.0010000000  8645.1183769149 17926.8916327781  0.0000000000  1.9429536404
 26123.5010000000  8624.4261767499 17894.7145687356  0.0000000000  1.9417983486
 26061.0010000000  8603.7340343871 17862.5183183418  0.0000000000  1.9406409802
 25998.5010000000  8583.0419568566 17830.3028347250  0.0000000000  1.9394815268
 25936.0010000000  8562.3499521686 17798.0680722534  0.0000000000  1.9383199801
 25873.5010000000  8541.6580293131 17765.8139865375  0.0000000000  1.9371563318
 25811.0010000000  8520.9661559804 17733.5404684673  0.0000000000  1.9359905710
 25748.5010000000  8500.2743750036 17701.2475257982  0.0000000000  1.9348226913
 25686.0010000000  8479.5826562441 17668.9350521364  0.0000000000  1.9336526819
 25623.5010000000  8458.8910129004 17636.6030083848  0.0000000000  1.9324805345
 25561.0010000000  8438.1994381646 17604.2513238783  0.0000000000  1.9313062396
 25498.5010000000  8417.5079368365 17571.8799457597  0.0000000000  1.9301297881
 25436.0010000000  8396.8165252270 17539.4888388821  0.0000000000  1.9289511718
 25373.5010000000  8376.1251580162 17507.0778712564  0.0000000000  1.9277703788
 25311.0010000000  8355.4338850686 17474.6470596141  0.0000000000  1.9265874024
 25248.5010000000  8334.7426842215 17442.1963075402  0.0000000000  1.9254022320
 25186.0010000000  8314.0515449779 17409.7255365012  0.0000000000  1.9242148574
 25123.5010000000  8293.3604891249 17377.2347182868  0.0000000000  1.9230252703
 25061.0010000000  8272.6694980758 17344.7237609631  0.0000000000  1.9218334599
 24998.5010000000  8251.9785958081 17312.1926391127  0.0000000000  1.9206394180
 24936.0010000000  8231.2877660802 17279.6412637629  0.0000000000  1.9194431337
 24873.5010000000  8210.5970042195 17247.0695637356  0.0000000000  1.9182445969
 24811.0010000000  8189.9063170257 17214.4774855491  0.0000000000  1.9170437982
 24748.5010000000  8169.2157226731 17181.8649933185  0.0000000000  1.9158407285
 24686.0010000000  8148.5251892834 17149.2319718953  0.0000000000  1.9146353759
 24623.5010000000  8127.8347272323 17116.5783723391  0.0000000000  1.9134277310
 24561.0010000000  8107.1443480288 17083.9041471676  0.0000000000  1.9122177841
 24498.5010000000  8086.4540541525 17051.2092342940  0.0000000000  1.9110055252
 24436.0010000000  8065.7638290064 17018.4935410885  0.0000000000  1.9097909429
 24373.5010000000  8045.0736776094 16985.7570086825  0.0000000000  1.9085740270
 24311.0010000000  8024.3836162968 16952.9995957635  0.0000000000  1.9073547681
 24248.5010000000  8003.6936221957 16920.2211985600  0.0000000000  1.9061331542
 24186.0010000000  7983.0037242076 16887.4217949173  0.0000000000  1.9049091764
 24123.5010000000  7962.3138819656 16854.6012524861  0.0000000000  1.9036828216
 24061.0010000000  7941.6241369177 16821.7595682619  0.0000000000  1.9024540814
 23998.5010000000  7920.9344614392 16788.8966292589  0.0000000000  1.9012229433
 23936.0010000000  7900.2448693791 16756.0123879107  0.0000000000  1.8999893971
 23873.5010000000  7879.5553558618 16723.1067665083  0.0000000000  1.8987534317
 23811.0010000000  7858.8659173795 16690.1796890861  0.0000000000  1.8975150355
 23748.5010000000  7838.1765617202 16657.2310972423  0.0000000000  1.8962741979
 23686.0010000000  7817.4872979615 16624.2609342423  0.0000000000  1.8950309082
 23623.5010000000  7796.7981068019 16591.2690976968  0.0000000000  1.8937851538
 23561.0010000000  7776.1090000737 16558.2555344034  0.0000000000  1.8925369241
 23498.5010000000  7755.4199810483 16525.2201771040  0.0000000000  1.8912862076
 23436.0010000000  7734.7310248739 16492.1629131690  0.0000000000  1.8900329914
 23373.5010000000  7714.0421671656 16459.0837261349  0.0000000000  1.8887772658
 23311.0010000000  7693.3533859250 16425.9825070384  0.0000000000  1.8875190177
 23248.5010000000  7672.6646998417 16392.8592115392  0.0000000000  1.8862582364
 23186.0010000000  7651.9760898889 16359.7137344813  0.0000000000  1.8849949088
 23123.5010000000  7631.2875581069 16326.5460039576  0.0000000000  1.8837290230
 23061.0010000000  7610.5991176941 16293.3559655178  0.0000000000  1.8824605676
 22998.5010000000  7589.9107541402 16260.1435198093  0.0000000000  1.8811895295
 22936.0010000000  7569.2224835559 16226.9086161568  0.0000000000  1.8799158975
 22873.5010000000  7548.5342944619 16193.6511591177  0.0000000000  1.8786396583
 22811.0010000000  7527.8461962483 16160.3710863069  0.0000000000  1.8773608001
 22748.5010000000  7507.1581805263 16127.0683062718  0.0000000000  1.8760793098
 22686.0010000000  7486.4702596969 16093.7427605407  0.0000000000  1.8747951754
 22623.5010000000  7465.7824093160 16060.3943307946  0.0000000000  1.8735083827
 22561.0010000000  7445.0946544676 16027.0229780345  0.0000000000  1.8722189202
 22498.5010000000  7424.4069930029 15993.6286189022  0.0000000000  1.8709267750
 22436.0010000000  7403.7194053517 15960.2111413772  0.0000000000  1.8696319326
 22373.5010000000  7383.0319116801 15926.7704971004  0.0000000000  1.8683343812
 22311.0010000000  7362.3445051804 15893.3065936446  0.0000000000  1.8670341071
 22248.5010000000  7341.6571996353 15859.8193713796  0.0000000000  1.8657310977
 22186.0010000000  7320.9699726196 15826.3087115449  0.0000000000  1.8644253381
 22123.5010000000  7300.2828412051 15792.7745588015  0.0000000000  1.8631168159
 22061.0010000000  7279.5957864153 15759.2167988619  0.0000000000  1.8618055161
 21998.5010000000  7258.9088379843 15725.6353959181  0.0000000000  1.8604914268
 21936.0010000000  7238.2219709710 15692.0302249105  0.0000000000  1.8591745325
 21873.5010000000  7217.5351996917 15658.4012239606  0.0000000000  1.8578548201
 21811.0010000000  7196.8485214409 15624.7483030059  0.0000000000  1.8565322753
 21748.5010000000  7176.1619352770 15591.0713742905  0.0000000000  1.8552068838
 21686.0010000000  7155.4754420232 15557.3703523703  0.0000000000  1.8538786312
 21623.5010000000  7134.7890350142 15523.6451390272  0.0000000000  1.8525475027
 21561.0010000000  7114.1027186622 15489.8956535214  0.0000000000  1.8512134840
 21498.5010000000  7093.4165083563 15456.1218324864  0.0000000000  1.8498765614
 21436.0010000000  7072.7303843996 15422.3235547014  0.0000000000  1.8485367187
 21373.5010000000  7052.0443566178 15388.5007465544  0.0000000000  1.8471939417
 21311.0010000000  7031.3584274487 15354.6533217954  0.0000000000  1.8458482154
 21248.5010000000  7010.6725920429 15320.7811816517  0.0000000000  1.8444995244
 21186.0010000000  6989.9868474763 15286.8842298799  0.0000000000  1.8431478532
 21123.5010000000  6969.3012018417 15252.9623876865  0.0000000000  1.8417931869
 21061.0010000000  6948.6156560051 15219.0155638381  0.0000000000  1.8404355099
 20998.5010000000  6927.9302037069 15185.0436547777  0.0000000000  1.8390748062
 20936.0010000000  6907.2448497244 15151.0465744373  0.0000000000  1.8377110603
 20873.5010000000  6886.5595827394 15117.0242096556  0.0000000000  1.8363442554
 20811.0010000000  6865.8744294815 15082.9765092270  0.0000000000  1.8349743774
 20748.5010000000  6845.1893646242 15048.9033356511  0.0000000000  1.8336014082
 20686.0010000000  6824.5044098382 15014.8046281540  0.0000000000  1.8322253331
 20623.5010000000  6803.8195439919 14980.6802547724  0.0000000000  1.8308461340
 20561.0010000000  6783.1347927482 14946.5301600584  0.0000000000  1.8294637962
 20498.5010000000  6762.4501213937 14912.3541882283  0.0000000000  1.8280783006
 20436.0010000000  6741.7655685730 14878.1523039891  0.0000000000  1.8266896327
 20373.5010000000  6721.0811127580 14843.9243719489  0.0000000000  1.8252977743
 20311.0010000000  6700.3967612346 14809.6703036503  0.0000000000  1.8239027085
 20248.5010000000  6679.7124969554 14775.3899696310  0.0000000000  1.8225044169
 20186.0010000000  6659.0283491369 14741.0833163994  0.0000000000  1.8211028840
 20123.5010000000  6638.3443050898 14706.7502203150  0.0000000000  1.8196980914
 20061.0010000000  6617.6603632023 14672.3905753615  0.0000000000  1.8182900210
 19998.5010000000  6596.9765241132 14638.0042785302  0.0000000000  1.8168786552
 19936.0010000000  6576.2927907119 14603.5912298272  0.0000000000  1.8154639759
 19873.5010000000  6555.6091594541 14569.1513178151  0.0000000000  1.8140459647
 19811.0010000000  6534.9256377915 14534.6844486189  0.0000000000  1.8126246037
 19748.5010000000  6514.2422181404 14500.1905025614  0.0000000000  1.8111998739
 19686.0010000000  6493.5589125762 14465.6693919849  0.0000000000  1.8097717573
 19623.5010000000  6472.8757096195 14431.1209891619  0.0000000000  1.8083402344
 19561.0010000000  6452.1926088687 14396.5451840497  0.0000000000  1.8069052859
 19498.5010000000  6431.5096294578 14361.9418985103  0.0000000000  1.8054668941
 19436.0010000000  6410.8267500713 14327.3109859570  0.0000000000  1.8040250381
 19373.5010000000  6390.1439861326 14292.6523604713  0.0000000000  1.8025796994
 19311.0010000000  6369.4613214028 14257.9658822828  0.0000000000  1.8011308571
 19248.5010000000  6348.7787762166 14223.2514721210  0.0000000000  1.7996784928
 19186.0010000000  6328.0963394116 14188.5089970655  0.0000000000  1.7982225855
 19123.5010000000  6307.4140193608 14153.7383561496  0.0000000000  1.7967631157
 19061.0010000000  6286.7318016870 14118.9394093099  0.0000000000  1.7953000619
 18998.5010000000  6266.0497083378 14084.1120767391  0.0000000000  1.7938334050
 18936.0010000000  6245.3677218039 14049.2562113595  0.0000000000  1.7923631229
 18873.5010000000  6224.6858441113 14014.3716980831  0.0000000000  1.7908891948
 18811.0010000000  6204.0040882807 13979.4584395152  0.0000000000  1.7894116004
 18748.5010000000  6183.3224449771 13944.5162996523  0.0000000000  1.7879303177
 18686.0010000000  6162.6409159852 13909.5451603435  0.0000000000  1.7864453252
 18623.5010000000  6141.9594975650 13874.5448931793  0.0000000000  1.7849566009
 18561.0010000000  6121.2782053036 13839.5154015527  0.0000000000  1.7834641238
 18498.5010000000  6100.5970245373 13804.4565367076  0.0000000000  1.7819678708
 18436.0010000000  6079.9159600126 13769.3681818044  0.0000000000  1.7804678198
 18373.5010000000  6059.2350274910 13734.2502377868  0.0000000000  1.7789639493
 18311.0010000000  6038.5541964869 13699.1025260912  0.0000000000  1.7774562343
 18248.5010000000  6017.8734967722 13663.9249695407  0.0000000000  1.7759446540
 18186.0010000000  5997.1929120395 13628.7174116622  0.0000000000  1.7744291838
 18123.5010000000  5976.5124453496 13593.4797279037  0.0000000000  1.7729098006
 18061.0010000000  5955.8321027593 13558.2117978321  0.0000000000  1.7713864811
 17998.5010000000  5935.1518852609 13522.9134913796  0.0000000000  1.7698592015
 17936.0010000000  5914.4717969260 13487.5846827145  0.0000000000  1.7683279379
 17873.5010000000  5893.7918208516 13452.2252091047  0.0000000000  1.7667926647
 17811.0010000000  5873.1119674585 13416.8349534402  0.0000000000  1.7652533581
 17748.5010000000  5852.4322422706 13381.4137892137  0.0000000000  1.7637099936
 17686.0010000000  5831.7526460209 13345.9615806523  0.0000000000  1.7621625461
 17623.5010000000  5811.0731747565 13310.4781828499  0.0000000000  1.7606109901
 17561.0010000000  5790.3938278572 13274.9634554959  0.0000000000  1.7590553000
 17498.5010000000  5769.7146080352 13239.4172628873  0.0000000000  1.7574954500
 17436.0010000000  5749.0355213350 13203.8394739409  0.0000000000  1.7559314146
 17373.5010000000  5728.3565535868 13168.2299216406  0.0000000000  1.7543631663
 17311.0010000000  5707.6777255182 13132.5884978981  0.0000000000  1.7527906801
 17248.5010000000  5686.9990220719 13096.9150318201  0.0000000000  1.7512139281
 17186.0010000000  5666.3204552176 13061.2093979219  0.0000000000  1.7496328839
 17123.5010000000  5645.6420170504 13025.4714352284  0.0000000000  1.7480475195
 17061.0010000000  5624.9637033371 12989.7009878549  0.0000000000  1.7464578070
 16998.5010000000  5604.2855289591 12953.8979317710  0.0000000000  1.7448637196
 16936.0010000000  5583.6074891993 12918.0621078168  0.0000000000  1.7432652285
 16873.5010000000  5562.9295830981 12882.1933620641  0.0000000000  1.7416623052
 16811.0010000000  5542.2518057959 12846.2915325300  0.0000000000  1.7400549205
 16748.5010000000  5521.5741715470 12810.3564891435  0.0000000000  1.7384430464
 16686.0010000000  5500.8966754344 12774.3880672572  0.0000000000  1.7368266531
 16623.5010000000  5480.2193164695 12738.3861077134  0.0000000000  1.7352057107
 16561.0010000000  5459.5420975917 12702.3504568599  0.0000000000  1.7335801896
 16498.5010000000  5438.8650105693 12666.2809402133  0.0000000000  1.7319500586
 16436.0010000000  5418.1880663266 12630.1774153298  0.0000000000  1.7303152879
 16373.5010000000  5397.5112647027 12594.0397190667  0.0000000000  1.7286758467
 16311.0010000000  5376.8345946660 12557.8676678498  0.0000000000  1.7270317026
 16248.5010000000  5356.1580793115 12521.6611363958  0.0000000000  1.7253828259
 16186.0010000000  5335.4817010092 12485.4199267214  0.0000000000  1.7237291833
 16123.5010000000  5314.8054762555 12449.1438991681  0.0000000000  1.7220707437
 16061.0010000000  5294.1293812538 12412.8328419179  0.0000000000  1.7204074725
 15998.5010000000  5273.4534410874 12376.4866274622  0.0000000000  1.7187393387
 15936.0010000000  5252.7776408064 12340.1050564729  0.0000000000  1.7170663079
 15873.5010000000  5232.1019994136 12303.6879878170  0.0000000000  1.7153883477
 15811.0010000000  5211.4264963115 12267.2352090878  0.0000000000  1.7137054225
 15748.5010000000  5190.7511448553 12230.7465661118  0.0000000000  1.7120174988
 15686.0010000000  5170.0759483080 12194.2218853781  0.0000000000  1.7103245421
 15623.5010000000  5149.4008928109 12157.6609614925  0.0000000000  1.7086265161
 15561.0010000000  5128.7259910589 12121.0636343545  0.0000000000  1.7069233861
 15498.5010000000  5108.0512531620 12084.4297377143  0.0000000000  1.7052151170
 15436.0010000000  5087.3766580294 12047.7590483480  0.0000000000  1.7035016706
 15373.5010000000  5066.7022183486 12011.0514011837  0.0000000000  1.7017830112
 15311.0010000000  5046.0279373244 11974.3066126552  0.0000000000  1.7000591018
 15248.5010000000  5025.3538088973 11937.5244809836  0.0000000000  1.6983299043
 15186.0010000000  5004.6798392427 11900.7048243777  0.0000000000  1.6965953811
 15123.5010000000  4984.0060325188 11863.8474557004  0.0000000000  1.6948554941
 15061.0010000000  4963.3323768764 11826.9521574466  0.0000000000  1.6931102034
 14998.5010000000  4942.6588869541 11790.0187575267  0.0000000000  1.6913594707
 14936.0010000000  4921.9855545095 11753.0470411528  0.0000000000  1.6896032556
 14873.5010000000  4901.3123907602 11716.0368264398  0.0000000000  1.6878415187
 14811.0010000000  4880.6393843953 11678.9878892741  0.0000000000  1.6860742184
 14748.5010000000  4859.9665436515 11641.9000386002  0.0000000000  1.6843013140
 14686.0010000000  4839.2938753413 11604.7730788950  0.0000000000  1.6825227644
 14623.5010000000  4818.6213642785 11567.6067731180  0.0000000000  1.6807385262
 14561.0010000000  4797.9490287026 11530.4009422770  0.0000000000  1.6789485582
 14498.5010000000  4777.2768513304 11493.1553414302  0.0000000000  1.6771528157
 14436.0010000000  4756.6048551325 11455.8697960617  0.0000000000  1.6753512569
 14373.5010000000  4735.9330211052 11418.5440538923  0.0000000000  1.6735438361
 14311.0010000000  4715.2613636705 11381.1779208035  0.0000000000  1.6717305096
 14248.5010000000  4694.5898761385 11343.7711623938  0.0000000000  1.6699112316
 14186.0010000000  4673.9185648490 11306.3235656214  0.0000000000  1.6680859568
 14123.5010000000  4653.2474289091 11268.8349021357  0.0000000000  1.6662546386
 14061.0010000000  4632.5764671109 11231.3049407390  0.0000000000  1.6644172301
 13998.5010000000  4611.9056913872 11193.7334718210  0.0000000000  1.6625736847
 13936.0010000000  4591.2350801520 11156.1202225085  0.0000000000  1.6607239523
 13873.5010000000  4570.5646584988 11118.4650024666  0.0000000000  1.6588679864
 13811.0010000000  4549.8944182708 11080.7675584897  0.0000000000  1.6570057370
 13748.5010000000  4529.2243582276 11043.0276475018  0.0000000000  1.6551371541
 13686.0010000000  4508.5544840452 11005.2450365921  0.0000000000  1.6532621875
 13623.5010000000  4487.8847952413 10967.4194791102  0.0000000000  1.6513807859
 13561.0010000000  4467.2152919152 10929.5507269190  0.0000000000  1.6494928976
 13498.5010000000  4446.5459748604 10891.6385305695  0.0000000000  1.6475984701
 13436.0010000000  4425.8768456770 10853.6826394758  0.0000000000  1.6456974503
 13373.5010000000  4405.2079068849 10815.6828020918  0.0000000000  1.6437897845
 13311.0010000000  4384.5391620365 10777.6387660889  0.0000000000  1.6418754186
 13248.5010000000  4363.8706094287 10739.5502667304  0.0000000000  1.6399542972
 13186.0010000000  4343.2022487077 10701.4170389669  0.0000000000  1.6380263641
 13123.5010000000  4322.5340873387 10663.2388293640  0.0000000000  1.6360915633
 13061.0010000000  4301.8661216061 10625.0153609870  0.0000000000  1.6341498371
 12998.5010000000  4281.1983558857 10586.7463689375  0.0000000000  1.6322011276
 12936.0010000000  4260.5307837822 10548.4315654088  0.0000000000  1.6302453752
 12873.5010000000  4239.8634197941 10510.0706983273  0.0000000000  1.6282825216
 12811.0010000000  4219.1962553933 10471.6634698706  0.0000000000  1.6263125052
 12748.5010000000  4198.5292969088 10433.2096066899  0.0000000000  1.6243352654
 12686.0010000000  4177.8625406294 10394.7088136180  0.0000000000  1.6223507395
 12623.5010000000  4157.1959978383 10356.1608202285  0.0000000000  1.6203588655
 12561.0010000000  4136.5296639490 10317.5653232809  0.0000000000  1.6183595791
 12498.5010000000  4115.8635312183 10278.9220102711  0.0000000000  1.6163528146
 12436.0010000000  4095.1976194948 10240.2306169435  0.0000000000  1.6143385085
 12373.5010000000  4074.5319150670 10201.4908128534  0.0000000000  1.6123165925
 12311.0010000000  4053.8664320449 10162.7023161997  0.0000000000  1.6102870007
 12248.5010000000  4033.2011637390 10123.8648026622  0.0000000000  1.6082496639
 12186.0010000000  4012.5361132939 10084.9779627772  0.0000000000  1.6062045129
 12123.5010000000  3991.8712817118 10046.0414794151  0.0000000000  1.6041514774
 12061.0010000000  3971.2066740492 10007.0550393913  0.0000000000  1.6020904865
 11998.5010000000  3950.5422876497  9968.0183112095  0.0000000000  1.6000214674
 11936.0010000000  3929.8781302467  9928.9309791677  0.0000000000  1.5979443475
 11873.5010000000  3909.2141963837  9889.7926987312  0.0000000000  1.5958590516
 11811.0010000000  3888.5504913663  9850.6031417567  0.0000000000  1.5937655046
 11748.5010000000  3867.8870195653  9811.3619743317  0.0000000000  1.5916636302
 11686.0010000000  3847.2237788258  9772.0688460531  0.0000000000  1.5895533504
 11623.5010000000  3826.5607724198  9732.7234126488  0.0000000000  1.5874345865
 11561.0010000000  3805.8980033858  9693.3253251721  0.0000000000  1.5853072586
 11498.5010000000  3785.2354747622  9653.8742303720  0.0000000000  1.5831712856
 11436.0010000000  3764.5731840922  9614.3697601009  0.0000000000  1.5810265847
 11373.5010000000  3743.9111351896  9574.8115537078  0.0000000000  1.5788730725
 11311.0010000000  3723.2493268897  9535.1992364578  0.0000000000  1.5767106636
 11248.5010000000  3702.5877703823  9495.5324526837  0.0000000000  1.5745392730
 11186.0010000000  3681.9264610301  9455.8108116499  0.0000000000  1.5723588123
 11123.5010000000  3661.2654014096  9416.0339316436  0.0000000000  1.5701691928
 11061.0010000000  3640.6045958402  9376.2014294294  0.0000000000  1.5679703244
 10998.5010000000  3619.9440450563  9336.3129098882  0.0000000000  1.5657621153
 10936.0010000000  3599.2837465630  9296.3679665647  0.0000000000  1.5635444721
 10873.5010000000  3578.6237115441  9256.3662142881  0.0000000000  1.5613173010
 10811.0010000000  3557.9639373949  9216.3072359682  0.0000000000  1.5590805056
 10748.5010000000  3537.3044192569  9176.1906047182  0.0000000000  1.5568339874
 10686.0010000000  3516.6451776031  9136.0159374022  0.0000000000  1.5545776494
 10623.5010000000  3495.9861983613  9095.7827781971  0.0000000000  1.5523113891
 10561.0010000000  3475.3274879671  9055.4907054433  0.0000000000  1.5500351044
 10498.5010000000  3454.6690571226  9015.1393000836  0.0000000000  1.5477486922
 10436.0010000000  3434.0108942894  8974.7280937217  0.0000000000  1.5454520454
 10373.5010000000  3413.3530144576  8934.2566637973  0.0000000000  1.5431450578
 10311.0010000000  3392.6954111941  8893.7245397026  0.0000000000  1.5408276190
 10248.5010000000  3372.0380944252  8853.1312766447  0.0000000000  1.5384996190
 10186.0010000000  3351.3810589198  8812.4763936905  0.0000000000  1.5361609437
 10123.5010000000  3330.7243163854  8771.7594367246  0.0000000000  1.5338114794
 10061.0010000000  3310.0678590389  8730.9799066015  0.0000000000  1.5314511081
  9998.5010000000  3289.4117018934  8690.1373423904  0.0000000000  1.5290797122
  9936.0010000000  3268.7558362380  8649.2312293890  0.0000000000  1.5266971698
  9873.5010000000  3248.1002665276  8608.2610718414  0.0000000000  1.5243033578
  9811.0010000000  3227.4450053981  8567.2263830870  0.0000000000  1.5218981524
  9748.5010000000  3206.7900484993  8526.1266354231  0.0000000000  1.5194814255
  9686.0010000000  3186.1353955808  8484.9613017392  0.0000000000  1.5170530470
  9623.5010000000  3165.4810558918  8443.7298662122  0.0000000000  1.5146128859
  9561.0010000000  3144.8270283925  8402.4317846983  0.0000000000  1.5121608075
  9498.5010000000  3124.1733174420  8361.0665158431  0.0000000000  1.5096966752
  9436.0010000000  3103.5199282073  8319.6335117827  0.0000000000  1.5072203501
  9373.5010000000  3082.8668572882  8278.1321991245  0.0000000000  1.5047316899
  9311.0010000000  3062.2141180043  8236.5620295638  0.0000000000  1.5022305515
  9248.5010000000  3041.5617063251  8194.9224112304  0.0000000000  1.4997167870
  9186.0010000000  3020.9096261603  8153.2127593204  0.0000000000  1.4971902468
  9123.5010000000  3000.2578848956  8111.4324869967  0.0000000000  1.4946507790
  9061.0010000000  2979.6064842698  8069.5809867412  0.0000000000  1.4920982280
  8998.5010000000  2958.9554211208  8027.6576315637  0.0000000000  1.4895324346
  8936.0010000000  2938.3047119332  7985.6618246629  0.0000000000  1.4869532391
  8873.5010000000  2917.6543503484  7943.5929129180  0.0000000000  1.4843604758
  8811.0010000000  2897.0043413836  7901.4502561473  0.0000000000  1.4817539772
  8748.5010000000  2876.3546924382  7859.2332086737  0.0000000000  1.4791335728
  8686.0010000000  2855.7054046017  7816.9411013084  0.0000000000  1.4764990880
  8623.5010000000  2835.0564828020  7774.5732618260  0.0000000000  1.4738503452
  8561.0010000000  2814.4079318258  7732.1290065898  0.0000000000  1.4711871632
  8498.5010000000  2793.7597524917  7689.6076323959  0.0000000000  1.4685093566
  8436.0010000000  2773.1119516512  7647.0084367755  0.0000000000  1.4658167370
  8373.5010000000  2752.4645337554  7604.3307003808  0.0000000000  1.4631091120
  8311.0010000000  2731.8175017431  7561.5736884873  0.0000000000  1.4603862848
  8248.5010000000  2711.1708579298  7518.7366525099  0.0000000000  1.4576480546
  8186.0010000000  2690.5246138109  7475.8188500766  0.0000000000  1.4548942175
  8123.5010000000  2669.8787685464  7432.8195000375  0.0000000000  1.4521245637
  8061.0010000000  2649.2333234532  7389.7378121576  0.0000000000  1.4493388792
  7998.5010000000  2628.5882916591  7346.5730070205  0.0000000000  1.4465369471
  7936.0010000000  2607.9436726237  7303.3242624885  0.0000000000  1.4437185439
  7873.5010000000  2587.2994751895  7259.9907614883  0.0000000000  1.4408834424
  7811.0010000000  2566.6556968457  7216.5716481724  0.0000000000  1.4380314090


==> anc/s87h_04/s87h_04-par1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
   0.1805021878   0.0000000000   0.0000000000
   0.1804510194   0.0000000000   0.0000000000
   0.1803998085   0.0000000000   0.0000000000
   0.1803485551   0.0000000000   0.0000000000
   0.1802972589   0.0000000000   0.0000000000
   0.1802459199   0.0000000000   0.0000000000
   0.1801945378   0.0000000000   0.0000000000
   0.1801431125   0.0000000000   0.0000000000
   0.1800916437   0.0000000000   0.0000000000
   0.1800401314   0.0000000000   0.0000000000
   0.1799885753   0.0000000000   0.0000000000
   0.1799369754   0.0000000000   0.0000000000
   0.1798853313   0.0000000000   0.0000000000
   0.1798336429   0.0000000000   0.0000000000
   0.1797819100   0.0000000000   0.0000000000
   0.1797301325   0.0000000000   0.0000000000
   0.1796783101   0.0000000000   0.0000000000
   0.1796264427   0.0000000000   0.0000000000
   0.1795745300   0.0000000000   0.0000000000
   0.1795225718   0.0000000000   0.0000000000
   0.1794705681   0.0000000000   0.0000000000
   0.1794185185   0.0000000000   0.0000000000
   0.1793664228   0.0000000000   0.0000000000
   0.1793142808   0.0000000000   0.0000000000
   0.1792620924   0.0000000000   0.0000000000
   0.1792098572   0.0000000000   0.0000000000
   0.1791575752   0.0000000000   0.0000000000
   0.1791052459   0.0000000000   0.0000000000
   0.1790528693   0.0000000000   0.0000000000
   0.1790004452   0.0000000000   0.0000000000
   0.1789479731   0.0000000000   0.0000000000
   0.1788954531   0.0000000000   0.0000000000
   0.1788428847   0.0000000000   0.0000000000
   0.1787902677   0.0000000000   0.0000000000
   0.1787376019   0.0000000000   0.0000000000
   0.1786848871   0.0000000000   0.0000000000
   0.1786321230   0.0000000000   0.0000000000
   0.1785793093   0.0000000000   0.0000000000
   0.1785264458   0.0000000000   0.0000000000
   0.1784735322   0.0000000000   0.0000000000
   0.1784205682   0.0000000000   0.0000000000
   0.1783675536   0.0000000000   0.0000000000
   0.1783144880   0.0000000000   0.0000000000
   0.1782613713   0.0000000000   0.0000000000
   0.1782082030   0.0000000000   0.0000000000
   0.1781549830   0.0000000000   0.0000000000
   0.1781017109   0.0000000000   0.0000000000
   0.1780483864   0.0000000000   0.0000000000
   0.1779950092   0.0000000000   0.0000000000
   0.1779415790   0.0000000000   0.0000000000
   0.1778880956   0.0000000000   0.0000000000
   0.1778345584   0.0000000000   0.0000000000
   0.1777809673   0.0000000000   0.0000000000
   0.1777273218   0.0000000000   0.0000000000
   0.1776736218   0.0000000000   0.0000000000
   0.1776198668   0.0000000000   0.0000000000
   0.1775660564   0.0000000000   0.0000000000
   0.1775121903   0.0000000000   0.0000000000
   0.1774582682   0.0000000000   0.0000000000
   0.1774042897   0.0000000000   0.0000000000
   0.1773502544   0.0000000000   0.0000000000
   0.1772961619   0.0000000000   0.0000000000
   0.1772420119   0.0000000000   0.0000000000
   0.1771878040   0.0000000000   0.0000000000
   0.1771335377   0.0000000000   0.0000000000
   0.1770792127   0.0000000000   0.0000000000
   0.1770248285   0.0000000000   0.0000000000
   0.1769703847   0.0000000000   0.0000000000
   0.1769158810   0.0000000000   0.0000000000
   0.1768613168   0.0000000000   0.0000000000
   0.1768066917   0.0000000000   0.0000000000
   0.1767520053   0.0000000000   0.0000000000
   0.1766972571   0.0000000000   0.0000000000
   0.1766424467   0.0000000000   0.0000000000
   0.1765875735   0.0000000000   0.0000000000
   0.1765326372   0.0000000000   0.0000000000
   0.1764776371   0.0000000000   0.0000000000
   0.1764225729   0.0000000000   0.0000000000
   0.1763674439   0.0000000000   0.0000000000
   0.1763122497   0.0000000000   0.0000000000
   0.1762569898   0.0000000000   0.0000000000
   0.1762016636   0.0000000000   0.0000000000
   0.1761462706   0.0000000000   0.0000000000
   0.1760908102   0.0000000000   0.0000000000
   0.1760352818   0.0000000000   0.0000000000
   0.1759796849   0.0000000000   0.0000000000
   0.1759240189   0.0000000000   0.0000000000
   0.1758682831   0.0000000000   0.0000000000
   0.1758124770   0.0000000000   0.0000000000
   0.1757566000   0.0000000000   0.0000000000
   0.1757006514   0.0000000000   0.0000000000
   0.1756446305   0.0000000000   0.0000000000
   0.1755885367   0.0000000000   0.0000000000
   0.1755323694   0.0000000000   0.0000000000
   0.1754761278   0.0000000000   0.0000000000
   0.1754198113   0.0000000000   0.0000000000
   0.1753634191   0.0000000000   0.0000000000
   0.1753069505   0.0000000000   0.0000000000
   0.1752504048   0.0000000000   0.0000000000
   0.1751937812   0.0000000000   0.0000000000
   0.1751370789   0.0000000000   0.0000000000
   0.1750802972   0.0000000000   0.0000000000
   0.1750234352   0.0000000000   0.0000000000
   0.1749664922   0.0000000000   0.0000000000
   0.1749094672   0.0000000000   0.0000000000
   0.1748523595   0.0000000000   0.0000000000
   0.1747951682   0.0000000000   0.0000000000
   0.1747378924   0.0000000000   0.0000000000
   0.1746805311   0.0000000000   0.0000000000
   0.1746230835   0.0000000000   0.0000000000
   0.1745655486   0.0000000000   0.0000000000
   0.1745079254   0.0000000000   0.0000000000
   0.1744502130   0.0000000000   0.0000000000
   0.1743924103   0.0000000000   0.0000000000
   0.1743345163   0.0000000000   0.0000000000
   0.1742765300   0.0000000000   0.0000000000
   0.1742184503   0.0000000000   0.0000000000
   0.1741602760   0.0000000000   0.0000000000
   0.1741020060   0.0000000000   0.0000000000
   0.1740436393   0.0000000000   0.0000000000
   0.1739851746   0.0000000000   0.0000000000
   0.1739266107   0.0000000000   0.0000000000
   0.1738679464   0.0000000000   0.0000000000
   0.1738091805   0.0000000000   0.0000000000
   0.1737503116   0.0000000000   0.0000000000
   0.1736913384   0.0000000000   0.0000000000
   0.1736322596   0.0000000000   0.0000000000
   0.1735730738   0.0000000000   0.0000000000
   0.1735137796   0.0000000000   0.0000000000
   0.1734543754   0.0000000000   0.0000000000
   0.1733948600   0.0000000000   0.0000000000
   0.1733352317   0.0000000000   0.0000000000
   0.1732754890   0.0000000000   0.0000000000
   0.1732156303   0.0000000000   0.0000000000
   0.1731556539   0.0000000000   0.0000000000
   0.1730955582   0.0000000000   0.0000000000
   0.1730353415   0.0000000000   0.0000000000
   0.1729750020   0.0000000000   0.0000000000
   0.1729145379   0.0000000000   0.0000000000
   0.1728539473   0.0000000000   0.0000000000
   0.1727932284   0.0000000000   0.0000000000
   0.1727323792   0.0000000000   0.0000000000
   0.1726713977   0.0000000000   0.0000000000
   0.1726102818   0.0000000000   0.0000000000
   0.1725490295   0.0000000000   0.0000000000
   0.1724876386   0.0000000000   0.0000000000
   0.1724261068   0.0000000000   0.0000000000
   0.1723644319   0.0000000000   0.0000000000
   0.1723026116   0.0000000000   0.0000000000
   0.1722406433   0.0000000000   0.0000000000
   0.1721785247   0.0000000000   0.0000000000
   0.1721162531   0.0000000000   0.0000000000
   0.1720538260   0.0000000000   0.0000000000
   0.1719912403   0.0000000000   0.0000000000
   0.1719284944   0.0000000000   0.0000000000
   0.1718655868   0.0000000000   0.0000000000
   0.1718025167   0.0000000000   0.0000000000
   0.1717392831   0.0000000000   0.0000000000
   0.1716758851   0.0000000000   0.0000000000
   0.1716123219   0.0000000000   0.0000000000
   0.1715485924   0.0000000000   0.0000000000
   0.1714846957   0.0000000000   0.0000000000
   0.1714206308   0.0000000000   0.0000000000
   0.1713563969   0.0000000000   0.0000000000
   0.1712919930   0.0000000000   0.0000000000
   0.1712274180   0.0000000000   0.0000000000
   0.1711626710   0.0000000000   0.0000000000
   0.1710977509   0.0000000000   0.0000000000
   0.1710326569   0.0000000000   0.0000000000
   0.1709673879   0.0000000000   0.0000000000
   0.1709019428   0.0000000000   0.0000000000
   0.1708363207   0.0000000000   0.0000000000
   0.1707705205   0.0000000000   0.0000000000
   0.1707045411   0.0000000000   0.0000000000
   0.1706383816   0.0000000000   0.0000000000
   0.1705720408   0.0000000000   0.0000000000
   0.1705055176   0.0000000000   0.0000000000
   0.1704388110   0.0000000000   0.0000000000
   0.1703719199   0.0000000000   0.0000000000
   0.1703048432   0.0000000000   0.0000000000
   0.1702375798   0.0000000000   0.0000000000
   0.1701701285   0.0000000000   0.0000000000
   0.1701024882   0.0000000000   0.0000000000
   0.1700346577   0.0000000000   0.0000000000
   0.1699666360   0.0000000000   0.0000000000
   0.1698984218   0.0000000000   0.0000000000
   0.1698300140   0.0000000000   0.0000000000
   0.1697614113   0.0000000000   0.0000000000
   0.1696926126   0.0000000000   0.0000000000
   0.1696236167   0.0000000000   0.0000000000
   0.1695544223   0.0000000000   0.0000000000
   0.1694850282   0.0000000000   0.0000000000
   0.1694154332   0.0000000000   0.0000000000
   0.1693456360   0.0000000000   0.0000000000
   0.1692756353   0.0000000000   0.0000000000
   0.1692054298   0.0000000000   0.0000000000
   0.1691350183   0.0000000000   0.0000000000
   0.1690643994   0.0000000000   0.0000000000
   0.1689935719   0.0000000000   0.0000000000
   0.1689225343   0.0000000000   0.0000000000
   0.1688512854   0.0000000000   0.0000000000
   0.1687798238   0.0000000000   0.0000000000
   0.1687081481   0.0000000000   0.0000000000
   0.1686362570   0.0000000000   0.0000000000
   0.1685641489   0.0000000000   0.0000000000
   0.1684918226   0.0000000000   0.0000000000
   0.1684192766   0.0000000000   0.0000000000
   0.1683465094   0.0000000000   0.0000000000
   0.1682735196   0.0000000000   0.0000000000
   0.1682003057   0.0000000000   0.0000000000
   0.1681268662   0.0000000000   0.0000000000
   0.1680531997   0.0000000000   0.0000000000
   0.1679793045   0.0000000000   0.0000000000
   0.1679051793   0.0000000000   0.0000000000
   0.1678308224   0.0000000000   0.0000000000
   0.1677562323   0.0000000000   0.0000000000
   0.1676814073   0.0000000000   0.0000000000
   0.1676063460   0.0000000000   0.0000000000
   0.1675310466   0.0000000000   0.0000000000
   0.1674555075   0.0000000000   0.0000000000
   0.1673797272   0.0000000000   0.0000000000
   0.1673037039   0.0000000000   0.0000000000
   0.1672274360   0.0000000000   0.0000000000
   0.1671509217   0.0000000000   0.0000000000
   0.1670741594   0.0000000000   0.0000000000
   0.1669971472   0.0000000000   0.0000000000
   0.1669198835   0.0000000000   0.0000000000
   0.1668423665   0.0000000000   0.0000000000
   0.1667645944   0.0000000000   0.0000000000
   0.1666865653   0.0000000000   0.0000000000
   0.1666082775   0.0000000000   0.0000000000
   0.1665297290   0.0000000000   0.0000000000
   0.1664509181   0.0000000000   0.0000000000
   0.1663718428   0.0000000000   0.0000000000
   0.1662925012   0.0000000000   0.0000000000
   0.1662128913   0.0000000000   0.0000000000
   0.1661330113   0.0000000000   0.0000000000
   0.1660528591   0.0000000000   0.0000000000
   0.1659724328   0.0000000000   0.0000000000
   0.1658917302   0.0000000000   0.0000000000
   0.1658107494   0.0000000000   0.0000000000
   0.1657294884   0.0000000000   0.0000000000
   0.1656479449   0.0000000000   0.0000000000
   0.1655661169   0.0000000000   0.0000000000
   0.1654840022   0.0000000000   0.0000000000
   0.1654015988   0.0000000000   0.0000000000
   0.1653189043   0.0000000000   0.0000000000
   0.1652359166   0.0000000000   0.0000000000
   0.1651526334   0.0000000000   0.0000000000
   0.1650690525   0.0000000000   0.0000000000
   0.1649851716   0.0000000000   0.0000000000
   0.1649009883   0.0000000000   0.0000000000
   0.1648165003   0.0000000000   0.0000000000
   0.1647317053   0.0000000000   0.0000000000
   0.1646466007   0.0000000000   0.0000000000
   0.1645611842   0.0000000000   0.0000000000
   0.1644754534   0.0000000000   0.0000000000
   0.1643894056   0.0000000000   0.0000000000
   0.1643030385   0.0000000000   0.0000000000
   0.1642163494   0.0000000000   0.0000000000
   0.1641293358   0.0000000000   0.0000000000
   0.1640419950   0.0000000000   0.0000000000
   0.1639543244   0.0000000000   0.0000000000
   0.1638663212   0.0000000000   0.0000000000
   0.1637779829   0.0000000000   0.0000000000
   0.1636893066   0.0000000000   0.0000000000
   0.1636002896   0.0000000000   0.0000000000
   0.1635109290   0.0000000000   0.0000000000
   0.1634212220   0.0000000000   0.0000000000
   0.1633311657   0.0000000000   0.0000000000
   0.1632407571   0.0000000000   0.0000000000
   0.1631499933   0.0000000000   0.0000000000
   0.1630588713   0.0000000000   0.0000000000
   0.1629673880   0.0000000000   0.0000000000
   0.1628755404   0.0000000000   0.0000000000
   0.1627833253   0.0000000000   0.0000000000
   0.1626907396   0.0000000000   0.0000000000
   0.1625977800   0.0000000000   0.0000000000
   0.1625044433   0.0000000000   0.0000000000
   0.1624107263   0.0000000000   0.0000000000
   0.1623166255   0.0000000000   0.0000000000
   0.1622221377   0.0000000000   0.0000000000
   0.1621272593   0.0000000000   0.0000000000
   0.1620319869   0.0000000000   0.0000000000
   0.1619363170   0.0000000000   0.0000000000
   0.1618402460   0.0000000000   0.0000000000
   0.1617437703   0.0000000000   0.0000000000
   0.1616468862   0.0000000000   0.0000000000
   0.1615495900   0.0000000000   0.0000000000
   0.1614518779   0.0000000000   0.0000000000
   0.1613537462   0.0000000000   0.0000000000
   0.1612551909   0.0000000000   0.0000000000
   0.1611562081   0.0000000000   0.0000000000
   0.1610567938   0.0000000000   0.0000000000
   0.1609569439   0.0000000000   0.0000000000
   0.1608566545   0.0000000000   0.0000000000
   0.1607559212   0.0000000000   0.0000000000
   0.1606547400   0.0000000000   0.0000000000
   0.1605531064   0.0000000000   0.0000000000
   0.1604510161   0.0000000000   0.0000000000
   0.1603484649   0.0000000000   0.0000000000
   0.1602454480   0.0000000000   0.0000000000
   0.1601419611   0.0000000000   0.0000000000
   0.1600379996   0.0000000000   0.0000000000
   0.1599335586   0.0000000000   0.0000000000
   0.1598286335   0.0000000000   0.0000000000
   0.1597232195   0.0000000000   0.0000000000
   0.1596173117   0.0000000000   0.0000000000
   0.1595109050   0.0000000000   0.0000000000
   0.1594039946   0.0000000000   0.0000000000
   0.1592965751   0.0000000000   0.0000000000
   0.1591886414   0.0000000000   0.0000000000
   0.1590801883   0.0000000000   0.0000000000
   0.1589712104   0.0000000000   0.0000000000
   0.1588617021   0.0000000000   0.0000000000
   0.1587516581   0.0000000000   0.0000000000
   0.1586410725   0.0000000000   0.0000000000
   0.1585299398   0.0000000000   0.0000000000
   0.1584182541   0.0000000000   0.0000000000
   0.1583060095   0.0000000000   0.0000000000
   0.1581931999   0.0000000000   0.0000000000
   0.1580798194   0.0000000000   0.0000000000
   0.1579658617   0.0000000000   0.0000000000
   0.1578513204   0.0000000000   0.0000000000
   0.1577361892   0.0000000000   0.0000000000
   0.1576204616   0.0000000000   0.0000000000
   0.1575041309   0.0000000000   0.0000000000
   0.1573871903   0.0000000000   0.0000000000
   0.1572696331   0.0000000000   0.0000000000
   0.1571514522   0.0000000000   0.0000000000
   0.1570326406   0.0000000000   0.0000000000
   0.1569131909   0.0000000000   0.0000000000
   0.1567930960   0.0000000000   0.0000000000
   0.1566723483   0.0000000000   0.0000000000
   0.1565509401   0.0000000000   0.0000000000
   0.1564288638   0.0000000000   0.0000000000
   0.1563061114   0.0000000000   0.0000000000
   0.1561826750   0.0000000000   0.0000000000
   0.1560585464   0.0000000000   0.0000000000
   0.1559337172   0.0000000000   0.0000000000
   0.1558081789   0.0000000000   0.0000000000
   0.1556819230   0.0000000000   0.0000000000
   0.1555549406   0.0000000000   0.0000000000
   0.1554272228   0.0000000000   0.0000000000
   0.1552987605   0.0000000000   0.0000000000
   0.1551695443   0.0000000000   0.0000000000
   0.1550395648   0.0000000000   0.0000000000
   0.1549088124   0.0000000000   0.0000000000
   0.1547772771   0.0000000000   0.0000000000
   0.1546449489   0.0000000000   0.0000000000
   0.1545118177   0.0000000000   0.0000000000
   0.1543778729   0.0000000000   0.0000000000
   0.1542431039   0.0000000000   0.0000000000
   0.1541074998   0.0000000000   0.0000000000
   0.1539710497   0.0000000000   0.0000000000
   0.1538337421   0.0000000000   0.0000000000
   0.1536955656   0.0000000000   0.0000000000
   0.1535565083   0.0000000000   0.0000000000
   0.1534165583   0.0000000000   0.0000000000
   0.1532757033   0.0000000000   0.0000000000
   0.1531339308   0.0000000000   0.0000000000
   0.1529912279   0.0000000000   0.0000000000
   0.1528475817   0.0000000000   0.0000000000
   0.1527029787   0.0000000000   0.0000000000
   0.1525574054   0.0000000000   0.0000000000
   0.1524108478   0.0000000000   0.0000000000
   0.1522632916   0.0000000000   0.0000000000
   0.1521147224   0.0000000000   0.0000000000
   0.1519651253   0.0000000000   0.0000000000
   0.1518144850   0.0000000000   0.0000000000
   0.1516627860   0.0000000000   0.0000000000
   0.1515100124   0.0000000000   0.0000000000
   0.1513561479   0.0000000000   0.0000000000
   0.1512011759   0.0000000000   0.0000000000
   0.1510450793   0.0000000000   0.0000000000
   0.1508878407   0.0000000000   0.0000000000
   0.1507294422   0.0000000000   0.0000000000
   0.1505698656   0.0000000000   0.0000000000
   0.1504090921   0.0000000000   0.0000000000
   0.1502471025   0.0000000000   0.0000000000
   0.1500838773   0.0000000000   0.0000000000
   0.1499193962   0.0000000000   0.0000000000
   0.1497536387   0.0000000000   0.0000000000
   0.1495865836   0.0000000000   0.0000000000
   0.1494182091   0.0000000000   0.0000000000
   0.1492484931   0.0000000000   0.0000000000
   0.1490774127   0.0000000000   0.0000000000
   0.1489049445   0.0000000000   0.0000000000
   0.1487310645   0.0000000000   0.0000000000
   0.1485557479   0.0000000000   0.0000000000
   0.1483789696   0.0000000000   0.0000000000
   0.1482007035   0.0000000000   0.0000000000
   0.1480209228   0.0000000000   0.0000000000
   0.1478396001   0.0000000000   0.0000000000
   0.1476567071   0.0000000000   0.0000000000
   0.1474722150   0.0000000000   0.0000000000
   0.1472860938   0.0000000000   0.0000000000
   0.1470983129   0.0000000000   0.0000000000
   0.1469088408   0.0000000000   0.0000000000
   0.1467176448   0.0000000000   0.0000000000
   0.1465246917   0.0000000000   0.0000000000
   0.1463299469   0.0000000000   0.0000000000
   0.1461333751   0.0000000000   0.0000000000
   0.1459349396   0.0000000000   0.0000000000
   0.1457346028   0.0000000000   0.0000000000
   0.1455323260   0.0000000000   0.0000000000
   0.1453280690   0.0000000000   0.0000000000
   0.1451217906   0.0000000000   0.0000000000
   0.1449134481   0.0000000000   0.0000000000
   0.1447029976   0.0000000000   0.0000000000
   0.1444903937   0.0000000000   0.0000000000
   0.1442755893   0.0000000000   0.0000000000
   0.1440585360   0.0000000000   0.0000000000
   0.1438391837   0.0000000000   0.0000000000
   0.1436174805   0.0000000000   0.0000000000
   0.1433933728   0.0000000000   0.0000000000
   0.1431668051   0.0000000000   0.0000000000
   0.1429377199   0.0000000000   0.0000000000
   0.1427060576   0.0000000000   0.0000000000
   0.1424717567   0.0000000000   0.0000000000
   0.1422347530   0.0000000000   0.0000000000
   0.1419949804   0.0000000000   0.0000000000
   0.1417523699   0.0000000000   0.0000000000
   0.1415068501   0.0000000000   0.0000000000
   0.1412583469   0.0000000000   0.0000000000
   0.1410067831   0.0000000000   0.0000000000
   0.1407520785   0.0000000000   0.0000000000
   0.1404941498   0.0000000000   0.0000000000
   0.1402329103   0.0000000000   0.0000000000
   0.1399682695   0.0000000000   0.0000000000
   0.1397001333   0.0000000000   0.0000000000
   0.1394284036   0.0000000000   0.0000000000
   0.1391529780   0.0000000000   0.0000000000
   0.1388737498   0.0000000000   0.0000000000
   0.1385906073   0.0000000000   0.0000000000
   0.1383034339   0.0000000000   0.0000000000
   0.1380121077   0.0000000000   0.0000000000
   0.1377165012   0.0000000000   0.0000000000
   0.1374164808   0.0000000000   0.0000000000
   0.1371119063   0.0000000000   0.0000000000
   0.1368026311   0.0000000000   0.0000000000
   0.1364885011   0.0000000000   0.0000000000
   0.1361693543   0.0000000000   0.0000000000
   0.1358450207   0.0000000000   0.0000000000
   0.1355153212   0.0000000000   0.0000000000
   0.1351800674   0.0000000000   0.0000000000
   0.1348390605   0.0000000000   0.0000000000
   0.1344920911   0.0000000000   0.0000000000
   0.1341389376   0.0000000000   0.0000000000
   0.1337793662   0.0000000000   0.0000000000
   0.1334131293   0.0000000000   0.0000000000
   0.1330399645   0.0000000000   0.0000000000
   0.1326595936   0.0000000000   0.0000000000
   0.1322717212   0.0000000000   0.0000000000
   0.1318760334   0.0000000000   0.0000000000
   0.1314721957   0.0000000000   0.0000000000
   0.1310598519   0.0000000000   0.0000000000
   0.1306386215   0.0000000000   0.0000000000
   0.1302080980   0.0000000000   0.0000000000
   0.1297678461   0.0000000000   0.0000000000
   0.1293173990   0.0000000000   0.0000000000
   0.1288562552   0.0000000000   0.0000000000
   0.1283838755   0.0000000000   0.0000000000
   0.1278996781   0.0000000000   0.0000000000
   0.1274030352   0.0000000000   0.0000000000
   0.1268932669   0.0000000000   0.0000000000
   0.1263696362   0.0000000000   0.0000000000
   0.1258313416   0.0000000000   0.0000000000
   0.1252775100   0.0000000000   0.0000000000
   0.1247071876   0.0000000000   0.0000000000
   0.1241193297   0.0000000000   0.0000000000
   0.1235127885   0.0000000000   0.0000000000
   0.1228862998   0.0000000000   0.0000000000
   0.1222384657   0.0000000000   0.0000000000
   0.1215677359   0.0000000000   0.0000000000
   0.1208723844   0.0000000000   0.0000000000
   0.1201504816   0.0000000000   0.0000000000
   0.1193998616   0.0000000000   0.0000000000
   0.1186180813   0.0000000000   0.0000000000
   0.1178023715   0.0000000000   0.0000000000
   0.1169495757   0.0000000000   0.0000000000
   0.1160560750   0.0000000000   0.0000000000
   0.1151176922   0.0000000000   0.0000000000
   0.1141295713   0.0000000000   0.0000000000
   0.1130860219   0.0000000000   0.0000000000
   0.1119803161   0.0000000000   0.0000000000
   0.1108044196   0.0000000000   0.0000000000
   0.1095486297   0.0000000000   0.0000000000
   0.1082010787   0.0000000000   0.0000000000
   0.1067470360   0.0000000000   0.0000000000
   0.1051679044   0.0000000000   0.0000000000
   0.1034397324   0.0000000000   0.0000000000
   0.1015309311   0.0000000000   0.0000000000
   0.0993986212   0.0000000000   0.0000000000
   0.0969824802   0.0000000000   0.0000000000
   0.0941936926   0.0000000000   0.0000000000
   0.0908933668   0.0000000000   0.0000000000
   0.0868452817   0.0000000000   0.0000000000
   0.0815936143   0.0000000000   0.0000000000
   0.0740459860   0.0000000000   0.0000000000
   0.0598489207   0.0000000000   0.0000000000


==> anc/s87h_04/s87h_04-par2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
   0.2902308100   0.0000000000   0.0000000000
   0.2901099155   0.0000000000   0.0000000000
   0.2899888626   0.0000000000   0.0000000000
   0.2898676509   0.0000000000   0.0000000000
   0.2897462799   0.0000000000   0.0000000000
   0.2896247492   0.0000000000   0.0000000000
   0.2895030580   0.0000000000   0.0000000000
   0.2893812061   0.0000000000   0.0000000000
   0.2892591929   0.0000000000   0.0000000000
   0.2891370178   0.0000000000   0.0000000000
   0.2890146804   0.0000000000   0.0000000000
   0.2888921802   0.0000000000   0.0000000000
   0.2887695167   0.0000000000   0.0000000000
   0.2886466894   0.0000000000   0.0000000000
   0.2885236978   0.0000000000   0.0000000000
   0.2884005413   0.0000000000   0.0000000000
   0.2882772194   0.0000000000   0.0000000000
   0.2881537316   0.0000000000   0.0000000000
   0.2880300774   0.0000000000   0.0000000000
   0.2879062562   0.0000000000   0.0000000000
   0.2877822677   0.0000000000   0.0000000000
   0.2876581111   0.0000000000   0.0000000000
   0.2875337859   0.0000000000   0.0000000000
   0.2874092917   0.0000000000   0.0000000000
   0.2872846278   0.0000000000   0.0000000000
   0.2871597940   0.0000000000   0.0000000000
   0.2870347893   0.0000000000   0.0000000000
   0.2869096134   0.0000000000   0.0000000000
   0.2867842658   0.0000000000   0.0000000000
   0.2866587457   0.0000000000   0.0000000000
   0.2865330528   0.0000000000   0.0000000000
   0.2864071864   0.0000000000   0.0000000000
   0.2862811461   0.0000000000   0.0000000000
   0.2861549312   0.0000000000   0.0000000000
   0.2860285410   0.0000000000   0.0000000000
   0.2859019752   0.0000000000   0.0000000000
   0.2857752331   0.0000000000   0.0000000000
   0.2856483141   0.0000000000   0.0000000000
   0.2855212178   0.0000000000   0.0000000000
   0.2853939434   0.0000000000   0.0000000000
   0.2852664903   0.0000000000   0.0000000000
   0.2851388582   0.0000000000   0.0000000000
   0.2850110463   0.0000000000   0.0000000000
   0.2848830540   0.0000000000   0.0000000000
   0.2847548806   0.0000000000   0.0000000000
   0.2846265257   0.0000000000   0.0000000000
   0.2844979887   0.0000000000   0.0000000000
   0.2843692689   0.0000000000   0.0000000000
   0.2842403657   0.0000000000   0.0000000000
   0.2841112786   0.0000000000   0.0000000000
   0.2839820068   0.0000000000   0.0000000000
   0.2838525497   0.0000000000   0.0000000000
   0.2837229069   0.0000000000   0.0000000000
   0.2835930776   0.0000000000   0.0000000000
   0.2834630611   0.0000000000   0.0000000000
   0.2833328570   0.0000000000   0.0000000000
   0.2832024645   0.0000000000   0.0000000000
   0.2830718829   0.0000000000   0.0000000000
   0.2829411117   0.0000000000   0.0000000000
   0.2828101503   0.0000000000   0.0000000000
   0.2826789979   0.0000000000   0.0000000000
   0.2825476538   0.0000000000   0.0000000000
   0.2824161176   0.0000000000   0.0000000000
   0.2822843885   0.0000000000   0.0000000000
   0.2821524657   0.0000000000   0.0000000000
   0.2820203489   0.0000000000   0.0000000000
   0.2818880370   0.0000000000   0.0000000000
   0.2817555296   0.0000000000   0.0000000000
   0.2816228259   0.0000000000   0.0000000000
   0.2814899253   0.0000000000   0.0000000000
   0.2813568271   0.0000000000   0.0000000000
   0.2812235307   0.0000000000   0.0000000000
   0.2810900351   0.0000000000   0.0000000000
   0.2809563400   0.0000000000   0.0000000000
   0.2808224444   0.0000000000   0.0000000000
   0.2806883477   0.0000000000   0.0000000000
   0.2805540492   0.0000000000   0.0000000000
   0.2804195483   0.0000000000   0.0000000000
   0.2802848440   0.0000000000   0.0000000000
   0.2801499359   0.0000000000   0.0000000000
   0.2800148231   0.0000000000   0.0000000000
   0.2798795049   0.0000000000   0.0000000000
   0.2797439806   0.0000000000   0.0000000000
   0.2796082494   0.0000000000   0.0000000000
   0.2794723107   0.0000000000   0.0000000000
   0.2793361635   0.0000000000   0.0000000000
   0.2791998073   0.0000000000   0.0000000000
   0.2790632413   0.0000000000   0.0000000000
   0.2789264646   0.0000000000   0.0000000000
   0.2787894767   0.0000000000   0.0000000000
   0.2786522765   0.0000000000   0.0000000000
   0.2785148636   0.0000000000   0.0000000000
   0.2783772369   0.0000000000   0.0000000000
   0.2782393959   0.0000000000   0.0000000000
   0.2781013396   0.0000000000   0.0000000000
   0.2779630673   0.0000000000   0.0000000000
   0.2778245783   0.0000000000   0.0000000000
   0.2776858716   0.0000000000   0.0000000000
   0.2775469465   0.0000000000   0.0000000000
   0.2774078022   0.0000000000   0.0000000000
   0.2772684380   0.0000000000   0.0000000000
   0.2771288529   0.0000000000   0.0000000000
   0.2769890462   0.0000000000   0.0000000000
   0.2768490170   0.0000000000   0.0000000000
   0.2767087646   0.0000000000   0.0000000000
   0.2765682880   0.0000000000   0.0000000000
   0.2764275865   0.0000000000   0.0000000000
   0.2762866591   0.0000000000   0.0000000000
   0.2761455051   0.0000000000   0.0000000000
   0.2760041237   0.0000000000   0.0000000000
   0.2758625138   0.0000000000   0.0000000000
   0.2757206748   0.0000000000   0.0000000000
   0.2755786056   0.0000000000   0.0000000000
   0.2754363055   0.0000000000   0.0000000000
   0.2752937735   0.0000000000   0.0000000000
   0.2751510090   0.0000000000   0.0000000000
   0.2750080107   0.0000000000   0.0000000000
   0.2748647779   0.0000000000   0.0000000000
   0.2747213097   0.0000000000   0.0000000000
   0.2745776053   0.0000000000   0.0000000000
   0.2744336635   0.0000000000   0.0000000000
   0.2742894837   0.0000000000   0.0000000000
   0.2741450648   0.0000000000   0.0000000000
   0.2740004059   0.0000000000   0.0000000000
   0.2738555061   0.0000000000   0.0000000000
   0.2737103645   0.0000000000   0.0000000000
   0.2735649799   0.0000000000   0.0000000000
   0.2734193518   0.0000000000   0.0000000000
   0.2732734789   0.0000000000   0.0000000000
   0.2731273603   0.0000000000   0.0000000000
   0.2729809952   0.0000000000   0.0000000000
   0.2728343823   0.0000000000   0.0000000000
   0.2726875210   0.0000000000   0.0000000000
   0.2725404100   0.0000000000   0.0000000000
   0.2723930485   0.0000000000   0.0000000000
   0.2722454354   0.0000000000   0.0000000000
   0.2720975698   0.0000000000   0.0000000000
   0.2719494506   0.0000000000   0.0000000000
   0.2718010767   0.0000000000   0.0000000000
   0.2716524473   0.0000000000   0.0000000000
   0.2715035614   0.0000000000   0.0000000000
   0.2713544176   0.0000000000   0.0000000000
   0.2712050152   0.0000000000   0.0000000000
   0.2710553530   0.0000000000   0.0000000000
   0.2709054299   0.0000000000   0.0000000000
   0.2707552450   0.0000000000   0.0000000000
   0.2706047972   0.0000000000   0.0000000000
   0.2704540852   0.0000000000   0.0000000000
   0.2703031083   0.0000000000   0.0000000000
   0.2701518650   0.0000000000   0.0000000000
   0.2700003545   0.0000000000   0.0000000000
   0.2698485756   0.0000000000   0.0000000000
   0.2696965272   0.0000000000   0.0000000000
   0.2695442081   0.0000000000   0.0000000000
   0.2693916172   0.0000000000   0.0000000000
   0.2692387535   0.0000000000   0.0000000000
   0.2690856158   0.0000000000   0.0000000000
   0.2689322030   0.0000000000   0.0000000000
   0.2687785137   0.0000000000   0.0000000000
   0.2686245470   0.0000000000   0.0000000000
   0.2684703015   0.0000000000   0.0000000000
   0.2683157763   0.0000000000   0.0000000000
   0.2681609699   0.0000000000   0.0000000000
   0.2680058814   0.0000000000   0.0000000000
   0.2678505094   0.0000000000   0.0000000000
   0.2676948529   0.0000000000   0.0000000000
   0.2675389105   0.0000000000   0.0000000000
   0.2673826809   0.0000000000   0.0000000000
   0.2672261631   0.0000000000   0.0000000000
   0.2670693557   0.0000000000   0.0000000000
   0.2669122575   0.0000000000   0.0000000000
   0.2667548673   0.0000000000   0.0000000000
   0.2665971836   0.0000000000   0.0000000000
   0.2664392055   0.0000000000   0.0000000000
   0.2662809314   0.0000000000   0.0000000000
   0.2661223601   0.0000000000   0.0000000000
   0.2659634903   0.0000000000   0.0000000000
   0.2658043207   0.0000000000   0.0000000000
   0.2656448500   0.0000000000   0.0000000000
   0.2654850769   0.0000000000   0.0000000000
   0.2653249999   0.0000000000   0.0000000000
   0.2651646178   0.0000000000   0.0000000000
   0.2650039292   0.0000000000   0.0000000000
   0.2648429327   0.0000000000   0.0000000000
   0.2646816271   0.0000000000   0.0000000000
   0.2645200107   0.0000000000   0.0000000000
   0.2643580823   0.0000000000   0.0000000000
   0.2641958406   0.0000000000   0.0000000000
   0.2640332839   0.0000000000   0.0000000000
   0.2638704110   0.0000000000   0.0000000000
   0.2637072203   0.0000000000   0.0000000000
   0.2635437106   0.0000000000   0.0000000000
   0.2633798802   0.0000000000   0.0000000000
   0.2632157277   0.0000000000   0.0000000000
   0.2630512517   0.0000000000   0.0000000000
   0.2628864507   0.0000000000   0.0000000000
   0.2627213231   0.0000000000   0.0000000000
   0.2625558674   0.0000000000   0.0000000000
   0.2623900822   0.0000000000   0.0000000000
   0.2622239659   0.0000000000   0.0000000000
   0.2620575169   0.0000000000   0.0000000000
   0.2618907338   0.0000000000   0.0000000000
   0.2617236148   0.0000000000   0.0000000000
   0.2615561586   0.0000000000   0.0000000000
   0.2613883635   0.0000000000   0.0000000000
   0.2612202277   0.0000000000   0.0000000000
   0.2610517499   0.0000000000   0.0000000000
   0.2608829283   0.0000000000   0.0000000000
   0.2607137614   0.0000000000   0.0000000000
   0.2605442474   0.0000000000   0.0000000000
   0.2603743846   0.0000000000   0.0000000000
   0.2602041716   0.0000000000   0.0000000000
   0.2600336064   0.0000000000   0.0000000000
   0.2598626876   0.0000000000   0.0000000000
   0.2596914132   0.0000000000   0.0000000000
   0.2595197816   0.0000000000   0.0000000000
   0.2593477912   0.0000000000   0.0000000000
   0.2591754401   0.0000000000   0.0000000000
   0.2590027265   0.0000000000   0.0000000000
   0.2588296488   0.0000000000   0.0000000000
   0.2586562051   0.0000000000   0.0000000000
   0.2584823935   0.0000000000   0.0000000000
   0.2583082124   0.0000000000   0.0000000000
   0.2581336597   0.0000000000   0.0000000000
   0.2579587339   0.0000000000   0.0000000000
   0.2577834329   0.0000000000   0.0000000000
   0.2576077548   0.0000000000   0.0000000000
   0.2574316978   0.0000000000   0.0000000000
   0.2572552600   0.0000000000   0.0000000000
   0.2570784396   0.0000000000   0.0000000000
   0.2569012344   0.0000000000   0.0000000000
   0.2567236426   0.0000000000   0.0000000000
   0.2565456623   0.0000000000   0.0000000000
   0.2563672913   0.0000000000   0.0000000000
   0.2561885279   0.0000000000   0.0000000000
   0.2560093699   0.0000000000   0.0000000000
   0.2558298154   0.0000000000   0.0000000000
   0.2556498622   0.0000000000   0.0000000000
   0.2554695083   0.0000000000   0.0000000000
   0.2552887517   0.0000000000   0.0000000000
   0.2551075902   0.0000000000   0.0000000000
   0.2549260218   0.0000000000   0.0000000000
   0.2547440442   0.0000000000   0.0000000000
   0.2545616554   0.0000000000   0.0000000000
   0.2543788533   0.0000000000   0.0000000000
   0.2541956356   0.0000000000   0.0000000000
   0.2540120001   0.0000000000   0.0000000000
   0.2538279446   0.0000000000   0.0000000000
   0.2536434669   0.0000000000   0.0000000000
   0.2534585648   0.0000000000   0.0000000000
   0.2532732359   0.0000000000   0.0000000000
   0.2530874780   0.0000000000   0.0000000000
   0.2529012888   0.0000000000   0.0000000000
   0.2527146659   0.0000000000   0.0000000000
   0.2525276070   0.0000000000   0.0000000000
   0.2523401098   0.0000000000   0.0000000000
   0.2521521717   0.0000000000   0.0000000000
   0.2519637906   0.0000000000   0.0000000000
   0.2517749639   0.0000000000   0.0000000000
   0.2515856890   0.0000000000   0.0000000000
   0.2513959637   0.0000000000   0.0000000000
   0.2512057855   0.0000000000   0.0000000000
   0.2510151517   0.0000000000   0.0000000000
   0.2508240598   0.0000000000   0.0000000000
   0.2506325074   0.0000000000   0.0000000000
   0.2504404918   0.0000000000   0.0000000000
   0.2502480105   0.0000000000   0.0000000000
   0.2500550607   0.0000000000   0.0000000000
   0.2498616399   0.0000000000   0.0000000000
   0.2496677455   0.0000000000   0.0000000000
   0.2494733746   0.0000000000   0.0000000000
   0.2492785247   0.0000000000   0.0000000000
   0.2490831929   0.0000000000   0.0000000000
   0.2488873765   0.0000000000   0.0000000000
   0.2486910727   0.0000000000   0.0000000000
   0.2484942787   0.0000000000   0.0000000000
   0.2482969916   0.0000000000   0.0000000000
   0.2480992087   0.0000000000   0.0000000000
   0.2479009270   0.0000000000   0.0000000000
   0.2477021436   0.0000000000   0.0000000000
   0.2475028554   0.0000000000   0.0000000000
   0.2473030598   0.0000000000   0.0000000000
   0.2471027534   0.0000000000   0.0000000000
   0.2469019335   0.0000000000   0.0000000000
   0.2467005969   0.0000000000   0.0000000000
   0.2464987405   0.0000000000   0.0000000000
   0.2462963613   0.0000000000   0.0000000000
   0.2460934561   0.0000000000   0.0000000000
   0.2458900217   0.0000000000   0.0000000000
   0.2456860549   0.0000000000   0.0000000000
   0.2454815525   0.0000000000   0.0000000000
   0.2452765114   0.0000000000   0.0000000000
   0.2450709282   0.0000000000   0.0000000000
   0.2448647995   0.0000000000   0.0000000000
   0.2446581221   0.0000000000   0.0000000000
   0.2444508925   0.0000000000   0.0000000000
   0.2442431074   0.0000000000   0.0000000000
   0.2440347632   0.0000000000   0.0000000000
   0.2438258566   0.0000000000   0.0000000000
   0.2436163840   0.0000000000   0.0000000000
   0.2434063419   0.0000000000   0.0000000000
   0.2431957267   0.0000000000   0.0000000000
   0.2429845348   0.0000000000   0.0000000000
   0.2427727625   0.0000000000   0.0000000000
   0.2425604062   0.0000000000   0.0000000000
   0.2423474622   0.0000000000   0.0000000000
   0.2421339267   0.0000000000   0.0000000000
   0.2419197959   0.0000000000   0.0000000000
   0.2417050660   0.0000000000   0.0000000000
   0.2414897330   0.0000000000   0.0000000000
   0.2412737932   0.0000000000   0.0000000000
   0.2410572425   0.0000000000   0.0000000000
   0.2408400772   0.0000000000   0.0000000000
   0.2406222928   0.0000000000   0.0000000000
   0.2404038857   0.0000000000   0.0000000000
   0.2401848516   0.0000000000   0.0000000000
   0.2399651863   0.0000000000   0.0000000000
   0.2397448856   0.0000000000   0.0000000000
   0.2395239455   0.0000000000   0.0000000000
   0.2393023615   0.0000000000   0.0000000000
   0.2390801293   0.0000000000   0.0000000000
   0.2388572448   0.0000000000   0.0000000000
   0.2386337032   0.0000000000   0.0000000000
   0.2384095003   0.0000000000   0.0000000000
   0.2381846315   0.0000000000   0.0000000000
   0.2379590924   0.0000000000   0.0000000000
   0.2377328783   0.0000000000   0.0000000000
   0.2375059846   0.0000000000   0.0000000000
   0.2372784065   0.0000000000   0.0000000000
   0.2370501394   0.0000000000   0.0000000000
   0.2368211784   0.0000000000   0.0000000000
   0.2365915188   0.0000000000   0.0000000000
   0.2363611556   0.0000000000   0.0000000000
   0.2361300839   0.0000000000   0.0000000000
   0.2358982988   0.0000000000   0.0000000000
   0.2356657950   0.0000000000   0.0000000000
   0.2354325677   0.0000000000   0.0000000000
   0.2351986115   0.0000000000   0.0000000000
   0.2349639213   0.0000000000   0.0000000000
   0.2347284918   0.0000000000   0.0000000000
   0.2344923176   0.0000000000   0.0000000000
   0.2342553936   0.0000000000   0.0000000000
   0.2340177140   0.0000000000   0.0000000000
   0.2337792735   0.0000000000   0.0000000000
   0.2335400664   0.0000000000   0.0000000000
   0.2333000872   0.0000000000   0.0000000000
   0.2330593302   0.0000000000   0.0000000000
   0.2328177895   0.0000000000   0.0000000000
   0.2325754594   0.0000000000   0.0000000000
   0.2323323341   0.0000000000   0.0000000000
   0.2320884074   0.0000000000   0.0000000000
   0.2318436736   0.0000000000   0.0000000000
   0.2315981263   0.0000000000   0.0000000000
   0.2313517596   0.0000000000   0.0000000000
   0.2311045670   0.0000000000   0.0000000000
   0.2308565425   0.0000000000   0.0000000000
   0.2306076795   0.0000000000   0.0000000000
   0.2303579717   0.0000000000   0.0000000000
   0.2301074125   0.0000000000   0.0000000000
   0.2298559954   0.0000000000   0.0000000000
   0.2296037136   0.0000000000   0.0000000000
   0.2293505604   0.0000000000   0.0000000000
   0.2290965290   0.0000000000   0.0000000000
   0.2288416125   0.0000000000   0.0000000000
   0.2285858039   0.0000000000   0.0000000000
   0.2283290961   0.0000000000   0.0000000000
   0.2280714819   0.0000000000   0.0000000000
   0.2278129541   0.0000000000   0.0000000000
   0.2275535054   0.0000000000   0.0000000000
   0.2272931284   0.0000000000   0.0000000000
   0.2270318156   0.0000000000   0.0000000000
   0.2267695593   0.0000000000   0.0000000000
   0.2265063519   0.0000000000   0.0000000000
   0.2262421855   0.0000000000   0.0000000000
   0.2259770524   0.0000000000   0.0000000000
   0.2257109445   0.0000000000   0.0000000000
   0.2254438539   0.0000000000   0.0000000000
   0.2251757721   0.0000000000   0.0000000000
   0.2249066912   0.0000000000   0.0000000000
   0.2246366025   0.0000000000   0.0000000000
   0.2243654977   0.0000000000   0.0000000000
   0.2240933683   0.0000000000   0.0000000000
   0.2238202054   0.0000000000   0.0000000000
   0.2235460003   0.0000000000   0.0000000000
   0.2232707442   0.0000000000   0.0000000000
   0.2229944280   0.0000000000   0.0000000000
   0.2227170424   0.0000000000   0.0000000000
   0.2224385783   0.0000000000   0.0000000000
   0.2221590263   0.0000000000   0.0000000000
   0.2218783770   0.0000000000   0.0000000000
   0.2215966207   0.0000000000   0.0000000000
   0.2213137477   0.0000000000   0.0000000000
   0.2210297482   0.0000000000   0.0000000000
   0.2207446120   0.0000000000   0.0000000000
   0.2204583292   0.0000000000   0.0000000000
   0.2201708895   0.0000000000   0.0000000000
   0.2198822825   0.0000000000   0.0000000000
   0.2195924977   0.0000000000   0.0000000000
   0.2193015244   0.0000000000   0.0000000000
   0.2190093519   0.0000000000   0.0000000000
   0.2187159693   0.0000000000   0.0000000000
   0.2184213655   0.0000000000   0.0000000000
   0.2181255291   0.0000000000   0.0000000000
   0.2178284489   0.0000000000   0.0000000000
   0.2175301134   0.0000000000   0.0000000000
   0.2172305109   0.0000000000   0.0000000000
   0.2169296296   0.0000000000   0.0000000000
   0.2166274574   0.0000000000   0.0000000000
   0.2163239823   0.0000000000   0.0000000000
   0.2160191919   0.0000000000   0.0000000000
   0.2157130737   0.0000000000   0.0000000000
   0.2154056153   0.0000000000   0.0000000000
   0.2150968037   0.0000000000   0.0000000000
   0.2147866259   0.0000000000   0.0000000000
   0.2144750687   0.0000000000   0.0000000000
   0.2141621190   0.0000000000   0.0000000000
   0.2138477631   0.0000000000   0.0000000000
   0.2135319874   0.0000000000   0.0000000000
   0.2132147779   0.0000000000   0.0000000000
   0.2128961208   0.0000000000   0.0000000000
   0.2125760015   0.0000000000   0.0000000000
   0.2122544058   0.0000000000   0.0000000000
   0.2119313189   0.0000000000   0.0000000000
   0.2116067260   0.0000000000   0.0000000000
   0.2112806121   0.0000000000   0.0000000000
   0.2109529620   0.0000000000   0.0000000000
   0.2106237600   0.0000000000   0.0000000000
   0.2102929906   0.0000000000   0.0000000000
   0.2099606380   0.0000000000   0.0000000000
   0.2096266859   0.0000000000   0.0000000000
   0.2092911181   0.0000000000   0.0000000000
   0.2089539181   0.0000000000   0.0000000000
   0.2086150689   0.0000000000   0.0000000000
   0.2082745537   0.0000000000   0.0000000000
   0.2079323553   0.0000000000   0.0000000000
   0.2075884561   0.0000000000   0.0000000000
   0.2072428385   0.0000000000   0.0000000000
   0.2068954845   0.0000000000   0.0000000000
   0.2065463759   0.0000000000   0.0000000000
   0.2061954943   0.0000000000   0.0000000000
   0.2058428211   0.0000000000   0.0000000000
   0.2054883372   0.0000000000   0.0000000000
   0.2051320235   0.0000000000   0.0000000000
   0.2047738606   0.0000000000   0.0000000000
   0.2044138287   0.0000000000   0.0000000000
   0.2040519079   0.0000000000   0.0000000000
   0.2036880779   0.0000000000   0.0000000000
   0.2033223183   0.0000000000   0.0000000000
   0.2029546082   0.0000000000   0.0000000000
   0.2025849266   0.0000000000   0.0000000000
   0.2022132522   0.0000000000   0.0000000000
   0.2018395632   0.0000000000   0.0000000000
   0.2014638380   0.0000000000   0.0000000000
   0.2010860541   0.0000000000   0.0000000000
   0.2007061891   0.0000000000   0.0000000000
   0.2003242203   0.0000000000   0.0000000000
   0.1999401246   0.0000000000   0.0000000000
   0.1995538784   0.0000000000   0.0000000000
   0.1991654583   0.0000000000   0.0000000000
   0.1987748401   0.0000000000   0.0000000000
   0.1983819995   0.0000000000   0.0000000000
   0.1979869118   0.0000000000   0.0000000000
   0.1975895520   0.0000000000   0.0000000000
   0.1971898948   0.0000000000   0.0000000000
   0.1967879145   0.0000000000   0.0000000000
   0.1963835852   0.0000000000   0.0000000000
   0.1959768802   0.0000000000   0.0000000000
   0.1955677728   0.0000000000   0.0000000000
   0.1951562359   0.0000000000   0.0000000000
   0.1947422419   0.0000000000   0.0000000000
   0.1943257627   0.0000000000   0.0000000000
   0.1939067698   0.0000000000   0.0000000000
   0.1934852343   0.0000000000   0.0000000000
   0.1930611267   0.0000000000   0.0000000000
   0.1926344171   0.0000000000   0.0000000000
   0.1922050748   0.0000000000   0.0000000000
   0.1917730686   0.0000000000   0.0000000000
   0.1913383667   0.0000000000   0.0000000000
   0.1909009365   0.0000000000   0.0000000000
   0.1904607445   0.0000000000   0.0000000000
   0.1900177565   0.0000000000   0.0000000000
   0.1895719371   0.0000000000   0.0000000000
   0.1891232499   0.0000000000   0.0000000000
   0.1886716574   0.0000000000   0.0000000000
   0.1882171203   0.0000000000   0.0000000000
   0.1877595982   0.0000000000   0.0000000000
   0.1872990486   0.0000000000   0.0000000000
   0.1868354270   0.0000000000   0.0000000000
   0.1863686868   0.0000000000   0.0000000000
   0.1858987785   0.0000000000   0.0000000000
   0.1854256494   0.0000000000   0.0000000000
   0.1849492435   0.0000000000   0.0000000000
   0.1844695007   0.0000000000   0.0000000000
   0.1839863558   0.0000000000   0.0000000000
   0.1834997385   0.0000000000   0.0000000000
   0.1830095716   0.0000000000   0.0000000000
   0.1825157706   0.0000000000   0.0000000000
   0.1820182419   0.0000000000   0.0000000000
   0.1815168818   0.0000000000   0.0000000000
   0.1810115740   0.0000000000   0.0000000000
   0.1805021878   0.0000000000   0.0000000000


==> anc/s87h_04/s87h_04-par3.dat <==
   11.000999999999999     
  0.10000000000000001              501
   0.4350160443   0.0000000000   0.0000000000
   0.4348437746   0.0000000000   0.0000000000
   0.4346712953   0.0000000000   0.0000000000
   0.4344986055   0.0000000000   0.0000000000
   0.4343257048   0.0000000000   0.0000000000
   0.4341525923   0.0000000000   0.0000000000
   0.4339792678   0.0000000000   0.0000000000
   0.4338057304   0.0000000000   0.0000000000
   0.4336319796   0.0000000000   0.0000000000
   0.4334580146   0.0000000000   0.0000000000
   0.4332838351   0.0000000000   0.0000000000
   0.4331094403   0.0000000000   0.0000000000
   0.4329348295   0.0000000000   0.0000000000
   0.4327600022   0.0000000000   0.0000000000
   0.4325849577   0.0000000000   0.0000000000
   0.4324096954   0.0000000000   0.0000000000
   0.4322342148   0.0000000000   0.0000000000
   0.4320585150   0.0000000000   0.0000000000
   0.4318825955   0.0000000000   0.0000000000
   0.4317064557   0.0000000000   0.0000000000
   0.4315300950   0.0000000000   0.0000000000
   0.4313535125   0.0000000000   0.0000000000
   0.4311767078   0.0000000000   0.0000000000
   0.4309996799   0.0000000000   0.0000000000
   0.4308224287   0.0000000000   0.0000000000
   0.4306449530   0.0000000000   0.0000000000
   0.4304672525   0.0000000000   0.0000000000
   0.4302893264   0.0000000000   0.0000000000
   0.4301111739   0.0000000000   0.0000000000
   0.4299327945   0.0000000000   0.0000000000
   0.4297541874   0.0000000000   0.0000000000
   0.4295753521   0.0000000000   0.0000000000
   0.4293962879   0.0000000000   0.0000000000
   0.4292169938   0.0000000000   0.0000000000
   0.4290374694   0.0000000000   0.0000000000
   0.4288577140   0.0000000000   0.0000000000
   0.4286777267   0.0000000000   0.0000000000
   0.4284975070   0.0000000000   0.0000000000
   0.4283170541   0.0000000000   0.0000000000
   0.4281363674   0.0000000000   0.0000000000
   0.4279554462   0.0000000000   0.0000000000
   0.4277742895   0.0000000000   0.0000000000
   0.4275928969   0.0000000000   0.0000000000
   0.4274112675   0.0000000000   0.0000000000
   0.4272294006   0.0000000000   0.0000000000
   0.4270472956   0.0000000000   0.0000000000
   0.4268649519   0.0000000000   0.0000000000
   0.4266823683   0.0000000000   0.0000000000
   0.4264995443   0.0000000000   0.0000000000
   0.4263164792   0.0000000000   0.0000000000
   0.4261331723   0.0000000000   0.0000000000
   0.4259496228   0.0000000000   0.0000000000
   0.4257658297   0.0000000000   0.0000000000
   0.4255817927   0.0000000000   0.0000000000
   0.4253975106   0.0000000000   0.0000000000
   0.4252129830   0.0000000000   0.0000000000
   0.4250282090   0.0000000000   0.0000000000
   0.4248431878   0.0000000000   0.0000000000
   0.4246579186   0.0000000000   0.0000000000
   0.4244724006   0.0000000000   0.0000000000
   0.4242866332   0.0000000000   0.0000000000
   0.4241006153   0.0000000000   0.0000000000
   0.4239143463   0.0000000000   0.0000000000
   0.4237278256   0.0000000000   0.0000000000
   0.4235410521   0.0000000000   0.0000000000
   0.4233540251   0.0000000000   0.0000000000
   0.4231667437   0.0000000000   0.0000000000
   0.4229792074   0.0000000000   0.0000000000
   0.4227914151   0.0000000000   0.0000000000
   0.4226033660   0.0000000000   0.0000000000
   0.4224150593   0.0000000000   0.0000000000
   0.4222264942   0.0000000000   0.0000000000
   0.4220376699   0.0000000000   0.0000000000
   0.4218485855   0.0000000000   0.0000000000
   0.4216592403   0.0000000000   0.0000000000
   0.4214696332   0.0000000000   0.0000000000
   0.4212797636   0.0000000000   0.0000000000
   0.4210896306   0.0000000000   0.0000000000
   0.4208992333   0.0000000000   0.0000000000
   0.4207085708   0.0000000000   0.0000000000
   0.4205176423   0.0000000000   0.0000000000
   0.4203264468   0.0000000000   0.0000000000
   0.4201349836   0.0000000000   0.0000000000
   0.4199432517   0.0000000000   0.0000000000
   0.4197512504   0.0000000000   0.0000000000
   0.4195589786   0.0000000000   0.0000000000
   0.4193664353   0.0000000000   0.0000000000
   0.4191736200   0.0000000000   0.0000000000
   0.4189805316   0.0000000000   0.0000000000
   0.4187871691   0.0000000000   0.0000000000
   0.4185935318   0.0000000000   0.0000000000
   0.4183996185   0.0000000000   0.0000000000
   0.4182054283   0.0000000000   0.0000000000
   0.4180109607   0.0000000000   0.0000000000
   0.4178162143   0.0000000000   0.0000000000
   0.4176211885   0.0000000000   0.0000000000
   0.4174258820   0.0000000000   0.0000000000
   0.4172302941   0.0000000000   0.0000000000
   0.4170344240   0.0000000000   0.0000000000
   0.4168382703   0.0000000000   0.0000000000
   0.4166418325   0.0000000000   0.0000000000
   0.4164451093   0.0000000000   0.0000000000
   0.4162480999   0.0000000000   0.0000000000
   0.4160508031   0.0000000000   0.0000000000
   0.4158532183   0.0000000000   0.0000000000
   0.4156553443   0.0000000000   0.0000000000
   0.4154571801   0.0000000000   0.0000000000
   0.4152587246   0.0000000000   0.0000000000
   0.4150599771   0.0000000000   0.0000000000
   0.4148609363   0.0000000000   0.0000000000
   0.4146616012   0.0000000000   0.0000000000
   0.4144619710   0.0000000000   0.0000000000
   0.4142620445   0.0000000000   0.0000000000
   0.4140618207   0.0000000000   0.0000000000
   0.4138612988   0.0000000000   0.0000000000
   0.4136604773   0.0000000000   0.0000000000
   0.4134593554   0.0000000000   0.0000000000
   0.4132579321   0.0000000000   0.0000000000
   0.4130562063   0.0000000000   0.0000000000
   0.4128541770   0.0000000000   0.0000000000
   0.4126518429   0.0000000000   0.0000000000
   0.4124492030   0.0000000000   0.0000000000
   0.4122462565   0.0000000000   0.0000000000
   0.4120430020   0.0000000000   0.0000000000
   0.4118394384   0.0000000000   0.0000000000
   0.4116355649   0.0000000000   0.0000000000
   0.4114313801   0.0000000000   0.0000000000
   0.4112268830   0.0000000000   0.0000000000
   0.4110220725   0.0000000000   0.0000000000
   0.4108169473   0.0000000000   0.0000000000
   0.4106115065   0.0000000000   0.0000000000
   0.4104057488   0.0000000000   0.0000000000
   0.4101996732   0.0000000000   0.0000000000
   0.4099932784   0.0000000000   0.0000000000
   0.4097865636   0.0000000000   0.0000000000
   0.4095795270   0.0000000000   0.0000000000
   0.4093721678   0.0000000000   0.0000000000
   0.4091644850   0.0000000000   0.0000000000
   0.4089564770   0.0000000000   0.0000000000
   0.4087481429   0.0000000000   0.0000000000
   0.4085394814   0.0000000000   0.0000000000
   0.4083304914   0.0000000000   0.0000000000
   0.4081211715   0.0000000000   0.0000000000
   0.4079115205   0.0000000000   0.0000000000
   0.4077015375   0.0000000000   0.0000000000
   0.4074912207   0.0000000000   0.0000000000
   0.4072805694   0.0000000000   0.0000000000
   0.4070695821   0.0000000000   0.0000000000
   0.4068582576   0.0000000000   0.0000000000
   0.4066465946   0.0000000000   0.0000000000
   0.4064345918   0.0000000000   0.0000000000
   0.4062222478   0.0000000000   0.0000000000
   0.4060095618   0.0000000000   0.0000000000
   0.4057965319   0.0000000000   0.0000000000
   0.4055831572   0.0000000000   0.0000000000
   0.4053694364   0.0000000000   0.0000000000
   0.4051553678   0.0000000000   0.0000000000
   0.4049409505   0.0000000000   0.0000000000
   0.4047261829   0.0000000000   0.0000000000
   0.4045110638   0.0000000000   0.0000000000
   0.4042955918   0.0000000000   0.0000000000
   0.4040797654   0.0000000000   0.0000000000
   0.4038635836   0.0000000000   0.0000000000
   0.4036470447   0.0000000000   0.0000000000
   0.4034301474   0.0000000000   0.0000000000
   0.4032128904   0.0000000000   0.0000000000
   0.4029952722   0.0000000000   0.0000000000
   0.4027772914   0.0000000000   0.0000000000
   0.4025589467   0.0000000000   0.0000000000
   0.4023402365   0.0000000000   0.0000000000
   0.4021211595   0.0000000000   0.0000000000
   0.4019017143   0.0000000000   0.0000000000
   0.4016818992   0.0000000000   0.0000000000
   0.4014617129   0.0000000000   0.0000000000
   0.4012411540   0.0000000000   0.0000000000
   0.4010202209   0.0000000000   0.0000000000
   0.4007989121   0.0000000000   0.0000000000
   0.4005772263   0.0000000000   0.0000000000
   0.4003551618   0.0000000000   0.0000000000
   0.4001327173   0.0000000000   0.0000000000
   0.3999098910   0.0000000000   0.0000000000
   0.3996866814   0.0000000000   0.0000000000
   0.3994630869   0.0000000000   0.0000000000
   0.3992391064   0.0000000000   0.0000000000
   0.3990147378   0.0000000000   0.0000000000
   0.3987899797   0.0000000000   0.0000000000
   0.3985648308   0.0000000000   0.0000000000
   0.3983392890   0.0000000000   0.0000000000
   0.3981133532   0.0000000000   0.0000000000
   0.3978870214   0.0000000000   0.0000000000
   0.3976602920   0.0000000000   0.0000000000
   0.3974331636   0.0000000000   0.0000000000
   0.3972056345   0.0000000000   0.0000000000
   0.3969777027   0.0000000000   0.0000000000
   0.3967493670   0.0000000000   0.0000000000
   0.3965206256   0.0000000000   0.0000000000
   0.3962914766   0.0000000000   0.0000000000
   0.3960619185   0.0000000000   0.0000000000
   0.3958319493   0.0000000000   0.0000000000
   0.3956015677   0.0000000000   0.0000000000
   0.3953707716   0.0000000000   0.0000000000
   0.3951395596   0.0000000000   0.0000000000
   0.3949079295   0.0000000000   0.0000000000
   0.3946758800   0.0000000000   0.0000000000
   0.3944434089   0.0000000000   0.0000000000
   0.3942105148   0.0000000000   0.0000000000
   0.3939771954   0.0000000000   0.0000000000
   0.3937434494   0.0000000000   0.0000000000
   0.3935092746   0.0000000000   0.0000000000
   0.3932746694   0.0000000000   0.0000000000
   0.3930396318   0.0000000000   0.0000000000
   0.3928041600   0.0000000000   0.0000000000
   0.3925682520   0.0000000000   0.0000000000
   0.3923319060   0.0000000000   0.0000000000
   0.3920951202   0.0000000000   0.0000000000
   0.3918578925   0.0000000000   0.0000000000
   0.3916202211   0.0000000000   0.0000000000
   0.3913821038   0.0000000000   0.0000000000
   0.3911435389   0.0000000000   0.0000000000
   0.3909045244   0.0000000000   0.0000000000
   0.3906650581   0.0000000000   0.0000000000
   0.3904251384   0.0000000000   0.0000000000
   0.3901847628   0.0000000000   0.0000000000
   0.3899439297   0.0000000000   0.0000000000
   0.3897026368   0.0000000000   0.0000000000
   0.3894608822   0.0000000000   0.0000000000
   0.3892186635   0.0000000000   0.0000000000
   0.3889759790   0.0000000000   0.0000000000
   0.3887328265   0.0000000000   0.0000000000
   0.3884892038   0.0000000000   0.0000000000
   0.3882451088   0.0000000000   0.0000000000
   0.3880005393   0.0000000000   0.0000000000
   0.3877554931   0.0000000000   0.0000000000
   0.3875099683   0.0000000000   0.0000000000
   0.3872639624   0.0000000000   0.0000000000
   0.3870174733   0.0000000000   0.0000000000
   0.3867704988   0.0000000000   0.0000000000
   0.3865230367   0.0000000000   0.0000000000
   0.3862750845   0.0000000000   0.0000000000
   0.3860266401   0.0000000000   0.0000000000
   0.3857777014   0.0000000000   0.0000000000
   0.3855282657   0.0000000000   0.0000000000
   0.3852783311   0.0000000000   0.0000000000
   0.3850278949   0.0000000000   0.0000000000
   0.3847769549   0.0000000000   0.0000000000
   0.3845255085   0.0000000000   0.0000000000
   0.3842735537   0.0000000000   0.0000000000
   0.3840210878   0.0000000000   0.0000000000
   0.3837681084   0.0000000000   0.0000000000
   0.3835146131   0.0000000000   0.0000000000
   0.3832605996   0.0000000000   0.0000000000
   0.3830060651   0.0000000000   0.0000000000
   0.3827510073   0.0000000000   0.0000000000
   0.3824954235   0.0000000000   0.0000000000
   0.3822393113   0.0000000000   0.0000000000
   0.3819826681   0.0000000000   0.0000000000
   0.3817254913   0.0000000000   0.0000000000
   0.3814677784   0.0000000000   0.0000000000
   0.3812095267   0.0000000000   0.0000000000
   0.3809507335   0.0000000000   0.0000000000
   0.3806913962   0.0000000000   0.0000000000
   0.3804315121   0.0000000000   0.0000000000
   0.3801710785   0.0000000000   0.0000000000
   0.3799100926   0.0000000000   0.0000000000
   0.3796485517   0.0000000000   0.0000000000
   0.3793864531   0.0000000000   0.0000000000
   0.3791237941   0.0000000000   0.0000000000
   0.3788605716   0.0000000000   0.0000000000
   0.3785967829   0.0000000000   0.0000000000
   0.3783324251   0.0000000000   0.0000000000
   0.3780674956   0.0000000000   0.0000000000
   0.3778019910   0.0000000000   0.0000000000
   0.3775359087   0.0000000000   0.0000000000
   0.3772692459   0.0000000000   0.0000000000
   0.3770019992   0.0000000000   0.0000000000
   0.3767341659   0.0000000000   0.0000000000
   0.3764657429   0.0000000000   0.0000000000
   0.3761967271   0.0000000000   0.0000000000
   0.3759271154   0.0000000000   0.0000000000
   0.3756569049   0.0000000000   0.0000000000
   0.3753860924   0.0000000000   0.0000000000
   0.3751146746   0.0000000000   0.0000000000
   0.3748426486   0.0000000000   0.0000000000
   0.3745700108   0.0000000000   0.0000000000
   0.3742967584   0.0000000000   0.0000000000
   0.3740228877   0.0000000000   0.0000000000
   0.3737483958   0.0000000000   0.0000000000
   0.3734732794   0.0000000000   0.0000000000
   0.3731975349   0.0000000000   0.0000000000
   0.3729211590   0.0000000000   0.0000000000
   0.3726441484   0.0000000000   0.0000000000
   0.3723664997   0.0000000000   0.0000000000
   0.3720882093   0.0000000000   0.0000000000
   0.3718092739   0.0000000000   0.0000000000
   0.3715296898   0.0000000000   0.0000000000
   0.3712494536   0.0000000000   0.0000000000
   0.3709685618   0.0000000000   0.0000000000
   0.3706870106   0.0000000000   0.0000000000
   0.3704047964   0.0000000000   0.0000000000
   0.3701219157   0.0000000000   0.0000000000
   0.3698383646   0.0000000000   0.0000000000
   0.3695541394   0.0000000000   0.0000000000
   0.3692692365   0.0000000000   0.0000000000
   0.3689836521   0.0000000000   0.0000000000
   0.3686973821   0.0000000000   0.0000000000
   0.3684104230   0.0000000000   0.0000000000
   0.3681227706   0.0000000000   0.0000000000
   0.3678344210   0.0000000000   0.0000000000
   0.3675453705   0.0000000000   0.0000000000
   0.3672556148   0.0000000000   0.0000000000
   0.3669651500   0.0000000000   0.0000000000
   0.3666739721   0.0000000000   0.0000000000
   0.3663820768   0.0000000000   0.0000000000
   0.3660894600   0.0000000000   0.0000000000
   0.3657961175   0.0000000000   0.0000000000
   0.3655020454   0.0000000000   0.0000000000
   0.3652072390   0.0000000000   0.0000000000
   0.3649116941   0.0000000000   0.0000000000
   0.3646154066   0.0000000000   0.0000000000
   0.3643183718   0.0000000000   0.0000000000
   0.3640205853   0.0000000000   0.0000000000
   0.3637220430   0.0000000000   0.0000000000
   0.3634227400   0.0000000000   0.0000000000
   0.3631226719   0.0000000000   0.0000000000
   0.3628218340   0.0000000000   0.0000000000
   0.3625202218   0.0000000000   0.0000000000
   0.3622178306   0.0000000000   0.0000000000
   0.3619146558   0.0000000000   0.0000000000
   0.3616106922   0.0000000000   0.0000000000
   0.3613059354   0.0000000000   0.0000000000
   0.3610003804   0.0000000000   0.0000000000
   0.3606940224   0.0000000000   0.0000000000
   0.3603868561   0.0000000000   0.0000000000
   0.3600788768   0.0000000000   0.0000000000
   0.3597700795   0.0000000000   0.0000000000
   0.3594604587   0.0000000000   0.0000000000
   0.3591500097   0.0000000000   0.0000000000
   0.3588387271   0.0000000000   0.0000000000
   0.3585266056   0.0000000000   0.0000000000
   0.3582136398   0.0000000000   0.0000000000
   0.3578998246   0.0000000000   0.0000000000
   0.3575851544   0.0000000000   0.0000000000
   0.3572696238   0.0000000000   0.0000000000
   0.3569532273   0.0000000000   0.0000000000
   0.3566359592   0.0000000000   0.0000000000
   0.3563178141   0.0000000000   0.0000000000
   0.3559987859   0.0000000000   0.0000000000
   0.3556788691   0.0000000000   0.0000000000
   0.3553580580   0.0000000000   0.0000000000
   0.3550363464   0.0000000000   0.0000000000
   0.3547137286   0.0000000000   0.0000000000
   0.3543901987   0.0000000000   0.0000000000
   0.3540657503   0.0000000000   0.0000000000
   0.3537403775   0.0000000000   0.0000000000
   0.3534140741   0.0000000000   0.0000000000
   0.3530868339   0.0000000000   0.0000000000
   0.3527586504   0.0000000000   0.0000000000
   0.3524295173   0.0000000000   0.0000000000
   0.3520994281   0.0000000000   0.0000000000
   0.3517683764   0.0000000000   0.0000000000
   0.3514363556   0.0000000000   0.0000000000
   0.3511033588   0.0000000000   0.0000000000
   0.3507693795   0.0000000000   0.0000000000
   0.3504344109   0.0000000000   0.0000000000
   0.3500984459   0.0000000000   0.0000000000
   0.3497614776   0.0000000000   0.0000000000
   0.3494234992   0.0000000000   0.0000000000
   0.3490845033   0.0000000000   0.0000000000
   0.3487444828   0.0000000000   0.0000000000
   0.3484034303   0.0000000000   0.0000000000
   0.3480613387   0.0000000000   0.0000000000
   0.3477182004   0.0000000000   0.0000000000
   0.3473740079   0.0000000000   0.0000000000
   0.3470287535   0.0000000000   0.0000000000
   0.3466824297   0.0000000000   0.0000000000
   0.3463350285   0.0000000000   0.0000000000
   0.3459865420   0.0000000000   0.0000000000
   0.3456369626   0.0000000000   0.0000000000
   0.3452862818   0.0000000000   0.0000000000
   0.3449344916   0.0000000000   0.0000000000
   0.3445815838   0.0000000000   0.0000000000
   0.3442275499   0.0000000000   0.0000000000
   0.3438723818   0.0000000000   0.0000000000
   0.3435160706   0.0000000000   0.0000000000
   0.3431586078   0.0000000000   0.0000000000
   0.3427999847   0.0000000000   0.0000000000
   0.3424401923   0.0000000000   0.0000000000
   0.3420792218   0.0000000000   0.0000000000
   0.3417170640   0.0000000000   0.0000000000
   0.3413537098   0.0000000000   0.0000000000
   0.3409891499   0.0000000000   0.0000000000
   0.3406233746   0.0000000000   0.0000000000
   0.3402563748   0.0000000000   0.0000000000
   0.3398881408   0.0000000000   0.0000000000
   0.3395186626   0.0000000000   0.0000000000
   0.3391479305   0.0000000000   0.0000000000
   0.3387759343   0.0000000000   0.0000000000
   0.3384026641   0.0000000000   0.0000000000
   0.3380281096   0.0000000000   0.0000000000
   0.3376522603   0.0000000000   0.0000000000
   0.3372751058   0.0000000000   0.0000000000
   0.3368966352   0.0000000000   0.0000000000
   0.3365168378   0.0000000000   0.0000000000
   0.3361357029   0.0000000000   0.0000000000
   0.3357532192   0.0000000000   0.0000000000
   0.3353693754   0.0000000000   0.0000000000
   0.3349841603   0.0000000000   0.0000000000
   0.3345975623   0.0000000000   0.0000000000
   0.3342095698   0.0000000000   0.0000000000
   0.3338201708   0.0000000000   0.0000000000
   0.3334293534   0.0000000000   0.0000000000
   0.3330371056   0.0000000000   0.0000000000
   0.3326434148   0.0000000000   0.0000000000
   0.3322482686   0.0000000000   0.0000000000
   0.3318516544   0.0000000000   0.0000000000
   0.3314535593   0.0000000000   0.0000000000
   0.3310539705   0.0000000000   0.0000000000
   0.3306528745   0.0000000000   0.0000000000
   0.3302502582   0.0000000000   0.0000000000
   0.3298461079   0.0000000000   0.0000000000
   0.3294404098   0.0000000000   0.0000000000
   0.3290331500   0.0000000000   0.0000000000
   0.3286243144   0.0000000000   0.0000000000
   0.3282138886   0.0000000000   0.0000000000
   0.3278018581   0.0000000000   0.0000000000
   0.3273882081   0.0000000000   0.0000000000
   0.3269729235   0.0000000000   0.0000000000
   0.3265559893   0.0000000000   0.0000000000
   0.3261373901   0.0000000000   0.0000000000
   0.3257171100   0.0000000000   0.0000000000
   0.3252951334   0.0000000000   0.0000000000
   0.3248714439   0.0000000000   0.0000000000
   0.3244460253   0.0000000000   0.0000000000
   0.3240188610   0.0000000000   0.0000000000
   0.3235899340   0.0000000000   0.0000000000
   0.3231592273   0.0000000000   0.0000000000
   0.3227267235   0.0000000000   0.0000000000
   0.3222924050   0.0000000000   0.0000000000
   0.3218562537   0.0000000000   0.0000000000
   0.3214182516   0.0000000000   0.0000000000
   0.3209783801   0.0000000000   0.0000000000
   0.3205366204   0.0000000000   0.0000000000
   0.3200929534   0.0000000000   0.0000000000
   0.3196473598   0.0000000000   0.0000000000
   0.3191998198   0.0000000000   0.0000000000
   0.3187503136   0.0000000000   0.0000000000
   0.3182988205   0.0000000000   0.0000000000
   0.3178453200   0.0000000000   0.0000000000
   0.3173897912   0.0000000000   0.0000000000
   0.3169322126   0.0000000000   0.0000000000
   0.3164725626   0.0000000000   0.0000000000
   0.3160108188   0.0000000000   0.0000000000
   0.3155469591   0.0000000000   0.0000000000
   0.3150809606   0.0000000000   0.0000000000
   0.3146127998   0.0000000000   0.0000000000
   0.3141424534   0.0000000000   0.0000000000
   0.3136698971   0.0000000000   0.0000000000
   0.3131951067   0.0000000000   0.0000000000
   0.3127180571   0.0000000000   0.0000000000
   0.3122387231   0.0000000000   0.0000000000
   0.3117570788   0.0000000000   0.0000000000
   0.3112730982   0.0000000000   0.0000000000
   0.3107867544   0.0000000000   0.0000000000
   0.3102980202   0.0000000000   0.0000000000
   0.3098068680   0.0000000000   0.0000000000
   0.3093132696   0.0000000000   0.0000000000
   0.3088171964   0.0000000000   0.0000000000
   0.3083186190   0.0000000000   0.0000000000
   0.3078175077   0.0000000000   0.0000000000
   0.3073138321   0.0000000000   0.0000000000
   0.3068075613   0.0000000000   0.0000000000
   0.3062986637   0.0000000000   0.0000000000
   0.3057871074   0.0000000000   0.0000000000
   0.3052728594   0.0000000000   0.0000000000
   0.3047558866   0.0000000000   0.0000000000
   0.3042361548   0.0000000000   0.0000000000
   0.3037136292   0.0000000000   0.0000000000
   0.3031882746   0.0000000000   0.0000000000
   0.3026600548   0.0000000000   0.0000000000
   0.3021289330   0.0000000000   0.0000000000
   0.3015948715   0.0000000000   0.0000000000
   0.3010578322   0.0000000000   0.0000000000
   0.3005177756   0.0000000000   0.0000000000
   0.2999746621   0.0000000000   0.0000000000
   0.2994284507   0.0000000000   0.0000000000
   0.2988790997   0.0000000000   0.0000000000
   0.2983265667   0.0000000000   0.0000000000
   0.2977708082   0.0000000000   0.0000000000
   0.2972117797   0.0000000000   0.0000000000
   0.2966494360   0.0000000000   0.0000000000
   0.2960837305   0.0000000000   0.0000000000
   0.2955146161   0.0000000000   0.0000000000
   0.2949420442   0.0000000000   0.0000000000
   0.2943659652   0.0000000000   0.0000000000
   0.2937863285   0.0000000000   0.0000000000
   0.2932030824   0.0000000000   0.0000000000
   0.2926161738   0.0000000000   0.0000000000
   0.2920255484   0.0000000000   0.0000000000
   0.2914311508   0.0000000000   0.0000000000
   0.2908329240   0.0000000000   0.0000000000
   0.2902308100   0.0000000000   0.0000000000


==> anc/s87h_04/s87h_04-par4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   0.6473151939   0.0000000000   0.0000000000
   0.6470591142   0.0000000000   0.0000000000
   0.6468027263   0.0000000000   0.0000000000
   0.6465460294   0.0000000000   0.0000000000
   0.6462890222   0.0000000000   0.0000000000
   0.6460317045   0.0000000000   0.0000000000
   0.6457740747   0.0000000000   0.0000000000
   0.6455161326   0.0000000000   0.0000000000
   0.6452578767   0.0000000000   0.0000000000
   0.6449993064   0.0000000000   0.0000000000
   0.6447404211   0.0000000000   0.0000000000
   0.6444812193   0.0000000000   0.0000000000
   0.6442217006   0.0000000000   0.0000000000
   0.6439618637   0.0000000000   0.0000000000
   0.6437017079   0.0000000000   0.0000000000
   0.6434412324   0.0000000000   0.0000000000
   0.6431804361   0.0000000000   0.0000000000
   0.6429193180   0.0000000000   0.0000000000
   0.6426578774   0.0000000000   0.0000000000
   0.6423961132   0.0000000000   0.0000000000
   0.6421340244   0.0000000000   0.0000000000
   0.6418716102   0.0000000000   0.0000000000
   0.6416088699   0.0000000000   0.0000000000
   0.6413458022   0.0000000000   0.0000000000
   0.6410824060   0.0000000000   0.0000000000
   0.6408186807   0.0000000000   0.0000000000
   0.6405546253   0.0000000000   0.0000000000
   0.6402902385   0.0000000000   0.0000000000
   0.6400255199   0.0000000000   0.0000000000
   0.6397604679   0.0000000000   0.0000000000
   0.6394950821   0.0000000000   0.0000000000
   0.6392293610   0.0000000000   0.0000000000
   0.6389633038   0.0000000000   0.0000000000
   0.6386969098   0.0000000000   0.0000000000
   0.6384301775   0.0000000000   0.0000000000
   0.6381631064   0.0000000000   0.0000000000
   0.6378956949   0.0000000000   0.0000000000
   0.6376279425   0.0000000000   0.0000000000
   0.6373598479   0.0000000000   0.0000000000
   0.6370914104   0.0000000000   0.0000000000
   0.6368226286   0.0000000000   0.0000000000
   0.6365535017   0.0000000000   0.0000000000
   0.6362840285   0.0000000000   0.0000000000
   0.6360142081   0.0000000000   0.0000000000
   0.6357440393   0.0000000000   0.0000000000
   0.6354735213   0.0000000000   0.0000000000
   0.6352026527   0.0000000000   0.0000000000
   0.6349314328   0.0000000000   0.0000000000
   0.6346598603   0.0000000000   0.0000000000
   0.6343879341   0.0000000000   0.0000000000
   0.6341156535   0.0000000000   0.0000000000
   0.6338430168   0.0000000000   0.0000000000
   0.6335700234   0.0000000000   0.0000000000
   0.6332966720   0.0000000000   0.0000000000
   0.6330229618   0.0000000000   0.0000000000
   0.6327488910   0.0000000000   0.0000000000
   0.6324744593   0.0000000000   0.0000000000
   0.6321996652   0.0000000000   0.0000000000
   0.6319245075   0.0000000000   0.0000000000
   0.6316489851   0.0000000000   0.0000000000
   0.6313730972   0.0000000000   0.0000000000
   0.6310968422   0.0000000000   0.0000000000
   0.6308202191   0.0000000000   0.0000000000
   0.6305432271   0.0000000000   0.0000000000
   0.6302658646   0.0000000000   0.0000000000
   0.6299881305   0.0000000000   0.0000000000
   0.6297100239   0.0000000000   0.0000000000
   0.6294315436   0.0000000000   0.0000000000
   0.6291526883   0.0000000000   0.0000000000
   0.6288734566   0.0000000000   0.0000000000
   0.6285938477   0.0000000000   0.0000000000
   0.6283138602   0.0000000000   0.0000000000
   0.6280334931   0.0000000000   0.0000000000
   0.6277527448   0.0000000000   0.0000000000
   0.6274716147   0.0000000000   0.0000000000
   0.6271901008   0.0000000000   0.0000000000
   0.6269082024   0.0000000000   0.0000000000
   0.6266259184   0.0000000000   0.0000000000
   0.6263432469   0.0000000000   0.0000000000
   0.6260601874   0.0000000000   0.0000000000
   0.6257767384   0.0000000000   0.0000000000
   0.6254928984   0.0000000000   0.0000000000
   0.6252086665   0.0000000000   0.0000000000
   0.6249240409   0.0000000000   0.0000000000
   0.6246390211   0.0000000000   0.0000000000
   0.6243536051   0.0000000000   0.0000000000
   0.6240677922   0.0000000000   0.0000000000
   0.6237815808   0.0000000000   0.0000000000
   0.6234949695   0.0000000000   0.0000000000
   0.6232079571   0.0000000000   0.0000000000
   0.6229205423   0.0000000000   0.0000000000
   0.6226327237   0.0000000000   0.0000000000
   0.6223445003   0.0000000000   0.0000000000
   0.6220558702   0.0000000000   0.0000000000
   0.6217668327   0.0000000000   0.0000000000
   0.6214773860   0.0000000000   0.0000000000
   0.6211875289   0.0000000000   0.0000000000
   0.6208972599   0.0000000000   0.0000000000
   0.6206065779   0.0000000000   0.0000000000
   0.6203154813   0.0000000000   0.0000000000
   0.6200239690   0.0000000000   0.0000000000
   0.6197320392   0.0000000000   0.0000000000
   0.6194396909   0.0000000000   0.0000000000
   0.6191469224   0.0000000000   0.0000000000
   0.6188537323   0.0000000000   0.0000000000
   0.6185601192   0.0000000000   0.0000000000
   0.6182660820   0.0000000000   0.0000000000
   0.6179716187   0.0000000000   0.0000000000
   0.6176767283   0.0000000000   0.0000000000
   0.6173814093   0.0000000000   0.0000000000
   0.6170856600   0.0000000000   0.0000000000
   0.6167894795   0.0000000000   0.0000000000
   0.6164928653   0.0000000000   0.0000000000
   0.6161958169   0.0000000000   0.0000000000
   0.6158983325   0.0000000000   0.0000000000
   0.6156004103   0.0000000000   0.0000000000
   0.6153020491   0.0000000000   0.0000000000
   0.6150032475   0.0000000000   0.0000000000
   0.6147040038   0.0000000000   0.0000000000
   0.6144043165   0.0000000000   0.0000000000
   0.6141041838   0.0000000000   0.0000000000
   0.6138036045   0.0000000000   0.0000000000
   0.6135025769   0.0000000000   0.0000000000
   0.6132010995   0.0000000000   0.0000000000
   0.6128991707   0.0000000000   0.0000000000
   0.6125967889   0.0000000000   0.0000000000
   0.6122939526   0.0000000000   0.0000000000
   0.6119906600   0.0000000000   0.0000000000
   0.6116869097   0.0000000000   0.0000000000
   0.6113827001   0.0000000000   0.0000000000
   0.6110780292   0.0000000000   0.0000000000
   0.6107728957   0.0000000000   0.0000000000
   0.6104672982   0.0000000000   0.0000000000
   0.6101612344   0.0000000000   0.0000000000
   0.6098547032   0.0000000000   0.0000000000
   0.6095477026   0.0000000000   0.0000000000
   0.6092402311   0.0000000000   0.0000000000
   0.6089322867   0.0000000000   0.0000000000
   0.6086238681   0.0000000000   0.0000000000
   0.6083149736   0.0000000000   0.0000000000
   0.6080056011   0.0000000000   0.0000000000
   0.6076957490   0.0000000000   0.0000000000
   0.6073854159   0.0000000000   0.0000000000
   0.6070745995   0.0000000000   0.0000000000
   0.6067632987   0.0000000000   0.0000000000
   0.6064515110   0.0000000000   0.0000000000
   0.6061392351   0.0000000000   0.0000000000
   0.6058264693   0.0000000000   0.0000000000
   0.6055132111   0.0000000000   0.0000000000
   0.6051994597   0.0000000000   0.0000000000
   0.6048852124   0.0000000000   0.0000000000
   0.6045704680   0.0000000000   0.0000000000
   0.6042552241   0.0000000000   0.0000000000
   0.6039394792   0.0000000000   0.0000000000
   0.6036232316   0.0000000000   0.0000000000
   0.6033064791   0.0000000000   0.0000000000
   0.6029892196   0.0000000000   0.0000000000
   0.6026714518   0.0000000000   0.0000000000
   0.6023531734   0.0000000000   0.0000000000
   0.6020343827   0.0000000000   0.0000000000
   0.6017150777   0.0000000000   0.0000000000
   0.6013952561   0.0000000000   0.0000000000
   0.6010749166   0.0000000000   0.0000000000
   0.6007540568   0.0000000000   0.0000000000
   0.6004326748   0.0000000000   0.0000000000
   0.6001107686   0.0000000000   0.0000000000
   0.5997883361   0.0000000000   0.0000000000
   0.5994653755   0.0000000000   0.0000000000
   0.5991418847   0.0000000000   0.0000000000
   0.5988178616   0.0000000000   0.0000000000
   0.5984933042   0.0000000000   0.0000000000
   0.5981682106   0.0000000000   0.0000000000
   0.5978425785   0.0000000000   0.0000000000
   0.5975164058   0.0000000000   0.0000000000
   0.5971896904   0.0000000000   0.0000000000
   0.5968624302   0.0000000000   0.0000000000
   0.5965346234   0.0000000000   0.0000000000
   0.5962062674   0.0000000000   0.0000000000
   0.5958773603   0.0000000000   0.0000000000
   0.5955479001   0.0000000000   0.0000000000
   0.5952178841   0.0000000000   0.0000000000
   0.5948873105   0.0000000000   0.0000000000
   0.5945561769   0.0000000000   0.0000000000
   0.5942244815   0.0000000000   0.0000000000
   0.5938922214   0.0000000000   0.0000000000
   0.5935593950   0.0000000000   0.0000000000
   0.5932259994   0.0000000000   0.0000000000
   0.5928920328   0.0000000000   0.0000000000
   0.5925574931   0.0000000000   0.0000000000
   0.5922223773   0.0000000000   0.0000000000
   0.5918866833   0.0000000000   0.0000000000
   0.5915504094   0.0000000000   0.0000000000
   0.5912135523   0.0000000000   0.0000000000
   0.5908761104   0.0000000000   0.0000000000
   0.5905380808   0.0000000000   0.0000000000
   0.5901994615   0.0000000000   0.0000000000
   0.5898602500   0.0000000000   0.0000000000
   0.5895204436   0.0000000000   0.0000000000
   0.5891800403   0.0000000000   0.0000000000
   0.5888390370   0.0000000000   0.0000000000
   0.5884974321   0.0000000000   0.0000000000
   0.5881552222   0.0000000000   0.0000000000
   0.5878124054   0.0000000000   0.0000000000
   0.5874689793   0.0000000000   0.0000000000
   0.5871249407   0.0000000000   0.0000000000
   0.5867802875   0.0000000000   0.0000000000
   0.5864350169   0.0000000000   0.0000000000
   0.5860891267   0.0000000000   0.0000000000
   0.5857426139   0.0000000000   0.0000000000
   0.5853954761   0.0000000000   0.0000000000
   0.5850477107   0.0000000000   0.0000000000
   0.5846993147   0.0000000000   0.0000000000
   0.5843502860   0.0000000000   0.0000000000
   0.5840006214   0.0000000000   0.0000000000
   0.5836503183   0.0000000000   0.0000000000
   0.5832993739   0.0000000000   0.0000000000
   0.5829477858   0.0000000000   0.0000000000
   0.5825955509   0.0000000000   0.0000000000
   0.5822426667   0.0000000000   0.0000000000
   0.5818891299   0.0000000000   0.0000000000
   0.5815349383   0.0000000000   0.0000000000
   0.5811800886   0.0000000000   0.0000000000
   0.5808245782   0.0000000000   0.0000000000
   0.5804684041   0.0000000000   0.0000000000
   0.5801115633   0.0000000000   0.0000000000
   0.5797540528   0.0000000000   0.0000000000
   0.5793958703   0.0000000000   0.0000000000
   0.5790370122   0.0000000000   0.0000000000
   0.5786774755   0.0000000000   0.0000000000
   0.5783172578   0.0000000000   0.0000000000
   0.5779563556   0.0000000000   0.0000000000
   0.5775947658   0.0000000000   0.0000000000
   0.5772324855   0.0000000000   0.0000000000
   0.5768695114   0.0000000000   0.0000000000
   0.5765058408   0.0000000000   0.0000000000
   0.5761414701   0.0000000000   0.0000000000
   0.5757763968   0.0000000000   0.0000000000
   0.5754106171   0.0000000000   0.0000000000
   0.5750441281   0.0000000000   0.0000000000
   0.5746769262   0.0000000000   0.0000000000
   0.5743090088   0.0000000000   0.0000000000
   0.5739403719   0.0000000000   0.0000000000
   0.5735710130   0.0000000000   0.0000000000
   0.5732009280   0.0000000000   0.0000000000
   0.5728301141   0.0000000000   0.0000000000
   0.5724585677   0.0000000000   0.0000000000
   0.5720862857   0.0000000000   0.0000000000
   0.5717132643   0.0000000000   0.0000000000
   0.5713395003   0.0000000000   0.0000000000
   0.5709649900   0.0000000000   0.0000000000
   0.5705897302   0.0000000000   0.0000000000
   0.5702137173   0.0000000000   0.0000000000
   0.5698369477   0.0000000000   0.0000000000
   0.5694594178   0.0000000000   0.0000000000
   0.5690811241   0.0000000000   0.0000000000
   0.5687020630   0.0000000000   0.0000000000
   0.5683222306   0.0000000000   0.0000000000
   0.5679416237   0.0000000000   0.0000000000
   0.5675602380   0.0000000000   0.0000000000
   0.5671780703   0.0000000000   0.0000000000
   0.5667951167   0.0000000000   0.0000000000
   0.5664113734   0.0000000000   0.0000000000
   0.5660268364   0.0000000000   0.0000000000
   0.5656415019   0.0000000000   0.0000000000
   0.5652553663   0.0000000000   0.0000000000
   0.5648684255   0.0000000000   0.0000000000
   0.5644806755   0.0000000000   0.0000000000
   0.5640921122   0.0000000000   0.0000000000
   0.5637027321   0.0000000000   0.0000000000
   0.5633125309   0.0000000000   0.0000000000
   0.5629215047   0.0000000000   0.0000000000
   0.5625296489   0.0000000000   0.0000000000
   0.5621369601   0.0000000000   0.0000000000
   0.5617434335   0.0000000000   0.0000000000
   0.5613490654   0.0000000000   0.0000000000
   0.5609538513   0.0000000000   0.0000000000
   0.5605577870   0.0000000000   0.0000000000
   0.5601608684   0.0000000000   0.0000000000
   0.5597630908   0.0000000000   0.0000000000
   0.5593644502   0.0000000000   0.0000000000
   0.5589649420   0.0000000000   0.0000000000
   0.5585645621   0.0000000000   0.0000000000
   0.5581633057   0.0000000000   0.0000000000
   0.5577611684   0.0000000000   0.0000000000
   0.5573581456   0.0000000000   0.0000000000
   0.5569542330   0.0000000000   0.0000000000
   0.5565494256   0.0000000000   0.0000000000
   0.5561437192   0.0000000000   0.0000000000
   0.5557371088   0.0000000000   0.0000000000
   0.5553295898   0.0000000000   0.0000000000
   0.5549211574   0.0000000000   0.0000000000
   0.5545118067   0.0000000000   0.0000000000
   0.5541015334   0.0000000000   0.0000000000
   0.5536903318   0.0000000000   0.0000000000
   0.5532781976   0.0000000000   0.0000000000
   0.5528651255   0.0000000000   0.0000000000
   0.5524511107   0.0000000000   0.0000000000
   0.5520361479   0.0000000000   0.0000000000
   0.5516202325   0.0000000000   0.0000000000
   0.5512033591   0.0000000000   0.0000000000
   0.5507855222   0.0000000000   0.0000000000
   0.5503667172   0.0000000000   0.0000000000
   0.5499469384   0.0000000000   0.0000000000
   0.5495261807   0.0000000000   0.0000000000
   0.5491044386   0.0000000000   0.0000000000
   0.5486817070   0.0000000000   0.0000000000
   0.5482579800   0.0000000000   0.0000000000
   0.5478332525   0.0000000000   0.0000000000
   0.5474075185   0.0000000000   0.0000000000
   0.5469807731   0.0000000000   0.0000000000
   0.5465530103   0.0000000000   0.0000000000
   0.5461242243   0.0000000000   0.0000000000
   0.5456944095   0.0000000000   0.0000000000
   0.5452635600   0.0000000000   0.0000000000
   0.5448316701   0.0000000000   0.0000000000
   0.5443987339   0.0000000000   0.0000000000
   0.5439647455   0.0000000000   0.0000000000
   0.5435296986   0.0000000000   0.0000000000
   0.5430935877   0.0000000000   0.0000000000
   0.5426564061   0.0000000000   0.0000000000
   0.5422181480   0.0000000000   0.0000000000
   0.5417788073   0.0000000000   0.0000000000
   0.5413383775   0.0000000000   0.0000000000
   0.5408968522   0.0000000000   0.0000000000
   0.5404542252   0.0000000000   0.0000000000
   0.5400104897   0.0000000000   0.0000000000
   0.5395656397   0.0000000000   0.0000000000
   0.5391196685   0.0000000000   0.0000000000
   0.5386725693   0.0000000000   0.0000000000
   0.5382243355   0.0000000000   0.0000000000
   0.5377749603   0.0000000000   0.0000000000
   0.5373244371   0.0000000000   0.0000000000
   0.5368727588   0.0000000000   0.0000000000
   0.5364199185   0.0000000000   0.0000000000
   0.5359659093   0.0000000000   0.0000000000
   0.5355107238   0.0000000000   0.0000000000
   0.5350543553   0.0000000000   0.0000000000
   0.5345967964   0.0000000000   0.0000000000
   0.5341380397   0.0000000000   0.0000000000
   0.5336780781   0.0000000000   0.0000000000
   0.5332169039   0.0000000000   0.0000000000
   0.5327545098   0.0000000000   0.0000000000
   0.5322908882   0.0000000000   0.0000000000
   0.5318260313   0.0000000000   0.0000000000
   0.5313599316   0.0000000000   0.0000000000
   0.5308925814   0.0000000000   0.0000000000
   0.5304239724   0.0000000000   0.0000000000
   0.5299540970   0.0000000000   0.0000000000
   0.5294829471   0.0000000000   0.0000000000
   0.5290105147   0.0000000000   0.0000000000
   0.5285367913   0.0000000000   0.0000000000
   0.5280617691   0.0000000000   0.0000000000
   0.5275854391   0.0000000000   0.0000000000
   0.5271077935   0.0000000000   0.0000000000
   0.5266288235   0.0000000000   0.0000000000
   0.5261485203   0.0000000000   0.0000000000
   0.5256668758   0.0000000000   0.0000000000
   0.5251838805   0.0000000000   0.0000000000
   0.5246995257   0.0000000000   0.0000000000
   0.5242138027   0.0000000000   0.0000000000
   0.5237267025   0.0000000000   0.0000000000
   0.5232382155   0.0000000000   0.0000000000
   0.5227483327   0.0000000000   0.0000000000
   0.5222570447   0.0000000000   0.0000000000
   0.5217643423   0.0000000000   0.0000000000
   0.5212702153   0.0000000000   0.0000000000
   0.5207746548   0.0000000000   0.0000000000
   0.5202776504   0.0000000000   0.0000000000
   0.5197791929   0.0000000000   0.0000000000
   0.5192792717   0.0000000000   0.0000000000
   0.5187778769   0.0000000000   0.0000000000
   0.5182749987   0.0000000000   0.0000000000
   0.5177706263   0.0000000000   0.0000000000
   0.5172647495   0.0000000000   0.0000000000
   0.5167573578   0.0000000000   0.0000000000
   0.5162484404   0.0000000000   0.0000000000
   0.5157379868   0.0000000000   0.0000000000
   0.5152259859   0.0000000000   0.0000000000
   0.5147124266   0.0000000000   0.0000000000
   0.5141972982   0.0000000000   0.0000000000
   0.5136805891   0.0000000000   0.0000000000
   0.5131622880   0.0000000000   0.0000000000
   0.5126423833   0.0000000000   0.0000000000
   0.5121208636   0.0000000000   0.0000000000
   0.5115977169   0.0000000000   0.0000000000
   0.5110729315   0.0000000000   0.0000000000
   0.5105464952   0.0000000000   0.0000000000
   0.5100183957   0.0000000000   0.0000000000
   0.5094886210   0.0000000000   0.0000000000
   0.5089571585   0.0000000000   0.0000000000
   0.5084239953   0.0000000000   0.0000000000
   0.5078891190   0.0000000000   0.0000000000
   0.5073525166   0.0000000000   0.0000000000
   0.5068141749   0.0000000000   0.0000000000
   0.5062740808   0.0000000000   0.0000000000
   0.5057322206   0.0000000000   0.0000000000
   0.5051885813   0.0000000000   0.0000000000
   0.5046431487   0.0000000000   0.0000000000
   0.5040959092   0.0000000000   0.0000000000
   0.5035468485   0.0000000000   0.0000000000
   0.5029959529   0.0000000000   0.0000000000
   0.5024432071   0.0000000000   0.0000000000
   0.5018885975   0.0000000000   0.0000000000
   0.5013321086   0.0000000000   0.0000000000
   0.5007737260   0.0000000000   0.0000000000
   0.5002134342   0.0000000000   0.0000000000
   0.4996512178   0.0000000000   0.0000000000
   0.4990870616   0.0000000000   0.0000000000
   0.4985209500   0.0000000000   0.0000000000
   0.4979528666   0.0000000000   0.0000000000
   0.4973827956   0.0000000000   0.0000000000
   0.4968107206   0.0000000000   0.0000000000
   0.4962366251   0.0000000000   0.0000000000
   0.4956604922   0.0000000000   0.0000000000
   0.4950823051   0.0000000000   0.0000000000
   0.4945020465   0.0000000000   0.0000000000
   0.4939196990   0.0000000000   0.0000000000
   0.4933352447   0.0000000000   0.0000000000
   0.4927486662   0.0000000000   0.0000000000
   0.4921599451   0.0000000000   0.0000000000
   0.4915690630   0.0000000000   0.0000000000
   0.4909760012   0.0000000000   0.0000000000
   0.4903807410   0.0000000000   0.0000000000
   0.4897832631   0.0000000000   0.0000000000
   0.4891835483   0.0000000000   0.0000000000
   0.4885815769   0.0000000000   0.0000000000
   0.4879773285   0.0000000000   0.0000000000
   0.4873707836   0.0000000000   0.0000000000
   0.4867619210   0.0000000000   0.0000000000
   0.4861507203   0.0000000000   0.0000000000
   0.4855371605   0.0000000000   0.0000000000
   0.4849212199   0.0000000000   0.0000000000
   0.4843028768   0.0000000000   0.0000000000
   0.4836821096   0.0000000000   0.0000000000
   0.4830588954   0.0000000000   0.0000000000
   0.4824332120   0.0000000000   0.0000000000
   0.4818050361   0.0000000000   0.0000000000
   0.4811743446   0.0000000000   0.0000000000
   0.4805411138   0.0000000000   0.0000000000
   0.4799053194   0.0000000000   0.0000000000
   0.4792669373   0.0000000000   0.0000000000
   0.4786259427   0.0000000000   0.0000000000
   0.4779823104   0.0000000000   0.0000000000
   0.4773360150   0.0000000000   0.0000000000
   0.4766870304   0.0000000000   0.0000000000
   0.4760353305   0.0000000000   0.0000000000
   0.4753808886   0.0000000000   0.0000000000
   0.4747236774   0.0000000000   0.0000000000
   0.4740636695   0.0000000000   0.0000000000
   0.4734008369   0.0000000000   0.0000000000
   0.4727351513   0.0000000000   0.0000000000
   0.4720665835   0.0000000000   0.0000000000
   0.4713951044   0.0000000000   0.0000000000
   0.4707206841   0.0000000000   0.0000000000
   0.4700432926   0.0000000000   0.0000000000
   0.4693628987   0.0000000000   0.0000000000
   0.4686794712   0.0000000000   0.0000000000
   0.4679929786   0.0000000000   0.0000000000
   0.4673033883   0.0000000000   0.0000000000
   0.4666106673   0.0000000000   0.0000000000
   0.4659147825   0.0000000000   0.0000000000
   0.4652156999   0.0000000000   0.0000000000
   0.4645133846   0.0000000000   0.0000000000
   0.4638078018   0.0000000000   0.0000000000
   0.4630989154   0.0000000000   0.0000000000
   0.4623866894   0.0000000000   0.0000000000
   0.4616710865   0.0000000000   0.0000000000
   0.4609520691   0.0000000000   0.0000000000
   0.4602295989   0.0000000000   0.0000000000
   0.4595036370   0.0000000000   0.0000000000
   0.4587741435   0.0000000000   0.0000000000
   0.4580410779   0.0000000000   0.0000000000
   0.4573043994   0.0000000000   0.0000000000
   0.4565640659   0.0000000000   0.0000000000
   0.4558200345   0.0000000000   0.0000000000
   0.4550722622   0.0000000000   0.0000000000
   0.4543207043   0.0000000000   0.0000000000
   0.4535653158   0.0000000000   0.0000000000
   0.4528060510   0.0000000000   0.0000000000
   0.4520428628   0.0000000000   0.0000000000
   0.4512757035   0.0000000000   0.0000000000
   0.4505045246   0.0000000000   0.0000000000
   0.4497292762   0.0000000000   0.0000000000
   0.4489499082   0.0000000000   0.0000000000
   0.4481663687   0.0000000000   0.0000000000
   0.4473786052   0.0000000000   0.0000000000
   0.4465865641   0.0000000000   0.0000000000
   0.4457901908   0.0000000000   0.0000000000
   0.4449894292   0.0000000000   0.0000000000
   0.4441842226   0.0000000000   0.0000000000
   0.4433745129   0.0000000000   0.0000000000
   0.4425602407   0.0000000000   0.0000000000
   0.4417413453   0.0000000000   0.0000000000
   0.4409177648   0.0000000000   0.0000000000
   0.4400894364   0.0000000000   0.0000000000
   0.4392562955   0.0000000000   0.0000000000
   0.4384182759   0.0000000000   0.0000000000
   0.4375753107   0.0000000000   0.0000000000
   0.4367273307   0.0000000000   0.0000000000
   0.4358742659   0.0000000000   0.0000000000
   0.4350160443   0.0000000000   0.0000000000


==> anc/s87h_04/s87h_04-par5.dat <==
   311.00099999999998     
   2.5000000000000000              501
   0.9641919162   0.0000000000   0.0000000000
   0.9638090493   0.0000000000   0.0000000000
   0.9634257223   0.0000000000   0.0000000000
   0.9630419334   0.0000000000   0.0000000000
   0.9626576813   0.0000000000   0.0000000000
   0.9622729649   0.0000000000   0.0000000000
   0.9618877833   0.0000000000   0.0000000000
   0.9615021347   0.0000000000   0.0000000000
   0.9611160176   0.0000000000   0.0000000000
   0.9607294308   0.0000000000   0.0000000000
   0.9603423732   0.0000000000   0.0000000000
   0.9599548434   0.0000000000   0.0000000000
   0.9595668401   0.0000000000   0.0000000000
   0.9591783615   0.0000000000   0.0000000000
   0.9587894072   0.0000000000   0.0000000000
   0.9583999746   0.0000000000   0.0000000000
   0.9580100631   0.0000000000   0.0000000000
   0.9576196711   0.0000000000   0.0000000000
   0.9572287976   0.0000000000   0.0000000000
   0.9568374406   0.0000000000   0.0000000000
   0.9564455991   0.0000000000   0.0000000000
   0.9560532715   0.0000000000   0.0000000000
   0.9556604566   0.0000000000   0.0000000000
   0.9552671527   0.0000000000   0.0000000000
   0.9548733585   0.0000000000   0.0000000000
   0.9544790729   0.0000000000   0.0000000000
   0.9540842941   0.0000000000   0.0000000000
   0.9536890205   0.0000000000   0.0000000000
   0.9532932510   0.0000000000   0.0000000000
   0.9528969844   0.0000000000   0.0000000000
   0.9525002184   0.0000000000   0.0000000000
   0.9521029522   0.0000000000   0.0000000000
   0.9517051842   0.0000000000   0.0000000000
   0.9513069125   0.0000000000   0.0000000000
   0.9509081366   0.0000000000   0.0000000000
   0.9505088540   0.0000000000   0.0000000000
   0.9501090636   0.0000000000   0.0000000000
   0.9497087636   0.0000000000   0.0000000000
   0.9493079530   0.0000000000   0.0000000000
   0.9489066299   0.0000000000   0.0000000000
   0.9485047930   0.0000000000   0.0000000000
   0.9481024407   0.0000000000   0.0000000000
   0.9476995712   0.0000000000   0.0000000000
   0.9472961830   0.0000000000   0.0000000000
   0.9468922751   0.0000000000   0.0000000000
   0.9464878451   0.0000000000   0.0000000000
   0.9460828923   0.0000000000   0.0000000000
   0.9456774145   0.0000000000   0.0000000000
   0.9452714103   0.0000000000   0.0000000000
   0.9448648780   0.0000000000   0.0000000000
   0.9444578158   0.0000000000   0.0000000000
   0.9440502225   0.0000000000   0.0000000000
   0.9436420964   0.0000000000   0.0000000000
   0.9432334363   0.0000000000   0.0000000000
   0.9428242393   0.0000000000   0.0000000000
   0.9424145051   0.0000000000   0.0000000000
   0.9420042308   0.0000000000   0.0000000000
   0.9415934159   0.0000000000   0.0000000000
   0.9411820584   0.0000000000   0.0000000000
   0.9407701563   0.0000000000   0.0000000000
   0.9403577080   0.0000000000   0.0000000000
   0.9399447118   0.0000000000   0.0000000000
   0.9395311662   0.0000000000   0.0000000000
   0.9391170695   0.0000000000   0.0000000000
   0.9387024196   0.0000000000   0.0000000000
   0.9382872154   0.0000000000   0.0000000000
   0.9378714546   0.0000000000   0.0000000000
   0.9374551358   0.0000000000   0.0000000000
   0.9370382567   0.0000000000   0.0000000000
   0.9366208162   0.0000000000   0.0000000000
   0.9362028124   0.0000000000   0.0000000000
   0.9357842436   0.0000000000   0.0000000000
   0.9353651073   0.0000000000   0.0000000000
   0.9349454024   0.0000000000   0.0000000000
   0.9345251270   0.0000000000   0.0000000000
   0.9341042792   0.0000000000   0.0000000000
   0.9336828571   0.0000000000   0.0000000000
   0.9332608592   0.0000000000   0.0000000000
   0.9328382831   0.0000000000   0.0000000000
   0.9324151274   0.0000000000   0.0000000000
   0.9319913902   0.0000000000   0.0000000000
   0.9315670695   0.0000000000   0.0000000000
   0.9311421632   0.0000000000   0.0000000000
   0.9307166701   0.0000000000   0.0000000000
   0.9302905875   0.0000000000   0.0000000000
   0.9298639139   0.0000000000   0.0000000000
   0.9294366475   0.0000000000   0.0000000000
   0.9290087863   0.0000000000   0.0000000000
   0.9285803278   0.0000000000   0.0000000000
   0.9281512710   0.0000000000   0.0000000000
   0.9277216133   0.0000000000   0.0000000000
   0.9272913530   0.0000000000   0.0000000000
   0.9268604880   0.0000000000   0.0000000000
   0.9264290165   0.0000000000   0.0000000000
   0.9259969362   0.0000000000   0.0000000000
   0.9255642452   0.0000000000   0.0000000000
   0.9251309415   0.0000000000   0.0000000000
   0.9246970232   0.0000000000   0.0000000000
   0.9242624881   0.0000000000   0.0000000000
   0.9238273343   0.0000000000   0.0000000000
   0.9233915599   0.0000000000   0.0000000000
   0.9229551621   0.0000000000   0.0000000000
   0.9225181397   0.0000000000   0.0000000000
   0.9220804899   0.0000000000   0.0000000000
   0.9216422110   0.0000000000   0.0000000000
   0.9212033009   0.0000000000   0.0000000000
   0.9207637571   0.0000000000   0.0000000000
   0.9203235780   0.0000000000   0.0000000000
   0.9198827612   0.0000000000   0.0000000000
   0.9194413047   0.0000000000   0.0000000000
   0.9189992057   0.0000000000   0.0000000000
   0.9185564624   0.0000000000   0.0000000000
   0.9181130730   0.0000000000   0.0000000000
   0.9176690351   0.0000000000   0.0000000000
   0.9172243460   0.0000000000   0.0000000000
   0.9167790040   0.0000000000   0.0000000000
   0.9163330065   0.0000000000   0.0000000000
   0.9158863514   0.0000000000   0.0000000000
   0.9154390367   0.0000000000   0.0000000000
   0.9149910598   0.0000000000   0.0000000000
   0.9145424186   0.0000000000   0.0000000000
   0.9140931105   0.0000000000   0.0000000000
   0.9136431330   0.0000000000   0.0000000000
   0.9131924846   0.0000000000   0.0000000000
   0.9127411624   0.0000000000   0.0000000000
   0.9122891643   0.0000000000   0.0000000000
   0.9118364873   0.0000000000   0.0000000000
   0.9113831299   0.0000000000   0.0000000000
   0.9109290891   0.0000000000   0.0000000000
   0.9104743629   0.0000000000   0.0000000000
   0.9100189482   0.0000000000   0.0000000000
   0.9095628434   0.0000000000   0.0000000000
   0.9091060459   0.0000000000   0.0000000000
   0.9086485525   0.0000000000   0.0000000000
   0.9081903615   0.0000000000   0.0000000000
   0.9077314701   0.0000000000   0.0000000000
   0.9072718760   0.0000000000   0.0000000000
   0.9068115761   0.0000000000   0.0000000000
   0.9063505687   0.0000000000   0.0000000000
   0.9058888509   0.0000000000   0.0000000000
   0.9054264199   0.0000000000   0.0000000000
   0.9049632733   0.0000000000   0.0000000000
   0.9044994085   0.0000000000   0.0000000000
   0.9040348231   0.0000000000   0.0000000000
   0.9035695144   0.0000000000   0.0000000000
   0.9031034794   0.0000000000   0.0000000000
   0.9026367160   0.0000000000   0.0000000000
   0.9021692213   0.0000000000   0.0000000000
   0.9017009922   0.0000000000   0.0000000000
   0.9012320264   0.0000000000   0.0000000000
   0.9007623216   0.0000000000   0.0000000000
   0.9002918746   0.0000000000   0.0000000000
   0.8998206823   0.0000000000   0.0000000000
   0.8993487429   0.0000000000   0.0000000000
   0.8988760524   0.0000000000   0.0000000000
   0.8984026091   0.0000000000   0.0000000000
   0.8979284101   0.0000000000   0.0000000000
   0.8974534517   0.0000000000   0.0000000000
   0.8969777318   0.0000000000   0.0000000000
   0.8965012475   0.0000000000   0.0000000000
   0.8960239955   0.0000000000   0.0000000000
   0.8955459734   0.0000000000   0.0000000000
   0.8950671782   0.0000000000   0.0000000000
   0.8945876067   0.0000000000   0.0000000000
   0.8941072561   0.0000000000   0.0000000000
   0.8936261236   0.0000000000   0.0000000000
   0.8931442057   0.0000000000   0.0000000000
   0.8926615005   0.0000000000   0.0000000000
   0.8921780037   0.0000000000   0.0000000000
   0.8916937130   0.0000000000   0.0000000000
   0.8912086253   0.0000000000   0.0000000000
   0.8907227372   0.0000000000   0.0000000000
   0.8902360462   0.0000000000   0.0000000000
   0.8897485485   0.0000000000   0.0000000000
   0.8892602416   0.0000000000   0.0000000000
   0.8887711217   0.0000000000   0.0000000000
   0.8882811864   0.0000000000   0.0000000000
   0.8877904319   0.0000000000   0.0000000000
   0.8872988551   0.0000000000   0.0000000000
   0.8868064531   0.0000000000   0.0000000000
   0.8863132223   0.0000000000   0.0000000000
   0.8858191600   0.0000000000   0.0000000000
   0.8853242620   0.0000000000   0.0000000000
   0.8848285260   0.0000000000   0.0000000000
   0.8843319478   0.0000000000   0.0000000000
   0.8838345244   0.0000000000   0.0000000000
   0.8833362528   0.0000000000   0.0000000000
   0.8828371291   0.0000000000   0.0000000000
   0.8823371505   0.0000000000   0.0000000000
   0.8818363126   0.0000000000   0.0000000000
   0.8813346126   0.0000000000   0.0000000000
   0.8808320471   0.0000000000   0.0000000000
   0.8803286125   0.0000000000   0.0000000000
   0.8798243054   0.0000000000   0.0000000000
   0.8793191218   0.0000000000   0.0000000000
   0.8788130583   0.0000000000   0.0000000000
   0.8783061119   0.0000000000   0.0000000000
   0.8777982779   0.0000000000   0.0000000000
   0.8772895541   0.0000000000   0.0000000000
   0.8767799356   0.0000000000   0.0000000000
   0.8762694191   0.0000000000   0.0000000000
   0.8757580011   0.0000000000   0.0000000000
   0.8752456777   0.0000000000   0.0000000000
   0.8747324454   0.0000000000   0.0000000000
   0.8742183002   0.0000000000   0.0000000000
   0.8737032383   0.0000000000   0.0000000000
   0.8731872558   0.0000000000   0.0000000000
   0.8726703491   0.0000000000   0.0000000000
   0.8721525141   0.0000000000   0.0000000000
   0.8716337471   0.0000000000   0.0000000000
   0.8711140441   0.0000000000   0.0000000000
   0.8705934011   0.0000000000   0.0000000000
   0.8700718140   0.0000000000   0.0000000000
   0.8695492791   0.0000000000   0.0000000000
   0.8690257921   0.0000000000   0.0000000000
   0.8685013493   0.0000000000   0.0000000000
   0.8679759460   0.0000000000   0.0000000000
   0.8674495786   0.0000000000   0.0000000000
   0.8669222429   0.0000000000   0.0000000000
   0.8663939347   0.0000000000   0.0000000000
   0.8658646496   0.0000000000   0.0000000000
   0.8653343835   0.0000000000   0.0000000000
   0.8648031320   0.0000000000   0.0000000000
   0.8642708915   0.0000000000   0.0000000000
   0.8637376570   0.0000000000   0.0000000000
   0.8632034241   0.0000000000   0.0000000000
   0.8626681887   0.0000000000   0.0000000000
   0.8621319466   0.0000000000   0.0000000000
   0.8615946930   0.0000000000   0.0000000000
   0.8610564237   0.0000000000   0.0000000000
   0.8605171340   0.0000000000   0.0000000000
   0.8599768194   0.0000000000   0.0000000000
   0.8594354754   0.0000000000   0.0000000000
   0.8588930976   0.0000000000   0.0000000000
   0.8583496808   0.0000000000   0.0000000000
   0.8578052210   0.0000000000   0.0000000000
   0.8572597133   0.0000000000   0.0000000000
   0.8567131530   0.0000000000   0.0000000000
   0.8561655351   0.0000000000   0.0000000000
   0.8556168549   0.0000000000   0.0000000000
   0.8550671079   0.0000000000   0.0000000000
   0.8545162888   0.0000000000   0.0000000000
   0.8539643931   0.0000000000   0.0000000000
   0.8534114157   0.0000000000   0.0000000000
   0.8528573515   0.0000000000   0.0000000000
   0.8523021956   0.0000000000   0.0000000000
   0.8517459433   0.0000000000   0.0000000000
   0.8511885892   0.0000000000   0.0000000000
   0.8506301280   0.0000000000   0.0000000000
   0.8500705548   0.0000000000   0.0000000000
   0.8495098647   0.0000000000   0.0000000000
   0.8489480521   0.0000000000   0.0000000000
   0.8483851116   0.0000000000   0.0000000000
   0.8478210383   0.0000000000   0.0000000000
   0.8472558265   0.0000000000   0.0000000000
   0.8466894715   0.0000000000   0.0000000000
   0.8461219671   0.0000000000   0.0000000000
   0.8455533083   0.0000000000   0.0000000000
   0.8449834891   0.0000000000   0.0000000000
   0.8444125046   0.0000000000   0.0000000000
   0.8438403489   0.0000000000   0.0000000000
   0.8432670166   0.0000000000   0.0000000000
   0.8426925018   0.0000000000   0.0000000000
   0.8421167987   0.0000000000   0.0000000000
   0.8415399017   0.0000000000   0.0000000000
   0.8409618052   0.0000000000   0.0000000000
   0.8403825029   0.0000000000   0.0000000000
   0.8398019894   0.0000000000   0.0000000000
   0.8392202585   0.0000000000   0.0000000000
   0.8386373042   0.0000000000   0.0000000000
   0.8380531209   0.0000000000   0.0000000000
   0.8374677019   0.0000000000   0.0000000000
   0.8368810414   0.0000000000   0.0000000000
   0.8362931331   0.0000000000   0.0000000000
   0.8357039710   0.0000000000   0.0000000000
   0.8351135488   0.0000000000   0.0000000000
   0.8345218601   0.0000000000   0.0000000000
   0.8339288988   0.0000000000   0.0000000000
   0.8333346581   0.0000000000   0.0000000000
   0.8327391317   0.0000000000   0.0000000000
   0.8321423133   0.0000000000   0.0000000000
   0.8315441959   0.0000000000   0.0000000000
   0.8309447732   0.0000000000   0.0000000000
   0.8303440385   0.0000000000   0.0000000000
   0.8297419851   0.0000000000   0.0000000000
   0.8291386061   0.0000000000   0.0000000000
   0.8285338946   0.0000000000   0.0000000000
   0.8279278441   0.0000000000   0.0000000000
   0.8273204472   0.0000000000   0.0000000000
   0.8267116972   0.0000000000   0.0000000000
   0.8261015870   0.0000000000   0.0000000000
   0.8254901092   0.0000000000   0.0000000000
   0.8248772573   0.0000000000   0.0000000000
   0.8242630231   0.0000000000   0.0000000000
   0.8236474001   0.0000000000   0.0000000000
   0.8230303808   0.0000000000   0.0000000000
   0.8224119576   0.0000000000   0.0000000000
   0.8217921229   0.0000000000   0.0000000000
   0.8211708697   0.0000000000   0.0000000000
   0.8205481895   0.0000000000   0.0000000000
   0.8199240758   0.0000000000   0.0000000000
   0.8192985197   0.0000000000   0.0000000000
   0.8186715143   0.0000000000   0.0000000000
   0.8180430513   0.0000000000   0.0000000000
   0.8174131232   0.0000000000   0.0000000000
   0.8167817210   0.0000000000   0.0000000000
   0.8161488377   0.0000000000   0.0000000000
   0.8155144646   0.0000000000   0.0000000000
   0.8148785939   0.0000000000   0.0000000000
   0.8142412167   0.0000000000   0.0000000000
   0.8136023252   0.0000000000   0.0000000000
   0.8129619109   0.0000000000   0.0000000000
   0.8123199650   0.0000000000   0.0000000000
   0.8116764792   0.0000000000   0.0000000000
   0.8110314446   0.0000000000   0.0000000000
   0.8103848528   0.0000000000   0.0000000000
   0.8097366946   0.0000000000   0.0000000000
   0.8090869617   0.0000000000   0.0000000000
   0.8084356444   0.0000000000   0.0000000000
   0.8077827342   0.0000000000   0.0000000000
   0.8071282222   0.0000000000   0.0000000000
   0.8064720984   0.0000000000   0.0000000000
   0.8058143540   0.0000000000   0.0000000000
   0.8051549794   0.0000000000   0.0000000000
   0.8044939654   0.0000000000   0.0000000000
   0.8038313024   0.0000000000   0.0000000000
   0.8031669807   0.0000000000   0.0000000000
   0.8025009905   0.0000000000   0.0000000000
   0.8018333226   0.0000000000   0.0000000000
   0.8011639660   0.0000000000   0.0000000000
   0.8004929113   0.0000000000   0.0000000000
   0.7998201486   0.0000000000   0.0000000000
   0.7991456675   0.0000000000   0.0000000000
   0.7984694575   0.0000000000   0.0000000000
   0.7977915089   0.0000000000   0.0000000000
   0.7971118104   0.0000000000   0.0000000000
   0.7964303519   0.0000000000   0.0000000000
   0.7957471227   0.0000000000   0.0000000000
   0.7950621118   0.0000000000   0.0000000000
   0.7943753087   0.0000000000   0.0000000000
   0.7936867019   0.0000000000   0.0000000000
   0.7929962810   0.0000000000   0.0000000000
   0.7923040338   0.0000000000   0.0000000000
   0.7916099503   0.0000000000   0.0000000000
   0.7909140178   0.0000000000   0.0000000000
   0.7902162256   0.0000000000   0.0000000000
   0.7895165618   0.0000000000   0.0000000000
   0.7888150146   0.0000000000   0.0000000000
   0.7881115725   0.0000000000   0.0000000000
   0.7874062227   0.0000000000   0.0000000000
   0.7866989537   0.0000000000   0.0000000000
   0.7859897532   0.0000000000   0.0000000000
   0.7852786087   0.0000000000   0.0000000000
   0.7845655080   0.0000000000   0.0000000000
   0.7838504382   0.0000000000   0.0000000000
   0.7831333866   0.0000000000   0.0000000000
   0.7824143400   0.0000000000   0.0000000000
   0.7816932862   0.0000000000   0.0000000000
   0.7809702115   0.0000000000   0.0000000000
   0.7802451032   0.0000000000   0.0000000000
   0.7795179471   0.0000000000   0.0000000000
   0.7787887301   0.0000000000   0.0000000000
   0.7780574383   0.0000000000   0.0000000000
   0.7773240580   0.0000000000   0.0000000000
   0.7765885755   0.0000000000   0.0000000000
   0.7758509763   0.0000000000   0.0000000000
   0.7751112463   0.0000000000   0.0000000000
   0.7743693711   0.0000000000   0.0000000000
   0.7736253359   0.0000000000   0.0000000000
   0.7728791263   0.0000000000   0.0000000000
   0.7721307271   0.0000000000   0.0000000000
   0.7713801234   0.0000000000   0.0000000000
   0.7706273001   0.0000000000   0.0000000000
   0.7698722415   0.0000000000   0.0000000000
   0.7691149323   0.0000000000   0.0000000000
   0.7683553564   0.0000000000   0.0000000000
   0.7675934987   0.0000000000   0.0000000000
   0.7668293422   0.0000000000   0.0000000000
   0.7660628714   0.0000000000   0.0000000000
   0.7652940696   0.0000000000   0.0000000000
   0.7645229199   0.0000000000   0.0000000000
   0.7637494060   0.0000000000   0.0000000000
   0.7629735102   0.0000000000   0.0000000000
   0.7621952163   0.0000000000   0.0000000000
   0.7614145061   0.0000000000   0.0000000000
   0.7606313624   0.0000000000   0.0000000000
   0.7598457672   0.0000000000   0.0000000000
   0.7590577029   0.0000000000   0.0000000000
   0.7582671510   0.0000000000   0.0000000000
   0.7574740931   0.0000000000   0.0000000000
   0.7566785105   0.0000000000   0.0000000000
   0.7558803847   0.0000000000   0.0000000000
   0.7550796961   0.0000000000   0.0000000000
   0.7542764261   0.0000000000   0.0000000000
   0.7534705546   0.0000000000   0.0000000000
   0.7526620623   0.0000000000   0.0000000000
   0.7518509289   0.0000000000   0.0000000000
   0.7510371341   0.0000000000   0.0000000000
   0.7502206578   0.0000000000   0.0000000000
   0.7494014793   0.0000000000   0.0000000000
   0.7485795771   0.0000000000   0.0000000000
   0.7477549302   0.0000000000   0.0000000000
   0.7469275176   0.0000000000   0.0000000000
   0.7460973167   0.0000000000   0.0000000000
   0.7452643063   0.0000000000   0.0000000000
   0.7444284635   0.0000000000   0.0000000000
   0.7435897659   0.0000000000   0.0000000000
   0.7427481910   0.0000000000   0.0000000000
   0.7419037150   0.0000000000   0.0000000000
   0.7410563149   0.0000000000   0.0000000000
   0.7402059670   0.0000000000   0.0000000000
   0.7393526467   0.0000000000   0.0000000000
   0.7384963303   0.0000000000   0.0000000000
   0.7376369928   0.0000000000   0.0000000000
   0.7367746093   0.0000000000   0.0000000000
   0.7359091546   0.0000000000   0.0000000000
   0.7350406026   0.0000000000   0.0000000000
   0.7341689276   0.0000000000   0.0000000000
   0.7332941034   0.0000000000   0.0000000000
   0.7324161031   0.0000000000   0.0000000000
   0.7315348997   0.0000000000   0.0000000000
   0.7306504657   0.0000000000   0.0000000000
   0.7297627737   0.0000000000   0.0000000000
   0.7288717949   0.0000000000   0.0000000000
   0.7279775014   0.0000000000   0.0000000000
   0.7270798638   0.0000000000   0.0000000000
   0.7261788531   0.0000000000   0.0000000000
   0.7252744394   0.0000000000   0.0000000000
   0.7243665924   0.0000000000   0.0000000000
   0.7234552818   0.0000000000   0.0000000000
   0.7225404765   0.0000000000   0.0000000000
   0.7216221451   0.0000000000   0.0000000000
   0.7207002555   0.0000000000   0.0000000000
   0.7197747754   0.0000000000   0.0000000000
   0.7188456725   0.0000000000   0.0000000000
   0.7179129129   0.0000000000   0.0000000000
   0.7169764628   0.0000000000   0.0000000000
   0.7160362884   0.0000000000   0.0000000000
   0.7150923546   0.0000000000   0.0000000000
   0.7141446262   0.0000000000   0.0000000000
   0.7131930675   0.0000000000   0.0000000000
   0.7122376420   0.0000000000   0.0000000000
   0.7112783130   0.0000000000   0.0000000000
   0.7103150429   0.0000000000   0.0000000000
   0.7093477940   0.0000000000   0.0000000000
   0.7083765273   0.0000000000   0.0000000000
   0.7074012040   0.0000000000   0.0000000000
   0.7064217841   0.0000000000   0.0000000000
   0.7054382270   0.0000000000   0.0000000000
   0.7044504922   0.0000000000   0.0000000000
   0.7034585374   0.0000000000   0.0000000000
   0.7024623208   0.0000000000   0.0000000000
   0.7014617994   0.0000000000   0.0000000000
   0.7004569294   0.0000000000   0.0000000000
   0.6994476660   0.0000000000   0.0000000000
   0.6984339648   0.0000000000   0.0000000000
   0.6974157797   0.0000000000   0.0000000000
   0.6963930639   0.0000000000   0.0000000000
   0.6953657704   0.0000000000   0.0000000000
   0.6943338507   0.0000000000   0.0000000000
   0.6932972561   0.0000000000   0.0000000000
   0.6922559371   0.0000000000   0.0000000000
   0.6912098428   0.0000000000   0.0000000000
   0.6901589217   0.0000000000   0.0000000000
   0.6891031214   0.0000000000   0.0000000000
   0.6880423894   0.0000000000   0.0000000000
   0.6869766708   0.0000000000   0.0000000000
   0.6859059106   0.0000000000   0.0000000000
   0.6848300534   0.0000000000   0.0000000000
   0.6837490415   0.0000000000   0.0000000000
   0.6826628172   0.0000000000   0.0000000000
   0.6815713214   0.0000000000   0.0000000000
   0.6804744940   0.0000000000   0.0000000000
   0.6793722739   0.0000000000   0.0000000000
   0.6782645985   0.0000000000   0.0000000000
   0.6771514045   0.0000000000   0.0000000000
   0.6760326274   0.0000000000   0.0000000000
   0.6749082010   0.0000000000   0.0000000000
   0.6737780588   0.0000000000   0.0000000000
   0.6726421323   0.0000000000   0.0000000000
   0.6715003516   0.0000000000   0.0000000000
   0.6703526460   0.0000000000   0.0000000000
   0.6691989433   0.0000000000   0.0000000000
   0.6680391698   0.0000000000   0.0000000000
   0.6668732502   0.0000000000   0.0000000000
   0.6657011082   0.0000000000   0.0000000000
   0.6645226654   0.0000000000   0.0000000000
   0.6633378424   0.0000000000   0.0000000000
   0.6621465581   0.0000000000   0.0000000000
   0.6609487291   0.0000000000   0.0000000000
   0.6597442713   0.0000000000   0.0000000000
   0.6585330980   0.0000000000   0.0000000000
   0.6573151218   0.0000000000   0.0000000000
   0.6560902520   0.0000000000   0.0000000000
   0.6548583975   0.0000000000   0.0000000000
   0.6536194640   0.0000000000   0.0000000000
   0.6523733561   0.0000000000   0.0000000000
   0.6511199763   0.0000000000   0.0000000000
   0.6498592245   0.0000000000   0.0000000000
   0.6485909983   0.0000000000   0.0000000000
   0.6473151939   0.0000000000   0.0000000000


==> anc/s87h_04/s87h_04-par6.dat <==
   1561.0010000000000     
   12.500000000000000              501
   1.4380314090   0.0000000000   0.0000000000
   1.4374589499   0.0000000000   0.0000000000
   1.4368858018   0.0000000000   0.0000000000
   1.4363119634   0.0000000000   0.0000000000
   1.4357374325   0.0000000000   0.0000000000
   1.4351622071   0.0000000000   0.0000000000
   1.4345862850   0.0000000000   0.0000000000
   1.4340096649   0.0000000000   0.0000000000
   1.4334323438   0.0000000000   0.0000000000
   1.4328543206   0.0000000000   0.0000000000
   1.4322755929   0.0000000000   0.0000000000
   1.4316961589   0.0000000000   0.0000000000
   1.4311160161   0.0000000000   0.0000000000
   1.4305351635   0.0000000000   0.0000000000
   1.4299535980   0.0000000000   0.0000000000
   1.4293713184   0.0000000000   0.0000000000
   1.4287883218   0.0000000000   0.0000000000
   1.4282046064   0.0000000000   0.0000000000
   1.4276201709   0.0000000000   0.0000000000
   1.4270350125   0.0000000000   0.0000000000
   1.4264491286   0.0000000000   0.0000000000
   1.4258625188   0.0000000000   0.0000000000
   1.4252751794   0.0000000000   0.0000000000
   1.4246871086   0.0000000000   0.0000000000
   1.4240983047   0.0000000000   0.0000000000
   1.4235087653   0.0000000000   0.0000000000
   1.4229184880   0.0000000000   0.0000000000
   1.4223274716   0.0000000000   0.0000000000
   1.4217357125   0.0000000000   0.0000000000
   1.4211432101   0.0000000000   0.0000000000
   1.4205499609   0.0000000000   0.0000000000
   1.4199559637   0.0000000000   0.0000000000
   1.4193612154   0.0000000000   0.0000000000
   1.4187657138   0.0000000000   0.0000000000
   1.4181694581   0.0000000000   0.0000000000
   1.4175724443   0.0000000000   0.0000000000
   1.4169746711   0.0000000000   0.0000000000
   1.4163761362   0.0000000000   0.0000000000
   1.4157768365   0.0000000000   0.0000000000
   1.4151767715   0.0000000000   0.0000000000
   1.4145759370   0.0000000000   0.0000000000
   1.4139743312   0.0000000000   0.0000000000
   1.4133719530   0.0000000000   0.0000000000
   1.4127687987   0.0000000000   0.0000000000
   1.4121648659   0.0000000000   0.0000000000
   1.4115601536   0.0000000000   0.0000000000
   1.4109546580   0.0000000000   0.0000000000
   1.4103483780   0.0000000000   0.0000000000
   1.4097413101   0.0000000000   0.0000000000
   1.4091334524   0.0000000000   0.0000000000
   1.4085248025   0.0000000000   0.0000000000
   1.4079153582   0.0000000000   0.0000000000
   1.4073051169   0.0000000000   0.0000000000
   1.4066940757   0.0000000000   0.0000000000
   1.4060822328   0.0000000000   0.0000000000
   1.4054695853   0.0000000000   0.0000000000
   1.4048561313   0.0000000000   0.0000000000
   1.4042418679   0.0000000000   0.0000000000
   1.4036267926   0.0000000000   0.0000000000
   1.4030109026   0.0000000000   0.0000000000
   1.4023941960   0.0000000000   0.0000000000
   1.4017766704   0.0000000000   0.0000000000
   1.4011583223   0.0000000000   0.0000000000
   1.4005391499   0.0000000000   0.0000000000
   1.3999191507   0.0000000000   0.0000000000
   1.3992983212   0.0000000000   0.0000000000
   1.3986766597   0.0000000000   0.0000000000
   1.3980541637   0.0000000000   0.0000000000
   1.3974308296   0.0000000000   0.0000000000
   1.3968066557   0.0000000000   0.0000000000
   1.3961816390   0.0000000000   0.0000000000
   1.3955557772   0.0000000000   0.0000000000
   1.3949290671   0.0000000000   0.0000000000
   1.3943015065   0.0000000000   0.0000000000
   1.3936730917   0.0000000000   0.0000000000
   1.3930438217   0.0000000000   0.0000000000
   1.3924136921   0.0000000000   0.0000000000
   1.3917827006   0.0000000000   0.0000000000
   1.3911508455   0.0000000000   0.0000000000
   1.3905181225   0.0000000000   0.0000000000
   1.3898845299   0.0000000000   0.0000000000
   1.3892500647   0.0000000000   0.0000000000
   1.3886147239   0.0000000000   0.0000000000
   1.3879785045   0.0000000000   0.0000000000
   1.3873414042   0.0000000000   0.0000000000
   1.3867034199   0.0000000000   0.0000000000
   1.3860645481   0.0000000000   0.0000000000
   1.3854247864   0.0000000000   0.0000000000
   1.3847841330   0.0000000000   0.0000000000
   1.3841425832   0.0000000000   0.0000000000
   1.3835001346   0.0000000000   0.0000000000
   1.3828567853   0.0000000000   0.0000000000
   1.3822125312   0.0000000000   0.0000000000
   1.3815673693   0.0000000000   0.0000000000
   1.3809212973   0.0000000000   0.0000000000
   1.3802743121   0.0000000000   0.0000000000
   1.3796264102   0.0000000000   0.0000000000
   1.3789775892   0.0000000000   0.0000000000
   1.3783278455   0.0000000000   0.0000000000
   1.3776771762   0.0000000000   0.0000000000
   1.3770255782   0.0000000000   0.0000000000
   1.3763730480   0.0000000000   0.0000000000
   1.3757195832   0.0000000000   0.0000000000
   1.3750651809   0.0000000000   0.0000000000
   1.3744098373   0.0000000000   0.0000000000
   1.3737535491   0.0000000000   0.0000000000
   1.3730963137   0.0000000000   0.0000000000
   1.3724381270   0.0000000000   0.0000000000
   1.3717789873   0.0000000000   0.0000000000
   1.3711188897   0.0000000000   0.0000000000
   1.3704578324   0.0000000000   0.0000000000
   1.3697958108   0.0000000000   0.0000000000
   1.3691328224   0.0000000000   0.0000000000
   1.3684688642   0.0000000000   0.0000000000
   1.3678039320   0.0000000000   0.0000000000
   1.3671380236   0.0000000000   0.0000000000
   1.3664711340   0.0000000000   0.0000000000
   1.3658032616   0.0000000000   0.0000000000
   1.3651344015   0.0000000000   0.0000000000
   1.3644645514   0.0000000000   0.0000000000
   1.3637937077   0.0000000000   0.0000000000
   1.3631218662   0.0000000000   0.0000000000
   1.3624490245   0.0000000000   0.0000000000
   1.3617751779   0.0000000000   0.0000000000
   1.3611003240   0.0000000000   0.0000000000
   1.3604244586   0.0000000000   0.0000000000
   1.3597475787   0.0000000000   0.0000000000
   1.3590696808   0.0000000000   0.0000000000
   1.3583907600   0.0000000000   0.0000000000
   1.3577108141   0.0000000000   0.0000000000
   1.3570298394   0.0000000000   0.0000000000
   1.3563478311   0.0000000000   0.0000000000
   1.3556647869   0.0000000000   0.0000000000
   1.3549807026   0.0000000000   0.0000000000
   1.3542955740   0.0000000000   0.0000000000
   1.3536093982   0.0000000000   0.0000000000
   1.3529221710   0.0000000000   0.0000000000
   1.3522338887   0.0000000000   0.0000000000
   1.3515445473   0.0000000000   0.0000000000
   1.3508541437   0.0000000000   0.0000000000
   1.3501626732   0.0000000000   0.0000000000
   1.3494701328   0.0000000000   0.0000000000
   1.3487765177   0.0000000000   0.0000000000
   1.3480818244   0.0000000000   0.0000000000
   1.3473860492   0.0000000000   0.0000000000
   1.3466891881   0.0000000000   0.0000000000
   1.3459912374   0.0000000000   0.0000000000
   1.3452921923   0.0000000000   0.0000000000
   1.3445920493   0.0000000000   0.0000000000
   1.3438908043   0.0000000000   0.0000000000
   1.3431884535   0.0000000000   0.0000000000
   1.3424849924   0.0000000000   0.0000000000
   1.3417804172   0.0000000000   0.0000000000
   1.3410747238   0.0000000000   0.0000000000
   1.3403679081   0.0000000000   0.0000000000
   1.3396599652   0.0000000000   0.0000000000
   1.3389508917   0.0000000000   0.0000000000
   1.3382406833   0.0000000000   0.0000000000
   1.3375293352   0.0000000000   0.0000000000
   1.3368168440   0.0000000000   0.0000000000
   1.3361032041   0.0000000000   0.0000000000
   1.3353884127   0.0000000000   0.0000000000
   1.3346724643   0.0000000000   0.0000000000
   1.3339553555   0.0000000000   0.0000000000
   1.3332370808   0.0000000000   0.0000000000
   1.3325176366   0.0000000000   0.0000000000
   1.3317970183   0.0000000000   0.0000000000
   1.3310752215   0.0000000000   0.0000000000
   1.3303522410   0.0000000000   0.0000000000
   1.3296280732   0.0000000000   0.0000000000
   1.3289027127   0.0000000000   0.0000000000
   1.3281761553   0.0000000000   0.0000000000
   1.3274483963   0.0000000000   0.0000000000
   1.3267194315   0.0000000000   0.0000000000
   1.3259892561   0.0000000000   0.0000000000
   1.3252578648   0.0000000000   0.0000000000
   1.3245252534   0.0000000000   0.0000000000
   1.3237914165   0.0000000000   0.0000000000
   1.3230563500   0.0000000000   0.0000000000
   1.3223200490   0.0000000000   0.0000000000
   1.3215825089   0.0000000000   0.0000000000
   1.3208437242   0.0000000000   0.0000000000
   1.3201036896   0.0000000000   0.0000000000
   1.3193624016   0.0000000000   0.0000000000
   1.3186198541   0.0000000000   0.0000000000
   1.3178760429   0.0000000000   0.0000000000
   1.3171309616   0.0000000000   0.0000000000
   1.3163846066   0.0000000000   0.0000000000
   1.3156369724   0.0000000000   0.0000000000
   1.3148880532   0.0000000000   0.0000000000
   1.3141378447   0.0000000000   0.0000000000
   1.3133863415   0.0000000000   0.0000000000
   1.3126335379   0.0000000000   0.0000000000
   1.3118794294   0.0000000000   0.0000000000
   1.3111240097   0.0000000000   0.0000000000
   1.3103672745   0.0000000000   0.0000000000
   1.3096092179   0.0000000000   0.0000000000
   1.3088498344   0.0000000000   0.0000000000
   1.3080891194   0.0000000000   0.0000000000
   1.3073270663   0.0000000000   0.0000000000
   1.3065636697   0.0000000000   0.0000000000
   1.3057989254   0.0000000000   0.0000000000
   1.3050328263   0.0000000000   0.0000000000
   1.3042653676   0.0000000000   0.0000000000
   1.3034965434   0.0000000000   0.0000000000
   1.3027263477   0.0000000000   0.0000000000
   1.3019547757   0.0000000000   0.0000000000
   1.3011818208   0.0000000000   0.0000000000
   1.3004074778   0.0000000000   0.0000000000
   1.2996317407   0.0000000000   0.0000000000
   1.2988546028   0.0000000000   0.0000000000
   1.2980760594   0.0000000000   0.0000000000
   1.2972961040   0.0000000000   0.0000000000
   1.2965147307   0.0000000000   0.0000000000
   1.2957319333   0.0000000000   0.0000000000
   1.2949477061   0.0000000000   0.0000000000
   1.2941620429   0.0000000000   0.0000000000
   1.2933749368   0.0000000000   0.0000000000
   1.2925863828   0.0000000000   0.0000000000
   1.2917963739   0.0000000000   0.0000000000
   1.2910049035   0.0000000000   0.0000000000
   1.2902119662   0.0000000000   0.0000000000
   1.2894175555   0.0000000000   0.0000000000
   1.2886216643   0.0000000000   0.0000000000
   1.2878242870   0.0000000000   0.0000000000
   1.2870254161   0.0000000000   0.0000000000
   1.2862250461   0.0000000000   0.0000000000
   1.2854231699   0.0000000000   0.0000000000
   1.2846197810   0.0000000000   0.0000000000
   1.2838148727   0.0000000000   0.0000000000
   1.2830084380   0.0000000000   0.0000000000
   1.2822004702   0.0000000000   0.0000000000
   1.2813909628   0.0000000000   0.0000000000
   1.2805799093   0.0000000000   0.0000000000
   1.2797673019   0.0000000000   0.0000000000
   1.2789531334   0.0000000000   0.0000000000
   1.2781373986   0.0000000000   0.0000000000
   1.2773200884   0.0000000000   0.0000000000
   1.2765011968   0.0000000000   0.0000000000
   1.2756807162   0.0000000000   0.0000000000
   1.2748586400   0.0000000000   0.0000000000
   1.2740349605   0.0000000000   0.0000000000
   1.2732096704   0.0000000000   0.0000000000
   1.2723827620   0.0000000000   0.0000000000
   1.2715542283   0.0000000000   0.0000000000
   1.2707240619   0.0000000000   0.0000000000
   1.2698922553   0.0000000000   0.0000000000
   1.2690588006   0.0000000000   0.0000000000
   1.2682236900   0.0000000000   0.0000000000
   1.2673869165   0.0000000000   0.0000000000
   1.2665484717   0.0000000000   0.0000000000
   1.2657083478   0.0000000000   0.0000000000
   1.2648665377   0.0000000000   0.0000000000
   1.2640230330   0.0000000000   0.0000000000
   1.2631778254   0.0000000000   0.0000000000
   1.2623309072   0.0000000000   0.0000000000
   1.2614822706   0.0000000000   0.0000000000
   1.2606319066   0.0000000000   0.0000000000
   1.2597798081   0.0000000000   0.0000000000
   1.2589259656   0.0000000000   0.0000000000
   1.2580703720   0.0000000000   0.0000000000
   1.2572130176   0.0000000000   0.0000000000
   1.2563538947   0.0000000000   0.0000000000
   1.2554929950   0.0000000000   0.0000000000
   1.2546303096   0.0000000000   0.0000000000
   1.2537658294   0.0000000000   0.0000000000
   1.2528995462   0.0000000000   0.0000000000
   1.2520314511   0.0000000000   0.0000000000
   1.2511615350   0.0000000000   0.0000000000
   1.2502897891   0.0000000000   0.0000000000
   1.2494162049   0.0000000000   0.0000000000
   1.2485407724   0.0000000000   0.0000000000
   1.2476634832   0.0000000000   0.0000000000
   1.2467843278   0.0000000000   0.0000000000
   1.2459032967   0.0000000000   0.0000000000
   1.2450203808   0.0000000000   0.0000000000
   1.2441355707   0.0000000000   0.0000000000
   1.2432488575   0.0000000000   0.0000000000
   1.2423602303   0.0000000000   0.0000000000
   1.2414696797   0.0000000000   0.0000000000
   1.2405771973   0.0000000000   0.0000000000
   1.2396827718   0.0000000000   0.0000000000
   1.2387863936   0.0000000000   0.0000000000
   1.2378880533   0.0000000000   0.0000000000
   1.2369877406   0.0000000000   0.0000000000
   1.2360854455   0.0000000000   0.0000000000
   1.2351811572   0.0000000000   0.0000000000
   1.2342748656   0.0000000000   0.0000000000
   1.2333665606   0.0000000000   0.0000000000
   1.2324562319   0.0000000000   0.0000000000
   1.2315438684   0.0000000000   0.0000000000
   1.2306294598   0.0000000000   0.0000000000
   1.2297129955   0.0000000000   0.0000000000
   1.2287944647   0.0000000000   0.0000000000
   1.2278738560   0.0000000000   0.0000000000
   1.2269511589   0.0000000000   0.0000000000
   1.2260263618   0.0000000000   0.0000000000
   1.2250994535   0.0000000000   0.0000000000
   1.2241704240   0.0000000000   0.0000000000
   1.2232392599   0.0000000000   0.0000000000
   1.2223059519   0.0000000000   0.0000000000
   1.2213704868   0.0000000000   0.0000000000
   1.2204328533   0.0000000000   0.0000000000
   1.2194930401   0.0000000000   0.0000000000
   1.2185510351   0.0000000000   0.0000000000
   1.2176068260   0.0000000000   0.0000000000
   1.2166604014   0.0000000000   0.0000000000
   1.2157117488   0.0000000000   0.0000000000
   1.2147608562   0.0000000000   0.0000000000
   1.2138077100   0.0000000000   0.0000000000
   1.2128522994   0.0000000000   0.0000000000
   1.2118946107   0.0000000000   0.0000000000
   1.2109346320   0.0000000000   0.0000000000
   1.2099723496   0.0000000000   0.0000000000
   1.2090077510   0.0000000000   0.0000000000
   1.2080408230   0.0000000000   0.0000000000
   1.2070715531   0.0000000000   0.0000000000
   1.2060999270   0.0000000000   0.0000000000
   1.2051259317   0.0000000000   0.0000000000
   1.2041495540   0.0000000000   0.0000000000
   1.2031707802   0.0000000000   0.0000000000
   1.2021895965   0.0000000000   0.0000000000
   1.2012059881   0.0000000000   0.0000000000
   1.2002199425   0.0000000000   0.0000000000
   1.1992314442   0.0000000000   0.0000000000
   1.1982404800   0.0000000000   0.0000000000
   1.1972470351   0.0000000000   0.0000000000
   1.1962510946   0.0000000000   0.0000000000
   1.1952526440   0.0000000000   0.0000000000
   1.1942516693   0.0000000000   0.0000000000
   1.1932481541   0.0000000000   0.0000000000
   1.1922420844   0.0000000000   0.0000000000
   1.1912334450   0.0000000000   0.0000000000
   1.1902222200   0.0000000000   0.0000000000
   1.1892083939   0.0000000000   0.0000000000
   1.1881919511   0.0000000000   0.0000000000
   1.1871728762   0.0000000000   0.0000000000
   1.1861511531   0.0000000000   0.0000000000
   1.1851267656   0.0000000000   0.0000000000
   1.1840996971   0.0000000000   0.0000000000
   1.1830699315   0.0000000000   0.0000000000
   1.1820374521   0.0000000000   0.0000000000
   1.1810022422   0.0000000000   0.0000000000
   1.1799642851   0.0000000000   0.0000000000
   1.1789235636   0.0000000000   0.0000000000
   1.1778800603   0.0000000000   0.0000000000
   1.1768337580   0.0000000000   0.0000000000
   1.1757846393   0.0000000000   0.0000000000
   1.1747326859   0.0000000000   0.0000000000
   1.1736778798   0.0000000000   0.0000000000
   1.1726202037   0.0000000000   0.0000000000
   1.1715596389   0.0000000000   0.0000000000
   1.1704961669   0.0000000000   0.0000000000
   1.1694297688   0.0000000000   0.0000000000
   1.1683604263   0.0000000000   0.0000000000
   1.1672881197   0.0000000000   0.0000000000
   1.1662128305   0.0000000000   0.0000000000
   1.1651345383   0.0000000000   0.0000000000
   1.1640532242   0.0000000000   0.0000000000
   1.1629688685   0.0000000000   0.0000000000
   1.1618814509   0.0000000000   0.0000000000
   1.1607909512   0.0000000000   0.0000000000
   1.1596973484   0.0000000000   0.0000000000
   1.1586006223   0.0000000000   0.0000000000
   1.1575007527   0.0000000000   0.0000000000
   1.1563977172   0.0000000000   0.0000000000
   1.1552914955   0.0000000000   0.0000000000
   1.1541820653   0.0000000000   0.0000000000
   1.1530694052   0.0000000000   0.0000000000
   1.1519534930   0.0000000000   0.0000000000
   1.1508343067   0.0000000000   0.0000000000
   1.1497118231   0.0000000000   0.0000000000
   1.1485860207   0.0000000000   0.0000000000
   1.1474568757   0.0000000000   0.0000000000
   1.1463243642   0.0000000000   0.0000000000
   1.1451884641   0.0000000000   0.0000000000
   1.1440491512   0.0000000000   0.0000000000
   1.1429064008   0.0000000000   0.0000000000
   1.1417601891   0.0000000000   0.0000000000
   1.1406104918   0.0000000000   0.0000000000
   1.1394572838   0.0000000000   0.0000000000
   1.1383005401   0.0000000000   0.0000000000
   1.1371402349   0.0000000000   0.0000000000
   1.1359763428   0.0000000000   0.0000000000
   1.1348088380   0.0000000000   0.0000000000
   1.1336376937   0.0000000000   0.0000000000
   1.1324628844   0.0000000000   0.0000000000
   1.1312843820   0.0000000000   0.0000000000
   1.1301021596   0.0000000000   0.0000000000
   1.1289161905   0.0000000000   0.0000000000
   1.1277264460   0.0000000000   0.0000000000
   1.1265328982   0.0000000000   0.0000000000
   1.1253355183   0.0000000000   0.0000000000
   1.1241342785   0.0000000000   0.0000000000
   1.1229291483   0.0000000000   0.0000000000
   1.1217200991   0.0000000000   0.0000000000
   1.1205071010   0.0000000000   0.0000000000
   1.1192901232   0.0000000000   0.0000000000
   1.1180691358   0.0000000000   0.0000000000
   1.1168441071   0.0000000000   0.0000000000
   1.1156150069   0.0000000000   0.0000000000
   1.1143818023   0.0000000000   0.0000000000
   1.1131444611   0.0000000000   0.0000000000
   1.1119029518   0.0000000000   0.0000000000
   1.1106572416   0.0000000000   0.0000000000
   1.1094072958   0.0000000000   0.0000000000
   1.1081530817   0.0000000000   0.0000000000
   1.1068945648   0.0000000000   0.0000000000
   1.1056317105   0.0000000000   0.0000000000
   1.1043644842   0.0000000000   0.0000000000
   1.1030928495   0.0000000000   0.0000000000
   1.1018167718   0.0000000000   0.0000000000
   1.1005362131   0.0000000000   0.0000000000
   1.0992511382   0.0000000000   0.0000000000
   1.0979615082   0.0000000000   0.0000000000
   1.0966672864   0.0000000000   0.0000000000
   1.0953684341   0.0000000000   0.0000000000
   1.0940649121   0.0000000000   0.0000000000
   1.0927566820   0.0000000000   0.0000000000
   1.0914437025   0.0000000000   0.0000000000
   1.0901259344   0.0000000000   0.0000000000
   1.0888033365   0.0000000000   0.0000000000
   1.0874758666   0.0000000000   0.0000000000
   1.0861434834   0.0000000000   0.0000000000
   1.0848061442   0.0000000000   0.0000000000
   1.0834638052   0.0000000000   0.0000000000
   1.0821164238   0.0000000000   0.0000000000
   1.0807639538   0.0000000000   0.0000000000
   1.0794063514   0.0000000000   0.0000000000
   1.0780435710   0.0000000000   0.0000000000
   1.0766755652   0.0000000000   0.0000000000
   1.0753022884   0.0000000000   0.0000000000
   1.0739236920   0.0000000000   0.0000000000
   1.0725397279   0.0000000000   0.0000000000
   1.0711503472   0.0000000000   0.0000000000
   1.0697555002   0.0000000000   0.0000000000
   1.0683551361   0.0000000000   0.0000000000
   1.0669492044   0.0000000000   0.0000000000
   1.0655376526   0.0000000000   0.0000000000
   1.0641204282   0.0000000000   0.0000000000
   1.0626974781   0.0000000000   0.0000000000
   1.0612687471   0.0000000000   0.0000000000
   1.0598341813   0.0000000000   0.0000000000
   1.0583937236   0.0000000000   0.0000000000
   1.0569473179   0.0000000000   0.0000000000
   1.0554949065   0.0000000000   0.0000000000
   1.0540364309   0.0000000000   0.0000000000
   1.0525718322   0.0000000000   0.0000000000
   1.0511010488   0.0000000000   0.0000000000
   1.0496240207   0.0000000000   0.0000000000
   1.0481406846   0.0000000000   0.0000000000
   1.0466509785   0.0000000000   0.0000000000
   1.0451548370   0.0000000000   0.0000000000
   1.0436521961   0.0000000000   0.0000000000
   1.0421429884   0.0000000000   0.0000000000
   1.0406271469   0.0000000000   0.0000000000
   1.0391046037   0.0000000000   0.0000000000
   1.0375752886   0.0000000000   0.0000000000
   1.0360391315   0.0000000000   0.0000000000
   1.0344960599   0.0000000000   0.0000000000
   1.0329460012   0.0000000000   0.0000000000
   1.0313888811   0.0000000000   0.0000000000
   1.0298246237   0.0000000000   0.0000000000
   1.0282531526   0.0000000000   0.0000000000
   1.0266743895   0.0000000000   0.0000000000
   1.0250882556   0.0000000000   0.0000000000
   1.0234946688   0.0000000000   0.0000000000
   1.0218935480   0.0000000000   0.0000000000
   1.0202848094   0.0000000000   0.0000000000
   1.0186683675   0.0000000000   0.0000000000
   1.0170441361   0.0000000000   0.0000000000
   1.0154120263   0.0000000000   0.0000000000
   1.0137719496   0.0000000000   0.0000000000
   1.0121238135   0.0000000000   0.0000000000
   1.0104675256   0.0000000000   0.0000000000
   1.0088029914   0.0000000000   0.0000000000
   1.0071301138   0.0000000000   0.0000000000
   1.0054487949   0.0000000000   0.0000000000
   1.0037589346   0.0000000000   0.0000000000
   1.0020604312   0.0000000000   0.0000000000
   1.0003531804   0.0000000000   0.0000000000
   0.9986370768   0.0000000000   0.0000000000
   0.9969120123   0.0000000000   0.0000000000
   0.9951778772   0.0000000000   0.0000000000
   0.9934345590   0.0000000000   0.0000000000
   0.9916819440   0.0000000000   0.0000000000
   0.9899199151   0.0000000000   0.0000000000
   0.9881483539   0.0000000000   0.0000000000
   0.9863671391   0.0000000000   0.0000000000
   0.9845761471   0.0000000000   0.0000000000
   0.9827752515   0.0000000000   0.0000000000
   0.9809643238   0.0000000000   0.0000000000
   0.9791432326   0.0000000000   0.0000000000
   0.9773118438   0.0000000000   0.0000000000
   0.9754700204   0.0000000000   0.0000000000
   0.9736176231   0.0000000000   0.0000000000
   0.9717545082   0.0000000000   0.0000000000
   0.9698805310   0.0000000000   0.0000000000
   0.9679955419   0.0000000000   0.0000000000
   0.9660993888   0.0000000000   0.0000000000
   0.9641919162   0.0000000000   0.0000000000


==> anc/s87h_04/s87h_04-par7.dat <==
   7811.0010000000002     
   62.500000000000000              501
   2.1463284894   0.0000000000   0.0000000000
   2.1454729589   0.0000000000   0.0000000000
   2.1446163972   0.0000000000   0.0000000000
   2.1437588044   0.0000000000   0.0000000000
   2.1429001757   0.0000000000   0.0000000000
   2.1420405086   0.0000000000   0.0000000000
   2.1411798008   0.0000000000   0.0000000000
   2.1403180488   0.0000000000   0.0000000000
   2.1394552489   0.0000000000   0.0000000000
   2.1385914000   0.0000000000   0.0000000000
   2.1377264973   0.0000000000   0.0000000000
   2.1368605383   0.0000000000   0.0000000000
   2.1359935208   0.0000000000   0.0000000000
   2.1351254412   0.0000000000   0.0000000000
   2.1342562958   0.0000000000   0.0000000000
   2.1333860835   0.0000000000   0.0000000000
   2.1325147983   0.0000000000   0.0000000000
   2.1316424402   0.0000000000   0.0000000000
   2.1307690032   0.0000000000   0.0000000000
   2.1298944875   0.0000000000   0.0000000000
   2.1290188869   0.0000000000   0.0000000000
   2.1281421991   0.0000000000   0.0000000000
   2.1272644218   0.0000000000   0.0000000000
   2.1263855519   0.0000000000   0.0000000000
   2.1255055853   0.0000000000   0.0000000000
   2.1246245190   0.0000000000   0.0000000000
   2.1237423500   0.0000000000   0.0000000000
   2.1228590759   0.0000000000   0.0000000000
   2.1219746920   0.0000000000   0.0000000000
   2.1210891946   0.0000000000   0.0000000000
   2.1202025827   0.0000000000   0.0000000000
   2.1193148520   0.0000000000   0.0000000000
   2.1184259989   0.0000000000   0.0000000000
   2.1175360193   0.0000000000   0.0000000000
   2.1166449120   0.0000000000   0.0000000000
   2.1157526716   0.0000000000   0.0000000000
   2.1148592957   0.0000000000   0.0000000000
   2.1139647814   0.0000000000   0.0000000000
   2.1130691238   0.0000000000   0.0000000000
   2.1121723207   0.0000000000   0.0000000000
   2.1112743684   0.0000000000   0.0000000000
   2.1103752633   0.0000000000   0.0000000000
   2.1094750025   0.0000000000   0.0000000000
   2.1085735824   0.0000000000   0.0000000000
   2.1076709976   0.0000000000   0.0000000000
   2.1067672481   0.0000000000   0.0000000000
   2.1058623268   0.0000000000   0.0000000000
   2.1049562331   0.0000000000   0.0000000000
   2.1040489616   0.0000000000   0.0000000000
   2.1031405093   0.0000000000   0.0000000000
   2.1022308733   0.0000000000   0.0000000000
   2.1013200488   0.0000000000   0.0000000000
   2.1004080322   0.0000000000   0.0000000000
   2.0994948210   0.0000000000   0.0000000000
   2.0985804107   0.0000000000   0.0000000000
   2.0976647975   0.0000000000   0.0000000000
   2.0967479779   0.0000000000   0.0000000000
   2.0958299484   0.0000000000   0.0000000000
   2.0949107053   0.0000000000   0.0000000000
   2.0939902451   0.0000000000   0.0000000000
   2.0930685636   0.0000000000   0.0000000000
   2.0921456572   0.0000000000   0.0000000000
   2.0912215211   0.0000000000   0.0000000000
   2.0902961530   0.0000000000   0.0000000000
   2.0893695476   0.0000000000   0.0000000000
   2.0884417023   0.0000000000   0.0000000000
   2.0875126137   0.0000000000   0.0000000000
   2.0865822758   0.0000000000   0.0000000000
   2.0856506862   0.0000000000   0.0000000000
   2.0847178402   0.0000000000   0.0000000000
   2.0837837352   0.0000000000   0.0000000000
   2.0828483655   0.0000000000   0.0000000000
   2.0819117274   0.0000000000   0.0000000000
   2.0809738185   0.0000000000   0.0000000000
   2.0800346329   0.0000000000   0.0000000000
   2.0790941676   0.0000000000   0.0000000000
   2.0781524178   0.0000000000   0.0000000000
   2.0772093805   0.0000000000   0.0000000000
   2.0762650498   0.0000000000   0.0000000000
   2.0753194233   0.0000000000   0.0000000000
   2.0743724962   0.0000000000   0.0000000000
   2.0734242638   0.0000000000   0.0000000000
   2.0724747237   0.0000000000   0.0000000000
   2.0715238687   0.0000000000   0.0000000000
   2.0705716976   0.0000000000   0.0000000000
   2.0696182039   0.0000000000   0.0000000000
   2.0686633839   0.0000000000   0.0000000000
   2.0677072348   0.0000000000   0.0000000000
   2.0667497500   0.0000000000   0.0000000000
   2.0657909270   0.0000000000   0.0000000000
   2.0648307594   0.0000000000   0.0000000000
   2.0638692447   0.0000000000   0.0000000000
   2.0629063781   0.0000000000   0.0000000000
   2.0619421544   0.0000000000   0.0000000000
   2.0609765699   0.0000000000   0.0000000000
   2.0600096192   0.0000000000   0.0000000000
   2.0590412988   0.0000000000   0.0000000000
   2.0580716040   0.0000000000   0.0000000000
   2.0571005299   0.0000000000   0.0000000000
   2.0561280718   0.0000000000   0.0000000000
   2.0551542248   0.0000000000   0.0000000000
   2.0541789856   0.0000000000   0.0000000000
   2.0532023480   0.0000000000   0.0000000000
   2.0522243085   0.0000000000   0.0000000000
   2.0512448611   0.0000000000   0.0000000000
   2.0502640029   0.0000000000   0.0000000000
   2.0492817279   0.0000000000   0.0000000000
   2.0482980313   0.0000000000   0.0000000000
   2.0473129084   0.0000000000   0.0000000000
   2.0463263550   0.0000000000   0.0000000000
   2.0453383651   0.0000000000   0.0000000000
   2.0443489351   0.0000000000   0.0000000000
   2.0433580591   0.0000000000   0.0000000000
   2.0423657324   0.0000000000   0.0000000000
   2.0413719501   0.0000000000   0.0000000000
   2.0403767075   0.0000000000   0.0000000000
   2.0393799998   0.0000000000   0.0000000000
   2.0383818211   0.0000000000   0.0000000000
   2.0373821666   0.0000000000   0.0000000000
   2.0363810315   0.0000000000   0.0000000000
   2.0353784104   0.0000000000   0.0000000000
   2.0343742987   0.0000000000   0.0000000000
   2.0333686896   0.0000000000   0.0000000000
   2.0323615803   0.0000000000   0.0000000000
   2.0313529637   0.0000000000   0.0000000000
   2.0303428354   0.0000000000   0.0000000000
   2.0293311896   0.0000000000   0.0000000000
   2.0283180215   0.0000000000   0.0000000000
   2.0273033257   0.0000000000   0.0000000000
   2.0262870964   0.0000000000   0.0000000000
   2.0252693280   0.0000000000   0.0000000000
   2.0242500158   0.0000000000   0.0000000000
   2.0232291540   0.0000000000   0.0000000000
   2.0222067370   0.0000000000   0.0000000000
   2.0211827590   0.0000000000   0.0000000000
   2.0201572158   0.0000000000   0.0000000000
   2.0191300996   0.0000000000   0.0000000000
   2.0181014063   0.0000000000   0.0000000000
   2.0170711299   0.0000000000   0.0000000000
   2.0160392650   0.0000000000   0.0000000000
   2.0150058051   0.0000000000   0.0000000000
   2.0139707442   0.0000000000   0.0000000000
   2.0129340788   0.0000000000   0.0000000000
   2.0118958004   0.0000000000   0.0000000000
   2.0108559044   0.0000000000   0.0000000000
   2.0098143848   0.0000000000   0.0000000000
   2.0087712356   0.0000000000   0.0000000000
   2.0077264508   0.0000000000   0.0000000000
   2.0066800245   0.0000000000   0.0000000000
   2.0056319501   0.0000000000   0.0000000000
   2.0045822223   0.0000000000   0.0000000000
   2.0035308345   0.0000000000   0.0000000000
   2.0024777814   0.0000000000   0.0000000000
   2.0014230563   0.0000000000   0.0000000000
   2.0003666528   0.0000000000   0.0000000000
   1.9993085643   0.0000000000   0.0000000000
   1.9982487853   0.0000000000   0.0000000000
   1.9971873101   0.0000000000   0.0000000000
   1.9961241301   0.0000000000   0.0000000000
   1.9950592407   0.0000000000   0.0000000000
   1.9939926358   0.0000000000   0.0000000000
   1.9929243072   0.0000000000   0.0000000000
   1.9918542500   0.0000000000   0.0000000000
   1.9907824566   0.0000000000   0.0000000000
   1.9897089209   0.0000000000   0.0000000000
   1.9886336364   0.0000000000   0.0000000000
   1.9875565960   0.0000000000   0.0000000000
   1.9864777937   0.0000000000   0.0000000000
   1.9853972223   0.0000000000   0.0000000000
   1.9843148746   0.0000000000   0.0000000000
   1.9832307442   0.0000000000   0.0000000000
   1.9821448245   0.0000000000   0.0000000000
   1.9810571089   0.0000000000   0.0000000000
   1.9799675884   0.0000000000   0.0000000000
   1.9788762589   0.0000000000   0.0000000000
   1.9777831115   0.0000000000   0.0000000000
   1.9766881397   0.0000000000   0.0000000000
   1.9755913361   0.0000000000   0.0000000000
   1.9744926938   0.0000000000   0.0000000000
   1.9733922060   0.0000000000   0.0000000000
   1.9722898646   0.0000000000   0.0000000000
   1.9711856624   0.0000000000   0.0000000000
   1.9700795927   0.0000000000   0.0000000000
   1.9689716472   0.0000000000   0.0000000000
   1.9678618195   0.0000000000   0.0000000000
   1.9667501023   0.0000000000   0.0000000000
   1.9656364860   0.0000000000   0.0000000000
   1.9645209654   0.0000000000   0.0000000000
   1.9634035321   0.0000000000   0.0000000000
   1.9622841772   0.0000000000   0.0000000000
   1.9611628946   0.0000000000   0.0000000000
   1.9600396760   0.0000000000   0.0000000000
   1.9589145144   0.0000000000   0.0000000000
   1.9577874001   0.0000000000   0.0000000000
   1.9566583260   0.0000000000   0.0000000000
   1.9555272850   0.0000000000   0.0000000000
   1.9543942686   0.0000000000   0.0000000000
   1.9532592674   0.0000000000   0.0000000000
   1.9521222754   0.0000000000   0.0000000000
   1.9509832831   0.0000000000   0.0000000000
   1.9498422821   0.0000000000   0.0000000000
   1.9486992653   0.0000000000   0.0000000000
   1.9475542243   0.0000000000   0.0000000000
   1.9464071490   0.0000000000   0.0000000000
   1.9452580323   0.0000000000   0.0000000000
   1.9441068663   0.0000000000   0.0000000000
   1.9429536404   0.0000000000   0.0000000000
   1.9417983486   0.0000000000   0.0000000000
   1.9406409802   0.0000000000   0.0000000000
   1.9394815268   0.0000000000   0.0000000000
   1.9383199801   0.0000000000   0.0000000000
   1.9371563318   0.0000000000   0.0000000000
   1.9359905710   0.0000000000   0.0000000000
   1.9348226913   0.0000000000   0.0000000000
   1.9336526819   0.0000000000   0.0000000000
   1.9324805345   0.0000000000   0.0000000000
   1.9313062396   0.0000000000   0.0000000000
   1.9301297881   0.0000000000   0.0000000000
   1.9289511718   0.0000000000   0.0000000000
   1.9277703788   0.0000000000   0.0000000000
   1.9265874024   0.0000000000   0.0000000000
   1.9254022320   0.0000000000   0.0000000000
   1.9242148574   0.0000000000   0.0000000000
   1.9230252703   0.0000000000   0.0000000000
   1.9218334599   0.0000000000   0.0000000000
   1.9206394180   0.0000000000   0.0000000000
   1.9194431337   0.0000000000   0.0000000000
   1.9182445969   0.0000000000   0.0000000000
   1.9170437982   0.0000000000   0.0000000000
   1.9158407285   0.0000000000   0.0000000000
   1.9146353759   0.0000000000   0.0000000000
   1.9134277310   0.0000000000   0.0000000000
   1.9122177841   0.0000000000   0.0000000000
   1.9110055252   0.0000000000   0.0000000000
   1.9097909429   0.0000000000   0.0000000000
   1.9085740270   0.0000000000   0.0000000000
   1.9073547681   0.0000000000   0.0000000000
   1.9061331542   0.0000000000   0.0000000000
   1.9049091764   0.0000000000   0.0000000000
   1.9036828216   0.0000000000   0.0000000000
   1.9024540814   0.0000000000   0.0000000000
   1.9012229433   0.0000000000   0.0000000000
   1.8999893971   0.0000000000   0.0000000000
   1.8987534317   0.0000000000   0.0000000000
   1.8975150355   0.0000000000   0.0000000000
   1.8962741979   0.0000000000   0.0000000000
   1.8950309082   0.0000000000   0.0000000000
   1.8937851538   0.0000000000   0.0000000000
   1.8925369241   0.0000000000   0.0000000000
   1.8912862076   0.0000000000   0.0000000000
   1.8900329914   0.0000000000   0.0000000000
   1.8887772658   0.0000000000   0.0000000000
   1.8875190177   0.0000000000   0.0000000000
   1.8862582364   0.0000000000   0.0000000000
   1.8849949088   0.0000000000   0.0000000000
   1.8837290230   0.0000000000   0.0000000000
   1.8824605676   0.0000000000   0.0000000000
   1.8811895295   0.0000000000   0.0000000000
   1.8799158975   0.0000000000   0.0000000000
   1.8786396583   0.0000000000   0.0000000000
   1.8773608001   0.0000000000   0.0000000000
   1.8760793098   0.0000000000   0.0000000000
   1.8747951754   0.0000000000   0.0000000000
   1.8735083827   0.0000000000   0.0000000000
   1.8722189202   0.0000000000   0.0000000000
   1.8709267750   0.0000000000   0.0000000000
   1.8696319326   0.0000000000   0.0000000000
   1.8683343812   0.0000000000   0.0000000000
   1.8670341071   0.0000000000   0.0000000000
   1.8657310977   0.0000000000   0.0000000000
   1.8644253381   0.0000000000   0.0000000000
   1.8631168159   0.0000000000   0.0000000000
   1.8618055161   0.0000000000   0.0000000000
   1.8604914268   0.0000000000   0.0000000000
   1.8591745325   0.0000000000   0.0000000000
   1.8578548201   0.0000000000   0.0000000000
   1.8565322753   0.0000000000   0.0000000000
   1.8552068838   0.0000000000   0.0000000000
   1.8538786312   0.0000000000   0.0000000000
   1.8525475027   0.0000000000   0.0000000000
   1.8512134840   0.0000000000   0.0000000000
   1.8498765614   0.0000000000   0.0000000000
   1.8485367187   0.0000000000   0.0000000000
   1.8471939417   0.0000000000   0.0000000000
   1.8458482154   0.0000000000   0.0000000000
   1.8444995244   0.0000000000   0.0000000000
   1.8431478532   0.0000000000   0.0000000000
   1.8417931869   0.0000000000   0.0000000000
   1.8404355099   0.0000000000   0.0000000000
   1.8390748062   0.0000000000   0.0000000000
   1.8377110603   0.0000000000   0.0000000000
   1.8363442554   0.0000000000   0.0000000000
   1.8349743774   0.0000000000   0.0000000000
   1.8336014082   0.0000000000   0.0000000000
   1.8322253331   0.0000000000   0.0000000000
   1.8308461340   0.0000000000   0.0000000000
   1.8294637962   0.0000000000   0.0000000000
   1.8280783006   0.0000000000   0.0000000000
   1.8266896327   0.0000000000   0.0000000000
   1.8252977743   0.0000000000   0.0000000000
   1.8239027085   0.0000000000   0.0000000000
   1.8225044169   0.0000000000   0.0000000000
   1.8211028840   0.0000000000   0.0000000000
   1.8196980914   0.0000000000   0.0000000000
   1.8182900210   0.0000000000   0.0000000000
   1.8168786552   0.0000000000   0.0000000000
   1.8154639759   0.0000000000   0.0000000000
   1.8140459647   0.0000000000   0.0000000000
   1.8126246037   0.0000000000   0.0000000000
   1.8111998739   0.0000000000   0.0000000000
   1.8097717573   0.0000000000   0.0000000000
   1.8083402344   0.0000000000   0.0000000000
   1.8069052859   0.0000000000   0.0000000000
   1.8054668941   0.0000000000   0.0000000000
   1.8040250381   0.0000000000   0.0000000000
   1.8025796994   0.0000000000   0.0000000000
   1.8011308571   0.0000000000   0.0000000000
   1.7996784928   0.0000000000   0.0000000000
   1.7982225855   0.0000000000   0.0000000000
   1.7967631157   0.0000000000   0.0000000000
   1.7953000619   0.0000000000   0.0000000000
   1.7938334050   0.0000000000   0.0000000000
   1.7923631229   0.0000000000   0.0000000000
   1.7908891948   0.0000000000   0.0000000000
   1.7894116004   0.0000000000   0.0000000000
   1.7879303177   0.0000000000   0.0000000000
   1.7864453252   0.0000000000   0.0000000000
   1.7849566009   0.0000000000   0.0000000000
   1.7834641238   0.0000000000   0.0000000000
   1.7819678708   0.0000000000   0.0000000000
   1.7804678198   0.0000000000   0.0000000000
   1.7789639493   0.0000000000   0.0000000000
   1.7774562343   0.0000000000   0.0000000000
   1.7759446540   0.0000000000   0.0000000000
   1.7744291838   0.0000000000   0.0000000000
   1.7729098006   0.0000000000   0.0000000000
   1.7713864811   0.0000000000   0.0000000000
   1.7698592015   0.0000000000   0.0000000000
   1.7683279379   0.0000000000   0.0000000000
   1.7667926647   0.0000000000   0.0000000000
   1.7652533581   0.0000000000   0.0000000000
   1.7637099936   0.0000000000   0.0000000000
   1.7621625461   0.0000000000   0.0000000000
   1.7606109901   0.0000000000   0.0000000000
   1.7590553000   0.0000000000   0.0000000000
   1.7574954500   0.0000000000   0.0000000000
   1.7559314146   0.0000000000   0.0000000000
   1.7543631663   0.0000000000   0.0000000000
   1.7527906801   0.0000000000   0.0000000000
   1.7512139281   0.0000000000   0.0000000000
   1.7496328839   0.0000000000   0.0000000000
   1.7480475195   0.0000000000   0.0000000000
   1.7464578070   0.0000000000   0.0000000000
   1.7448637196   0.0000000000   0.0000000000
   1.7432652285   0.0000000000   0.0000000000
   1.7416623052   0.0000000000   0.0000000000
   1.7400549205   0.0000000000   0.0000000000
   1.7384430464   0.0000000000   0.0000000000
   1.7368266531   0.0000000000   0.0000000000
   1.7352057107   0.0000000000   0.0000000000
   1.7335801896   0.0000000000   0.0000000000
   1.7319500586   0.0000000000   0.0000000000
   1.7303152879   0.0000000000   0.0000000000
   1.7286758467   0.0000000000   0.0000000000
   1.7270317026   0.0000000000   0.0000000000
   1.7253828259   0.0000000000   0.0000000000
   1.7237291833   0.0000000000   0.0000000000
   1.7220707437   0.0000000000   0.0000000000
   1.7204074725   0.0000000000   0.0000000000
   1.7187393387   0.0000000000   0.0000000000
   1.7170663079   0.0000000000   0.0000000000
   1.7153883477   0.0000000000   0.0000000000
   1.7137054225   0.0000000000   0.0000000000
   1.7120174988   0.0000000000   0.0000000000
   1.7103245421   0.0000000000   0.0000000000
   1.7086265161   0.0000000000   0.0000000000
   1.7069233861   0.0000000000   0.0000000000
   1.7052151170   0.0000000000   0.0000000000
   1.7035016706   0.0000000000   0.0000000000
   1.7017830112   0.0000000000   0.0000000000
   1.7000591018   0.0000000000   0.0000000000
   1.6983299043   0.0000000000   0.0000000000
   1.6965953811   0.0000000000   0.0000000000
   1.6948554941   0.0000000000   0.0000000000
   1.6931102034   0.0000000000   0.0000000000
   1.6913594707   0.0000000000   0.0000000000
   1.6896032556   0.0000000000   0.0000000000
   1.6878415187   0.0000000000   0.0000000000
   1.6860742184   0.0000000000   0.0000000000
   1.6843013140   0.0000000000   0.0000000000
   1.6825227644   0.0000000000   0.0000000000
   1.6807385262   0.0000000000   0.0000000000
   1.6789485582   0.0000000000   0.0000000000
   1.6771528157   0.0000000000   0.0000000000
   1.6753512569   0.0000000000   0.0000000000
   1.6735438361   0.0000000000   0.0000000000
   1.6717305096   0.0000000000   0.0000000000
   1.6699112316   0.0000000000   0.0000000000
   1.6680859568   0.0000000000   0.0000000000
   1.6662546386   0.0000000000   0.0000000000
   1.6644172301   0.0000000000   0.0000000000
   1.6625736847   0.0000000000   0.0000000000
   1.6607239523   0.0000000000   0.0000000000
   1.6588679864   0.0000000000   0.0000000000
   1.6570057370   0.0000000000   0.0000000000
   1.6551371541   0.0000000000   0.0000000000
   1.6532621875   0.0000000000   0.0000000000
   1.6513807859   0.0000000000   0.0000000000
   1.6494928976   0.0000000000   0.0000000000
   1.6475984701   0.0000000000   0.0000000000
   1.6456974503   0.0000000000   0.0000000000
   1.6437897845   0.0000000000   0.0000000000
   1.6418754186   0.0000000000   0.0000000000
   1.6399542972   0.0000000000   0.0000000000
   1.6380263641   0.0000000000   0.0000000000
   1.6360915633   0.0000000000   0.0000000000
   1.6341498371   0.0000000000   0.0000000000
   1.6322011276   0.0000000000   0.0000000000
   1.6302453752   0.0000000000   0.0000000000
   1.6282825216   0.0000000000   0.0000000000
   1.6263125052   0.0000000000   0.0000000000
   1.6243352654   0.0000000000   0.0000000000
   1.6223507395   0.0000000000   0.0000000000
   1.6203588655   0.0000000000   0.0000000000
   1.6183595791   0.0000000000   0.0000000000
   1.6163528146   0.0000000000   0.0000000000
   1.6143385085   0.0000000000   0.0000000000
   1.6123165925   0.0000000000   0.0000000000
   1.6102870007   0.0000000000   0.0000000000
   1.6082496639   0.0000000000   0.0000000000
   1.6062045129   0.0000000000   0.0000000000
   1.6041514774   0.0000000000   0.0000000000
   1.6020904865   0.0000000000   0.0000000000
   1.6000214674   0.0000000000   0.0000000000
   1.5979443475   0.0000000000   0.0000000000
   1.5958590516   0.0000000000   0.0000000000
   1.5937655046   0.0000000000   0.0000000000
   1.5916636302   0.0000000000   0.0000000000
   1.5895533504   0.0000000000   0.0000000000
   1.5874345865   0.0000000000   0.0000000000
   1.5853072586   0.0000000000   0.0000000000
   1.5831712856   0.0000000000   0.0000000000
   1.5810265847   0.0000000000   0.0000000000
   1.5788730725   0.0000000000   0.0000000000
   1.5767106636   0.0000000000   0.0000000000
   1.5745392730   0.0000000000   0.0000000000
   1.5723588123   0.0000000000   0.0000000000
   1.5701691928   0.0000000000   0.0000000000
   1.5679703244   0.0000000000   0.0000000000
   1.5657621153   0.0000000000   0.0000000000
   1.5635444721   0.0000000000   0.0000000000
   1.5613173010   0.0000000000   0.0000000000
   1.5590805056   0.0000000000   0.0000000000
   1.5568339874   0.0000000000   0.0000000000
   1.5545776494   0.0000000000   0.0000000000
   1.5523113891   0.0000000000   0.0000000000
   1.5500351044   0.0000000000   0.0000000000
   1.5477486922   0.0000000000   0.0000000000
   1.5454520454   0.0000000000   0.0000000000
   1.5431450578   0.0000000000   0.0000000000
   1.5408276190   0.0000000000   0.0000000000
   1.5384996190   0.0000000000   0.0000000000
   1.5361609437   0.0000000000   0.0000000000
   1.5338114794   0.0000000000   0.0000000000
   1.5314511081   0.0000000000   0.0000000000
   1.5290797122   0.0000000000   0.0000000000
   1.5266971698   0.0000000000   0.0000000000
   1.5243033578   0.0000000000   0.0000000000
   1.5218981524   0.0000000000   0.0000000000
   1.5194814255   0.0000000000   0.0000000000
   1.5170530470   0.0000000000   0.0000000000
   1.5146128859   0.0000000000   0.0000000000
   1.5121608075   0.0000000000   0.0000000000
   1.5096966752   0.0000000000   0.0000000000
   1.5072203501   0.0000000000   0.0000000000
   1.5047316899   0.0000000000   0.0000000000
   1.5022305515   0.0000000000   0.0000000000
   1.4997167870   0.0000000000   0.0000000000
   1.4971902468   0.0000000000   0.0000000000
   1.4946507790   0.0000000000   0.0000000000
   1.4920982280   0.0000000000   0.0000000000
   1.4895324346   0.0000000000   0.0000000000
   1.4869532391   0.0000000000   0.0000000000
   1.4843604758   0.0000000000   0.0000000000
   1.4817539772   0.0000000000   0.0000000000
   1.4791335728   0.0000000000   0.0000000000
   1.4764990880   0.0000000000   0.0000000000
   1.4738503452   0.0000000000   0.0000000000
   1.4711871632   0.0000000000   0.0000000000
   1.4685093566   0.0000000000   0.0000000000
   1.4658167370   0.0000000000   0.0000000000
   1.4631091120   0.0000000000   0.0000000000
   1.4603862848   0.0000000000   0.0000000000
   1.4576480546   0.0000000000   0.0000000000
   1.4548942175   0.0000000000   0.0000000000
   1.4521245637   0.0000000000   0.0000000000
   1.4493388792   0.0000000000   0.0000000000
   1.4465369471   0.0000000000   0.0000000000
   1.4437185439   0.0000000000   0.0000000000
   1.4408834424   0.0000000000   0.0000000000
   1.4380314090   0.0000000000   0.0000000000


==> anc/s87h_04/s87h_04.dat <==
         100   1.5540546785712803E-002   3.4695616254031701E-003  0.19010108411116000     
         101   1.6479904860777026E-002   3.6643009204812196E-003  0.19944758199265658     
         102   1.7472269159433219E-002   3.8686001473887109E-003  0.20922420889041146     
         103   1.8520551694811163E-002   4.0828993676509818E-003  0.21945098118895359     
         104   1.9627819260649923E-002   4.3076591151644476E-003  0.23014883053667676     
         105   2.0797300768653597E-002   4.5433613273136242E-003  0.24133963900921240     
         106   2.2032394854861349E-002   4.7905103137680163E-003  0.25304627517574918     
         107   2.3336677748380164E-002   5.0496337613272560E-003  0.26529263093184435     
         108   2.4713911406750812E-002   5.3212837759842825E-003  0.27810365909939738     
         109   2.6168051921676865E-002   5.6060379629636831E-003  0.29150541178569361     
         110   2.7703258189208602E-002   5.9045005458276227E-003  0.30552507940942059     
         111   2.9323900865244591E-002   6.2173035232837527E-003  0.32019103052728309     
         112   3.1034571582818766E-002   6.5451078694238355E-003  0.33553285225216689     
         113   3.2840092453354307E-002   6.8886047715211018E-003  0.35158139137057864     
         114   3.4745525826535194E-002   7.2485169116340269E-003  0.36836879594885230     
         115   3.6756184356262274E-002   7.6255997858020366E-003  0.38592855775708101     
         116   3.8877641312398258E-002   8.0206430737557351E-003  0.40429555505305115     
         117   4.1115741181632096E-002   8.4344720440476858E-003  0.42350609594598132     
         118   4.3476610539332126E-002   8.8679490065192799E-003  0.44359796225297699     
         119   4.5966669193794871E-002   9.3219748081216757E-003  0.46461045379761812     
         120   4.8592641603400058E-002   9.7974903732446685E-003  0.48658443313870647     
         121   5.1361568551279636E-002   1.0295478288952799E-002  0.50956237058043241     
         122   5.4280819107215432E-002   1.0816964435444092E-002  0.53358838969392886     
         123   5.7358102832016339E-002   1.1363019662819412E-002  0.55870831296614465     
         124   6.0601482256868906E-002   1.1934761510261425E-002  0.58496970779943747     
         125   6.4019385592047423E-002   1.2533355977914913E-002  0.61242193255969868     
         126   6.7620619736166121E-002   1.3160019338585212E-002  0.64111618313294716     
         127   7.1414383486522640E-002   1.3816020000571689E-002  0.67110553926845840     
         128   7.5410281015520164E-002   1.4502680408744499E-002  0.70244501112706603     
         129   7.9618335580965732E-002   1.5221379007091451E-002  0.73519158595393397     
         130   8.4049003469543929E-002   1.5973552233404867E-002  0.76940427463806993     
         131   8.8713188167737309E-002   1.6760696567592420E-002  0.80514415828496344     
         132   9.3622254758422743E-002   1.7584370625140226E-002  0.84247443472396299     
         133   9.8788044513634848E-002   1.8446197296993500E-002  0.88146046474156681     
         134  0.10422288973412917        1.9347865935711313E-002  0.92216981843164647     
         135  0.10993962876325197        2.0291134591000546E-002  0.96467232114261259     
         136  0.11595162118402658        2.1277832275605355E-002   1.0090400989678772     
         137  0.12227276323361899        2.2309861305050364E-002   1.0553476243698519     
         138  0.12891750340702740        2.3389199658734056E-002   1.1036717613460933     
         139  0.13590085819316619        2.4517903393270740E-002   1.1540918099743660     
         140  0.14323842802896675        2.5698109109242962E-002   1.2066895509872069     
         141  0.15094641330651104        2.6932036427339743E-002   1.2615492888925632     
         142  0.15904163071271601        2.8221990567651036E-002   1.3187578963406157     
         143  0.16754152953660509        2.9570364924348235E-002   1.3784048563703004     
         144  0.17646420820223782        3.0979643694921691E-002   1.4405823048413842     
         145  0.18582843088151377        3.2452404556497907E-002   1.5053850719862865     
         146  0.19565364428042598        3.3991321380913424E-002   1.5729107237078024     
         147  0.20595999447955018        3.5599166990527079E-002   1.6432596018372607     
         148  0.21676834391317656        3.7278815954094692E-002   1.7165348639680482     
         149  0.22810028837203056        3.9033247423971941E-002   1.7928425221208197     
         150  0.23997817421348300        4.0865548002322151E-002   1.8722914814387008     
         151  0.25242511552410418        4.2778914663965481E-002   1.9549935774044322     
         152  0.26546501140741680        4.4776657697941251E-002   2.0410636125352535     
         153  0.27912256331696317        4.6862203694298561E-002   2.1306193922304626     
         154  0.29342329243767412        4.9039098569011771E-002   2.2237817597836731     
         155  0.30839355710696997        5.1311010601605894E-002   2.3206746303779076     
         156  0.32406057027637558        5.3681733549242105E-002   2.4214250245231814     
         157  0.34045241694940870        5.6155189751277756E-002   2.5261631000043758     
         158  0.35759807172434593        5.8735433287247694E-002   2.6350221836176790     
         159  0.37552741625406438        6.1426653160071995E-002   2.7481388013467618     
         160  0.39427125674564306        6.4233176510946191E-002   2.8656527078536813     
         161  0.41386134146394549        6.7159471861846454E-002   2.9877069150670446     
         162  0.43433037811099107        7.0210152386589175E-002   3.1144477191208741     
         163  0.45571205138096837        7.3389979211949757E-002   3.2460247275639138     
         164  0.47804104028293198        7.6703864728920865E-002   3.3825908842186125     
         165  0.50135303551730848        8.0156875959806501E-002   3.5243024938006955     
         166  0.52568475678319448        8.3754237918887961E-002   3.6713192451932710     
         167  0.55107397002774428        8.7501337010734495E-002   3.8238042337633580     
         168  0.57755950464377770        9.1403724447433582E-002   3.9819239826857795     
         169  0.60518127052905379        9.5467119694195551E-002   4.1458484628594627     
         170  0.63398027519489586        9.9697413896829568E-002   4.3157511123042607     
         171  0.66399864066200365       0.10410067340189867        4.4918088541748542     
         172  0.69527960934755895       0.10868314322174250        4.6742020498215195     
         173  0.72782808134135335       0.11345119276356577        4.8628859774850799     
         174  0.76150683757928861       0.11841072151584586        5.0569974660639900     
         175  0.79617654271711225       0.12356670773570044        5.2556757168732133     
         176  0.83173051273475651       0.12892337347694030        5.4582607171119122     
         177  0.86808764877215294       0.13448436213989487        5.6642486492206077     
         178  0.90518691604673018       0.14025287662523708        5.8732572622020616     
         179  0.94298302470952344       0.14623178687571067        6.0849989474035420     
         180  0.98144304699225227       0.15242371360363582        6.2992597810882653     
         181   1.0205437646964310       0.15883109347230187        6.5158831943023934     
         182   1.0602695871321011       0.16545622981930641        6.7347572359967431     
         183   1.1006109151971775       0.17230133209832973        6.9558046300300909     
         184   1.1415628548197292       0.17936854651066256        7.1789750072303891     
         185   1.1831242043169581       0.18665997975154924        7.4042388328027400     
         186   1.2252966567756458       0.19417771737267628        7.6315826567114078     
         187   1.2680841714183679       0.20192383793300739        7.8610053976009384     
         188   1.3114924779248935       0.20990042385418697        8.0925154349951089     
         189   1.3555286854729398       0.21810956969738307        8.3261283342345092     
         190   1.4002009743432866       0.22655338842300582        8.5618650671910128     
         191   1.4455183526842468       0.23523401607338984        8.7997506217677319     
         192   1.4914904647456890       0.24415361522367740        9.0398129165071150     
         193   1.5381274398024483       0.25331437747192065        9.2820819547894757     
         194   1.5854397732684755       0.26271852518127781        9.5265891672667689     
         195   1.6334382332943709       0.27236831264157885        9.7733669022356384     
         196   1.6821337875489966       0.28226602678173746        10.022448032299666     
         197   1.7315375459940963       0.29241398753636300        10.273865652438877     
         198   1.7816607163339870       0.30281454794779900        10.527652849908012     
         199   1.8325145695112670       0.31347009406740134        10.783842530546071     
         200   1.8841104131634361       0.32438304470615459        11.042467289347947     
         201   1.9364595713854729       0.33555585107390579        11.303559315718298     
         202   1.9895733694838074       0.34699099633797414        11.567150325850397     
         203   2.0434631226768336       0.35869099512515845        11.833271516265972     
         204   2.0981401279110643       0.37065839298586056        12.101953533808452     
         205   2.1536156581317956       0.38289576583484197        12.373226458373843     
         206   2.2099009584821712       0.39540571937983354        12.647119795446622     
         207   2.2670072440117894       0.40819088854659552        12.923662476127461     
         208   2.3249456985615193       0.42125393690697471        13.202882862829297     
         209   2.3837274745591577       0.43459755611487871        13.484808759205919     
         210   2.4433636935149412       0.44822446535381627        13.769467423184558     
         211   2.5038654470490807       0.46213741079864140        14.056885582216690     
         212   2.5652437983181611       0.47633916509336272        14.347089450054355     
         213   2.6275097837347658       0.49083252684626377        14.640104744511873     
         214   2.6906744148967427       0.50562032014309499        14.935956705793634     
         215   2.7547486806601746       0.52070539407874117        15.234670115064722     
         216   2.8197435493041461       0.53609062230747417        15.536269313016762     
         217   2.8856699707467008       0.55177890261168794        15.840778218241423     
         218   2.9525388787803148       0.56777315648885207        16.148220345271408     
         219   3.0203611933024388       0.58407632875629556        16.458618822186001     
         220   3.0891478225223556       0.60069138717334603        16.771996407707736     
         221   3.1589096651301856       0.61762132208029019        17.088375507739702     
         222   3.2296576124174741       0.63486914605357714        17.407778191311035     
         223   3.3014025503417335       0.65243789357666382        17.730226205912089     
         224   3.3741553615295414       0.67033062072588590        18.055740992211724     
         225   3.4479269272146444       0.68855040487073793        18.384343698157249     
         226   3.5227281291089256       0.70710034438794600        18.716055192464026     
         227   3.5985698512051929       0.72598355838873274        19.050896077506280     
         228   3.6754629815116364       0.74520318645867512        19.388886701624170     
         229   3.7534184137184492       0.76476238840958899        19.730047170864793     
         230   3.8324470487976185       0.78466434404287688        20.074397360176068     
         231   3.9125597965372738       0.80491225292380597        20.421956924073935     
         232   3.9937675770122736       0.82550933416619721        20.772745306803753     
         233   4.0760813219928895       0.84645882622703383        21.126781752016836     
         234   4.1595119762936035       0.86776398671051036        21.484085311983385     
         235   4.2440704990640938       0.88942809218107388        21.844674856362413     
         236   4.3297678650245741       0.91145443798501879        22.208569080549122     
         237   4.4166150656476209       0.93384633808023032        22.575786513619619     
         238   4.5046231102886312       0.95660712487367527        22.946345525892045     
         239   4.5938030272670671       0.97974014906627460        23.320264336122765     
         240   4.6841658649005025        1.0032487795047895        23.697561018355376     
         241   4.7757226924935745        1.0271364030404011        24.078253508439733     
         242   4.8684846012837477        1.0514064243936405        24.462359610237137     
         243   4.9624627053458310        1.0760622660253780        24.849897001527605     
         244   5.0576681424570848        1.1011073680135797        25.240883239633874     
         245   5.1541120749246820        1.1265451879355466        25.635335766776439     
         246   5.2518056903772186        1.1523792007553852        26.033271915173177     
         247   5.3507602025219265        1.1786128987164517        26.434708911896269     
         248   5.4509868518691356        1.2052497912385385        26.839663883498687     
         249   5.5524969064254881        1.2322934048195771        27.248153860421944     
         250   5.6553016623573180        1.2597472829416425        27.660195781195835     
         251   5.7594124446255881        1.2876149859810599        28.075806496440819     
         252   5.8648406075936759        1.3159000911224175        28.495002772682906     
         253   5.9715975356092317        1.3446061922763026        28.917801295990255     
         254   6.0796946435613348        1.3737369000005972        29.344218675440668     
         255   6.1891433774140188        1.4032958414251466        29.774271446428095     
         256   6.2999552147173166        1.4332866601796701        30.207976073816358     
         257   6.4121416650967866        1.4637130163247452        30.645348954947593     
         258   6.5257142707225162        1.4945785862857308        31.086406422512582     
         259   6.6406846067585601        1.5258870627894998        31.531164747289800     
         260   6.7570642817936486        1.5576421548038395        31.979640140759567     
         261   6.8748649382540608        1.5898475874794136        32.431848757599525     
         262   6.9940982527994331        1.6225071020941608        32.887806698067145     
         263   7.1147759367022649        1.6556244560000166        33.347530010274831     
         264   7.2369097362118904        1.6892034225718691        33.811034692362718     
         265   7.3605114329035537        1.7232477911586270        34.278336694574264     
         266   7.4855928440132997        1.7577613670363248        34.749451921239192     
         267   7.6121658227592626        1.7927479713631620        35.224396232668255     
         268   7.7402422586500164        1.8282114411364001        35.703185446964234     
         269   7.8698340777804603        1.8641556291510191        36.185835341752714     
         270   8.0009532431159123        1.9005844039600837        36.672361655837008     
         271   8.1336117547647859        1.9375016498367095        37.162780090780430     
         272   8.2678216502404904        1.9749112667375908        37.657106312419408     
         273   8.4035950047128836        2.0128171702679989        38.155355952310920     
         274   8.5409439312498563        2.0512232916482018        38.657544609116982     
         275   8.6798805810493693        2.0901335776812378        39.163687849929474     
         276   8.8204171436624463        2.1295519907219820        39.673801211537786     
         277   8.9625658472074097        2.1694825086474561        40.187900201642108     
         278   9.1063389585758294        2.2099291248283208        40.706000300014921     
         279   9.2517487836304770        2.2508958481015142        41.228116959612855     
         280   9.3988076673956389        2.2923867027439644        41.754265607641436     
         281   9.5475279942401485        2.3344057284473623        42.284461646574755     
         282   9.6979221880533313        2.3769569802939086        42.818720455132059     
         283   9.8500027124143514        2.4200445287330443        43.357057389213402     
         284   10.003782070755005        2.4636724595590702        43.899487782796037     
         285   10.159272806516455        2.5078448738896664        44.446026948793381     
         286   10.316487503299973        2.5525658881452369        44.996690179878335     
         287   10.475438785012086        2.5978396340290675        45.551492749272320     
         288   10.636139316004252        2.6436702585082590        46.110449911501767     
         289   10.798601801207319        2.6900619237953900        46.673576903123568     
         290   10.962838986261062        2.7370188073309132        47.240888943420607     
         291   11.128863657638815        2.7845451017661933        47.812401235068762     
         292   11.296688642767622        2.8326450149472411        48.388128964776932     
         293   11.466326810143903        2.8813227698990502        48.968087303900845     
         294   11.637791069444924        2.9305826048105366        49.552291409032172     
         295   11.811094371636219        2.9804287730200660        50.140756422563690     
         296   11.986249709075068        3.0308655430015219        50.733497473231729     
         297   12.163270115610283        3.0818971983509149        51.330529676637028     
         298   12.342168666678365        3.1335280377734978        51.931868135744494     
         299   12.522958479396236        3.1857623750713717        52.537527941363230     
         300   12.705652712650664        3.2386045391315590        53.147524172607405     
         301   12.890264567184477        3.2920588739145358        53.761871897338906     
         302   13.076807285679743        3.3461297384431932        54.380586172592501     
         303   13.265294152838003        3.4008215067922132        55.003682044984203     
         304   13.455738495457693        3.4561385680778454        55.631174551103733     
         305   13.648153682508836        3.5120853264480787        56.263078717891524     
         306   13.842553125205164        3.5686662010731678        56.899409563001079     
         307   14.038950277073674        3.6258856261365215        57.540182095147202     
         308   14.237358634021843        3.6837480508259377        58.185411314440834     
         309   14.437791734402454        3.7422579393251514        58.835112212710705     
         310   14.640263159076282        3.8014197708057220        59.489299773812917     
         311   14.844786531472552        3.8612380394191970        60.147988973928435     
         312   15.051375517647374        3.9217172542895917        60.811194781849245     
         313   15.260043826340228        3.9828619395061331        61.478932159253539     
         314   15.470805209028448        4.0446766341162768        62.151216060970448     
         315   15.683673459979996        4.1071658921189940        62.828061435234879     
         316   15.898662416304337        4.1703342824582919        63.509483223932371     
         317   16.115785958001734        4.2341863890169931        64.195496362835087     
         318   16.335058008010808        4.2987268106107219        64.886115781828707     
         319   16.556492532254588        4.3639601609821455        65.581356405130819     
         320   16.780103539685005        4.4298910687953983        66.281233151501254     
         321   17.005905082325938        4.4965241776307296        66.985760934444443     
         322   17.233911255314869        4.5638641459793483        67.694954662404385     
         323   17.464136196943130        4.6319156472384515        68.408829238952251     
         324   17.696594088694930        4.7006833697064572        69.127399562967227     
         325   17.931299155285004        4.7701720165783792        69.850680528810415     
         326   18.168265664695191        4.8403863059414052        70.578687026492631     
         327   18.407507928209707        4.9113309707706287        71.311433941835887     
         328   18.649040300449386        4.9830107589249364        72.048936156629011     
         329   18.892877179404781        5.0554304331430462        72.791208548777590     
         330   19.139033006468278        5.1285947710397064        73.538265992448430     
         331   19.387522266465123        5.2025085651020131        74.290123358208859     
         332   19.638359487683523        5.2771766226858920        75.046795513160887     
         333   19.891559241903803        5.3526037660126899        75.808297321070526     
         334   20.147136144426671        5.4287948321659050        76.574643642492717     
         335   20.405104854100568        5.5057546730880338        77.345849334891312     
         336   20.665480073348199        5.5834881555775402        78.121929252755166     
         337   20.928276548192294        5.6620001612859392        78.902898247709899     
         338   21.193509068280502        5.7412955867149780        79.688771168625664     
         339   21.461192466909580        5.8213793432139447        80.479562861721305     
         340   21.731341621048841        5.9022563569770634        81.275288170664410     
         341   22.003971451362901        5.9839315690409878        82.075961936668278     
         342   22.279096922233748        6.0664099352823948        82.881598998585218     
         343   22.556733041782138        6.1496964264156802        83.692214192996545     
         344   22.836894861888364        6.2337960279907110        84.507822354299606     
         345   23.119597478212409        6.3187137403906979        85.328438314791597     
         346   23.404856030213530        6.4044545788301379        86.154076904750454     
         347   23.692685701169232        6.4910235733528214        86.984752952513134     
         348   23.983101718193748        6.5784257688299421        87.820481284550809     
         349   24.276119352255879        6.6666662249582593        88.661276725541939     
         350   24.571753918196446        6.7557500162583475        89.507154098442271     
         351   24.870020774745182        6.8456822320728987        90.358128224552914     
         352   25.170935324537080        6.9364679765651047        91.214213923585760     
         353   25.474513014128465        7.0281123687171156        92.075426013726855     
         354   25.780769334012373        7.1206205423285178        92.941779311697417     
         355   26.089719818633665        7.2139976460149118        93.813288632812871     
         356   26.401380046403666        7.3082488432065302        94.689968791039860     
         357   26.715765639714416        7.4033793121469307        95.571834599051400     
         358   27.032892264952515        7.4993942458917191        96.458900868279969     
         359   27.352775632512529        7.5962988523073252        97.351182408968938     
         360   27.675431496810173        7.6940983540698564        98.248694030222282     
         361   28.000875656294994        7.7927979886639740        99.151450540052551     
         362   28.329123953462815        7.8924030083818204        100.05946674542717     
         363   28.660192274867740        7.9929186803220080        100.97275745231337     
         364   28.994096551133925        8.0943502863886341        101.89133746572131     
         365   29.330852756967040        8.1967031232903320        102.81522158974624     
         366   29.670476911165373        8.2999825025394145        103.74442462760869     
         367   30.012985076630631        8.4041937504509665        104.67896138169372     
         368   30.358393360378560        8.5093422081420780        105.61884665358866     
         369   30.706717913549188        8.6154332315310338        106.56409524411983     
         370   31.057974931416844        8.7224721913365713        107.51472195338761     
         371   31.412180653399940        8.8304644730771926        108.47074158080092     
         372   31.769351363070477        8.9394154770704812        109.43216892511009     
         373   32.129503388163272        9.0493306184324300        110.39901878443885     
         374   32.492653100585059        9.1602153270768802        111.37130595631534     
         375   32.858816916423287        9.2720750477149014        112.34904523770183     
         376   33.228011295954680        9.3849152398542675        113.33225142502377     
         377   33.600252743653662        9.4987413777989076        114.32093931419779     
         378   33.975557808200513        9.6135589506484322        115.31512370065859     
         379   34.353943082489337        9.7293734622976515        116.31481937938521     
         380   34.735425203635906        9.8461904314361437        117.32004114492642     
         381   35.120020852985178        9.9640153915478287        118.33080379142523     
         382   35.507746756118770        10.082853890910568        119.34712211264223     
         383   35.898619682862197        10.202711492595823        120.36901090197915     
         384   36.292656447291918        10.323593774468261        121.39648495250044     
         385   36.689873907742260        10.445506329185470        122.42955905695514     
         386   37.090288966812203        10.568454764197639        123.46824800779751     
         387   37.493918571371921        10.692444701747259        124.51256659720713     
         388   37.900779712569182        10.817481778868887        125.56252961710841     
         389   38.310889425835818        10.943571647388874        126.61815185918937     
         390   38.724264790893663        11.070719973925149        127.67944811492001     
         391   39.140922931760755        11.198932439887022        128.74643317556973     
         392   39.560881016757087        11.328214741474961        129.81912183222457     
         393   39.984156258510431        11.458572589680447        130.89752887580374     
         394   40.410765913962003        11.590011710285799        131.98166909707561     
         395   40.840727284371845        11.722537843864044        133.07155728667306     
         396   41.274057715324311        11.856156745778758        134.16720823510875     
         397   41.710774596733394        11.990874186184008        135.26863673278939     
         398   42.150895362847713        12.126695950024192        136.37585757002992     
         399   42.594437492255771        12.263627837033997        137.48888553706709     
         400   43.041418507890789        12.401675661738320        138.60773542407273     
         401   43.491855977035513        12.540845253452177        139.73242202116623     
         402   43.945767511327098        12.681142456280707        140.86296011842737     
         403   44.403170766761683        12.822573129119105        141.99936450590766     
         404   44.864083443698952        12.965143145652609        143.14164997364244     
         405   45.328523286866613        13.108858394356487        144.28983131166194     
         406   45.796508085364785        13.253724778496036        145.44392331000202     
         407   46.268055672670293        13.399748216126612        146.60394075871471     
         408   46.743183926640882        13.546934640093614        147.76989844787863     
         409   47.221910769519305        13.695289998032555        148.94181116760845     
         410   47.704254167937499        13.844820252369079        150.11969370806474     
         411   48.190232132920386        13.995531380318997        151.30356085946323     
         412   48.679862719889961        14.147429373888411        152.49342741208338     
         413   49.173164028668950        14.300520239873693        153.68930815627758     
         414   49.670154203484707        14.454809999861631        154.89121788247905     
         415   50.170851432972825        14.610304690229489        156.09917138121040     
         416   50.675273950180838        14.767010362145102        157.31318344309119     
         417   51.183440032571625        14.924933081566957        158.53326885884550     
         418   51.695368002027152        15.084078929244356        159.75944241930978     
         419   52.211076224851702        15.244454000717468        160.99171891543952     
         420   52.730583111775296        15.406064406317476        162.23011313831611     
         421   53.253907117957141        15.568916271166749        163.47463987915413     
         422   53.781066742988727        15.733015735178897        164.72531392930708     
         423   54.312080530897084        15.898368953058961        165.98215008027432     
         424   54.846967070148047        16.064982094303595        167.24516312370662     
         425   55.385744993649183        16.232861343201137        168.51436785141254     
         426   55.928432978753044        16.402012898831835        169.78977905536351     
         427   56.475049747259959        16.572442975067990        171.07141152770009     
         428   57.025614065421152        16.744157800574129        172.35928006073661     
         429   57.580144743941588        16.917163618807191        173.65339944696689     
         430   58.138660637982888        17.091466688016684        174.95378447906873     
         431   58.701180647166055        17.267073281244905        176.26044994990940     
         432   59.267723715574320        17.443989686327097        177.57341065254960     
         433   59.838308831755910        17.622222205891688        178.89268138024846     
         434   60.412955028726657        17.801777157360437        180.21827692646795     
         435   60.991681383972733        17.982660872948689        181.55021208487679     
         436   61.574507019453179        18.164879699665548        182.88850164935482     
         437   62.161451101602623        18.348439999314117        184.23316041399707     
         438   62.752532841333654        18.533348148491694        185.58420317311729     
         439   63.347771494039506        18.719610538590018        186.94164472125178     
         440   63.947186359596365        18.907233575795455        188.30549985316318     
         441   64.550796782365936        19.096223681089274        189.67578336384395     
         442   65.158622151197690        19.286587290247805        191.05251004851922     
         443   65.770681899431509        19.478330853842792        192.43569470265075     
         444   66.386995504899716        19.671460837241494        193.82535212193963     
         445   67.007582489929604        19.865983720607037        195.22149710232947     
         446   67.632462421345593        20.061905998898578        196.62414444000936     
         447   68.261654910471606        20.259234181871630        198.03330893141666     
         448   68.895179613133138        20.457974794078226        199.44900537323960     
         449   69.533056229659564        20.658134374867220        200.87124856242045     
         450   70.175304504886313        20.859719478384577        202.30005329615750     
         451   70.821944228156852        21.062736673573529        203.73543437190773     
         452   71.472995233325079        21.267192544174968        205.17740658738944     
         453   72.128477398757127        21.473093688727548        206.62598474058422     
         454   72.788410647333592        21.680446720568114        208.08118362973948     
         455   73.452814946451596        21.889258267831853        209.54301805337016     
         456   74.121710308026678        22.099534973452609        211.01150281026156     
         457   74.795116788494880        22.311283495163146        212.48665269947045     
         458   75.473054488814753        22.524510505495424        213.96848252032783     
         459   76.155543554469148        22.739222691780885        215.45700707244009     
         460   76.842604175467386        22.955426756150686        216.95224115569147     
         461   77.534256586346970        23.173129415536035        218.45419957024504     
         462   78.230521066175498        23.392337401668421        219.96289711654529     
         463   78.931417938552656        23.613057461079947        221.47834859531883     
         464   79.636967571611976        23.835296355103551        223.00056880757651     
         465   80.347190378022631        24.059060859873352        224.52957255461493     
         466   81.062106814991324        24.284357766324899        226.06537463801757     
         467   81.781737384264062        24.511193880195467        227.60798985965630     
         468   82.506102632127863        24.739576022024341        229.15743302169275     
         469   83.235223149412690        24.969511027153132        230.71371892657956     
         470   83.969119571492996        25.201005745726032        232.27686237706169     
         471   84.707812578289520        25.434067042690135        233.84687817617757     
         472   85.451322894271044        25.668701797795705        235.42378112726007     
         473   86.199671288456088        25.904916905596512        237.00758603393783     
         474   86.952878574414456        26.142719275450087        238.59830770013613     
         475   87.710965610269071        26.382115831518028        240.19596093007803     
         476   88.473953298697595        26.623113512766324        241.80056052828542     
         477   89.241862586933834        26.865719272965634        243.41212129957952     
         478   90.014714466769775        27.109940080691551        245.03065804908218     
         479   90.792529974556714        27.355782919324994        246.65618558221652     
         480   91.575330191207314        27.603254787052425        248.28871870470775     
         481   92.363136242196816        27.852362696866194        249.92827222258418     
         482   93.155969297564852        28.103113676564821        251.57486094217776     
         483   93.953850571916831        28.355514768753331        253.22849967012459     
         484   94.756801324425524        28.609573030843499        254.88920321336579     
         485   95.564842858832719        28.865295535054244        256.55698637914833     
         486   96.377996523450506        29.122689368411827        258.23186397502536     
         487   97.196283711163019        29.381761632750273        259.91385080885681     
         488   98.019725859427723        29.642519444711585        261.60296168881001     
         489   98.848344450277096        29.904969935746085        263.29921142336036     
         490   99.682161010319987        30.169120252112755        265.00261482129127     
         491   100.52119711074299        30.434977554879492        266.71318669169546     
         492   101.36547436731206        30.702549019923438        268.43094184397467     
         493   102.21501444037393        30.971841837931294        270.15589508784024     
         494   103.06983903485747        31.242863214399648        271.88806123331398     
         495   103.92996990027507        31.515620369635236        273.62745509072778     
         496   104.79542883072418        31.790120538755296        275.37409147072469     
         497   105.66623766488865        32.066370971687867        277.12798518425848     
         498   106.54241828604005        32.344378933172088        278.88915104259456     
         499   107.42399262203921        32.624151702758510        280.65760385731011     
         500   108.31098264533746        32.905696574809454        282.43335844029383     
         501   109.20341037297797        33.189020858499255        284.21642960374692     
         502   110.10129786659736        33.474131877814600        286.00683216018314     
         503   111.00466723242658        33.761036971554880        287.80458092242827     
         504   111.91354062129278        34.049743493332450        289.60969070362148     
         505   112.82794022862028        34.340258811572923        291.42217631721422     
         506   113.74788829443193        34.632590309515585        293.24205257697145     
         507   114.67340710335071        34.926745385213621        295.06933429697102     
         508   115.60451898460056        35.222731451534408        296.90403629160420     
         509   116.54124631200813        35.520555936159923        298.74617337557561     
         510   117.48361150400375        35.820226281586997        300.59576036390331     
         511   118.43163702362300        36.121749945127625        302.45281207191903     
         512   119.38534537850768        36.425134398909279        304.31734331526752     
         513   120.34475912090736        36.730387129875261        306.18936890990761     
         514   121.30990084768047        37.037515639784942        308.06890367211162     
         515   122.28079320029552        37.346527445214186        309.95596241846545     
         516   123.25745886483257        37.657430077555553        311.85055996586840     
         517   124.23992057198426        37.970231083018675        313.75271113153372     
         518   125.22820109705717        38.284938022630548        315.66243073298779     
         519   126.22232325997290        38.601558472235858        317.57973358807078     
         520   127.22230992526956        38.920100022497280        319.50463451493613     
         521   128.22818400210272        39.240570278895831        321.43714833205087     
         522   129.23996844424664        39.562976861731052        323.37728985819490     
         523   130.25768625009582        39.887327406121571        325.32507391246156     
         524   131.28136046266576        40.213629562005167        327.28051531425740     
         525   132.31101416959427        40.541890994139173        329.24362888330182     
         526   133.34667050314303        40.872119382100863        331.21442943962711     
         527   134.38835264019804        41.204322420287625        333.19293180357812     
         528   135.43608380227167        41.538507817917434        335.17915079581257     
         529   136.48988725550294        41.874683299029002        337.17310123730044     
         530   137.54978631065964        42.212856602482212        339.17479794932422     
         531   138.61580432313855        42.553035481958361        341.18425575347811     
         532   139.68796469296726        42.895227705960515        343.20148947166871     
         533   140.76629086480503        43.239441057813771        345.22651392611402     
         534   141.85080632794401        43.585683335665664        347.25934393934386     
         535   142.94153461631038        43.933962352486333        349.29999433419943     
         536   144.03849930846559        44.284285936068997        351.34847993383312     
         537   145.14172402760710        44.636661929030097        353.40481556170789     
         538   146.25123244157010        44.991098188809737        355.46901604159819     
         539   147.36704826282809        45.347602587671979        357.54109619758816     
         540   148.48919524849441        45.706183012705083        359.62107085407303     
         541   149.61769720032302        46.066847365821843        361.70895483575771     
         542   150.75257796470996        46.429603563759976        363.80476296765681     
         543   151.89386143269408        46.794459538082336        365.90851007509480     
         544   153.04157153995840        47.161423235177239        368.02021098370517     
         545   154.19573226683107        47.530502616258794        370.13988051943090     
         546   155.35636763828654        47.901705657367224        372.26753350852340     
         547   156.52350172394674        48.275040349369149        374.40318477754266     
         548   157.69715863808187        48.650514697957917        376.54684915335713     
         549   158.87736253961168        49.028136723653837        378.69854146314293     
         550   160.06413763210674        49.407914461804658        380.85827653438429     
         551   161.25750816378911        49.789855962585698        383.02606919487255     
         552   162.45749842753358        50.173969291000184        385.20193427270607     
         553   163.66413276086888        50.560262526879690        387.38588659629022     
         554   164.87743554597853        50.948743764884263        389.57794099433704     
         555   166.09743120970188        51.339421114502848        391.77811229586439     
         556   167.32414422353560        51.732302700053602        393.98641533019628     
         557   168.55759910363398        52.127396660684042        396.20286492696226     
         558   169.79782041081074        52.524711150371644        398.42747591609731     
         559   171.04483275053934        52.924254337923784        400.66026312784095     
         560   172.29866077295483        53.326034406978359        402.90124139273786     
         561   173.55932917285429        53.730059556003930        405.15042554163665     
         562   174.82686268969783        54.136337998300029        407.40783040569005     
         563   176.10128610761004        54.544877961997486        409.67347081635427     
         564   177.38262425538079        54.955687690058838        411.94736160538935     
         565   178.67090200646624        55.368775440278434        414.22951760485768     
         566   179.96614427898976        55.784149485282825        416.51995364712462     
         567   181.26837603574327        56.201818112531164        418.81868456485779     
         568   182.57762228418781        56.621789624315355        421.12572519102667     
         569   183.89390807645503        57.044072337760461        423.44109035890233     
         570   185.21725850934783        57.468674584824925        425.76479490205730     
         571   186.54769872434144        57.895604712300937        428.09685365436479     
         572   187.88525390758460        58.324871081814749        430.43728144999881     
         573   189.22994928990033        58.756482069826873        432.78609312343315     
         574   190.58181014678712        59.190446067632472        435.14330350944164     
         575   191.94086179841958        59.626771481361622        437.50892744309766     
         576   193.30712960965008        60.065466731979669        439.88297975977383     
         577   194.68063899000890        60.506540255287376        442.26547529514079     
         578   196.06141539370611        60.950000501921458        444.65642888516879     
         579   197.44948431963178        61.395855937354668        447.05585536612512     
         580   198.84487131135725        61.844115041896202        449.46376957457500     
         581   200.24760195713617        62.294786310691933        451.88018634738057     
         582   201.65770188990570        62.747878253724799        454.30512052170184     
         583   203.07519678728656        63.203399395815005        456.73858693499398     
         584   204.50011237158537        63.661358276620362        459.18060042500986     
         585   205.93247440979442        64.121763450636607        461.63117582979663     
         586   207.37230871359327        64.584623487197661        464.09032798769772     
         587   208.81964113934953        65.049946970475901        466.55807173735172     
         588   210.27449758811977        65.517742499482580        469.03442191769108     
         589   211.73690400565070        65.988018688067925        471.51939336794328     
         590   213.20688638237957        66.460784164921591        474.01300092762909     
         591   214.68447075343596        66.936047573572949        476.51525943656327     
         592   216.16968319864208        67.413817572391167        479.02618373485348     
         593   217.66254984251387        67.894102834585908        481.54578866290012     
         594   219.16309685426199        68.376912048207132        484.07408906139585     
         595   220.67135044779280        68.862253916145818        486.61109977132543     
         596   222.18733688170923        69.350137156134025        489.15683563396527     
         597   223.71108245931171        69.840570500745187        491.71131149088268     
         598   225.24261352859921        70.333562697394512        494.27454218393603     
         599   226.78195648226998        70.829122508339140        496.84654255527397     
         600   228.32913775772275        71.327258710678606        499.42732744733564     
         601   229.88418383705718        71.827980096354977        502.01691170284880     
         602   231.44712124707547        72.331295472153101        504.61531016483156     
         603   233.01797655928274        72.837213659701220        507.22253767659038     
         604   234.59677638988813        73.345743495470785        509.83860908171982     
         605   236.18354739980563        73.856893830777068        512.46353922410367     
         606   237.77831629465535        74.370673531779460        515.09734294791201     
         607   239.38110982476374        74.887091479481512        517.74003509760337     
         608   240.99195478516535        75.406156569731536        520.39163051792252     
         609   242.61087801560316        75.927877713222585        523.05214405390097     
         610   244.23790640052934        76.452263835492985        525.72159055085638     
         611   245.87306686910694        76.979323876926472        528.39998485439185     
         612   247.51638639521011        77.509066792752591        531.08734181039654     
         613   249.16789199742499        78.041501553046814        533.78367626504360     
         614   250.82761073905124        78.576637142731030        536.48900306479209     
         615   252.49556972810217        79.114482561573681        539.20333705638348     
         616   254.17179611730609        79.655046824190123        541.92669308684435     
         617   255.85631710410709        80.198338960042790        544.65908600348428     
         618   257.54915993066601        80.744368013441658        547.40053065389588     
         619   259.25035188386119        81.293143043544447        550.15104188595399     
         620   260.95992029528946        81.844673124356831        552.91063454781658     
         621   262.67789254126694        82.398967344732824        555.67932348792226     
         622   264.40429604283008        82.956034808375009        558.45712355499199     
         623   266.13915826573628        83.515884633834787        561.24404959802723     
         624   267.88250672046507        84.078525954512770        564.04011646631068     
         625   269.63436896221884        84.643967918659015        566.84533900940448     
         626   271.39477259092354        85.212219689373171        569.65973207715115     
         627   273.16374525123007        85.783290444604887        572.48331051967295     
         628   274.94131463251455        86.357189377154214        575.31608918737049     
         629   276.72750846887948        86.933925694671601        578.15808293092368     
         630   278.52235453915478        87.513508619658353        581.00930660129052     
         631   280.32588066689823        88.095947389466858        583.86977504970662     
         632   282.13811472039669        88.681251256300953        586.73950312768602     
         633   283.95908461266703        89.269429487216016        589.61850568701902     
         634   285.78881830145650        89.860491364119440        592.50679757977275     
         635   287.62734378924404        90.454446183770784        595.40439365829093     
         636   289.47468912324115        91.051303257782138        598.31130877519365     
         637   291.33088239539228        91.651071912618306        601.22755778337603     
         638   293.19595174237639        92.253761489597068        604.15315553600851     
         639   295.06992534560709        92.859381344889613        607.08811688653611     
         640   296.95283143123402        93.467940849520645        610.03245668867908     
         641   298.84469827014334        94.079449389368790        612.98618979643084     
         642   300.74555417795887        94.693916365166842        615.94933106405870     
         643   302.65542751504290        95.311351192501746        618.92189534610361     
         644   304.57434668649682        95.931763301815465        621.90389749737915     
         645   306.50234014216193        96.555162138404626        624.89535237297127     
         646   308.43943637662079        97.181557162421257        627.89627482823823     
         647   310.38566392919745        97.810957848872860        630.90667971881032     
         648   312.34105138395859        98.443373687622596        633.92658190058830     
         649   314.30562736971473        99.078814183389852        636.95599622974498     
         650   316.27942056001990        99.717288855750041        639.99493756272295     
         651   318.26245967317391        100.35880723913546        643.04342075623549     
         652   320.25477347222210        101.00337888283502        646.10146066726531     
         653   322.25639076495679        101.65101335099490        649.16907215306537     
         654   324.26734040391784        102.30172022261857        652.24627007115657     
         655   326.28765128639350        102.95550909156724        655.33306927932927     
         656   328.31735235442125        103.61238956655995        658.42948463564187     
         657   330.35647259478901        104.27237127117401        661.53553099842145     
         658   332.40504103903498        104.93546384384513        664.65122322626144     
         659   334.46308676344967        105.60167693786782        667.77657617802333     
         660   336.53063888907559        106.27102022139553        670.91160471283490     
         661   338.60772658170924        106.94350337744098        674.05632369009106     
         662   340.69437905190063        107.61913610387640        677.21074796945175     
         663   342.79062555495562        108.29792811343390        680.37489241084381     
         664   344.89649539093506        108.97988913370551        683.54877187445857     
         665   347.01201790465689        109.66502890714371        686.73240122075254     
         666   349.13722248569638        110.35335719106146        689.92579531044726     
         667   351.27213856838694        111.04488375763272        693.12896900452711     
         668   353.41679563182157        111.73961839389244        696.34193716424227     
         669   355.57122319985234        112.43757090173692        699.56471465110485     
         670   357.73545084109270        113.13875109792430        702.79731632689084     
         671   359.90950816891706        113.84316881407435        706.03975705363837     
         672   362.09342484146271        114.55083389666926        709.29205169364877     
         673   364.28723056162954        115.26175620705359        712.55421510948429     
         674   366.49095507708142        115.97594562143449        715.82626216397011     
         675   368.70462818024720        116.69341203088212        719.10820772019133     
         676   370.92827970832093        117.41416534132988        722.40006664149519     
         677   373.16193954326309        118.13821547357468        725.70185379148836     
         678   375.40563761180130        118.86557236327701        729.01358403403856     
         679   377.65940388543100        119.59624596096165        732.33527223327337     
         680   379.92326838041623        120.33024623201732        735.66693325357858     
         681   382.19726115779059        121.06758315669738        739.00858195960041     
         682   384.48141232335803        121.80826673012002        742.36023321624339     
         683   386.77575202769339        122.55230696226843        745.72190188867012     
         684   389.08031046614337        123.29971387799110        749.09360284230183     
         685   391.39511787882753        124.05049751700201        752.47535094281670     
         686   393.72020455063864        124.80466793388099        755.86716105615085     
         687   396.05560081124349        125.56223519807398        759.26904804849698     
         688   398.40133703508445        126.32320939389315        762.68102678630453     
         689   400.75744364137898        127.08760062051731        766.10311213627870     
         690   403.12395109412131        127.85541899199207        769.53531896538163     
         691   405.50088990208349        128.62667463723020        772.97766214083015     
         692   407.88829061881472        129.40137770001169        776.43015653009581     
         693   410.28618384264394        130.17953833898426        779.89281700090646     
         694   412.69460021667931        130.96116672766331        783.36565842124287     
         695   415.11357042880962        131.74627305443261        786.84869565934127     
         696   417.54312521170459        132.53486752254409        790.34194358369052     
         697   419.98329534281623        133.32696035011836        793.84541706303366     
         698   422.43411164437919        134.12256177014478        797.35913096636648     
         699   424.89560498341143        134.92168203048217        800.88310016293747     
         700   427.36780627171538        135.72433139385828        804.41733952224774     
         701   429.85074646587879        136.53052013787078        807.96186391405058     
         702   432.34445656727451        137.34025855498720        811.51668820834982     
         703   434.84896762206284        138.15355695254513        815.08182727540236     
         704   437.36431072119035        138.97042565275231        818.65729598571409     
         705   439.89051700039306        139.79087499268775        822.24310921004360     
         706   442.42761764019497        140.61491532430080        825.83928181939893     
         707   444.97564386590983        141.44255701441199        829.44582868503767     
         708   447.53462694764170        142.27381044471346        833.06276467846783     
         709   450.10459820028615        143.10868601176878        836.69010467144540     
         710   452.68558898353035        143.94719412701355        840.32786353597726     
         711   455.27763070185415        144.78934521675535        843.97605614431677     
         712   457.88075480453062        145.63514972217425        847.63469736896730     
         713   460.49499278562769        146.48461809932294        851.30380208267957     
         714   463.12037618400757        147.33776081912697        854.98338515845182     
         715   465.75693658332818        148.19458836738497        858.67346146952877     
         716   468.40470561204438        149.05511124476899        862.37404588940410     
         717   471.06371494340721        149.91933996682457        866.08515329181557     
         718   473.73399629546685        150.78728506397147        869.80679855074959     
         719   476.41558143107102        151.65895708150308        873.53899654043664     
         720   479.10850215786746        152.53436657958738        877.28176213535392     
         721   481.81279032830400        153.41352413326703        881.03511021022337     
         722   484.52847783962937        154.29644033245947        884.79905564001217     
         723   487.25559663389379        155.18312578195716        888.57361329993194     
         724   489.99417869794962        156.07359110142784        892.35879806543824     
         725   492.74425606345301        156.96784692541510        896.15462481223165     
         726   495.50586080686338        157.86590390333811        899.96110841625546     
         727   498.27902504944478        158.76777269949204        903.77826375369557     
         728   501.06378095726728        159.67346399304873        907.60610570098333     
         729   503.86016074120573        160.58298847805619        911.44464913478998     
         730   506.66819665694294        161.49635686343942        915.29390893203072     
         731   509.48792100496894        162.41357987300046        919.15389996986221     
         732   512.31936613058156        163.33466824541847        923.02463712568283     
         733   515.16256442388817        164.25963273425040        926.90613527713288     
         734   518.01754831980531        165.18848410793063        930.79840930209252     
         735   520.88435029806055        166.12123314977174        934.70147407868342     
         736   523.76300288319248        167.05789065796463        938.61534448526766     
         737   526.65353864455130        167.99846744557851        942.54003540044744     
         738   529.55599019630017        168.94297434056139        946.47556170306416     
         739   532.47039019741510        169.89142218574014        950.42193827219899     
         740   535.39677135168711        170.84382183882104        954.37917998717285     
         741   538.33516640772086        171.80018417238966        958.34730172754473     
         742   541.28560815893752        172.76052007391112        962.32631837311135     
         743   544.24812944357404        173.72484044573091        966.31624480390985     
         744   547.22276314468445        174.69315620507419        970.31709590021296     
         745   550.20954219014004        175.66547828404671        974.32888654253247     
         746   553.20849955263134        176.64181762963486        978.35163161161665     
         747   556.21966824966694        177.62218520370581        982.38534598845058     
         748   559.24308134357648        178.60659198300800        986.43004455425728     
         749   562.27877194150904        179.59504895917112        990.48574219049419     
         750   565.32677319543541        180.58756713870636        994.55245377885603     
         751   568.38711830214856        181.58415754300685        998.63019420127216     
         752   571.45984050326388        182.58483120834768        1002.7189783399091     
         753   574.54497308522002        183.58959918588627        1006.8188210771661     
         754   577.64254937928047        184.59847254166240        1010.9297372956801     
         755   580.75260276153188        185.61146235659896        1015.0517418783187     
         756   583.87516665288854        186.62857972650150        1019.1848497081876     
         757   587.01027451908919        187.64983576205890        1023.3290756686235     
         758   590.15795987070067        188.67524158884342        1027.4844346431980     
         759   593.31825626311706        189.70480834731126        1031.6509415157157     
         760   596.49119729656036        190.73854719280220        1035.8286111702139     
         761   599.67681661608219        191.77646929554041        1040.0174584909630     
         762   602.87514791156389        192.81858584063434        1044.2174983624648     
         763   606.08622491771666        193.86490802807725        1048.4287456694544     
         764   609.31008141408336        194.91544707274676        1052.6512152968978     
         765   612.54675122503875        195.97021420440612        1056.8849221299934     
         766   615.79626821978968        197.02922066770381        1061.1298810541687     
         767   619.05866631237666        198.09247772217344        1065.3861069550846     
         768   622.33397946167361        199.15999664223480        1069.6536147186305     
         769   625.62224167138993        200.23178871719364        1073.9324192309277     
         770   628.92348699006948        201.30786525124165        1078.2225353783260     
         771   632.23774951109272        202.38823756345738        1082.5239780474064     
         772   635.56506337267672        203.47291698780606        1086.8367621249774     
         773   638.90546275787517        204.56191487313922        1091.1609024980780     
         774   642.25898189458121        205.65524258319647        1095.4964140539760     
         775   645.62565505552539        206.75291149660404        1099.8433116801666     
         776   649.00551655827860        207.85493300687611        1104.2016102643745     
         777   652.39860076525201        208.96131852241476        1108.5713246945513     
         778   655.80494208369657        210.07207946650996        1112.9524698588768     
         779   659.22457496570610        211.18722727734001        1117.3450606457586     
         780   662.65753390821556        212.30677340797186        1121.7491119438298     
         781   666.10385345300335        213.43072932636102        1126.1646386419516     
         782   669.56356818669144        214.55910651535214        1130.5916556292116     
         783   673.03671274074532        215.69191647267894        1135.0301777949226     
         784   676.52332179147720        216.82917071096466        1139.4802200286247     
         785   680.02343006004241        217.97088075772206        1143.9417972200820     
         786   683.53707231244471        219.11705815535399        1148.4149242592862     
         787   687.06428335953422        220.26771446115333        1152.8996160364516     
         788   690.60509805700769        221.42286124730305        1157.3958874420189     
         789   694.15955130541192        222.58251010087707        1161.9037533666526     
         790   697.72767805014121        223.74667262383974        1166.4232287012414     
         791   701.30951328144010        224.91536043304654        1170.9543283368982     
         792   704.90509203440411        226.08858516024429        1175.4970671649601     
         793   708.51444938897896        227.26635845207116        1180.0514600769861     
         794   712.13762046996237        228.44869197005690        1184.6175219647596     
         795   715.77464044700412        229.63559739062322        1189.1952677202858     
         796   719.42554453460787        230.82708640508409        1193.7847122357937     
         797   723.09036799212993        232.02317071964563        1198.3858704037332     
         798   726.76914612378175        233.22386205540658        1202.9987571167771     
         799   730.46191427862982        234.42917214835853        1207.6233872678199     
         800   734.16870785059564        235.63911274938602        1212.2597757499766     
         801   737.88956227845767        236.85369562426666        1216.9079374565842     
         802   741.62451304585159        238.07293255367176        1221.5678872812009     
         803   745.37359568127033        239.29683533316629        1226.2396401176045     
         804   749.13684575806542        240.52541577320892        1230.9232108597937     
         805   752.91429889444760        241.75868569915255        1235.6186144019878     
         806   756.70599075348673        242.99665695124440        1240.3258656386240     
         807   760.51195704311351        244.23934138462619        1245.0449794643612     
         808   764.33223351611991        245.48675086933443        1249.7759707740765     
         809   768.16685597015885        246.73889729030071        1254.5188544628670     
         810   772.01586024774622        247.99579254735170        1259.2736454260466     
         811   775.87928223626068        249.25744855520944        1264.0403585591491     
         812   779.75715786794410        250.52387724349180        1268.8190087579260     
         813   783.64952311990407        251.79509055671249        1273.6096109183472     
         814   787.55641401411117        253.07110045428115        1278.4121799365994     
         815   791.47786661740315        254.35191891050371        1283.2267307090879     
         816   795.41391704148327        255.63755791458291        1288.0532781324341     
         817   799.36460144292232        256.92802947061784        1292.8918371034763     
         818   803.32995602315771        258.22334559760469        1297.7424225192694     
         819   807.31001702849642        259.52351832943708        1302.6050492770858     
         820   811.30482075011332        260.82855971490551        1307.4797322744130     
         821   815.31440352405264        262.13848181769828        1312.3664864089533     
         822   819.33880173122964        263.45329671640178        1317.2653265786271     
         823   823.37805179742998        264.77301650449999        1322.1762676815672     
         824   827.43219019331082        266.09765329037538        1327.0993246161238     
         825   831.50125343440095        267.42721919730894        1332.0345122808606     
         826   835.58527808110318        268.76172636348014        1336.9818455745558     
         827   839.68430073869263        270.10118694196728        1341.9413393962027     
         828   843.79835805731830        271.44561310074823        1346.9130086450073     
         829   847.92748673200538        272.79501702269960        1351.8968682203918     
         830   852.07172350265262        274.14941090559779        1356.8929330219883     
         831   856.23110515403607        275.50880696211891        1361.9012179496447     
         832   860.40566851580775        276.87321741983919        1366.9217379034212     
         833   864.59545046249639        278.24265452123444        1371.9545077835896     
         834   868.80048791351066        279.61713052368179        1376.9995424906381     
         835   873.02081783313565        280.99665769945824        1382.0568569252621     
         836   877.25647723053669        282.38124833574187        1387.1264659883711     
         837   881.50750315975847        283.77091473461149        1392.2083845810869     
         838   885.77393271972676        285.16566921304758        1397.3026276047426     
         839   890.05580305424712        286.56552410293176        1402.4092099608808     
         840   894.35315135200881        287.97049175104746        1407.5281465512576     
         841   898.66601484658190        289.38058451907972        1412.6594522778375     
         842   902.99443081641948        290.79581478361587        1417.8031420427967     
         843   907.33843658485932        292.21619493614560        1422.9592307485227     
         844   911.69806952012254        293.64173738306079        1428.1277332976099     
         845   916.07336703531485        295.07245454565611        1433.3086645928654     
         846   920.46436658842924        296.50835886012942        1438.5020395373035     
         847   924.87110568234311        297.94946277758157        1443.7078730341495     
         848   929.29362186482115        299.39577876401654        1448.9261799868364     
         849   933.73195272851524        300.84731930034172        1454.1569752990067     
         850   938.18613591096573        302.30409688236887        1459.4002738745112     
         851   942.65620909460176        303.76612402081327        1464.6560906174088     
         852   947.14221000674115        305.23341324129427        1469.9244404319666     
         853   951.64417641959164        306.70597708433576        1475.2053382226582     
         854   956.16214615025206        308.18382810536650        1480.4987988941666     
         855   960.69615706071215        309.66697887471940        1485.8048373513816     
         856   965.24624705785311        311.15544197763279        1491.1234684993997     
         857   969.81245409344967        312.64923001425029        1496.4547072435239     
         858   974.39481616416731        314.14835559962040        1501.7985684892631     
         859   978.99337131156778        315.65283136369789        1507.1550671423347     
         860   983.60815762210518        317.16266995134282        1512.5242181086603     
         861   988.23921322712931        318.67788402232185        1517.9060362943678     
         862   992.88657630288526        320.19848625130686        1523.3005366057910     
         863   997.55028507051497        321.72448932787739        1528.7077339494695     
         864   1002.2303777960551        323.25590595651869        1534.1276432321454     
         865   1006.9268927904426        324.79274885662358        1539.5602793607702     
         866   1011.6398684095093        326.33503076249133        1545.0056572424946     
         867   1016.3693430539885        327.88276442332881        1550.4637917846794     
         868   1021.1153551695102        329.43596260325000        1555.9346978948849     
         869   1025.8779432466058        330.99463808127712        1561.4183904808774     
         870   1030.6571458207063        332.55880365133976        1566.9148844506274     
         871   1035.4530014721443        334.12847212227575        1572.4241947123076     
         872   1040.2655488261532        335.70365631783108        1577.9463361742939     
         873   1045.0948265528705        337.28436907666054        1583.4813237451669     
         874   1049.9408733673342        338.87062325232733        1589.0291723337086     
         875   1054.8037280294868        340.46243171330354        1594.5898968489030     
         876   1059.6834293441752        342.05980734297037        1600.1635121999377     
         877   1064.5800161611512        343.66276303961843        1605.7500332962024     
         878   1069.4935273750707        345.27131171644771        1611.3494750472871     
         879   1074.4240019254967        346.88546630156799        1616.9618523629856     
         880   1079.3714787968977        348.50523973799858        1622.5871801532910     
         881   1084.3359970186500        350.13064498366947        1628.2254733283985     
         882   1089.3175956650377        351.76169501142061        1633.8767467987047     
         883   1094.3163138552520        353.39840280900211        1639.5410154748060     
         884   1099.3321907533955        355.04078137907567        1645.2182942675011     
         885   1104.3652655684775        356.68884373921310        1650.9085980877858     
         886   1109.4155775544191        358.34260292189754        1656.6119418468581     
         887   1114.4831660100515        360.00207197452352        1662.3283404561155     
         888   1119.5680702791174        361.66726395939685        1668.0578088271557     
         889   1124.6703297502720        363.33819195373570        1673.8003618717742     
         890   1129.7899838570818        365.01486904966902        1679.5560145019672     
         891   1134.9270720780273        366.69730835423894        1685.3247816299279     
         892   1140.0816339365026        368.38552298939891        1691.1066781680508     
         893   1145.2537090008159        370.07952609201590        1696.9017190289267     
         894   1150.4433368841906        371.77933081386874        1702.7099191253456     
         895   1155.6505572447647        373.48495032164931        1708.5312933702946     
         896   1160.8754097855942        375.19639779696331        1714.3658566769609     
         897   1166.1179342546488        376.91368643632831        1720.2136239587257     
         898   1171.3781704448188        378.63682945117671        1726.0746101291707     
         899   1176.6561581939109        380.36584006785415        1731.9488301020742     
         900   1181.9519373846492        382.10073152761981        1737.8362987914097     
         901   1187.2655479446782        383.84151708664706        1743.7370311113484     
         902   1192.5970298465618        385.58821001602416        1749.6510419762592     
         903   1197.9464231077843        387.34082360175285        1755.5783463007053     
         904   1203.3137677907500        389.09937114475031        1761.5189589994468     
         905   1208.6991040027854        390.86386596084822        1767.4728949874398     
         906   1214.1024718961389        392.63432138079327        1773.4401691798364     
         907   1219.5239116679816        394.41075075024781        1779.4207964919838     
         908   1224.9634635604070        396.19316742978913        1785.4147918394231     
         909   1230.4211678604331        397.98158479491036        1791.4221701378913     
         910   1235.8970649000021        399.77601623602050        1797.4429463033216     
         911   1241.3911950559811        401.57647515844468        1803.4771352518389     
         912   1246.9035987501627        403.38297498242389        1809.5247518997660     
         913   1252.4343164492655        405.19552914311623        1815.5858111636155     
         914   1257.9833886649344        407.01415109059531        1821.6603279600981     
         915   1263.5508559537434        408.83885428985286        1827.7483172061161     
         916   1269.1367589171914        410.66965222079654        1833.8497938187641     
         917   1274.7411382017090        412.50655837825190        1839.9647727153326     
         918   1280.3640344986525        414.34958627196090        1846.0932688133043     
         919   1286.0054885443101        416.19874942658481        1852.2352970303527     
         920   1291.6655411198994        418.05406138170059        1858.3908722843476     
         921   1297.3442330515684        419.91553569180496        1864.5600094933477     
         922   1303.0416052103978        421.78318592631183        1870.7427235756068     
         923   1308.7576985123983        423.65702566955355        1876.9390294495681     
         924   1314.4925539185147        425.53706852078108        1883.1489420338694     
         925   1320.2462124346234        427.42332809416428        1889.3724762473371     
         926   1326.0187151115356        429.31581801879179        1895.6096470089924     
         927   1331.8101030449961        431.21455193867149        1901.8604692380443     
         928   1337.6204173756842        433.11954351273016        1908.1249578538946     
         929   1343.4496992892157        435.03080641481472        1914.4031277761355     
         930   1349.2979900161415        436.94835433369127        1920.6949939245508     
         931   1355.1653308319489        438.87220097304601        1927.0005712191130     
         932   1361.0517630570623        440.80236005148487        1933.3198745799857     
         933   1366.9573280568438        442.73884530253463        1939.6529189275220     
         934   1372.8820672415941        444.68167047464232        1945.9997191822649     
         935   1378.8260220665520        446.63084933117523        1952.3602902649482     
         936   1384.7892340318958        448.58639565042193        1958.7346470964933     
         937   1390.7717446827442        450.54832322559156        1965.1228045980099     
         938   1396.7735956091562        452.51664586481479        1971.5247776908002     
         939   1402.7948284461315        454.49137739114411        1977.9405812963528     
         940   1408.8354848736114        456.47253164255250        1984.3702303363436     
         941   1414.8956066164797        458.46012247193545        1990.8137397326402     
         942   1420.9752354445632        460.45416374711061        1997.2711244072959     
         943   1427.0744131726306        462.45466935081686        2003.7423992825522     
         944   1433.1931816603965        464.46165318071661        2010.2275792808396     
         945   1439.3315828125183        466.47512914939375        2016.7266793247738     
         946   1445.4896585785991        468.49511118435572        2023.2397143371613     
         947   1451.6674509531874        470.52161322803192        2029.7666992409916     
         948   1457.8650019757788        472.55464923777583        2036.3076489594453     
         949   1464.0823537308131        474.59423318586357        2042.8625784158862     
         950   1470.3195483476795        476.64037905949471        2049.4315025338669     
         951   1476.5766280007149        478.69310086079298        2056.0144362371266     
         952   1482.8536349092035        480.75241260680536        2062.6113944495887     
         953   1489.1506113373791        482.81832832950334        2069.2223920953643     
         954   1495.4675995944247        484.89086207578208        2075.8474440987488     
         955   1501.8046420344729        486.97002790746143        2082.4865653842239     
         956   1508.1617810566090        489.05583990128622        2089.1397708764594     
         957   1514.5390591048665        491.14831214892490        2095.8070755003041     
         958   1520.9365186682321        493.24745875697221        2102.4884941807977     
         959   1527.3542022806455        495.35329384694717        2109.1840418431620     
         960   1533.7921525209970        497.46583155529419        2115.8937334128032     
         961   1540.2504120131325        499.58508603338350        2122.6175838153131     
         962   1546.7290234258514        501.71107144751085        2129.3556079764680     
         963   1553.2280294729060        503.84380197889789        2136.1078208222261     
         964   1559.7474729130051        505.98329182369224        2142.8742372787315     
         965   1566.2873965498136        508.12955519296776        2149.6548722723119     
         966   1572.8478432319505        510.28260631272479        2156.4497407294775     
         967   1579.4288558529925        512.44245942389011        2163.2588575769205     
         968   1586.0304773514742        514.60912878231773        2170.0822377415202     
         969   1592.6527507108869        516.78262865878787        2176.9198961503348     
         970   1599.2957189596809        518.96297333900884        2183.7718477306080     
         971   1605.9594251712654        521.15017712361532        2190.6381074097640     
         972   1612.6439124640083        523.34425432817056        2197.5186901154098     
         973   1619.3492240012388        525.54521928316433        2204.4136107753370     
         974   1626.0754029912443        527.75308633401528        2211.3228843175148     
         975   1632.8224926872758        529.96786984106950        2218.2465256700975     
         976   1639.5905363875449        532.18958417960187        2225.1845497614208     
         977   1646.3795774352252        534.41824373981478        2232.1369715199999     
         978   1653.1896592184521        536.65386292684047        2239.1038058745321     
         979   1660.0208251703261        538.89645616073881        2246.0850677538965     
         980   1666.8731187689104        541.14603787649946        2253.0807720871526     
         981   1673.7465835372332        543.40262252404091        2260.0909338035412     
         982   1680.6412630432853        545.66622456821074        2267.1155678324803     
         983   1687.5572009000266        547.93685848878658        2274.1546891035737     
         984   1694.4944407653802        550.21453878047521        2281.2083125466006     
         985   1701.4530263422364        552.49927995291364        2288.2764530915229     
         986   1708.4330013784522        554.79109653066894        2295.3591256684795     
         987   1715.4344096668535        557.09000305323798        2302.4563452077928     
         988   1722.4572950452330        559.39601407504892        2309.5681266399615     
         989   1729.5017013963529        561.70914416545929        2316.6944848956632     
         990   1736.5676726479421        564.02940790875823        2323.8354349057577     
         991   1743.6552527727038        566.35681990416583        2330.9909916012803     
         992   1750.7644857883072        568.69139476583314        2338.1611699134473     
         993   1757.8954157573946        571.03314712284202        2345.3459847736517     
         994   1765.0480867875788        573.38209161920690        2352.5454511134653     
         995   1772.2225430314445        575.73824291387291        2359.7595838646398     
         996   1779.4188286865487        578.10161568071726        2366.9883979591018     
         997   1786.6369879954227        580.47222460854960        2374.2319083289585     
         998   1793.8770652455682        582.85008440111108        2381.4901299064923     
         999   1801.1391047694647        585.23520977707597        2388.7630776241649     
        1000   1808.4231509445633        587.62761547005039        2396.0507664146130     
        1001   1815.7292481932914        590.02731622857391        2403.3532112106541     
        1002   1823.0574409830506        592.43432681611785        2410.6704269452775     
        1003   1830.4077738262224        594.84866201108832        2418.0024285516552     
        1004   1837.7802912801599        597.27033660682287        2425.3492309631297     
        1005   1845.1750379471973        599.69936541159416        2432.7108491132253     
        1006   1852.5920584746436        602.13576324860662        2440.0872979356359     
        1007   1860.0313975547890        604.57954495600075        2447.4785923642398     
        1008   1867.4930999248993        607.03072538684876        2454.8847473330834     
        1009   1874.9772103672228        609.48931940915861        2462.3057777763929     
        1010   1882.4837737089840        611.95534190587091        2469.7416986285689     
        1011   1890.0128348223927        614.42880777486334        2477.1925248241901     
        1012   1897.5644386246331        616.90973192894546        2484.6582712980021     
        1013   1905.1386300778781        619.39812929586401        2492.1389529849366     
        1014   1912.7354541892742        621.89401481829827        2499.6345848200904     
        1015   1920.3549560109589        624.39740345386497        2507.1451817387424     
        1016   1927.9971806400461        626.90831017511528        2514.6707586763396     
        1017   1935.6621732186388        629.42674996953610        2522.2113305685093     
        1018   1943.3499789338166        631.95273783954906        2529.7669123510464     
        1019   1951.0606430176524        634.48628880251374        2537.3375189599265     
        1020   1958.7942107471945        637.02741789072297        2544.9231653312913     
        1021   1966.5507274444883        639.57614015140905        2552.5238664014660     
        1022   1974.3302384765534        642.13247064673749        2560.1396371069386     
        1023   1982.1327892554059        644.69642445381351        2567.7704923843780     
        1024   1989.9584252380409        647.26801666467611        2575.4164471706222     
        1025   1997.8071919264476        649.84726238630287        2583.0775164026836     
        1026   2005.6791348676015        652.43417674060890        2590.7537150177491     
        1027   2013.5742996534632        655.02877486444515        2598.4450579531726     
        1028   2021.4927319209885        657.63107190960136        2606.1515601464876     
        1029   2029.4344773521168        660.24108304280367        2613.8732365353935     
        1030   2037.3995816737831        662.85882344571667        2621.6101020577671     
        1031   2045.3880906579095        665.48430831494295        2629.3621716516514     
        1032   2053.4000501214123        668.11755286202310        2637.1294602552657     
        1033   2061.4355059261952        670.75857231343605        2644.9119828069997     
        1034   2069.4945039791605        673.40738191059927        2652.7097542454158     
        1035   2077.5770902321970        676.06399690986871        2660.5227895092416     
        1036   2085.6833106821914        678.72843258253954        2668.3511035373845     
        1037   2093.8132113710208        681.40070421484450        2676.1947112689159     
        1038   2101.9668383855605        684.08082710795827        2684.0536276430812     
        1039   2110.1442378576758        686.76881657799129        2691.9278675992950     
        1040   2118.3454559642346        689.46468795599753        2699.8174460771456     
        1041   2126.5705389270906        692.16845658796626        2707.7223780163849     
        1042   2134.8195330131052        694.88013783483063        2715.6426783569436     
        1043   2143.0924845341242        697.59974707246033        2723.5783620389116     
        1044   2151.3894398470047        700.32729969166871        2731.5294440025614     
        1045   2159.7104453535894        703.06281109820611        2739.4959391883222     
        1046   2168.0555475007300        705.80629671276643        2747.4778625368031     
        1047   2176.4247927802653        708.55777197098109        2755.4752289887733     
        1048   2184.8182277290471        711.31725232342546        2763.4880534851836     
        1049   2193.2358989289141        714.08475323561356        2771.5163509671379     
        1050   2201.6778530067154        716.86029018800207        2779.5601363759215     
        1051   2210.1441366342970        719.64387867598805        2787.6194246529822     
        1052   2218.6347965285049        722.43553420991134        2795.6942307399386     
        1053   2227.1498794511890        725.23527231505182        2803.7845695785763     
        1054   2235.6894322092035        728.04310853163304        2811.8904561108502     
        1055   2244.2535016544016        730.85905841481861        2820.0119052788809     
        1056   2252.8421346836440        733.68313753471682        2828.1489320249621     
        1057   2261.4553782387911        736.51536147637557        2836.3015512915472     
        1058   2270.0932793067113        739.35574583978757        2844.4697780212655     
        1059   2278.7558849192774        742.20430623988659        2852.6536271569066     
        1060   2287.4432421533675        745.06105830655144        2860.8531136414322     
        1061   2296.1553981308630        747.92601768460020        2869.0682524179674     
        1062   2304.8924000186571        750.79920003379857        2877.2990584298072     
        1063   2313.6542950286444        753.68062102885244        2885.5455466204112     
        1064   2322.4411304177333        756.57029635941376        2893.8077319334088     
        1065   2331.2529534878317        759.46824173007485        2902.0856293125885     
        1066   2340.0898115858672        762.37447286037559        2910.3792537019158     
        1067   2348.9517521037633        765.28900548479680        2918.6886200455115     
        1068   2357.8388224784662        768.21185535276618        2927.0137432876695     
        1069   2366.7510701919209        771.14303822865315        2935.3546383728471     
        1070   2375.6885427710904        774.08256989177414        2943.7113202456676     
        1071   2384.6512877879463        777.03046613638878        2952.0838038509191     
        1072   2393.6393528594713        779.98674277170221        2960.4721041335561     
        1073   2402.6527856476564        782.95141562186291        2968.8762360386945     
        1074   2411.6916338595165        785.92450052596882        2977.2962145116239     
        1075   2420.7559452470650        788.90601333805762        2985.7320544977879     
        1076   2429.8457676073408        791.89596992711711        2994.1837709428041     
        1077   2438.9611487823881        794.89438617707810        3002.6513787924468     
        1078   2448.1021366592709        797.90127798681897        3011.1348929926621     
        1079   2457.2687791700650        800.91666127016231        3019.6343284895529     
        1080   2466.4611242918672        803.94055195587896        3028.1497002293941     
        1081   2475.6792200467803        806.97296598768435        3036.6810231586164     
        1082   2484.9231145019344        810.01391932424144        3045.2283122238223     
        1083   2494.1928557694682        813.06342793915940        3053.7915823717694     
        1084   2503.4884920065433        816.12150782099491        3062.3708485493885     
        1085   2512.8100714153356        819.18817497325040        3070.9661257037656     
        1086   2522.1576422430417        822.26344541437732        3079.5774287821528     
        1087   2531.5312527818755        825.34733517777170        3088.2047727319659     
        1088   2540.9309513690728        828.43986031178088        3096.8481725007841     
        1089   2550.3567863868843        831.54103687969598        3105.5076430363447     
        1090   2559.8088062625875        834.65088095975830        3114.1831992865550     
        1091   2569.2870594684746        837.76940864515655        3122.8748561994780     
        1092   2578.7915945218656        840.89663604402756        3131.5826287233449     
        1093   2588.3224599850937        844.03257927945606        3140.3065318065414     
        1094   2597.8797044655257        847.17725448947692        3149.0465803976244     
        1095   2607.4633766155384        850.33067782707030        3157.8027894453044     
        1096   2617.0735251325436        853.49286546016947        3166.5751738984600     
        1097   2626.7101987589672        856.66383357165194        3175.3637487061251     
        1098   2636.3734462822686        859.84359835934924        3184.1685288175022     
        1099   2646.0633165349218        863.03217603603821        3192.9895291819466     
        1100   2655.7798583944373        866.22958282944717        3201.8267647489865     
        1101   2665.5231207833390        869.43583498225348        3210.6802504682946     
        1102   2675.2931526691896        872.65094875208479        3219.5500012897214     
        1103   2685.0900030645657        875.87494041151729        3228.4360321632653     
        1104   2694.9137210270828        879.10782624807882        3237.3383580390955     
        1105   2704.7643556593753        882.34962256424637        3246.2569938675297     
        1106   2714.6419561091107        885.60034567744810        3255.1919545990581     
        1107   2724.5465715689829        888.86001192006222        3264.1432551843222     
        1108   2734.4782512767169        892.12863763941846        3273.1109105741289     
        1109   2744.4370445150621        895.40623919779557        3282.0949357194386     
        1110   2754.4230006118069        898.69283297242612        3291.0953455713802     
        1111   2764.4361689397601        901.98843535549099        3300.1121550812327     
        1112   2774.4765989167695        905.29306275412523        3309.1453792004440     
        1113   2784.5443400057079        908.60673159041232        3318.1950328806106     
        1114   2794.6394417144875        911.92945830139047        3327.2611310734983     
        1115   2804.7619535960439        915.26125933904746        3336.3436887310227     
        1116   2814.9119252483561        918.60215117032499        3345.4427208052684     
        1117   2825.0894063144242        921.95215027711424        3354.5582422484672     
        1118   2835.2944464822945        925.31127315626225        3363.6902680130206     
        1119   2845.5270954850384        928.67953631956505        3372.8388130514768     
        1120   2855.7874031007664        932.05695629377385        3382.0038923165534     
        1121   2866.0754191526221        935.44354962059106        3391.1855207611170     
        1122   2876.3911935087899        938.83933285667410        3400.3837133382026     
        1123   2886.7347760824809        942.24432257362946        3409.5984850009881     
        1124   2897.1062168319545        945.65853535802194        3418.8298507028258     
        1125   2907.5055657604967        949.08198781136593        3428.0778253972103     
        1126   2917.9328729164386        952.51469655013193        3437.3424240378067     
        1127   2928.3881883931449        955.95667820574158        3446.6236615784255     
        1128   2938.8715623290218        959.40794942457319        3455.9215529730445     
        1129   2949.3830449075112        962.86852686795680        3465.2361131757907     
        1130   2959.9226863571007        966.33842721217945        3474.5673571409543     
        1131   2970.4905369513071        969.81766714847765        3483.9152998229752     
        1132   2981.0866470087030        973.30626338304899        3493.2799561764582     
        1133   2991.7110668928854        976.80423263703983        3502.6613411561548     
        1134   3002.3638470125056        980.31159164655503        3512.0594697169836     
        1135   3013.0450378212477        983.82835716265197        3521.4743568140084     
        1136   3023.7546898178475        987.35454595134695        3530.9060174024589     
        1137   3034.4928535460717        990.89017479360598        3540.3544664377114     
        1138   3045.2595795947441        994.43526048535648        3549.8197188753074     
        1139   3056.0549185977170        997.98981983747592        3559.3017896709334     
        1140   3066.8789212339034        1001.5538696758027        3568.8006937804425     
        1141   3077.7316382272443        1005.1274268411271        3578.3164461598340     
        1142   3088.6131203467407        1008.7105081891981        3587.8490617652692     
        1143   3099.5234184064266        1012.3031305907185        3597.3985555530571     
        1144   3110.4625832653937        1015.9053109313504        3606.9649424796708     
        1145   3121.4306658277692        1019.5170661117093        3616.5482375017277     
        1146   3132.4277170427367        1023.1384130473713        3626.1484555760094     
        1147   3143.4537879045183        1026.7693686688644        3635.7656116594444     
        1148   3154.5089294523955        1030.4099499216793        3645.3997207091229     
        1149   3165.5931927706838        1034.0601737662569        3655.0507976822810     
        1150   3176.7066289887625        1037.7200571780036        3664.7188575363180     
        1151   3187.8492892810477        1041.3896171472763        3674.4039152287769     
        1152   3199.0212248670141        1045.0688706793931        3684.1059857173664     
        1153   3210.2224870111791        1048.7578347946292        3693.8250839599373     
        1154   3221.4531270231168        1052.4565265282165        3703.5612249145006     
        1155   3232.7131962574531        1056.1649629303477        3713.3144235392210     
        1156   3244.0027461138579        1059.8831610661709        3723.0846947924115     
        1157   3255.3218280370616        1063.6111380157949        3732.8720536325459     
        1158   3266.6704935168414        1067.3489108742845        3742.6765150182437     
        1159   3278.0487940880334        1071.0964967516663        3752.4980939082816     
        1160   3289.4567813305162        1074.8539127729223        3762.3368052615847     
        1161   3300.8945068692383        1078.6211760779972        3772.1926640372399     
        1162   3312.3620223741855        1082.3983038217905        3782.0656851944718     
        1163   3323.8593795604143        1086.1853131741661        3791.9558836926722     
        1164   3335.3866301880221        1089.9822213199429        3801.8632744913789     
        1165   3346.9438260621737        1093.7890454589021        3811.7878725502792     
        1166   3358.5310190330811        1097.6058028057832        3821.7296928292153     
        1167   3370.1482609960235        1101.4325105902874        3831.6887502881841     
        1168   3381.7956038913221        1105.2691860570733        3841.6650598873248     
        1169   3393.4730997043730        1109.1158464657622        3851.6586365869416     
        1170   3405.1808004656132        1112.9725090909342        3861.6694953474762     
        1171   3416.9187582505547        1116.8391912221311        3871.6976511295343     
        1172   3428.6870251797536        1120.7159101638540        3881.7431188938613     
        1173   3440.4856534188366        1124.6026832355665        3891.8059136013658     
        1174   3452.3146951784811        1128.4995277716912        3901.8860502130942     
        1175   3464.1742027144351        1132.4064611216147        3911.9835436902545     
        1176   3476.0642283274969        1136.3235006496802        3922.0984089941981     
        1177   3487.9848243635333        1140.2506637351987        3932.2306610864334     
        1178   3499.9360432134690        1144.1879677724371        3942.3803149286118     
        1179   3511.9179373132934        1148.1354301706265        3952.5473854825441     
        1180   3523.9305591440529        1152.0930683539598        3962.7318877101807     
        1181   3535.9739612318667        1156.0608997615927        3972.9338365736307     
        1182   3548.0481961479054        1160.0389418476398        3983.1532470351485     
        1183   3560.1533165084165        1164.0272120811828        3993.3901340571424     
        1184   3572.2893749746977        1168.0257279462617        4003.6445126021622     
        1185   3584.4564242531255        1172.0345069418822        4013.9163976329169     
        1186   3596.6545170951308        1176.0535665820105        4024.2058041122605     
        1187   3608.8837062972175        1180.0829243955777        4034.5127470031962     
        1188   3621.1440447009481        1184.1225979264752        4044.8372412688736     
        1189   3633.4355851929613        1188.1726047335615        4055.1793018726003     
        1190   3645.7583807049509        1192.2329623906544        4065.5389437778190     
        1191   3658.1124842136915        1196.3036884865389        4075.9161819481355     
        1192   3670.4979487410142        1200.3848006249600        4086.3110313472939     
        1193   3682.9148273538290        1204.4763164246308        4096.7235069391945     
        1194   3695.3631731641008        1208.5782535192238        4107.1536236878765     
        1195   3707.8430393288795        1212.6906295573799        4117.6013965575385     
        1196   3720.3544790502724        1216.8134622027010        4128.0668405125198     
        1197   3732.8975455754635        1220.9467691337552        4138.5499705173088     
        1198   3745.4722921967041        1225.0905680440740        4149.0508015365413     
        1199   3758.0787722513205        1229.2448766421548        4159.5693485350075     
        1200   3770.7170391217028        1233.4097126514587        4170.1056264776344     
        1201   3783.3871462353263        1237.5850938104131        4180.6596503295077     
        1202   3796.0891470647216        1241.7710378724091        4191.2314350558472     
        1203   3808.8230951275063        1245.9675626058049        4201.8209956220362     
        1204   3821.5890439863610        1250.1746857939213        4212.4283469935890     
        1205   3834.3870472490530        1254.3924252350487        4223.0535041361845     
        1206   3847.2171585684082        1258.6207987424395        4233.6964820156272     
        1207   3860.0794316423412        1262.8598241443149        4244.3572955978907     
        1208   3872.9739202138257        1267.1095192838584        4255.0359598490750     
        1209   3885.9006780709287        1271.3699020192244        4265.7324897354438     
        1210   3898.8597590467766        1275.6409902235298        4276.4469002233936     
        1211   3911.8512170195872        1279.9228017848604        4287.1792062794766     
        1212   3924.8751059126444        1284.2153546062675        4297.9294228703875     
        1213   3937.9314796943113        1288.5186666057684        4308.6975649629667     
        1214   3951.0203923780314        1292.8327557163486        4319.4836475242009     
        1215   3964.1418980223266        1297.1576398859620        4330.2876855212244     
        1216   3977.2960507307912        1301.4933370775259        4341.1096939213130     
        1217   3990.4829046521077        1305.8398652689280        4351.9496876918947     
        1218   4003.7025139800289        1310.1972424530220        4362.8076818005338     
        1219   4016.9549329533961        1314.5654866376319        4373.6836912149511     
        1220   4030.2402158561194        1318.9446158455432        4384.5777309030027     
        1221   4043.5584170172060        1323.3346481145184        4395.4898158326969     
        1222   4056.9095908107251        1327.7356014972786        4406.4199609721791     
        1223   4070.2937916558453        1332.1474940615219        4417.3681812897521     
        1224   4083.7110740168023        1336.5703438899070        4428.3344917538470     
        1225   4097.1614924029263        1341.0041690800676        4439.3189073330550     
        1226   4110.6451013686201        1345.4489877446010        4450.3214429961026     
        1227   4124.1619555133802        1349.9048180110769        4461.3421137118648     
        1228   4137.7121094817767        1354.3716780220325        4472.3809344493548     
        1229   4151.2956179634730        1358.8495859349730        4483.4379201777410     
        1230   4164.9125356932072        1363.3385599223743        4494.5130858663251     
        1231   4178.5629174508103        1367.8386181716824        4505.6064464845595     
        1232   4192.2468180611995        1372.3497788853103        4516.7180170020347     
        1233   4205.9642923943711        1376.8720602806427        4527.8478123884934     
        1234   4219.7153953654079        1381.4054805900332        4538.9958476138081     
        1235   4233.5001819344916        1385.9500580608064        4550.1621376480143     
        1236   4247.3187071068733        1390.5058109552558        4561.3466974612702     
        1237   4261.1710259329111        1395.0727575506457        4572.5495420238931     
        1238   4275.0571935080288        1399.6509161392098        4583.7706863063322     
        1239   4288.9772649727611        1404.2403050281553        4595.0101452791896     
        1240   4302.9312955127152        1408.8409425396555        4606.2679339132010     
        1241   4316.9193403585950        1413.4528470108592        4617.5440671792539     
        1242   4330.9414547861916        1418.0760367938815        4628.8385600483671     
        1243   4344.9976941163923        1422.7105302558141        4640.1514274917172     
        1244   4359.0881137151619        1427.3563457787136        4651.4826844806057     
        1245   4373.2127689935733        1432.0135017596140        4662.8323459864951     
        1246   4387.3717154077749        1436.6820166105160        4674.2004269809722     
        1247   4401.5650084590197        1441.3619087583961        4685.5869424357779     
        1248   4415.7927036936417        1446.0531966451981        4696.9919073227875     
        1249   4430.0548567030792        1450.7558987278424        4708.4153366140290     
        1250   4444.3515231238534        1455.4700334782183        4719.8572452816561     
        1251   4458.6827586375884        1460.1956193831891        4731.3176482979825     
        1252   4473.0486189709909        1464.9326749445881        4742.7965606354455     
        1253   4487.4491598958748        1469.6812186792247        4754.2939972666400     
        1254   4501.8844372291378        1474.4412691188772        4765.8099731642851     
        1255   4516.3545068327830        1479.2128448102994        4777.3445033012613     
        1256   4530.8594246138982        1483.9959643152170        4788.8976026505688     
        1257   4545.3992465246783        1488.7906462103288        4800.4692861853682     
        1258   4559.9740285624057        1493.5969090873075        4812.0595688789444     
        1259   4574.5838267694680        1498.4147715527986        4823.6684657047372     
        1260   4589.2286972333386        1503.2442522284186        4835.2959916363134     
        1261   4603.9086960866043        1508.0853697507639        4846.9421616473965     
        1262   4618.6238795069339        1512.9381427713979        4858.6069907118317     
        1263   4633.3743037171125        1517.8025899568634        4870.2904938036218     
        1264   4648.1600249850044        1522.6787299886723        4881.9926858968956     
        1265   4662.9810996235919        1527.5665815633154        4893.7135819659343     
        1266   4677.8375839909422        1532.4661633922542        4905.4531969851478     
        1267   4692.7295344902368        1537.3774942019279        4917.2115459290944     
        1268   4707.6570075697427        1542.3005927337458        4928.9886437724654     
        1269   4722.6200597228444        1547.2354777440976        4940.7845054901027     
        1270   4737.6187474880098        1552.1821680043420        4952.5991460569694     
        1271   4752.6531274488316        1557.1406823008192        4964.4325804481905     
        1272   4767.7232562339777        1562.1110394348386        4976.2848236390055     
        1273   4782.8291905172473        1567.0932582226892        4988.1558906048185     
        1274   4797.9709870175175        1572.0873574956313        5000.0457963211529     
        1275   4813.1487024987900        1577.0933560999067        5011.9545557636829     
        1276   4828.3623937701514        1582.1112728967264        5023.8821839082102     
        1277   4843.6121176858105        1587.1411267622823        5035.8286957306891     
        1278   4858.8979311450685        1592.1829365877388        5047.7941062072041     
        1279   4874.2198910923398        1597.2367212792403        5059.7784303139788     
        1280   4889.5780545171365        1602.3024997579023        5071.7816830273732     
        1281   4904.9724784540849        1607.3802909598217        5083.8038793238929     
        1282   4920.4032199829162        1612.4701138360701        5095.8450341801754     
        1283   4935.8703362284632        1617.5719873526937        5107.9051625729990     
        1284   4951.3738843606770        1622.6859304907209        5119.9842794792803     
        1285   4966.9139215945979        1627.8119622461495        5132.0823998760670     
        1286   4982.4905051903979        1632.9501016299619        5144.1995387405595     
        1287   4998.1036924533391        1638.1003676681123        5156.3357110500783     
        1288   5013.7535407338046        1643.2627794015373        5168.4909317820957     
        1289   5029.4401074272728        1648.4373558861432        5180.6652159142095     
        1290   5045.1634499743514        1653.6241161928247        5192.8585784241668     
        1291   5060.9236258607407        1658.8230794074436        5205.0710342898401     
        1292   5076.7206926172648        1664.0342646308486        5217.3025984892511     
        1293   5092.5547078198506        1669.2576909788597        5229.5532860005469     
        1294   5108.4257290895384        1674.4933775822797        5241.8231118020212     
        1295   5124.3338140924798        1679.7413435868866        5254.1120908720977     
        1296   5140.2790205399460        1685.0016081534393        5266.4202381893401     
        1297   5156.2614061883105        1690.2741904576737        5278.7475687324477     
        1298   5172.2810288390683        1695.5591096903063        5291.0940974802579     
        1299   5188.3379463388210        1700.8563850570292        5303.4598394117393     
        1300   5204.4322165792928        1706.1660357785172        5315.8448095060076     
        1301   5220.5638974973072        1711.4880810904210        5328.2490227422977     
        1302   5236.7330470748257        1716.8225402433754        5340.6724940999993     
        1303   5252.9397233389009        1722.1694325029882        5353.1152385586247     
        1304   5269.1839843617199        1727.5287771498533        5365.5772710978308     
        1305   5285.4658882605700        1732.9005934795375        5378.0586066974001     
        1306   5301.7854931978745        1738.2849008025939        5390.5592603372643     
        1307   5318.1428573811509        1743.6817184445524        5403.0792469974749     
        1308   5334.5380390630526        1749.0910657459228        5415.6185816582374     
        1309   5350.9710965413342        1754.5129620621956        5428.1772792998690     
        1310   5367.4420881588894        1759.9474267638432        5440.7553549028498     
        1311   5383.9510723037092        1765.3944792363156        5453.3528234477681     
        1312   5400.4981074089173        1770.8541388800468        5465.9696999153684     
        1313   5417.0832519527485        1776.3264251104476        5478.6059992865157     
        1314   5433.7065644585682        1781.8113573579144        5491.2617365422229     
        1315   5450.3681034948440        1787.3089550678199        5503.9369266636222     
        1316   5467.0679276751835        1792.8192377005237        5516.6315846319967     
        1317   5483.8060956583013        1798.3422247313606        5529.3457254287468     
        1318   5500.5826661480423        1803.8779356506514        5542.0793640354259     
        1319   5517.3976978933651        1809.4263899636949        5554.8325154337072     
        1320   5534.2512496883583        1814.9876071907761        5567.6051946054031     
        1321   5551.1433803722257        1820.5616068671575        5580.3974165324607     
        1322   5568.0741488293015        1826.1484085430875        5593.2091961969645     
        1323   5585.0436139890344        1831.7480317837912        5606.0405485811225     
        1324   5602.0518348260093        1837.3604961694832        5618.8914886672901     
        1325   5619.0988703599187        1842.9858212953545        5631.7620314379410     
        1326   5636.1847796555976        1848.6240267715816        5644.6521918756998     
        1327   5653.3096218229903        1854.2751322233225        5657.5619849633085     
        1328   5670.4734560171783        1859.9391572907193        5670.4914256836564     
        1329   5687.6763414383558        1865.6161216288951        5683.4405290197501     
        1330   5704.9183373318592        1871.3060449079585        5696.4093099547481     
        1331   5722.1995029881391        1877.0089468129986        5709.3977834719271     
        1332   5739.5198977427817        1882.7248470440911        5722.4059645547077     
        1333   5756.8795809764888        1888.4537653162913        5735.4338681866311     
        1334   5774.2786121151030        1894.1957213596420        5748.4815093513816     
        1335   5791.7170506295879        1899.9507349191663        5761.5489030327726     
        1336   5809.1949560360372        1905.7188257548744        5774.6360642147520     
        1337   5826.7123878956691        1911.5000136417568        5787.7430078813950     
        1338   5844.2694058148454        1917.2943183697935        5800.8697490169170     
        1339   5861.8660694450355        1923.1017597439418        5814.0163026056571     
        1340   5879.5024384828603        1928.9223575841504        5827.1826836320970     
        1341   5897.1785726700537        1934.7561317253469        5840.3689070808350     
        1342   5914.8945317934986        1940.6031020174478        5853.5749879366203     
        1343   5932.6503756851889        1946.4632883253503        5866.8009411843186     
        1344   5950.4461642222705        1952.3367105289421        5880.0467818089373     
        1345   5968.2819573270044        1958.2233885230894        5893.3125247956068     
        1346   5986.1578149667966        1964.1233422176492        5906.5981851296019     
        1347   6004.0737971541748        1970.0365915374593        5919.9037777963122     
        1348   6022.0299639468121        1975.9631564223482        5933.2293177812726     
        1349   6040.0263754475000        1981.9030568271232        5946.5748200701419     
        1350   6058.0630918041843        1987.8563127215853        5959.9402996487161     
        1351   6076.1401732099230        1993.8229440905125        5973.3257715029122     
        1352   6094.2576799029321        1999.8029709336779        5986.7312506187918     
        1353   6112.4156721665404        2005.7964132658328        6000.1567519825367     
        1354   6130.6142103292286        2011.8032911167204        6013.6022905804639     
        1355   6148.8533547646020        2017.8236245310675        6027.0678813990189     
        1356   6167.1331658914178        2023.8574335685885        6040.5535394247818     
        1357   6185.4537041735475        2029.9047383039817        6054.0592796444562     
        1358   6203.8150301200249        2035.9655588269379        6067.5851170448905     
        1359   6222.2172042849979        2042.0399152421269        6081.1310666130403     
        1360   6240.6602872677704        2048.1278276692155        6094.6971433360177     
        1361   6259.1443397127732        2054.2293162428464        6108.2833622010430     
        1362   6277.6694223095874        2060.3444011126603        6121.8897381954812     
        1363   6296.2355957929167        2066.4731024432763        6135.5162863068172     
        1364   6314.8429209426249        2072.6154404143085        6149.1630215226769     
        1365   6333.4914585836905        2078.7714352203525        6162.8299588308018     
        1366   6352.1812695862645        2084.9411070709975        6176.5171132190771     
        1367   6370.9124148656047        2091.1244761908133        6190.2244996755062     
        1368   6389.6849553821366        2097.3215628193666        6203.9521331882315     
        1369   6408.4989521414082        2103.5323872112049        6217.7000287455185     
        1370   6427.3544661941260        2109.7569696358687        6231.4682013357624     
        1371   6446.2515586361233        2115.9953303778839        6245.2566659474887     
        1372   6465.1902906083933        2122.2474897367670        6259.0654375693584     
        1373   6484.1707232970512        2128.5134680270216        6272.8945311901462     
        1374   6503.1929179333747        2134.7932855781437        6286.7439617987757     
        1375   6522.2569357937718        2141.0869627346110        6300.6137443842772     
        1376   6541.3628381998060        2147.3945198559009        6314.5038939358319     
        1377   6560.5106865181706        2153.7159773164690        6328.4144254427292     
        1378   6579.7005421607255        2160.0513555057682        6342.3453538944050     
        1379   6598.9324665844524        2166.4006748282354        6356.2966942804114     
        1380   6618.2065212914995        2172.7639557033035        6370.2684615904363     
        1381   6637.5227678291430        2179.1412185653876        6384.2606708142857     
        1382   6656.8812677898204        2185.5324838638994        6398.2733369419084     
        1383   6676.2820828111035        2191.9377720632365        6412.3064749633677     
        1384   6695.7252745757241        2198.3571036427875        6426.3600998688644     
        1385   6715.2109048115499        2204.7904990969323        6440.4342266487229     
        1386   6734.7390352916063        2211.2379789350407        6454.5288702933958     
        1387   6754.3097278340620        2217.6995636814704        6468.6440457934614     
        1388   6773.9230443022352        2224.1752738755758        6482.7797681396323     
        1389   6793.5790466045901        2230.6651300716958        6496.9360523227388     
        1390   6813.2777966947488        2237.1691528391639        6511.1129133337499     
        1391   6833.0193565714744        2243.6873627623022        6525.3103661637506     
        1392   6852.8037882786912        2250.2197804404282        6539.5284258039637     
        1393   6872.6311539054586        2256.7664264878445        6553.7671072457306     
        1394   6892.5015155860037        2263.3273215338509        6568.0264254805261     
        1395   6912.4149354996907        2269.9024862227334        6582.3063954999452     
        1396   6932.3714758710494        2276.4919412137760        6596.6070322957194     
        1397   6952.3711989697476        2283.0957071812477        6610.9283508596955     
        1398   6972.4141671106208        2289.7138048144157        6625.2703661838586     
        1399   6992.5004426536407        2296.3462548175326        6639.6330932603087     
        1400   7012.6300880039507        2302.9930779098509        6654.0165470812854     
        1401   7032.8031656118319        2309.6542948256074        6668.4207426391413     
        1402   7053.0197379727297        2316.3299263140389        6682.8456949263682     
        1403   7073.2798676272378        2323.0199931393677        6697.2914189355697     
        1404   7093.5836171611154        2329.7245160808147        6711.7579296594931     
        1405   7113.9310492052582        2336.4435159325899        6726.2452420909940     
        1406   7134.3222264357419        2343.1770135038978        6740.7533712230706     
        1407   7154.7572115737676        2349.9250296189330        6755.2823320488278     
        1408   7175.2360673857247        2356.6875851168893        6769.8321395615158     
        1409   7195.7588566831428        2363.4647008519496        6784.4028087545012     
        1410   7216.3256423227040        2370.2563976932897        6798.9943546212708     
        1411   7236.9364872062652        2377.0626965250822        6813.6067921554550     
        1412   7257.5914542808205        2383.8836182464870        6828.2401363507852     
        1413   7278.2906065385414        2390.7191837716687        6842.8944022011392     
        1414   7299.0340070167413        2397.5694140297728        6857.5696047005049     
        1415   7319.8217187979099        2404.4343299649499        6872.2657588430102     
        1416   7340.6538050096788        2411.3139525363376        6886.9828796228931     
        1417   7361.5303288248560        2418.2083027180738        6901.7209820345297     
        1418   7382.4513534613916        2425.1174014992821        6916.4800810724046     
        1419   7403.4169421824163        2432.0412698840914        6931.2601917311531     
        1420   7424.4271582962019        2438.9799288916170        6946.0613290055053     
        1421   7445.4820651561986        2445.9333995559732        6960.8835078903376     
        1422   7466.5817261610073        2452.9017029262659        6975.7267433806392     
        1423   7487.7262047543991        2459.8848600666010        6990.5910504715375     
        1424   7508.9155644252942        2466.8828920560745        7005.4764441582638     
        1425   7530.1498687077965        2473.8958199887811        7020.3829394361946     
        1426   7551.4291811811490        2480.9236649738082        7035.3105513008104     
        1427   7572.7535654697804        2487.9664481352443        7050.2592947477378     
        1428   7594.1230852432627        2495.0241906121637        7065.2291847727083     
        1429   7615.5378042163575        2502.0969135586479        7080.2202363715915     
        1430   7636.9977861489579        2509.1846381437636        7095.2324645403633     
        1431   7658.5030948461563        2516.2873855515822        7110.2658842751507     
        1432   7680.0537941581888        2523.4051769811676        7125.3205105721754     
        1433   7701.6499479804634        2530.5380336465814        7140.3963584278044     
        1434   7723.2916202535480        2537.6859767768747        7155.4934428385095     
        1435   7744.9788749631934        2544.8490276161083        7170.6117788009042     
        1436   7766.7117761402988        2552.0272074233271        7185.7513813117148     
        1437   7788.4903878609448        2559.2205374725795        7200.9122653677969     
        1438   7810.3147742463671        2566.4290390529100        7216.0944459661168     
        1439   7832.1849994629811        2573.6527334683592        7231.2979381037794     
        1440   7854.1011277223643        2580.8916420379628        7246.5227567780030     
        1441   7876.0632232812641        2588.1457860957594        7261.7689169861369     
        1442   7898.0713504415944        2595.4151869907787        7277.0364337256397     
        1443   7920.1255735504446        2602.6998660870531        7292.3253219941080     
        1444   7942.2259570000651        2609.9998447636090        7307.6355967892487     
        1445   7964.3725652278918        2617.3151444144737        7322.9672731089013     
        1446   7986.5654627165104        2624.6457864486679        7338.3203659510218     
        1447   8008.8047139936971        2631.9917922902159        7353.6948903136927     
        1448   8031.0903836323832        2639.3531833781353        7369.0908611951108     
        1449   8053.4225362506877        2646.7299811664452        7384.5082935936016     
        1450   8075.8012365118839        2654.1222071241609        7399.9472025076157     
        1451   8098.2265491244343        2661.5298827352981        7415.4076029357229     
        1452   8120.6985388419607        2668.9530294988699        7430.8895098766034     
        1453   8143.2172704632712        2676.3916689288885        7446.3929383290833     
        1454   8165.7828088323286        2683.8458225543641        7461.9179032920856     
        1455   8188.3952188382973        2691.3155119193093        7477.4644197646758     
        1456   8211.0545654154885        2698.8007585827309        7493.0325027460267     
        1457   8233.7609135434013        2706.3015841186379        7508.6221672354404     
        1458   8256.5143282467052        2713.8180101160360        7524.2334282323327     
        1459   8279.3148745952585        2721.3500581789376        7539.8663007362538     
        1460   8302.1626177040707        2728.8977499263447        7555.5207997468606     
        1461   8325.0576227333549        2736.4611069922671        7571.1969402639434     
        1462   8347.9999548884716        2744.0401510257084        7586.8947372874009     
        1463   8370.9896794199867        2751.6349036906777        7602.6142058172682     
        1464   8394.0268616236226        2759.2453866661785        7618.3553608536868     
        1465   8417.1115668402908        2766.8716216462212        7634.1182173969346     
        1466   8440.2438604560684        2774.5136303398090        7649.9027904473896     
        1467   8463.4238079022271        2782.1714344709517        7665.7090950055735     
        1468   8486.6514746552039        2789.8450557786550        7681.5371460721099     
        1469   8509.9269262366251        2797.5345160169313        7697.3869586477567     
        1470   8533.2502282132828        2805.2398369547868        7713.2585477333814     
        1471   8556.6214461971667        2812.9610403762349        7729.1519283299822     
        1472   8580.0406458454290        2820.6981480802847        7745.0671154386628     
        1473   8603.5078928604180        2828.4511818809515        7761.0041240606679     
        1474   8627.0232529896421        2836.2201636072441        7776.9629691973432     
        1475   8650.5867920258152        2844.0051151031839        7792.9436658501681     
        1476   8674.1985758068149        2851.8060582277844        7808.9462290207293     
        1477   8697.8586702157118        2859.6230148550658        7824.9706737107472     
        1478   8721.5671411807489        2867.4560068740452        7841.0170149220512     
        1479   8745.3240546753623        2875.3050561887499        7857.0852676565974     
        1480   8769.1294767181553        2883.1701847181998        7873.1754469164553     
        1481   8792.9834733729385        2891.0514143964265        7889.2875677038228     
        1482   8816.8861107486809        2898.9487671724514        7905.4216450210079     
        1483   8840.8374549995515        2906.8622650103121        7921.5776938704366     
        1484   8864.8375723248919        2914.7919298890365        7937.7557292546689     
        1485   8888.8865289692530        2922.7377838026673        7953.9557661763756     
        1486   8912.9843912223350        2930.6998487602368        7970.1778196383384     
        1487   8937.1312254190543        2938.6781467857923        7986.4219046434728     
        1488   8961.3270979394929        2946.6726999183729        8002.6880361948006     
        1489   8985.5720752089273        2954.6835302120317        8018.9762292954729     
        1490   9009.8662236978216        2962.7106597358134        8035.2864989487489     
        1491   9034.2096099218343        2970.7541105737810        8051.6188601580234     
        1492   9058.6023004417802        2978.8139048249841        8067.9733279267839     
        1493   9083.0443618637055        2986.8900646034876        8084.3499172586680     
        1494   9107.5358608388069        2994.9826120383568        8100.7486431574025     
        1495   9132.0768640634979        3003.0915692736603        8117.1695206268587     
        1496   9156.6674382793517        3011.2169584684689        8133.6125646710025     
        1497   9181.3076502731637        3019.3588017968623        8150.0777902939371     
        1498   9205.9975668768857        3027.5171214479174        8166.5652124998669     
        1499   9230.7372549676893        3035.6919396257240        8183.0748462931360     
        1500   9255.5267814679082        3043.8832785493678        8199.6067066781816     
        1501   9280.3662133450871        3052.0911604529451        8216.1608086595825     
        1502   9305.2556176119506        3060.3156075855532        8232.7371672420122     
        1503   9330.1950613264271        3068.5566422112979        8249.3357974302871     
        1504   9355.1846115916123        3076.8142866092840        8265.9567142293181     
        1505   9380.2243355558294        3085.0885630736298        8282.5999326441543     
        1506   9405.3143004125504        3093.3794939134459        8299.2654676799430     
        1507   9430.4545734004842        3101.6871014528651        8315.9533343419680     
        1508   9455.6452218034901        3110.0114080310077        8332.6635476356078     
        1509   9480.8863129506608        3118.3524360020137        8349.3961225663861     
        1510   9506.1779142162486        3126.7102077350210        8366.1510741399125     
        1511   9531.5200930197316        3135.0847456141778        8382.9284173619471     
        1512   9556.9129168257477        3143.4760720386312        8399.7281672383415     
        1513   9582.3564531441552        3151.8842094225402        8416.5503387750778     
        1514   9607.8507695299995        3160.3091801950695        8433.3949469782492     
        1515   9633.3959335835225        3168.7510068003885        8450.2620068540637     
        1516   9658.9920129501534        3177.2097116976697        8467.1515334088544     
        1517   9684.6390753205378        3185.6853173611012        8484.0635416490677     
        1518   9710.3371884304888        3194.1778462798657        8500.9980465812587     
        1519   9736.0864200610413        3202.6873209581627        8517.9550632121154     
        1520   9761.8868380384120        3211.2137639151920        8534.9346065484224     
        1521   9787.7385102340340        3219.7571976851646        8551.9366915971041     
        1522   9813.6415045645044        3228.3176448172917        8568.9613333651760     
        1523   9839.5958889916601        3236.8951278758045        8586.0085468597899     
        1524   9865.6017315224963        3245.4896694399245        8603.0783470881997     
        1525   9891.6591002092446        3254.1012921038941        8620.1707490577937     
        1526   9917.7680631493022        3262.7300184769560        8637.2857677760530     
        1527   9943.9286884852918        3271.3758711833648        8654.4234182505916     
        1528   9970.1410444050161        3280.0388728623775        8671.5837154891287     
        1529   9996.4051991415017        3288.7190461682676        8688.7666744995186     
        1530   10022.721220972941        3297.4164137703028        8705.9723102897005     
        1531   10049.089178222768        3306.1309983527767        8723.2006378677579     
        1532   10075.509139259582        3314.8628226149699        8740.4516722418757     
        1533   10101.981172497211        3323.6119092711947        8757.7254284203536     
        1534   10128.505346394664        3332.3782810507500        8775.0219214116114     
        1535   10155.081729456173        3341.1619606979575        8792.3411662241870     
        1536   10181.710390231150        3349.9629709721407        8809.6831778667238     
        1537   10208.391397314226        3358.7813346476350        8827.0479713479890     
        1538   10235.124819345239        3367.6170745137865        8844.4355616768680     
        1539   10261.910725009209        3376.4702133749411        8861.8459638623444     
        1540   10288.749183036385        3385.3407740504649        8879.2791929135383     
        1541   10315.640262202201        3394.2287793747273        8896.7352638396678     
        1542   10342.584031327313        3403.1342521971051        8914.2141916500786     
        1543   10369.580559277565        3412.0572153819917        8931.7159913542182     
        1544   10396.629914964022        3420.9976918087827        8949.2406779616595     
        1545   10423.732167342932        3429.9557043718869        8966.7882664820827     
        1546   10450.887385415781        3438.9312759807208        8984.3587719252919     
        1547   10478.095638229233        3447.9244295597132        9001.9522093011947     
        1548   10505.356994875185        3456.9351880483064        9019.5685936198224     
        1549   10532.671524490708        3465.9635744009374        9037.2079398913138     
        1550   10560.039296258117        3475.0096115870751        9054.8702631259312     
        1551   10587.460379404902        3484.0733225911817        9072.5555783340315     
        1552   10614.934843203790        3493.1547304127380        9090.2639005261117     
        1553   10642.462756972685        3502.2538580662322        9107.9952447127616     
        1554   10670.044190074743        3511.3707285811656        9125.7496259047020     
        1555   10697.679211918276        3520.5053650020454        9143.5270591127464     
        1556   10725.367891956857        3529.6577903884008        9161.3275593478502     
        1557   10753.110299689226        3538.8280278147540        9179.1511416210542     
        1558   10780.906504659373        3548.0161003706580        9196.9978209435340     
        1559   10808.756576456455        3557.2220311606629        9214.8676123265650     
        1560   10836.660584714880        3566.4458433043355        9232.7605307815447     
        1561   10864.618599114243        3575.6875599362529        9250.6765913199833     
        1562   10892.630689379361        3584.9472042060070        9268.6158089535002     
        1563   10920.696925280250        3594.2247992781950        9286.5781986938237     
        1564   10948.817376632169        3603.5203683324353        9304.5637755528132     
        1565   10976.992113295546        3612.8339345633440        9322.5725545424193     
        1566   11005.221205176058        3622.1655211805664        9340.6045506747269     
        1567   11033.504722224578        3631.5151514087461        9358.6597789619154     
        1568   11061.842734437198        3640.8828484875471        9376.7382544162901     
        1569   11090.235311855211        3650.2686356716381        9394.8399920502543     
        1570   11118.682524565160        3659.6725362307106        9412.9650068763494     
        1571   11147.184442698759        3669.0945734494594        9431.1133139072026     
        1572   11175.741136432960        3678.5347706275979        9449.2849281555682     
        1573   11204.352675989925        3687.9931510798469        9467.4798646343115     
        1574   11233.019131637046        3697.4697381359474        9485.6981383564107     
        1575   11261.740573686897        3706.9645551406456        9503.9397643349475     
        1576   11290.517072497312        3716.4776254537078        9522.2047575831348     
        1577   11319.348698471302        3726.0089724499062        9540.4931331142725     
        1578   11348.235522057124        3735.5586195190363        9558.8049059417972     
        1579   11377.177613748227        3745.1265900658923        9577.1400910792381     
        1580   11406.175044083311        3754.7129075103012        9595.4987035402592     
        1581   11435.227883646254        3764.3175952870856        9613.8807583386078     
        1582   11464.336203066188        3773.9406768460958        9632.2862704881663     
        1583   11493.500073017436        3783.5821756521841        9650.7152550029150     
        1584   11522.719564219567        3793.2421151852277        9669.1677268969670     
        1585   11551.994747437340        3802.9205189401091        9687.6437011845101     
        1586   11581.325693480763        3812.6174104267334        9706.1431928798829     
        1587   11610.712473205032        3822.3328131700086        9724.6662169975061     
        1588   11640.155157510604        3832.0667507098742        9743.2127885519349     
        1589   11669.653817343107        3841.8192466012642        9761.7829225578153     
        1590   11699.208523693440        3851.5903244141446        9780.3766340299262     
        1591   11728.819347597682        3861.3800077334840        9798.9939379831303     
        1592   11758.486360137165        3871.1883201592768        9817.6348494324375     
        1593   11788.209632438417        3881.0152853065192        9836.2993833929268     
        1594   11817.989235673213        3890.8609268052378        9854.9875548798318     
        1595   11847.825241058532        3900.7252683004604        9873.6993789084590     
        1596   11877.717719856590        3910.6083334522386        9892.4348704942513     
        1597   11907.666743374803        3920.5101459356397        9911.1940446527460     
        1598   11937.672382965853        3930.4307294407417        9929.9769163996170     
        1599   11967.734710027589        3940.3701076726393        9948.7835007506128     
        1600   11997.853796003144        3950.3283043514493        9967.6138127216182     
        1601   12028.029712380820        3960.3053432122952        9986.4678673286162     
        1602   12058.262530694195        3970.3012480053244        10005.345679587712     
        1603   12088.552322522031        3980.3160424956927        10024.247264515112     
        1604   12118.899159488348        3990.3497504635839        10043.172637127138     
        1605   12149.303113262362        4000.4023957041809        10062.121812440209     
        1606   12179.764255558541        4010.4740020277022        10081.094805470884     
        1607   12210.282658136561        4020.5645932593675        10100.091631235797     
        1608   12240.858392801345        4030.6741932394248        10119.112304751718     
        1609   12271.491531403011        4040.8028258231266        10138.156841035510     
        1610   12302.182145836952        4050.9505148807566        10157.225255104164     
        1611   12332.930308043738        4061.1172842976025        10176.317561974762     
        1612   12363.736090009210        4071.3031579739795        10195.433776664509     
        1613   12394.599563764405        4081.5081598252109        10214.573914190709     
        1614   12425.520801385608        4091.7323137816456        10233.737989570789     
        1615   12456.499874994330        4101.9756437886426        10252.926017822272     
        1616   12487.536856757311        4112.2381738065878        10272.138013962804     
        1617   12518.631818886513        4122.5199278108703        10291.373993010131     
        1618   12549.784833639147        4132.8209297919157        10310.633969982115     
        1619   12580.995973317626        4143.1412037551490        10329.917959896708     
        1620   12612.265310269635        4153.4807737210285        10349.225977772014     
        1621   12643.592916888041        4163.8396637250207        10368.558038626190     
        1622   12674.978865610985        4174.2178978176134        10387.914157477557     
        1623   12706.423228921811        4184.6155000643130        10407.294349344502     
        1624   12737.926079349119        4195.0324945456468        10426.698629245546     
        1625   12769.487489466721        4205.4689053571537        10446.127012199308     
        1626   12801.107531893680        4215.9247566094036        10465.579513224524     
        1627   12832.786279294265        4226.4000724279658        10485.056147340030     
        1628   12864.523804378014        4236.8948769534536        10504.556929564780     
        1629   12896.320179899669        4247.4091943414724        10524.081874917827     
        1630   12928.175478659234        4257.9430487626705        10543.630998418346     
        1631   12960.089773501915        4268.4964644026986        10563.204315085599     
        1632   12992.063137318180        4279.0694654622366        10582.801839938982     
        1633   13024.095643043715        4289.6620761569775        10602.423587997973     
        1634   13056.187363659461        4300.2743207176427        10622.069574282192     
        1635   13088.338372191567        4310.9062233899595        10641.739813811331     
        1636   13120.548741711447        4321.5578084346844        10661.434321605218     
        1637   13152.818545335727        4332.2291001275953        10681.153112683765     
        1638   13185.147856226298        4342.9201227594876        10700.896202067021     
        1639   13217.536747590251        4353.6309006361716        10720.663604775118     
        1640   13249.985292679950        4364.3614580784870        10740.455335828312     
        1641   13282.493564792969        4375.1118194222845        10760.271410246954     
        1642   13315.061637272147        4385.8820090184427        10780.111843051516     
        1643   13347.689583505533        4396.6720512328557        10799.976649262562     
        1644   13380.377476926442        4407.4819704464435        10819.865843900780     
        1645   13413.125391013400        4418.3117910551400        10839.779441986953     
        1646   13445.933399290205        4429.1615374699077        10859.717458541985     
        1647   13478.801575325859        4440.0312341167210        10879.679908586872     
        1648   13511.729992734641        4450.9209054365847        10899.666807142734     
        1649   13544.718725176033        4461.8305758855167        10919.678169230774     
        1650   13577.767846354795        4472.7602699345643        10939.714009872336     
        1651   13610.877430020888        4483.7100120697869        10959.774344088839     
        1652   13644.047549969553        4494.6798267922732        10979.859186901833     
        1653   13677.278280041250        4505.6697386181295        10999.968553332956     
        1654   13710.569694121692        4516.6797720784880        11020.102458403973     
        1655   13743.921866141814        4527.7099517194920        11040.260917136740     
        1656   13777.334870077822        4538.7603021023206        11060.443944553226     
        1657   13810.808779951145        4549.8308478031668        11080.651555675500     
        1658   13844.343669828468        4560.9216134132485        11100.883765525763     
        1659   13877.939613821700        4572.0326235388002        11121.140589126280     
        1660   13911.596686088023        4583.1639028010904        11141.422041499465     
        1661   13945.314960829839        4594.3154758363989        11161.728137667811     
        1662   13979.094512294803        4605.4873672960348        11182.058892653931     
        1663   14012.935414775817        4616.6796018463201        11202.414321480537     
        1664   14046.837742611029        4627.8922041686164        11222.794439170457     
        1665   14080.801570183818        4639.1251989592911        11243.199260746607     
        1666   14114.826971922825        4650.3786109297425        11263.628801232031     
        1667   14148.914022301944        4661.6524648063969        11284.083075649874     
        1668   14183.062795840295        4672.9467853306942        11304.562099023375     
        1669   14217.273367102256        4684.2615972591047        11325.065886375889     
        1670   14251.545810697442        4695.5969253631147        11345.594452730873     
        1671   14285.880201280739        4706.9527944292431        11366.147813111895     
        1672   14320.276613552249        4718.3292292590213        11386.725982542621     
        1673   14354.735122257349        4729.7262546690190        11407.328976046841     
        1674   14389.255802186646        4741.1438954908153        11427.956808648420     
        1675   14423.838728176008        4752.5821765710207        11448.609495371364     
        1676   14458.483975106546        4764.0411227712721        11469.287051239748     
        1677   14493.191617904626        4775.5207589682241        11489.989491277787     
        1678   14527.961731541849        4787.0211100535580        11510.716830509780     
        1679   14562.794391035095        4798.5422009339845        11531.469083960139     
        1680   14597.689671446446        4810.0840565312255        11552.246266653374     
        1681   14632.647647883294        4821.6467017820451        11573.048393614123     
        1682   14667.668395498235        4833.2301616382192        11593.875479867094     
        1683   14702.751989489137        4844.8344610665526        11614.727540437132     
        1684   14737.898505099116        4856.4596250488748        11635.604590349159     
        1685   14773.108017616545        4868.1056785820401        11656.506644628242     
        1686   14808.380602375037        4879.7726466779277        11677.433718299502     
        1687   14843.716334753468        4891.4605543634452        11698.385826388208     
        1688   14879.115290175958        4903.1694266805198        11719.362983919709     
        1689   14914.577544111893        4914.8992886861079        11740.365205919477     
        1690   14950.103172075886        4926.6501654521871        11761.392507413062     
        1691   14985.692249627862        4938.4220820657729        11782.444903426158     
        1692   15021.344852372918        4950.2150636288898        11803.522408984521     
        1693   15057.061055961476        4962.0291352585991        11824.625039114042     
        1694   15092.840936089167        4973.8643220869835        11845.752808840702     
        1695   15128.684568496910        4985.7206492611558        11866.905733190599     
        1696   15164.592028970848        4997.5981419432483        11888.083827189912     
        1697   15200.563393342411        5009.4968253104262        11909.287105864958     
        1698   15236.598737488255        5021.4167245548788        11930.515584242125     
        1699   15272.698137330324        5033.3578648838211        11951.769277347938     
        1700   15308.861668835783        5045.3202715194921        11973.048200208985     
        1701   15345.089408017093        5057.3039696991664        11994.352367852001     
        1702   15381.381430931924        5069.3089846751336        12015.681795303793     
        1703   15417.737813683258        5081.3353417147182        12037.036497591296     
        1704   15454.158632419289        5093.3830661002694        12058.416489741525     
        1705   15490.643963333505        5105.4521831291659        12079.821786781622     
        1706   15527.193882664609        5117.5427181138048        12101.252403738816     
        1707   15563.808466696630        5129.6546963816263        12122.708355640450     
        1708   15600.487791758769        5141.7881432750764        12144.189657513960     
        1709   15637.231934225571        5153.9430841516523        12165.696324386905     
        1710   15674.040970516773        5166.1195443838587        12187.228371286916     
        1711   15710.914977097425        5178.3175493592444        12208.785813241770     
        1712   15747.854030477791        5190.5371244803700        12230.368665279302     
        1713   15784.858207213450        5202.7782951648396        12251.976942427489     
        1714   15821.927583905173        5215.0410868452718        12273.610659714381     
        1715   15859.062237199056        5227.3255249693248        12295.269832168149     
        1716   15896.262243786412        5239.6316349996714        12316.954474817065     
        1717   15933.527680403855        5251.9594424140341        12338.664602689509     
        1718   15970.858623833217        5264.3089727051374        12360.400230813942     
        1719   16008.255150901638        5276.6802513807543        12382.161374218958     
        1720   16045.717338481467        5289.0733039636752        12403.948047933225     
        1721   16083.245263490388        5301.4881559917339        12425.760266985544     
        1722   16120.839002891278        5313.9248330177725        12447.598046404786     
        1723   16158.498633692312        5326.3833606096741        12469.461401219954     
        1724   16196.224232946932        5338.8637643503516        12491.350346460136     
        1725   16234.015877753838        5351.3660698377462        12513.264897154540     
        1726   16271.873645256977        5363.8903026848229        12535.205068332443     
        1727   16309.797612645605        5376.4364885195828        12557.170875023268     
        1728   16347.787857154182        5389.0046529850497        12579.162332256499     
        1729   16385.844456062503        5401.5948217392870        12601.179455061763     
        1730   16423.967486695565        5414.2070204553756        12623.222258468750     
        1731   16462.157026423676        5426.8412748214341        12645.290757507284     
        1732   16500.413152662382        5439.4976105406076        12667.384967207267     
        1733   16538.735942872518        5452.1760533310799        12689.504902598725     
        1734   16577.125474560158        5464.8766289260475        12711.650578711769     
        1735   16615.581825276684        5477.5993630737530        12733.822010576620     
        1736   16654.105072618710        5490.3442815374601        12756.019213223599     
        1737   16692.695294228142        5503.1114100954728        12778.242201683137     
        1738   16731.352567792121        5515.9007745411091        12800.490990985743     
        1739   16770.076971043105        5528.7124006827353        12822.765596162068     
        1740   16808.868581758772        5541.5463143437346        12845.066032242818     
        1741   16847.727477762102        5554.4025413625322        12867.392314258832     
        1742   16886.653736921333        5567.2811075925747        12889.744457241044     
        1743   16925.647437149975        5580.1820389023469        12912.122476220493     
        1744   16964.708656406805        5593.1053611753578        12934.526386228303     
        1745   17003.837472695890        5606.0511003101565        12956.956202295725     
        1746   17043.033964066519        5619.0192822203135        12979.411939454081     
        1747   17082.298208613312        5632.0099328344386        13001.893612734830     
        1748   17121.630284476119        5645.0230780961683        13024.401237169493     
        1749   17161.030269840074        5658.0587439641740        13046.934827789732     
        1750   17200.498242935580        5671.1169564121528        13069.494399627276     
        1751   17240.034282038338        5684.1977414288449        13092.079967713980     
        1752   17279.638465469263        5697.3011250180052        13114.691547081778     
        1753   17319.310871594618        5710.4271331984446        13137.329152762728     
        1754   17359.051578825871        5723.5757920039796        13159.992799788970     
        1755   17398.860665619817        5736.7471274834816        13182.682503192760     
        1756   17438.738210478477        5749.9411657008359        13205.398278006443     
        1757   17478.684291949186        5763.1579327349782        13228.140139262474     
        1758   17518.698988624536        5776.3974546798545        13250.908101993395     
        1759   17558.782379142394        5789.6597576444683        13273.702181231871     
        1760   17598.934542185889        5802.9448677528308        13296.522392010635     
        1761   17639.155556483467        5816.2528111440106        13319.368749362566     
        1762   17679.445500808797        5829.5836139720914        13342.241268320591     
        1763   17719.804453980872        5842.9373024062006        13365.139963917791     
        1764   17760.232494863907        5856.3139026304862        13388.064851187295     
        1765   17800.729702367458        5869.7134408441434        13411.015945162375     
        1766   17841.296155446296        5883.1359432613881        13433.993260876374     
        1767   17881.931933100517        5896.5814361114835        13456.996813362761     
        1768   17922.637114375470        5910.0499456387179        13480.026617655079     
        1769   17963.411778361788        5923.5414981024078        13503.082688786993     
        1770   18004.256004195369        5937.0561197769157        13526.165041792248     
        1771   18045.169871057424        5950.5938369516289        13549.273691704713     
        1772   18086.153458174387        5964.1546759309722        13572.408653558326     
        1773   18127.206844818040        5977.7386630344063        13595.569942387163     
        1774   18168.330110305375        5991.3458245964148        13618.757573225359     
        1775   18209.523333998728        6004.9761869665363        13641.971561107186     
        1776   18250.786595305650        6018.6297765093223        13665.211921066988     
        1777   18292.119973679029        6032.3066196043737        13688.478668139222     
        1778   18333.523548617002        6046.0067426463165        13711.771817358444     
        1779   18374.997399662996        6059.7301720448186        13735.091383759307     
        1780   18416.541606405717        6073.4769342245736        13758.437382376565     
        1781   18458.156248479147        6087.2470556253220        13781.809828245068     
        1782   18499.841405562562        6101.0405627018272        13805.208736399763     
        1783   18541.597157380507        6114.8574819238975        13828.634121875713     
        1784   18583.423583702821        6128.6978397763642        13852.085999708062     
        1785   18625.320764344622        6142.5616627591080        13875.564384932060     
        1786   18667.288779166302        6156.4489773870364        13899.069292583054     
        1787   18709.327708073550        6170.3598101900961        13922.600737696495     
        1788   18751.437631017314        6184.2941877132607        13946.158735307923     
        1789   18793.618627993867        6198.2521365165549        13969.743300453005     
        1790   18835.870779044719        6212.2336831750235        13993.354448167453     
        1791   18878.194164256707        6226.2388542787594        14016.992193487138     
        1792   18920.588863761921        6240.2676764328799        14040.656551447984     
        1793   18963.054957737742        6254.3201762575427        14064.347537086051     
        1794   19005.592526406865        6268.3963803879551        14088.065165437469     
        1795   19048.201650037216        6282.4963154743373        14111.809451538471     
        1796   19090.882408942063        6296.6200081819597        14135.580410425402     
        1797   19133.634883479917        6310.7674851911279        14159.378057134692     
        1798   19176.459154054617        6324.9387731971838        14183.202406702892     
        1799   19219.355301115236        6339.1338989104997        14207.053474166609     
        1800   19262.323405156185        6353.3528890564949        14230.931274562596     
        1801   19305.363546717123        6367.5957703756139        14254.835822927673     
        1802   19348.475806383023        6381.8625696233521        14278.767134298765     
        1803   19391.660264784143        6396.1533135702266        14302.725223712907     
        1804   19434.917002596012        6410.4680290018023        14326.710106207214     
        1805   19478.246100539469        6424.8067427186797        14350.721796818914     
        1806   19521.647639380615        6439.1694815364926        14374.760310585332     
        1807   19565.121699930856        6453.5562722859131        14398.825662543868     
        1808   19608.668363046912        6467.9671418126582        14422.917867732060     
        1809   19652.287709630738        6482.4021169774687        14447.036941187509     
        1810   19695.979820629622        6496.8612246561343        14471.182897947932     
        1811   19739.744777036129        6511.3444917394781        14495.355753051133     
        1812   19783.582659888114        6525.8519451333650        14519.555521535032     
        1813   19827.493550268715        6540.3836117586861        14543.782218437616     
        1814   19871.477529306390        6554.9395185513904        14568.035858797009     
        1815   19915.534678174841        6569.5196924624452        14592.316457651397     
        1816   19959.665078093105        6584.1241604578718        14616.624030039084     
        1817   20003.868810325479        6598.7529495187146        14640.958590998454     
        1818   20048.145956181590        6613.4060866410728        14665.320155568017     
        1819   20092.496597016307        6628.0835988360659        14689.708738786350     
        1820   20136.920814229856        6642.7855131298720        14714.124355692154     
        1821   20181.418689267670        6657.5118565636940        14738.567021324199     
        1822   20225.990303620576        6672.2626561937768        14763.036750721376     
        1823   20270.635738824600        6687.0379390914031        14787.533558922658     
        1824   20315.355076461139        6701.8377323429031        14812.057460967126     
        1825   20360.148398156831        6716.6620630496327        14836.608471893951     
        1826   20405.015785583648        6731.5109583280009        14861.186606742407     
        1827   20449.957320458805        6746.3844453094389        14885.791880551857     
        1828   20494.973084544872        6761.2825511404353        14910.424308361766     
        1829   20540.063159649675        6776.2053029825083        14935.083905211690     
        1830   20585.227627626366        6791.1527280122209        14959.770686141297     
        1831   20630.466570373334        6806.1248534211636        14984.484666190334     
        1832   20675.780069834356        6821.1217064159855        15009.225860398656     
        1833   20721.168207998413        6836.1433142183623        15033.994283806203     
        1834   20766.631066899856        6851.1897040650128        15058.789951453031     
        1835   20812.168728618268        6866.2609032076916        15083.612878379266     
        1836   20857.781275278590        6881.3569389132108        15108.463079625162     
        1837   20903.468789051021        6896.4778384633964        15133.340570231039     
        1838   20949.231352151088        6911.6236291551395        15158.245365237333     
        1839   20995.069046839570        6926.7943383003503        15183.177479684568     
        1840   21040.981955422594        6941.9899932260032        15208.136928613367     
        1841   21086.970160251563        6957.2106212740846        15233.123727064447     
        1842   21133.033743723176        6972.4562498016512        15258.137890078626     
        1843   21179.172788279448        6987.7269061807765        15283.179432696812     
        1844   21225.387376407678        7003.0226177985951        15308.248369960012     
        1845   21271.677590640465        7018.3434120572601        15333.344716909332     
        1846   21318.043513555716        7033.6893163739887        15358.468488585968     
        1847   21364.485227776637        7049.0603581810228        15383.619700031217     
        1848   21411.002815971740        7064.4565649256556        15408.798366286466     
        1849   21457.596360854812        7079.8779640702096        15434.004502393198     
        1850   21504.265945185001        7095.3245830920705        15459.238123393010     
        1851   21551.011651766668        7110.7964494836424        15484.499244327557     
        1852   21597.833563449578        7126.2935907523870        15509.787880238639     
        1853   21644.731763128697        7141.8160344207945        15535.104046168100     
        1854   21691.706333744376        7157.3638080264100        15560.447757157917     
        1855   21738.757358282215        7172.9369391218088        15585.819028250149     
        1856   21785.884919773158        7188.5354552746239        15611.217874486949     
        1857   21833.089101293408        7204.1593840675132        15636.644310910564     
        1858   21880.369985964524        7219.8087530981884        15662.098352563351     
        1859   21927.727656953313        7235.4835899793943        15687.580014487738     
        1860   21975.162197471949        7251.1839223389352        15713.089311726277     
        1861   22022.673690777836        7266.9097778196356        15738.626259321585     
        1862   22070.262220173750        7282.6611840793785        15764.190872316394     
        1863   22117.927869007726        7298.4381687910791        15789.783165753517     
        1864   22165.670720673155        7314.2407596427156        15815.403154675892     
        1865   22213.490858608671        7330.0689843372757        15841.050854126512     
        1866   22261.388366298266        7345.9228705928253        15866.726279148494     
        1867   22309.363327271196        7361.8024461424448        15892.429444785022     
        1868   22357.415825102082        7377.7077387342815        15918.160366079419     
        1869   22405.545943410780        7393.6387761315045        15943.919058075053     
        1870   22453.753765862504        7409.5955861123457        15969.705535815427     
        1871   22502.039376167751        7425.5781964700645        15995.519814344098     
        1872   22550.402858082358        7441.5866350129772        16021.361908704770     
        1873   22598.844295407416        7457.6209295644312        16047.231833941192     
        1874   22647.363771989392        7473.6811079628333        16073.129605097240     
        1875   22695.961371719983        7489.7671980616133        16099.055237216849     
        1876   22744.637178536275        7505.8792277292687        16125.008745344103     
        1877   22793.391276420596        7522.0172248493209        16150.990144523128     
        1878   22842.223749400640        7538.1812173203471        16176.999449798182     
        1879   22891.134681549360        7554.3712330559638        16203.036676213578     
        1880   22940.124156985061        7570.5872999848370        16229.101838813771     
        1881   22989.192259871310        7586.8294460506668        16255.194952643267     
        1882   23038.339074417054        7603.0976992122123        16281.316032746687     
        1883   23087.564684876485        7619.3920874432670        16307.465094168747     
        1884   23136.869175549149        7635.7126387326734        16333.642151954255     
        1885   23186.252630779865        7652.0593810843102        16359.847221148102     
        1886   23235.715134958813        7668.4323425171215        16386.080316795298     
        1887   23285.256772521432        7684.8315510650682        16412.341453940906     
        1888   23334.877627948525        7701.2570347771825        16438.630647630140     
        1889   23384.577785766145        7717.7088217175260        16464.947912908239     
        1890   23434.357330545736        7734.1869399652105        16491.293264820604     
        1891   23484.216346903981        7750.6914176143919        16517.666718412671     
        1892   23534.154919502940        7767.2222827742798        16544.068288730028     
        1893   23584.173133049917        7783.7795635691091        16570.497990818290     
        1894   23634.271072297612        7800.3632881381845        16596.955839723229     
        1895   23684.448822043960        7816.9734846358451        16623.441850490661     
        1896   23734.706467132270        7833.6101812314737        16649.956038166525     
        1897   23785.044092451117        7850.2734061094943        16676.498417796844     
        1898   23835.461782934453        7866.9631874693969        16703.069004427740     
        1899   23885.959623561474        7883.6795535256961        16729.667813105410     
        1900   23936.537699356744        7900.4225325079715        16756.294858876165     
        1901   23987.196095390122        7917.1921526608321        16782.950156786399     
        1902   24037.934896776798        7933.9884422439418        16809.633721882612     
        1903   24088.754188677241        7950.8114295320065        16836.345569211371     
        1904   24139.654056297299        7967.6611428147908        16863.085713819368     
        1905   24190.634584888056        7984.5376103970884        16889.854170753355     
        1906   24241.695859745996        8001.4408605987564        16916.650955060206     
        1907   24292.837966212868        8018.3709217546839        16943.476081786859     
        1908   24344.060989675763        8035.3278222148174        16970.329565980384     
        1909   24395.365015567062        8052.3115903441503        16997.211422687902     
        1910   24446.750129364504        8069.3222545227136        17024.121666956653     
        1911   24498.216416591120        8086.3598431455985        17051.060313833968     
        1912   24549.763962815254        8103.4243846229338        17078.027378367253     
        1913   24601.392853650599        8120.5159073799014        17105.022875604020     
        1914   24653.103174756146        8137.6344398567271        17132.046820591881     
        1915   24704.895011836197        8154.7800105086835        17159.099228378527     
        1916   24756.768450640408        8171.9526478060980        17186.180114011742     
        1917   24808.723576963719        8189.1523802343409        17213.289492539407     
        1918   24860.760476646410        8206.3792362938257        17240.427379009507     
        1919   24912.879235574081        8223.6332445000207        17267.593788470083     
        1920   24965.079939677642        8240.9144333834429        17294.788735969316     
        1921   25017.362674933353        8258.2228314896547        17322.012236555442     
        1922   25069.727527362738        8275.5584673792619        17349.264305276800     
        1923   25122.174583032731        8292.9213696279367        17376.544957181835     
        1924   25174.703928055496        8310.3115668263727        17403.854207319055     
        1925   25227.315648588592        8327.7290875803355        17431.192070737103     
        1926   25280.009830834842        8345.1739605106195        17458.558562484661     
        1927   25332.786561042445        8362.6462142530982        17485.953697610556     
        1928   25385.645925504869        8380.1458774586517        17513.377491163650     
        1929   25438.588010560983        8397.6729787932472        17540.829958192960     
        1930   25491.612902594894        8415.2275469378819        17568.311113747550     
        1931   25544.720688036083        8432.8096105886034        17595.820972876583     
        1932   25597.911453359338        8450.4191984565059        17623.359550629317     
        1933   25651.185285084801        8468.0563392677504        17650.926862055127     
        1934   25704.542269777892        8485.7210617635264        17678.522922203421     
        1935   25757.982494049389        8503.4133947000828        17706.147746123759     
        1936   25811.506044555390        8521.1333668487132        17733.801348865756     
        1937   25865.113007997323        8538.8810069957744        17761.483745479138     
        1938   25918.803471121919        8556.6563439426463        17789.194951013706     
        1939   25972.577520721272        8574.4594065057918        17816.934980519371     
        1940   26026.435243632757        8592.2902235166930        17844.703849046109     
        1941   26080.376726739127        8610.1488238219026        17872.501571644010     
        1942   26134.402056968414        8628.0352362830199        17900.328163363250     
        1943   26188.511321294038        8645.9494897766890        17928.183639254101     
        1944   26242.704606734664        8663.8916131946044        17956.068014366901     
        1945   26296.982000354365        8681.8616354435144        17983.981303752120     
        1946   26351.343589262484        8699.8595854452160        18011.923522460274     
        1947   26405.789460613742        8717.8854921365601        18039.894685542014     
        1948   26460.319701608129        8735.9393844694405        18067.894808048030     
        1949   26514.934399491038        8754.0212914108124        18095.923905029165     
        1950   26569.633641553115        8772.1312419426740        18123.981991536300     
        1951   26624.417515130404        8790.2692650620793        18152.069082620441     
        1952   26679.286107604228        8808.4353897811252        18180.185193332662     
        1953   26734.239506401278        8826.6296451269700        18208.330338724136     
        1954   26789.277798993531        8844.8520601418168        18236.504533846131     
        1955   26844.401072898356        8863.1026638829226        18264.707793750011     
        1956   26899.609415678380        8881.3814854225948        18292.940133487202     
        1957   26954.902914941631        8899.6885538481947        18321.201568109263     
        1958   27010.281658341431        8918.0238982621267        18349.492112667791     
        1959   27065.745733576430        8936.3875477818583        18377.811782214543     
        1960   27121.295228390620        8954.7795315398998        18406.160591801287     
        1961   27176.930230573354        8973.1998786838230        18434.538556479944     
        1962   27232.650827959253        8991.6486183762445        18462.945691302495     
        1963   27288.457108428338        9010.1257797948274        18491.382011321020     
        1964   27344.349159905909        9028.6313921322999        18519.847531587682     
        1965   27400.327070362644        9047.1654845964367        18548.342267154745     
        1966   27456.390927814511        9065.7280864100594        18576.866233074554     
        1967   27512.540820322865        9084.3192268110506        18605.419444399555     
        1968   27568.776835994351        9102.9389350523434        18634.001916182264     
        1969   27625.099062980964        9121.5872404019246        18662.613663475306     
        1970   27681.507589480021        9140.2641721428172        18691.254701331389     
        1971   27738.002503734209        9158.9697595731213        18719.925044803313     
        1972   27794.583894031512        9177.7040320059805        18748.624708943960     
        1973   27851.251848705284        9196.4670187695847        18777.353708806320     
        1974   27908.006456134161        9215.2587492071816        18806.112059443440     
        1975   27964.847804742203        9234.0792526770838        18834.899775908496     
        1976   28021.775982998708        9252.9285585526286        18863.716873254718     
        1977   28078.791079418388        9271.8066962222347        18892.563366535462     
        1978   28135.893182561238        9290.7136950893637        18921.439270804141     
        1979   28193.082381032633        9309.6495845725240        18950.344601114270     
        1980   28250.358763483244        9328.6143941052887        18979.279372519457     
        1981   28307.722418609126        9347.6081531362797        19008.243600073398     
        1982   28365.173435151639        9366.6308911291690        19037.237298829870     
        1983   28422.711901897488        9385.6826375626915        19066.260483842751     
        1984   28480.337907678710        9404.7634219306237        19095.313170165991     
        1985   28538.051541372719        9423.8732737418122        19124.395372853665     
        1986   28595.852891902206        9443.0122225201358        19153.507106959889     
        1987   28653.742048235261        9462.1802978045598        19182.648387538909     
        1988   28711.719099385275        9481.3775291490601        19211.819229645032     
        1989   28769.784134410991        9500.6039461227047        19241.019648332676     
        1990   28827.937242416487        9519.8595783096007        19270.249658656321     
        1991   28886.178512551200        9539.1444553089186        19299.509275670571     
        1992   28944.508034009883        9558.4586067348610        19328.798514430084     
        1993   29002.925896032662        9577.8020622167114        19358.117389989646     
        1994   29061.432187904957        9597.1748513987914        19387.465917404083     
        1995   29120.026998957568        9616.5770039404888        19416.844111728347     
        1996   29178.710418566629        9636.0085495162348        19446.251988017466     
        1997   29237.482536153628        9655.4695178155307        19475.689561326566     
        1998   29296.343441185345        9674.9599385429137        19505.156846710841     
        1999   29355.293223173980        9694.4798414179968        19534.653859225593     
        2000   29414.331971676995        9714.0292561754268        19564.180613926208     
        2001   29473.459776297248        9733.6082125649245        19593.737125868152     
        2002   29532.676726682952        9753.2167403512667        19623.323410106997     
        2003   29591.982912527594        9772.8548693142602        19652.939481698369     
        2004   29651.378423570059        9792.5226292487932        19682.585355698029     
        2005   29710.863349594594        9812.2200499648043        19712.261047161795     
        2006   29770.437780430762        9831.9471612872931        19741.966571145589     
        2007   29830.101805953433        9851.7039930562933        19771.701942705389     
        2008   29889.855516082884        9871.4905751269143        19801.467176897302     
        2009   29949.699000784705        9891.3069373693106        19831.262288777514     
        2010   30009.632350069896        9911.1531096687177        19861.087293402288     


==> anc/s88h_18-PCE153/README <==
These files contain the Equation of State s88h_18-PCE153 by Auvinen,
Eskola, Huovinen, Niemi, Paatelainen and Petreczky. Below 155 MeV
temperature, the EoS is based on hadron resonance gas with all the
other strange and non-strange resonances except f_0(500) listed in the
summary tables of the 2018 edition of the Partice Data Book (see the
resonance list in the pdg18i.dat file). The summary tables contain 3
and 4 star baryonic resonances, and all the mesons not marked "omitted
from the summary tables" in the individual listings. Above 155 MeV the
EoS is based on lattice results by Bazavov et al. [HotQCD
Collaboration], Phys. Rev. D90, 094503 (2014), and Bazavov, Petreczky
and Weber, Phys. Rev. D97, 014501 (2018). In particular this lattice
data was obtained on lattices with N_tau = 12, 10, and 8, augmented
with the N_tau = 6 and 4 results at temperatures above T = 800 MeV.
Within the temperature interval 153 < T < 155 MeV, the hadron
resonance gas is in chemical equilibrium. Below 153 MeV temperatures,
it is in partial chemical equilibrium with particle ratios fixed to
those in chemical equilibrium at T = 153 MeV.

The EoS is tabulated twice as function of energy density, i.e. on
equidistant energy density grid(s). First in the files

        s88h_18-PCE153-par1.dat, s88h_18-PCE153-dens1.dat
        s88h_18-PCE153-par2.dat, s88h_18-PCE153-dens2.dat
        s88h_18-PCE153-par3.dat, s88h_18-PCE153-dens3.dat
        s88h_18-PCE153-par4.dat, s88h_18-PCE153-dens4.dat
        s88h_18-PCE153-par5.dat, s88h_18-PCE153-dens5.dat
        s88h_18-PCE153-par6.dat, s88h_18-PCE153-dens6.dat
        s88h_18-PCE153-par7.dat, s88h_18-PCE153-dens7.dat

which are in the old "s95p style" to provide backward compatibility to
the users of the s95p EoS, whereas the baryon and strangeness chemical
potentials (which are zero anyway) and plasma fraction have been
omitted from the

        s88h_18-PCE153-eos1.dat
        s88h_18-PCE153-eos2.dat
        s88h_18-PCE153-eos3.dat
        s88h_18-PCE153-eos4.dat
        s88h_18-PCE153-eos5.dat
        s88h_18-PCE153-eos6.dat
        s88h_18-PCE153-eos7.dat

files.

All the files begin by two lines with

    e0
    de  ne

where e0 is the lowest energy density of the grid, de grid spacing and
ne the number of grid points, i.e. lines.

In the s88h_18-PCE153-par*.dat files the thermodynamical parameters,
temperature (in GeV, first row) and chemical potentials are tabulated
from the third line on. The s88h_18-PCE153-dens*.dat files contain the
densities from the third line on. First line is energy density (in
GeV/fm^3), second pressure (in GeV/fm^3), third entropy density (in
fm^-3), fourth net baryon density (in fm^-3) and the fifth net
strangeness density (in fm^-3). The lines on par* and dens* files
correspond to each other, i.e. the nth line in s88h_18-PCE153-par*.dat
gives a temperature and the nth line in s88h_18-PCE153-dens*.dat gives
the corresponding densities and pressure. Note that the densities and
temperature in the files run from the highest value _down_.

The s88h_18-PCE153-eos*.dat files contain the same information in more
condensed form. From the third line on, the first line is energy
density (in GeV/fm^3), second pressure (in GeV/fm^3), third entropy
density (in fm^-3), fourth net baryon density (in fm^-3) and the fifth
temperature in GeV. Chemical potentials are zero everywhere.

The file

        pdg18i.dat

contains the hadrons and resonances included in the hadron resonance
gas. The format is explained at the end of the file.

When constructing the EoS below chemical freeze-out temperature, we
follow the procedure explained in Bebie et al. Nucl. Phys. B, 378, 95
(1992) (see also Hirano and Tsuda, Phys. Rev. C 66, 054905 (2002)). We
assume that the particle number changing processes cease below T = 153
MeV temperature, but that the resonance formation and decay processes
continue as in higher temperatures. This means that there is no
separate chemical potential associated with each particle/resonance
species, but only with those species considered stable. The chemical
potential for a resonance i is obtained from mu_i = sum_j mu_j n^i_j
where mu_j is the chemical potential associated with a particle j and
the n^i_j is the average number of particles j formed in a decay of
particle i.

We have considered stable all the particles/resonances with lifetime
longer than 10 fm/c. This list of particles can either be
reconstructed from the list pdg18i.dat, or seen in the file
particles.dat. In that file the names of all the particles in
pdg18i.dat and their lifetimes are listed. The particles considered
stable are also numbered in the very first column. The numbers of
daughter particles are not separately listed, but can be constructed
from the information in the pdg18i.dat file.

The files 

        s88h-PCE153-v1_pidens1.dat
	s88h-PCE153-v1_pichem1.dat

contain the particle-number densities and chemical potentials required
for the chemically non-equilibrated description. These files begin
with the same two lines than *dens*.dat and *par*.dat files,

    e0
    de	ne

and the meaning of these numbers is also the same than in *dens*.dat
and *par*.dat files. The third line contains a single number, 'nn',
which is the number of stable particles and thus the number of
separate chemical potentials below the chemical freeze-out
temperature.

From the fourth line on the files contain a two dimensional table with
'nn' columns and 'ne' rows. The j:th column corresponds to the j:th
stable particle in pdg18i.dat, or to the number in the first column in
particles.dat. The i:th row corresponds (again) to the i:th row in
*par1.dat and *dens1.dat files, i.e. to temperature/energy density.

The file s88h-PCE153-v1_pichem1.dat contains chemical potentials (in GeV)
and the file s88h-PCE153-v1_pidens1.dat contains effective densities of
the stable particles (in fm^-3). "Effective" means that the, say,
first column does not contain the actual density of positive pions,
but what the density of positive pions would be if all the resonances
decayed releasing their daughter particles. The latter is not needed
for hydrodynamical evolution, but can be used as a consistency check
when calculating the spectra.

                         - PH, Belgrade, Jun 1, in the year of corona -


==> anc/s88h_18-PCE153/particles.dat <==
           22 Gamma              100000000.0     Stable  
   1      211 Pion (+)           100000000.0     Stable  
   2      111 Pion (0)           100000000.0     Stable  
   3     -211 Pion (-)           100000000.0     Stable  
   4      321 Kaon (+)           100000000.0     Stable  
   5     -321 Kaon (-)           100000000.0     Stable  
   6      311 Kaon (0)           100000000.0     Stable  
   7     -311 Anti Kaon (0)      100000000.0     Stable  
   8      221 eta                100000000.0     Stable  
          213 rho (+)               1.3232729435
          113 rho (0)               1.3232729435
         -213 rho (-)               1.3232729435
   9      223 omega              23.23910522     ********
          323 K* 892 (+)            3.9224653244
         -323 K* 892 (-)            3.9224653244
          313 K* 892 (0)            4.1712474823
         -313 Anti K* 892 (0)       4.1712474823
  10     2212 p                  100000000.0     Stable  
  11    -2212 Anti p             100000000.0     Stable  
  12     2112 n                  100000000.0     Stable  
  13    -2112 Anti n             100000000.0     Stable  
  14      331 eta prime 958      986.5000610     ********
      9000211 a0 980 (+)            2.6306664944
      9000111 a0 980 (0)            2.6306664944
     -9000211 a0 980 (-)            2.6306664944
      9010221 f0 980                3.2883334160
  15      333 phi 1020           46.42352676     ********
  16     3122 Lambda             100000000.0     Stable  
  17    -3122 Anti Lambda        100000000.0     Stable  
        10223 h1(1170)              0.5480555296
  18     3222 Sigma (+)          100000000.0     Stable  
  19    -3222 Anti Sigma (+)     100000000.0     Stable  
  20     3212 Sigma (0)          100000000.0     Stable  
  21    -3212 Anti Sigma (0)     100000000.0     Stable  
  22     3112 Sigma (-)          100000000.0     Stable  
  23    -3112 Anti Sigma (-)     100000000.0     Stable  
        10113 b1 1235               1.3894366026
        20113 a1 1260               0.4697619379
         2224 Delta 1232 (++)       1.6863248348
        -2224 Anti Delta 1232 (++   1.6863248348
         2214 Delta 1232 (+)        1.6863248348
        -2214 Anti Delta 1232 (+)   1.6863248348
         2114 Delta 1232 (0)        1.6863248348
        -2114 Anti Delta 1232 (0)   1.6863248348
         1114 Delta 1232 (-)        1.6863248348
        -1114 Anti Delta 1232 (-)   1.6863248348
        10323 K1 1270               2.1922221184
       -10323 Anti K1 1270          2.1922221184
          225 f2 1270               1.0567755699
        20223 f1 1285               8.6916294098
       200221 eta 1295              3.5872728825
       200111 Pion 1300             0.4932500124
  24     3322 Xsi (0)            100000000.0     Stable  
  25    -3322 Anti Xsi (0)       100000000.0     Stable  
  26     3312 Xsi (-)            100000000.0     Stable  
  27    -3312 Anti Xsi (-)       100000000.0     Stable  
          115 a2 1320               1.8439252377
        10221 f0 1370               0.5637143254
      9000113 Pion1 1400            0.5978787541
         3224 Sigma 1385 (+)        5.4805560112
        -3224 Anti Sigma 1385 (+)   5.4805560112
         3214 Sigma 1385 (0)        5.4805560112
        -3214 Anti Sigma 1385 (0)   5.4805560112
         3114 Sigma 1385 (-)        5.0076141357
        -3114 Anti Sigma 1385 (-)   5.0076141357
        20323 K1 1400               1.1339080334
       -20323 Anti K1 1400          1.1339080334
       102132 Lambda 1405           3.9069306850
      -102132 Anti Lambda 1405      3.9069306850
      9020221 eta 1405              3.8686275482
       100323 K* 1410               0.8360169530
      -100323 Anti K* 1410          0.8360169530
       200223 omega 1420            0.9176744223
        10321 K0* 1430              0.7307407260
       -10321 Anti K0* 1430         0.7307407260
          325 K2* 1430 (+)          2.0030457973
         -325 K2* 1430 (-)          2.0030457973
          315 K2* 1430 (0)          1.8100918531
         -315 Anti K2* 1430 (0)     1.8100918531
        20333 f1 1420               3.5938067436
       202112 N 1440                0.5637143254
      -202112 Anti N 1440           0.5637143254
       200113 rho 1450              0.4932500124
        10111 a0 1450               0.7445283532
       200331 eta 1475              2.3211765289
        10331 f0 1500               1.8100918531
       101124 N 1520                1.7936364412
      -101124 Anti N 1520           1.7936364412
  28   102134 Lambda 1520        12.64743614     ********
  29  -102134 Anti Lambda 1520   12.64743614     ********
          335 f2 prime 1525         2.7027397156
       101122 N 1535                1.3153332472
      -101122 Anti N 1535           1.3153332472
  30     3324 Xsi 1530 (0)       21.68131828     ********
  31    -3324 Anti Xsi 1530 (0)  21.68131828     ********
  32     3314 Xsi 1530 (-)       19.92929268     ********
  33    -3314 Anti Xsi 1530 (-)  19.92929268     ********
       202114 Delta 1600            0.7892000079
      -202114 Anti Delta 1600       0.7892000079
       203122 Lambda 1600           1.3153332472
      -203122 Anti Lambda 1600      1.3153332472
       102112 Delta 1620            1.5176923275
      -102112 Anti Delta 1620       1.5176923275
        10225 eta2 1645             1.0900553465
       122112 N 1650                1.5784000158
      -122112 Anti N 1650           1.5784000158
       203212 Sigma 1660            1.9730000496
      -203212 Anti Sigma 1660       1.9730000496
      9010113 Pion1 1600            0.8186722398
          227 omega3 1670           1.1744047403
        30223 omega 1650            0.6263492107
       103122 Lambda 1670           5.6371426582
      -103122 Anti Lambda 1670      5.6371426582
       103214 Sigma 1670            3.2883334160
      -103214 Anti Sigma 1670       3.2883334160
        10115 Pion2 1670            0.7588461637
  34     3334 Omega              100000000.0     Stable  
  35    -3334 Anti Omega         100000000.0     Stable  
       102116 N 1675                1.3606897593
      -102116 Anti N 1675           1.3606897593
       200333 phi 1680              1.3153332472
       201126 N 1680                1.6441667080
      -201126 Anti N 1680           1.6441667080
          117 rho3 1690             1.2254658937
       103124 Lambda 1690           3.2883334160
      -103124 Anti Lambda 1690      3.2883334160
       103322 Xsi 1690              7.8920001984
      -103322 Anti Xsi 1690         7.8920001984
       102114 Delta 1700            0.6576666236
      -102114 Anti Delta 1700       0.6576666236
       211122 N 1710                1.4092856646
      -211122 Anti N 1710           1.4092856646
        30323 K* 1680               0.6127329469
       -30323 Anti K* 1680          0.6127329469
        30113 rho 1700              0.7892000079
       112114 N 1700                0.9865000248
      -112114 Anti N 1700           0.9865000248
       201124 N 1720                0.7892000079
      -201124 Anti N 1720           0.7892000079
       210221 f0 1710               1.4194245338
       113212 Sigma 1750            2.1922221184
      -113212 Anti Sigma 1750       2.1922221184
        10325 K2 1770               1.0607526302
       -10325 Anti K2 1770          1.0607526302
       103216 Sigma 1775            1.6441667080
      -103216 Anti Sigma 1775       1.6441667080
          327 K3* 1780              1.2408806086
         -327 Anti K3* 1780         1.2408806086
       123122 Lambda 1800           0.6576666236
      -123122 Anti Lambda 1800      0.6576666236
       213122 Lambda 1810           1.3153332472
      -213122 Anti Lambda 1810      1.3153332472
       300111 Pion 1800             0.9485576749
        20325 K2 1820               0.7473484874
       -20325 Anti K2 1820          0.7473484874
       203126 Lambda 1820           2.4662501812
      -203126 Anti Lambda 1820      2.4662501812
       103324 Xsi 1820              8.2208337784
      -103324 Anti Xsi 1820         8.2208337784
       103126 Lambda 1830           2.0768420696
      -103126 Anti Lambda 1830      2.0768420696
          337 phi3 1850             2.2678160667
       302112 Delta 1900            0.7892000079
      -302112 Anti Delta 1900       0.7892000079
       302114 N 1875                0.9865000248
      -302114 Anti N 1875           0.9865000248
       221122 N 1880                0.6576666236
      -221122 Anti N 1880           0.6576666236
       202116 Delta 1905            0.5978787541
      -202116 Anti Delta 1905       0.5978787541
       203124 Lambda 1890           1.9730000496
      -203124 Anti Lambda 1890      1.9730000496
      9010115 Pion2 1880            0.8395744562
       301122 N 1895                1.6441667080
      -301122 Anti N 1895           1.6441667080
       212112 Delta 1910            0.6576666236
      -212112 Anti Delta 1910       0.6576666236
       203216 Sigma 1915            1.6441667080
      -203216 Anti Sigma 1915       1.6441667080
       212114 N 1900                0.9865000248
      -212114 Anti N 1900           0.9865000248
       222114 Delta 1920            0.7588461637
      -222114 Anti Delta 1920       0.7588461637
       202118 Delta 1950            0.6922807097
      -202118 Anti Delta 1950       0.6922807097
       123214 Sigma 1940            0.8968182206
      -123214 Anti Sigma 1940       0.8968182206
       300225 f2 1950               0.4180084765
       301216 Delta 1930            0.6576666236
      -301216 Anti Delta 1930       0.6576666236
       103326 Xsi 1950              3.2883334160
      -103326 Anti Xsi 1950         3.2883334160
          119 a4 2040               0.7677043080
       200335 f2 2010               0.9767326713
          229 f4 2050               0.8324894309
       203326 Xsi 2030              9.8650007248
      -203326 Anti Xsi 2030         9.8650007248
       203218 Sigma 2030            1.0961110592
      -203218 Anti Sigma 2030       1.0961110592
          329 K4* 2045              0.9964646697
         -329 Anti K4* 2045         0.9964646697
       311126 N 2060                0.4932500124
      -311126 Anti N 2060           0.4932500124
       411122 N 2100                0.7588461637
      -411122 Anti N 2100           0.7588461637
       303128 Lambda 2100           0.9865000248
      -303128 Anti Lambda 2100      0.9865000248
       233126 Lambda 2110           0.9865000248
      -233126 Anti Lambda 2110      0.9865000248
       331124 N 2120                0.6576666236
      -331124 Anti N 2120           0.6576666236
       312118 N 2190                0.4932500124
      -312118 Anti N 2190           0.4932500124
       300333 phi 2170              2.3771085739
       302118 Delta 2200            0.5637143254
      -302118 Anti Delta 2200       0.5637143254
       402110 N 2220                0.4932500124
      -402110 Anti N 2220           0.4932500124
       323216 Sigma 2250            1.9730000496
      -323216 Anti Sigma 2250       1.9730000496
       203336 Omega 2250            3.5872728825
      -203336 Anti Omega 2250       3.5872728825
       302110 N 2250                0.3946000040
      -302110 Anti N 2250           0.3946000040
      9080225 f2 2300               1.3241610527
       300335 f2 2340               0.6127329469
       403120 Lambda 2350           1.3153332472
      -403120 Anti Lambda 2350      1.3153332472
       402112 Delta 2420            0.3946000040
      -402112 Anti Delta 2420       0.3946000040
       512112 N 2600                0.3035384715
      -512112 Anti N 2600           0.3035384715


==> anc/s88h_18-PCE153/pdg18i.dat <==
      22  Gamma                   0.00000   0.00000  2  0  0  0 -1  1  0  1
      22  1  1.000            22       0       0       0       0      
     211  Pion (+)                0.13957   0.00000  1  0  0  0 -1  3  1  1
     211  1  1.000           211       0       0       0       0
     111  Pion (0)                0.13498   0.00000  1  0  0  0 -1  3  0  1
     111  1  1.000           111       0       0       0       0
    -211  Pion (-)                0.13957   0.00000  1  0  0  0 -1  3 -1  1
    -211  1  1.000          -211       0       0       0       0
     321  Kaon (+)                0.49368   0.00000  1  0  1  0 -1  2  1  1
     321  1  1.000           321       0       0       0       0
    -321  Kaon (-)                0.49368   0.00000  1  0 -1  0 -1  2 -1  1
    -321  1  1.000          -321       0       0       0       0
     311  Kaon (0)                0.49761   0.00000  1  0  1  0 -1  2  0  1
     311  1  1.000           311       0       0       0       0
    -311  Anti Kaon (0)           0.49761   0.00000  1  0 -1  0 -1  2  0  1
    -311  1  1.000          -311       0       0       0       0
     221  eta                     0.54786   0.00000  1  0  0  0 -1  1  0  4
     221  2  0.394            22      22       0       0       0
     221  3  0.327           111     111     111       0       0
     221  3  0.233           211     111    -211       0       0
     221  3  0.046           211    -211      22       0       0
     213  rho (+)                 0.77526   0.14910  3  0  0  0 -1  3  1  1
     213  2  1.000           211     111       0       0       0
     113  rho (0)                 0.77526   0.14910  3  0  0  0 -1  3  0  1
     113  2  1.000           211    -211       0       0       0
    -213  rho (-)                 0.77526   0.14910  3  0  0  0 -1  3 -1  1
    -213  2  1.000          -211     111       0       0       0
     223  omega                   0.78265   0.00849  3  0  0  0 -1  1  0  3
     223  3  0.892           211     111    -211       0       0
     223  2  0.092           111      22       0       0       0
     223  2  0.016           211    -211       0       0       0
     323  K* 892 (+)              0.89176   0.05030  3  0  1  0 -1  2  1  2
     323  2  0.667           311     211       0       0       0
     323  2  0.333           321     111       0       0       0
    -323  K* 892 (-)              0.89176   0.05030  3  0 -1  0 -1  2 -1  2
    -323  2  0.667          -311    -211       0       0       0
    -323  2  0.333          -321     111       0       0       0
     313  K* 892 (0)              0.89555   0.04730  3  0  1  0 -1  2  0  2
     313  2  0.667           321    -211       0       0       0
     313  2  0.333           311     111       0       0       0
    -313  Anti K* 892 (0)         0.89555   0.04730  3  0 -1  0 -1  2  0  2
    -313  2  0.667          -321     211       0       0       0
    -313  2  0.333          -311     111       0       0       0
    2212  p                       0.93827   0.00000  2  1  0  0  1  2  1  1
    2212  1  1.000          2212       0       0       0       0
    2112  n                       0.93957   0.00000  2  1  0  0  1  2  0  1
    2112  1  1.000          2112       0       0       0       0
     331  eta prime 958           0.95778   0.00020  1  0  0  0 -1  1  0  7
     331  3  0.426           211    -211     221       0       0
     331  2  0.289           113      22       0       0       0
     331  3  0.228           111     111     221       0       0
     331  2  0.027           223      22       0       0       0
     331  2  0.023            22      22       0       0       0
     331  3  0.003           111     111     111       0       0
     331  3  0.004           211     111    -211       0       0
 9000211  a0 980 (+)              0.98000   0.07500  1  0  0  0  1  3  1  2
 9000211  2  0.844           221     211       0       0       0
 9000211 -2  0.156           321    -311       0       0       0
 9000111  a0 980 (0)              0.98000   0.07500  1  0  0  0  1  3  0  3
 9000111  2  0.844           221     111       0       0       0
 9000111 -2  0.078           311    -311       0       0       0
 9000111 -2  0.078           321    -321       0       0       0
-9000211  a0 980 (-)              0.98000   0.07500  1  0  0  0  1  3 -1  2
-9000211  2  0.844           221    -211       0       0       0
-9000211 -2  0.156          -321     311       0       0       0
 9010221  f0 980                  0.99000   0.06000  1  0  0  0  1  1  0  4
 9010221  2  0.520           211    -211       0       0       0
 9010221  2  0.260           111     111       0       0       0
 9010221  2  0.110           321    -321       0       0       0
 9010221 -2  0.110           311    -311       0       0       0
     333  phi 1020                1.01946   0.00425  3  0  0  0 -1  1  0  7
     333  2  0.492           321    -321       0       0       0
     333  2  0.341           311    -311       0       0       0
     333  2  0.051           213    -211       0       0       0
     333  2  0.051           113     111       0       0       0
     333  2  0.051          -213     211       0       0       0
     333  2  0.013           221      22       0       0       0
     333  2  0.001           111      22       0       0       0
    3122  Lambda                  1.11568   0.00000  2  1 -1  0  1  1  0  1
    3122  1  1.000          3122       0       0       0       0
   10223  h1(1170)                1.17000   0.36000  3  0  0  0  1  1  0  3
   10223  2  0.333           213    -211       0       0       0
   10223  2  0.334           113     111       0       0       0
   10223  2  0.333          -213     211       0       0       0
    3222  Sigma (+)               1.18937   0.00000  2  1 -1  0  1  3  1  1
    3222  1  1.000          3222       0       0       0       0
    3212  Sigma (0)               1.19264   0.00000  2  1 -1  0  1  3  0  1
    3212  2  1.000          3122      22       0       0       0
    3112  Sigma (-)               1.19745   0.00000  2  1 -1  0  1  3 -1  1
    3112  1  1.000          3112       0       0       0       0
   10113  b1 1235                 1.22950   0.14200  9  0  0  0  1  3  0  3
   10113  2  0.333           223     211       0       0       0
   10113  2  0.334           223     111       0       0       0
   10113  2  0.333           223    -211       0       0       0
   20113  a1 1260                 1.23000   0.42000  9  0  0  0  1  3  0 12
   20113  2  0.137           213     111       0       0       0
   20113  2  0.136           113     211       0       0       0
   20113  2  0.137           213    -211       0       0       0
   20113  2  0.137          -213     211       0       0       0
   20113  2  0.136           113    -211       0       0       0
   20113  2  0.137          -213     111       0       0       0
   20113  3  0.040           211     211    -211       0       0
   20113  3  0.020           211     111     111       0       0
   20113  3  0.040           111     211    -211       0       0
   20113  3  0.020           111     111     111       0       0
   20113  3  0.040          -211     211    -211       0       0
   20113  3  0.020          -211     111     111       0       0
    2224  Delta 1232 (++)         1.23200   0.11700  4  1  0  0  1  4  2  1
    2224  2  1.000          2212     211       0       0       0
    2214  Delta 1232 (+)          1.23200   0.11700  4  1  0  0  1  4  1  3
    2214  2  0.663          2212     111       0       0       0
    2214  2  0.331          2112     211       0       0       0
    2214  2  0.006          2212      22       0       0       0
    2114  Delta 1232 (0)          1.23200   0.11700  4  1  0  0  1  4  0  3
    2114  2  0.663          2112     111       0       0       0
    2114  2  0.331          2212    -211       0       0       0
    2114  2  0.006          2112      22       0       0       0
    1114  Delta 1232 (-)          1.23200   0.11700  4  1  0  0  1  4 -1  1
    1114  2  1.000          2112    -211       0       0       0
   10323  K1 1270                 1.27200   0.09000  6  0  1  0  1  2  0 20
   10323 -2  0.140           311     213       0       0       0
   10323  2  0.070           321     113       0       0       0
   10323 -2  0.070           311     113       0       0       0
   10323  2  0.140           321    -213       0       0       0
   10323 -2  0.056           321     223       0       0       0
   10323 -2  0.056           311     223       0       0       0
   10323  2  0.054           313     211       0       0       0
   10323  2  0.027           323     111       0       0       0
   10323  2  0.027           313     111       0       0       0
   10323  2  0.054           323    -211       0       0       0
   10323  3  0.004           321     221     111       0       0
   10323  3  0.008           321     221    -211       0       0
   10323  3  0.008           311     221     211       0       0
   10323  3  0.004           311     221     111       0       0
   10323  3  0.019           321     111     111       0       0
   10323  3  0.019           311     111     111       0       0   
   10323  3  0.066           321     211    -211       0       0
   10323  3  0.056           311     211     111       0       0
   10323  3  0.056           321    -211     111       0       0
   10323  3  0.066           311     211    -211       0       0
  -10323  Anti K1 1270            1.27200   0.09000  6  0 -1  0  1  2  0 20
  -10323 -2  0.140          -311    -213       0       0       0
  -10323  2  0.070          -321     113       0       0       0
  -10323 -2  0.070          -311     113       0       0       0
  -10323  2  0.140          -321     213       0       0       0
  -10323 -2  0.056          -321     223       0       0       0
  -10323 -2  0.056          -311     223       0       0       0
  -10323  2  0.054          -313    -211       0       0       0
  -10323  2  0.027          -323     111       0       0       0
  -10323  2  0.027          -313     111       0       0       0
  -10323  2  0.054          -323     211       0       0       0
  -10323  3  0.004          -311     221     111       0       0
  -10323  3  0.008          -311     221    -211       0       0
  -10323  3  0.008          -321     221     211       0       0
  -10323  3  0.004          -321     221     111       0       0
  -10323  3  0.019          -311     111     111       0       0
  -10323  3  0.019          -321     111     111       0       0
  -10323  3  0.066          -311     211    -211       0       0
  -10323  3  0.056          -321     211     111       0       0
  -10323  3  0.056          -311    -211     111       0       0
  -10323  3  0.066          -321     211    -211       0       0
     225  f2 1270                 1.27550   0.18670  5  0  0  0  1  1  0  8
     225  2  0.562           211    -211       0       0       0
     225  2  0.280           111     111       0       0       0
     225  4  0.077           211    -211     111     111       0
     225  2  0.023           321    -321       0       0       0
     225  2  0.023           311    -311       0       0       0
     225  4  0.028           211     211    -211    -211       0
     225  2  0.004           221     221       0       0       0
     225  4  0.003           111     111     111     111       0
   20223  f1 1285                 1.28190   0.02270  3  0  0  0  1  1  0 13
   20223  4  0.223           211    -211     111     111       0
   20223  3  0.112           113     211    -211       0       0
   20223  2  0.127       9000211    -211       0       0       0
   20223  2  0.127       9000111     111       0       0       0
   20223  2  0.127      -9000211     211       0       0       0
   20223  3  0.092           221     211    -211       0       0
   20223  3  0.046           221     111     111       0       0
   20223  3  0.015           321    -321     111       0       0
   20223  3  0.015           311    -311     111       0       0
   20223  3  0.030           321    -311    -211       0       0
   20223  3  0.030          -321     311     211       0       0
   20223  2  0.053           113      22       0       0       0
   20223  3  0.003           211    -211     111       0       0
  200221  eta 1295                1.29400   0.05500  1  0  0  0 -1  1  0  5
  200221  2  0.060       9000211    -211       0       0       0
  200221  2  0.060       9000111     111       0       0       0
  200221  2  0.060      -9000211     211       0       0       0
  200221  3  0.550           221     211    -211       0       0
  200221  3  0.270           221     111     111       0       0
  200111  Pion 1300               1.30000   0.40000  3  0  0  0 -1  3  0 12
  200111  2  0.054           213     111       0       0       0
  200111  2  0.054           213    -211       0       0       0
  200111  2  0.054           113     211       0       0       0
  200111  2  0.054           113    -211       0       0       0
  200111  2  0.054          -213     211       0       0       0
  200111  2  0.054          -213     111       0       0       0
  200111  3  0.150           211     211    -211       0       0
  200111  3  0.075           211     111     111       0       0
  200111  3  0.150           111     211    -211       0       0
  200111  3  0.076           111     111     111       0       0
  200111  3  0.150          -211     211    -211       0       0
  200111  3  0.075          -211     111     111       0       0
    3322  Xsi (0)                 1.31486   0.00000  2  1 -2  0  1  2  0  1
    3322  1  1.000          3322       0       0       0       0
    3312  Xsi (-)                 1.32171   0.00000  2  1 -2  0  1  2 -1  1
    3312  1  1.000          3312       0       0       0       0
     115  a2 1320                 1.31830   0.10700 15  0  0  0  1  3  0 15
     115  3  0.117           211     211    -211       0       0
     115  3  0.117           211     111     111       0       0
     115  3  0.234           211     111    -211       0       0
     115  3  0.117           211    -211    -211       0       0
     115  3  0.117          -211     111     111       0       0
     115  2  0.048	     221     211       0       0       0
     115  2  0.049           221     111       0       0       0
     115  2  0.048           221    -211       0       0       0
     115  3  0.035           223     211     111       0       0
     115  3  0.035           223     211    -211       0       0
     115  3  0.035           223    -211     111       0       0
     115  2  0.016           321    -311       0       0       0
     115  2  0.008           321    -321       0       0       0
     115  2  0.008           311    -311       0       0       0
     115  2  0.016           311    -321       0       0       0
   10221  f0 1370                 1.35000   0.35000  1  0  0  0  1  1  0  7
   10221  2  0.140           211    -211       0       0       0
   10221  2  0.070           111     111       0       0       0
   10221  4  0.036           111     111     111     111       0
   10221  4  0.223           211     211    -211    -211       0
   10221  4  0.271           211    -211     111     111       0
   10221  2  0.130           321    -321       0       0       0
   10221  2  0.130           311    -311       0       0       0
 9000113  Pion1 1400              1.35400   0.33000  9  0  0  0 -1  3  0  3
 9000113  2  0.333	     221     211       0       0       0
 9000113  2  0.334	     221     111       0       0       0
 9000113  2  0.333	     221    -211       0       0       0
    3224  Sigma 1385 (+)          1.38280   0.03600  4  1 -1  0  1  3  1  4
    3224  2  0.875          3122     211       0       0       0
    3224  2  0.059          3222     111       0       0       0
    3224  2  0.059          3212     211       0       0       0
    3224  2  0.007          3222      22       0       0       0
    3214  Sigma 1385 (0)          1.38370   0.03600  4  1 -1  0  1  3  0  4
    3214  2  0.871          3122     111       0       0       0
    3214  2  0.058          3222    -211       0       0       0
    3214  2  0.058          3112     211       0       0       0
    3214  2  0.013          3122      22       0       0       0
    3114  Sigma 1385 (-)          1.38720   0.03940  4  1 -1  0  1  3 -1  3
    3114  2  0.880          3122    -211       0       0       0
    3114  2  0.060          3212    -211       0       0       0
    3114  2  0.060          3112     111       0       0       0
   20323  K1 1400                 1.40300   0.17400  6  0  1  0  1  2  0 12
   20323  2  0.314           313     211       0       0       0
   20323  2  0.157           323     111       0       0       0
   20323  2  0.157           313     111       0       0       0
   20323  2  0.314           323    -211       0       0       0
   20323  2  0.010           311     213       0       0       0
   20323  2  0.005           321     113       0       0       0
   20323  2  0.005           311     113       0       0       0
   20323  2  0.010           321    -213       0       0       0
   20323 -2  0.010           321   10221       0       0       0
   20323 -2  0.010           311   10221       0       0       0   
   20323  2  0.004           321     223       0       0       0
   20323  2  0.004           311     223       0       0       0
  -20323  Anti K1 1400            1.40300   0.17400  6  0 -1  0  1  2  0 12
  -20323  2  0.314          -313    -211       0       0       0
  -20323  2  0.157          -323     111       0       0       0
  -20323  2  0.157          -313     111       0       0       0
  -20323  2  0.314          -323     211       0       0       0
  -20323  2  0.010          -321     213       0       0       0
  -20323  2  0.005          -311     113       0       0       0
  -20323  2  0.005          -321     113       0       0       0
  -20323  2  0.010          -311    -213       0       0       0
  -20323 -2  0.010          -321   10221       0       0       0
  -20323 -2  0.010          -311   10221       0       0       0
  -20323  2  0.004          -321     223       0       0       0
  -20323  2  0.004          -311     223       0       0       0
  102132  Lambda 1405             1.40510   0.05050  2  1 -1  0 -1  1  0  3
  102132  2  0.333          3222    -211       0       0       0
  102132  2  0.334          3212     111       0       0       0
  102132  2  0.333          3112     211       0       0       0
 9020221  eta 1405                1.40880   0.05100  1  0  0  0 -1  1  0 12
 9020221  3  0.140	     321    -311    -211       0       0
 9020221  3  0.070	     321    -321     111       0       0
 9020221  3  0.070	     311    -311     111       0       0
 9020221  3  0.140	     311    -321     211       0       0
 9020221  2  0.026	 9000211    -211       0       0       0
 9020221  2  0.026	 9000111     111       0       0       0
 9020221  2  0.026	-9000211     211       0       0       0
 9020221  3  0.216	     221     211    -211       0       0
 9020221  3  0.108	     221     111     111       0       0
 9020221 -2  0.127	 9010221     221       0       0       0
 9020221 -2  0.034	     213    -213       0       0       0
 9020221 -2  0.017	     113     113       0       0       0
  100323  K* 1410                 1.42100   0.23600  6  0  1  0 -1  2  0  8
  100323  2  0.311           313     211       0       0       0
  100323  2  0.156           323     111       0       0       0
  100323  2  0.311           323    -211       0       0       0
  100323  2  0.156           313     111       0       0       0
  100323  2  0.022           311     211       0       0       0
  100323  2  0.011           321     111       0       0       0
  100323  2  0.022           321    -211       0       0       0
  100323  2  0.011           311     111       0       0       0
 -100323  Anti K* 1410            1.42100   0.23600  6  0 -1  0 -1  2  0  8
 -100323  2  0.311          -313    -211       0       0       0
 -100323  2  0.156          -323     111       0       0       0
 -100323  2  0.311          -323     211       0       0       0
 -100323  2  0.156          -313     111       0       0       0
 -100323  2  0.022          -311    -211       0       0       0
 -100323  2  0.011          -321     111       0       0       0
 -100323  2  0.022          -321     211       0       0       0
 -100323  2  0.011          -311     111       0       0       0
  200223  omega 1420              1.42500   0.21500  3  0  0  0 -1  1  0  8
  200223  2  0.160	     213    -211       0       0       0
  200223  2  0.160	     113     111       0       0       0
  200223  2  0.160	    -213     211       0       0       0
  200223  2  0.120	   10113    -211       0       0       0
  200223  2  0.120	   10113     111       0       0       0
  200223  2  0.120	   10113     211       0       0       0
  200223  3  0.106	     223     211    -211       0       0
  200223  3  0.054	     223     111     111       0       0
   10321  K0* 1430                1.42500   0.27000  2  0  1  0  1  2  0  6
   10321  2  0.306           311     211       0       0       0
   10321  2  0.153           321     111       0       0       0
   10321  2  0.153           311     111       0       0       0
   10321  2  0.306           321    -211       0       0       0
   10321  2  0.041           321     221       0       0       0
   10321  2  0.041           311     221       0       0       0
  -10321  Anti K0* 1430           1.42500   0.27000  2  0 -1  0  1  2  0  6
  -10323  2  0.306          -321     211       0       0       0
  -10323  2  0.153          -311     111       0       0       0
  -10323  2  0.153          -321     111       0       0       0
  -10323  2  0.306          -311    -211       0       0       0
  -10321  2  0.041          -321     221       0       0       0
  -10321  2  0.041          -311     221       0       0       0
     325  K2* 1430 (+)            1.42560   0.09850  5  0  1  0  1  2  1 11
     325  2  0.332           311     211       0       0       0
     325  2  0.166           321     111       0       0       0
     325  2  0.164	     313     211       0       0       0
     325  2  0.082	     323     111       0       0       0
     325  3  0.090	     313     211     111       0       0
     325  3  0.045	     323     211    -211       0       0
     325  2  0.058	     311     213       0       0       0
     325  2  0.029	     321     113       0       0       0
     325  2  0.030	     321     223       0       0       0
     325  2  0.002	     321      22       0       0       0
     325  2  0.002	     321     221       0       0       0
    -325  K2* 1430 (-)            1.42560   0.09850  5  0 -1  0  1  2 -1 11
    -325  2  0.332          -311    -211       0       0       0
    -325  2  0.166          -321     111       0       0       0
    -325  2  0.164	    -313    -211       0       0       0
    -325  2  0.082	    -323     111       0       0       0    
    -325  3  0.090	    -313    -211     111       0       0
    -325  3  0.045	    -323     211    -211       0       0
    -325  2  0.058	    -311    -213       0       0       0
    -325  2  0.029	    -321     113       0       0       0
    -325  2  0.030	    -321     223       0       0       0
    -325  2  0.002	    -321      22       0       0       0
    -325  2  0.002	    -321     221       0       0       0
     315  K2* 1430 (0)            1.43240   0.10900  5  0  1  0  1  2  0 11
     315  2  0.332           321    -211       0       0       0
     315  2  0.166           311     111       0       0       0     
     315  2  0.164	     323    -211       0       0       0
     315  2  0.082	     313     111       0       0       0     
     315  3  0.090	     323    -211     111       0       0
     315  3  0.045	     313     211    -211       0       0     
     315  2  0.058	     321    -213       0       0       0
     315  2  0.029	     311     113       0       0       0
     315  2  0.030	     311     223       0       0       0
     315  2  0.002	     311      22       0       0       0
     315  2  0.002	     311     221       0       0       0
    -315  Anti K2* 1430 (0)       1.43240   0.10900  5  0 -1  0  1  2  0 11
    -315  2  0.332          -321     211       0       0       0
    -315  2  0.166          -311     111       0       0       0    
    -315  2  0.164	    -323     211       0       0       0
    -315  2  0.082	    -313     111       0       0       0    
    -315  3  0.090	    -323     211     111       0       0
    -315  3  0.045	    -313     211    -211       0       0    
    -315  2  0.058	    -321     213       0       0       0
    -315  2  0.029	    -311     113       0       0       0
    -315  2  0.030	    -311     223       0       0       0
    -315  2  0.002	    -311      22       0       0       0
    -315  2  0.002	    -311     221       0       0       0
   20333  f1 1420                 1.42640   0.05490  3  0  0  0  1  1  0  9
   20333  3  0.184           321    -311    -211       0       0
   20333  3  0.092           321    -321     111       0       0
   20333  3  0.092           311    -311     111       0       0
   20333  3  0.184           311    -321     211       0       0
   20333  2  0.111           321    -323       0       0       0
   20333  2  0.111           311    -313       0       0       0
   20333  2  0.111          -311     313       0       0       0
   20333  2  0.111          -321     323       0       0       0
   20333  2  0.004           333      22       0       0       0
  202112  N 1440                  1.44000   0.35000  4  1  0  0  1  2  0 14
  202112  2  0.220          2212    -211       0       0       0
  202112  2  0.110          2212     111       0       0       0
  202112  2  0.110          2112     111       0       0       0
  202112  2  0.220          2112     211       0       0       0
  202112  2  0.042          2224    -211       0       0       0
  202112  2  0.028          2214     111       0       0       0
  202112  2  0.014          2114     211       0       0       0
  202112  2  0.014          2214    -211       0       0       0
  202112  2  0.028          2114     111       0       0       0
  202112  2  0.042          1114     211       0       0       0
  202112  3  0.057          2212     211    -211       0       0
  202112  3  0.029          2212     111     111       0       0
  202112  3  0.057          2112     211    -211       0       0
  202112  3  0.029          2112     111     111       0       0
  200113  rho 1450                1.46500   0.40000  9  0  0  0 -1  3  0 13
  200113  2  0.070           211     111       0       0       0
  200113  2  0.070           211    -211       0       0       0
  200113  2  0.070           111    -211       0       0       0
  200113  4  0.189           211     211     111    -211       0
  200113  4  0.189           211     111     111    -211       0
  200113  4  0.189           211     111    -211    -211       0
  200113  2  0.054           221     213       0       0       0
  200113  2  0.055           221     113       0       0       0
  200113  2  0.054           221    -213       0       0       0
  200113  2  0.020           321    -311       0       0       0
  200113  2  0.010           321    -321       0       0       0
  200113  2  0.010           311    -311       0       0       0
  200113  2  0.020           311    -321       0       0       0
   10111  a0 1450                 1.47400   0.26500  3  0  0  0  1  3  0 13
   10111  2  0.031           211     221       0       0       0
   10111  2  0.031	     111     221       0       0       0
   10111  2  0.031	    -211     221       0       0       0
   10111  2  0.011	     211     331       0       0       0
   10111  2  0.011	     111     331       0       0       0
   10111  2  0.011	    -211     331       0       0       0
   10111  2  0.028	     321    -311       0       0       0
   10111  2  0.014	     321    -321       0       0       0
   10111  2  0.014	     311    -311       0       0       0
   10111  2  0.028	     311    -321       0       0       0
   10111  3  0.263	     223     211     111       0       0
   10111  3  0.264	     223     211    -211       0       0
   10111  3  0.263	     223     111    -211       0       0
  200331  eta 1475                1.47600   0.08500  1  0  0  0 -1  1  0 12
  200331  3  0.162           321    -311    -211       0       0
  200331  3  0.081           321    -321     111       0       0
  200331  3  0.081           311    -311     111       0       0
  200331  3  0.162           311    -321     211       0       0
  200331  2  0.003           321    -323       0       0       0
  200331  2  0.003           311    -313       0       0       0
  200331  2  0.003          -311     313       0       0       0
  200331  2  0.003          -321     323       0       0       0
  200331  2  0.012       9000211    -211       0       0       0
  200331  2  0.012       9000111     111       0       0       0
  200331  2  0.012      -9000211     211       0       0       0
  200331  2  0.466            22      22       0       0       0
   10331  f0 1500                 1.50400   0.10900  1  0  0  0  1  1  0  9
   10331  2  0.116           111     111       0       0       0
   10331  2  0.233           211    -211       0       0       0
   10331  4  0.209           211     211    -211    -211       0
   10331  4  0.242           211    -211     111     111       0
   10331  4  0.044           111     111     111     111       0
   10331  2  0.051           221     221       0       0       0
   10331 -2  0.019           331     221       0       0       0
   10331  2  0.043           321    -321       0       0       0
   10331  2  0.043           311    -311       0       0       0
  101124  N 1520                  1.51500   0.11000  8  1  0  0 -1  2  0 14
  101124  2  0.215          2212    -211       0       0       0
  101124  2  0.108          2212     111       0       0       0
  101124  2  0.108          2112     111       0       0       0
  101124  2  0.215          2112     211       0       0       0
  101124  2  0.084          2224    -211       0       0       0
  101124  2  0.056          2214     111       0       0       0
  101124  2  0.028          2114     211       0       0       0
  101124  2  0.028          2214    -211       0       0       0
  101124  2  0.056          2114     111       0       0       0
  101124  2  0.084          1114     211       0       0       0
  101124  3  0.006          2212     211    -211       0       0
  101124  3  0.003          2212     111     111       0       0
  101124  3  0.006          2112     211    -211       0       0
  101124  3  0.003          2112     111     111       0       0
  102134  Lambda 1520             1.51950   0.01560  4  1 -1  0 -1  1  0 11
  102134  2  0.225          2212    -321       0       0       0
  102134  2  0.225	    2112    -311       0       0       0
  102134  2  0.141	    3222    -211       0       0       0
  102134  2  0.141	    3212     111       0       0       0
  102134  2  0.141	    3112     211       0       0       0
  102134  3  0.070	    3122     211    -211       0       0
  102134  3  0.035	    3122     111     111       0       0
  102134 -2  0.004	    3224    -211       0       0       0
  102134  2  0.004	    3214     111       0       0       0
  102134 -2  0.004	    3114     211       0       0       0
  102134  2  0.010	    3122      22       0       0       0
     335  f2 prime 1525           1.52500   0.07300  5  0  0  0  1  1  0  5
     335  2  0.444           321    -321       0       0       0
     335  2  0.444           311    -311       0       0       0
     335  2  0.103           221     221       0       0       0
     335  2  0.006           211    -211       0       0       0
     335  2  0.003           111     111       0       0       0
  101122  N 1535                  1.53000   0.15000  4  1  0  0 -1  2  0 19
  101122  2  0.130          2212    -211       0       0       0
  101122  2  0.065          2212     111       0       0       0
  101122  2  0.065          2112     111       0       0       0
  101122  2  0.130          2112     211       0       0       0
  101122  2  0.210          2212     221       0       0       0
  101122  2  0.210          2112     221       0       0       0
  101122  2  0.010          2224    -211       0       0       0
  101122  2  0.007          2214     111       0       0       0
  101122  2  0.003          2114     211       0       0       0
  101122  2  0.003          2214    -211       0       0       0
  101122  2  0.007          2114     111       0       0       0
  101122  2  0.010          1114     211       0       0       0
  101122  3  0.020          2212     211    -211       0       0
  101122  3  0.010          2212     111     111       0       0
  101122  3  0.010          2112     211    -211       0       0
  101122  3  0.020          2112     111     111       0       0
  101122 -2  0.030        202112     211       0       0       0
  101122 -2  0.030        202112     111       0       0       0
  101122 -2  0.030        202112    -211       0       0       0
    3324  Xsi 1530 (0)            1.53180   0.00910  4  1 -2  0  1  2  0  3
    3324  2  0.660	    3312     211       0       0       0
    3324  2  0.330	    3322     111       0       0       0
    3324  2  0.010	    3322      22       0       0       0
    3314  Xsi 1530 (-)            1.53500   0.00990  4  1 -2  0  1  2 -1  3
    3314  2  0.330	    3312     111       0       0       0
    3314  2  0.660	    3322    -211       0       0       0
    3314  2  0.010	    3312      22       0       0       0
  202114  Delta 1600              1.57000   0.25000 16  1  0  0  1  4  0 19
  202114  2  0.032          2212     211       0       0       0
  202114  2  0.022          2212     111       0       0       0
  202114  2  0.011          2212    -211       0       0       0
  202114  2  0.011          2112     211       0       0       0
  202114  2  0.022          2112     111       0       0       0
  202114  2  0.032          2112    -211       0       0       0
  202114  2  0.108          2224     111       0       0       0
  202114  2  0.072          2214     211       0       0       0
  202114  2  0.072          2224    -211       0       0       0
  202114  2  0.012          2214     111       0       0       0
  202114  2  0.096          2114     211       0       0       0
  202114  2  0.096          2214    -211       0       0       0
  202114  2  0.012          2114     111       0       0       0
  202114  2  0.072          1114     211       0       0       0
  202114  2  0.072          2114    -211       0       0       0
  202114  2  0.108          1114     111       0       0       0
  202114 -2  0.050        202112     211       0       0       0
  202114 -2  0.050        202112     111       0       0       0
  202114 -2  0.050        202112    -211       0       0       0
  203122  Lambda 1600             1.60000   0.15000  2  1 -1  0  1  1  0  5
  203122  2  0.200          2212    -321       0       0       0
  203122  2  0.200	    2112    -311       0       0       0
  203122  2  0.200	    3222    -211       0       0       0
  203122  2  0.200	    3212     111       0       0       0
  203122  2  0.200	    3112     211       0       0       0
  102112  Delta 1620              1.61000   0.13000  8  1  0  0 -1  4  0 19
  102112  2  0.070          2212     211       0       0       0
  102112  2  0.047          2212     111       0       0       0
  102112  2  0.023          2212    -211       0       0       0
  102112  2  0.023          2112     211       0       0       0
  102112  2  0.047          2112     111       0       0       0
  102112  2  0.070          2112    -211       0       0       0
  102112  2  0.099          2224     111       0       0       0
  102112  2  0.066          2214     211       0       0       0
  102112  2  0.066          2224    -211       0       0       0
  102112  2  0.011          2214     111       0       0       0
  102112  2  0.088          2114     211       0       0       0
  102112  2  0.088          2214    -211       0       0       0
  102112  2  0.011          2114     111       0       0       0
  102112  2  0.066          1114     211       0       0       0
  102112  2  0.066          2114    -211       0       0       0
  102112  2  0.099          1114     111       0       0       0
  102112  2  0.020        202112     211       0       0       0
  102112  2  0.020        202112     111       0       0       0
  102112  2  0.020        202112    -211       0       0       0
   10225  eta2 1645               1.61700   0.18100  5  0  0  0 -1  1  0 10
   10225  2  0.290           115    -211       0       0       0
   10225  2  0.290           115     111       0       0       0
   10225  2  0.290           115     211       0       0       0
   10225  3  0.020           321    -311    -211       0       0
   10225  3  0.010           321    -321     111       0       0
   10225  3  0.010           311    -311     111       0       0
   10225  3  0.020           311    -321     211       0       0
   10225  2  0.023       9000211    -211       0       0       0
   10225  2  0.024       9000111     111       0       0       0
   10225  2  0.023      -9000211     211       0       0       0
  122112  N 1650                  1.65000   0.12500  4  1  0  0 -1  2  0 21
  122112  2  0.180          2212    -211       0       0       0
  122112  2  0.090          2212     111       0       0       0
  122112  2  0.090          2112     111       0       0       0
  122112  2  0.180          2112     211       0       0       0
  122112  2  0.103          2212     221       0       0       0
  122112  2  0.103          2112     221       0       0       0
  122112  2  0.040          3122     321       0       0       0
  122112  2  0.040          3122     311       0       0       0
  122112  2  0.018          2224    -211       0       0       0
  122112  2  0.012          2214     111       0       0       0
  122112  2  0.006          2114     211       0       0       0
  122112  2  0.006          2214    -211       0       0       0
  122112  2  0.012          2114     111       0       0       0
  122112  2  0.018          1114     211       0       0       0
  122112  3  0.012          2212     211    -211       0       0
  122112  3  0.006          2212     111     111       0       0
  122112  3  0.006          2112     211    -211       0       0
  122112  3  0.012          2112     111     111       0       0
  122112  2  0.022        202112     211       0       0       0
  122112  2  0.022        202112     111       0       0       0
  122112  2  0.022        202112    -211       0       0       0
  203212  Sigma 1660              1.66000   0.10000  6  1 -1  0  1  3  0 13
  203212  2  0.070          2212    -311       0       0       0
  203212  2  0.035          2212    -321       0       0       0
  203212  2  0.035          2112    -311       0       0       0
  203212  2  0.070          2112    -321       0       0       0
  203212  2  0.031          3122     211       0       0       0
  203212  2  0.032          3122     111       0       0       0
  203212  2  0.031          3122    -211       0       0       0
  203212  2  0.116          3222     111       0       0       0
  203212  2  0.116          3222    -211       0       0       0
  203212  2  0.116          3212     211       0       0       0
  203212  2  0.116          3212    -211       0       0       0
  203212  2  0.116          3112     211       0       0       0
  203212  2  0.116          3112     111       0       0       0
 9010113  Pion1 1600              1.66200   0.24100  9  0  0  0 -1  3  0  6
 9010113  3  0.222           211     211    -211       0       0
 9010113  3  0.111           211     111     111       0       0
 9010113  3  0.222           211     111    -211       0       0
 9010113  3  0.112           111     111     111       0       0
 9010113  3  0.222           211    -211    -211       0       0
 9010113  3  0.111          -211     111     111       0       0
     227  omega3 1670             1.66700   0.16800  7  0  0  0 -1  1  0  5
     227  2  0.195           213    -211       0       0       0
     227  2  0.195           113     111       0       0       0
     227  2  0.195          -213     211       0       0       0
     227  3  0.277           223     211    -211       0       0
     227  3  0.138           223     111     111       0       0
   30223  omega 1650              1.67000   0.31500  3  0  0  0 -1  1  0  6
   30223  2  0.173           213    -211       0       0       0
   30223  2  0.173           113     111       0       0       0
   30223  2  0.173          -213     211       0       0       0
   30223  3  0.166           223     211    -211       0       0
   30223  3  0.083           223     111     111       0       0
   30223  2  0.232           223     221       0       0       0
  103122  Lambda 1670             1.67000   0.03500  2  1 -1  0 -1  1  0  8
  103122  2  0.150	    2212    -321       0       0       0
  103122  2  0.150	    2112    -311       0       0       0
  103122  2  0.150	    3222    -211       0       0       0
  103122  2  0.150	    3212     111       0       0       0
  103122  2  0.150	    3112     211       0       0       0
  103122  2  0.200	    3122     221       0       0       0
  103122 -2  0.025	    2212    -323       0       0       0
  103122 -2  0.025	    2112    -313       0       0       0
  103214  Sigma 1670              1.67000   0.06000 12  1 -1  0 -1  3  0 19
  103214  2  0.042          2212    -311       0       0       0
  103214  2  0.021          2212    -321       0       0       0
  103214  2  0.021          2112    -311       0       0       0
  103214  2  0.042          2112    -321       0       0       0
  103214  2  0.049          3122     211       0       0       0
  103214  2  0.050          3122     111       0       0       0
  103214  2  0.049          3122    -211       0       0       0
  103214  2  0.100          3222     111       0       0       0
  103214  2  0.100          3222    -211       0       0       0
  103214  2  0.100          3212     211       0       0       0
  103214  2  0.100          3212    -211       0       0       0
  103214  2  0.100          3112     211       0       0       0
  103214  2  0.100          3112     111       0       0       0
  103214  2  0.021          3224     111       0       0       0
  103214  2  0.021          3224    -211       0       0       0
  103214  2  0.021          3214     211       0       0       0
  103214  2  0.021          3214    -211       0       0       0
  103214  2  0.021          3114     211       0       0       0
  103214  2  0.021          3114     111       0       0       0
   10115  Pion2 1670              1.67220   0.26000 15  0  0  0 -1  3  0 26
   10115  2  0.182	     225     211       0       0       0
   10115  2  0.182	     225     111       0       0       0
   10115  2  0.182	     225    -211       0       0       0
   10115  2  0.050	     213     111       0       0       0
   10115  2  0.050	     113     211       0       0       0
   10115  2  0.050	     213    -211       0       0       0
   10115  2  0.050	    -213     211       0       0       0
   10115  2  0.050	     113    -211       0       0       0
   10115  2  0.050	    -213     111       0       0       0
   10115  3  0.020	     211     211    -211       0       0
   10115  3  0.010	     211     111     111       0       0
   10115  3  0.020	     211     111    -211       0       0
   10115  3  0.010	     111     111     111       0       0
   10115  3  0.020	     211    -211    -211       0       0
   10115  3  0.010	     111     111    -211       0       0
   10115  2  0.006	     321    -313       0       0       0
   10115  2  0.003	     321    -323       0       0       0
   10115  2  0.003	     311    -313       0       0       0
   10115  2  0.006	     311    -323       0       0       0
   10115  2  0.006	    -321     313       0       0       0
   10115  2  0.003	    -321     323       0       0       0
   10115  2  0.003	    -311     313       0       0       0
   10115  2  0.006	    -311     323       0       0       0
   10115  2  0.009	     223     213       0       0       0
   10115  2  0.010	     223     113       0       0       0
   10115  2  0.009	     223    -213       0       0       0
    3334  Omega                   1.67245   0.00000  4  1 -3  0  1  1 -1  1
    3334  1  1.000          3334       0       0       0       0
  102116  N 1675                  1.67500   0.14500 12  1  0  0 -1  2  0 16
  102116  2  0.160          2212    -211       0       0       0
  102116  2  0.080          2212     111       0       0       0
  102116  2  0.080          2112     111       0       0       0
  102116  2  0.160          2112     211       0       0       0
  102116  2  0.005          2212     221       0       0       0
  102116  2  0.005          2112     221       0       0       0
  102116  2  0.105          2224    -211       0       0       0
  102116  2  0.070          2214     111       0       0       0
  102116  2  0.035          2114     211       0       0       0
  102116  2  0.035          2214    -211       0       0       0
  102116  2  0.070          2114     111       0       0       0
  102116  2  0.105          1114     211       0       0       0
  102116  3  0.030          2212     211    -211       0       0
  102116  3  0.015          2212     111     111       0       0
  102116  3  0.015          2112     211    -211       0       0
  102116  3  0.030          2112     111     111       0       0
  200333  phi 1680                1.68000   0.15000  3  0  0  0 -1  1  0  4
  200333  2  0.250           323    -321       0       0       0
  200333  2  0.250           313    -311       0       0       0
  200333  2  0.250          -323     321       0       0       0
  200333  2  0.250          -313     311       0       0       0
  201126  N 1680                  1.68500   0.12000 12  1  0  0  1  2  0 16
  201126  2  0.224          2212    -211       0       0       0
  201126  2  0.112          2212     111       0       0       0
  201126  2  0.112          2112     111       0       0       0
  201126  2  0.224          2112     211       0       0       0
  201126  2  0.002          2212     221       0       0       0
  201126  2  0.002          2112     221       0       0       0
  201126  2  0.045          2224    -211       0       0       0
  201126  2  0.030          2214     111       0       0       0
  201126  2  0.015          2114     211       0       0       0
  201126  2  0.015          2214    -211       0       0       0
  201126  2  0.030          2114     111       0       0       0
  201126  2  0.045          1114     211       0       0       0
  201126  3  0.048          2212     211    -211       0       0
  201126  3  0.024          2212     111     111       0       0
  201126  3  0.048          2112     211    -211       0       0
  201126  3  0.024          2112     111     111       0       0
     117  rho3 1690               1.68880   0.16100 21  0  0  0 -1  3  0 19
     117  4  0.189           211     211     111    -211       0
     117  4  0.190           211     111     111    -211       0
     117  4  0.189           211     111    -211    -211       0
     117  2  0.045           223     211       0       0       0
     117  2  0.045           223     111       0       0       0
     117  2  0.045           223    -211       0       0       0
     117  2  0.079           211     111       0       0       0
     117  2  0.079           211    -211       0       0       0
     117  2  0.079           111    -211       0       0       0
     117  3  0.007           321    -321     211       0       0
     117  3  0.007           311    -311     211       0       0
     117  3  0.007           321    -321     111       0       0
     117  3  0.007           311    -311     111       0       0
     117  3  0.007           321    -321    -211       0       0
     117  3  0.007           311    -311    -211       0       0
     117  2  0.006           321    -311       0       0       0
     117  2  0.003           321    -321       0       0       0
     117  2  0.003           311    -311       0       0       0
     117  2  0.006           311    -321       0       0       0
  103124  Lambda 1690             1.69000   0.06000  4  1 -1  0 -1  1  0 10
  103124  2  0.125	    2212    -321       0       0       0
  103124  2  0.125	    2112    -311       0       0       0
  103124  2  0.100	    3222    -211       0       0       0
  103124  2  0.100	    3212     111       0       0       0
  103124  2  0.100	    3112     211       0       0       0
  103124  3  0.160	    3122     211    -211       0       0
  103124  3  0.080	    3122     111     111       0       0
  103124  3  0.070	    3222     111    -211       0       0
  103124  3  0.070	    3212     211    -211       0       0
  103124  3  0.070	    3112     211     111       0       0
  103322  Xsi 1690                1.69000   0.02500  4  1 -2  0 -1  2  0 10
  103322  2  0.149	    3122    -321       0       0       0
  103322  2  0.149	    3122    -311       0       0       0
  103322  2  0.214	    3222    -321       0       0       0
  103322 -2  0.107	    3212    -311       0       0       0
  103322  2  0.107	    3212    -321       0       0       0
  103322 -2  0.214	    3112    -311       0       0       0
  103322  2  0.020	    3312     211       0       0       0
  103322  2  0.010	    3322     111       0       0       0
  103322  2  0.010	    3312     111       0       0       0
  103322  2  0.020	    3322    -211       0       0       0
  102114  Delta 1700              1.71000   0.30000 16  1  0  0 -1  4  0 32
  102114  2  0.054          2212     211       0       0       0
  102114  2  0.036          2212     111       0       0       0
  102114  2  0.018          2212    -211       0       0       0
  102114  2  0.018          2112     211       0       0       0
  102114  2  0.036          2112     111       0       0       0
  102114  2  0.054          2112    -211       0       0       0
  102114  2  0.081          2224     111       0       0       0
  102114  2  0.054          2214     211       0       0       0
  102114  2  0.054          2224    -211       0       0       0
  102114  2  0.009          2214     111       0       0       0
  102114  2  0.072          2114     211       0       0       0
  102114  2  0.072          2214    -211       0       0       0
  102114  2  0.009          2114     111       0       0       0
  102114  2  0.054          1114     211       0       0       0
  102114  2  0.054          2114    -211       0       0       0
  102114  2  0.081          1114     111       0       0       0
  102114 -2  0.023          2212     213       0       0       0
  102114 -2  0.015          2212     113       0       0       0
  102114 -2  0.007          2212    -213       0       0       0
  102114 -2  0.007          2112     213       0       0       0
  102114 -2  0.015          2112     113       0       0       0
  102114 -2  0.023          2112    -213       0       0       0
  102114  2  0.020        101124     211       0       0       0
  102114  2  0.020        101124     111       0       0       0
  102114  2  0.020        101124    -211       0       0       0
  102114  2  0.006        101122     211       0       0       0
  102114  2  0.006        101122     111       0       0       0
  102114  2  0.006        101122    -211       0       0       0
  102114 -2  0.019          2224     221       0       0       0
  102114 -2  0.019          2214     221       0       0       0
  102114 -2  0.019          2114     221       0       0       0
  102114 -2  0.019          1114     221       0       0       0
  211122  N 1710                  1.71000   0.14000  4  1  0  0  1  2  0 23
  211122  2  0.050          2212    -211       0       0       0
  211122  2  0.025          2112     111       0       0       0
  211122  2  0.025          2212     111       0       0       0
  211122  2  0.050          2112     211       0       0       0
  211122  2  0.150          2212     221       0       0       0
  211122  2  0.150          2112     221       0       0       0
  211122 -2  0.015          2212     223       0       0       0
  211122 -2  0.015          2112     223       0       0       0
  211122  2  0.071          3122     321       0       0       0
  211122  2  0.071          3122     311       0       0       0
  211122  2  0.050        101122     211       0       0       0
  211122  2  0.050        101122     111       0       0       0
  211122  2  0.050        101122    -211       0       0       0
  211122  2  0.015          2224    -211       0       0       0
  211122  2  0.010          2214     111       0       0       0
  211122  2  0.005          2114     211       0       0       0
  211122  2  0.005          2214    -211       0       0       0
  211122  2  0.010          2114     111       0       0       0
  211122  2  0.015          1114     211       0       0       0
  211122 -2  0.056          2212    -213       0       0       0
  211122 -2  0.028          2112     113       0       0       0
  211122 -2  0.028          2212     113       0       0       0
  211122 -2  0.056          2112     213       0       0       0
   30323  K* 1680                 1.71800   0.32200  6  0  1  0 -1  2  0 12
   30323  2  0.129           311     211       0       0       0
   30323  2  0.065	     321     111       0       0       0
   30323  2  0.065	     311     111       0       0       0
   30323  2  0.129	     321    -211       0       0       0
   30323  2  0.104	     311     213       0       0       0
   30323  2  0.052	     321     113       0       0       0
   30323  2  0.052	     311     113       0       0       0
   30323  2  0.104	     321    -213       0       0       0
   30323  2  0.100	     313     211       0       0       0
   30323  2  0.050	     323     111       0       0       0
   30323  2  0.050	     313     111       0       0       0
   30323  2  0.100	     323    -211       0       0       0
  -30323  Anti K* 1680            1.71800   0.32200  6  0 -1  0 -1  2  0 12
  -30323  2  0.129          -311    -211       0       0       0
  -30323  2  0.065	    -321     111       0       0       0
  -30323  2  0.065	    -311     111       0       0       0
  -30323  2  0.129	    -321     211       0       0       0
  -30323  2  0.104	    -311    -213       0       0       0
  -30323  2  0.052	    -321     113       0       0       0
  -30323  2  0.052	    -311     113       0       0       0
  -30323  2  0.104	    -321     213       0       0       0
  -30323  2  0.100	    -313    -211       0       0       0
  -30323  2  0.050	    -323     111       0       0       0
  -30323  2  0.050	    -313     111       0       0       0
  -30323  2  0.100	    -323     211       0       0       0
   30113  rho 1700                1.72000   0.25000  9  0  0  0 -1  3  0 12
   30113  2  0.030           213     111       0       0       0
   30113  2  0.030           113     211       0       0       0
   30113  2  0.030           213    -211       0       0       0
   30113  2  0.030          -213     211       0       0       0
   30113  2  0.030           113    -211       0       0       0
   30113  2  0.030          -213     111       0       0       0
   30113  3  0.182           213     211    -211       0       0
   30113  3  0.091           213     111     111       0       0
   30113  3  0.182           113     211    -211       0       0
   30113  3  0.092           113     111     111       0       0
   30113  3  0.182          -213     211    -211       0       0
   30113  3  0.091          -213     111     111       0       0
  112114  N 1700                  1.72000   0.20000  8  1  0  0 -1  2  0 19
  112114  2  0.040          2212    -211       0       0       0
  112114  2  0.020          2212     111       0       0       0
  112114  2  0.020          2112     111       0       0       0
  112114  2  0.040          2112     211       0       0       0
  112114 -2  0.095          2212     223       0       0       0
  112114 -2  0.095          2112     223       0       0       0
  112114  2  0.141          2224    -211       0       0       0
  112114  2  0.094          2214     111       0       0       0
  112114  2  0.047          2114     211       0       0       0
  112114  2  0.047          2214    -211       0       0       0
  112114  2  0.094          2114     111       0       0       0
  112114  2  0.141          1114     211       0       0       0
  112114  2  0.022        202112     211       0       0       0
  112114  2  0.022        202112     111       0       0       0
  112114  2  0.022        202112    -211       0       0       0
  112114  3  0.020          2212     211    -211       0       0
  112114  3  0.010          2212     111     111       0       0
  112114  3  0.020          2112     211    -211       0       0
  112114  3  0.010          2112     111     111       0       0
  201124  N 1720                  1.72000   0.25000  8  1  0  0  1  2  0 23
  201124  2  0.036          2212    -211       0       0       0
  201124  2  0.018          2212     111       0       0       0
  201124  2  0.018          2112     111       0       0       0
  201124  2  0.036          2112     211       0       0       0
  201124  2  0.015          2212     221       0       0       0
  201124  2  0.015          2112     221       0       0       0
  201124 -2  0.096          2212     223       0       0       0
  201124 -2  0.096          2112     223       0       0       0
  201124  2  0.020          3122     321       0       0       0
  201124  2  0.020          3122     311       0       0       0
  201124  2  0.135          2224    -211       0       0       0
  201124  2  0.090          2214     111       0       0       0
  201124  2  0.045          2114     211       0       0       0
  201124  2  0.045          2214    -211       0       0       0
  201124  2  0.090          2114     111       0       0       0
  201124  2  0.135          1114     211       0       0       0
  201124  3  0.020          2212     211    -211       0       0
  201124  3  0.010          2212     111     111       0       0
  201124  3  0.020          2112     211    -211       0       0
  201124  3  0.010          2112     111     111       0       0
  201124  2  0.010        101124     211       0       0       0
  201124  2  0.010        101124     111       0       0       0
  201124  2  0.010        101124    -211       0       0       0
  210221  f0 1710                 1.72300   0.13900  1  0  0  0  1  1  0  6
  210221  2  0.210           321    -321       0       0       0
  210221  2  0.210           311    -311       0       0       0
  210221  2  0.240           221     221       0       0       0
  210221  2  0.140           211    -211       0       0       0
  210221  2  0.070           111    -111       0       0       0
  210221  2  0.130           223     223       0       0       0
  113212  Sigma 1750              1.75000   0.09000  6  1 -1  0 -1  3  0 11
  113212  2  0.130          2212    -311       0       0       0
  113212  2  0.065          2212    -321       0       0       0
  113212  2  0.065          2112    -311       0       0       0
  113212  2  0.130          2112    -321       0       0       0
  113212  2  0.173          3222     221       0       0       0
  113212  2  0.174          3212     221       0       0       0
  113212  2  0.173          3112     221       0       0       0
  113212 -2  0.030          2212    -313       0       0       0
  113212 -2  0.015          2212    -323       0       0       0
  113212 -2  0.015          2112    -313       0       0       0
  113212 -2  0.030          2112    -323       0       0       0
   10325  K2 1770                 1.77300   0.18600 10  0  1  0 -1  2  0 10
   10325  2  0.010           315     211       0       0       0
   10325  2  0.005	     325     111       0       0       0
   10325  2  0.005	     315     111       0       0       0
   10325  2  0.010	     325    -211       0       0       0   
   10325  2  0.070	     313     211       0       0       0
   10325  2  0.035	     323     111       0       0       0
   10325  2  0.035	     313     111       0       0       0
   10325  2  0.070	     323    -211       0       0       0   
   10325  2  0.380	     321     225       0       0       0
   10325 -2  0.380	     311     225       0       0       0
  -10325  Anti K2 1770            1.77300   0.18600 10  0 -1  0 -1  2  0 10
  -10325  2  0.010          -315    -211       0       0       0
  -10325  2  0.005	    -325     111       0       0       0
  -10325  2  0.005	    -315     111       0       0       0
  -10325  2  0.010	    -325     211       0       0       0  
  -10325  2  0.070	    -313    -211       0       0       0
  -10325  2  0.035	    -323     111       0       0       0
  -10325  2  0.035	    -313     111       0       0       0
  -10325  2  0.070	    -323     211       0       0       0
  -10325  2  0.380	    -321     225       0       0       0
  -10325 -2  0.380	    -311     225       0       0       0
  103216  Sigma 1775              1.77500   0.12000 18  1 -1  0 -1  3  0 22
  103216  2  0.140          2212    -311       0       0       0
  103216  2  0.070          2212    -321       0       0       0
  103216  2  0.070          2112    -311       0       0       0
  103216  2  0.140          2112    -321       0       0       0
  103216  2  0.060          3122     211       0       0       0
  103216  2  0.060          3122     111       0       0       0
  103216  2  0.060          3122    -211       0       0       0
  103216  2  0.009          3222     111       0       0       0
  103216  2  0.009          3222    -211       0       0       0
  103216  2  0.009          3212     211       0       0       0
  103216  2  0.009          3212    -211       0       0       0
  103216  2  0.009          3112     211       0       0       0
  103216  2  0.009          3112     111       0       0       0
  103216  2  0.020          3224     111       0       0       0
  103216  2  0.020          3224    -211       0       0       0
  103216  2  0.020          3214     211       0       0       0
  103216  2  0.020          3214    -211       0       0       0
  103216  2  0.020          3114     211       0       0       0
  103216  2  0.020          3114     111       0       0       0
  103216  2  0.075        102134     211       0       0       0
  103216  2  0.076        102134     111       0       0       0
  103216  2  0.075        102134    -211       0       0       0
     327  K3* 1780                1.77600   0.15900 14  0  1  0 -1  2  0 14
     327  2  0.104           311     213       0       0       0
     327  2  0.052	     321     113       0       0       0
     327  2  0.052	     311     113       0       0       0
     327  2  0.104	     321    -213       0       0       0
     327  2  0.066	     313     211       0       0       0
     327  2  0.033	     323     111       0       0       0
     327  2  0.033	     313     111       0       0       0
     327  2  0.066	     323    -211       0       0       0     
     327  2  0.062	     311     211       0       0       0
     327  2  0.031	     321     111       0       0       0
     327  2  0.031	     311     111       0       0       0
     327  2  0.062	     321    -211       0       0       0
     327  2  0.152	     321     221       0       0       0
     327  2  0.152	     311     221       0       0       0
    -327  Anti K3* 1780           1.77600   0.15900 14  0 -1  0 -1  2  0 14
    -327  2  0.104          -311    -213       0       0       0
    -327  2  0.052	    -321     113       0       0       0
    -327  2  0.052	    -311     113       0       0       0
    -327  2  0.104	    -321     213       0       0       0    
    -327  2  0.066	    -313    -211       0       0       0
    -327  2  0.033	    -323     111       0       0       0
    -327  2  0.033	    -313     111       0       0       0
    -327  2  0.066	    -323     211       0       0       0    
    -327  2  0.062	    -311    -211       0       0       0
    -327  2  0.031	    -321     111       0       0       0
    -327  2  0.031	    -311     111       0       0       0
    -327  2  0.062	    -321     211       0       0       0    
    -327  2  0.152	    -321     221       0       0       0
    -327  2  0.152	    -311     221       0       0       0
  123122  Lambda 1800             1.80000   0.30000  2  1 -1  0 -1  1  0 11
  123122  2  0.200	    2212    -321       0       0       0
  123122  2  0.200	    2112    -311       0       0       0
  123122  2  0.067	    3222    -211       0       0       0
  123122  2  0.067	    3212     111       0       0       0
  123122  2  0.067	    3112     211       0       0       0
  123122  2  0.067	    3224    -211       0       0       0
  123122  2  0.067	    3214     111       0       0       0
  123122  2  0.067	    3114     211       0       0       0
  123122  2  0.060	    3122     221       0       0       0
  123122 -2  0.069	    2212    -323       0       0       0
  123122 -2  0.069	    2112    -313       0       0       0
  213122  Lambda 1810             1.81000   0.15000  2  1 -1  0  1  1  0  7
  213122  2  0.180	    2212    -321       0       0       0
  213122  2  0.180	    2112    -311       0       0       0
  213122  2  0.080	    3222    -211       0       0       0
  213122  2  0.080	    3212     111       0       0       0
  213122  2  0.080	    3112     211       0       0       0
  213122 -2  0.200	    2212    -323       0       0       0
  213122 -2  0.200	    2112    -313       0       0       0
  300111  Pion 1800               1.81200   0.20800  3  0  0  0 -1  3  0 25
  300111  3  0.072           211     211    -211       0       0
  300111  3  0.036           211     111     111       0       0
  300111  3  0.072           211     111    -211       0       0
  300111  3  0.036           111     111     111       0       0
  300111  3  0.072           211    -211    -211       0       0
  300111  3  0.036           111     111    -211       0       0
  300111  2  0.048       9010221     211       0       0       0
  300111  2  0.048       9010221     111       0       0       0
  300111  2  0.048       9010221    -211       0       0       0
  300111  2  0.026         10221     211       0       0       0
  300111  2  0.026         10221     111       0       0       0
  300111  2  0.026         10221    -211       0       0       0
  300111  2  0.076       9000211     221       0       0       0
  300111  2  0.076       9000111     221       0       0       0
  300111  2  0.076      -9000211     221       0       0       0
  300111  2  0.015         10331     211       0       0       0
  300111  2  0.015         10331     111       0       0       0
  300111  2  0.015         10331    -211       0       0       0
  300111  3  0.027           331     221     211       0       0
  300111  3  0.027           331     221     111       0       0
  300111  3  0.027           331     221    -211       0       0
  300111 -2  0.025         10321    -321       0       0       0
  300111 -2  0.025         10321    -311       0       0       0
  300111 -2  0.025        -10321     321       0       0       0
  300111 -2  0.025        -10321     311       0       0       0
   20325  K2 1820                 1.81900   0.26400 10  0  1  0 -1  2  0 10
   20325  2  0.260           315     211       0       0       0
   20325  2  0.130	     325     111       0       0       0
   20325  2  0.130	     315     111       0       0       0
   20325  2  0.260	     325    -211       0       0       0
   20325  2  0.020	     313     211       0       0       0
   20325  2  0.010	     323     111       0       0       0
   20325  2  0.010	     313     111       0       0       0
   20325  2  0.020	     323    -211       0       0       0
   20325  2  0.080	     321     225       0       0       0
   20325  2  0.080	     311     225       0       0       0
  -20325  Anti K2 1820            1.81900   0.26400 10  0 -1  0 -1  2  0 10
  -20325  2  0.260          -315    -211       0       0       0
  -20325  2  0.130	    -325     111       0       0       0
  -20325  2  0.130	    -315     111       0       0       0
  -20325  2  0.260	    -325     211       0       0       0  
  -20325  2  0.020	    -313    -211       0       0       0
  -20325  2  0.010	    -323     111       0       0       0
  -20325  2  0.010	    -313     111       0       0       0
  -20325  2  0.020	    -323     211       0       0       0
  -20325  2  0.080	    -321     225       0       0       0
  -20325  2  0.080	    -311     225       0       0       0
  203126  Lambda 1820             1.82000   0.08000  6  1 -1  0  1  1  0 10
  203126  2  0.375	    2212    -321       0       0       0
  203126  2  0.375	    2112    -311       0       0       0
  203126  2  0.040	    3222    -211       0       0       0
  203126  2  0.040	    3212     111       0       0       0
  203126  2  0.040	    3112     211       0       0       0
  203126  2  0.030	    3224    -211       0       0       0
  203126  2  0.030	    3214     111       0       0       0
  203126  2  0.030	    3114     211       0       0       0
  203126 -2  0.020	    2212    -323       0       0       0
  203126 -2  0.020	    2112    -313       0       0       0
  103324  Xsi 1820                1.82300   0.02400  8  1 -2  0 -1  2  0 14
  103324  2  0.128	    3122    -311       0       0       0
  103324  2  0.128	    3122    -321       0       0       0
  103324  2  0.128	    3222    -321       0       0       0
  103324  2  0.064	    3212    -311       0       0       0
  103324  2  0.064	    3212    -321       0       0       0
  103324  2  0.128	    3112    -311       0       0       0
  103324  2  0.060	    3312     211       0       0       0
  103324  2  0.030	    3322     111       0       0       0
  103324  2  0.030	    3312     111       0       0       0
  103324  2  0.060	    3322    -211       0       0       0
  103324  2  0.060	    3314     211       0       0       0
  103324  2  0.030	    3324     111       0       0       0
  103324  2  0.030	    3314     111       0       0       0
  103324  2  0.060	    3324    -211       0       0       0
  103126  Lambda 1830             1.83000   0.09500  6  1 -1  0 -1  1  0  8
  103126  2  0.020	    2212    -321       0       0       0
  103126  2  0.020	    2112    -311       0       0       0
  103126  2  0.160	    3222    -211       0       0       0
  103126  2  0.160	    3212     111       0       0       0
  103126  2  0.160	    3112     211       0       0       0
  103126  2  0.160	    3224    -211       0       0       0
  103126  2  0.160	    3214     111       0       0       0
  103126  2  0.160	    3114     211       0       0       0
     337  phi3 1850               1.85400   0.08700  7  0  0  0 -1  1  0  6
     337  2  0.322           321    -321       0       0       0
     337  2  0.322           311    -311       0       0       0
     337  2  0.089           323    -321       0       0       0
     337  2  0.089           313    -311       0       0       0
     337  2  0.089          -323     321       0       0       0
     337  2  0.089          -313     311       0       0       0
  302112  Delta 1900              1.86000   0.25000  8  1  0  0 -1  4  0 28
  302112  2  0.018          2212     211       0       0       0
  302112  2  0.012          2212     111       0       0       0
  302112  2  0.006          2212    -211       0       0       0
  302112  2  0.006          2112     211       0       0       0
  302112  2  0.012          2112     111       0       0       0
  302112  2  0.018          2112    -211       0       0       0
  302112  2  0.063          2224     111       0       0       0
  302112  2  0.042          2214     211       0       0       0
  302112  2  0.042          2224    -211       0       0       0
  302112  2  0.007          2214     111       0       0       0
  302112  2  0.056          2114     211       0       0       0
  302112  2  0.056          2214    -211       0       0       0
  302112  2  0.007          2114     111       0       0       0
  302112  2  0.042          1114     211       0       0       0
  302112  2  0.042          2114    -211       0       0       0
  302112  2  0.063          1114     111       0       0       0
  302112  2  0.070          2212     213       0       0       0
  302112  2  0.023          2212     113       0       0       0
  302112  2  0.047          2212    -213       0       0       0
  302112  2  0.047          2112     213       0       0       0
  302112  2  0.023          2112     113       0       0       0
  302112  2  0.070          2112    -213       0       0       0
  302112  2  0.060        202112     211       0       0       0
  302112  2  0.060        202112     111       0       0       0
  302112  2  0.060        202112    -211       0       0       0
  302112  2  0.016        101124     211       0       0       0
  302112  2  0.016        101124     111       0       0       0
  302112  2  0.016        101124    -211       0       0       0
  302114  N 1875                  1.87500   0.20000  8  1  0  0 -1  2  0 19
  302114  2  0.030          2212    -211       0       0       0
  302114  2  0.015          2212     111       0       0       0
  302114  2  0.015          2112     111       0       0       0
  302114  2  0.030          2112     211       0       0       0
  302114  2  0.086          2212     223       0       0       0
  302114  2  0.086          2112     223       0       0       0
  302114  2  0.057          2224    -211       0       0       0
  302114  2  0.038          2214     111       0       0       0
  302114  2  0.019          2114     211       0       0       0
  302114  2  0.019          2214    -211       0       0       0
  302114  2  0.038          2114     111       0       0       0
  302114  2  0.057          1114     211       0       0       0
  302114  3  0.150          2212     211    -211       0       0
  302114  3  0.075          2212     111     111       0       0
  302114  3  0.150          2112     211    -211       0       0
  302114  3  0.075          2112     111     111       0       0
  302114  2  0.020        202112     211       0       0       0
  302114  2  0.020        202112     111       0       0       0
  302114  2  0.020        202112    -211       0       0       0
  221122  N 1880                  1.88000   0.30000  4  1  0  0  1  2  0 27
  221122  2  0.010          2212     111       0       0       0
  221122  2  0.020          2112     211       0       0       0
  221122  2  0.010          2112     111       0       0       0
  221122  2  0.020          2212    -211       0       0       0
  221122  2  0.080          2212     221       0       0       0
  221122  2  0.080          2112     221       0       0       0
  221122  2  0.078          2212     223       0       0       0
  221122  2  0.078          2112     223       0       0       0
  221122  2  0.078          3122     321       0       0       0
  221122  2  0.078          3122     311       0       0       0
  221122  2  0.040          3222     311       0       0       0
  221122  2  0.020          3212     321       0       0       0
  221122  2  0.040          3112     321       0       0       0
  221122  2  0.020          3212     311       0       0       0
  221122  2  0.045          2224    -211       0       0       0
  221122  2  0.030          2214     111       0       0       0
  221122  2  0.015          2114     211       0       0       0
  221122  2  0.015          2214    -211       0       0       0
  221122  2  0.030          2114     111       0       0       0
  221122  2  0.045          1114     211       0       0       0
  221122  3  0.040          2212     211    -211       0       0
  221122  3  0.020          2212     111     111       0       0
  221122  3  0.040          2112     211    -211       0       0
  221122  3  0.020          2112     111     111       0       0
  221122  2  0.016        101122     211       0       0       0
  221122  2  0.016        101122     111       0       0       0
  221122  2  0.016        101122    -211       0       0       0
  202116  Delta 1905              1.88000   0.33000 24  1  0  0  1  4  0 23
  202116  2  0.030          2212     211       0       0       0
  202116  2  0.020          2212     111       0       0       0
  202116  2  0.010          2212    -211       0       0       0
  202116  2  0.010          2112     211       0       0       0
  202116  2  0.020          2112     111       0       0       0
  202116  2  0.030          2112    -211       0       0       0
  202116  2  0.117          2224     111       0       0       0
  202116  2  0.078          2214     211       0       0       0
  202116  2  0.078          2224    -211       0       0       0
  202116  2  0.013          2214     111       0       0       0
  202116  2  0.104          2114     211       0       0       0
  202116  2  0.104          2214    -211       0       0       0
  202116  2  0.013          2114     111       0       0       0
  202116  2  0.078          1114     211       0       0       0
  202116  2  0.078          2114    -211       0       0       0
  202116  2  0.117          1114     111       0       0       0
  202116  2  0.020        201126     211       0       0       0
  202116  2  0.020        201126     111       0       0       0
  202116  2  0.020        201126    -211       0       0       0
  202116  2  0.010          2224     221       0       0       0
  202116  2  0.010          2214     221       0       0       0
  202116  2  0.010          2114     221       0       0       0
  202116  2  0.010          1114     221       0       0       0
  203124  Lambda 1890             1.89000   0.10000  4  1 -1  0  1  1  0 10
  203124  2  0.200	    2212    -321       0       0       0
  203124  2  0.200	    2112    -311       0       0       0
  203124  2  0.034	    3222    -211       0       0       0
  203124  2  0.034	    3212     111       0       0       0
  203124  2  0.034	    3112     211       0       0       0
  203124  2  0.080	    3224    -211       0       0       0
  203124  2  0.080	    3214     111       0       0       0
  203124  2  0.080	    3114     211       0       0       0
  203124  2  0.129	    2212    -323       0       0       0
  203124  2  0.129	    2112    -313       0       0       0
 9010115  Pion2 1880              1.89500   0.23500 15  0  0  0 -1  3  0  3
 9010115  3  0.333           221     221     211       0       0
 9010115  3  0.334           221     221     111       0       0
 9010115  3  0.333           221     221    -211       0       0
  301122  N 1895                  1.89500   0.12000  4  1  0  0 -1  2  0 31
  301122  2  0.013          2212     111       0       0       0
  301122  2  0.026          2112     211       0       0       0
  301122  2  0.013          2112     111       0       0       0
  301122  2  0.026          2212    -211       0       0       0
  301122  2  0.096          2212     221       0       0       0
  301122  2  0.096          2112     221       0       0       0
  301122 -2  0.077          2212     331       0       0       0
  301122 -2  0.077          2112     331       0       0       0
  301122  2  0.085          2212     223       0       0       0
  301122  2  0.085          2112     223       0       0       0
  301122  2  0.075          3122     321       0       0       0
  301122  2  0.075          3122     311       0       0       0
  301122  2  0.030          3222     311       0       0       0
  301122  2  0.015          3212     321       0       0       0
  301122  2  0.030          3112     321       0       0       0
  301122  2  0.015          3212     311       0       0       0
  301122  2  0.012          2224    -211       0       0       0
  301122  2  0.008          2214     111       0       0       0
  301122  2  0.004          2114     211       0       0       0
  301122  2  0.004          2214    -211       0       0       0
  301122  2  0.008          2114     111       0       0       0
  301122  2  0.012          1114     211       0       0       0
  301122  2  0.010          2212     113       0       0       0
  301122  2  0.020          2112     213       0       0       0
  301122  2  0.010          2112     113       0       0       0
  301122  2  0.020          2212    -213       0       0       0
  301122 -2  0.020          3122     323       0       0       0
  301122 -2  0.020          3122     313       0       0       0
  301122  2  0.006        202112     111       0       0       0
  301122  2  0.006        202112     211       0       0       0
  301122  2  0.006        202112    -211       0       0       0
  212112  Delta 1910              1.90000   0.30000  8  1  0  0  1  4  0 29
  212112  2  0.054          2212     211       0       0       0
  212112  2  0.036          2212     111       0       0       0
  212112  2  0.018          2212    -211       0       0       0
  212112  2  0.018          2112     211       0       0       0
  212112  2  0.036          2112     111       0       0       0
  212112  2  0.054          2112    -211       0       0       0  
  212112  2  0.021          3222     321       0       0       0
  212112  2  0.007          3222     311       0       0       0
  212112  2  0.014          3212     321       0       0       0
  212112  2  0.014          3212     311       0       0       0
  212112  2  0.007          3112     321       0       0       0
  212112  2  0.021          3112     311       0       0       0
  212112  2  0.081          2224     111       0       0       0
  212112  2  0.054          2214     211       0       0       0
  212112  2  0.054          2224    -211       0       0       0
  212112  2  0.009          2214     111       0       0       0
  212112  2  0.072          2114     211       0       0       0
  212112  2  0.072          2214    -211       0       0       0
  212112  2  0.009          2114     111       0       0       0
  212112  2  0.054          1114     211       0       0       0
  212112  2  0.054          2114    -211       0       0       0
  212112  2  0.081          1114     111       0       0       0
  212112  2  0.020        202112     211       0       0       0
  212112  2  0.020        202112     111       0       0       0
  212112  2  0.020        202112    -211       0       0       0
  212112  2  0.025          2224     221       0       0       0
  212112  2  0.025          2214     221       0       0       0
  212112  2  0.025          2114     221       0       0       0
  212112  2  0.025          1114     221       0       0       0
  203216  Sigma 1915              1.91500   0.12000 18  1 -1  0  1  3  0 19
  203216  2  0.050          2212    -311       0       0       0
  203216  2  0.025          2212    -321       0       0       0
  203216  2  0.025          2112    -311       0       0       0
  203216  2  0.050          2112    -321       0       0       0
  203216  2  0.041          3122     211       0       0       0
  203216  2  0.042          3122     111       0       0       0
  203216  2  0.041          3122    -211       0       0       0
  203216  2  0.113          3222     111       0       0       0
  203216  2  0.113          3222    -211       0       0       0
  203216  2  0.113          3212     211       0       0       0
  203216  2  0.113          3212    -211       0       0       0
  203216  2  0.113          3112     211       0       0       0
  203216  2  0.113          3112     111       0       0       0
  203216  2  0.008          3224     111       0       0       0
  203216  2  0.008          3224    -211       0       0       0
  203216  2  0.008          3214     211       0       0       0
  203216  2  0.008          3214    -211       0       0       0
  203216  2  0.008          3114     211       0       0       0
  203216  2  0.008          3114     111       0       0       0
  212114  N 1900                  1.92000   0.20000  8  1  0  0  1  2  0 32
  212114  2  0.026          2112     211       0       0       0
  212114  2  0.013          2212     111       0       0       0
  212114  2  0.013          2112     111       0       0       0
  212114  2  0.026          2212    -211       0       0       0
  212114  2  0.023          2212     221       0       0       0
  212114  2  0.023          2112     221       0       0       0
  212114  2  0.023          2212     331       0       0       0
  212114  2  0.023          2112     331       0       0       0
  212114  2  0.044          2212     223       0       0       0
  212114  2  0.044          2112     223       0       0       0
  212114  2  0.044          3122     321       0       0       0
  212114  2  0.044          3122     311       0       0       0
  212114  2  0.014          3222     311       0       0       0
  212114  2  0.007          3212     321       0       0       0
  212114  2  0.007          3212     311       0       0       0
  212114  2  0.014          3112     321       0       0       0
  212114  2  0.102          2224    -211       0       0       0
  212114  2  0.068          2214     111       0       0       0
  212114  2  0.034          2114     211       0       0       0
  212114  2  0.034          2214    -211       0       0       0
  212114  2  0.068          2114     111       0       0       0
  212114  2  0.102          1114     211       0       0       0
  212114  3  0.012          2212     211    -211       0       0
  212114  3  0.006          2212     111     111       0       0
  212114  3  0.012          2112     211    -211       0       0
  212114  3  0.006          2112     111     111       0       0
  212114  2  0.040        101124     211       0       0       0
  212114  2  0.040        101124     111       0       0       0
  212114  2  0.040        101124    -211       0       0       0
  212114  2  0.016        101122     211       0       0       0
  212114  2  0.016        101122     111       0       0       0
  212114  2  0.016        101122    -211       0       0       0
  222114  Delta 1920              1.92000   0.26000 16  1  0  0  1  4  0 26
  222114  2  0.034          2212     211       0       0       0
  222114  2  0.023          2212     111       0       0       0
  222114  2  0.011          2212    -211       0       0       0
  222114  2  0.011          2112     211       0       0       0
  222114  2  0.023          2112     111       0       0       0
  222114  2  0.034          2112    -211       0       0       0
  222114  2  0.108          2224     111       0       0       0
  222114  2  0.072          2214     211       0       0       0
  222114  2  0.072          2224    -211       0       0       0
  222114  2  0.012          2214     111       0       0       0
  222114  2  0.096          2114     211       0       0       0
  222114  2  0.096          2214    -211       0       0       0
  222114  2  0.012          2114     111       0       0       0
  222114  2  0.072          1114     211       0       0       0
  222114  2  0.072          2114    -211       0       0       0
  222114  2  0.108          1114     111       0       0       0
  222114  2  0.027          2224     221       0       0       0
  222114  2  0.027          2214     221       0       0       0
  222114  2  0.027          2114     221       0       0       0
  222114  2  0.027          1114     221       0       0       0
  222114  2  0.009          3222     321       0       0       0
  222114  2  0.003          3222     311       0       0       0
  222114  2  0.006          3212     321       0       0       0
  222114  2  0.006          3212     311       0       0       0
  222114  2  0.003          3112     321       0       0       0
  222114  2  0.009          3112     311       0       0       0
  202118  Delta 1950              1.93000   0.28500 32  1  0  0  1  4  0 19
  202118  2  0.120          2212     211       0       0       0
  202118  2  0.080          2212     111       0       0       0
  202118  2  0.040          2212    -211       0       0       0
  202118  2  0.040          2112     211       0       0       0
  202118  2  0.080          2112     111       0       0       0
  202118  2  0.120          2112    -211       0       0       0
  202118  2  0.063          2224     111       0       0       0
  202118  2  0.042          2214     211       0       0       0
  202118  2  0.042          2224    -211       0       0       0
  202118  2  0.007          2214     111       0       0       0
  202118  2  0.056          2114     211       0       0       0
  202118  2  0.056          2214    -211       0       0       0
  202118  2  0.007          2114     111       0       0       0
  202118  2  0.042          1114     211       0       0       0
  202118  2  0.042          2114    -211       0       0       0
  202118  2  0.063          1114     111       0       0       0
  202118  2  0.033        201126     211       0       0       0
  202118  2  0.034        201126     111       0       0       0
  202118  2  0.033        201126    -211       0       0       0
  123214  Sigma 1940              1.94000   0.22000 12  1 -1  0 -1  3  0 32
  123214  2  0.036          2212    -311       0       0       0
  123214  2  0.018          2212    -321       0       0       0
  123214  2  0.018          2112    -311       0       0       0
  123214  2  0.036          2112    -321       0       0       0
  123214  2  0.050          3122     211       0       0       0
  123214  2  0.050          3122     111       0       0       0
  123214  2  0.050          3122    -211       0       0       0
  123214  2  0.025          3222     111       0       0       0
  123214  2  0.025          3222    -211       0       0       0
  123214  2  0.025          3212     211       0       0       0
  123214  2  0.025          3212    -211       0       0       0
  123214  2  0.025          3112     211       0       0       0
  123214  2  0.025          3112     111       0       0       0
  123214  2  0.025          3224     111       0       0       0
  123214  2  0.025          3224    -211       0       0       0
  123214  2  0.025          3214     211       0       0       0
  123214  2  0.025          3214    -211       0       0       0
  123214  2  0.025          3114     211       0       0       0
  123214  2  0.025          3114     111       0       0       0
  123214  2  0.049        102134     211       0       0       0
  123214  2  0.050        102134     111       0       0       0
  123214  2  0.049        102134    -211       0       0       0
  123214  2  0.036          2224    -321       0       0       0
  123214  2  0.012          2214    -311       0       0       0
  123214  2  0.024          2214    -321       0       0       0
  123214  2  0.024          2114    -311       0       0       0
  123214  2  0.012          2114    -321       0       0       0
  123214  2  0.036          1114    -311       0       0       0
  123214  2  0.050          2212    -313       0       0       0
  123214  2  0.025          2212    -323       0       0       0
  123214  2  0.025          2112    -313       0       0       0
  123214  2  0.050          2112    -323       0       0       0
  300225  f2 1950                 1.94400   0.47200  5  0  0  0  1  1  0  9
  300225  2  0.255           111     111       0       0       0
  300225  2  0.510           211    -211       0       0       0
  300225  2  0.071           221     221       0       0       0
  300225  4  0.066           211    -211     111     111       0
  300225  4  0.026           211     211    -211    -211       0
  300225  2  0.023           321    -321       0       0       0
  300225  2  0.023           311    -311       0       0       0
  300225  2  0.013           323    -323       0       0       0
  300225  2  0.013           313    -313       0       0       0
  301216  Delta 1930              1.95000   0.30000 24  1  0  0 -1  4  0 19
  301216  2  0.030          2212     211       0       0       0
  301216  2  0.020          2212     111       0       0       0
  301216  2  0.010          2212    -211       0       0       0
  301216  2  0.010          2112     211       0       0       0
  301216  2  0.020          2112     111       0       0       0
  301216  2  0.030          2112    -211       0       0       0
  301216  2  0.117          2224     111       0       0       0
  301216  2  0.078          2214     211       0       0       0
  301216  2  0.078          2224    -211       0       0       0
  301216  2  0.013          2214     111       0       0       0
  301216  2  0.104          2114     211       0       0       0
  301216  2  0.104          2214    -211       0       0       0
  301216  2  0.013          2114     111       0       0       0
  301216  2  0.078          1114     211       0       0       0
  301216  2  0.078          2114    -211       0       0       0
  301216  2  0.117          1114     111       0       0       0
  301216  2  0.033        202112     211       0       0       0
  301216  2  0.034        202112     111       0       0       0
  301216  2  0.033        202112    -211       0       0       0
  103326  Xsi 1950                1.95000   0.06000 12  1 -2  0 -1  2  0  6
  103326  2  0.230	    3122    -321       0       0       0
  103326  2  0.230	    3122    -311       0       0       0
  103326  2  0.180	    3312     211       0       0       0
  103326  2  0.090	    3322     111       0       0       0
  103326  2  0.090	    3312     111       0       0       0
  103326  2  0.180	    3322    -211       0       0       0
     119  a4 2040                 1.99500   0.25700 27  0  0  0  1  3  0 20
     119  2  0.053           321    -321       0       0       0
     119  2  0.053           311    -311       0       0       0
     119  2  0.018           213     111       0       0       0
     119  2  0.018           113     211       0       0       0
     119  2  0.018          -213     211       0       0       0
     119  2  0.018           213    -211       0       0       0
     119  2  0.018           113    -211       0       0       0
     119  2  0.018          -213     111       0       0       0
     119  2  0.032           225     211       0       0       0
     119  2  0.032           225     111       0       0       0
     119  2  0.032           225    -211       0       0       0
     119  2  0.025           223     213       0       0       0
     119  2  0.025           223     113       0       0       0
     119  2  0.025           223    -213       0       0       0
     119  2  0.167           221     211       0       0       0
     119  2  0.167           221     111       0       0       0
     119  2  0.167           221    -211       0       0       0
     119  2  0.038           331     211       0       0       0
     119  2  0.038           331     111       0       0       0
     119  2  0.038           331    -211       0       0       0
  200335  f2 2010                 2.01100   0.20200  5  0  0  0  1  1  0  3
  200335 -2  0.300           333     333       0       0       0
  200335  2  0.350           321    -321       0       0       0
  200335  2  0.350           311    -311       0       0       0
     229  f4 2050                 2.01800   0.23700  9  0  0  0  1  1  0  9
     229  2  0.320           223     223       0       0       0
     229  2  0.120           211    -211       0       0       0
     229  2  0.060           111     111       0       0       0
     229  2  0.004           321    -321       0       0       0
     229  2  0.004           311    -311       0       0       0
     229  2  0.002           221     221       0       0       0
     229  2  0.163           115     211       0       0       0
     229  2  0.164           115     111       0       0       0
     229  2  0.163           115    -211       0       0       0
  203326  Xsi 2030                2.02500   0.02000 12  1 -2  0  1  2  0  6
  203326  2  0.110	    3122    -321       0       0       0
  203326  2  0.110	    3122    -311       0       0       0
  203326  2  0.260	    3222    -321       0       0       0
  203326  2  0.130	    3212    -311       0       0       0
  203326  2  0.130	    3212    -321       0       0       0
  203326  2  0.260	    3112    -311       0       0       0
  203218  Sigma 2030              2.03000   0.18000 24  1 -1  0  1  3  0 32
  203218  2  0.074          2212    -311       0       0       0
  203218  2  0.037          2212    -321       0       0       0
  203218  2  0.037          2112    -311       0       0       0
  203218  2  0.074          2112    -321       0       0       0
  203218  2  0.074          3122     211       0       0       0
  203218  2  0.075          3122     111       0       0       0
  203218  2  0.074          3122    -211       0       0       0
  203218  2  0.014          3222     111       0       0       0
  203218  2  0.014          3222    -211       0       0       0
  203218  2  0.014          3212     211       0       0       0
  203218  2  0.014          3212    -211       0       0       0
  203218  2  0.014          3112     211       0       0       0
  203218  2  0.014          3112     111       0       0       0
  203218  2  0.018          3224     111       0       0       0
  203218  2  0.018          3224    -211       0       0       0
  203218  2  0.018          3214     211       0       0       0
  203218  2  0.018          3214    -211       0       0       0
  203218  2  0.018          3114     211       0       0       0
  203218  2  0.018          3114     111       0       0       0
  203218  2  0.055        102134     211       0       0       0
  203218  2  0.055        102134     111       0       0       0
  203218  2  0.055        102134    -211       0       0       0
  203218  2  0.042          2224    -321       0       0       0
  203218  2  0.014          2214    -311       0       0       0
  203218  2  0.028          2214    -321       0       0       0
  203218  2  0.028          2114    -311       0       0       0
  203218  2  0.014          2114    -321       0       0       0
  203218  2  0.042          1114    -311       0       0       0
  203218  2  0.010          2212    -313       0       0       0
  203218  2  0.005          2212    -323       0       0       0
  203218  2  0.005          2112    -313       0       0       0
  203218  2  0.010          2112    -323       0       0       0
     329  K4* 2045                2.04500   0.19800 18  0  1  0  1  2  0 34
     329  2  0.080	     311     211       0       0       0
     329  2  0.040	     321     111       0       0       0
     329  2  0.040	     311     111       0       0       0
     329  2  0.080	     321    -211       0       0       0
     329  3  0.072	     313     211     111       0       0
     329  3  0.036	     323     211    -211       0       0
     329  3  0.036	     313     211    -211       0       0
     329  3  0.072	     323    -211     111       0       0
     329  4  0.070	     323     211     111    -211       0
     329  4  0.010	     313     211     211    -211       0
     329  4  0.010	     313     211     111     111       0
     329  4  0.010	     323     111     111    -211       0
     329  4  0.010	     323     211    -211    -211       0
     329  4  0.070	     313     211     111    -211       0
     329  3  0.036	     321    -213     211       0       0
     329  3  0.016	     321     113     111       0       0
     329  3  0.008	     311     113     211       0       0
     329  3  0.008	     311     213     111       0       0
     329  3  0.004	     321     213    -211       0       0
     329  3  0.004	     311    -213     211       0       0
     329  3  0.008	     321    -213     111       0       0
     329  3  0.008	     321     113    -211       0       0
     329  3  0.016	     311     113     111       0       0
     329  3  0.036	     311     213    -211       0       0
     329  3  0.040	     311     211     223       0       0
     329  3  0.020	     321     111     223       0       0
     329  3  0.020	     311     111     223       0       0
     329  3  0.040	     321    -211     223       0       0
     329  3  0.022	     311     211     333       0       0
     329  3  0.011	     321     111     333       0       0
     329  3  0.011	     311     111     333       0       0
     329  3  0.022	     321    -211     333       0       0
     329  2  0.017	     323     333       0       0       0
     329  2  0.017	     313     333       0       0       0
    -329  Anti K4* 2045           2.04500   0.19800 18  0 -1  0  1  2  0 34
    -329  2  0.080	    -311    -211       0       0       0
    -329  2  0.040	    -321     111       0       0       0
    -329  2  0.040	    -311     111       0       0       0
    -329  2  0.080	    -321     211       0       0       0
    -329  3  0.072	    -313    -211     111       0       0
    -329  3  0.036	    -323     211    -211       0       0
    -329  3  0.036	    -313     211    -211       0       0
    -329  3  0.072	    -323     211     111       0       0
    -329  4  0.070	    -323     211     111    -211       0
    -329  4  0.010	    -313     211    -211    -211       0
    -329  4  0.010	    -313    -211     111     111       0
    -329  4  0.010	    -323     211     111     111       0
    -329  4  0.010	    -323     211     211    -211       0
    -329  4  0.070	    -313     211     111    -211       0
    -329  3  0.036	    -321     213    -211       0       0
    -329  3  0.016	    -321     113     111       0       0
    -329  3  0.008	    -311     113    -211       0       0
    -329  3  0.008	    -311    -213     111       0       0
    -329  3  0.004	    -321    -213     211       0       0
    -329  3  0.004	    -311     213    -211       0       0
    -329  3  0.008	    -321     213     111       0       0
    -329  3  0.008	    -321     113     211       0       0
    -329  3  0.016	    -311     113     111       0       0
    -329  3  0.036	    -311    -213     211       0       0
    -329  3  0.040	    -311    -211     223       0       0
    -329  3  0.020	    -321     111     223       0       0
    -329  3  0.020	    -311     111     223       0       0
    -329  3  0.040	    -321     211     223       0       0
    -329  3  0.022	    -311    -211     333       0       0
    -329  3  0.011	    -321     111     333       0       0
    -329  3  0.011	    -311     111     333       0       0
    -329  3  0.022	    -321     211     333       0       0
    -329  2  0.017	    -323     333       0       0       0
    -329  2  0.017	    -313     333       0       0       0
  311126  N 2060                  2.10000   0.40000 12  1  0  0 -1  2  0 33
  311126  2  0.034          2112     211       0       0       0
  311126  2  0.017          2212     111       0       0       0
  311126  2  0.017          2112     111       0       0       0
  311126  2  0.034          2212    -211       0       0       0
  311126  2  0.027          2212     221       0       0       0
  311126  2  0.027          2112     221       0       0       0
  311126  2  0.032          2212     223       0       0       0
  311126  2  0.032          2112     223       0       0       0
  311126  2  0.016          3222     311       0       0       0
  311126  2  0.008          3212     321       0       0       0
  311126  2  0.008          3212     311       0       0       0
  311126  2  0.016          3112     321       0       0       0
  311126  2  0.024          2224    -211       0       0       0
  311126  2  0.016          2214     111       0       0       0
  311126  2  0.008          2114     211       0       0       0
  311126  2  0.008          2214    -211       0       0       0
  311126  2  0.016          2114     111       0       0       0
  311126  2  0.024          1114     211       0       0       0
  311126  3  0.030          2212     211    -211       0       0
  311126  3  0.015          2212     111     111       0       0
  311126  3  0.030          2112     211    -211       0       0
  311126  3  0.015          2112     111     111       0       0
  311126  2  0.006          3122     323       0       0       0
  311126  2  0.006          3122     313       0       0       0
  311126  2  0.046        202112     211       0       0       0
  311126  2  0.046        202112     111       0       0       0
  311126  2  0.046        202112    -211       0       0       0
  311126  2  0.066        101124     211       0       0       0
  311126  2  0.066        101124     111       0       0       0
  311126  2  0.066        101124    -211       0       0       0
  311126  2  0.066        201126     211       0       0       0
  311126  2  0.066        201126     111       0       0       0
  311126  2  0.066        201126    -211       0       0       0
  411122  N 2100                  2.10000   0.26000  4  1  0  0  1  2  0 23
  411122  2  0.040          2112     211       0       0       0
  411122  2  0.020          2212     111       0       0       0
  411122  2  0.020          2112     111       0       0       0
  411122  2  0.040          2212    -211       0       0       0
  411122  2  0.039          2212     331       0       0       0
  411122  2  0.039          2112     331       0       0       0
  411122  2  0.074          2212     223       0       0       0
  411122  2  0.074          2112     223       0       0       0
  411122  2  0.024          2224    -211       0       0       0
  411122  2  0.016          2214     111       0       0       0
  411122  2  0.008          2114     211       0       0       0
  411122  2  0.008          2214    -211       0       0       0
  411122  2  0.016          2114     111       0       0       0
  411122  2  0.024          1114     211       0       0       0
  411122  3  0.066          2212     211    -211       0       0
  411122  3  0.033          2212     111     111       0       0
  411122  3  0.066          2112     211    -211       0       0
  411122  3  0.033          2112     111     111       0       0
  411122  2  0.033          3122     323       0       0       0
  411122  2  0.033          3122     313       0       0       0
  411122  2  0.098        101122     211       0       0       0
  411122  2  0.098        101122     111       0       0       0
  411122  2  0.098        101122    -211       0       0       0
  303128  Lambda 2100             2.10000   0.20000  8  1 -1  0 -1  1  0 11
  303128  2  0.240	    2212    -321       0       0       0
  303128  2  0.240	    2112    -311       0       0       0
  303128  2  0.030	    3222    -211       0       0       0
  303128  2  0.030	    3212     111       0       0       0
  303128  2  0.030	    3112     211       0       0       0
  303128  2  0.040	    3122     221       0       0       0
  303128  2  0.020	    3322     311       0       0       0
  303128  2  0.020	    3312     321       0       0       0
  303128  2  0.110	    3122     223       0       0       0
  303128  2  0.120	    2212    -323       0       0       0
  303128  2  0.120	    2112    -313       0       0       0
  233126  Lambda 2110             2.11000   0.20000  6  1 -1  0  1  1  0  7
  233126  2  0.100	    2212    -321       0       0       0
  233126  2  0.100	    2112    -311       0       0       0
  233126  2  0.110	    3222    -211       0       0       0
  233126  2  0.110	    3212     111       0       0       0
  233126  2  0.110	    3112     211       0       0       0
  233126  2  0.235	    2212    -323       0       0       0
  233126  2  0.235	    2112    -313       0       0       0
  331124  N 2120                  2.12000   0.30000  8  1  0  0 -1  2  0 21
  331124  2  0.034          2112     211       0       0       0
  331124  2  0.017          2212     111       0       0       0
  331124  2  0.017          2112     111       0       0       0
  331124  2  0.034          2212    -211       0       0       0
  331124  2  0.020          2212     331       0       0       0
  331124  2  0.020          2112     331       0       0       0
  331124  2  0.060          2212     223       0       0       0
  331124  2  0.060          2112     223       0       0       0
  331124  2  0.120          2224    -211       0       0       0
  331124  2  0.080          2214     111       0       0       0
  331124  2  0.040          2114     211       0       0       0
  331124  2  0.040          2214    -211       0       0       0
  331124  2  0.080          2114     111       0       0       0
  331124  2  0.120          1114     211       0       0       0
  331124  3  0.036          2212     211    -211       0       0
  331124  3  0.018          2212     111     111       0       0
  331124  3  0.036          2112     211    -211       0       0
  331124  3  0.018          2112     111     111       0       0
  331124  2  0.050        101122     211       0       0       0
  331124  2  0.050        101122     111       0       0       0
  331124  2  0.050        101122    -211       0       0       0
  312118  N 2190                  2.18000   0.40000 16  1  0  0 -1  2  0 26
  312118  2  0.066          2212    -211       0       0       0
  312118  2  0.033          2212     111       0       0       0
  312118  2  0.033          2112     111       0       0       0
  312118  2  0.066          2112     211       0       0       0
  312118  2  0.015          2212     221       0       0       0
  312118  2  0.015          2112     221       0       0       0
  312118  2  0.100          2212     223       0       0       0
  312118  2  0.100          2112     223       0       0       0
  312118  2  0.078          2224    -211       0       0       0
  312118  2  0.052          2214     111       0       0       0
  312118  2  0.026          2114     211       0       0       0
  312118  2  0.026          2214    -211       0       0       0
  312118  2  0.052          2114     111       0       0       0
  312118  2  0.078          1114     211       0       0       0
  312118  3  0.030          2212     211    -211       0       0
  312118  3  0.015          2212     111     111       0       0
  312118  3  0.030          2112     211    -211       0       0
  312118  3  0.015          2112     111     111       0       0
  312118  2  0.004          3122     321       0       0       0
  312118  2  0.004          3122     311       0       0       0
  312118  2  0.004          3122     323       0       0       0
  312118  2  0.004          3122     313       0       0       0
  312118  2  0.051          2212    -213       0       0       0
  312118  2  0.026          2212     113       0       0       0
  312118  2  0.026          2112     113       0       0       0
  312118  2  0.051          2112     213       0       0       0
  300333  phi 2170                2.18800   0.08300  3  0  0  0 -1  1  0  1
  300333  2  1.000           333 9010221       0       0       0
  302118  Delta 2200              2.20000   0.35000 32  1  0  0 -1  4  0 25
  302118  2  0.021          2212     211       0       0       0
  302118  2  0.014          2212     111       0       0       0
  302118  2  0.007          2212    -211       0       0       0
  302118  2  0.007          2112     211       0       0       0
  302118  2  0.014          2112     111       0       0       0
  302118  2  0.021          2112    -211       0       0       0
  302118  2  0.018          3222     321       0       0       0
  302118  2  0.006          3222     311       0       0       0
  302118  2  0.012          3212     321       0       0       0
  302118  2  0.012          3212     311       0       0       0
  302118  2  0.006          3112     321       0       0       0
  302118  2  0.018          3112     311       0       0       0
  302118  2  0.108          2224     111       0       0       0
  302118  2  0.072          2214     211       0       0       0
  302118  2  0.072          2224    -211       0       0       0
  302118  2  0.012          2214     111       0       0       0
  302118  2  0.096          2114     211       0       0       0
  302118  2  0.096          2214    -211       0       0       0
  302118  2  0.012          2114     111       0       0       0
  302118  2  0.072          1114     211       0       0       0
  302118  2  0.072          2114    -211       0       0       0
  302118  2  0.108          1114     111       0       0       0
  302118  2  0.041        101124     211       0       0       0
  302118  2  0.042        101124     111       0       0       0
  302118  2  0.041        101124    -211       0       0       0
  402110  N 2220                  2.25000   0.40000 20  1  0  0  1  2  0 26
  402110  2  0.066          2212    -211       0       0       0
  402110  2  0.033          2212     111       0       0       0
  402110  2  0.033          2112     111       0       0       0
  402110  2  0.066          2112     211       0       0       0
  402110  2  0.015          2212     221       0       0       0
  402110  2  0.015          2112     221       0       0       0
  402110  2  0.100          2212     223       0       0       0
  402110  2  0.100          2112     223       0       0       0
  402110  2  0.078          2224    -211       0       0       0
  402110  2  0.052          2214     111       0       0       0
  402110  2  0.026          2114     211       0       0       0
  402110  2  0.026          2214    -211       0       0       0
  402110  2  0.052          2114     111       0       0       0
  402110  2  0.078          1114     211       0       0       0
  402110  3  0.030          2212     211    -211       0       0
  402110  3  0.015          2212     111     111       0       0
  402110  3  0.030          2112     211    -211       0       0
  402110  3  0.015          2112     111     111       0       0
  402110  2  0.004          3122     321       0       0       0
  402110  2  0.004          3122     311       0       0       0
  402110  2  0.004          3122     323       0       0       0
  402110  2  0.004          3122     313       0       0       0
  402110  2  0.051          2212    -213       0       0       0
  402110  2  0.026          2212     113       0       0       0
  402110  2  0.026          2112     113       0       0       0
  402110  2  0.051          2112     213       0       0       0
  323216  Sigma 2250              2.25000   0.10000 18  1 -1  0 -1  3  0 32
  323216  2  0.036          2212    -311       0       0       0
  323216  2  0.018          2212    -321       0       0       0
  323216  2  0.018          2112    -311       0       0       0
  323216  2  0.036          2112    -321       0       0       0
  323216  2  0.050          3122     211       0       0       0
  323216  2  0.050          3122     111       0       0       0
  323216  2  0.050          3122    -211       0       0       0
  323216  2  0.025          3222     111       0       0       0
  323216  2  0.025          3222    -211       0       0       0
  323216  2  0.025          3212     211       0       0       0
  323216  2  0.025          3212    -211       0       0       0
  323216  2  0.025          3112     211       0       0       0
  323216  2  0.025          3112     111       0       0       0
  323216  2  0.025          3224     111       0       0       0
  323216  2  0.025          3224    -211       0       0       0
  323216  2  0.025          3214     211       0       0       0
  323216  2  0.025          3214    -211       0       0       0
  323216  2  0.025          3114     211       0       0       0
  323216  2  0.025          3114     111       0       0       0
  323216  2  0.049        102134     211       0       0       0
  323216  2  0.050        102134     111       0       0       0
  323216  2  0.049        102134    -211       0       0       0
  323216  2  0.036          2224    -321       0       0       0
  323216  2  0.012          2214    -311       0       0       0
  323216  2  0.024          2214    -321       0       0       0
  323216  2  0.024          2114    -311       0       0       0
  323216  2  0.012          2114    -321       0       0       0
  323216  2  0.036          1114    -311       0       0       0
  323216  2  0.050          2212    -313       0       0       0
  323216  2  0.025          2212    -323       0       0       0
  323216  2  0.025          2112    -313       0       0       0
  323216  2  0.050          2112    -323       0       0       0
  203336  Omega 2250              2.25200   0.05500  6  1 -3  0  1  1 -1  2
  203336  2  0.500          3324    -321       0       0       0
  203336  2  0.500          3314    -311       0       0       0
  302110  N 2250                  2.28000   0.50000 20  1  0  0 -1  2  0 14
  302110  2  0.036          2212    -211       0       0       0
  302110  2  0.018          2212     111       0       0       0
  302110  2  0.018          2112     111       0       0       0
  302110  2  0.036          2112     211       0       0       0
  302110  2  0.185          2224    -211       0       0       0
  302110  2  0.124          2214     111       0       0       0
  302110  2  0.062          2114     211       0       0       0
  302110  2  0.062          2214    -211       0       0       0
  302110  2  0.124          2114     111       0       0       0
  302110  2  0.185          1114     211       0       0       0
  302110  3  0.050          2212     211    -211       0       0
  302110  3  0.025          2212     111     111       0       0
  302110  3  0.050          2112     211    -211       0       0
  302110  3  0.025          2112     111     111       0       0
 9080225  f2 2300                 2.29700   0.14900  5  0  0  0  1  1  0  3
 9080225  2  0.340           333     333       0       0       0
 9080225  2  0.330           321    -321       0       0       0
 9080225  2  0.330           311    -311       0       0       0
  300335  f2 2340                 2.34500   0.32200  5  0  0  0  1  1  0  2
  300335  2  0.350           333     333       0       0       0
  300335  2  0.650           221     221       0       0       0
  403120  Lambda 2350             2.35000   0.15000 10  1 -1  0  1  1  0  5
  403120  2  0.272	    2212    -321       0       0       0
  403120  2  0.272	    2112    -311       0       0       0
  403120  2  0.152	    3222    -211       0       0       0
  403120  2  0.152	    3212     111       0       0       0
  403120  2  0.152	    3112     211       0       0       0
  402112  Delta 2420              2.45000   0.50000 48  1  0  0  1  4  0 19
  402112  2  0.021          2212     211       0       0       0
  402112  2  0.014          2212     111       0       0       0
  402112  2  0.007          2212    -211       0       0       0
  402112  2  0.007          2112     211       0       0       0
  402112  2  0.014          2112     111       0       0       0
  402112  2  0.021          2112    -211       0       0       0
  402112  2  0.117          2224     111       0       0       0
  402112  2  0.078          2214     211       0       0       0
  402112  2  0.078          2224    -211       0       0       0
  402112  2  0.013          2214     111       0       0       0
  402112  2  0.104          2114     211       0       0       0
  402112  2  0.104          2214    -211       0       0       0
  402112  2  0.013          2114     111       0       0       0
  402112  2  0.078          1114     211       0       0       0
  402112  2  0.078          2114    -211       0       0       0
  402112  2  0.117          1114     111       0       0       0
  402112  2  0.045        201126     211       0       0       0
  402112  2  0.046        201126     111       0       0       0
  402112  2  0.045        201126    -211       0       0       0
  512112  N 2600                  2.60000   0.65000 24  1  0  0 -1  2  0 14
  512112  2  0.020          2212    -211       0       0       0
  512112  2  0.010          2212     111       0       0       0
  512112  2  0.010          2112     111       0       0       0
  512112  2  0.020          2112     211       0       0       0
  512112  2  0.196          2224    -211       0       0       0
  512112  2  0.131          2214     111       0       0       0
  512112  2  0.065          2114     211       0       0       0
  512112  2  0.065          2214    -211       0       0       0
  512112  2  0.131          2114     111       0       0       0
  512112  2  0.196          1114     211       0       0       0
  512112  3  0.052          2212     211    -211       0       0
  512112  3  0.026          2212     111     111       0       0
  512112  3  0.052          2112     211    -211       0       0
  512112  3  0.026          2112     111     111       0       0
       7

Properties of particles and resonances according to 2018 edition of
the Review of Particle Physics, (M. Tanabashi et al. (Particle Data
Group), Phys. Rev. D 98, 030001 (2018)). Strange and nonstrange
particles and resonances in the summary table of the Review of
Particle Physics with the exception of f_0(500) (a.k.a. sigma) are
included. Note that even if photon is included in this list, it is not
included in the hadron resonance gas EoS.

Each isospin state is listed separately for particles and resonances
with less than 1 GeV mass, and if the masses are not isospin
degenerate. Otherwise isospin multiplets are listed as one state with
zero charge (except Deltas which are listed individually).

The properties of each particle are on one line, followed by one or
more lines describing the decay channels of the particle in
question. The format is

mc-number  name  mass  width  deg  nb  ns  nc  parity  isospin  charge  #decays

where deg: degeneracy due to spin states
      nb:  baryon number
      ns:  strangeness
      nc:  charm
      #decays:  number of decay channels (1 for stable particles)

The line with particle properties is followed by #decays lines
describing each decay channel. The format of these lines is

mc0  # of daughters   g1/g0  mc1  mc2  mc3  mc4  mc5

where mc0:     mc-number of the decaying particle
      g1/g0:   fraction of the decay width 
      mc1-mc5: mc-numbers of the daughters

				- PH and J. Auvinen, September 2018 -


==> anc/s88h_18-PCE153/s88h_18-PCE153-dens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1519832173     6.4428621996  0.0000000000  0.0000000000
     0.9990000000     0.1516389197     6.4316845432  0.0000000000  0.0000000000
     0.9970000000     0.1512949439     6.4205035417  0.0000000000  0.0000000000
     0.9950000000     0.1509512906     6.4093191993  0.0000000000  0.0000000000
     0.9930000000     0.1506079598     6.3981314895  0.0000000000  0.0000000000
     0.9910000000     0.1502649532     6.3869404401  0.0000000000  0.0000000000
     0.9890000000     0.1499222704     6.3757460169  0.0000000000  0.0000000000
     0.9870000000     0.1495799124     6.3645482246  0.0000000000  0.0000000000
     0.9850000000     0.1492378799     6.3533470606  0.0000000000  0.0000000000
     0.9830000000     0.1488961737     6.3421425297  0.0000000000  0.0000000000
     0.9810000000     0.1485547942     6.3309346139  0.0000000000  0.0000000000
     0.9790000000     0.1482137419     6.3197233107  0.0000000000  0.0000000000
     0.9770000000     0.1478730173     6.3085086100  0.0000000000  0.0000000000
     0.9750000000     0.1475326217     6.2972905250  0.0000000000  0.0000000000
     0.9730000000     0.1471925549     6.2860690305  0.0000000000  0.0000000000
     0.9710000000     0.1468528180     6.2748441322  0.0000000000  0.0000000000
     0.9690000000     0.1465134116     6.2636158283  0.0000000000  0.0000000000
     0.9670000000     0.1461743360     6.2523841017  0.0000000000  0.0000000000
     0.9650000000     0.1458355922     6.2411489586  0.0000000000  0.0000000000
     0.9630000000     0.1454971805     6.2299103899  0.0000000000  0.0000000000
     0.9610000000     0.1451591018     6.2186683944  0.0000000000  0.0000000000
     0.9590000000     0.1448213563     6.2074229554  0.0000000000  0.0000000000
     0.9570000000     0.1444839452     6.1961740876  0.0000000000  0.0000000000
     0.9550000000     0.1441468688     6.1849217747  0.0000000000  0.0000000000
     0.9530000000     0.1438101275     6.1736660084  0.0000000000  0.0000000000
     0.9510000000     0.1434737221     6.1624067881  0.0000000000  0.0000000000
     0.9490000000     0.1431376532     6.1511441060  0.0000000000  0.0000000000
     0.9470000000     0.1428019214     6.1398779619  0.0000000000  0.0000000000
     0.9450000000     0.1424665273     6.1286083481  0.0000000000  0.0000000000
     0.9430000000     0.1421314714     6.1173352571  0.0000000000  0.0000000000
     0.9410000000     0.1417967545     6.1060586894  0.0000000000  0.0000000000
     0.9390000000     0.1414623771     6.0947786377  0.0000000000  0.0000000000
     0.9370000000     0.1411283395     6.0834950874  0.0000000000  0.0000000000
     0.9350000000     0.1407946430     6.0722080549  0.0000000000  0.0000000000
     0.9330000000     0.1404612877     6.0609175181  0.0000000000  0.0000000000
     0.9310000000     0.1401282742     6.0496234784  0.0000000000  0.0000000000
     0.9290000000     0.1397956030     6.0383259219  0.0000000000  0.0000000000
     0.9270000000     0.1394632748     6.0270248503  0.0000000000  0.0000000000
     0.9250000000     0.1391312905     6.0157202654  0.0000000000  0.0000000000
     0.9230000000     0.1387996503     6.0044121540  0.0000000000  0.0000000000
     0.9210000000     0.1384683549     5.9931005108  0.0000000000  0.0000000000
     0.9190000000     0.1381374048     5.9817853305  0.0000000000  0.0000000000
     0.9170000000     0.1378068007     5.9704666082  0.0000000000  0.0000000000
     0.9150000000     0.1374765430     5.9591443392  0.0000000000  0.0000000000
     0.9130000000     0.1371466324     5.9478185189  0.0000000000  0.0000000000
     0.9110000000     0.1368170698     5.9364891507  0.0000000000  0.0000000000
     0.9090000000     0.1364878549     5.9251562076  0.0000000000  0.0000000000
     0.9070000000     0.1361589893     5.9138197087  0.0000000000  0.0000000000
     0.9050000000     0.1358304726     5.9024796275  0.0000000000  0.0000000000
     0.9030000000     0.1355023059     5.8911359683  0.0000000000  0.0000000000
     0.9010000000     0.1351744900     5.8797887356  0.0000000000  0.0000000000
     0.8990000000     0.1348470248     5.8684379036  0.0000000000  0.0000000000
     0.8970000000     0.1345199113     5.8570834851  0.0000000000  0.0000000000
     0.8950000000     0.1341931499     5.8457254623  0.0000000000  0.0000000000
     0.8930000000     0.1338667413     5.8343638409  0.0000000000  0.0000000000
     0.8910000000     0.1335406857     5.8229986037  0.0000000000  0.0000000000
     0.8890000000     0.1332149839     5.8116297493  0.0000000000  0.0000000000
     0.8870000000     0.1328896366     5.8002572839  0.0000000000  0.0000000000
     0.8850000000     0.1325646440     5.7888811837  0.0000000000  0.0000000000
     0.8830000000     0.1322400068     5.7775014556  0.0000000000  0.0000000000
     0.8810000000     0.1319157254     5.7661180841  0.0000000000  0.0000000000
     0.8790000000     0.1315918006     5.7547310764  0.0000000000  0.0000000000
     0.8770000000     0.1312682326     5.7433404176  0.0000000000  0.0000000000
     0.8750000000     0.1309450220     5.7319461006  0.0000000000  0.0000000000
     0.8730000000     0.1306221696     5.7205481337  0.0000000000  0.0000000000
     0.8710000000     0.1302996755     5.7091464952  0.0000000000  0.0000000000
     0.8690000000     0.1299775403     5.6977411790  0.0000000000  0.0000000000
     0.8670000000     0.1296557647     5.6863321943  0.0000000000  0.0000000000
     0.8650000000     0.1293343494     5.6749195356  0.0000000000  0.0000000000
     0.8630000000     0.1290132942     5.6635031751  0.0000000000  0.0000000000
     0.8610000000     0.1286926002     5.6520831304  0.0000000000  0.0000000000
     0.8590000000     0.1283722676     5.6406593821  0.0000000000  0.0000000000
     0.8570000000     0.1280522970     5.6292319335  0.0000000000  0.0000000000
     0.8550000000     0.1277326889     5.6178007733  0.0000000000  0.0000000000
     0.8530000000     0.1274134435     5.6063658905  0.0000000000  0.0000000000
     0.8510000000     0.1270945616     5.5949272895  0.0000000000  0.0000000000
     0.8490000000     0.1267760435     5.5834849603  0.0000000000  0.0000000000
     0.8470000000     0.1264578898     5.5720389003  0.0000000000  0.0000000000
     0.8450000000     0.1261401009     5.5605891003  0.0000000000  0.0000000000
     0.8430000000     0.1258226771     5.5491355511  0.0000000000  0.0000000000
     0.8410000000     0.1255056192     5.5376782592  0.0000000000  0.0000000000
     0.8390000000     0.1251889274     5.5262172088  0.0000000000  0.0000000000
     0.8370000000     0.1248726018     5.5147523846  0.0000000000  0.0000000000
     0.8350000000     0.1245566435     5.5032838018  0.0000000000  0.0000000000
     0.8330000000     0.1242410527     5.4918114458  0.0000000000  0.0000000000
     0.8310000000     0.1239258295     5.4803353027  0.0000000000  0.0000000000
     0.8290000000     0.1236109746     5.4688553739  0.0000000000  0.0000000000
     0.8270000000     0.1232964884     5.4573716538  0.0000000000  0.0000000000
     0.8250000000     0.1229823712     5.4458841298  0.0000000000  0.0000000000
     0.8230000000     0.1226686237     5.4343928121  0.0000000000  0.0000000000
     0.8210000000     0.1223552458     5.4228976741  0.0000000000  0.0000000000
     0.8190000000     0.1220422382     5.4113987196  0.0000000000  0.0000000000
     0.8170000000     0.1217296013     5.3998959453  0.0000000000  0.0000000000
     0.8150000000     0.1214173354     5.3883893410  0.0000000000  0.0000000000
     0.8130000000     0.1211054409     5.3768789045  0.0000000000  0.0000000000
     0.8110000000     0.1207939180     5.3653646192  0.0000000000  0.0000000000
     0.8090000000     0.1204827674     5.3538464914  0.0000000000  0.0000000000
     0.8070000000     0.1201719890     5.3423245055  0.0000000000  0.0000000000
     0.8050000000     0.1198615838     5.3307986689  0.0000000000  0.0000000000
     0.8030000000     0.1195515512     5.3192689523  0.0000000000  0.0000000000
     0.8010000000     0.1192418924     5.3077353714  0.0000000000  0.0000000000
     0.7990000000     0.1189326072     5.2961979058  0.0000000000  0.0000000000
     0.7970000000     0.1186236962     5.2846565574  0.0000000000  0.0000000000
     0.7950000000     0.1183151594     5.2731113143  0.0000000000  0.0000000000
     0.7930000000     0.1180069976     5.2615621796  0.0000000000  0.0000000000
     0.7910000000     0.1176992106     5.2500091353  0.0000000000  0.0000000000
     0.7890000000     0.1173917989     5.2384521784  0.0000000000  0.0000000000
     0.7870000000     0.1170847627     5.2268913067  0.0000000000  0.0000000000
     0.7850000000     0.1167781024     5.2153265113  0.0000000000  0.0000000000
     0.7830000000     0.1164718180     5.2037577765  0.0000000000  0.0000000000
     0.7810000000     0.1161659100     5.1921851095  0.0000000000  0.0000000000
     0.7790000000     0.1158603786     5.1806085033  0.0000000000  0.0000000000
     0.7770000000     0.1155552239     5.1690279369  0.0000000000  0.0000000000
     0.7750000000     0.1152504463     5.1574434196  0.0000000000  0.0000000000
     0.7730000000     0.1149460459     5.1458549390  0.0000000000  0.0000000000
     0.7710000000     0.1146420229     5.1342624838  0.0000000000  0.0000000000
     0.7690000000     0.1143383776     5.1226660507  0.0000000000  0.0000000000
     0.7670000000     0.1140351101     5.1110656369  0.0000000000  0.0000000000
     0.7650000000     0.1137322205     5.0994612260  0.0000000000  0.0000000000
     0.7630000000     0.1134297092     5.0878528242  0.0000000000  0.0000000000
     0.7610000000     0.1131275760     5.0762404093  0.0000000000  0.0000000000
     0.7590000000     0.1128258215     5.0646239891  0.0000000000  0.0000000000
     0.7570000000     0.1125244456     5.0530035503  0.0000000000  0.0000000000
     0.7550000000     0.1122234483     5.0413790804  0.0000000000  0.0000000000
     0.7530000000     0.1119228299     5.0297505825  0.0000000000  0.0000000000
     0.7510000000     0.1116225903     5.0181180386  0.0000000000  0.0000000000
     0.7490000000     0.1113227299     5.0064814533  0.0000000000  0.0000000000
     0.7470000000     0.1110232486     4.9948408105  0.0000000000  0.0000000000
     0.7450000000     0.1107241465     4.9831961093  0.0000000000  0.0000000000
     0.7430000000     0.1104254237     4.9715473427  0.0000000000  0.0000000000
     0.7410000000     0.1101270801     4.9598944972  0.0000000000  0.0000000000
     0.7390000000     0.1098291158     4.9482375676  0.0000000000  0.0000000000
     0.7370000000     0.1095315309     4.9365765497  0.0000000000  0.0000000000
     0.7350000000     0.1092343254     4.9249114331  0.0000000000  0.0000000000
     0.7330000000     0.1089374991     4.9132422081  0.0000000000  0.0000000000
     0.7310000000     0.1086410524     4.9015688809  0.0000000000  0.0000000000
     0.7290000000     0.1083449848     4.8898914295  0.0000000000  0.0000000000
     0.7270000000     0.1080492965     4.8782098478  0.0000000000  0.0000000000
     0.7250000000     0.1077539873     4.8665241303  0.0000000000  0.0000000000
     0.7230000000     0.1074590576     4.8548342803  0.0000000000  0.0000000000
     0.7210000000     0.1071645066     4.8431402730  0.0000000000  0.0000000000
     0.7190000000     0.1068703348     4.8314421137  0.0000000000  0.0000000000
     0.7170000000     0.1065765415     4.8197397803  0.0000000000  0.0000000000
     0.7150000000     0.1062831271     4.8080332803  0.0000000000  0.0000000000
     0.7130000000     0.1059900913     4.7963226010  0.0000000000  0.0000000000
     0.7110000000     0.1056974339     4.7846077310  0.0000000000  0.0000000000
     0.7090000000     0.1054051547     4.7728886672  0.0000000000  0.0000000000
     0.7070000000     0.1051132536     4.7611654007  0.0000000000  0.0000000000
     0.7050000000     0.1048217301     4.7494379168  0.0000000000  0.0000000000
     0.7030000000     0.1045305845     4.7377062233  0.0000000000  0.0000000000
     0.7010000000     0.1042398161     4.7259702940  0.0000000000  0.0000000000
     0.6990000000     0.1039494248     4.7142301323  0.0000000000  0.0000000000
     0.6970000000     0.1036594103     4.7024857218  0.0000000000  0.0000000000
     0.6950000000     0.1033697723     4.6907370618  0.0000000000  0.0000000000
     0.6930000000     0.1030805107     4.6789841456  0.0000000000  0.0000000000
     0.6910000000     0.1027916247     4.6672269543  0.0000000000  0.0000000000
     0.6890000000     0.1025031144     4.6554654912  0.0000000000  0.0000000000
     0.6870000000     0.1022149793     4.6436997404  0.0000000000  0.0000000000
     0.6850000000     0.1019272188     4.6319296943  0.0000000000  0.0000000000
     0.6830000000     0.1016398327     4.6201553469  0.0000000000  0.0000000000
     0.6810000000     0.1013528207     4.6083766941  0.0000000000  0.0000000000
     0.6790000000     0.1010661821     4.5965937189  0.0000000000  0.0000000000
     0.6770000000     0.1007799165     4.5848064134  0.0000000000  0.0000000000
     0.6750000000     0.1004940235     4.5730147783  0.0000000000  0.0000000000
     0.6730000000     0.1002085025     4.5612187948  0.0000000000  0.0000000000
     0.6710000000     0.0999233528     4.5494184532  0.0000000000  0.0000000000
     0.6690000000     0.0996385741     4.5376137525  0.0000000000  0.0000000000
     0.6670000000     0.0993541658     4.5258046793  0.0000000000  0.0000000000
     0.6650000000     0.0990701271     4.5139912224  0.0000000000  0.0000000000
     0.6630000000     0.0987864578     4.5021733863  0.0000000000  0.0000000000
     0.6610000000     0.0985031567     4.4903511426  0.0000000000  0.0000000000
     0.6590000000     0.0982202235     4.4785244927  0.0000000000  0.0000000000
     0.6570000000     0.0979376573     4.4666934263  0.0000000000  0.0000000000
     0.6550000000     0.0976554575     4.4548579349  0.0000000000  0.0000000000
     0.6530000000     0.0973736232     4.4430180054  0.0000000000  0.0000000000
     0.6510000000     0.0970921539     4.4311736336  0.0000000000  0.0000000000
     0.6490000000     0.0968110486     4.4193248105  0.0000000000  0.0000000000
     0.6470000000     0.0965303063     4.4074715157  0.0000000000  0.0000000000
     0.6450000000     0.0962499264     4.3956137517  0.0000000000  0.0000000000
     0.6430000000     0.0959699079     4.3837515026  0.0000000000  0.0000000000
     0.6410000000     0.0956902500     4.3718847617  0.0000000000  0.0000000000
     0.6390000000     0.0954109516     4.3600135179  0.0000000000  0.0000000000
     0.6370000000     0.0951320118     4.3481377626  0.0000000000  0.0000000000
     0.6350000000     0.0948534296     4.3362574827  0.0000000000  0.0000000000
     0.6330000000     0.0945752040     4.3243726746  0.0000000000  0.0000000000
     0.6310000000     0.0942973337     4.3124833167  0.0000000000  0.0000000000
     0.6290000000     0.0940198178     4.3005894106  0.0000000000  0.0000000000
     0.6270000000     0.0937426552     4.2886909402  0.0000000000  0.0000000000
     0.6250000000     0.0934658446     4.2767878989  0.0000000000  0.0000000000
     0.6230000000     0.0931893848     4.2648802693  0.0000000000  0.0000000000
     0.6210000000     0.0929132747     4.2529680505  0.0000000000  0.0000000000
     0.6190000000     0.0926375129     4.2410512240  0.0000000000  0.0000000000
     0.6170000000     0.0923620980     4.2291297815  0.0000000000  0.0000000000
     0.6150000000     0.0920870288     4.2172037105  0.0000000000  0.0000000000
     0.6130000000     0.0918123038     4.2052730020  0.0000000000  0.0000000000
     0.6110000000     0.0915379218     4.1933376500  0.0000000000  0.0000000000
     0.6090000000     0.0912638810     4.1813976314  0.0000000000  0.0000000000
     0.6070000000     0.0909901801     4.1694529470  0.0000000000  0.0000000000
     0.6050000000     0.0907168176     4.1575035804  0.0000000000  0.0000000000
     0.6030000000     0.0904437917     4.1455495191  0.0000000000  0.0000000000
     0.6010000000     0.0901711010     4.1335907537  0.0000000000  0.0000000000
     0.5990000000     0.0898987436     4.1216272719  0.0000000000  0.0000000000
     0.5970000000     0.0896267178     4.1096590586  0.0000000000  0.0000000000
     0.5950000000     0.0893550222     4.0976861156  0.0000000000  0.0000000000
     0.5930000000     0.0890836545     4.0857084151  0.0000000000  0.0000000000
     0.5910000000     0.0888126129     4.0737259468  0.0000000000  0.0000000000
     0.5890000000     0.0885418959     4.0617387112  0.0000000000  0.0000000000
     0.5870000000     0.0882715010     4.0497466791  0.0000000000  0.0000000000
     0.5850000000     0.0880014266     4.0377498528  0.0000000000  0.0000000000
     0.5830000000     0.0877316704     4.0257482119  0.0000000000  0.0000000000
     0.5810000000     0.0874622306     4.0137417538  0.0000000000  0.0000000000
     0.5790000000     0.0871931045     4.0017304472  0.0000000000  0.0000000000
     0.5770000000     0.0869242903     3.9897142986  0.0000000000  0.0000000000
     0.5750000000     0.0866557855     3.9776932795  0.0000000000  0.0000000000
     0.5730000000     0.0863875879     3.9656673861  0.0000000000  0.0000000000
     0.5710000000     0.0861196951     3.9536366064  0.0000000000  0.0000000000
     0.5690000000     0.0858521045     3.9416009199  0.0000000000  0.0000000000
     0.5670000000     0.0855848137     3.9295603184  0.0000000000  0.0000000000
     0.5650000000     0.0853178201     3.9175147854  0.0000000000  0.0000000000
     0.5630000000     0.0850511211     3.9054643167  0.0000000000  0.0000000000
     0.5610000000     0.0847847137     3.8934088806  0.0000000000  0.0000000000
     0.5590000000     0.0845185955     3.8813484774  0.0000000000  0.0000000000
     0.5570000000     0.0842527634     3.8692830871  0.0000000000  0.0000000000
     0.5550000000     0.0839872146     3.8572126955  0.0000000000  0.0000000000
     0.5530000000     0.0837219461     3.8451372947  0.0000000000  0.0000000000
     0.5510000000     0.0834569547     3.8330568568  0.0000000000  0.0000000000
     0.5490000000     0.0831922374     3.8209713800  0.0000000000  0.0000000000
     0.5470000000     0.0829277909     3.8088808428  0.0000000000  0.0000000000
     0.5450000000     0.0826636119     3.7967852307  0.0000000000  0.0000000000
     0.5430000000     0.0823996972     3.7846845358  0.0000000000  0.0000000000
     0.5410000000     0.0821360429     3.7725787252  0.0000000000  0.0000000000
     0.5390000000     0.0818726459     3.7604677989  0.0000000000  0.0000000000
     0.5370000000     0.0816095024     3.7483517384  0.0000000000  0.0000000000
     0.5350000000     0.0813466087     3.7362305266  0.0000000000  0.0000000000
     0.5330000000     0.0810839608     3.7241041411  0.0000000000  0.0000000000
     0.5310000000     0.0808215550     3.7119725740  0.0000000000  0.0000000000
     0.5290000000     0.0805593871     3.6998358001  0.0000000000  0.0000000000
     0.5270000000     0.0802974531     3.6876938087  0.0000000000  0.0000000000
     0.5250000000     0.0800357489     3.6755465851  0.0000000000  0.0000000000
     0.5230000000     0.0797742700     3.6633941043  0.0000000000  0.0000000000
     0.5210000000     0.0795130121     3.6512363567  0.0000000000  0.0000000000
     0.5190000000     0.0792519706     3.6390733165  0.0000000000  0.0000000000
     0.5170000000     0.0789911408     3.6269049740  0.0000000000  0.0000000000
     0.5150000000     0.0787305182     3.6147313100  0.0000000000  0.0000000000
     0.5130000000     0.0784700976     3.6025522966  0.0000000000  0.0000000000
     0.5110000000     0.0782098741     3.5903679225  0.0000000000  0.0000000000
     0.5090000000     0.0779498426     3.5781781681  0.0000000000  0.0000000000
     0.5070000000     0.0776899980     3.5659830182  0.0000000000  0.0000000000
     0.5050000000     0.0774303346     3.5537824440  0.0000000000  0.0000000000
     0.5030000000     0.0771708472     3.5415764343  0.0000000000  0.0000000000
     0.5010000000     0.0769115300     3.5293649645  0.0000000000  0.0000000000
     0.4990000000     0.0766523772     3.5171480161  0.0000000000  0.0000000000
     0.4970000000     0.0763933829     3.5049255706  0.0000000000  0.0000000000
     0.4950000000     0.0761345409     3.4926976034  0.0000000000  0.0000000000
     0.4930000000     0.0758758451     3.4804640972  0.0000000000  0.0000000000
     0.4910000000     0.0756172889     3.4682250232  0.0000000000  0.0000000000
     0.4890000000     0.0753588660     3.4559803666  0.0000000000  0.0000000000
     0.4870000000     0.0751005694     3.4437301021  0.0000000000  0.0000000000
     0.4850000000     0.0748423922     3.4314742070  0.0000000000  0.0000000000
     0.4830000000     0.0745843275     3.4192126613  0.0000000000  0.0000000000
     0.4810000000     0.0743263680     3.4069454422  0.0000000000  0.0000000000
     0.4790000000     0.0740685062     3.3946725244  0.0000000000  0.0000000000
     0.4770000000     0.0738107343     3.3823938810  0.0000000000  0.0000000000
     0.4750000000     0.0735530447     3.3701094957  0.0000000000  0.0000000000
     0.4730000000     0.0732954293     3.3578193395  0.0000000000  0.0000000000
     0.4710000000     0.0730378796     3.3455233830  0.0000000000  0.0000000000
     0.4690000000     0.0727803872     3.3332216032  0.0000000000  0.0000000000
     0.4670000000     0.0725229436     3.3209139780  0.0000000000  0.0000000000
     0.4650000000     0.0722655398     3.3086004807  0.0000000000  0.0000000000
     0.4630000000     0.0720081665     3.2962810809  0.0000000000  0.0000000000
     0.4610000000     0.0717508145     3.2839557568  0.0000000000  0.0000000000
     0.4590000000     0.0714934738     3.2716244722  0.0000000000  0.0000000000
     0.4570000000     0.0712361349     3.2592872126  0.0000000000  0.0000000000
     0.4550000000     0.0709787873     3.2469439333  0.0000000000  0.0000000000
     0.4530000000     0.0707214207     3.2345946180  0.0000000000  0.0000000000
     0.4510000000     0.0704640242     3.2222392279  0.0000000000  0.0000000000
     0.4490000000     0.0702065869     3.2098777367  0.0000000000  0.0000000000
     0.4470000000     0.0699490976     3.1975101199  0.0000000000  0.0000000000
     0.4450000000     0.0696915444     3.1851363356  0.0000000000  0.0000000000
     0.4430000000     0.0694339155     3.1727563600  0.0000000000  0.0000000000
     0.4410000000     0.0691761986     3.1603701534  0.0000000000  0.0000000000
     0.4390000000     0.0689183811     3.1479776902  0.0000000000  0.0000000000
     0.4370000000     0.0686604501     3.1355789337  0.0000000000  0.0000000000
     0.4350000000     0.0684023923     3.1231738488  0.0000000000  0.0000000000
     0.4330000000     0.0681441939     3.1107624026  0.0000000000  0.0000000000
     0.4310000000     0.0678858411     3.0983445600  0.0000000000  0.0000000000
     0.4290000000     0.0676273192     3.0859202794  0.0000000000  0.0000000000
     0.4270000000     0.0673686135     3.0734895270  0.0000000000  0.0000000000
     0.4250000000     0.0671097088     3.0610522673  0.0000000000  0.0000000000
     0.4230000000     0.0668505894     3.0486084585  0.0000000000  0.0000000000
     0.4210000000     0.0665912394     3.0361580644  0.0000000000  0.0000000000
     0.4190000000     0.0663316421     3.0237010424  0.0000000000  0.0000000000
     0.4170000000     0.0660717805     3.0112373494  0.0000000000  0.0000000000
     0.4150000000     0.0658116374     2.9987669489  0.0000000000  0.0000000000
     0.4130000000     0.0655511949     2.9862897956  0.0000000000  0.0000000000
     0.4110000000     0.0652904344     2.9738058423  0.0000000000  0.0000000000
     0.4090000000     0.0650293373     2.9613150513  0.0000000000  0.0000000000
     0.4070000000     0.0647678842     2.9488173748  0.0000000000  0.0000000000
     0.4050000000     0.0645060552     2.9363127661  0.0000000000  0.0000000000
     0.4030000000     0.0642438298     2.9238011708  0.0000000000  0.0000000000
     0.4010000000     0.0639811874     2.9112825536  0.0000000000  0.0000000000
     0.3990000000     0.0637181064     2.8987568525  0.0000000000  0.0000000000
     0.3970000000     0.0634545648     2.8862240216  0.0000000000  0.0000000000
     0.3950000000     0.0631905403     2.8736840112  0.0000000000  0.0000000000
     0.3930000000     0.0629260098     2.8611367633  0.0000000000  0.0000000000
     0.3910000000     0.0626609497     2.8485822282  0.0000000000  0.0000000000
     0.3890000000     0.0623953361     2.8360203494  0.0000000000  0.0000000000
     0.3870000000     0.0621291443     2.8234510642  0.0000000000  0.0000000000
     0.3850000000     0.0618623492     2.8108743194  0.0000000000  0.0000000000
     0.3830000000     0.0615949254     2.7982900607  0.0000000000  0.0000000000
     0.3810000000     0.0613268466     2.7856982134  0.0000000000  0.0000000000
     0.3790000000     0.0610580865     2.7730987260  0.0000000000  0.0000000000
     0.3770000000     0.0607886183     2.7604915301  0.0000000000  0.0000000000
     0.3750000000     0.0605184147     2.7478765633  0.0000000000  0.0000000000
     0.3730000000     0.0602474483     2.7352537586  0.0000000000  0.0000000000
     0.3710000000     0.0599756913     2.7226230412  0.0000000000  0.0000000000
     0.3690000000     0.0597031157     2.7099843455  0.0000000000  0.0000000000
     0.3670000000     0.0594296936     2.6973375970  0.0000000000  0.0000000000
     0.3650000000     0.0591553971     2.6846827263  0.0000000000  0.0000000000
     0.3630000000     0.0588801986     2.6720196549  0.0000000000  0.0000000000
     0.3610000000     0.0586040705     2.6593483071  0.0000000000  0.0000000000
     0.3590000000     0.0583269861     2.6466686066  0.0000000000  0.0000000000
     0.3570000000     0.0580489189     2.6339804632  0.0000000000  0.0000000000
     0.3550000000     0.0577698440     2.6212838071  0.0000000000  0.0000000000
     0.3530000000     0.0574897370     2.6085785450  0.0000000000  0.0000000000
     0.3510000000     0.0572085756     2.5958645945  0.0000000000  0.0000000000
     0.3490000000     0.0569263388     2.5831418626  0.0000000000  0.0000000000
     0.3470000000     0.0566430086     2.5704102705  0.0000000000  0.0000000000
     0.3450000000     0.0563585691     2.5576697175  0.0000000000  0.0000000000
     0.3430000000     0.0560730080     2.5449201168  0.0000000000  0.0000000000
     0.3410000000     0.0557863167     2.5321613699  0.0000000000  0.0000000000
     0.3390000000     0.0554984913     2.5193933853  0.0000000000  0.0000000000
     0.3370000000     0.0552095329     2.5066160621  0.0000000000  0.0000000000
     0.3350000000     0.0549194489     2.4938293032  0.0000000000  0.0000000000
     0.3330000000     0.0546282535     2.4810330058  0.0000000000  0.0000000000
     0.3310000000     0.0543359696     2.4682270802  0.0000000000  0.0000000000
     0.3290000000     0.0540426283     2.4554114136  0.0000000000  0.0000000000
     0.3270000000     0.0537482719     2.4425859173  0.0000000000  0.0000000000
     0.3250000000     0.0534529538     2.4297504806  0.0000000000  0.0000000000
     0.3230000000     0.0531567409     2.4169050099  0.0000000000  0.0000000000
     0.3210000000     0.0528597144     2.4040494045  0.0000000000  0.0000000000
     0.3190000000     0.0525619715     2.3911835714  0.0000000000  0.0000000000
     0.3170000000     0.0522636271     2.3783074145  0.0000000000  0.0000000000
     0.3150000000     0.0519648147     2.3654208378  0.0000000000  0.0000000000
     0.3130000000     0.0516656886     2.3525237580  0.0000000000  0.0000000000
     0.3110000000     0.0513663986     2.3396160932  0.0000000000  0.0000000000
     0.3090000000     0.0510669836     2.3266977601  0.0000000000  0.0000000000
     0.3070000000     0.0507674414     2.3137686779  0.0000000000  0.0000000000
     0.3050000000     0.0504677708     2.3008287638  0.0000000000  0.0000000000
     0.3030000000     0.0501679703     2.2878779339  0.0000000000  0.0000000000
     0.3010000000     0.0498680384     2.2749161031  0.0000000000  0.0000000000
     0.2990000000     0.0495679738     2.2619431848  0.0000000000  0.0000000000
     0.2970000000     0.0492677749     2.2489590913  0.0000000000  0.0000000000
     0.2950000000     0.0489674402     2.2359637337  0.0000000000  0.0000000000
     0.2930000000     0.0486669682     2.2229570216  0.0000000000  0.0000000000
     0.2910000000     0.0483663574     2.2099388633  0.0000000000  0.0000000000
     0.2890000000     0.0480656061     2.1969091655  0.0000000000  0.0000000000
     0.2870000000     0.0477647128     2.1838678338  0.0000000000  0.0000000000
     0.2850000000     0.0474636758     2.1708147721  0.0000000000  0.0000000000
     0.2830000000     0.0471624934     2.1577498829  0.0000000000  0.0000000000
     0.2810000000     0.0468098353     2.1446721376  0.0000000000  0.0000000000
     0.2790000000     0.0464524633     2.1315801292  0.0000000000  0.0000000000
     0.2770000000     0.0460954012     2.1184737424 -0.0000000000 -0.0000000000
     0.2750000000     0.0457386499     2.1053528700 -0.0000000000 -0.0000000000
     0.2730000000     0.0453822104     2.0922174017 -0.0000000000 -0.0000000000
     0.2710000000     0.0450260836     2.0790672259  0.0000000000  0.0000000000
     0.2690000000     0.0446702703     2.0659022293 -0.0000000000 -0.0000000000
     0.2670000000     0.0443147715     2.0527222970 -0.0000000000 -0.0000000000
     0.2650000000     0.0439595880     2.0395273121  0.0000000000  0.0000000000
     0.2630000000     0.0436047207     2.0263171559 -0.0000000000 -0.0000000000
     0.2610000000     0.0432501705     2.0130917081  0.0000000000  0.0000000000
     0.2590000000     0.0428959382     1.9998508461  0.0000000000  0.0000000000
     0.2570000000     0.0425420247     1.9865944455  0.0000000000  0.0000000000
     0.2550000000     0.0421884307     1.9733223800  0.0000000000  0.0000000000
     0.2530000000     0.0418351571     1.9600345210  0.0000000000  0.0000000000
     0.2510000000     0.0414822047     1.9467307379 -0.0000000000 -0.0000000000
     0.2490000000     0.0411295742     1.9334108980  0.0000000000  0.0000000000
     0.2470000000     0.0407772664     1.9200748662  0.0000000000  0.0000000000
     0.2450000000     0.0404252820     1.9067225053 -0.0000000000 -0.0000000000
     0.2430000000     0.0400736218     1.8933536756 -0.0000000000 -0.0000000000
     0.2410000000     0.0397222865     1.8799682351 -0.0000000000 -0.0000000000
     0.2390000000     0.0393712767     1.8665660393  0.0000000000  0.0000000000
     0.2370000000     0.0390205931     1.8531469411 -0.0000000000 -0.0000000000
     0.2350000000     0.0386702364     1.8397107909 -0.0000000000 -0.0000000000
     0.2330000000     0.0383202071     1.8262574364 -0.0000000000 -0.0000000000
     0.2310000000     0.0379705059     1.8127867224 -0.0000000000 -0.0000000000
     0.2290000000     0.0376211333     1.7992984912  0.0000000000  0.0000000000
     0.2270000000     0.0372720898     1.7857925820  0.0000000000  0.0000000000
     0.2250000000     0.0369233760     1.7722688309 -0.0000000000 -0.0000000000
     0.2230000000     0.0365749923     1.7587270712 -0.0000000000 -0.0000000000
     0.2210000000     0.0362269393     1.7451671328 -0.0000000000 -0.0000000000
     0.2190000000     0.0358792171     1.7315888426  0.0000000000  0.0000000000
     0.2170000000     0.0355318264     1.7179920240 -0.0000000000 -0.0000000000
     0.2150000000     0.0351847674     1.7043764970 -0.0000000000 -0.0000000000
     0.2130000000     0.0348380404     1.6907420781 -0.0000000000 -0.0000000000
     0.2110000000     0.0344916456     1.6770885800  0.0000000000  0.0000000000
     0.2090000000     0.0341455834     1.6634158120  0.0000000000  0.0000000000
     0.2070000000     0.0337998538     1.6497235790 -0.0000000000 -0.0000000000
     0.2050000000     0.0334544571     1.6360116825 -0.0000000000 -0.0000000000
     0.2030000000     0.0331093933     1.6222799194 -0.0000000000 -0.0000000000
     0.2010000000     0.0327646625     1.6085280826 -0.0000000000 -0.0000000000
     0.1990000000     0.0324202646     1.5947559607 -0.0000000000 -0.0000000000
     0.1970000000     0.0320761995     1.5809633375  0.0000000000  0.0000000000
     0.1950000000     0.0317324673     1.5671499923 -0.0000000000 -0.0000000000
     0.1930000000     0.0313890677     1.5533156997 -0.0000000000 -0.0000000000
     0.1910000000     0.0310460004     1.5394602290 -0.0000000000 -0.0000000000
     0.1890000000     0.0307032651     1.5255833440 -0.0000000000 -0.0000000000
     0.1870000000     0.0303608616     1.5116848051 -0.0000000000 -0.0000000000
     0.1850000000     0.0300187894     1.4977643651 -0.0000000000 -0.0000000000
     0.1830000000     0.0296770479     1.4838217718  0.0000000000  0.0000000000
     0.1810000000     0.0293356367     1.4698567671  0.0000000000  0.0000000000
     0.1790000000     0.0289945550     1.4558690870  0.0000000000  0.0000000000
     0.1770000000     0.0286538022     1.4418584607 -0.0000000000 -0.0000000000
     0.1750000000     0.0283133774     1.4278246114 -0.0000000000 -0.0000000000
     0.1730000000     0.0279732798     1.4137672552 -0.0000000000 -0.0000000000
     0.1710000000     0.0276335083     1.3996861011 -0.0000000000 -0.0000000000
     0.1690000000     0.0272940619     1.3855808510  0.0000000000  0.0000000000
     0.1670000000     0.0269549395     1.3714511990 -0.0000000000 -0.0000000000
     0.1650000000     0.0266161397     1.3572968315 -0.0000000000 -0.0000000000
     0.1630000000     0.0262776612     1.3431174265 -0.0000000000 -0.0000000000
     0.1610000000     0.0259395025     1.3289126537  0.0000000000  0.0000000000
     0.1590000000     0.0256016620     1.3146821738  0.0000000000  0.0000000000
     0.1570000000     0.0252641381     1.3004256383 -0.0000000000 -0.0000000000
     0.1550000000     0.0249269289     1.2861426891  0.0000000000  0.0000000000
     0.1530000000     0.0245900325     1.2718329583 -0.0000000000 -0.0000000000
     0.1510000000     0.0242534468     1.2574960672  0.0000000000  0.0000000000
     0.1490000000     0.0239171696     1.2431316266  0.0000000000  0.0000000000
     0.1470000000     0.0235811985     1.2287392358 -0.0000000000 -0.0000000000
     0.1450000000     0.0232455312     1.2143184822  0.0000000000  0.0000000000
     0.1430000000     0.0229101649     1.1998689410  0.0000000000  0.0000000000
     0.1410000000     0.0225750970     1.1853901744 -0.0000000000 -0.0000000000
     0.1390000000     0.0222403244     1.1708817312 -0.0000000000 -0.0000000000
     0.1370000000     0.0219058441     1.1563431459 -0.0000000000 -0.0000000000
     0.1350000000     0.0215716529     1.1417739387 -0.0000000000 -0.0000000000
     0.1330000000     0.0212377473     1.1271736132  0.0000000000  0.0000000000
     0.1310000000     0.0209041237     1.1125416577 -0.0000000000 -0.0000000000
     0.1290000000     0.0205707783     1.0978775433 -0.0000000000 -0.0000000000
     0.1270000000     0.0202377072     1.0831807229 -0.0000000000 -0.0000000000
     0.1250000000     0.0199049061     1.0684506309  0.0000000000  0.0000000000
     0.1230000000     0.0195723709     1.0536866818 -0.0000000000 -0.0000000000
     0.1210000000     0.0192400968     1.0388882691 -0.0000000000 -0.0000000000
     0.1190000000     0.0189080792     1.0240547646  0.0000000000  0.0000000000
     0.1170000000     0.0185763131     1.0091855168  0.0000000000  0.0000000000
     0.1150000000     0.0182447932     0.9942798500  0.0000000000  0.0000000000
     0.1130000000     0.0179135143     0.9793370625  0.0000000000  0.0000000000
     0.1110000000     0.0175824706     0.9643564257 -0.0000000000 -0.0000000000
     0.1090000000     0.0172516563     0.9493371818 -0.0000000000 -0.0000000000
     0.1070000000     0.0169210653     0.9342785429 -0.0000000000 -0.0000000000
     0.1050000000     0.0165906914     0.9191796883  0.0000000000  0.0000000000
     0.1030000000     0.0162605279     0.9040397635 -0.0000000000 -0.0000000000
     0.1010000000     0.0159305682     0.8888578772  0.0000000000  0.0000000000
     0.0990000000     0.0156008052     0.8736330992  0.0000000000  0.0000000000
     0.0970000000     0.0152712318     0.8583644587 -0.0000000000 -0.0000000000
     0.0950000000     0.0149418404     0.8430509402  0.0000000000  0.0000000000
     0.0930000000     0.0146126234     0.8276914815  0.0000000000  0.0000000000
     0.0910000000     0.0142835730     0.8122849702  0.0000000000  0.0000000000
     0.0890000000     0.0139546812     0.7968302401  0.0000000000  0.0000000000
     0.0870000000     0.0136259396     0.7813260674 -0.0000000000 -0.0000000000
     0.0850000000     0.0132973400     0.7657711666  0.0000000000  0.0000000000
     0.0830000000     0.0129688738     0.7501641857  0.0000000000  0.0000000000
     0.0810000000     0.0126405324     0.7345037010  0.0000000000  0.0000000000
     0.0790000000     0.0123123071     0.7187882119  0.0000000000  0.0000000000
     0.0770000000     0.0119841894     0.7030161342 -0.0000000000 -0.0000000000
     0.0750000000     0.0116561704     0.6871857935 -0.0000000000 -0.0000000000
     0.0730000000     0.0113282417     0.6712954175  0.0000000000  0.0000000000
     0.0710000000     0.0110003949     0.6553431275  0.0000000000  0.0000000000
     0.0690000000     0.0106726220     0.6393269292  0.0000000000  0.0000000000
     0.0670000000     0.0103449153     0.6232447012  0.0000000000  0.0000000000
     0.0650000000     0.0100172676     0.6070941843  0.0000000000  0.0000000000
     0.0630000000     0.0096896725     0.5908729674  0.0000000000  0.0000000000
     0.0610000000     0.0093621246     0.5745784723  0.0000000000  0.0000000000
     0.0590000000     0.0090346193     0.5582079369  0.0000000000  0.0000000000
     0.0570000000     0.0087071540     0.5417583953  0.0000000000  0.0000000000
     0.0550000000     0.0083797273     0.5252266559  0.0000000000  0.0000000000
     0.0530000000     0.0080523405     0.5086092752  0.0000000000  0.0000000000
     0.0510000000     0.0077249974     0.4919025290  0.0000000000  0.0000000000
     0.0490000000     0.0073977054     0.4751023774 -0.0000000000 -0.0000000000
     0.0470000000     0.0070704760     0.4582044255  0.0000000000  0.0000000000
     0.0450000000     0.0067433257     0.4412038770 -0.0000000000 -0.0000000000
     0.0430000000     0.0064162775     0.4240954783 -0.0000000000 -0.0000000000
     0.0410000000     0.0060893624     0.4068734543 -0.0000000000 -0.0000000000
     0.0390000000     0.0057626208     0.3895314301 -0.0000000000 -0.0000000000
     0.0370000000     0.0054361053     0.3720623374 -0.0000000000 -0.0000000000
     0.0350000000     0.0051098834     0.3544583009  0.0000000000  0.0000000000
     0.0330000000     0.0047840414     0.3367104990 -0.0000000000 -0.0000000000
     0.0310000000     0.0044586892     0.3188089912 -0.0000000000 -0.0000000000
     0.0290000000     0.0041339667     0.3007425023  0.0000000000  0.0000000000
     0.0270000000     0.0038100520     0.2824981482  0.0000000000  0.0000000000
     0.0250000000     0.0034871727     0.2640610835  0.0000000000  0.0000000000
     0.0230000000     0.0031656205     0.2454140402 -0.0000000000 -0.0000000000
     0.0210000000     0.0028457717     0.2265367115  0.0000000000  0.0000000000
     0.0190000000     0.0025281164     0.2074049140  0.0000000000  0.0000000000
     0.0170000000     0.0022132983     0.1879894123  0.0000000000  0.0000000000
     0.0150000000     0.0019021752     0.1682542246  0.0000000000  0.0000000000
     0.0130000000     0.0015959089     0.1481540782  0.0000000000  0.0000000000
     0.0110000000     0.0012961081     0.1276304068  0.0000000000  0.0000000000
     0.0090000000     0.0010050669     0.1066046444  0.0000000000  0.0000000000
     0.0070000000     0.0007261992     0.0849660172  0.0000000000  0.0000000000
     0.0050000000     0.0004649370     0.0625464866  0.0000000000  0.0000000000
     0.0030000000     0.0002310287     0.0390586863  0.0000000000  0.0000000000
     0.0010000000     0.0000473007     0.0138740332  0.0000000000  0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-dens2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7563852994    47.5345598659  0.0000000000  0.0000000000
    10.9810000000     2.7506732946    47.4654414464  0.0000000000  0.0000000000
    10.9610000000     2.7449621291    47.3962942587  0.0000000000  0.0000000000
    10.9410000000     2.7392518105    47.3271183055  0.0000000000  0.0000000000
    10.9210000000     2.7335423288    47.2579133773  0.0000000000  0.0000000000
    10.9010000000     2.7278337026    47.1886796072  0.0000000000  0.0000000000
    10.8810000000     2.7221259221    47.1194167878  0.0000000000  0.0000000000
    10.8610000000     2.7164189919    47.0501248837  0.0000000000  0.0000000000
    10.8410000000     2.7107129203    46.9808039031  0.0000000000  0.0000000000
    10.8210000000     2.7050077049    46.9114537277  0.0000000000  0.0000000000
    10.8010000000     2.6993033439    46.8420742403  0.0000000000  0.0000000000
    10.7810000000     2.6935998491    46.7726654949  0.0000000000  0.0000000000
    10.7610000000     2.6878972154    46.7032273342  0.0000000000  0.0000000000
    10.7410000000     2.6821954479    46.6337597296  0.0000000000  0.0000000000
    10.7210000000     2.6764945453    46.5642625688  0.0000000000  0.0000000000
    10.7010000000     2.6707945199    46.4947359100  0.0000000000  0.0000000000
    10.6810000000     2.6650953636    46.4251795587  0.0000000000  0.0000000000
    10.6610000000     2.6593970823    46.3555934909  0.0000000000  0.0000000000
    10.6410000000     2.6536996817    46.2859776836  0.0000000000  0.0000000000
    10.6210000000     2.6480031611    46.2163320306  0.0000000000  0.0000000000
    10.6010000000     2.6423075266    46.1466565113  0.0000000000  0.0000000000
    10.5810000000     2.6366127709    46.0769509380  0.0000000000  0.0000000000
    10.5610000000     2.6309189071    46.0072153766  0.0000000000  0.0000000000
    10.5410000000     2.6252259351    45.9374497260  0.0000000000  0.0000000000
    10.5210000000     2.6195338546    45.8676538862  0.0000000000  0.0000000000
    10.5010000000     2.6138426724    45.7978278429  0.0000000000  0.0000000000
    10.4810000000     2.6081523820    45.7279714148  0.0000000000  0.0000000000
    10.4610000000     2.6024629971    45.6580846737  0.0000000000  0.0000000000
    10.4410000000     2.5967745148    45.5881674830  0.0000000000  0.0000000000
    10.4210000000     2.5910869357    45.5182197495  0.0000000000  0.0000000000
    10.4010000000     2.5854002706    45.4482415063  0.0000000000  0.0000000000
    10.3810000000     2.5797145135    45.3782325793  0.0000000000  0.0000000000
    10.3610000000     2.5740296689    45.3081929210  0.0000000000  0.0000000000
    10.3410000000     2.5683457447    45.2381225265  0.0000000000  0.0000000000
    10.3210000000     2.5626627319    45.1680211845  0.0000000000  0.0000000000
    10.3010000000     2.5569806455    45.0978889758  0.0000000000  0.0000000000
    10.2810000000     2.5512994838    45.0277257750  0.0000000000  0.0000000000
    10.2610000000     2.5456192483    44.9575314994  0.0000000000  0.0000000000
    10.2410000000     2.5399399443    44.8873061093  0.0000000000  0.0000000000
    10.2210000000     2.5342615672    44.8170494419  0.0000000000  0.0000000000
    10.2010000000     2.5285841325    44.7467615843  0.0000000000  0.0000000000
    10.1810000000     2.5229076291    44.6764422941  0.0000000000  0.0000000000
    10.1610000000     2.5172320662    44.6060915782  0.0000000000  0.0000000000
    10.1410000000     2.5115574530    44.5357094446  0.0000000000  0.0000000000
    10.1210000000     2.5058837790    44.4652956559  0.0000000000  0.0000000000
    10.1010000000     2.5002110604    44.3948503050  0.0000000000  0.0000000000
    10.0810000000     2.4945392870    44.3243731576  0.0000000000  0.0000000000
    10.0610000000     2.4888684687    44.2538642271  0.0000000000  0.0000000000
    10.0410000000     2.4831986088    44.1833234466  0.0000000000  0.0000000000
    10.0210000000     2.4775297109    44.1127507500  0.0000000000  0.0000000000
    10.0010000000     2.4718617786    44.0421460731  0.0000000000  0.0000000000
     9.9810000000     2.4661948060    43.9715092304  0.0000000000  0.0000000000
     9.9610000000     2.4605288036    43.9008402423  0.0000000000  0.0000000000
     9.9410000000     2.4548637723    43.8301390081  0.0000000000  0.0000000000
     9.9210000000     2.4491997197    43.7594055102  0.0000000000  0.0000000000
     9.9010000000     2.4435366438    43.6886396101  0.0000000000  0.0000000000
     9.8810000000     2.4378745458    43.6178412116  0.0000000000  0.0000000000
     9.8610000000     2.4322134307    43.5470102610  0.0000000000  0.0000000000
     9.8410000000     2.4265533034    43.4761467058  0.0000000000  0.0000000000
     9.8210000000     2.4208941624    43.4052504140  0.0000000000  0.0000000000
     9.8010000000     2.4152360197    43.3343214173  0.0000000000  0.0000000000
     9.7810000000     2.4095788676    43.2633595058  0.0000000000  0.0000000000
     9.7610000000     2.4039227119    43.1923646334  0.0000000000  0.0000000000
     9.7410000000     2.3982675647    43.1213368360  0.0000000000  0.0000000000
     9.7210000000     2.3926134191    43.0502759090  0.0000000000  0.0000000000
     9.7010000000     2.3869602749    42.9791817302  0.0000000000  0.0000000000
     9.6810000000     2.3813081510    42.9080544208  0.0000000000  0.0000000000
     9.6610000000     2.3756570347    42.8368937006  0.0000000000  0.0000000000
     9.6410000000     2.3700069391    42.7656996134  0.0000000000  0.0000000000
     9.6210000000     2.3643578582    42.6944719632  0.0000000000  0.0000000000
     9.6010000000     2.3587098052    42.6232107966  0.0000000000  0.0000000000
     9.5810000000     2.3530627747    42.5519159213  0.0000000000  0.0000000000
     9.5610000000     2.3474167802    42.4805873869  0.0000000000  0.0000000000
     9.5410000000     2.3417718102    42.4092249247  0.0000000000  0.0000000000
     9.5210000000     2.3361278818    42.3378286274  0.0000000000  0.0000000000
     9.5010000000     2.3304849903    42.2663983100  0.0000000000  0.0000000000
     9.4810000000     2.3248431435    42.1949339485  0.0000000000  0.0000000000
     9.4610000000     2.3192023434    42.1234354412  0.0000000000  0.0000000000
     9.4410000000     2.3135625889    42.0519026482  0.0000000000  0.0000000000
     9.4210000000     2.3079238886    41.9803355509  0.0000000000  0.0000000000
     9.4010000000     2.3022862447    41.9087340526  0.0000000000  0.0000000000
     9.3810000000     2.2966496570    41.8370980190  0.0000000000  0.0000000000
     9.3610000000     2.2910141343    41.7654274367  0.0000000000  0.0000000000
     9.3410000000     2.2853796766    41.6937221747  0.0000000000  0.0000000000
     9.3210000000     2.2797462872    41.6219821439  0.0000000000  0.0000000000
     9.3010000000     2.2741139724    41.5502072964  0.0000000000  0.0000000000
     9.2810000000     2.2684827359    41.4783975465  0.0000000000  0.0000000000
     9.2610000000     2.2628525722    41.4065526923  0.0000000000  0.0000000000
     9.2410000000     2.2572234977    41.3346728094  0.0000000000  0.0000000000
     9.2210000000     2.2515955041    41.2627576604  0.0000000000  0.0000000000
     9.2010000000     2.2459686081    41.1908073244  0.0000000000  0.0000000000
     9.1810000000     2.2403428021    41.1188215680  0.0000000000  0.0000000000
     9.1610000000     2.2347180908    41.0468003169  0.0000000000  0.0000000000
     9.1410000000     2.2290944792    40.9747434989  0.0000000000  0.0000000000
     9.1210000000     2.2234719785    40.9026511217  0.0000000000  0.0000000000
     9.1010000000     2.2178505820    40.8305229601  0.0000000000  0.0000000000
     9.0810000000     2.2122302952    40.7583589477  0.0000000000  0.0000000000
     9.0610000000     2.2066111239    40.6861590198  0.0000000000  0.0000000000
     9.0410000000     2.2009930741    40.6139231137  0.0000000000  0.0000000000
     9.0210000000     2.1953761459    40.5416510907  0.0000000000  0.0000000000
     9.0010000000     2.1897603457    40.4693428921  0.0000000000  0.0000000000
     8.9810000000     2.1841456742    40.3969983835  0.0000000000  0.0000000000
     8.9610000000     2.1785321380    40.3246175102  0.0000000000  0.0000000000
     8.9410000000     2.1729197353    40.2522001030  0.0000000000  0.0000000000
     8.9210000000     2.1673084763    40.1797461503  0.0000000000  0.0000000000
     8.9010000000     2.1616983624    40.1072555259  0.0000000000  0.0000000000
     8.8810000000     2.1560893983    40.0347281446  0.0000000000  0.0000000000
     8.8610000000     2.1504815830    39.9621638462  0.0000000000  0.0000000000
     8.8410000000     2.1448749305    39.8895626654  0.0000000000  0.0000000000
     8.8210000000     2.1392694371    39.8169244077  0.0000000000  0.0000000000
     8.8010000000     2.1336651056    39.7442489579  0.0000000000  0.0000000000
     8.7810000000     2.1280619446    39.6715362802  0.0000000000  0.0000000000
     8.7610000000     2.1224599573    39.5987862635  0.0000000000  0.0000000000
     8.7410000000     2.1168591409    39.5259987229  0.0000000000  0.0000000000
     8.7210000000     2.1112595109    39.4531737053  0.0000000000  0.0000000000
     8.7010000000     2.1056610649    39.3803110299  0.0000000000  0.0000000000
     8.6810000000     2.1000638072    39.3074105952  0.0000000000  0.0000000000
     8.6610000000     2.0944677418    39.2344723016  0.0000000000  0.0000000000
     8.6410000000     2.0888728732    39.1614960519  0.0000000000  0.0000000000
     8.6210000000     2.0832792033    39.0884817133  0.0000000000  0.0000000000
     8.6010000000     2.0776867427    39.0154292693  0.0000000000  0.0000000000
     8.5810000000     2.0720954880    38.9423385155  0.0000000000  0.0000000000
     8.5610000000     2.0665054474    38.8692094023  0.0000000000  0.0000000000
     8.5410000000     2.0609166267    38.7960418439  0.0000000000  0.0000000000
     8.5210000000     2.0553290230    38.7228356437  0.0000000000  0.0000000000
     8.5010000000     2.0497426512    38.6495908344  0.0000000000  0.0000000000
     8.4810000000     2.0441575090    38.5763072243  0.0000000000  0.0000000000
     8.4610000000     2.0385736003    38.5029846997  0.0000000000  0.0000000000
     8.4410000000     2.0329909318    38.4296231870  0.0000000000  0.0000000000
     8.4210000000     2.0274095051    38.3562225401  0.0000000000  0.0000000000
     8.4010000000     2.0218293304    38.2827827278  0.0000000000  0.0000000000
     8.3810000000     2.0162504039    38.2093035337  0.0000000000  0.0000000000
     8.3610000000     2.0106727393    38.1357849693  0.0000000000  0.0000000000
     8.3410000000     2.0050963333    38.0622268235  0.0000000000  0.0000000000
     8.3210000000     1.9995211943    37.9886290378  0.0000000000  0.0000000000
     8.3010000000     1.9939473255    37.9149914811  0.0000000000  0.0000000000
     8.2810000000     1.9883747300    37.8413140255  0.0000000000  0.0000000000
     8.2610000000     1.9828034171    37.7675966199  0.0000000000  0.0000000000
     8.2410000000     1.9772333878    37.6938391041  0.0000000000  0.0000000000
     8.2210000000     1.9716646462    37.6200413580  0.0000000000  0.0000000000
     8.2010000000     1.9660971996    37.5462033012  0.0000000000  0.0000000000
     8.1810000000     1.9605310525    37.4723248189  0.0000000000  0.0000000000
     8.1610000000     1.9549662099    37.3984057991  0.0000000000  0.0000000000
     8.1410000000     1.9494026714    37.3244460583  0.0000000000  0.0000000000
     8.1210000000     1.9438404483    37.2504455641  0.0000000000  0.0000000000
     8.1010000000     1.9382795406    37.1764041389  0.0000000000  0.0000000000
     8.0810000000     1.9327199600    37.1023217554  0.0000000000  0.0000000000
     8.0610000000     1.9271617018    37.0281981682  0.0000000000  0.0000000000
     8.0410000000     1.9216047782    36.9540333555  0.0000000000  0.0000000000
     8.0210000000     1.9160491906    36.8798271516  0.0000000000  0.0000000000
     8.0010000000     1.9104949463    36.8055794667  0.0000000000  0.0000000000
     7.9810000000     1.9049420473    36.7312901409  0.0000000000  0.0000000000
     7.9610000000     1.8993905068    36.6569591637  0.0000000000  0.0000000000
     7.9410000000     1.8938403167    36.5825862346  0.0000000000  0.0000000000
     7.9210000000     1.8882914907    36.5081713491  0.0000000000  0.0000000000
     7.9010000000     1.8827440377    36.4337144320  0.0000000000  0.0000000000
     7.8810000000     1.8771979503    36.3592151927  0.0000000000  0.0000000000
     7.8610000000     1.8716532459    36.2846736717  0.0000000000  0.0000000000
     7.8410000000     1.8661099235    36.2100896574  0.0000000000  0.0000000000
     7.8210000000     1.8605679901    36.1354630507  0.0000000000  0.0000000000
     7.8010000000     1.8550274507    36.0607937193  0.0000000000  0.0000000000
     7.7810000000     1.8494883104    35.9860815338  0.0000000000  0.0000000000
     7.7610000000     1.8439505720    35.9113263324  0.0000000000  0.0000000000
     7.7410000000     1.8384142468    35.8365280643  0.0000000000  0.0000000000
     7.7210000000     1.8328793381    35.7616865740  0.0000000000  0.0000000000
     7.7010000000     1.8273458472    35.6868016731  0.0000000000  0.0000000000
     7.6810000000     1.8218137861    35.6118733206  0.0000000000  0.0000000000
     7.6610000000     1.8162831540    35.5369012988  0.0000000000  0.0000000000
     7.6410000000     1.8107539610    35.4618855373  0.0000000000  0.0000000000
     7.6210000000     1.8052262123    35.3868258972  0.0000000000  0.0000000000
     7.6010000000     1.7996999107    35.3117222071  0.0000000000  0.0000000000
     7.5810000000     1.7941750648    35.2365743707  0.0000000000  0.0000000000
     7.5610000000     1.7886516806    35.1613822594  0.0000000000  0.0000000000
     7.5410000000     1.7831297622    35.0861457121  0.0000000000  0.0000000000
     7.5210000000     1.7776093137    35.0108645718  0.0000000000  0.0000000000
     7.5010000000     1.7720903451    34.9355387558  0.0000000000  0.0000000000
     7.4810000000     1.7665728613    34.8601681140  0.0000000000  0.0000000000
     7.4610000000     1.7610568676    34.7847524996  0.0000000000  0.0000000000
     7.4410000000     1.7555423698    34.7092917698  0.0000000000  0.0000000000
     7.4210000000     1.7500293714    34.6337857500  0.0000000000  0.0000000000
     7.4010000000     1.7445178814    34.5582343401  0.0000000000  0.0000000000
     7.3810000000     1.7390079066    34.4826374080  0.0000000000  0.0000000000
     7.3610000000     1.7334994516    34.4069947905  0.0000000000  0.0000000000
     7.3410000000     1.7279925215    34.3313063279  0.0000000000  0.0000000000
     7.3210000000     1.7224871267    34.2555719349  0.0000000000  0.0000000000
     7.3010000000     1.7169832704    34.1797914242  0.0000000000  0.0000000000
     7.2810000000     1.7114809588    34.1039646479  0.0000000000  0.0000000000
     7.2610000000     1.7059801984    34.0280914620  0.0000000000  0.0000000000
     7.2410000000     1.7004809962    33.9521717262  0.0000000000  0.0000000000
     7.2210000000     1.6949833595    33.8762053042  0.0000000000  0.0000000000
     7.2010000000     1.6894872909    33.8001919941  0.0000000000  0.0000000000
     7.1810000000     1.6839928011    33.7241317026  0.0000000000  0.0000000000
     7.1610000000     1.6784998961    33.6480242706  0.0000000000  0.0000000000
     7.1410000000     1.6730085823    33.5718695432  0.0000000000  0.0000000000
     7.1210000000     1.6675188665    33.4956673697  0.0000000000  0.0000000000
     7.1010000000     1.6620307534    33.4194175689  0.0000000000  0.0000000000
     7.0810000000     1.6565442507    33.3431199985  0.0000000000  0.0000000000
     7.0610000000     1.6510593690    33.2667745550  0.0000000000  0.0000000000
     7.0410000000     1.6455761067    33.1903809663  0.0000000000  0.0000000000
     7.0210000000     1.6400944804    33.1139392065  0.0000000000  0.0000000000
     7.0010000000     1.6346144893    33.0374490125  0.0000000000  0.0000000000
     6.9810000000     1.6291361457    32.9609102980  0.0000000000  0.0000000000
     6.9610000000     1.6236594550    32.8843228776  0.0000000000  0.0000000000
     6.9410000000     1.6181844277    32.8076866393  0.0000000000  0.0000000000
     6.9210000000     1.6127110601    32.7310012700  0.0000000000  0.0000000000
     6.9010000000     1.6072393737    32.6542668035  0.0000000000  0.0000000000
     6.8810000000     1.6017693657    32.5774829360  0.0000000000  0.0000000000
     6.8610000000     1.5963010436    32.5006495055  0.0000000000  0.0000000000
     6.8410000000     1.5908344202    32.4237664225  0.0000000000  0.0000000000
     6.8210000000     1.5853695041    32.3468335339  0.0000000000  0.0000000000
     6.8010000000     1.5799062945    32.2698505558  0.0000000000  0.0000000000
     6.7810000000     1.5744448055    32.1928174126  0.0000000000  0.0000000000
     6.7610000000     1.5689850422    32.1157338981  0.0000000000  0.0000000000
     6.7410000000     1.5635270150    32.0385998785  0.0000000000  0.0000000000
     6.7210000000     1.5580707275    31.9614151236  0.0000000000  0.0000000000
     6.7010000000     1.5526161908    31.8841795096  0.0000000000  0.0000000000
     6.6810000000     1.5471634098    31.8068928164  0.0000000000  0.0000000000
     6.6610000000     1.5417123965    31.7295549301  0.0000000000  0.0000000000
     6.6410000000     1.5362631566    31.6521656409  0.0000000000  0.0000000000
     6.6210000000     1.5308156987    31.5747247778  0.0000000000  0.0000000000
     6.6010000000     1.5253700293    31.4972321416  0.0000000000  0.0000000000
     6.5810000000     1.5199261580    31.4196875718  0.0000000000  0.0000000000
     6.5610000000     1.5144840902    31.3420908465  0.0000000000  0.0000000000
     6.5410000000     1.5090438410    31.2644418824  0.0000000000  0.0000000000
     6.5210000000     1.5036054098    31.1867403684  0.0000000000  0.0000000000
     6.5010000000     1.4981688128    31.1089862319  0.0000000000  0.0000000000
     6.4810000000     1.4927340553    31.0311792396  0.0000000000  0.0000000000
     6.4610000000     1.4873011452    30.9533191968  0.0000000000  0.0000000000
     6.4410000000     1.4818700911    30.8754059147  0.0000000000  0.0000000000
     6.4210000000     1.4764409020    30.7974392101  0.0000000000  0.0000000000
     6.4010000000     1.4710135877    30.7194189054  0.0000000000  0.0000000000
     6.3810000000     1.4655881559    30.6413447959  0.0000000000  0.0000000000
     6.3610000000     1.4601646176    30.5632167155  0.0000000000  0.0000000000
     6.3410000000     1.4547429771    30.4850344055  0.0000000000  0.0000000000
     6.3210000000     1.4493232510    30.4067977772  0.0000000000  0.0000000000
     6.3010000000     1.4439054402    30.3285065184  0.0000000000  0.0000000000
     6.2810000000     1.4384895579    30.2501604868  0.0000000000  0.0000000000
     6.2610000000     1.4330756154    30.1717595133  0.0000000000  0.0000000000
     6.2410000000     1.4276636179    30.0933033372  0.0000000000  0.0000000000
     6.2210000000     1.4222535756    30.0147917692  0.0000000000  0.0000000000
     6.2010000000     1.4168455018    29.9362246587  0.0000000000  0.0000000000
     6.1810000000     1.4114394011    29.8576017317  0.0000000000  0.0000000000
     6.1610000000     1.4060352880    29.7789228501  0.0000000000  0.0000000000
     6.1410000000     1.4006331662    29.7001877205  0.0000000000  0.0000000000
     6.1210000000     1.3952330490    29.6213961857  0.0000000000  0.0000000000
     6.1010000000     1.3898349483    29.5425480622  0.0000000000  0.0000000000
     6.0810000000     1.3844388697    29.4636430768  0.0000000000  0.0000000000
     6.0610000000     1.3790448285    29.3846810916  0.0000000000  0.0000000000
     6.0410000000     1.3736528295    29.3056618151  0.0000000000  0.0000000000
     6.0210000000     1.3682628849    29.2265850588  0.0000000000  0.0000000000
     6.0010000000     1.3628750096    29.1474506729  0.0000000000  0.0000000000
     5.9810000000     1.3574892040    29.0682582911  0.0000000000  0.0000000000
     5.9610000000     1.3521054885    28.9890078413  0.0000000000  0.0000000000
     5.9410000000     1.3467238695    28.9096990355  0.0000000000  0.0000000000
     5.9210000000     1.3413443557    28.8303316248  0.0000000000  0.0000000000
     5.9010000000     1.3359669591    28.7509053993  0.0000000000  0.0000000000
     5.8810000000     1.3305916943    28.6714201881  0.0000000000  0.0000000000
     5.8610000000     1.3252185679    28.5918757012  0.0000000000  0.0000000000
     5.8410000000     1.3198475919    28.5122717191  0.0000000000  0.0000000000
     5.8210000000     1.3144787787    28.4326080302  0.0000000000  0.0000000000
     5.8010000000     1.3091121393    28.3528843988  0.0000000000  0.0000000000
     5.7810000000     1.3037476857    28.2731005969  0.0000000000  0.0000000000
     5.7610000000     1.2983854260    28.1932563417  0.0000000000  0.0000000000
     5.7410000000     1.2930253737    28.1133514211  0.0000000000  0.0000000000
     5.7210000000     1.2876675428    28.0333856306  0.0000000000  0.0000000000
     5.7010000000     1.2823119418    27.9533586804  0.0000000000  0.0000000000
     5.6810000000     1.2769585841    27.8732703509  0.0000000000  0.0000000000
     5.6610000000     1.2716074820    27.7931203998  0.0000000000  0.0000000000
     5.6410000000     1.2662586462    27.7129085619  0.0000000000  0.0000000000
     5.6210000000     1.2609120886    27.6326345807  0.0000000000  0.0000000000
     5.6010000000     1.2555678235    27.5522982388  0.0000000000  0.0000000000
     5.5810000000     1.2502258643    27.4718992965  0.0000000000  0.0000000000
     5.5610000000     1.2448862189    27.3914374303  0.0000000000  0.0000000000
     5.5410000000     1.2395489042    27.3109124487  0.0000000000  0.0000000000
     5.5210000000     1.2342139318    27.2303240767  0.0000000000  0.0000000000
     5.5010000000     1.2288813144    27.1496720481  0.0000000000  0.0000000000
     5.4810000000     1.2235510631    27.0689560754  0.0000000000  0.0000000000
     5.4610000000     1.2182231942    26.9881759413  0.0000000000  0.0000000000
     5.4410000000     1.2128977186    26.9073313461  0.0000000000  0.0000000000
     5.4210000000     1.2075746505    26.8264220300  0.0000000000  0.0000000000
     5.4010000000     1.2022540044    26.7454477423  0.0000000000  0.0000000000
     5.3810000000     1.1969357941    26.6644082119  0.0000000000  0.0000000000
     5.3610000000     1.1916200321    26.5833031465  0.0000000000  0.0000000000
     5.3410000000     1.1863067301    26.5021322338  0.0000000000  0.0000000000
     5.3210000000     1.1809959063    26.4208952618  0.0000000000  0.0000000000
     5.3010000000     1.1756875742    26.3395919378  0.0000000000  0.0000000000
     5.2810000000     1.1703817460    26.2582219492  0.0000000000  0.0000000000
     5.2610000000     1.1650784371    26.1767850237  0.0000000000  0.0000000000
     5.2410000000     1.1597776637    26.0952808992  0.0000000000  0.0000000000
     5.2210000000     1.1544794371    26.0137092340  0.0000000000  0.0000000000
     5.2010000000     1.1491837754    25.9320697870  0.0000000000  0.0000000000
     5.1810000000     1.1438906920    25.8503622379  0.0000000000  0.0000000000
     5.1610000000     1.1386002051    25.7685863367  0.0000000000  0.0000000000
     5.1410000000     1.1333123241    25.6867416957  0.0000000000  0.0000000000
     5.1210000000     1.1280270694    25.6048280868  0.0000000000  0.0000000000
     5.1010000000     1.1227444544    25.5228451742  0.0000000000  0.0000000000
     5.0810000000     1.1174644976    25.4407926928  0.0000000000  0.0000000000
     5.0610000000     1.1121872108    25.3586702704  0.0000000000  0.0000000000
     5.0410000000     1.1069126145    25.2764776646  0.0000000000  0.0000000000
     5.0210000000     1.1016407209    25.1942144974  0.0000000000  0.0000000000
     5.0010000000     1.0963715489    25.1118804906  0.0000000000  0.0000000000
     4.9810000000     1.0911051146    25.0294753195  0.0000000000  0.0000000000
     4.9610000000     1.0858414354    24.9469986712  0.0000000000  0.0000000000
     4.9410000000     1.0805805298    24.8644502450  0.0000000000  0.0000000000
     4.9210000000     1.0753224098    24.7818296361  0.0000000000  0.0000000000
     4.9010000000     1.0700670982    24.6991365977  0.0000000000  0.0000000000
     4.8810000000     1.0648146093    24.6163707504  0.0000000000  0.0000000000
     4.8610000000     1.0595649644    24.5335318141  0.0000000000  0.0000000000
     4.8410000000     1.0543181766    24.4506193776  0.0000000000  0.0000000000
     4.8210000000     1.0490742659    24.3676331292  0.0000000000  0.0000000000
     4.8010000000     1.0438332515    24.2845727417  0.0000000000  0.0000000000
     4.7810000000     1.0385951522    24.2014378722  0.0000000000  0.0000000000
     4.7610000000     1.0333599861    24.1182281628  0.0000000000  0.0000000000
     4.7410000000     1.0281277707    24.0349432409  0.0000000000  0.0000000000
     4.7210000000     1.0228985268    23.9515827763  0.0000000000  0.0000000000
     4.7010000000     1.0176722744    23.8681464239  0.0000000000  0.0000000000
     4.6810000000     1.0124490314    23.7846337964  0.0000000000  0.0000000000
     4.6610000000     1.0072288188    23.7010445489  0.0000000000  0.0000000000
     4.6410000000     1.0020116537    23.6173782664  0.0000000000  0.0000000000
     4.6210000000     0.9967975613    23.5336346615  0.0000000000  0.0000000000
     4.6010000000     0.9915865596    23.4498133205  0.0000000000  0.0000000000
     4.5810000000     0.9863786679    23.3659138448  0.0000000000  0.0000000000
     4.5610000000     0.9811739088    23.2819358795  0.0000000000  0.0000000000
     4.5410000000     0.9759723026    23.1978790288  0.0000000000  0.0000000000
     4.5210000000     0.9707738712    23.1137429125  0.0000000000  0.0000000000
     4.5010000000     0.9655786360    23.0295271386  0.0000000000  0.0000000000
     4.4810000000     0.9603866201    22.9452313309  0.0000000000  0.0000000000
     4.4610000000     0.9551978445    22.8608550736  0.0000000000  0.0000000000
     4.4410000000     0.9500123318    22.7763979677  0.0000000000  0.0000000000
     4.4210000000     0.9448301060    22.6918596306  0.0000000000  0.0000000000
     4.4010000000     0.9396511859    22.6072395864  0.0000000000  0.0000000000
     4.3810000000     0.9344755986    22.5225374862  0.0000000000  0.0000000000
     4.3610000000     0.9293033694    22.4377529435  0.0000000000  0.0000000000
     4.3410000000     0.9241345168    22.3528854516  0.0000000000  0.0000000000
     4.3210000000     0.9189690677    22.2679346319  0.0000000000  0.0000000000
     4.3010000000     0.9138070471    22.1829000686  0.0000000000  0.0000000000
     4.2810000000     0.9086484784    22.0977813093  0.0000000000  0.0000000000
     4.2610000000     0.9034933868    22.0125779206  0.0000000000  0.0000000000
     4.2410000000     0.8983417991    21.9272894872  0.0000000000  0.0000000000
     4.2210000000     0.8931937403    21.8419155586  0.0000000000  0.0000000000
     4.2010000000     0.8880492343    21.7564556495  0.0000000000  0.0000000000
     4.1810000000     0.8829083081    21.6709093212  0.0000000000  0.0000000000
     4.1610000000     0.8777709906    21.5852761542  0.0000000000  0.0000000000
     4.1410000000     0.8726373090    21.4995556951  0.0000000000  0.0000000000
     4.1210000000     0.8675072863    21.4137474037  0.0000000000  0.0000000000
     4.1010000000     0.8623809534    21.3278508673  0.0000000000  0.0000000000
     4.0810000000     0.8572583385    21.2418656136  0.0000000000  0.0000000000
     4.0610000000     0.8521394684    21.1557911381  0.0000000000  0.0000000000
     4.0410000000     0.8470243736    21.0696269840  0.0000000000  0.0000000000
     4.0210000000     0.8419130814    20.9833726366  0.0000000000  0.0000000000
     4.0010000000     0.8368056215    20.8970276031  0.0000000000  0.0000000000
     3.9810000000     0.8317020253    20.8105914128  0.0000000000  0.0000000000
     3.9610000000     0.8266023218    20.7240635383  0.0000000000  0.0000000000
     3.9410000000     0.8215065433    20.6374435012  0.0000000000  0.0000000000
     3.9210000000     0.8164147198    20.5507307673  0.0000000000  0.0000000000
     3.9010000000     0.8113268818    20.4639248000  0.0000000000  0.0000000000
     3.8810000000     0.8062430633    20.3770251122  0.0000000000  0.0000000000
     3.8610000000     0.8011632961    20.2900311626  0.0000000000  0.0000000000
     3.8410000000     0.7960876109    20.2029423825  0.0000000000  0.0000000000
     3.8210000000     0.7910160441    20.1157582796  0.0000000000  0.0000000000
     3.8010000000     0.7859486277    20.0284782831  0.0000000000  0.0000000000
     3.7810000000     0.7808853980    19.9411018733  0.0000000000  0.0000000000
     3.7610000000     0.7758263873    19.8536284531  0.0000000000  0.0000000000
     3.7410000000     0.7707716320    19.7660574775  0.0000000000  0.0000000000
     3.7210000000     0.7657211692    19.6783884019  0.0000000000  0.0000000000
     3.7010000000     0.7606750325    19.5906206065  0.0000000000  0.0000000000
     3.6810000000     0.7556332595    19.5027535241  0.0000000000  0.0000000000
     3.6610000000     0.7505958888    19.4147865897  0.0000000000  0.0000000000
     3.6410000000     0.7455629572    19.3267191897  0.0000000000  0.0000000000
     3.6210000000     0.7405345039    19.2385507393  0.0000000000  0.0000000000
     3.6010000000     0.7355105679    19.1502806316  0.0000000000  0.0000000000
     3.5810000000     0.7304911879    19.0619082385  0.0000000000  0.0000000000
     3.5610000000     0.7254764038    18.9734329365  0.0000000000  0.0000000000
     3.5410000000     0.7204662584    18.8848541319  0.0000000000  0.0000000000
     3.5210000000     0.7154607913    18.7961711613  0.0000000000  0.0000000000
     3.5010000000     0.7104600465    18.7073834171  0.0000000000  0.0000000000
     3.4810000000     0.7054640649    18.6184902235  0.0000000000  0.0000000000
     3.4610000000     0.7004728893    18.5294909118  0.0000000000  0.0000000000
     3.4410000000     0.6954865663    18.4403848699  0.0000000000  0.0000000000
     3.4210000000     0.6905051390    18.3511713948  0.0000000000  0.0000000000
     3.4010000000     0.6855286530    18.2618498170  0.0000000000  0.0000000000
     3.3810000000     0.6805571547    18.1724194512  0.0000000000  0.0000000000
     3.3610000000     0.6755906917    18.0828796216  0.0000000000  0.0000000000
     3.3410000000     0.6706293097    17.9932295893  0.0000000000  0.0000000000
     3.3210000000     0.6656730586    17.9034686751  0.0000000000  0.0000000000
     3.3010000000     0.6607219878    17.8135961621  0.0000000000  0.0000000000
     3.2810000000     0.6557761483    17.7236113451  0.0000000000  0.0000000000
     3.2610000000     0.6508355879    17.6335134349  0.0000000000  0.0000000000
     3.2410000000     0.6459003606    17.5433017279  0.0000000000  0.0000000000
     3.2210000000     0.6409705195    17.4529754853  0.0000000000  0.0000000000
     3.2010000000     0.6360461162    17.3625339114  0.0000000000  0.0000000000
     3.1810000000     0.6311272057    17.2719762490  0.0000000000  0.0000000000
     3.1610000000     0.6262138453    17.1813017560  0.0000000000  0.0000000000
     3.1410000000     0.6213060882    17.0905095882  0.0000000000  0.0000000000
     3.1210000000     0.6164039938    16.9995989888  0.0000000000  0.0000000000
     3.1010000000     0.6115076202    16.9085691476  0.0000000000  0.0000000000
     3.0810000000     0.6066170254    16.8174192257  0.0000000000  0.0000000000
     3.0610000000     0.6017322715    16.7261484261  0.0000000000  0.0000000000
     3.0410000000     0.5968534179    16.6347558776  0.0000000000  0.0000000000
     3.0210000000     0.5919805283    16.5432407528  0.0000000000  0.0000000000
     3.0010000000     0.5871136666    16.4516021982  0.0000000000  0.0000000000
     2.9810000000     0.5822528969    16.3598393355  0.0000000000  0.0000000000
     2.9610000000     0.5773982855    16.2679512856  0.0000000000  0.0000000000
     2.9410000000     0.5725499000    16.1759371691  0.0000000000  0.0000000000
     2.9210000000     0.5677078077    16.0837960616  0.0000000000  0.0000000000
     2.9010000000     0.5628720804    15.9915270856  0.0000000000  0.0000000000
     2.8810000000     0.5580427870    15.8991292750  0.0000000000  0.0000000000
     2.8610000000     0.5532200009    15.8066017122  0.0000000000  0.0000000000
     2.8410000000     0.5484037954    15.7139434382  0.0000000000  0.0000000000
     2.8210000000     0.5435942462    15.6211534989  0.0000000000  0.0000000000
     2.8010000000     0.5387914303    15.5282309231  0.0000000000  0.0000000000
     2.7810000000     0.5339954257    15.4351747236  0.0000000000  0.0000000000
     2.7610000000     0.5292063122    15.3419838985  0.0000000000  0.0000000000
     2.7410000000     0.5244241698    15.2486574093  0.0000000000  0.0000000000
     2.7210000000     0.5196490826    15.1551942492  0.0000000000  0.0000000000
     2.7010000000     0.5148811353    15.0615933766  0.0000000000  0.0000000000
     2.6810000000     0.5101204132    14.9678537171  0.0000000000  0.0000000000
     2.6610000000     0.5053670047    14.8739742078  0.0000000000  0.0000000000
     2.6410000000     0.5006210006    14.7799537769  0.0000000000  0.0000000000
     2.6210000000     0.4958824924    14.6857913219  0.0000000000  0.0000000000
     2.6010000000     0.4911515731    14.5914857117  0.0000000000  0.0000000000
     2.5810000000     0.4864283391    14.4970358304  0.0000000000  0.0000000000
     2.5610000000     0.4817128873    14.4024405138  0.0000000000  0.0000000000
     2.5410000000     0.4770053182    14.3076986147  0.0000000000  0.0000000000
     2.5210000000     0.4723057320    14.2128089183  0.0000000000  0.0000000000
     2.5010000000     0.4676142352    14.1177702721  0.0000000000  0.0000000000
     2.4810000000     0.4629309328    14.0225814364  0.0000000000  0.0000000000
     2.4610000000     0.4582559343    13.9272411927  0.0000000000  0.0000000000
     2.4410000000     0.4535893493    13.8317482597  0.0000000000  0.0000000000
     2.4210000000     0.4489312939    13.7361014214  0.0000000000  0.0000000000
     2.4010000000     0.4442818819    13.6402993378  0.0000000000  0.0000000000
     2.3810000000     0.4396412327    13.5443407150  0.0000000000  0.0000000000
     2.3610000000     0.4350094695    13.4482242638  0.0000000000  0.0000000000
     2.3410000000     0.4303867148    13.3519485962  0.0000000000  0.0000000000
     2.3210000000     0.4257730959    13.2555123521  0.0000000000  0.0000000000
     2.3010000000     0.4211687438    13.1589141583  0.0000000000  0.0000000000
     2.2810000000     0.4165737918    13.0621526088  0.0000000000  0.0000000000
     2.2610000000     0.4119883760    12.9652262660  0.0000000000  0.0000000000
     2.2410000000     0.4074126353    12.8681336624  0.0000000000  0.0000000000
     2.2210000000     0.4028467147    12.7708733618  0.0000000000  0.0000000000
     2.2010000000     0.3982907592    12.6734438389  0.0000000000  0.0000000000
     2.1810000000     0.3937449203    12.5758436017  0.0000000000  0.0000000000
     2.1610000000     0.3892093503    12.4780710714  0.0000000000  0.0000000000
     2.1410000000     0.3846842071    12.3801246842  0.0000000000  0.0000000000
     2.1210000000     0.3801696534    12.2820028719  0.0000000000  0.0000000000
     2.1010000000     0.3756658544    12.1837040027  0.0000000000  0.0000000000
     2.0810000000     0.3711729794    12.0852264224  0.0000000000  0.0000000000
     2.0610000000     0.3666912025    11.9865684550  0.0000000000  0.0000000000
     2.0410000000     0.3622207034    11.8877284233  0.0000000000  0.0000000000
     2.0210000000     0.3577616650    11.7887045904  0.0000000000  0.0000000000
     2.0010000000     0.3533142752    11.6894952000  0.0000000000  0.0000000000
     1.9810000000     0.3488787276    11.5900984769  0.0000000000  0.0000000000
     1.9610000000     0.3444552195    11.4905125889  0.0000000000  0.0000000000
     1.9410000000     0.3400439549    11.3907357055  0.0000000000  0.0000000000
     1.9210000000     0.3356451430    11.2907659597  0.0000000000  0.0000000000
     1.9010000000     0.3312589968    11.1906014101  0.0000000000  0.0000000000
     1.8810000000     0.3268857383    11.0902401566  0.0000000000  0.0000000000
     1.8610000000     0.3225255929    10.9896802064  0.0000000000  0.0000000000
     1.8410000000     0.3181787930    10.8889195511  0.0000000000  0.0000000000
     1.8210000000     0.3138455783    10.7879561667  0.0000000000  0.0000000000
     1.8010000000     0.3095261938    10.6867879662  0.0000000000  0.0000000000
     1.7810000000     0.3052208918    10.5854128380  0.0000000000  0.0000000000
     1.7610000000     0.3009299317    10.4838286267  0.0000000000  0.0000000000
     1.7410000000     0.2966535802    10.3820331518  0.0000000000  0.0000000000
     1.7210000000     0.2923921114    10.2800241799  0.0000000000  0.0000000000
     1.7010000000     0.2881458079    10.1777994613  0.0000000000  0.0000000000
     1.6810000000     0.2839149590    10.0753566742  0.0000000000  0.0000000000
     1.6610000000     0.2796998633     9.9726934805  0.0000000000  0.0000000000
     1.6410000000     0.2755008268     9.8698074695  0.0000000000  0.0000000000
     1.6210000000     0.2713181660     9.7666962311  0.0000000000  0.0000000000
     1.6010000000     0.2671522058     9.6633573003  0.0000000000  0.0000000000
     1.5810000000     0.2630032781     9.5597881037  0.0000000000  0.0000000000
     1.5610000000     0.2588717283     9.4559861202  0.0000000000  0.0000000000
     1.5410000000     0.2547579088     9.3519487108  0.0000000000  0.0000000000
     1.5210000000     0.2506621829     9.2476732081  0.0000000000  0.0000000000
     1.5010000000     0.2465849244     9.1431568980  0.0000000000  0.0000000000
     1.4810000000     0.2425265180     9.0383970203  0.0000000000  0.0000000000
     1.4610000000     0.2384873589     8.9333907601  0.0000000000  0.0000000000
     1.4410000000     0.2344678532     8.8281352315  0.0000000000  0.0000000000
     1.4210000000     0.2304684181     8.7226274969  0.0000000000  0.0000000000
     1.4010000000     0.2264894841     8.6168646029  0.0000000000  0.0000000000
     1.3810000000     0.2225314920     8.5108434966  0.0000000000  0.0000000000
     1.3610000000     0.2185948943     8.4045610647  0.0000000000  0.0000000000
     1.3410000000     0.2146801569     8.2980141630  0.0000000000  0.0000000000
     1.3210000000     0.2107877571     8.1911995631  0.0000000000  0.0000000000
     1.3010000000     0.2069181846     8.0841139773  0.0000000000  0.0000000000
     1.2810000000     0.2030719421     7.9767540678  0.0000000000  0.0000000000
     1.2610000000     0.1992495439     7.8691164085  0.0000000000  0.0000000000
     1.2410000000     0.1954515167     7.7611975082  0.0000000000  0.0000000000
     1.2210000000     0.1916783999     7.6529938196  0.0000000000  0.0000000000
     1.2010000000     0.1879307442     7.5445017119  0.0000000000  0.0000000000
     1.1810000000     0.1842091121     7.4357174721  0.0000000000  0.0000000000
     1.1610000000     0.1805140770     7.3266373203  0.0000000000  0.0000000000
     1.1410000000     0.1768462240     7.2172574145  0.0000000000  0.0000000000
     1.1210000000     0.1732061466     7.1075737986  0.0000000000  0.0000000000
     1.1010000000     0.1695944478     6.9975824405  0.0000000000  0.0000000000
     1.0810000000     0.1660117386     6.8872792233  0.0000000000  0.0000000000
     1.0610000000     0.1624586370     6.7766599495  0.0000000000  0.0000000000
     1.0410000000     0.1589357652     6.6657203033  0.0000000000  0.0000000000
     1.0210000000     0.1554437497     6.5544558939  0.0000000000  0.0000000000
     1.0010000000     0.1519832173     6.4428621996  0.0000000000  0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-dens3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9742990203   182.1707234587  0.0000000000  0.0000000000
    60.9010000000    17.9430637778   181.9400097662  0.0000000000  0.0000000000
    60.8010000000    17.9118301680   181.7092046456  0.0000000000  0.0000000000
    60.7010000000    17.8805982219   181.4783081119  0.0000000000  0.0000000000
    60.6010000000    17.8493678896   181.2473195825  0.0000000000  0.0000000000
    60.5010000000    17.8181392301   181.0162392780  0.0000000000  0.0000000000
    60.4010000000    17.7869122217   180.7850668218  0.0000000000  0.0000000000
    60.3010000000    17.7556868434   180.5538018412  0.0000000000  0.0000000000
    60.2010000000    17.7244631284   180.3224443652  0.0000000000  0.0000000000
    60.1010000000    17.6932411105   180.0909944252  0.0000000000  0.0000000000
    60.0010000000    17.6620207165   179.8594512595  0.0000000000  0.0000000000
    59.9010000000    17.6308020081   179.6278151046  0.0000000000  0.0000000000
    59.8010000000    17.5995849669   179.3960856034  0.0000000000  0.0000000000
    59.7010000000    17.5683696285   179.1642627987  0.0000000000  0.0000000000
    59.6010000000    17.5371559490   178.9323461413  0.0000000000  0.0000000000
    59.5010000000    17.5059439651   178.7003356803  0.0000000000  0.0000000000
    59.4010000000    17.4747336873   178.4682312693  0.0000000000  0.0000000000
    59.3010000000    17.4435251000   178.2360325669  0.0000000000  0.0000000000
    59.2010000000    17.4123182147   178.0037394333  0.0000000000  0.0000000000
    59.1010000000    17.3811130172   177.7713515340  0.0000000000  0.0000000000
    59.0010000000    17.3499095464   177.5388689326  0.0000000000  0.0000000000
    58.9010000000    17.3187077628   177.3062911041  0.0000000000  0.0000000000
    58.8010000000    17.2875077327   177.0736183149  0.0000000000  0.0000000000
    58.7010000000    17.2563094177   176.8408500466  0.0000000000  0.0000000000
    58.6010000000    17.2251128063   176.6079859816  0.0000000000  0.0000000000
    58.5010000000    17.1939179663   176.3750263950  0.0000000000  0.0000000000
    58.4010000000    17.1627248085   176.1419703865  0.0000000000  0.0000000000
    58.3010000000    17.1315334281   175.9088184334  0.0000000000  0.0000000000
    58.2010000000    17.1003437897   175.6755700351  0.0000000000  0.0000000000
    58.1010000000    17.0691558845   175.4422248908  0.0000000000  0.0000000000
    58.0010000000    17.0379697307   175.2087828989  0.0000000000  0.0000000000
    57.9010000000    17.0067853469   174.9752439610  0.0000000000  0.0000000000
    57.8010000000    16.9756027523   174.7416079815  0.0000000000  0.0000000000
    57.7010000000    16.9444218884   174.5078742830  0.0000000000  0.0000000000
    57.6010000000    16.9132428016   174.2740429724  0.0000000000  0.0000000000
    57.5010000000    16.8820654869   174.0401137698  0.0000000000  0.0000000000
    57.4010000000    16.8508899657   173.8060865932  0.0000000000  0.0000000000
    57.3010000000    16.8197162340   173.5719611696  0.0000000000  0.0000000000
    57.2010000000    16.7885442887   173.3377372297  0.0000000000  0.0000000000
    57.1010000000    16.7573741269   173.1034145079  0.0000000000  0.0000000000
    57.0010000000    16.7262057725   172.8689929360  0.0000000000  0.0000000000
    56.9010000000    16.6950392241   172.6344722555  0.0000000000  0.0000000000
    56.8010000000    16.6638744807   172.3998522114  0.0000000000  0.0000000000
    56.7010000000    16.6327115422   172.1651325527  0.0000000000  0.0000000000
    56.6010000000    16.6015504347   171.9303132250  0.0000000000  0.0000000000
    56.5010000000    16.5703911591   171.6953939843  0.0000000000  0.0000000000
    56.4010000000    16.5392336915   171.4603743975  0.0000000000  0.0000000000
    56.3010000000    16.5080780854   171.2252546136  0.0000000000  0.0000000000
    56.2010000000    16.4769242925   170.9900340146  0.0000000000  0.0000000000
    56.1010000000    16.4457723419   170.7547125642  0.0000000000  0.0000000000
    56.0010000000    16.4146222633   170.5192902293  0.0000000000  0.0000000000
    55.9010000000    16.3834740107   170.2837664042  0.0000000000  0.0000000000
    55.8010000000    16.3523276148   170.0481410634  0.0000000000  0.0000000000
    55.7010000000    16.3211830819   169.8124139932  0.0000000000  0.0000000000
    55.6010000000    16.2900404439   169.5765851750  0.0000000000  0.0000000000
    55.5010000000    16.2588996576   169.3406540196  0.0000000000  0.0000000000
    55.4010000000    16.2277607564   169.1046205163  0.0000000000  0.0000000000
    55.3010000000    16.1966237490   168.8684844665  0.0000000000  0.0000000000
    55.2010000000    16.1654885943   168.6322452941  0.0000000000  0.0000000000
    55.1010000000    16.1343553528   168.3959031904  0.0000000000  0.0000000000
    55.0010000000    16.1032240098   168.1594577780  0.0000000000  0.0000000000
    54.9010000000    16.0720945769   167.9229088742  0.0000000000  0.0000000000
    54.8010000000    16.0409670409   167.6862561103  0.0000000000  0.0000000000
    54.7010000000    16.0098414395   167.4494995016  0.0000000000  0.0000000000
    54.6010000000    15.9787177361   167.2126384979  0.0000000000  0.0000000000
    54.5010000000    15.9475959697   166.9756731223  0.0000000000  0.0000000000
    54.4010000000    15.9164761301   166.7386030228  0.0000000000  0.0000000000
    54.3010000000    15.8853582078   166.5014278518  0.0000000000  0.0000000000
    54.2010000000    15.8542422437   166.2641476444  0.0000000000  0.0000000000
    54.1010000000    15.8231282051   166.0267618722  0.0000000000  0.0000000000
    54.0010000000    15.7920161340   165.7892705784  0.0000000000  0.0000000000
    53.9010000000    15.7609060239   165.5516734320  0.0000000000  0.0000000000
    53.8010000000    15.7297978690   165.3139701071  0.0000000000  0.0000000000
    53.7010000000    15.6986916886   165.0761604701  0.0000000000  0.0000000000
    53.6010000000    15.6675874785   164.8382442037  0.0000000000  0.0000000000
    53.5010000000    15.6364852351   164.6002209950  0.0000000000  0.0000000000
    53.4010000000    15.6053849799   164.3620907235  0.0000000000  0.0000000000
    53.3010000000    15.5742867108   164.1238530851  0.0000000000  0.0000000000
    53.2010000000    15.5431904508   163.8855079676  0.0000000000  0.0000000000
    53.1010000000    15.5120961749   163.6470548888  0.0000000000  0.0000000000
    53.0010000000    15.4810039076   163.4084937454  0.0000000000  0.0000000000
    52.9010000000    15.4499136497   163.1698242515  0.0000000000  0.0000000000
    52.8010000000    15.4188254272   162.9310463123  0.0000000000  0.0000000000
    52.7010000000    15.3877392180   162.6921594643  0.0000000000  0.0000000000
    52.6010000000    15.3566550255   162.4531634358  0.0000000000  0.0000000000
    52.5010000000    15.3255728776   162.2140581453  0.0000000000  0.0000000000
    52.4010000000    15.2944927792   161.9748433300  0.0000000000  0.0000000000
    52.3010000000    15.2634147114   161.7355185457  0.0000000000  0.0000000000
    52.2010000000    15.2323387047   161.4960837250  0.0000000000  0.0000000000
    52.1010000000    15.2012647661   161.2565386189  0.0000000000  0.0000000000
    52.0010000000    15.1701928793   161.0168827981  0.0000000000  0.0000000000
    51.9010000000    15.1391230530   160.7771160237  0.0000000000  0.0000000000
    51.8010000000    15.1080553205   160.5372382464  0.0000000000  0.0000000000
    51.7010000000    15.0769896442   160.2972488670  0.0000000000  0.0000000000
    51.6010000000    15.0459260828   160.0571480302  0.0000000000  0.0000000000
    51.5010000000    15.0148646005   159.8169351472  0.0000000000  0.0000000000
    51.4010000000    14.9838052336   159.5766101873  0.0000000000  0.0000000000
    51.3010000000    14.9527479480   159.3361725726  0.0000000000  0.0000000000
    51.2010000000    14.9216928054   159.0956224660  0.0000000000  0.0000000000
    51.1010000000    14.8906397733   158.8549592995  0.0000000000  0.0000000000
    51.0010000000    14.8595888441   158.6141826951  0.0000000000  0.0000000000
    50.9010000000    14.8285400581   158.3732926464  0.0000000000  0.0000000000
    50.8010000000    14.7974934092   158.1322887851  0.0000000000  0.0000000000
    50.7010000000    14.7664488921   157.8911707484  0.0000000000  0.0000000000
    50.6010000000    14.7354065496   157.6499385446  0.0000000000  0.0000000000
    50.5010000000    14.7043663546   157.4085916384  0.0000000000  0.0000000000
    50.4010000000    14.6733283047   157.1671296834  0.0000000000  0.0000000000
    50.3010000000    14.6422924449   156.9255527027  0.0000000000  0.0000000000
    50.2010000000    14.6112587511   156.6838601778  0.0000000000  0.0000000000
    50.1010000000    14.5802272233   156.4420517785  0.0000000000  0.0000000000
    50.0010000000    14.5491979091   156.2001275430  0.0000000000  0.0000000000
    49.9010000000    14.5181707870   155.9580869698  0.0000000000  0.0000000000
    49.8010000000    14.4871458599   155.7159297447  0.0000000000  0.0000000000
    49.7010000000    14.4561231547   155.4736557403  0.0000000000  0.0000000000
    49.6010000000    14.4251026525   155.2312644725  0.0000000000  0.0000000000
    49.5010000000    14.3940843592   154.9887556440  0.0000000000  0.0000000000
    49.4010000000    14.3630683041   154.7461291438  0.0000000000  0.0000000000
    49.3010000000    14.3320544946   154.5033846854  0.0000000000  0.0000000000
    49.2010000000    14.3010429158   154.2605218081  0.0000000000  0.0000000000
    49.1010000000    14.2700335771   154.0175402372  0.0000000000  0.0000000000
    49.0010000000    14.2390265115   153.7744398838  0.0000000000  0.0000000000
    48.9010000000    14.2080216843   153.5312201249  0.0000000000  0.0000000000
    48.8010000000    14.1770191303   153.2878808832  0.0000000000  0.0000000000
    48.7010000000    14.1460188853   153.0444220859  0.0000000000  0.0000000000
    48.6010000000    14.1150208948   152.8008429497  0.0000000000  0.0000000000
    48.5010000000    14.0840251964   152.5571434142  0.0000000000  0.0000000000
    48.4010000000    14.0530317834   152.3133230667  0.0000000000  0.0000000000
    48.3010000000    14.0220406951   152.0693818580  0.0000000000  0.0000000000
    48.2010000000    13.9910519266   151.8253193874  0.0000000000  0.0000000000
    48.1010000000    13.9600654515   151.5811350826  0.0000000000  0.0000000000
    48.0010000000    13.9290813120   151.3368289123  0.0000000000  0.0000000000
    47.9010000000    13.8980995063   151.0924004946  0.0000000000  0.0000000000
    47.8010000000    13.8671200336   150.8478494545  0.0000000000  0.0000000000
    47.7010000000    13.8361429166   150.6031756005  0.0000000000  0.0000000000
    47.6010000000    13.8051681564   150.3583785701  0.0000000000  0.0000000000
    47.5010000000    13.7741957554   150.1134580072  0.0000000000  0.0000000000
    47.4010000000    13.7432257392   149.8684137390  0.0000000000  0.0000000000
    47.3010000000    13.7122580675   149.6232450690  0.0000000000  0.0000000000
    47.2010000000    13.6812928128   149.3779521905  0.0000000000  0.0000000000
    47.1010000000    13.6503299368   149.1325344203  0.0000000000  0.0000000000
    47.0010000000    13.6193694471   148.8869914353  0.0000000000  0.0000000000
    46.9010000000    13.5884113969   148.6413232708  0.0000000000  0.0000000000
    46.8010000000    13.5574557291   148.3955290890  0.0000000000  0.0000000000
    46.7010000000    13.5265024990   148.1496089380  0.0000000000  0.0000000000
    46.6010000000    13.4955516962   147.9035623457  0.0000000000  0.0000000000
    46.5010000000    13.4646033337   147.6573890221  0.0000000000  0.0000000000
    46.4010000000    13.4336574254   147.4110886842  0.0000000000  0.0000000000
    46.3010000000    13.4027139427   147.1646607062  0.0000000000  0.0000000000
    46.2010000000    13.3717729455   146.9181051684  0.0000000000  0.0000000000
    46.1010000000    13.3408344294   146.6714216336  0.0000000000  0.0000000000
    46.0010000000    13.3098983690   146.4246094977  0.0000000000  0.0000000000
    45.9010000000    13.2789648058   146.1776686870  0.0000000000  0.0000000000
    45.8010000000    13.2480337386   145.9305987859  0.0000000000  0.0000000000
    45.7010000000    13.2171051676   145.6833993866  0.0000000000  0.0000000000
    45.6010000000    13.1861790940   145.4360700887  0.0000000000  0.0000000000
    45.5010000000    13.1552555636   145.1886108459  0.0000000000  0.0000000000
    45.4010000000    13.1243345584   144.9410210987  0.0000000000  0.0000000000
    45.3010000000    13.0934160616   144.6933002961  0.0000000000  0.0000000000
    45.2010000000    13.0625001439   144.4454485859  0.0000000000  0.0000000000
    45.1010000000    13.0315867480   144.1974650865  0.0000000000  0.0000000000
    45.0010000000    13.0006759252   143.9493497877  0.0000000000  0.0000000000
    44.9010000000    12.9697676637   143.7011021688  0.0000000000  0.0000000000
    44.8010000000    12.9388619959   143.4527220617  0.0000000000  0.0000000000
    44.7010000000    12.9079589124   143.2042089616  0.0000000000  0.0000000000
    44.6010000000    12.8770584264   142.9555625434  0.0000000000  0.0000000000
    44.5010000000    12.8461605312   142.7067823189  0.0000000000  0.0000000000
    44.4010000000    12.8152652428   142.4578679790  0.0000000000  0.0000000000
    44.3010000000    12.7843725993   142.2088193934  0.0000000000  0.0000000000
    44.2010000000    12.7534825766   141.9596359266  0.0000000000  0.0000000000
    44.1010000000    12.7225951732   141.7103171229  0.0000000000  0.0000000000
    44.0010000000    12.6917104311   141.4608628757  0.0000000000  0.0000000000
    43.9010000000    12.6608283512   141.2112727452  0.0000000000  0.0000000000
    43.8010000000    12.6299489360   140.9615463001  0.0000000000  0.0000000000
    43.7010000000    12.5990721890   140.7116831176  0.0000000000  0.0000000000
    43.6010000000    12.5681981363   140.4616829531  0.0000000000  0.0000000000
    43.5010000000    12.5373267634   140.2115452312  0.0000000000  0.0000000000
    43.4010000000    12.5064580987   139.9612697239  0.0000000000  0.0000000000
    43.3010000000    12.4755921514   139.7108560424  0.0000000000  0.0000000000
    43.2010000000    12.4447289319   139.4603038064  0.0000000000  0.0000000000
    43.1010000000    12.4138684311   139.2096124756  0.0000000000  0.0000000000
    43.0010000000    12.3830106622   138.9587816877  0.0000000000  0.0000000000
    42.9010000000    12.3521556399   138.7078110888  0.0000000000  0.0000000000
    42.8010000000    12.3213034007   138.4567005020  0.0000000000  0.0000000000
    42.7010000000    12.2904539205   138.2054492547  0.0000000000  0.0000000000
    42.6010000000    12.2596072182   137.9540570200  0.0000000000  0.0000000000
    42.5010000000    12.2287632934   137.7025233122  0.0000000000  0.0000000000
    42.4010000000    12.1979221880   137.4508479896  0.0000000000  0.0000000000
    42.3010000000    12.1670838637   137.1990302503  0.0000000000  0.0000000000
    42.2010000000    12.1362483858   136.9470701379  0.0000000000  0.0000000000
    42.1010000000    12.1054157188   136.6949668700  0.0000000000  0.0000000000
    42.0010000000    12.0745858901   136.4427201746  0.0000000000  0.0000000000
    41.9010000000    12.0437589082   136.1903296224  0.0000000000  0.0000000000
    41.8010000000    12.0129348032   135.9377949598  0.0000000000  0.0000000000
    41.7010000000    11.9821135459   135.6851154443  0.0000000000  0.0000000000
    41.6010000000    11.9512951698   135.4322908421  0.0000000000  0.0000000000
    41.5010000000    11.9204796891   135.1793207623  0.0000000000  0.0000000000
    41.4010000000    11.8896670998   134.9262046590  0.0000000000  0.0000000000
    41.3010000000    11.8588574396   134.6729423264  0.0000000000  0.0000000000
    41.2010000000    11.8280506672   134.4195329088  0.0000000000  0.0000000000
    41.1010000000    11.7972468636   134.1659765500  0.0000000000  0.0000000000
    41.0010000000    11.7664459709   133.9122722506  0.0000000000  0.0000000000
    40.9010000000    11.7356480330   133.6584198451  0.0000000000  0.0000000000
    40.8010000000    11.7048530751   133.4044190131  0.0000000000  0.0000000000
    40.7010000000    11.6740610846   133.1502691163  0.0000000000  0.0000000000
    40.6010000000    11.6432720701   132.8959696916  0.0000000000  0.0000000000
    40.5010000000    11.6124860619   132.6415204500  0.0000000000  0.0000000000
    40.4010000000    11.5817030720   132.3869209491  0.0000000000  0.0000000000
    40.3010000000    11.5509230746   132.1321704312  0.0000000000  0.0000000000
    40.2010000000    11.5201461246   131.8772688024  0.0000000000  0.0000000000
    40.1010000000    11.4893721997   131.6222153272  0.0000000000  0.0000000000
    40.0010000000    11.4586013382   131.3670097701  0.0000000000  0.0000000000
    39.9010000000    11.4278335412   131.1116515808  0.0000000000  0.0000000000
    39.8010000000    11.3970688111   130.8561402209  0.0000000000  0.0000000000
    39.7010000000    11.3663071720   130.6004753255  0.0000000000  0.0000000000
    39.6010000000    11.3355486300   130.3446563787  0.0000000000  0.0000000000
    39.5010000000    11.3047931930   130.0886828766  0.0000000000  0.0000000000
    39.4010000000    11.2740408903   129.8325544881  0.0000000000  0.0000000000
    39.3010000000    11.2432917139   129.5762705710  0.0000000000  0.0000000000
    39.2010000000    11.2125456772   129.3198306566  0.0000000000  0.0000000000
    39.1010000000    11.1818027955   129.0632342880  0.0000000000  0.0000000000
    39.0010000000    11.1510630858   128.8064810199  0.0000000000  0.0000000000
    38.9010000000    11.1203265668   128.5495704191  0.0000000000  0.0000000000
    38.8010000000    11.0895932210   128.2925017443  0.0000000000  0.0000000000
    38.7010000000    11.0588631091   128.0352749067  0.0000000000  0.0000000000
    38.6010000000    11.0281361984   127.7778890299  0.0000000000  0.0000000000
    38.5010000000    10.9974125152   127.5203437303  0.0000000000  0.0000000000
    38.4010000000    10.9666920876   127.2626386359  0.0000000000  0.0000000000
    38.3010000000    10.9359749079   127.0047730690  0.0000000000  0.0000000000
    38.2010000000    10.9052609891   126.7467465242  0.0000000000  0.0000000000
    38.1010000000    10.8745503654   126.4885586677  0.0000000000  0.0000000000
    38.0010000000    10.8438430347   126.2302088608  0.0000000000  0.0000000000
    37.9010000000    10.8131389974   125.9716964789  0.0000000000  0.0000000000
    37.8010000000    10.7824382933   125.7130212267  0.0000000000  0.0000000000
    37.7010000000    10.7517409267   125.4541825058  0.0000000000  0.0000000000
    37.6010000000    10.7210469039   125.1951797316  0.0000000000  0.0000000000
    37.5010000000    10.6903562147   124.9360121760  0.0000000000  0.0000000000
    37.4010000000    10.6596689258   124.6766797540  0.0000000000  0.0000000000
    37.3010000000    10.6289850309   124.4171817646  0.0000000000  0.0000000000
    37.2010000000    10.5983045077   124.1575173648  0.0000000000  0.0000000000
    37.1010000000    10.5676274288   123.8976865095  0.0000000000  0.0000000000
    37.0010000000    10.5369537577   123.6376882278  0.0000000000  0.0000000000
    36.9010000000    10.5062835340   123.3775221893  0.0000000000  0.0000000000
    36.8010000000    10.4756167626   123.1171877652  0.0000000000  0.0000000000
    36.7010000000    10.4449534507   122.8566843418  0.0000000000  0.0000000000
    36.6010000000    10.4142936444   122.5960116309  0.0000000000  0.0000000000
    36.5010000000    10.3836373186   122.3351687371  0.0000000000  0.0000000000
    36.4010000000    10.3529845055   122.0741552465  0.0000000000  0.0000000000
    36.3010000000    10.3223352213   121.8129706047  0.0000000000  0.0000000000
    36.2010000000    10.2916894844   121.5516142723  0.0000000000  0.0000000000
    36.1010000000    10.2610473154   121.2900857252  0.0000000000  0.0000000000
    36.0010000000    10.2304087012   121.0283841461  0.0000000000  0.0000000000
    35.9010000000    10.1997736673   120.7665090424  0.0000000000  0.0000000000
    35.8010000000    10.1691422412   120.5044599367  0.0000000000  0.0000000000
    35.7010000000    10.1385144173   120.2422360599  0.0000000000  0.0000000000
    35.6010000000    10.1078902279   119.9798369666  0.0000000000  0.0000000000
    35.5010000000    10.0772696899   119.7172620734  0.0000000000  0.0000000000
    35.4010000000    10.0466528226   119.4545108133  0.0000000000  0.0000000000
    35.3010000000    10.0160396122   119.1915823302  0.0000000000  0.0000000000
    35.2010000000     9.9854301008   118.9284762432  0.0000000000  0.0000000000
    35.1010000000     9.9548242975   118.6651918827  0.0000000000  0.0000000000
    35.0010000000     9.9242222314   118.4017287479  0.0000000000  0.0000000000
    34.9010000000     9.8936238814   118.1380858995  0.0000000000  0.0000000000
    34.8010000000     9.8630292994   117.8742630232  0.0000000000  0.0000000000
    34.7010000000     9.8324384871   117.6102593663  0.0000000000  0.0000000000
    34.6010000000     9.8018514664   117.3460743456  0.0000000000  0.0000000000
    34.5010000000     9.7712682268   117.0817070932  0.0000000000  0.0000000000
    34.4010000000     9.7406888304   116.8171573635  0.0000000000  0.0000000000
    34.3010000000     9.7101132548   116.5524241740  0.0000000000  0.0000000000
    34.2010000000     9.6795415497   116.2875071636  0.0000000000  0.0000000000
    34.1010000000     9.6489737155   116.0224055375  0.0000000000  0.0000000000
    34.0010000000     9.6184097557   115.7571185206  0.0000000000  0.0000000000
    33.9010000000     9.5878497107   115.4916456561  0.0000000000  0.0000000000
    33.8010000000     9.5572935723   115.2259860570  0.0000000000  0.0000000000
    33.7010000000     9.5267413865   114.9601393038  0.0000000000  0.0000000000
    33.6010000000     9.4961931508   114.6941045483  0.0000000000  0.0000000000
    33.5010000000     9.4656488826   114.4278811113  0.0000000000  0.0000000000
    33.4010000000     9.4351086193   114.1614684818  0.0000000000  0.0000000000
    33.3010000000     9.4045723502   113.8948657227  0.0000000000  0.0000000000
    33.2010000000     9.3740401355   113.6280725106  0.0000000000  0.0000000000
    33.1010000000     9.3435119364   113.3610876530  0.0000000000  0.0000000000
    33.0010000000     9.3129878190   113.0939108667  0.0000000000  0.0000000000
    32.9010000000     9.2824677845   112.8265412967  0.0000000000  0.0000000000
    32.8010000000     9.2519518376   112.5589781099  0.0000000000  0.0000000000
    32.7010000000     9.2214400194   112.2912207886  0.0000000000  0.0000000000
    32.6010000000     9.1909323406   112.0232685419  0.0000000000  0.0000000000
    32.5010000000     9.1604288151   111.7551206006  0.0000000000  0.0000000000
    32.4010000000     9.1299294600   111.4867762173  0.0000000000  0.0000000000
    32.3010000000     9.0994343121   111.2182348127  0.0000000000  0.0000000000
    32.2010000000     9.0689433618   110.9494953912  0.0000000000  0.0000000000
    32.1010000000     9.0384566690   110.6805575631  0.0000000000  0.0000000000
    32.0010000000     9.0079742139   110.4114202325  0.0000000000  0.0000000000
    31.9010000000     8.9774960464   110.1420829087  0.0000000000  0.0000000000
    31.8010000000     8.9470221539   109.8725445427  0.0000000000  0.0000000000
    31.7010000000     8.9165525925   109.6028046893  0.0000000000  0.0000000000
    31.6010000000     8.8860873566   109.3328623466  0.0000000000  0.0000000000
    31.5010000000     8.8556264765   109.0627168266  0.0000000000  0.0000000000
    31.4010000000     8.8251699697   108.7923673204  0.0000000000  0.0000000000
    31.3010000000     8.7947178735   108.5218131872  0.0000000000  0.0000000000
    31.2010000000     8.7642701801   108.2510533789  0.0000000000  0.0000000000
    31.1010000000     8.7338269337   107.9800873039  0.0000000000  0.0000000000
    31.0010000000     8.7033881339   107.7089139647  0.0000000000  0.0000000000
    30.9010000000     8.6729538321   107.4375328185  0.0000000000  0.0000000000
    30.8010000000     8.6425240191   107.1659427762  0.0000000000  0.0000000000
    30.7010000000     8.6120987376   106.8941432029  0.0000000000  0.0000000000
    30.6010000000     8.5816780020   106.6221332042  0.0000000000  0.0000000000
    30.5010000000     8.5512618304   106.3499119123  0.0000000000  0.0000000000
    30.4010000000     8.5208502609   106.0774786280  0.0000000000  0.0000000000
    30.3010000000     8.4904433034   105.8048323946  0.0000000000  0.0000000000
    30.2010000000     8.4600409720   105.5319722837  0.0000000000  0.0000000000
    30.1010000000     8.4296433161   105.2588976762  0.0000000000  0.0000000000
    30.0010000000     8.3992503261   104.9856074162  0.0000000000  0.0000000000
    29.9010000000     8.3688620438   104.7121007994  0.0000000000  0.0000000000
    29.8010000000     8.3384784990   104.4383770080  0.0000000000  0.0000000000
    29.7010000000     8.3080997101   104.1644351124  0.0000000000  0.0000000000
    29.6010000000     8.2777256843   103.8902740723  0.0000000000  0.0000000000
    29.5010000000     8.2473564792   103.6158932963  0.0000000000  0.0000000000
    29.4010000000     8.2169920794   103.3412915236  0.0000000000  0.0000000000
    29.3010000000     8.1866325355   103.0664680821  0.0000000000  0.0000000000
    29.2010000000     8.1562778717   102.7914220502  0.0000000000  0.0000000000
    29.1010000000     8.1259281008   102.5161523985  0.0000000000  0.0000000000
    29.0010000000     8.0955832558   102.2406582672  0.0000000000  0.0000000000
    28.9010000000     8.0652433736   101.9649388271  0.0000000000  0.0000000000
    28.8010000000     8.0349084504   101.6889928660  0.0000000000  0.0000000000
    28.7010000000     8.0045785322   101.4128196184  0.0000000000  0.0000000000
    28.6010000000     7.9742536393   101.1364180747  0.0000000000  0.0000000000
    28.5010000000     7.9439338117   100.8597873954  0.0000000000  0.0000000000
    28.4010000000     7.9136190488   100.5829263621  0.0000000000  0.0000000000
    28.3010000000     7.8833094001   100.3058342014  0.0000000000  0.0000000000
    28.2010000000     7.8530048895   100.0285098991  0.0000000000  0.0000000000
    28.1010000000     7.8227055309    99.7509523391  0.0000000000  0.0000000000
    28.0010000000     7.7924113581    99.4731605764  0.0000000000  0.0000000000
    27.9010000000     7.7621224096    99.1951337003  0.0000000000  0.0000000000
    27.8010000000     7.7318386994    98.9168705636  0.0000000000  0.0000000000
    27.7010000000     7.7015602758    98.6383703260  0.0000000000  0.0000000000
    27.6010000000     7.6712871334    98.3596316419  0.0000000000  0.0000000000
    27.5010000000     7.6410193309    98.0806537434  0.0000000000  0.0000000000
    27.4010000000     7.6107568731    97.8014353591  0.0000000000  0.0000000000
    27.3010000000     7.5804998143    97.5219756595  0.0000000000  0.0000000000
    27.2010000000     7.5502481701    97.2422734490  0.0000000000  0.0000000000
    27.1010000000     7.5200019759    96.9623277047  0.0000000000  0.0000000000
    27.0010000000     7.4897612439    96.6821371748  0.0000000000  0.0000000000
    26.9010000000     7.4595260348    96.4017010478  0.0000000000  0.0000000000
    26.8010000000     7.4292963429    96.1210178840  0.0000000000  0.0000000000
    26.7010000000     7.3990722398    95.8400869506  0.0000000000  0.0000000000
    26.6010000000     7.3688537168    95.5589067568  0.0000000000  0.0000000000
    26.5010000000     7.3386408425    95.2774765170  0.0000000000  0.0000000000
    26.4010000000     7.3084336199    94.9957948243  0.0000000000  0.0000000000
    26.3010000000     7.2782320862    94.7138605793  0.0000000000  0.0000000000
    26.2010000000     7.2480362848    94.4316727245  0.0000000000  0.0000000000
    26.1010000000     7.2178462504    94.1492301135  0.0000000000  0.0000000000
    26.0010000000     7.1876619960    93.8665313808  0.0000000000  0.0000000000
    25.9010000000     7.1574835687    93.5835754682  0.0000000000  0.0000000000
    25.8010000000     7.1273109939    93.3003610999  0.0000000000  0.0000000000
    25.7010000000     7.0971443307    93.0168873062  0.0000000000  0.0000000000
    25.6010000000     7.0669835753    92.7331525112  0.0000000000  0.0000000000
    25.5010000000     7.0368287858    92.4491557070  0.0000000000  0.0000000000
    25.4010000000     7.0066799989    92.1648956719  0.0000000000  0.0000000000
    25.3010000000     6.9765372442    91.8803711020  0.0000000000  0.0000000000
    25.2010000000     6.9464005441    91.5955806128  0.0000000000  0.0000000000
    25.1010000000     6.9162699551    91.3105231270  0.0000000000  0.0000000000
    25.0010000000     6.8861454996    91.0251972293  0.0000000000  0.0000000000
    24.9010000000     6.8560272202    90.7396016837  0.0000000000  0.0000000000
    24.8010000000     6.8259151530    90.4537351762  0.0000000000  0.0000000000
    24.7010000000     6.7958093412    90.1675964438  0.0000000000  0.0000000000
    24.6010000000     6.7657098213    89.8811841477  0.0000000000  0.0000000000
    24.5010000000     6.7356166239    89.5944968741  0.0000000000  0.0000000000
    24.4010000000     6.7055297865    89.3075332631  0.0000000000  0.0000000000
    24.3010000000     6.6754493410    89.0202918820  0.0000000000  0.0000000000
    24.2010000000     6.6453753531    88.7327716062  0.0000000000  0.0000000000
    24.1010000000     6.6153078428    88.4449708592  0.0000000000  0.0000000000
    24.0010000000     6.5852468644    88.1568883743  0.0000000000  0.0000000000
    23.9010000000     6.5551924403    87.8685225632  0.0000000000  0.0000000000
    23.8010000000     6.5251446139    87.5798720220  0.0000000000  0.0000000000
    23.7010000000     6.4951034494    87.2909355302  0.0000000000  0.0000000000
    23.6010000000     6.4650689540    87.0017112997  0.0000000000  0.0000000000
    23.5010000000     6.4350411948    86.7121981039  0.0000000000  0.0000000000
    23.4010000000     6.4050202082    86.4223944017  0.0000000000  0.0000000000
    23.3010000000     6.3750060391    86.1322987140  0.0000000000  0.0000000000
    23.2010000000     6.3449987278    85.8419095000  0.0000000000  0.0000000000
    23.1010000000     6.3149983102    85.5512251589  0.0000000000  0.0000000000
    23.0010000000     6.2850048564    85.2602444012  0.0000000000  0.0000000000
    22.9010000000     6.2550183817    84.9689653852  0.0000000000  0.0000000000
    22.8010000000     6.2250389481    84.6773867057  0.0000000000  0.0000000000
    22.7010000000     6.1950666013    84.3855067779  0.0000000000  0.0000000000
    22.6010000000     6.1651013835    84.0933239627  0.0000000000  0.0000000000
    22.5010000000     6.1351433336    83.8008365679  0.0000000000  0.0000000000
    22.4010000000     6.1051925246    83.5080432152  0.0000000000  0.0000000000
    22.3010000000     6.0752489766    83.2149419875  0.0000000000  0.0000000000
    22.2010000000     6.0453127567    82.9215314054  0.0000000000  0.0000000000
    22.1010000000     6.0153839043    82.6278096977  0.0000000000  0.0000000000
    22.0010000000     5.9854624810    82.3337752888  0.0000000000  0.0000000000
    21.9010000000     5.9555485214    82.0394263155  0.0000000000  0.0000000000
    21.8010000000     5.9256420826    81.7447611119  0.0000000000  0.0000000000
    21.7010000000     5.8957432194    81.4497779692  0.0000000000  0.0000000000
    21.6010000000     5.8658519849    81.1544751365  0.0000000000  0.0000000000
    21.5010000000     5.8359684184    80.8588507037  0.0000000000  0.0000000000
    21.4010000000     5.8060925940    80.5629030804  0.0000000000  0.0000000000
    21.3010000000     5.7762245484    80.2666302813  0.0000000000  0.0000000000
    21.2010000000     5.7463643412    79.9700305237  0.0000000000  0.0000000000
    21.1010000000     5.7165120309    79.6731019906  0.0000000000  0.0000000000
    21.0010000000     5.6866676639    79.3758427143  0.0000000000  0.0000000000
    20.9010000000     5.6568313092    79.0782509323  0.0000000000  0.0000000000
    20.8010000000     5.6270030242    78.7803247344  0.0000000000  0.0000000000
    20.7010000000     5.5971828540    78.4820620656  0.0000000000  0.0000000000
    20.6010000000     5.5673708676    78.1834610796  0.0000000000  0.0000000000
    20.5010000000     5.5375671226    77.8845197883  0.0000000000  0.0000000000
    20.4010000000     5.5077716654    77.5852360651  0.0000000000  0.0000000000
    20.3010000000     5.4779845781    77.2856081113  0.0000000000  0.0000000000
    20.2010000000     5.4482059090    76.9856337606  0.0000000000  0.0000000000
    20.1010000000     5.4184357192    76.6853109455  0.0000000000  0.0000000000
    20.0010000000     5.3886740827    76.3846376986  0.0000000000  0.0000000000
    19.9010000000     5.3589210523    76.0836118082  0.0000000000  0.0000000000
    19.8010000000     5.3291766942    75.7822311665  0.0000000000  0.0000000000
    19.7010000000     5.2994410879    75.4804937699  0.0000000000  0.0000000000
    19.6010000000     5.2697142703    75.1783971502  0.0000000000  0.0000000000
    19.5010000000     5.2399963373    74.8759394043  0.0000000000  0.0000000000
    19.4010000000     5.2102873425    74.5731181693  0.0000000000  0.0000000000
    19.3010000000     5.1805873543    74.2699311950  0.0000000000  0.0000000000
    19.2010000000     5.1508964442    73.9663762321  0.0000000000  0.0000000000
    19.1010000000     5.1212146875    73.6624510334  0.0000000000  0.0000000000
    19.0010000000     5.0915421525    73.3581532441  0.0000000000  0.0000000000
    18.9010000000     5.0618789006    73.0534804051  0.0000000000  0.0000000000
    18.8010000000     5.0322250307    72.7484304026  0.0000000000  0.0000000000
    18.7010000000     5.0025805919    72.4430005753  0.0000000000  0.0000000000
    18.6010000000     4.9729456603    72.1371885008  0.0000000000  0.0000000000
    18.5010000000     4.9433203388    71.8309919948  0.0000000000  0.0000000000
    18.4010000000     4.9137046716    71.5244082265  0.0000000000  0.0000000000
    18.3010000000     4.8840987623    71.2174349412  0.0000000000  0.0000000000
    18.2010000000     4.8545026677    70.9100693563  0.0000000000  0.0000000000
    18.1010000000     4.8249164935    70.6023091568  0.0000000000  0.0000000000
    18.0010000000     4.7953402996    70.2941515081  0.0000000000  0.0000000000
    17.9010000000     4.7657741847    69.9855939375  0.0000000000  0.0000000000
    17.8010000000     4.7362182134    69.6766335709  0.0000000000  0.0000000000
    17.7010000000     4.7066724894    69.3672678991  0.0000000000  0.0000000000
    17.6010000000     4.6771370935    69.0574941281  0.0000000000  0.0000000000
    17.5010000000     4.6476121151    68.7473095080  0.0000000000  0.0000000000
    17.4010000000     4.6180976324    68.4367111211  0.0000000000  0.0000000000
    17.3010000000     4.5885937430    68.1256962079  0.0000000000  0.0000000000
    17.2010000000     4.5591005339    67.8142618477  0.0000000000  0.0000000000
    17.1010000000     4.5296181125    67.5024052835  0.0000000000  0.0000000000
    17.0010000000     4.5001465561    67.1901233915  0.0000000000  0.0000000000
    16.9010000000     4.4706859633    66.8774132190  0.0000000000  0.0000000000
    16.8010000000     4.4412364338    66.5642717742  0.0000000000  0.0000000000
    16.7010000000     4.4117980595    66.2506959246  0.0000000000  0.0000000000
    16.6010000000     4.3823709443    65.9366826127  0.0000000000  0.0000000000
    16.5010000000     4.3529551948    65.6222287533  0.0000000000  0.0000000000
    16.4010000000     4.3235509110    65.3073311334  0.0000000000  0.0000000000
    16.3010000000     4.2941581967    64.9919865218  0.0000000000  0.0000000000
    16.2010000000     4.2647771504    64.6761915693  0.0000000000  0.0000000000
    16.1010000000     4.2354078850    64.3599430213  0.0000000000  0.0000000000
    16.0010000000     4.2060505090    64.0432375140  0.0000000000  0.0000000000
    15.9010000000     4.1767051369    63.7260716829  0.0000000000  0.0000000000
    15.8010000000     4.1473718704    63.4084419621  0.0000000000  0.0000000000
    15.7010000000     4.1180508372    63.0903450004  0.0000000000  0.0000000000
    15.6010000000     4.0887421443    62.7717771528  0.0000000000  0.0000000000
    15.5010000000     4.0594459162    62.4527348961  0.0000000000  0.0000000000
    15.4010000000     4.0301622581    62.1332144266  0.0000000000  0.0000000000
    15.3010000000     4.0008913124    61.8132122745  0.0000000000  0.0000000000
    15.2010000000     3.9716331898    61.4927245494  0.0000000000  0.0000000000
    15.1010000000     3.9423880164    61.1717474534  0.0000000000  0.0000000000
    15.0010000000     3.9131559249    60.8502771842  0.0000000000  0.0000000000
    14.9010000000     3.8839370462    60.5283098415  0.0000000000  0.0000000000
    14.8010000000     3.8547315058    60.2058413845  0.0000000000  0.0000000000
    14.7010000000     3.8255394335    59.8828677382  0.0000000000  0.0000000000
    14.6010000000     3.7963609822    59.5593849968  0.0000000000  0.0000000000
    14.5010000000     3.7671962837    59.2353889365  0.0000000000  0.0000000000
    14.4010000000     3.7380454678    58.9108752218  0.0000000000  0.0000000000
    14.3010000000     3.7089086980    58.5858398040  0.0000000000  0.0000000000
    14.2010000000     3.6797861024    58.2602781457  0.0000000000  0.0000000000
    14.1010000000     3.6506778444    57.9341860097  0.0000000000  0.0000000000
    14.0010000000     3.6215840627    57.6075587859  0.0000000000  0.0000000000
    13.9010000000     3.5925049242    57.2803920814  0.0000000000  0.0000000000
    13.8010000000     3.5634405732    56.9526811488  0.0000000000  0.0000000000
    13.7010000000     3.5343911757    56.6244213779  0.0000000000  0.0000000000
    13.6010000000     3.5053568939    56.2956080148  0.0000000000  0.0000000000
    13.5010000000     3.4763378967    55.9662362675  0.0000000000  0.0000000000
    13.4010000000     3.4473343516    55.6363012203  0.0000000000  0.0000000000
    13.3010000000     3.4183464182    55.3057977503  0.0000000000  0.0000000000
    13.2010000000     3.3893742902    54.9747210084  0.0000000000  0.0000000000
    13.1010000000     3.3604181391    54.6430657697  0.0000000000  0.0000000000
    13.0010000000     3.3314781401    54.3108267284  0.0000000000  0.0000000000
    12.9010000000     3.3025544812    53.9779986018  0.0000000000  0.0000000000
    12.8010000000     3.2736473568    53.6445760473  0.0000000000  0.0000000000
    12.7010000000     3.2447569523    53.3105534893  0.0000000000  0.0000000000
    12.6010000000     3.2158834703    52.9759254094  0.0000000000  0.0000000000
    12.5010000000     3.1870270994    52.6406859910  0.0000000000  0.0000000000
    12.4010000000     3.1581880633    52.3048296811  0.0000000000  0.0000000000
    12.3010000000     3.1293665520    51.9683503824  0.0000000000  0.0000000000
    12.2010000000     3.1005627851    51.6312421969  0.0000000000  0.0000000000
    12.1010000000     3.0717769831    51.2934990752  0.0000000000  0.0000000000
    12.0010000000     3.0430093605    50.9551147426  0.0000000000  0.0000000000
    11.9010000000     3.0142601437    50.6160828951  0.0000000000  0.0000000000
    11.8010000000     2.9855295720    50.2763972133  0.0000000000  0.0000000000
    11.7010000000     2.9568178694    49.9360510239  0.0000000000  0.0000000000
    11.6010000000     2.9281252842    49.5950377607  0.0000000000  0.0000000000
    11.5010000000     2.8994520536    49.2533505400  0.0000000000  0.0000000000
    11.4010000000     2.8707984351    48.9109825318  0.0000000000  0.0000000000
    11.3010000000     2.8421646865    48.5679267138  0.0000000000  0.0000000000
    11.2010000000     2.8135510680    48.2241758926  0.0000000000  0.0000000000
    11.1010000000     2.7849578519    47.8797228107  0.0000000000  0.0000000000
    11.0010000000     2.7563852994    47.5345598659  0.0000000000  0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-dens4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    97.9872083402   634.0337594665  0.0000000000  0.0000000000
   310.5010000000    97.8254796000   633.2584813732  0.0000000000  0.0000000000
   310.0010000000    97.6637545088   632.4828965833  0.0000000000  0.0000000000
   309.5010000000    97.5020328677   631.7070034885  0.0000000000  0.0000000000
   309.0010000000    97.3403148575   630.9308022983  0.0000000000  0.0000000000
   308.5010000000    97.1786004728   630.1542923271  0.0000000000  0.0000000000
   308.0010000000    97.0168895231   629.3774719977  0.0000000000  0.0000000000
   307.5010000000    96.8551821960   628.6003415466  0.0000000000  0.0000000000
   307.0010000000    96.6934786810   627.8229012172  0.0000000000  0.0000000000
   306.5010000000    96.5317786082   627.0451485624  0.0000000000  0.0000000000
   306.0010000000    96.3700821724   626.2670838458  0.0000000000  0.0000000000
   305.5010000000    96.2083893833   625.4887064400  0.0000000000  0.0000000000
   305.0010000000    96.0467002533   624.7100157278  0.0000000000  0.0000000000
   304.5010000000    95.8850147974   623.9310111013  0.0000000000  0.0000000000
   304.0010000000    95.7233330329   623.1516919627  0.0000000000  0.0000000000
   303.5010000000    95.5616549800   622.3720577240  0.0000000000  0.0000000000
   303.0010000000    95.3999804759   621.5921069131  0.0000000000  0.0000000000
   302.5010000000    95.2383097314   620.8118398570  0.0000000000  0.0000000000
   302.0010000000    95.0766427741   620.0312559970  0.0000000000  0.0000000000
   301.5010000000    94.9149794497   619.2503538928  0.0000000000  0.0000000000
   301.0010000000    94.7533197915   618.4691330079  0.0000000000  0.0000000000
   300.5010000000    94.5916638357   617.6875928155  0.0000000000  0.0000000000
   300.0010000000    94.4300118044   616.9057336883  0.0000000000  0.0000000000
   299.5010000000    94.2683633708   616.1235533398  0.0000000000  0.0000000000
   299.0010000000    94.1067187625   615.3410521632  0.0000000000  0.0000000000
   298.5010000000    93.9450778427   614.5582287843  0.0000000000  0.0000000000
   298.0010000000    93.7834406606   613.7750827281  0.0000000000  0.0000000000
   297.5010000000    93.6218074508   612.9916144156  0.0000000000  0.0000000000
   297.0010000000    93.4601779021   612.2078216197  0.0000000000  0.0000000000
   296.5010000000    93.2985522546   611.4237047818  0.0000000000  0.0000000000
   296.0010000000    93.1369303857   610.6392625838  0.0000000000  0.0000000000
   295.5010000000    92.9753121765   609.8544937200  0.0000000000  0.0000000000
   295.0010000000    92.8136980561   609.0693995442  0.0000000000  0.0000000000
   294.5010000000    92.6520875477   608.2839770078  0.0000000000  0.0000000000
   294.0010000000    92.4904810852   607.4982274837  0.0000000000  0.0000000000
   293.5010000000    92.3288783801   606.7121488301  0.0000000000  0.0000000000
   293.0010000000    92.1672795091   605.9257406791  0.0000000000  0.0000000000
   292.5010000000    92.0056845517   605.1390026728  0.0000000000  0.0000000000
   292.0010000000    91.8440935899   604.3519344636  0.0000000000  0.0000000000
   291.5010000000    91.6825065282   603.5645348374  0.0000000000  0.0000000000
   291.0010000000    91.5209232750   602.7768025928  0.0000000000  0.0000000000
   290.5010000000    91.3593439210   601.9887374173  0.0000000000  0.0000000000
   290.0010000000    91.1977685599   601.2003390083  0.0000000000  0.0000000000
   289.5010000000    91.0361971087   600.4116061997  0.0000000000  0.0000000000
   289.0010000000    90.8746296669   599.6225387115  0.0000000000  0.0000000000
   288.5010000000    90.7130661578   598.8331354020  0.0000000000  0.0000000000
   288.0010000000    90.5515066865   598.0433960137  0.0000000000  0.0000000000
   287.5010000000    90.3899510047   597.2533185585  0.0000000000  0.0000000000
   287.0010000000    90.2283995794   596.4629045440  0.0000000000  0.0000000000
   286.5010000000    90.0668519909   595.6721511362  0.0000000000  0.0000000000
   286.0010000000    89.9053085337   594.8810589942  0.0000000000  0.0000000000
   285.5010000000    89.7437689730   594.0896261813  0.0000000000  0.0000000000
   285.0010000000    89.5822334319   593.2978525112  0.0000000000  0.0000000000
   284.5010000000    89.4207020361   592.5057378076  0.0000000000  0.0000000000
   284.0010000000    89.2591747375   591.7132810395  0.0000000000  0.0000000000
   283.5010000000    89.0976514914   590.9204811890  0.0000000000  0.0000000000
   283.0010000000    88.9361322567   590.1273372519  0.0000000000  0.0000000000
   282.5010000000    88.7746169957   589.3338482373  0.0000000000  0.0000000000
   282.0010000000    88.6131060250   588.5400148923  0.0000000000  0.0000000000
   281.5010000000    88.4515991374   587.7458353868  0.0000000000  0.0000000000
   281.0010000000    88.2900963047   586.9513087682  0.0000000000  0.0000000000
   280.5010000000    88.1285976774   586.1564349571  0.0000000000  0.0000000000
   280.0010000000    87.9671032335   585.3612130256  0.0000000000  0.0000000000
   279.5010000000    87.8056127809   584.5656412008  0.0000000000  0.0000000000
   279.0010000000    87.6441266533   583.7697202994  0.0000000000  0.0000000000
   278.5010000000    87.4826446650   582.9734485749  0.0000000000  0.0000000000
   278.0010000000    87.3211668083   582.1768251535  0.0000000000  0.0000000000
   277.5010000000    87.1596932521   581.3798500307  0.0000000000  0.0000000000
   277.0010000000    86.9982238219   580.5825215030  0.0000000000  0.0000000000
   276.5010000000    86.8367585203   579.7848387376  0.0000000000  0.0000000000
   276.0010000000    86.6752976986   578.9868026216  0.0000000000  0.0000000000
   275.5010000000    86.5138408481   578.1884097880  0.0000000000  0.0000000000
   275.0010000000    86.3523884987   577.3896620020  0.0000000000  0.0000000000
   274.5010000000    86.1909403219   576.5905567795  0.0000000000  0.0000000000
   274.0010000000    86.0294965095   575.7910942063  0.0000000000  0.0000000000
   273.5010000000    85.8680569128   574.9912726805  0.0000000000  0.0000000000
   273.0010000000    85.7066215589   574.1910914654  0.0000000000  0.0000000000
   272.5010000000    85.5451906492   573.3905506858  0.0000000000  0.0000000000
   272.0010000000    85.3837638756   572.5896479367  0.0000000000  0.0000000000
   271.5010000000    85.2223416172   571.7883842174  0.0000000000  0.0000000000
   271.0010000000    85.0609235738   570.9867571538  0.0000000000  0.0000000000
   270.5010000000    84.8995101303   570.1847677698  0.0000000000  0.0000000000
   270.0010000000    84.7381008250   569.3824128784  0.0000000000  0.0000000000
   269.5010000000    84.5766960495   568.5796935307  0.0000000000  0.0000000000
   269.0010000000    84.4152956895   567.7766082590  0.0000000000  0.0000000000
   268.5010000000    84.2538996350   566.9731556125  0.0000000000  0.0000000000
   268.0010000000    84.0925079492   566.1693349983  0.0000000000  0.0000000000
   267.5010000000    83.9311208674   565.3651466774  0.0000000000  0.0000000000
   267.0010000000    83.7697381226   564.5605884045  0.0000000000  0.0000000000
   266.5010000000    83.6083599571   563.7556604693  0.0000000000  0.0000000000
   266.0010000000    83.4469861126   562.9503606601  0.0000000000  0.0000000000
   265.5010000000    83.2856170062   562.1446901324  0.0000000000  0.0000000000
   265.0010000000    83.1242522200   561.3386458700  0.0000000000  0.0000000000
   264.5010000000    82.9628918439   560.5322273855  0.0000000000  0.0000000000
   264.0010000000    82.8015361379   559.7254350401  0.0000000000  0.0000000000
   263.5010000000    82.6401850313   558.9182675390  0.0000000000  0.0000000000
   263.0010000000    82.4788382918   558.1107227718  0.0000000000  0.0000000000
   262.5010000000    82.3174963564   557.3028019768  0.0000000000  0.0000000000
   262.0010000000    82.1561588349   556.4945022441  0.0000000000  0.0000000000
   261.5010000000    81.9948258398   555.6858231789  0.0000000000  0.0000000000
   261.0010000000    81.8334976530   554.8767652300  0.0000000000  0.0000000000
   260.5010000000    81.6721738979   554.0673255426  0.0000000000  0.0000000000
   260.0010000000    81.5108548640   553.2575045974  0.0000000000  0.0000000000
   259.5010000000    81.3495405141   552.4473012319  0.0000000000  0.0000000000
   259.0010000000    81.1882308154   551.6367143014  0.0000000000  0.0000000000
   258.5010000000    81.0269257393   550.8257426786  0.0000000000  0.0000000000
   258.0010000000    80.8656252621   550.0143852539  0.0000000000  0.0000000000
   257.5010000000    80.7043296915   549.2026425831  0.0000000000  0.0000000000
   257.0010000000    80.5430386841   548.3905119410  0.0000000000  0.0000000000
   256.5010000000    80.3817523924   547.5779930932  0.0000000000  0.0000000000
   256.0010000000    80.2204709725   546.7650858199  0.0000000000  0.0000000000
   255.5010000000    80.0591940957   545.9517874537  0.0000000000  0.0000000000
   255.0010000000    79.8979220896   545.1380986311  0.0000000000  0.0000000000
   254.5010000000    79.7366549599   544.3240183617  0.0000000000  0.0000000000
   254.0010000000    79.5753925547   543.5095448546  0.0000000000  0.0000000000
   253.5010000000    79.4141348892   542.6946771575  0.0000000000  0.0000000000
   253.0010000000    79.2528821446   541.8794151526  0.0000000000  0.0000000000
   252.5010000000    79.0916341831   541.0637571051  0.0000000000  0.0000000000
   252.0010000000    78.9303911942   540.2477029316  0.0000000000  0.0000000000
   251.5010000000    78.7691528887   539.4312501203  0.0000000000  0.0000000000
   251.0010000000    78.6079196257   538.6143994381  0.0000000000  0.0000000000
   250.5010000000    78.4466911259   537.7971484125  0.0000000000  0.0000000000
   250.0010000000    78.2854675963   536.9794970313  0.0000000000  0.0000000000
   249.5010000000    78.1242490878   536.1614444859  0.0000000000  0.0000000000
   249.0010000000    77.9630353363   535.3429883655  0.0000000000  0.0000000000
   248.5010000000    77.8018267215   534.5241295214  0.0000000000  0.0000000000
   248.0010000000    77.6406229894   533.7048655825  0.0000000000  0.0000000000
   247.5010000000    77.4794242100   532.8851958175  0.0000000000  0.0000000000
   247.0010000000    77.3182304576   532.0651195137  0.0000000000  0.0000000000
   246.5010000000    77.1570418110   531.2446359764  0.0000000000  0.0000000000
   246.0010000000    76.9958580374   530.4237429188  0.0000000000  0.0000000000
   245.5010000000    76.8346793836   529.6024404921  0.0000000000  0.0000000000
   245.0010000000    76.6735057851   528.7807272554  0.0000000000  0.0000000000
   244.5010000000    76.5123373397   527.9586025923  0.0000000000  0.0000000000
   244.0010000000    76.3511738358   527.1360643006  0.0000000000  0.0000000000
   243.5010000000    76.1900155386   526.3131126070  0.0000000000  0.0000000000
   243.0010000000    76.0288624034   525.4897461522  0.0000000000  0.0000000000
   242.5010000000    75.8677143912   524.6659635990  0.0000000000  0.0000000000
   242.0010000000    75.7065714682   523.8417636318  0.0000000000  0.0000000000
   241.5010000000    75.5454337620   523.0171457548  0.0000000000  0.0000000000
   241.0010000000    75.3843012489   522.1921086938  0.0000000000  0.0000000000
   240.5010000000    75.2231739107   521.3666511964  0.0000000000  0.0000000000
   240.0010000000    75.0620517346   520.5407720322  0.0000000000  0.0000000000
   239.5010000000    74.9009348680   519.7144707872  0.0000000000  0.0000000000
   239.0010000000    74.7398233082   518.8877462726  0.0000000000  0.0000000000
   238.5010000000    74.5787169035   518.0605965286  0.0000000000  0.0000000000
   238.0010000000    74.4176158168   517.2330212049  0.0000000000  0.0000000000
   237.5010000000    74.2565200618   516.4050191789  0.0000000000  0.0000000000
   237.0010000000    74.0954296572   515.5765893499  0.0000000000  0.0000000000
   236.5010000000    73.9343446274   514.7477306398  0.0000000000  0.0000000000
   236.0010000000    73.7732648490   513.9184412036  0.0000000000  0.0000000000
   235.5010000000    73.6121905108   513.0887207978  0.0000000000  0.0000000000
   235.0010000000    73.4511215007   512.2585676240  0.0000000000  0.0000000000
   234.5010000000    73.2900578654   511.4279806952  0.0000000000  0.0000000000
   234.0010000000    73.1289998091   510.5969598327  0.0000000000  0.0000000000
   233.5010000000    72.9679470849   509.7655025227  0.0000000000  0.0000000000
   233.0010000000    72.8068997564   508.9336078485  0.0000000000  0.0000000000
   232.5010000000    72.6458580441   508.1012756983  0.0000000000  0.0000000000
   232.0010000000    72.4848217194   507.2685036336  0.0000000000  0.0000000000
   231.5010000000    72.3237908631   506.4352908075  0.0000000000  0.0000000000
   231.0010000000    72.1627655611   505.6016363958  0.0000000000  0.0000000000
   230.5010000000    72.0017459050   504.7675395969  0.0000000000  0.0000000000
   230.0010000000    71.8407318413   503.9329988530  0.0000000000  0.0000000000
   229.5010000000    71.6797231734   503.0980118549  0.0000000000  0.0000000000
   229.0010000000    71.5187203105   502.2625794305  0.0000000000  0.0000000000
   228.5010000000    71.3577229182   501.4266985435  0.0000000000  0.0000000000
   228.0010000000    71.1967311179   500.5903685161  0.0000000000  0.0000000000
   227.5010000000    71.0357451854   499.7535894678  0.0000000000  0.0000000000
   227.0010000000    70.8747648063   498.9163584436  0.0000000000  0.0000000000
   226.5010000000    70.7137901198   498.0786748394  0.0000000000  0.0000000000
   226.0010000000    70.5528211223   497.2405373027  0.0000000000  0.0000000000
   225.5010000000    70.3918578166   496.4019445072  0.0000000000  0.0000000000
   225.0010000000    70.2309003597   495.5628959231  0.0000000000  0.0000000000
   224.5010000000    70.0699486189   494.7233895053  0.0000000000  0.0000000000
   224.0010000000    69.9090026163   493.8834240073  0.0000000000  0.0000000000
   223.5010000000    69.7480625272   493.0429989766  0.0000000000  0.0000000000
   223.0010000000    69.5871282391   492.2021124504  0.0000000000  0.0000000000
   222.5010000000    69.4261997931   491.3607632621  0.0000000000  0.0000000000
   222.0010000000    69.2652772370   490.5189502719  0.0000000000  0.0000000000
   221.5010000000    69.1043604787   489.6766716025  0.0000000000  0.0000000000
   221.0010000000    68.9434497252   488.8339269336  0.0000000000  0.0000000000
   220.5010000000    68.7825448251   487.9907140623  0.0000000000  0.0000000000
   220.0010000000    68.6216458528   487.1470319601  0.0000000000  0.0000000000
   219.5010000000    68.4607529616   486.3028800058  0.0000000000  0.0000000000
   219.0010000000    68.2998659487   485.4582557041  0.0000000000  0.0000000000
   218.5010000000    68.1389850534   484.6131588706  0.0000000000  0.0000000000
   218.0010000000    67.9781100876   483.7675870702  0.0000000000  0.0000000000
   217.5010000000    67.8172411595   482.9215394164  0.0000000000  0.0000000000
   217.0010000000    67.6563783838   482.0750150501  0.0000000000  0.0000000000
   216.5010000000    67.4955215947   481.2280116283  0.0000000000  0.0000000000
   216.0010000000    67.3346710642   480.3805291063  0.0000000000  0.0000000000
   215.5010000000    67.1738264982   479.5325644484  0.0000000000  0.0000000000
   215.0010000000    67.0129881826   478.6841176680  0.0000000000  0.0000000000
   214.5010000000    66.8521561238   477.8351872989  0.0000000000  0.0000000000
   214.0010000000    66.6913301936   476.9857711547  0.0000000000  0.0000000000
   213.5010000000    66.5305104140   476.1358678337  0.0000000000  0.0000000000
   213.0010000000    66.3696969560   475.2854767149  0.0000000000  0.0000000000
   212.5010000000    66.2088897143   474.4345957080  0.0000000000  0.0000000000
   212.0010000000    66.0480887333   473.5832235050  0.0000000000  0.0000000000
   211.5010000000    65.8872940644   472.7313588294  0.0000000000  0.0000000000
   211.0010000000    65.7265057668   471.8790004358  0.0000000000  0.0000000000
   210.5010000000    65.5657239070   471.0261471106  0.0000000000  0.0000000000
   210.0010000000    65.4049482784   470.1727961835  0.0000000000  0.0000000000
   209.5010000000    65.2441791037   469.3189472522  0.0000000000  0.0000000000
   209.0010000000    65.0834163328   468.4645984580  0.0000000000  0.0000000000
   208.5010000000    64.9226600632   467.6097487188  0.0000000000  0.0000000000
   208.0010000000    64.7619101216   466.7543955034  0.0000000000  0.0000000000
   207.5010000000    64.6011667608   465.8985385380  0.0000000000  0.0000000000
   207.0010000000    64.4404299628   465.0421761000  0.0000000000  0.0000000000
   206.5010000000    64.2796995795   464.1853057644  0.0000000000  0.0000000000
   206.0010000000    64.1189758866   463.3279273558  0.0000000000  0.0000000000
   205.5010000000    63.9582587528   462.4700385197  0.0000000000  0.0000000000
   205.0010000000    63.7975481936   461.6116376755  0.0000000000  0.0000000000
   204.5010000000    63.6368442331   460.7527232788  0.0000000000  0.0000000000
   204.0010000000    63.4761470407   459.8932945538  0.0000000000  0.0000000000
   203.5010000000    63.3154563830   459.0333485604  0.0000000000  0.0000000000
   203.0010000000    63.1547725830   458.1728853270  0.0000000000  0.0000000000
   202.5010000000    62.9940954250   457.3119019890  0.0000000000  0.0000000000
   202.0010000000    62.8334249761   456.4503971840  0.0000000000  0.0000000000
   201.5010000000    62.6727614471   455.5883703150  0.0000000000  0.0000000000
   201.0010000000    62.5121046500   454.7258186335  0.0000000000  0.0000000000
   200.5010000000    62.3514546777   453.8627408890  0.0000000000  0.0000000000
   200.0010000000    62.1908114965   452.9991351408  0.0000000000  0.0000000000
   199.5010000000    62.0301753515   452.1350009388  0.0000000000  0.0000000000
   199.0010000000    61.8695459575   451.2703349690  0.0000000000  0.0000000000
   198.5010000000    61.7089235774   450.4051368579  0.0000000000  0.0000000000
   198.0010000000    61.5483082139   449.5394048202  0.0000000000  0.0000000000
   197.5010000000    61.3876997451   448.6731363898  0.0000000000  0.0000000000
   197.0010000000    61.2270983266   447.8063305854  0.0000000000  0.0000000000
   196.5010000000    61.0665039893   446.9389857433  0.0000000000  0.0000000000
   196.0010000000    60.9059166404   446.0710995215  0.0000000000  0.0000000000
   195.5010000000    60.7453364632   445.2026710579  0.0000000000  0.0000000000
   195.0010000000    60.5847633844   444.3336980939  0.0000000000  0.0000000000
   194.5010000000    60.4241974733   443.4641791313  0.0000000000  0.0000000000
   194.0010000000    60.2636386768   442.5941119977  0.0000000000  0.0000000000
   193.5010000000    60.1030870840   441.7234952797  0.0000000000  0.0000000000
   193.0010000000    59.9425427931   440.8523276048  0.0000000000  0.0000000000
   192.5010000000    59.7820056500   439.9806062173  0.0000000000  0.0000000000
   192.0010000000    59.6214759043   439.1083305441  0.0000000000  0.0000000000
   191.5010000000    59.4609534223   438.2354979184  0.0000000000  0.0000000000
   191.0010000000    59.3004383425   437.3621071414  0.0000000000  0.0000000000
   190.5010000000    59.1399306178   436.4881559929  0.0000000000  0.0000000000
   190.0010000000    58.9794302770   435.6136426536  0.0000000000  0.0000000000
   189.5010000000    58.8189374239   434.7385657030  0.0000000000  0.0000000000
   189.0010000000    58.6584519785   433.8629227057  0.0000000000  0.0000000000
   188.5010000000    58.4979740014   432.9867119804  0.0000000000  0.0000000000
   188.0010000000    58.3375035637   432.1099318914  0.0000000000  0.0000000000
   187.5010000000    58.1770407467   431.2325808489  0.0000000000  0.0000000000
   187.0010000000    58.0165853858   430.3546559047  0.0000000000  0.0000000000
   186.5010000000    57.8561377132   429.4761562676  0.0000000000  0.0000000000
   186.0010000000    57.6956977147   428.5970797884  0.0000000000  0.0000000000
   185.5010000000    57.5352653877   427.7174243675  0.0000000000  0.0000000000
   185.0010000000    57.3748407412   426.8371879557  0.0000000000  0.0000000000
   184.5010000000    57.2144237956   425.9563685537  0.0000000000  0.0000000000
   184.0010000000    57.0540147097   425.0749649089  0.0000000000  0.0000000000
   183.5010000000    56.8936132733   424.1929737291  0.0000000000  0.0000000000
   183.0010000000    56.7332197946   423.3103945577  0.0000000000  0.0000000000
   182.5010000000    56.5728341503   422.4272245540  0.0000000000  0.0000000000
   182.0010000000    56.4124564190   421.5434619723  0.0000000000  0.0000000000
   181.5010000000    56.2520866279   420.6591047721  0.0000000000  0.0000000000
   181.0010000000    56.0917247537   419.7741506202  0.0000000000  0.0000000000
   180.5010000000    55.9313707857   418.8885972382  0.0000000000  0.0000000000
   180.0010000000    55.7710249750   418.0024437800  0.0000000000  0.0000000000
   179.5010000000    55.6106872101   417.1156873837  0.0000000000  0.0000000000
   179.0010000000    55.4503575171   416.2283259331  0.0000000000  0.0000000000
   178.5010000000    55.2900359349   415.3403573673  0.0000000000  0.0000000000
   178.0010000000    55.1297226383   414.4517803656  0.0000000000  0.0000000000
   177.5010000000    54.9694174438   413.5625916072  0.0000000000  0.0000000000
   177.0010000000    54.8091204287   412.6727892005  0.0000000000  0.0000000000
   176.5010000000    54.6488316828   411.7823713098  0.0000000000  0.0000000000
   176.0010000000    54.4885513084   410.8913361551  0.0000000000  0.0000000000
   175.5010000000    54.3282792983   409.9996813322  0.0000000000  0.0000000000
   175.0010000000    54.1680155368   409.1074038181  0.0000000000  0.0000000000
   174.5010000000    54.0077602881   408.2145026879  0.0000000000  0.0000000000
   174.0010000000    53.8475134635   407.3209750379  0.0000000000  0.0000000000
   173.5010000000    53.6872751102   406.4268187047  0.0000000000  0.0000000000
   173.0010000000    53.5270452890   405.5320315854  0.0000000000  0.0000000000
   172.5010000000    53.3668240141   404.6366113008  0.0000000000  0.0000000000
   172.0010000000    53.2066113738   403.7405558708  0.0000000000  0.0000000000
   171.5010000000    53.0464072902   402.8438623680  0.0000000000  0.0000000000
   171.0010000000    52.8862118801   401.9465289388  0.0000000000  0.0000000000
   170.5010000000    52.7260251545   401.0485531205  0.0000000000  0.0000000000
   170.0010000000    52.5658472582   400.1499331850  0.0000000000  0.0000000000
   169.5010000000    52.4056781118   399.2506661288  0.0000000000  0.0000000000
   169.0010000000    52.2455177702   398.3507496855  0.0000000000  0.0000000000
   168.5010000000    52.0853663032   397.4501816542  0.0000000000  0.0000000000
   168.0010000000    51.9252236769   396.5489592347  0.0000000000  0.0000000000
   167.5010000000    51.7650901091   395.6470810254  0.0000000000  0.0000000000
   167.0010000000    51.6049654193   394.7445433648  0.0000000000  0.0000000000
   166.5010000000    51.4448497380   393.8413443241  0.0000000000  0.0000000000
   166.0010000000    51.2847431516   392.9374817098  0.0000000000  0.0000000000
   165.5010000000    51.1246457035   392.0329530671  0.0000000000  0.0000000000
   165.0010000000    50.9645573944   391.1277556822  0.0000000000  0.0000000000
   164.5010000000    50.8044782414   390.2218869140  0.0000000000  0.0000000000
   164.0010000000    50.6444082778   389.3153441949  0.0000000000  0.0000000000
   163.5010000000    50.4843476690   388.4081256866  0.0000000000  0.0000000000
   163.0010000000    50.3242963069   387.5002279819  0.0000000000  0.0000000000
   162.5010000000    50.1642543317   386.5916490620  0.0000000000  0.0000000000
   162.0010000000    50.0042217843   385.6823863264  0.0000000000  0.0000000000
   161.5010000000    49.8441986080   384.7724365984  0.0000000000  0.0000000000
   161.0010000000    49.6841848783   383.8617974327  0.0000000000  0.0000000000
   160.5010000000    49.5241808014   382.9504671106  0.0000000000  0.0000000000
   160.0010000000    49.3641862011   382.0384417134  0.0000000000  0.0000000000
   159.5010000000    49.2042012045   381.1257190299  0.0000000000  0.0000000000
   159.0010000000    49.0442260122   380.2122972494  0.0000000000  0.0000000000
   158.5010000000    48.8842603890   379.2981720513  0.0000000000  0.0000000000
   158.0010000000    48.7243045148   378.3833414649  0.0000000000  0.0000000000
   157.5010000000    48.5643585304   377.4678032746  0.0000000000  0.0000000000
   157.0010000000    48.4044223130   376.5515537368  0.0000000000  0.0000000000
   156.5010000000    48.2444960961   375.6345911242  0.0000000000  0.0000000000
   156.0010000000    48.0845797388   374.7169115439  0.0000000000  0.0000000000
   155.5010000000    47.9246733997   373.7985127957  0.0000000000  0.0000000000
   155.0010000000    47.7647770882   372.8793918032  0.0000000000  0.0000000000
   154.5010000000    47.6048908891   371.9595458982  0.0000000000  0.0000000000
   154.0010000000    47.4450147952   371.0389718625  0.0000000000  0.0000000000
   153.5010000000    47.2851488196   370.1176665692  0.0000000000  0.0000000000
   153.0010000000    47.1252932155   369.1956282531  0.0000000000  0.0000000000
   152.5010000000    46.9654478151   368.2728526971  0.0000000000  0.0000000000
   152.0010000000    46.8056126915   367.3493370500  0.0000000000  0.0000000000
   151.5010000000    46.6457880473   366.4250791848  0.0000000000  0.0000000000
   151.0010000000    46.4859738319   365.5000754862  0.0000000000  0.0000000000
   150.5010000000    46.3261700704   364.5743227528  0.0000000000  0.0000000000
   150.0010000000    46.1663768636   363.6478181945  0.0000000000  0.0000000000
   149.5010000000    46.0065942787   362.7205588032  0.0000000000  0.0000000000
   149.0010000000    45.8468222962   361.7925410417  0.0000000000  0.0000000000
   148.5010000000    45.6870611341   360.8637627261  0.0000000000  0.0000000000
   148.0010000000    45.5273106014   359.9342192688  0.0000000000  0.0000000000
   147.5010000000    45.3675709059   359.0039083750  0.0000000000  0.0000000000
   147.0010000000    45.2078421160   358.0728269133  0.0000000000  0.0000000000
   146.5010000000    45.0481241628   357.1409709236  0.0000000000  0.0000000000
   146.0010000000    44.8884172668   356.2083381061  0.0000000000  0.0000000000
   145.5010000000    44.7287213518   355.2749244031  0.0000000000  0.0000000000
   145.0010000000    44.5690365774   354.3407271057  0.0000000000  0.0000000000
   144.5010000000    44.4093629149   353.4057423755  0.0000000000  0.0000000000
   144.0010000000    44.2497004649   352.4699671029  0.0000000000  0.0000000000
   143.5010000000    44.0900492470   351.5333976726  0.0000000000  0.0000000000
   143.0010000000    43.9304093571   350.5960308904  0.0000000000  0.0000000000
   142.5010000000    43.7707808633   349.6578633671  0.0000000000  0.0000000000
   142.0010000000    43.6111638059   348.7188915224  0.0000000000  0.0000000000
   141.5010000000    43.4515583023   347.7791121981  0.0000000000  0.0000000000
   141.0010000000    43.2919642875   346.8385211318  0.0000000000  0.0000000000
   140.5010000000    43.1323819296   345.8971154020  0.0000000000  0.0000000000
   140.0010000000    42.9728112154   344.9548909882  0.0000000000  0.0000000000
   139.5010000000    42.8132523634   344.0118452068  0.0000000000  0.0000000000
   139.0010000000    42.6537052079   343.0679730703  0.0000000000  0.0000000000
   138.5010000000    42.4941699686   342.1232718388  0.0000000000  0.0000000000
   138.0010000000    42.3346466365   341.1777373846  0.0000000000  0.0000000000
   137.5010000000    42.1751353821   340.2313666128  0.0000000000  0.0000000000
   137.0010000000    42.0156361496   339.2841550510  0.0000000000  0.0000000000
   136.5010000000    41.8561490633   338.3360992615  0.0000000000  0.0000000000
   136.0010000000    41.6966741741   337.3871953376  0.0000000000  0.0000000000
   135.5010000000    41.5372115615   336.4374395062  0.0000000000  0.0000000000
   135.0010000000    41.3777612833   335.4868278306  0.0000000000  0.0000000000
   134.5010000000    41.2183234262   334.5353565113  0.0000000000  0.0000000000
   134.0010000000    41.0588980067   333.5830212917  0.0000000000  0.0000000000
   133.5010000000    40.8994851702   332.6298186504  0.0000000000  0.0000000000
   133.0010000000    40.7400849430   331.6757443166  0.0000000000  0.0000000000
   132.5010000000    40.5806973820   330.7207941644  0.0000000000  0.0000000000
   132.0010000000    40.4213226238   329.7649645085  0.0000000000  0.0000000000
   131.5010000000    40.2619605903   328.8082503361  0.0000000000  0.0000000000
   131.0010000000    40.1026115781   327.8506488457  0.0000000000  0.0000000000
   130.5010000000    39.9432755232   326.8921550308  0.0000000000  0.0000000000
   130.0010000000    39.7839524923   325.9327646287  0.0000000000  0.0000000000
   129.5010000000    39.6246425841   324.9724735313  0.0000000000  0.0000000000
   129.0010000000    39.4653459301   324.0112777853  0.0000000000  0.0000000000
   128.5010000000    39.3060625013   323.0491724293  0.0000000000  0.0000000000
   128.0010000000    39.1467924474   322.0861535380  0.0000000000  0.0000000000
   127.5010000000    38.9875358076   321.1222164753  0.0000000000  0.0000000000
   127.0010000000    38.8282927031   320.1573570604  0.0000000000  0.0000000000
   126.5010000000    38.6690632421   319.1915709878  0.0000000000  0.0000000000
   126.0010000000    38.5098473773   318.2248529670  0.0000000000  0.0000000000
   125.5010000000    38.3506453823   317.2571996087  0.0000000000  0.0000000000
   125.0010000000    38.1914570925   316.2886048182  0.0000000000  0.0000000000
   124.5010000000    38.0322828529   315.3190655507  0.0000000000  0.0000000000
   124.0010000000    37.8731225262   314.3485757826  0.0000000000  0.0000000000
   123.5010000000    37.7139763422   313.3771316768  0.0000000000  0.0000000000
   123.0010000000    37.5548442869   312.4047278634  0.0000000000  0.0000000000
   122.5010000000    37.3957265249   311.4313600134  0.0000000000  0.0000000000
   122.0010000000    37.2366231193   310.4570231305  0.0000000000  0.0000000000
   121.5010000000    37.0775341266   309.4817121257  0.0000000000  0.0000000000
   121.0010000000    36.9184597348   308.5054226677  0.0000000000  0.0000000000
   120.5010000000    36.7593998499   307.5281486426  0.0000000000  0.0000000000
   120.0010000000    36.6003547861   306.5498863915  0.0000000000  0.0000000000
   119.5010000000    36.4413244401   305.5706296382  0.0000000000  0.0000000000
   119.0010000000    36.2823090250   304.5903739983  0.0000000000  0.0000000000
   118.5010000000    36.1233086133   303.6091141686  0.0000000000  0.0000000000
   118.0010000000    35.9643232298   302.6268444972  0.0000000000  0.0000000000
   117.5010000000    35.8053530334   301.6435601027  0.0000000000  0.0000000000
   117.0010000000    35.6463981358   300.6592557586  0.0000000000  0.0000000000
   116.5010000000    35.4874586033   299.6739258999  0.0000000000  0.0000000000
   116.0010000000    35.3285345475   298.6875651827  0.0000000000  0.0000000000
   115.5010000000    35.1696261248   297.7001684847  0.0000000000  0.0000000000
   115.0010000000    35.0107332712   296.7117292551  0.0000000000  0.0000000000
   114.5010000000    34.8518562360   295.7222428279  0.0000000000  0.0000000000
   114.0010000000    34.6929951376   294.7317036654  0.0000000000  0.0000000000
   113.5010000000    34.5341499668   293.7401053704  0.0000000000  0.0000000000
   113.0010000000    34.3753208513   292.7474423360  0.0000000000  0.0000000000
   112.5010000000    34.2165079673   291.7537091962  0.0000000000  0.0000000000
   112.0010000000    34.0577113665   290.7588997402  0.0000000000  0.0000000000
   111.5010000000    33.8989312375   289.7630085509  0.0000000000  0.0000000000
   111.0010000000    33.7401675607   288.7660288375  0.0000000000  0.0000000000
   110.5010000000    33.5814205410   287.7679551515  0.0000000000  0.0000000000
   110.0010000000    33.4226902637   286.7687812225  0.0000000000  0.0000000000
   109.5010000000    33.2639768670   285.7685010456  0.0000000000  0.0000000000
   109.0010000000    33.1052804575   284.7671083461  0.0000000000  0.0000000000
   108.5010000000    32.9466011119   283.7645965870  0.0000000000  0.0000000000
   108.0010000000    32.7879390466   282.7609600425  0.0000000000  0.0000000000
   107.5010000000    32.6292942387   281.7561913985  0.0000000000  0.0000000000
   107.0010000000    32.4706669329   280.7502849604  0.0000000000  0.0000000000
   106.5010000000    32.3120571379   279.7432334607  0.0000000000  0.0000000000
   106.0010000000    32.1534650881   278.7350309882  0.0000000000  0.0000000000
   105.5010000000    31.9948908688   277.7256706044  0.0000000000  0.0000000000
   105.0010000000    31.8363345840   276.7151454115  0.0000000000  0.0000000000
   104.5010000000    31.6777963579   275.7034485574  0.0000000000  0.0000000000
   104.0010000000    31.5192763761   274.6905735009  0.0000000000  0.0000000000
   103.5010000000    31.3607747229   273.6765129692  0.0000000000  0.0000000000
   103.0010000000    31.2022915464   272.6612600129  0.0000000000  0.0000000000
   102.5010000000    31.0438269374   271.6448072282  0.0000000000  0.0000000000
   102.0010000000    30.8853810925   270.6271478040  0.0000000000  0.0000000000
   101.5010000000    30.7269541534   269.6082744860  0.0000000000  0.0000000000
   101.0010000000    30.5685462084   268.5881795874  0.0000000000  0.0000000000
   100.5010000000    30.4101574148   267.5668557716  0.0000000000  0.0000000000
   100.0010000000    30.2517879986   266.5442960534  0.0000000000  0.0000000000
    99.5010000000    30.0934379381   265.5204917528  0.0000000000  0.0000000000
    99.0010000000    29.9351075216   264.4954360964  0.0000000000  0.0000000000
    98.5010000000    29.7767968722   263.4691211435  0.0000000000  0.0000000000
    98.0010000000    29.6185060689   262.4415385689  0.0000000000  0.0000000000
    97.5010000000    29.4602353055   261.4126806876  0.0000000000  0.0000000000
    97.0010000000    29.3019848116   260.3825399479  0.0000000000  0.0000000000
    96.5010000000    29.1437546219   259.3511074230  0.0000000000  0.0000000000
    96.0010000000    28.9855449276   258.3183750991  0.0000000000  0.0000000000
    95.5010000000    28.8273559605   257.2843351174  0.0000000000  0.0000000000
    95.0010000000    28.6691878019   256.2489785289  0.0000000000  0.0000000000
    94.5010000000    28.5110406545   255.2122970619  0.0000000000  0.0000000000
    94.0010000000    28.3529146890   254.1742821250  0.0000000000  0.0000000000
    93.5010000000    28.1948100096   253.1349245709  0.0000000000  0.0000000000
    93.0010000000    28.0367269197   252.0942164436  0.0000000000  0.0000000000
    92.5010000000    27.8786654330   251.0521477620  0.0000000000  0.0000000000
    92.0010000000    27.7206258777   250.0087104927  0.0000000000  0.0000000000
    91.5010000000    27.5626082981   248.9638946052  0.0000000000  0.0000000000
    91.0010000000    27.4046129426   247.9176912890  0.0000000000  0.0000000000
    90.5010000000    27.2466400038   246.8700912372  0.0000000000  0.0000000000
    90.0010000000    27.0886896216   245.8210846615  0.0000000000  0.0000000000
    89.5010000000    26.9307620690   244.7706625220  0.0000000000  0.0000000000
    89.0010000000    26.7728574241   243.7188143472  0.0000000000  0.0000000000
    88.5010000000    26.6149759741   242.6655309186  0.0000000000  0.0000000000
    88.0010000000    26.4571178531   241.6108018555  0.0000000000  0.0000000000
    87.5010000000    26.2992832985   240.5546173219  0.0000000000  0.0000000000
    87.0010000000    26.1414725081   239.4969670706  0.0000000000  0.0000000000
    86.5010000000    25.9836856787   238.4378406991  0.0000000000  0.0000000000
    86.0010000000    25.8259230088   237.3772276615  0.0000000000  0.0000000000
    85.5010000000    25.6681847006   236.3151172817  0.0000000000  0.0000000000
    85.0010000000    25.5104709625   235.2514987666  0.0000000000  0.0000000000
    84.5010000000    25.3527820813   234.1863616907  0.0000000000  0.0000000000
    84.0010000000    25.1951182145   233.1196945914  0.0000000000  0.0000000000
    83.5010000000    25.0374796031   232.0514864027  0.0000000000  0.0000000000
    83.0010000000    24.8798664352   230.9817255271  0.0000000000  0.0000000000
    82.5010000000    24.7222790209   229.9104010210  0.0000000000  0.0000000000
    82.0010000000    24.5647175194   228.8375007390  0.0000000000  0.0000000000
    81.5010000000    24.4071822171   227.7630132185  0.0000000000  0.0000000000
    81.0010000000    24.2496733250   226.6869262971  0.0000000000  0.0000000000
    80.5010000000    24.0921911178   225.6092280583  0.0000000000  0.0000000000
    80.0010000000    23.9347358014   224.5299059237  0.0000000000  0.0000000000
    79.5010000000    23.7773076515   223.4489475933  0.0000000000  0.0000000000
    79.0010000000    23.6199068820   222.3663401437  0.0000000000  0.0000000000
    78.5010000000    23.4625338483   221.2820714179  0.0000000000  0.0000000000
    78.0010000000    23.3051887513   220.1961279886  0.0000000000  0.0000000000
    77.5010000000    23.1478718411   219.1084965506  0.0000000000  0.0000000000
    77.0010000000    22.9905834516   218.0191641608  0.0000000000  0.0000000000
    76.5010000000    22.8333238083   216.9281169024  0.0000000000  0.0000000000
    76.0010000000    22.6760932275   215.8353412612  0.0000000000  0.0000000000
    75.5010000000    22.5188919582   214.7408230218  0.0000000000  0.0000000000
    75.0010000000    22.3617203469   213.6445484092  0.0000000000  0.0000000000
    74.5010000000    22.2045785857   212.5465023287  0.0000000000  0.0000000000
    74.0010000000    22.0474671300   211.4466712772  0.0000000000  0.0000000000
    73.5010000000    21.8903861636   210.3450395969  0.0000000000  0.0000000000
    73.0010000000    21.7333360148   209.2415923827  0.0000000000  0.0000000000
    72.5010000000    21.5763170337   208.1363146171  0.0000000000  0.0000000000
    72.0010000000    21.4193295345   207.0291907581  0.0000000000  0.0000000000
    71.5010000000    21.2623738622   205.9202052059  0.0000000000  0.0000000000
    71.0010000000    21.1054503056   204.8093416775  0.0000000000  0.0000000000
    70.5010000000    20.9485592253   203.6965841056  0.0000000000  0.0000000000
    70.0010000000    20.7917009658   202.5819160146  0.0000000000  0.0000000000
    69.5010000000    20.6348758622   201.4653205542  0.0000000000  0.0000000000
    69.0010000000    20.4780843347   200.3467811716  0.0000000000  0.0000000000
    68.5010000000    20.3213266847   199.2262801462  0.0000000000  0.0000000000
    68.0010000000    20.1646033100   198.1038001205  0.0000000000  0.0000000000
    67.5010000000    20.0079145620   196.9793230678  0.0000000000  0.0000000000
    67.0010000000    19.8512608402   195.8528309647  0.0000000000  0.0000000000
    66.5010000000    19.6946425684   194.7243056122  0.0000000000  0.0000000000
    66.0010000000    19.5380600852   193.5937278369  0.0000000000  0.0000000000
    65.5010000000    19.3815138536   192.4610789955  0.0000000000  0.0000000000
    65.0010000000    19.2250042370   191.3263393434  0.0000000000  0.0000000000
    64.5010000000    19.0685317067   190.1894895336  0.0000000000  0.0000000000
    64.0010000000    18.9120966778   189.0505094126  0.0000000000  0.0000000000
    63.5010000000    18.7556995743   187.9093784823  0.0000000000  0.0000000000
    63.0010000000    18.5993408363   186.7660759453  0.0000000000  0.0000000000
    62.5010000000    18.4430209558   185.6205809531  0.0000000000  0.0000000000
    62.0010000000    18.2867403733   184.4728718399  0.0000000000  0.0000000000
    61.5010000000    18.1304995425   183.3229265837  0.0000000000  0.0000000000
    61.0010000000    17.9742990203   182.1707234587  0.0000000000  0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-dens5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   506.5402001264  2151.5298829147  0.0000000000  0.0000000000
  1558.5010000000   505.7193249813  2148.9278087523  0.0000000000  0.0000000000
  1556.0010000000   504.8984583806  2146.3247016379  0.0000000000  0.0000000000
  1553.5010000000   504.0775992725  2143.7205561055  0.0000000000  0.0000000000
  1551.0010000000   503.2567485369  2141.1153728079  0.0000000000  0.0000000000
  1548.5010000000   502.4359051500  2138.5091463490  0.0000000000  0.0000000000
  1546.0010000000   501.6150706515  2135.9018794639  0.0000000000  0.0000000000
  1543.5010000000   500.7942434074  2133.2935648008  0.0000000000  0.0000000000
  1541.0010000000   499.9734243444  2130.6842031328  0.0000000000  0.0000000000
  1538.5010000000   499.1526131286  2128.0737912212  0.0000000000  0.0000000000
  1536.0010000000   498.3318107078  2125.4623298946  0.0000000000  0.0000000000
  1533.5010000000   497.5110161395  2122.8498139622  0.0000000000  0.0000000000
  1531.0010000000   496.6902284991  2120.2362382757  0.0000000000  0.0000000000
  1528.5010000000   495.8694506658  2117.6216097945  0.0000000000  0.0000000000
  1526.0010000000   495.0486798450  2115.0059173986  0.0000000000  0.0000000000
  1523.5010000000   494.2279176756  2112.3891640832  0.0000000000  0.0000000000
  1521.0010000000   493.4071639151  2109.7713468423  0.0000000000  0.0000000000
  1518.5010000000   492.5864177077  2107.1524607018  0.0000000000  0.0000000000
  1516.0010000000   491.7656800964  2104.5325067385  0.0000000000  0.0000000000
  1513.5010000000   490.9449502534  2101.9114800493  0.0000000000  0.0000000000
  1511.0010000000   490.1242292451  2099.2893817721  0.0000000000  0.0000000000
  1508.5010000000   489.3035162716  2096.6662070750  0.0000000000  0.0000000000
  1506.0010000000   488.4828117984  2094.0419551611  0.0000000000  0.0000000000
  1503.5010000000   487.6621156793  2091.4166232693  0.0000000000  0.0000000000
  1501.0010000000   486.8414277824  2088.7902086749  0.0000000000  0.0000000000
  1498.5010000000   486.0207479901  2086.1627086898  0.0000000000  0.0000000000
  1496.0010000000   485.2000774410  2083.5341246412  0.0000000000  0.0000000000
  1493.5010000000   484.3794141812  2080.9044479416  0.0000000000  0.0000000000
  1491.0010000000   483.5587599969  2078.2736819760  0.0000000000  0.0000000000
  1488.5010000000   482.7381142046  2075.6418222089  0.0000000000  0.0000000000
  1486.0010000000   481.9174773743  2073.0088681137  0.0000000000  0.0000000000
  1483.5010000000   481.0968482360  2070.3748132510  0.0000000000  0.0000000000
  1481.0010000000   480.2762273889  2067.7396571699  0.0000000000  0.0000000000
  1478.5010000000   479.4556160594  2065.1034014269  0.0000000000  0.0000000000
  1476.0010000000   478.6350124081  2062.4660377229  0.0000000000  0.0000000000
  1473.5010000000   477.8144183032  2059.8275696614  0.0000000000  0.0000000000
  1471.0010000000   476.9938319388  2057.1879890273  0.0000000000  0.0000000000
  1468.5010000000   476.1732545949  2054.5472975174  0.0000000000  0.0000000000
  1466.0010000000   475.3526857245  2051.9054909448  0.0000000000  0.0000000000
  1463.5010000000   474.5321254093  2049.2625671339  0.0000000000  0.0000000000
  1461.0010000000   473.7115743551  2046.6185259125  0.0000000000  0.0000000000
  1458.5010000000   472.8910314514  2043.9733612462  0.0000000000  0.0000000000
  1456.0010000000   472.0704974338  2041.3270730394  0.0000000000  0.0000000000
  1453.5010000000   471.2499724413  2038.6796592660  0.0000000000  0.0000000000
  1451.0010000000   470.4294560205  2036.0311159787  0.0000000000  0.0000000000
  1448.5010000000   469.6089483417  2033.3814412316  0.0000000000  0.0000000000
  1446.0010000000   468.7884495893  2030.7306331167  0.0000000000  0.0000000000
  1443.5010000000   467.9679599625  2028.0786897634  0.0000000000  0.0000000000
  1441.0010000000   467.1474784673  2025.4256054346  0.0000000000  0.0000000000
  1438.5010000000   466.3270059390  2022.7713802960  0.0000000000  0.0000000000
  1436.0010000000   465.5065432241  2020.1160145444  0.0000000000  0.0000000000
  1433.5010000000   464.6860887754  2017.4595006190  0.0000000000  0.0000000000
  1431.0010000000   463.8656434713  2014.8018387994  0.0000000000  0.0000000000
  1428.5010000000   463.0452070022  2012.1430255084  0.0000000000  0.0000000000
  1426.0010000000   462.2247802737  2009.4830610982  0.0000000000  0.0000000000
  1423.5010000000   461.4043618102  2006.8219381907  0.0000000000  0.0000000000
  1421.0010000000   460.5839525495  2004.1596572209  0.0000000000  0.0000000000
  1418.5010000000   459.7635522472  2001.4962147813  0.0000000000  0.0000000000
  1416.0010000000   458.9431612723  1998.8316094449  0.0000000000  0.0000000000
  1413.5010000000   458.1227794133  1996.1658378894  0.0000000000  0.0000000000
  1411.0010000000   457.3024064763  1993.4988968375  0.0000000000  0.0000000000
  1408.5010000000   456.4820428782  1990.8307849874  0.0000000000  0.0000000000
  1406.0010000000   455.6616890503  1988.1615010759  0.0000000000  0.0000000000
  1403.5010000000   454.8413430713  1985.4910361714  0.0000000000  0.0000000000
  1401.0010000000   454.0210071835  1982.8193948831  0.0000000000  0.0000000000
  1398.5010000000   453.2006812736  1980.1465741454  0.0000000000  0.0000000000
  1396.0010000000   452.3803640670  1977.4725670950  0.0000000000  0.0000000000
  1393.5010000000   451.5600554904  1974.7973707677  0.0000000000  0.0000000000
  1391.0010000000   450.7397572510  1972.1209879993  0.0000000000  0.0000000000
  1388.5010000000   449.9194681294  1969.4434120687  0.0000000000  0.0000000000
  1386.0010000000   449.0991881022  1966.7646401439  0.0000000000  0.0000000000
  1383.5010000000   448.2789177493  1964.0846713514  0.0000000000  0.0000000000
  1381.0010000000   447.4586564956  1961.4035010347  0.0000000000  0.0000000000
  1378.5010000000   446.6384055379  1958.7211303182  0.0000000000  0.0000000000
  1376.0010000000   445.8181637526  1956.0375527279  0.0000000000  0.0000000000
  1373.5010000000   444.9979312042  1953.3527656618  0.0000000000  0.0000000000
  1371.0010000000   444.1777079748  1950.6667665639  0.0000000000  0.0000000000
  1368.5010000000   443.3574947446  1947.9795548271  0.0000000000  0.0000000000
  1366.0010000000   442.5372916284  1945.2911279827  0.0000000000  0.0000000000
  1363.5010000000   441.7170976006  1942.6014798108  0.0000000000  0.0000000000
  1361.0010000000   440.8969128159  1939.9106079459  0.0000000000  0.0000000000
  1358.5010000000   440.0767386013  1937.2185138604  0.0000000000  0.0000000000
  1356.0010000000   439.2565739886  1934.5251914841  0.0000000000  0.0000000000
  1353.5010000000   438.4364186094  1931.8306366997  0.0000000000  0.0000000000
  1351.0010000000   437.6162732661  1929.1348492236  0.0000000000  0.0000000000
  1348.5010000000   436.7961376267  1926.4378250356  0.0000000000  0.0000000000
  1346.0010000000   435.9760119538  1923.7395620557  0.0000000000  0.0000000000
  1343.5010000000   435.1558959548  1921.0400563659  0.0000000000  0.0000000000
  1341.0010000000   434.3357899295  1918.3393059856  0.0000000000  0.0000000000
  1338.5010000000   433.5156936245  1915.6373070997  0.0000000000  0.0000000000
  1336.0010000000   432.6956079471  1912.9340597065  0.0000000000  0.0000000000
  1333.5010000000   431.8755315422  1910.2295563330  0.0000000000  0.0000000000
  1331.0010000000   431.0554653553  1907.5237970790  0.0000000000  0.0000000000
  1328.5010000000   430.2354092113  1904.8167783361  0.0000000000  0.0000000000
  1326.0010000000   429.4153629556  1902.1084965501  0.0000000000  0.0000000000
  1323.5010000000   428.5953270206  1899.3989500922  0.0000000000  0.0000000000
  1321.0010000000   427.7753007256  1896.6881336433  0.0000000000  0.0000000000
  1318.5010000000   426.9552851072  1893.9760475476  0.0000000000  0.0000000000
  1316.0010000000   426.1352795256  1891.2626865935  0.0000000000  0.0000000000
  1313.5010000000   425.3152839277  1888.5480474951  0.0000000000  0.0000000000
  1311.0010000000   424.4952988430  1885.8321288835  0.0000000000  0.0000000000
  1308.5010000000   423.6753236963  1883.1149257171  0.0000000000  0.0000000000
  1306.0010000000   422.8553590573  1880.3964367334  0.0000000000  0.0000000000
  1303.5010000000   422.0354049534  1877.6766588615  0.0000000000  0.0000000000
  1301.0010000000   421.2154608742  1874.9555872308  0.0000000000  0.0000000000
  1298.5010000000   420.3955268910  1872.2332188862  0.0000000000  0.0000000000
  1296.0010000000   419.5756036534  1869.5095527792  0.0000000000  0.0000000000
  1293.5010000000   418.7556912717  1866.7845860603  0.0000000000  0.0000000000
  1291.0010000000   417.9357887663  1864.0583122403  0.0000000000  0.0000000000
  1288.5010000000   417.1158968489  1861.3307304374  0.0000000000  0.0000000000
  1286.0010000000   416.2960156946  1858.6018379746  0.0000000000  0.0000000000
  1283.5010000000   415.4761449465  1855.8716303882  0.0000000000  0.0000000000
  1281.0010000000   414.6562842715  1853.1401032777  0.0000000000  0.0000000000
  1278.5010000000   413.8364350148  1850.4072578218  0.0000000000  0.0000000000
  1276.0010000000   413.0165957830  1847.6730860565  0.0000000000  0.0000000000
  1273.5010000000   412.1967679619  1844.9375892710  0.0000000000  0.0000000000
  1271.0010000000   411.3769502068  1842.2007596300  0.0000000000  0.0000000000
  1268.5010000000   410.5571433963  1839.4625967020  0.0000000000  0.0000000000
  1266.0010000000   409.7373473315  1836.7230964453  0.0000000000  0.0000000000
  1263.5010000000   408.9175623844  1833.9822567101  0.0000000000  0.0000000000
  1261.0010000000   408.0977878559  1831.2400717507  0.0000000000  0.0000000000
  1258.5010000000   407.2780241644  1828.4965395415  0.0000000000  0.0000000000
  1256.0010000000   406.4582717488  1825.7516581133  0.0000000000  0.0000000000
  1253.5010000000   405.6385299821  1823.0054219129  0.0000000000  0.0000000000
  1251.0010000000   404.8187993499  1820.2578290958  0.0000000000  0.0000000000
  1248.5010000000   403.9990798166  1817.5088760579  0.0000000000  0.0000000000
  1246.0010000000   403.1793708297  1814.7585574442  0.0000000000  0.0000000000
  1243.5010000000   402.3596734844  1812.0068734116  0.0000000000  0.0000000000
  1241.0010000000   401.5399867361  1809.2538169211  0.0000000000  0.0000000000
  1238.5010000000   400.7203111863  1806.4993864417  0.0000000000  0.0000000000
  1236.0010000000   399.9006469196  1803.7435786924  0.0000000000  0.0000000000
  1233.5010000000   399.0809940443  1800.9863904570  0.0000000000  0.0000000000
  1231.0010000000   398.2613521573  1798.2278167802  0.0000000000  0.0000000000
  1228.5010000000   397.4417219526  1795.4678563838  0.0000000000  0.0000000000
  1226.0010000000   396.6221025423  1792.7065026461  0.0000000000  0.0000000000
  1223.5010000000   395.8024946694  1789.9437544211  0.0000000000  0.0000000000
  1221.0010000000   394.9828980322  1787.1796070276  0.0000000000  0.0000000000
  1218.5010000000   394.1633134202  1784.4140594469  0.0000000000  0.0000000000
  1216.0010000000   393.3437395195  1781.6471035466  0.0000000000  0.0000000000
  1213.5010000000   392.5241771708  1778.8787384466  0.0000000000  0.0000000000
  1211.0010000000   391.7046261768  1776.1089597470  0.0000000000  0.0000000000
  1208.5010000000   390.8850874245  1773.3377666960  0.0000000000  0.0000000000
  1206.0010000000   390.0655602386  1770.5651532436  0.0000000000  0.0000000000
  1203.5010000000   389.2460439745  1767.7911134206  0.0000000000  0.0000000000
  1201.0010000000   388.4265401221  1765.0156484669  0.0000000000  0.0000000000
  1198.5010000000   387.6070470377  1762.2387489934  0.0000000000  0.0000000000
  1196.0010000000   386.7875662610  1759.4604163765  0.0000000000  0.0000000000
  1193.5010000000   385.9680972548  1756.6806449388  0.0000000000  0.0000000000
  1191.0010000000   385.1486400353  1753.8994308592  0.0000000000  0.0000000000
  1188.5010000000   384.3291946461  1751.1167703908  0.0000000000  0.0000000000
  1186.0010000000   383.5097611580  1748.3326598611  0.0000000000  0.0000000000
  1183.5010000000   382.6903396691  1745.5470956720  0.0000000000  0.0000000000
  1181.0010000000   381.8709297855  1742.7600725332  0.0000000000  0.0000000000
  1178.5010000000   381.0515321809  1739.9715887669  0.0000000000  0.0000000000
  1176.0010000000   380.2321465176  1737.1816392360  0.0000000000  0.0000000000
  1173.5010000000   379.4127730056  1734.3902206475  0.0000000000  0.0000000000
  1171.0010000000   378.5934113658  1731.5973280240  0.0000000000  0.0000000000
  1168.5010000000   377.7740618651  1728.8029582283  0.0000000000  0.0000000000
  1166.0010000000   376.9547253122  1726.0071099545  0.0000000000  0.0000000000
  1163.5010000000   376.1354004855  1723.2097749493  0.0000000000  0.0000000000
  1161.0010000000   375.3160872260  1720.4109485614  0.0000000000  0.0000000000
  1158.5010000000   374.4967874530  1717.6106332232  0.0000000000  0.0000000000
  1156.0010000000   373.6774990146  1714.8088174349  0.0000000000  0.0000000000
  1153.5010000000   372.8582238846  1712.0055037809  0.0000000000  0.0000000000
  1151.0010000000   372.0389604886  1709.2006826880  0.0000000000  0.0000000000
  1148.5010000000   371.2197098353  1706.3943534024  0.0000000000  0.0000000000
  1146.0010000000   370.4004714345  1703.5865100171  0.0000000000  0.0000000000
  1143.5010000000   369.5812458433  1700.7771501944  0.0000000000  0.0000000000
  1141.0010000000   368.7620331406  1697.9662699364  0.0000000000  0.0000000000
  1138.5010000000   367.9428324250  1695.1538618597  0.0000000000  0.0000000000
  1136.0010000000   367.1236448503  1692.3399256129  0.0000000000  0.0000000000
  1133.5010000000   366.3044695798  1689.5244539895  0.0000000000  0.0000000000
  1131.0010000000   365.4853068196  1686.7074433417  0.0000000000  0.0000000000
  1128.5010000000   364.6661573085  1683.8888918337  0.0000000000  0.0000000000
  1126.0010000000   363.8470213112  1681.0687959819  0.0000000000  0.0000000000
  1123.5010000000   363.0278971227  1678.2471454946  0.0000000000  0.0000000000
  1121.0010000000   362.2087860776  1675.4239405248  0.0000000000  0.0000000000
  1118.5010000000   361.3896885379  1672.5991778567  0.0000000000  0.0000000000
  1116.0010000000   360.5706034030  1669.7728492075  0.0000000000  0.0000000000
  1113.5010000000   359.7515316001  1666.9449532659  0.0000000000  0.0000000000
  1111.0010000000   358.9324730922  1664.1154853717  0.0000000000  0.0000000000
  1108.5010000000   358.1134273807  1661.2844392465  0.0000000000  0.0000000000
  1106.0010000000   357.2943949930  1658.4518121335  0.0000000000  0.0000000000
  1103.5010000000   356.4753759939  1655.6175996547  0.0000000000  0.0000000000
  1101.0010000000   355.6563699895  1652.7817958201  0.0000000000  0.0000000000
  1098.5010000000   354.8373776065  1649.9443981504  0.0000000000  0.0000000000
  1096.0010000000   354.0183980298  1647.1053991468  0.0000000000  0.0000000000
  1093.5010000000   353.1994319551  1644.2647965213  0.0000000000  0.0000000000
  1091.0010000000   352.3804801086  1641.4225880735  0.0000000000  0.0000000000
  1088.5010000000   351.5615412939  1638.5787649050  0.0000000000  0.0000000000
  1086.0010000000   350.7426158210  1635.7333233193  0.0000000000  0.0000000000
  1083.5010000000   349.9237045207  1632.8862614077  0.0000000000  0.0000000000
  1081.0010000000   349.1048063112  1630.0375705880  0.0000000000  0.0000000000
  1078.5010000000   348.2859220944  1627.1872491510  0.0000000000  0.0000000000
  1076.0010000000   347.4670513507  1624.3352904162  0.0000000000  0.0000000000
  1073.5010000000   346.6481945677  1621.4816911843  0.0000000000  0.0000000000
  1071.0010000000   345.8293513022  1618.6264449870  0.0000000000  0.0000000000
  1068.5010000000   345.0105225964  1615.7695505104  0.0000000000  0.0000000000
  1066.0010000000   344.1917076001  1612.9109998148  0.0000000000  0.0000000000
  1063.5010000000   343.3729059874  1610.0507867579  0.0000000000  0.0000000000
  1061.0010000000   342.5541189099  1607.1889103341  0.0000000000  0.0000000000
  1058.5010000000   341.7353461155  1604.3253646095  0.0000000000  0.0000000000
  1056.0010000000   340.9165869154  1601.4601420923  0.0000000000  0.0000000000
  1053.5010000000   340.0978425709  1598.5932420876  0.0000000000  0.0000000000
  1051.0010000000   339.2791119959  1595.7246556562  0.0000000000  0.0000000000
  1048.5010000000   338.4603960506  1592.8543806480  0.0000000000  0.0000000000
  1046.0010000000   337.6416937340  1589.9824083601  0.0000000000  0.0000000000
  1043.5010000000   336.8230064573  1587.1087385235  0.0000000000  0.0000000000
  1041.0010000000   336.0043337741  1584.2333643249  0.0000000000  0.0000000000
  1038.5010000000   335.1856752819  1581.3562790737  0.0000000000  0.0000000000
  1036.0010000000   334.3670310928  1578.4774778570  0.0000000000  0.0000000000
  1033.5010000000   333.5484018294  1575.5969575298  0.0000000000  0.0000000000
  1031.0010000000   332.7297867454  1572.7147101023  0.0000000000  0.0000000000
  1028.5010000000   331.9111865458  1569.8307326624  0.0000000000  0.0000000000
  1026.0010000000   331.0926015056  1566.9450207592  0.0000000000  0.0000000000
  1023.5010000000   330.2740310088  1564.0575667684  0.0000000000  0.0000000000
  1021.0010000000   329.4554754171  1561.1683664834  0.0000000000  0.0000000000
  1018.5010000000   328.6369351334  1558.2774158140  0.0000000000  0.0000000000
  1016.0010000000   327.8184092103  1555.3847058707  0.0000000000  0.0000000000
  1013.5010000000   326.9998986025  1552.4902344519  0.0000000000  0.0000000000
  1011.0010000000   326.1814029165  1549.5939945609  0.0000000000  0.0000000000
  1008.5010000000   325.3629222673  1546.6959809675  0.0000000000  0.0000000000
  1006.0010000000   324.5444572742  1543.7961901974  0.0000000000  0.0000000000
  1003.5010000000   323.7260072197  1540.8946140087  0.0000000000  0.0000000000
  1001.0010000000   322.9075723540  1537.9912475550  0.0000000000  0.0000000000
   998.5010000000   322.0891529715  1535.0860861161  0.0000000000  0.0000000000
   996.0010000000   321.2707494109  1532.1791250987  0.0000000000  0.0000000000
   993.5010000000   320.4523611433  1529.2703567954  0.0000000000  0.0000000000
   991.0010000000   319.6339876913  1526.3597736425  0.0000000000  0.0000000000
   988.5010000000   318.8156304444  1523.4473746851  0.0000000000  0.0000000000
   986.0010000000   317.9972890169  1520.5331526226  0.0000000000  0.0000000000
   983.5010000000   317.1789630741  1517.6171002988  0.0000000000  0.0000000000
   981.0010000000   316.3606532353  1514.6992139222  0.0000000000  0.0000000000
   978.5010000000   315.5423588123  1511.7794850056  0.0000000000  0.0000000000
   976.0010000000   314.7240805207  1508.8579100331  0.0000000000  0.0000000000
   973.5010000000   313.9058182223  1505.9344824099  0.0000000000  0.0000000000
   971.0010000000   313.0875718304  1503.0091956869  0.0000000000  0.0000000000
   968.5010000000   312.2693417563  1500.0820451607  0.0000000000  0.0000000000
   966.0010000000   311.4511275665  1497.1530230704  0.0000000000  0.0000000000
   963.5010000000   310.6329293276  1494.2221234057  0.0000000000  0.0000000000
   961.0010000000   309.8147476016  1491.2893418966  0.0000000000  0.0000000000
   958.5010000000   308.9965825546  1488.3546728206  0.0000000000  0.0000000000
   956.0010000000   308.1784335185  1485.4181074236  0.0000000000  0.0000000000
   953.5010000000   307.3603012087  1482.4796418778  0.0000000000  0.0000000000
   951.0010000000   306.5421855064  1479.5392693247  0.0000000000  0.0000000000
   948.5010000000   305.7240863474  1476.5969830625  0.0000000000  0.0000000000
   946.0010000000   304.9060037219  1473.6527765462  0.0000000000  0.0000000000
   943.5010000000   304.0879376751  1470.7066433882  0.0000000000  0.0000000000
   941.0010000000   303.2698887439  1467.7585789354  0.0000000000  0.0000000000
   938.5010000000   302.4518562069  1464.8085739598  0.0000000000  0.0000000000
   936.0010000000   301.6338407112  1461.8566241264  0.0000000000  0.0000000000
   933.5010000000   300.8158425202  1458.9027236801  0.0000000000  0.0000000000
   931.0010000000   299.9978615180  1455.9468654560  0.0000000000  0.0000000000
   928.5010000000   299.1798972140  1452.9890408902  0.0000000000  0.0000000000
   926.0010000000   298.3619504753  1450.0292462886  0.0000000000  0.0000000000
   923.5010000000   297.5440204955  1447.0674718595  0.0000000000  0.0000000000
   921.0010000000   296.7261082545  1444.1037142371  0.0000000000  0.0000000000
   918.5010000000   295.9082134948  1441.1379655339  0.0000000000  0.0000000000
   916.0010000000   295.0903364495  1438.1702195961  0.0000000000  0.0000000000
   913.5010000000   294.2724761263  1435.2004657787  0.0000000000  0.0000000000
   911.0010000000   293.4546341628  1432.2287029413  0.0000000000  0.0000000000
   908.5010000000   292.6368096884  1429.2549207924  0.0000000000  0.0000000000
   906.0010000000   291.8190027513  1426.2791123311  0.0000000000  0.0000000000
   903.5010000000   291.0012143097  1423.3012738267  0.0000000000  0.0000000000
   901.0010000000   290.1834432601  1420.3213939963  0.0000000000  0.0000000000
   898.5010000000   289.3656902605  1417.3394679269  0.0000000000  0.0000000000
   896.0010000000   288.5479551844  1414.3554878002  0.0000000000  0.0000000000
   893.5010000000   287.7302388115  1411.3694490609  0.0000000000  0.0000000000
   891.0010000000   286.9125403007  1408.3813411893  0.0000000000  0.0000000000
   888.5010000000   286.0948597210  1405.3911569379  0.0000000000  0.0000000000
   886.0010000000   285.2771980423  1402.3988923105  0.0000000000  0.0000000000
   883.5010000000   284.4595546245  1399.4045373736  0.0000000000  0.0000000000
   881.0010000000   283.6419297320  1396.4080854542  0.0000000000  0.0000000000
   878.5010000000   282.8243236947  1393.4095300716  0.0000000000  0.0000000000
   876.0010000000   282.0067360785  1390.4088618954  0.0000000000  0.0000000000
   873.5010000000   281.1891673490  1387.4060748437  0.0000000000  0.0000000000
   871.0010000000   280.3716176241  1384.4011615116  0.0000000000  0.0000000000
   868.5010000000   279.5540866789  1381.3941131818  0.0000000000  0.0000000000
   866.0010000000   278.7365747716  1378.3849228616  0.0000000000  0.0000000000
   863.5010000000   277.9190818193  1375.3735822518  0.0000000000  0.0000000000
   861.0010000000   277.1016082203  1372.3600847738  0.0000000000  0.0000000000
   858.5010000000   276.2841540338  1369.3444225479  0.0000000000  0.0000000000
   856.0010000000   275.4667189838  1366.3265864040  0.0000000000  0.0000000000
   853.5010000000   274.6493032769  1363.3065688970  0.0000000000  0.0000000000
   851.0010000000   273.8319071916  1360.2843627963  0.0000000000  0.0000000000
   848.5010000000   273.0145306745  1357.2599595895  0.0000000000  0.0000000000
   846.0010000000   272.1971737483  1354.2333509885  0.0000000000  0.0000000000
   843.5010000000   271.3798369138  1351.2045304232  0.0000000000  0.0000000000
   841.0010000000   270.5625195392  1348.1734870685  0.0000000000  0.0000000000
   838.5010000000   269.7452226793  1345.1402162963  0.0000000000  0.0000000000
   836.0010000000   268.9279454574  1342.1047062568  0.0000000000  0.0000000000
   833.5010000000   268.1106886802  1339.0669512897  0.0000000000  0.0000000000
   831.0010000000   267.2934516340  1336.0269400265  0.0000000000  0.0000000000
   828.5010000000   266.4762352806  1332.9846672716  0.0000000000  0.0000000000
   826.0010000000   265.6590394653  1329.9401236173  0.0000000000  0.0000000000
   823.5010000000   264.8418637211  1326.8932984282  0.0000000000  0.0000000000
   821.0010000000   264.0247088513  1323.8441857437  0.0000000000  0.0000000000
   818.5010000000   263.2075745541  1320.7927754220  0.0000000000  0.0000000000
   816.0010000000   262.3904614001  1317.7390605158  0.0000000000  0.0000000000
   813.5010000000   261.5733688640  1314.6830299200  0.0000000000  0.0000000000
   811.0010000000   260.7562972925  1311.6246757252  0.0000000000  0.0000000000
   808.5010000000   259.9392467256  1308.5639888110  0.0000000000  0.0000000000
   806.0010000000   259.1222176792  1305.5009617765  0.0000000000  0.0000000000
   803.5010000000   258.3052091995  1302.4355816449  0.0000000000  0.0000000000
   801.0010000000   257.4882227541  1299.3678444560  0.0000000000  0.0000000000
   798.5010000000   256.6712575684  1296.2977377701  0.0000000000  0.0000000000
   796.0010000000   255.8543137361  1293.2252523380  0.0000000000  0.0000000000
   793.5010000000   255.0373922107  1290.1503820783  0.0000000000  0.0000000000
   791.0010000000   254.2204917271  1287.0731124915  0.0000000000  0.0000000000
   788.5010000000   253.4036138040  1283.9934394910  0.0000000000  0.0000000000
   786.0010000000   252.5867573671  1280.9113491506  0.0000000000  0.0000000000
   783.5010000000   251.7699229707  1277.8268336108  0.0000000000  0.0000000000
   781.0010000000   250.9531108795  1274.7398838512  0.0000000000  0.0000000000
   778.5010000000   250.1363214524  1271.6504911372  0.0000000000  0.0000000000
   776.0010000000   249.3195540079  1268.5586427256  0.0000000000  0.0000000000
   773.5010000000   248.5028094785  1265.4643319054  0.0000000000  0.0000000000
   771.0010000000   247.6860873820  1262.3675465361  0.0000000000  0.0000000000
   768.5010000000   246.8693877167  1259.2682762179  0.0000000000  0.0000000000
   766.0010000000   246.0527113309  1256.1665137041  0.0000000000  0.0000000000
   763.5010000000   245.2360576733  1253.0622463575  0.0000000000  0.0000000000
   761.0010000000   244.4194270465  1249.9554647041  0.0000000000  0.0000000000
   758.5010000000   243.6028198544  1246.8461595805  0.0000000000  0.0000000000
   756.0010000000   242.7862358611  1243.7343193077  0.0000000000  0.0000000000
   753.5010000000   241.9696749393  1240.6199325372  0.0000000000  0.0000000000
   751.0010000000   241.1531378083  1237.5029910687  0.0000000000  0.0000000000
   748.5010000000   240.3366245531  1234.3834842029  0.0000000000  0.0000000000
   746.0010000000   239.5201350004  1231.2614001699  0.0000000000  0.0000000000
   743.5010000000   238.7036690896  1228.1367275429  0.0000000000  0.0000000000
   741.0010000000   237.8872276025  1225.0094580371  0.0000000000  0.0000000000
   738.5010000000   237.0708099697  1221.8795781073  0.0000000000  0.0000000000
   736.0010000000   236.2544164681  1218.7470773617  0.0000000000  0.0000000000
   733.5010000000   235.4380474871  1215.6119457551  0.0000000000  0.0000000000
   731.0010000000   234.6217028058  1212.4741708109  0.0000000000  0.0000000000
   728.5010000000   233.8053830443  1209.3337431945  0.0000000000  0.0000000000
   726.0010000000   232.9890878568  1206.1906497665  0.0000000000  0.0000000000
   723.5010000000   232.1728177380  1203.0448805311  0.0000000000  0.0000000000
   721.0010000000   231.3565725839  1199.8964230937  0.0000000000  0.0000000000
   718.5010000000   230.5403524141  1196.7452654406  0.0000000000  0.0000000000
   716.0010000000   229.7241577278  1193.5913973154  0.0000000000  0.0000000000
   713.5010000000   228.9079884344  1190.4348060896  0.0000000000  0.0000000000
   711.0010000000   228.0918445708  1187.2754795283  0.0000000000  0.0000000000
   708.5010000000   227.2757263015  1184.1134057915  0.0000000000  0.0000000000
   706.0010000000   226.4596342703  1180.9485748004  0.0000000000  0.0000000000
   703.5010000000   225.6435678406  1177.7809714112  0.0000000000  0.0000000000
   701.0010000000   224.8275275650  1174.6105849890  0.0000000000  0.0000000000
   698.5010000000   224.0115134251  1171.4374025816  0.0000000000  0.0000000000
   696.0010000000   223.1955255376  1168.2614116564  0.0000000000  0.0000000000
   693.5010000000   222.3795645013  1165.0826014549  0.0000000000  0.0000000000
   691.0010000000   221.5636300074  1161.9009575780  0.0000000000  0.0000000000
   688.5010000000   220.7477222352  1158.7164674178  0.0000000000  0.0000000000
   686.0010000000   219.9318415025  1155.5291188004  0.0000000000  0.0000000000
   683.5010000000   219.1159879226  1152.3388986436  0.0000000000  0.0000000000
   681.0010000000   218.3001614087  1149.1457929705  0.0000000000  0.0000000000
   678.5010000000   217.4843623621  1145.9497896004  0.0000000000  0.0000000000
   676.0010000000   216.6685909859  1142.7508754650  0.0000000000  0.0000000000
   673.5010000000   215.8528469504  1139.5490352888  0.0000000000  0.0000000000
   671.0010000000   215.0371310958  1136.3442582711  0.0000000000  0.0000000000
   668.5010000000   214.2214430541  1133.1365287491  0.0000000000  0.0000000000
   666.0010000000   213.4057832884  1129.9258342059  0.0000000000  0.0000000000
   663.5010000000   212.5901520764  1126.7121612765  0.0000000000  0.0000000000
   661.0010000000   211.7745488449  1123.4954931188  0.0000000000  0.0000000000
   658.5010000000   210.9589745219  1120.2758186834  0.0000000000  0.0000000000
   656.0010000000   210.1434291868  1117.0531234520  0.0000000000  0.0000000000
   653.5010000000   209.3279127484  1113.8273921033  0.0000000000  0.0000000000
   651.0010000000   208.5124249501  1110.5986085276  0.0000000000  0.0000000000
   648.5010000000   207.6969670248  1107.3667623837  0.0000000000  0.0000000000
   646.0010000000   206.8815383847  1104.1318359890  0.0000000000  0.0000000000
   643.5010000000   206.0661392752  1100.8938148259  0.0000000000  0.0000000000
   641.0010000000   205.2507701112  1097.6526849150  0.0000000000  0.0000000000
   638.5010000000   204.4354311503  1094.4084315193  0.0000000000  0.0000000000
   636.0010000000   203.6201221732  1091.1610378622  0.0000000000  0.0000000000
   633.5010000000   202.8048434655  1087.9104890343  0.0000000000  0.0000000000
   631.0010000000   201.9895954898  1084.6567706925  0.0000000000  0.0000000000
   628.5010000000   201.1743779186  1081.3998651961  0.0000000000  0.0000000000
   626.0010000000   200.3591915773  1078.1397593615  0.0000000000  0.0000000000
   623.5010000000   199.5440361865  1074.8764354437  0.0000000000  0.0000000000
   621.0010000000   198.7289119790  1071.6098775921  0.0000000000  0.0000000000
   618.5010000000   197.9138193757  1068.3400705616  0.0000000000  0.0000000000
   616.0010000000   197.0987583518  1065.0669971636  0.0000000000  0.0000000000
   613.5010000000   196.2837290782  1061.7906408397  0.0000000000  0.0000000000
   611.0010000000   195.4687319228  1058.5109856632  0.0000000000  0.0000000000
   608.5010000000   194.6537671348  1055.2280150738  0.0000000000  0.0000000000
   606.0010000000   193.8388345369  1051.9417106274  0.0000000000  0.0000000000
   603.5010000000   193.0239347848  1048.6520570741  0.0000000000  0.0000000000
   601.0010000000   192.2090677999  1045.3590360348  0.0000000000  0.0000000000
   598.5010000000   191.3942337154  1042.0626298149  0.0000000000  0.0000000000
   596.0010000000   190.5794328765  1038.7628214053  0.0000000000  0.0000000000
   593.5010000000   189.7646658405  1035.4595944855  0.0000000000  0.0000000000
   591.0010000000   188.9499321458  1032.1529284287  0.0000000000  0.0000000000
   588.5010000000   188.1352324788  1028.8428070828  0.0000000000  0.0000000000
   586.0010000000   187.3205668246  1025.5292112696  0.0000000000  0.0000000000
   583.5010000000   186.5059353959  1022.2121225507  0.0000000000  0.0000000000
   581.0010000000   185.6913386332  1018.8915232298  0.0000000000  0.0000000000
   578.5010000000   184.8767765993  1015.5673938835  0.0000000000  0.0000000000
   576.0010000000   184.0622495924  1012.2397158570  0.0000000000  0.0000000000
   573.5010000000   183.2477578457  1008.9084700357  0.0000000000  0.0000000000
   571.0010000000   182.4333015321  1005.5736368618  0.0000000000  0.0000000000
   568.5010000000   181.6188807694  1002.2351963497  0.0000000000  0.0000000000
   566.0010000000   180.8044962203   998.8931305474  0.0000000000  0.0000000000
   563.5010000000   179.9901476044   995.5474174274  0.0000000000  0.0000000000
   561.0010000000   179.1758351961   992.1980370278  0.0000000000  0.0000000000
   558.5010000000   178.3615598199   988.8449714423  0.0000000000  0.0000000000
   556.0010000000   177.5473210833   985.4881975400  0.0000000000  0.0000000000
   553.5010000000   176.7331194503   982.1276954980  0.0000000000  0.0000000000
   551.0010000000   175.9189553567   978.7634451590  0.0000000000  0.0000000000
   548.5010000000   175.1048289239   975.3954248445  0.0000000000  0.0000000000
   546.0010000000   174.2907402592   972.0236125863  0.0000000000  0.0000000000
   543.5010000000   173.4766897490   968.6479873409  0.0000000000  0.0000000000
   541.0010000000   172.6626777715   965.2685277979  0.0000000000  0.0000000000
   538.5010000000   171.8487044147   961.8852112045  0.0000000000  0.0000000000
   536.0010000000   171.0347700580   958.4980157759  0.0000000000  0.0000000000
   533.5010000000   170.2208748027   955.1069183253  0.0000000000  0.0000000000
   531.0010000000   169.4070190497   951.7118966626  0.0000000000  0.0000000000
   528.5010000000   168.5932032164   948.3129284174  0.0000000000  0.0000000000
   526.0010000000   167.7794274605   944.9099898779  0.0000000000  0.0000000000
   523.5010000000   166.9656919707   941.5030571984  0.0000000000  0.0000000000
   521.0010000000   166.1519972509   938.0921075895  0.0000000000  0.0000000000
   518.5010000000   165.3383432852   934.6771158126  0.0000000000  0.0000000000
   516.0010000000   164.5247306625   931.2580588942  0.0000000000  0.0000000000
   513.5010000000   163.7111594662   927.8349114591  0.0000000000  0.0000000000
   511.0010000000   162.8976303906   924.4076504222  0.0000000000  0.0000000000
   508.5010000000   162.0841430894   920.9762480277  0.0000000000  0.0000000000
   506.0010000000   161.2706986625   917.5406823255  0.0000000000  0.0000000000
   503.5010000000   160.4572966383   914.1009244372  0.0000000000  0.0000000000
   501.0010000000   159.6439379950   910.6569513106  0.0000000000  0.0000000000
   498.5010000000   158.8306224369   907.2087341960  0.0000000000  0.0000000000
   496.0010000000   158.0173508487   903.7562490347  0.0000000000  0.0000000000
   493.5010000000   157.2041234019   900.2994684317  0.0000000000  0.0000000000
   491.0010000000   156.3909401105   896.8383639947  0.0000000000  0.0000000000
   488.5010000000   155.5778016392   893.3729097751  0.0000000000  0.0000000000
   486.0010000000   154.7647082380   889.9030777277  0.0000000000  0.0000000000
   483.5010000000   153.9516605498   886.4288411489  0.0000000000  0.0000000000
   481.0010000000   153.1386582952   882.9501690482  0.0000000000  0.0000000000
   478.5010000000   152.3257023945   879.4670352170  0.0000000000  0.0000000000
   476.0010000000   151.5127928641   875.9794092236  0.0000000000  0.0000000000
   473.5010000000   150.6999304025   872.4872631995  0.0000000000  0.0000000000
   471.0010000000   149.8871150899   868.9905662562  0.0000000000  0.0000000000
   468.5010000000   149.0743474411   865.4892889974  0.0000000000  0.0000000000
   466.0010000000   148.2616278916   861.9834013078  0.0000000000  0.0000000000
   463.5010000000   147.4489565519   858.4728712826  0.0000000000  0.0000000000
   461.0010000000   146.6363339880   854.9576685876  0.0000000000  0.0000000000
   458.5010000000   145.8237607134   851.4377622660  0.0000000000  0.0000000000
   456.0010000000   145.0112369472   847.9131196773  0.0000000000  0.0000000000
   453.5010000000   144.1987633845   844.3837098320  0.0000000000  0.0000000000
   451.0010000000   143.3863399437   840.8494979428  0.0000000000  0.0000000000
   448.5010000000   142.5739675393   837.3104531235  0.0000000000  0.0000000000
   446.0010000000   141.7616463319   833.7665407714  0.0000000000  0.0000000000
   443.5010000000   140.9493767445   830.2177269780  0.0000000000  0.0000000000
   441.0010000000   140.1371594676   826.6639785519  0.0000000000  0.0000000000
   438.5010000000   139.3249944833   823.1052587393  0.0000000000  0.0000000000
   436.0010000000   138.5128825570   819.5415337439  0.0000000000  0.0000000000
   433.5010000000   137.7008242597   815.9727684419  0.0000000000  0.0000000000
   431.0010000000   136.8888199835   812.3989264366  0.0000000000  0.0000000000
   428.5010000000   136.0768699578   808.8199701131  0.0000000000  0.0000000000
   426.0010000000   135.2649747453   805.2358628142  0.0000000000  0.0000000000
   423.5010000000   134.4531350079   801.6465678079  0.0000000000  0.0000000000
   421.0010000000   133.6413512800   798.0520472736  0.0000000000  0.0000000000
   418.5010000000   132.8296237475   794.4522613082  0.0000000000  0.0000000000
   416.0010000000   132.0179529764   790.8471711407  0.0000000000  0.0000000000
   413.5010000000   131.2063396833   787.2367381144  0.0000000000  0.0000000000
   411.0010000000   130.3947845128   783.6209226863  0.0000000000  0.0000000000
   408.5010000000   129.5832873560   779.9996813713  0.0000000000  0.0000000000
   406.0010000000   128.7718494654   776.3729761626  0.0000000000  0.0000000000
   403.5010000000   127.9604709053   772.7407631456  0.0000000000  0.0000000000
   401.0010000000   127.1491526579   769.1030018939  0.0000000000  0.0000000000
   398.5010000000   126.3378947927   765.4596472622  0.0000000000  0.0000000000
   396.0010000000   125.5266983211   761.8106576876  0.0000000000  0.0000000000
   393.5010000000   124.7155633829   758.1559870346  0.0000000000  0.0000000000
   391.0010000000   123.9044910834   754.4955928464  0.0000000000  0.0000000000
   388.5010000000   123.0934816976   750.8294282419  0.0000000000  0.0000000000
   386.0010000000   122.2825355995   747.1574460797  0.0000000000  0.0000000000
   383.5010000000   121.4716539424   743.4796020380  0.0000000000  0.0000000000
   381.0010000000   120.6608371161   739.7958476113  0.0000000000  0.0000000000
   378.5010000000   119.8500856624   736.1061342358  0.0000000000  0.0000000000
   376.0010000000   119.0394005101   732.4104143507  0.0000000000  0.0000000000
   373.5010000000   118.2287818998   728.7086364826  0.0000000000  0.0000000000
   371.0010000000   117.4182309347   725.0007523025  0.0000000000  0.0000000000
   368.5010000000   116.6077478613   721.2867087547  0.0000000000  0.0000000000
   366.0010000000   115.7973338242   717.5664560671  0.0000000000  0.0000000000
   363.5010000000   114.9869893766   713.8399409143  0.0000000000  0.0000000000
   361.0010000000   114.1767149425   710.1071085039  0.0000000000  0.0000000000
   358.5010000000   113.3665116864   706.3679065693  0.0000000000  0.0000000000
   356.0010000000   112.5563800531   702.6222786215  0.0000000000  0.0000000000
   353.5010000000   111.7463208534   698.8701689325  0.0000000000  0.0000000000
   351.0010000000   110.9363348666   695.1115206818  0.0000000000  0.0000000000
   348.5010000000   110.1264230744   691.3462770209  0.0000000000  0.0000000000
   346.0010000000   109.3165860683   687.5743782969  0.0000000000  0.0000000000
   343.5010000000   108.5068244967   683.7957640986  0.0000000000  0.0000000000
   341.0010000000   107.6971397004   680.0103762101  0.0000000000  0.0000000000
   338.5010000000   106.8875321122   676.2181511097  0.0000000000  0.0000000000
   336.0010000000   106.0780027152   672.4190267567  0.0000000000  0.0000000000
   333.5010000000   105.2685522633   668.6129389177  0.0000000000  0.0000000000
   331.0010000000   104.4591817166   664.7998231826  0.0000000000  0.0000000000
   328.5010000000   103.6498920727   660.9796141482  0.0000000000  0.0000000000
   326.0010000000   102.8406844009   657.1522455510  0.0000000000  0.0000000000
   323.5010000000   102.0315590969   653.3176467062  0.0000000000  0.0000000000
   321.0010000000   101.2225176824   649.4757509960  0.0000000000  0.0000000000
   318.5010000000   100.4135608862   645.6264867518  0.0000000000  0.0000000000
   316.0010000000    99.6046896635   641.7697820462  0.0000000000  0.0000000000
   313.5010000000    98.7959052298   637.9055648331  0.0000000000  0.0000000000
   311.0010000000    97.9872083402   634.0337594665  0.0000000000  0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-dens6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2568.1500476318  7240.3503910134  0.0000000000  0.0000000000
  7798.5010000000  2564.0184188075  7231.6288241569  0.0000000000  0.0000000000
  7786.0010000000  2559.8868125810  7222.9037896670  0.0000000000  0.0000000000
  7773.5010000000  2555.7552213999  7214.1752645413  0.0000000000  0.0000000000
  7761.0010000000  2551.6236463999  7205.4432440911  0.0000000000  0.0000000000
  7748.5010000000  2547.4920930626  7196.7077327976  0.0000000000  0.0000000000
  7736.0010000000  2543.3605540528  7187.9687080181  0.0000000000  0.0000000000
  7723.5010000000  2539.2290349709  7179.2261744373  0.0000000000  0.0000000000
  7711.0010000000  2535.0975329054  7170.4801187103  0.0000000000  0.0000000000
  7698.5010000000  2530.9660492912  7161.7305366617  0.0000000000  0.0000000000
  7686.0010000000  2526.8345813560  7152.9774151805  0.0000000000  0.0000000000
  7673.5010000000  2522.7031349222  7144.2207593382  0.0000000000  0.0000000000
  7661.0010000000  2518.5717073416  7135.4605562362  0.0000000000  0.0000000000
  7648.5010000000  2514.4402960435  7126.6967931039  0.0000000000  0.0000000000
  7636.0010000000  2510.3089027776  7117.9294663051  0.0000000000  0.0000000000
  7623.5010000000  2506.1775251128  7109.1585633045  0.0000000000  0.0000000000
  7611.0010000000  2502.0461691600  7100.3840896772  0.0000000000  0.0000000000
  7598.5010000000  2497.9148283851  7091.6060241187  0.0000000000  0.0000000000
  7586.0010000000  2493.7835090175  7082.8243724104  0.0000000000  0.0000000000
  7573.5010000000  2489.6522088894  7074.0391224677  0.0000000000  0.0000000000
  7561.0010000000  2485.5209259109  7065.2502623351  0.0000000000  0.0000000000
  7548.5010000000  2481.3896622754  7056.4577891406  0.0000000000  0.0000000000
  7536.0010000000  2477.2584160323  7047.6616911663  0.0000000000  0.0000000000
  7523.5010000000  2473.1271853087  7038.8619568244  0.0000000000  0.0000000000
  7511.0010000000  2468.9959766899  7030.0585925192  0.0000000000  0.0000000000
  7498.5010000000  2464.8647884266  7021.2515868790  0.0000000000  0.0000000000
  7486.0010000000  2460.7336146676  7012.4409197463  0.0000000000  0.0000000000
  7473.5010000000  2456.6024621838  7003.6265978501  0.0000000000  0.0000000000
  7461.0010000000  2452.4713294432  6994.8086101881  0.0000000000  0.0000000000
  7448.5010000000  2448.3402149915  6985.9869458891  0.0000000000  0.0000000000
  7436.0010000000  2444.2091174521  6977.1615942133  0.0000000000  0.0000000000
  7423.5010000000  2440.0780396792  6968.3325534305  0.0000000000  0.0000000000
  7411.0010000000  2435.9469804358  6959.4998130412  0.0000000000  0.0000000000
  7398.5010000000  2431.8159427053  6950.6633715413  0.0000000000  0.0000000000
  7386.0010000000  2427.6849253901  6941.8232186719  0.0000000000  0.0000000000
  7373.5010000000  2423.5539233378  6932.9793354579  0.0000000000  0.0000000000
  7361.0010000000  2419.4229397490  6924.1317207685  0.0000000000  0.0000000000
  7348.5010000000  2415.2919778808  6915.2803735753  0.0000000000  0.0000000000
  7336.0010000000  2411.1610369306  6906.4252841260  0.0000000000  0.0000000000
  7323.5010000000  2407.0301120618  6897.5664339825  0.0000000000  0.0000000000
  7311.0010000000  2402.8992067488  6888.7038224919  0.0000000000  0.0000000000
  7298.5010000000  2398.7683245224  6879.8374491039  0.0000000000  0.0000000000
  7286.0010000000  2394.6374566840  6870.9672869835  0.0000000000  0.0000000000
  7273.5010000000  2390.5066110150  6862.0933446430  0.0000000000  0.0000000000
  7261.0010000000  2386.3757871629  6853.2156131061  0.0000000000  0.0000000000
  7248.5010000000  2382.2449807731  6844.3340747569  0.0000000000  0.0000000000
  7236.0010000000  2378.1141916641  6835.4487209096  0.0000000000  0.0000000000
  7223.5010000000  2373.9834278701  6826.5595605282  0.0000000000  0.0000000000
  7211.0010000000  2369.8526771422  6817.6665588982  0.0000000000  0.0000000000
  7198.5010000000  2365.7219517230  6808.7697339877  0.0000000000  0.0000000000
  7186.0010000000  2361.5912436038  6799.8690601318  0.0000000000  0.0000000000
  7173.5010000000  2357.4605570391  6790.9645380442  0.0000000000  0.0000000000
  7161.0010000000  2353.3298882554  6782.0561511033  0.0000000000  0.0000000000
  7148.5010000000  2349.1992416520  6773.1439002775  0.0000000000  0.0000000000
  7136.0010000000  2345.0686136210  6764.2277692307  0.0000000000  0.0000000000
  7123.5010000000  2340.9380087066  6755.3077591870  0.0000000000  0.0000000000
  7111.0010000000  2336.8074194457  6746.3838454073  0.0000000000  0.0000000000
  7098.5010000000  2332.6768545589  6737.4560380766  0.0000000000  0.0000000000
  7086.0010000000  2328.5463067597  6728.5243127583  0.0000000000  0.0000000000
  7073.5010000000  2324.4157808977  6719.5886712126  0.0000000000  0.0000000000
  7061.0010000000  2320.2852778786  6710.6491066466  0.0000000000  0.0000000000
  7048.5010000000  2316.1547906970  6701.7055951020  0.0000000000  0.0000000000
  7036.0010000000  2312.0243284244  6692.7581473921  0.0000000000  0.0000000000
  7023.5010000000  2307.8938842319  6683.8067398632  0.0000000000  0.0000000000
  7011.0010000000  2303.7634633464  6674.8513749438  0.0000000000  0.0000000000
  6998.5010000000  2299.6330591318  6665.8920293086  0.0000000000  0.0000000000
  6986.0010000000  2295.5026769755  6656.9287056689  0.0000000000  0.0000000000
  6973.5010000000  2291.3723183591  6647.9613982382  0.0000000000  0.0000000000
  6961.0010000000  2287.2419769270  6638.9900841736  0.0000000000  0.0000000000
  6948.5010000000  2283.1116582999  6630.0147666004  0.0000000000  0.0000000000
  6936.0010000000  2278.9813602615  6621.0354315877  0.0000000000  0.0000000000
  6923.5010000000  2274.8510846358  6612.0520739485  0.0000000000  0.0000000000
  6911.0010000000  2270.7208293886  6603.0646800679  0.0000000000  0.0000000000
  6898.5010000000  2266.5905925846  6594.0732365012  0.0000000000  0.0000000000
  6886.0010000000  2262.4603802378  6585.0777470749  0.0000000000  0.0000000000
  6873.5010000000  2258.3301905789  6576.0781986382  0.0000000000  0.0000000000
  6861.0010000000  2254.2000180233  6567.0745696760  0.0000000000  0.0000000000
  6848.5010000000  2250.0698688339  6558.0668644567  0.0000000000  0.0000000000
  6836.0010000000  2245.9397415222  6549.0550703185  0.0000000000  0.0000000000
  6823.5010000000  2241.8096346992  6540.0391747713  0.0000000000  0.0000000000
  6811.0010000000  2237.6795509674  6531.0191740000  0.0000000000  0.0000000000
  6798.5010000000  2233.5494852322  6521.9950473383  0.0000000000  0.0000000000
  6786.0010000000  2229.4194441657  6512.9667997874  0.0000000000  0.0000000000
  6773.5010000000  2225.2894267426  6503.9344194978  0.0000000000  0.0000000000
  6761.0010000000  2221.1594281654  6494.8978863198  0.0000000000  0.0000000000
  6748.5010000000  2217.0294514890  6485.8571972373  0.0000000000  0.0000000000
  6736.0010000000  2212.8994998458  6476.8123493754  0.0000000000  0.0000000000
  6723.5010000000  2208.7695687355  6467.7633231035  0.0000000000  0.0000000000
  6711.0010000000  2204.6396576283  6458.7101074369  0.0000000000  0.0000000000
  6698.5010000000  2200.5097699374  6449.6526999977  0.0000000000  0.0000000000
  6686.0010000000  2196.3799053150  6440.5910901250  0.0000000000  0.0000000000
  6673.5010000000  2192.2500596785  6431.5252589152  0.0000000000  0.0000000000
  6661.0010000000  2188.1202405505  6422.4552128985  0.0000000000  0.0000000000
  6648.5010000000  2183.9904402187  6413.3809251109  0.0000000000  0.0000000000
  6636.0010000000  2179.8606663819  6404.3024024008  0.0000000000  0.0000000000
  6623.5010000000  2175.7309115477  6395.2196181859  0.0000000000  0.0000000000
  6611.0010000000  2171.6011797851  6386.1325712559  0.0000000000  0.0000000000
  6598.5010000000  2167.4714714395  6377.0412521746  0.0000000000  0.0000000000
  6586.0010000000  2163.3417869555  6367.9456516818  0.0000000000  0.0000000000
  6573.5010000000  2159.2121230864  6358.8457523397  0.0000000000  0.0000000000
  6561.0010000000  2155.0824842759  6349.7415536105  0.0000000000  0.0000000000
  6548.5010000000  2150.9528674864  6340.6330384254  0.0000000000  0.0000000000
  6536.0010000000  2146.8232735748  6331.5201982546  0.0000000000  0.0000000000
  6523.5010000000  2142.6936997287  6322.4030164233  0.0000000000  0.0000000000
  6511.0010000000  2138.5641545456  6313.2815014082  0.0000000000  0.0000000000
  6498.5010000000  2134.4346278906  6304.1556202700  0.0000000000  0.0000000000
  6486.0010000000  2130.3051248016  6295.0253735354  0.0000000000  0.0000000000
  6473.5010000000  2126.1756466471  6285.8907535870  0.0000000000  0.0000000000
  6461.0010000000  2122.0461911535  6276.7517447046  0.0000000000  0.0000000000
  6448.5010000000  2117.9167599036  6267.6083396524  0.0000000000  0.0000000000
  6436.0010000000  2113.7873545794  6258.4605313739  0.0000000000  0.0000000000
  6423.5010000000  2109.6579657871  6249.3082882186  0.0000000000  0.0000000000
  6411.0010000000  2105.5286066140  6240.1516283104  0.0000000000  0.0000000000
  6398.5010000000  2101.3992678972  6230.9905204069  0.0000000000  0.0000000000
  6386.0010000000  2097.2699554723  6221.8249664766  0.0000000000  0.0000000000
  6373.5010000000  2093.1406678457  6212.6549521853  0.0000000000  0.0000000000
  6361.0010000000  2089.0113999474  6203.4804551947  0.0000000000  0.0000000000
  6348.5010000000  2084.8821579263  6194.3014780398  0.0000000000  0.0000000000
  6336.0010000000  2080.7529406351  6185.1180070024  0.0000000000  0.0000000000
  6323.5010000000  2076.6237470474  6175.9300285782  0.0000000000  0.0000000000
  6311.0010000000  2072.4945762575  6166.7375294773  0.0000000000  0.0000000000
  6298.5010000000  2068.3654311510  6157.5405048012  0.0000000000  0.0000000000
  6286.0010000000  2064.2363110474  6148.3389416652  0.0000000000  0.0000000000
  6273.5010000000  2060.1072153875  6139.1328274000  0.0000000000  0.0000000000
  6261.0010000000  2055.9781437325  6129.9221495517  0.0000000000  0.0000000000
  6248.5010000000  2051.8490957646  6120.7068958826  0.0000000000  0.0000000000
  6236.0010000000  2047.7200712871  6111.4870543709  0.0000000000  0.0000000000
  6223.5010000000  2043.5910738611  6102.2626213398  0.0000000000  0.0000000000
  6211.0010000000  2039.4620998831  6093.0335770568  0.0000000000  0.0000000000
  6198.5010000000  2035.3331531452  6083.7999182627  0.0000000000  0.0000000000
  6186.0010000000  2031.2042302965  6074.5616256765  0.0000000000  0.0000000000
  6173.5010000000  2027.0753317445  6065.3186883630  0.0000000000  0.0000000000
  6161.0010000000  2022.9464580175  6056.0710956051  0.0000000000  0.0000000000
  6148.5010000000  2018.8176097644  6046.8188369046  0.0000000000  0.0000000000
  6136.0010000000  2014.6887841565  6037.5618939116  0.0000000000  0.0000000000
  6123.5010000000  2010.5599856944  6028.3002646528  0.0000000000  0.0000000000
  6111.0010000000  2006.4312153895  6019.0339392877  0.0000000000  0.0000000000
  6098.5010000000  2002.3024672101  6009.7628921046  0.0000000000  0.0000000000
  6086.0010000000  1998.1737460193  6000.4871217900  0.0000000000  0.0000000000
  6073.5010000000  1994.0450496364  5991.2066111602  0.0000000000  0.0000000000
  6061.0010000000  1989.9163795897  5981.9213513061  0.0000000000  0.0000000000
  6048.5010000000  1985.7877375279  5972.6313335402  0.0000000000  0.0000000000
  6036.0010000000  1981.6591181119  5963.3365333881  0.0000000000  0.0000000000
  6023.5010000000  1977.5305268141  5954.0369506519  0.0000000000  0.0000000000
  6011.0010000000  1973.4019585757  5944.7325613600  0.0000000000  0.0000000000
  5998.5010000000  1969.2734191165  5935.4233657679  0.0000000000  0.0000000000
  5986.0010000000  1965.1449036580  5926.1093404082  0.0000000000  0.0000000000
  5973.5010000000  1961.0164181668  5916.7904859917  0.0000000000  0.0000000000
  5961.0010000000  1956.8879546239  5907.4667716025  0.0000000000  0.0000000000
  5948.5010000000  1952.7595192597  5898.1381984330  0.0000000000  0.0000000000
  5936.0010000000  1948.6311113832  5888.8047519915  0.0000000000  0.0000000000
  5923.5010000000  1944.5027304464  5879.4664180451  0.0000000000  0.0000000000
  5911.0010000000  1940.3743725453  5870.1231746990  0.0000000000  0.0000000000
  5898.5010000000  1936.2460444211  5860.7750240883  0.0000000000  0.0000000000
  5886.0010000000  1932.1177424502  5851.4219448287  0.0000000000  0.0000000000
  5873.5010000000  1927.9894701388  5842.0639316210  0.0000000000  0.0000000000
  5861.0010000000  1923.8612206837  5832.7009557317  0.0000000000  0.0000000000
  5848.5010000000  1919.7330013535  5823.3330202700  0.0000000000  0.0000000000
  5836.0010000000  1915.6048056534  5813.9600970586  0.0000000000  0.0000000000
  5823.5010000000  1911.4766411155  5804.5821896963  0.0000000000  0.0000000000
  5811.0010000000  1907.3485015533  5795.1992705638  0.0000000000  0.0000000000
  5798.5010000000  1903.2203913140  5785.8113359063  0.0000000000  0.0000000000
  5786.0010000000  1899.0923079791  5776.4183665260  0.0000000000  0.0000000000
  5773.5010000000  1894.9642492955  5767.0203435222  0.0000000000  0.0000000000
  5761.0010000000  1890.8362234711  5757.6172717505  0.0000000000  0.0000000000
  5748.5010000000  1886.7082216805  5748.2091172090  0.0000000000  0.0000000000
  5736.0010000000  1882.5802489913  5738.7958774716  0.0000000000  0.0000000000
  5723.5010000000  1878.4523037613  5729.3775347563  0.0000000000  0.0000000000
  5711.0010000000  1874.3243879233  5719.9540793663  0.0000000000  0.0000000000
  5698.5010000000  1870.1965001490  5710.5254940942  0.0000000000  0.0000000000
  5686.0010000000  1866.0686392756  5701.0917620336  0.0000000000  0.0000000000
  5673.5010000000  1861.9408076983  5691.6528743390  0.0000000000  0.0000000000
  5661.0010000000  1857.8130045682  5682.2088146818  0.0000000000  0.0000000000
  5648.5010000000  1853.6852292017  5672.7595670356  0.0000000000  0.0000000000
  5636.0010000000  1849.5574844563  5663.3051234108  0.0000000000  0.0000000000
  5623.5010000000  1845.4297665923  5653.8454606363  0.0000000000  0.0000000000
  5611.0010000000  1841.3020787869  5644.3805713128  0.0000000000  0.0000000000
  5598.5010000000  1837.1744176423  5634.9104328948  0.0000000000  0.0000000000
  5586.0010000000  1833.0467866551  5625.4350385752  0.0000000000  0.0000000000
  5573.5010000000  1828.9191861171  5615.9543741268  0.0000000000  0.0000000000
  5561.0010000000  1824.7916131439  5606.4684179466  0.0000000000  0.0000000000
  5548.5010000000  1820.6640717110  5596.9771641196  0.0000000000  0.0000000000
  5536.0010000000  1816.5365559458  5587.4805840086  0.0000000000  0.0000000000
  5523.5010000000  1812.4090734849  5577.9786799781  0.0000000000  0.0000000000
  5511.0010000000  1808.2816188088  5568.4714240414  0.0000000000  0.0000000000
  5498.5010000000  1804.1541965492  5558.9588115061  0.0000000000  0.0000000000
  5486.0010000000  1800.0268015567  5549.4408150645  0.0000000000  0.0000000000
  5473.5010000000  1795.8994354973  5539.9174230304  0.0000000000  0.0000000000
  5461.0010000000  1791.7721002020  5530.3886240284  0.0000000000  0.0000000000
  5448.5010000000  1787.6447976671  5520.8544069934  0.0000000000  0.0000000000
  5436.0010000000  1783.5175234844  5511.3147459821  0.0000000000  0.0000000000
  5423.5010000000  1779.3902767358  5501.7696230190  0.0000000000  0.0000000000
  5411.0010000000  1775.2630632383  5492.2190356315  0.0000000000  0.0000000000
  5398.5010000000  1771.1358824157  5482.6629664875  0.0000000000  0.0000000000
  5386.0010000000  1767.0087306175  5473.1013910434  0.0000000000  0.0000000000
  5373.5010000000  1762.8816076608  5463.5342926917  0.0000000000  0.0000000000
  5361.0010000000  1758.7545168013  5453.9616627167  0.0000000000  0.0000000000
  5348.5010000000  1754.6274582150  5444.3834851852  0.0000000000  0.0000000000
  5336.0010000000  1750.5004290266  5434.7997369899  0.0000000000  0.0000000000
  5323.5010000000  1746.3734330387  5425.2104104428  0.0000000000  0.0000000000
  5311.0010000000  1742.2464645355  5415.6154756519  0.0000000000  0.0000000000
  5298.5010000000  1738.1195309240  5406.0149331415  0.0000000000  0.0000000000
  5286.0010000000  1733.9926268871  5396.4087537620  0.0000000000  0.0000000000
  5273.5010000000  1729.8657569741  5386.7969312302  0.0000000000  0.0000000000
  5261.0010000000  1725.7389162841  5377.1794371678  0.0000000000  0.0000000000
  5248.5010000000  1721.6121097482  5367.5562660113  0.0000000000  0.0000000000
  5236.0010000000  1717.4853328817  5357.9273901568  0.0000000000  0.0000000000
  5223.5010000000  1713.3585909971  5348.2928047629  0.0000000000  0.0000000000
  5211.0010000000  1709.2318800260  5338.6524830029  0.0000000000  0.0000000000
  5198.5010000000  1705.1051993100  5329.0064059067  0.0000000000  0.0000000000
  5186.0010000000  1700.9785547430  5319.3545697348  0.0000000000  0.0000000000
  5173.5010000000  1696.8519397243  5309.6969414357  0.0000000000  0.0000000000
  5161.0010000000  1692.7253573876  5300.0335106259  0.0000000000  0.0000000000
  5148.5010000000  1688.5988079010  5290.3642598920  0.0000000000  0.0000000000
  5136.0010000000  1684.4722947913  5280.6891796003  0.0000000000  0.0000000000
  5123.5010000000  1680.3458123477  5271.0082383603  0.0000000000  0.0000000000
  5111.0010000000  1676.2193613885  5261.3214199809  0.0000000000  0.0000000000
  5098.5010000000  1672.0929460731  5251.6287160259  0.0000000000  0.0000000000
  5086.0010000000  1667.9665613756  5241.9300963859  0.0000000000  0.0000000000
  5073.5010000000  1663.8402150015  5232.2255607725  0.0000000000  0.0000000000
  5061.0010000000  1659.7138992570  5222.5150725884  0.0000000000  0.0000000000
  5048.5010000000  1655.5876160496  5212.7986177039  0.0000000000  0.0000000000
  5036.0010000000  1651.4613674977  5203.0761823933  0.0000000000  0.0000000000
  5023.5010000000  1647.3351559307  5193.3477533351  0.0000000000  0.0000000000
  5011.0010000000  1643.2089746197  5183.6132957391  0.0000000000  0.0000000000
  4998.5010000000  1639.0828294517  5173.8728044596  0.0000000000  0.0000000000
  4986.0010000000  1634.9567203453  5164.1262601748  0.0000000000  0.0000000000
  4973.5010000000  1630.8306413085  5154.3736294791  0.0000000000  0.0000000000
  4961.0010000000  1626.7046019623  5144.6149157596  0.0000000000  0.0000000000
  4948.5010000000  1622.5785937279  5134.8500792650  0.0000000000  0.0000000000
  4936.0010000000  1618.4526236044  5125.0791169836  0.0000000000  0.0000000000
  4923.5010000000  1614.3266865827  5115.3019973682  0.0000000000  0.0000000000
  4911.0010000000  1610.2007840203  5105.5187038302  0.0000000000  0.0000000000
  4898.5010000000  1606.0749175089  5095.7292202302  0.0000000000  0.0000000000
  4886.0010000000  1601.9490858427  5085.9335236795  0.0000000000  0.0000000000
  4873.5010000000  1597.8232910987  5076.1315989677  0.0000000000  0.0000000000
  4861.0010000000  1593.6975325684  5066.3234241554  0.0000000000  0.0000000000
  4848.5010000000  1589.5718098003  5056.5089777930  0.0000000000  0.0000000000
  4836.0010000000  1585.4461226004  5046.6882389217  0.0000000000  0.0000000000
  4823.5010000000  1581.3204710321  5036.8611870748  0.0000000000  0.0000000000
  4811.0010000000  1577.1948554160  5027.0278022781  0.0000000000  0.0000000000
  4798.5010000000  1573.0692763300  5017.1880650515  0.0000000000  0.0000000000
  4786.0010000000  1568.9437346095  5007.3419564094  0.0000000000  0.0000000000
  4773.5010000000  1564.8182283683  4997.4894507459  0.0000000000  0.0000000000
  4761.0010000000  1560.6927619469  4987.6305372030  0.0000000000  0.0000000000
  4748.5010000000  1556.5673310183  4977.7651840903  0.0000000000  0.0000000000
  4736.0010000000  1552.4419345213  4967.8933673793  0.0000000000  0.0000000000
  4723.5010000000  1548.3165805409  4958.0150848150  0.0000000000  0.0000000000
  4711.0010000000  1544.1912596765  4948.1302921520  0.0000000000  0.0000000000
  4698.5010000000  1540.0659775959  4938.2389810968  0.0000000000  0.0000000000
  4686.0010000000  1535.9407343257  4928.3411297199  0.0000000000  0.0000000000
  4673.5010000000  1531.8155272415  4918.4367095927  0.0000000000  0.0000000000
  4661.0010000000  1527.6903598750  4908.5257069297  0.0000000000  0.0000000000
  4648.5010000000  1523.5652301751  4898.6080944076  0.0000000000  0.0000000000
  4636.0010000000  1519.4401393093  4888.6838522983  0.0000000000  0.0000000000
  4623.5010000000  1515.3150858177  4878.7529544165  0.0000000000  0.0000000000
  4611.0010000000  1511.1900714470  4868.8153821557  0.0000000000  0.0000000000
  4598.5010000000  1507.0650982246  4858.8711174578  0.0000000000  0.0000000000
  4586.0010000000  1502.9401597880  4848.9201218900  0.0000000000  0.0000000000
  4573.5010000000  1498.8152645480  4838.9623925103  0.0000000000  0.0000000000
  4561.0010000000  1494.6904067569  4828.9978920739  0.0000000000  0.0000000000
  4548.5010000000  1490.5655867637  4819.0265978958  0.0000000000  0.0000000000
  4536.0010000000  1486.4408080884  4809.0484948198  0.0000000000  0.0000000000
  4523.5010000000  1482.3160688104  4799.0635543913  0.0000000000  0.0000000000
  4511.0010000000  1478.1913701922  4789.0717557061  0.0000000000  0.0000000000
  4498.5010000000  1474.0667138002  4779.0730784563  0.0000000000  0.0000000000
  4486.0010000000  1469.9420929780  4769.0674822371  0.0000000000  0.0000000000
  4473.5010000000  1465.8175156277  4759.0549617999  0.0000000000  0.0000000000
  4461.0010000000  1461.6929785857  4749.0354849042  0.0000000000  0.0000000000
  4448.5010000000  1457.5684818651  4739.0090268568  0.0000000000  0.0000000000
  4436.0010000000  1453.4440286260  4728.9755704653  0.0000000000  0.0000000000
  4423.5010000000  1449.3196138944  4718.9350785921  0.0000000000  0.0000000000
  4411.0010000000  1445.1952414929  4708.8875353410  0.0000000000  0.0000000000
  4398.5010000000  1441.0709099466  4698.8329117619  0.0000000000  0.0000000000
  4386.0010000000  1436.9466209274  4688.7711864111  0.0000000000  0.0000000000
  4373.5010000000  1432.8223708583  4678.7023248713  0.0000000000  0.0000000000
  4361.0010000000  1428.6981648863  4668.6263138561  0.0000000000  0.0000000000
  4348.5010000000  1424.5740029092  4658.5431271084  0.0000000000  0.0000000000
  4336.0010000000  1420.4498824060  4648.4527322816  0.0000000000  0.0000000000
  4323.5010000000  1416.3258039970  4638.3551045328  0.0000000000  0.0000000000
  4311.0010000000  1412.2017686544  4628.2502197137  0.0000000000  0.0000000000
  4298.5010000000  1408.0777749497  4618.1380476206  0.0000000000  0.0000000000
  4286.0010000000  1403.9538245774  4608.0185655287  0.0000000000  0.0000000000
  4273.5010000000  1399.8299195843  4597.8917514127  0.0000000000  0.0000000000
  4261.0010000000  1395.7060568997  4587.7575705032  0.0000000000  0.0000000000
  4248.5010000000  1391.5822365823  4577.6159955250  0.0000000000  0.0000000000
  4236.0010000000  1387.4584617891  4567.4670066491  0.0000000000  0.0000000000
  4223.5010000000  1383.3347333127  4557.3105780595  0.0000000000  0.0000000000
  4211.0010000000  1379.2110441911  4547.1466646387  0.0000000000  0.0000000000
  4198.5010000000  1375.0874041365  4536.9752621742  0.0000000000  0.0000000000
  4186.0010000000  1370.9638069757  4526.7963271074  0.0000000000  0.0000000000
  4173.5010000000  1366.8402550605  4516.6098367099  0.0000000000  0.0000000000
  4161.0010000000  1362.7167457468  4506.4157557213  0.0000000000  0.0000000000
  4148.5010000000  1358.5932848550  4496.2140696157  0.0000000000  0.0000000000
  4136.0010000000  1354.4698678620  4486.0047380927  0.0000000000  0.0000000000
  4123.5010000000  1350.3464986968  4475.7877415701  0.0000000000  0.0000000000
  4111.0010000000  1346.2231736796  4465.5630414180  0.0000000000  0.0000000000
  4098.5010000000  1342.0998948906  4455.3306130757  0.0000000000  0.0000000000
  4086.0010000000  1337.9766621611  4445.0904262043  0.0000000000  0.0000000000
  4073.5010000000  1333.8534757470  4434.8424513122  0.0000000000  0.0000000000
  4061.0010000000  1329.7303389660  4424.5866663191  0.0000000000  0.0000000000
  4048.5010000000  1325.6072450117  4414.3230237464  0.0000000000  0.0000000000
  4036.0010000000  1321.4842007008  4404.0515098004  0.0000000000  0.0000000000
  4023.5010000000  1317.3612027501  4393.7720853337  0.0000000000  0.0000000000
  4011.0010000000  1313.2382535757  4383.4847251808  0.0000000000  0.0000000000
  3998.5010000000  1309.1153534113  4373.1893985236  0.0000000000  0.0000000000
  3986.0010000000  1304.9925003398  4362.8860689447  0.0000000000  0.0000000000
  3973.5010000000  1300.8696929173  4352.5747009717  0.0000000000  0.0000000000
  3961.0010000000  1296.7469379383  4342.2552795222  0.0000000000  0.0000000000
  3948.5010000000  1292.6242296873  4331.9277579869  0.0000000000  0.0000000000
  3936.0010000000  1288.5015706988  4321.5921101716  0.0000000000  0.0000000000
  3923.5010000000  1284.3789613872  4311.2483043449  0.0000000000  0.0000000000
  3911.0010000000  1280.2564026400  4300.8963097317  0.0000000000  0.0000000000
  3898.5010000000  1276.1338907041  4290.5360836568  0.0000000000  0.0000000000
  3886.0010000000  1272.0114300028  4280.1676037456  0.0000000000  0.0000000000
  3873.5010000000  1267.8890203182  4269.7908357285  0.0000000000  0.0000000000
  3861.0010000000  1263.7666619308  4259.4057463426  0.0000000000  0.0000000000
  3848.5010000000  1259.6443530869  4249.0122969470  0.0000000000  0.0000000000
  3836.0010000000  1255.5220950821  4238.6104563318  0.0000000000  0.0000000000
  3823.5010000000  1251.3998871902  4228.2001879348  0.0000000000  0.0000000000
  3811.0010000000  1247.2777317219  4217.7814626095  0.0000000000  0.0000000000
  3798.5010000000  1243.1556289788  4207.3542458828  0.0000000000  0.0000000000
  3786.0010000000  1239.0335772834  4196.9184980100  0.0000000000  0.0000000000
  3773.5010000000  1234.9115780018  4186.4741866805  0.0000000000  0.0000000000
  3761.0010000000  1230.7896305340  4176.0212743383  0.0000000000  0.0000000000
  3748.5010000000  1226.6677348278  4165.5597245419  0.0000000000  0.0000000000
  3736.0010000000  1222.5458938557  4155.0895082606  0.0000000000  0.0000000000
  3723.5010000000  1218.4241061722  4144.6105849752  0.0000000000  0.0000000000
  3711.0010000000  1214.3023733690  4134.1229216042  0.0000000000  0.0000000000
  3698.5010000000  1210.1806926696  4123.6264736675  0.0000000000  0.0000000000
  3686.0010000000  1206.0590643472  4113.1212041502  0.0000000000  0.0000000000
  3673.5010000000  1201.9374941385  4102.6070896926  0.0000000000  0.0000000000
  3661.0010000000  1197.8159761075  4092.0840768768  0.0000000000  0.0000000000
  3648.5010000000  1193.6945122647  4081.5521322511  0.0000000000  0.0000000000
  3636.0010000000  1189.5731051933  4071.0112235468  0.0000000000  0.0000000000
  3623.5010000000  1185.4517532088  4060.4613072858  0.0000000000  0.0000000000
  3611.0010000000  1181.3304576636  4049.9023474522  0.0000000000  0.0000000000
  3598.5010000000  1177.2092181004  4039.3343030893  0.0000000000  0.0000000000
  3586.0010000000  1173.0880322835  4028.7571283563  0.0000000000  0.0000000000
  3573.5010000000  1168.9669058105  4018.1707972058  0.0000000000  0.0000000000
  3561.0010000000  1164.8458352966  4007.5752602159  0.0000000000  0.0000000000
  3548.5010000000  1160.7248227952  3996.9704816100  0.0000000000  0.0000000000
  3536.0010000000  1156.6038686067  3986.3564207846  0.0000000000  0.0000000000
  3523.5010000000  1152.4829713098  3975.7330323665  0.0000000000  0.0000000000
  3511.0010000000  1148.3621301568  3965.1002723724  0.0000000000  0.0000000000
  3498.5010000000  1144.2413497874  3954.4581103920  0.0000000000  0.0000000000
  3486.0010000000  1140.1206284121  3943.8064990877  0.0000000000  0.0000000000
  3473.5010000000  1135.9999649402  3933.1453925663  0.0000000000  0.0000000000
  3461.0010000000  1131.8793613178  3922.4747524401  0.0000000000  0.0000000000
  3448.5010000000  1127.7588178328  3911.7945356837  0.0000000000  0.0000000000
  3436.0010000000  1123.6383331467  3901.1046946930  0.0000000000  0.0000000000
  3423.5010000000  1119.5179112828  3890.4051954163  0.0000000000  0.0000000000
  3411.0010000000  1115.3975476879  3879.6959811698  0.0000000000  0.0000000000
  3398.5010000000  1111.2772455026  3868.9770148769  0.0000000000  0.0000000000
  3386.0010000000  1107.1570062660  3858.2482549425  0.0000000000  0.0000000000
  3373.5010000000  1103.0368276552  3847.5096493330  0.0000000000  0.0000000000
  3361.0010000000  1098.9167104093  3836.7611535976  0.0000000000  0.0000000000
  3348.5010000000  1094.7966582980  3826.0027308174  0.0000000000  0.0000000000
  3336.0010000000  1090.6766667183  3815.2343218219  0.0000000000  0.0000000000
  3323.5010000000  1086.5567386971  3804.4558869632  0.0000000000  0.0000000000
  3311.0010000000  1082.4368734886  3793.6673763336  0.0000000000  0.0000000000
  3298.5010000000  1078.3170734026  3782.8687476197  0.0000000000  0.0000000000
  3286.0010000000  1074.1973370275  3772.0599483472  0.0000000000  0.0000000000
  3273.5010000000  1070.0776637786  3761.2409277780  0.0000000000  0.0000000000
  3261.0010000000  1065.9580583686  3750.4116486744  0.0000000000  0.0000000000
  3248.5010000000  1061.8385162551  3739.5720490496  0.0000000000  0.0000000000
  3236.0010000000  1057.7190393430  3728.7220834230  0.0000000000  0.0000000000
  3223.5010000000  1053.5996314722  3717.8617109935  0.0000000000  0.0000000000
  3211.0010000000  1049.4802873529  3706.9908664477  0.0000000000  0.0000000000
  3198.5010000000  1045.3610114381  3696.1095097109  0.0000000000  0.0000000000
  3186.0010000000  1041.2418024172  3685.2175850484  0.0000000000  0.0000000000
  3173.5010000000  1037.1226598843  3674.3150386405  0.0000000000  0.0000000000
  3161.0010000000  1033.0035865210  3663.4018243766  0.0000000000  0.0000000000
  3148.5010000000  1028.8845815332  3652.4778864736  0.0000000000  0.0000000000
  3136.0010000000  1024.7656450570  3641.5431711266  0.0000000000  0.0000000000
  3123.5010000000  1020.6467781588  3630.5976265151  0.0000000000  0.0000000000
  3111.0010000000  1016.5279806776  3619.6411970670  0.0000000000  0.0000000000
  3098.5010000000  1012.4092534088  3608.6738292527  0.0000000000  0.0000000000
  3086.0010000000  1008.2905970318  3597.6954687321  0.0000000000  0.0000000000
  3073.5010000000  1004.1720121263  3586.7060603898  0.0000000000  0.0000000000
  3061.0010000000  1000.0534970576  3575.7055426752  0.0000000000  0.0000000000
  3048.5010000000   995.9350543996  3564.6938647480  0.0000000000  0.0000000000
  3036.0010000000   991.8166834721  3553.6709665447  0.0000000000  0.0000000000
  3023.5010000000   987.6983867413  3542.6367958839  0.0000000000  0.0000000000
  3011.0010000000   983.5801634718  3531.5912914680  0.0000000000  0.0000000000
  2998.5010000000   979.4620118908  3520.5343886447  0.0000000000  0.0000000000
  2986.0010000000   975.3439354964  3509.4660363492  0.0000000000  0.0000000000
  2973.5010000000   971.2259325657  3498.3861689259  0.0000000000  0.0000000000
  2961.0010000000   967.1080066468  3487.2947343211  0.0000000000  0.0000000000
  2948.5010000000   962.9901540604  3476.1916604342  0.0000000000  0.0000000000
  2936.0010000000   958.8723784902  3465.0768944069  0.0000000000  0.0000000000
  2923.5010000000   954.7546805893  3453.9503746235  0.0000000000  0.0000000000
  2911.0010000000   950.6370580468  3442.8120308379  0.0000000000  0.0000000000
  2898.5010000000   946.5195138359  3431.6618064690  0.0000000000  0.0000000000
  2886.0010000000   942.4020469726  3420.4996336046  0.0000000000  0.0000000000
  2873.5010000000   938.2846586955  3409.3254497133  0.0000000000  0.0000000000
  2861.0010000000   934.1673504234  3398.1391921174  0.0000000000  0.0000000000
  2848.5010000000   930.0501197347  3386.9407870437  0.0000000000  0.0000000000
  2836.0010000000   925.9329695047  3375.7301744513  0.0000000000  0.0000000000
  2823.5010000000   921.8159018229  3364.5072915112  0.0000000000  0.0000000000
  2811.0010000000   917.6989120301  3353.2720563028  0.0000000000  0.0000000000
  2798.5010000000   913.5820067806  3342.0244170749  0.0000000000  0.0000000000
  2786.0010000000   909.4651820358  3330.7642921863  0.0000000000  0.0000000000
  2773.5010000000   905.3484410732  3319.4916192695  0.0000000000  0.0000000000
  2761.0010000000   901.2317825540  3308.2063226057  0.0000000000  0.0000000000
  2748.5010000000   897.1152084847  3296.9083349040  0.0000000000  0.0000000000
  2736.0010000000   892.9987183082  3285.5975810981  0.0000000000  0.0000000000
  2723.5010000000   888.8823128744  3274.2739892238  0.0000000000  0.0000000000
  2711.0010000000   884.7659934675  3262.9374877496  0.0000000000  0.0000000000
  2698.5010000000   880.6497598852  3251.5880002719  0.0000000000  0.0000000000
  2686.0010000000   876.5336143514  3240.2254562882  0.0000000000  0.0000000000
  2673.5010000000   872.4175547637  3228.8497725498  0.0000000000  0.0000000000
  2661.0010000000   868.3015834251  3217.4608771538  0.0000000000  0.0000000000
  2648.5010000000   864.1857012595  3206.0586935701  0.0000000000  0.0000000000
  2636.0010000000   860.0699078633  3194.6431407469  0.0000000000  0.0000000000
  2623.5010000000   855.9542044019  3183.2141411255  0.0000000000  0.0000000000
  2611.0010000000   851.8385917194  3171.7716153934  0.0000000000  0.0000000000
  2598.5010000000   847.7230703722  3160.3154825599  0.0000000000  0.0000000000
  2586.0010000000   843.6076406638  3148.8456600326  0.0000000000  0.0000000000
  2573.5010000000   839.4923036130  3137.3620663046  0.0000000000  0.0000000000
  2561.0010000000   835.3770591086  3125.8646157913  0.0000000000  0.0000000000
  2548.5010000000   831.2619096727  3114.3532293318  0.0000000000  0.0000000000
  2536.0010000000   827.1468530461  3102.8278134382  0.0000000000  0.0000000000
  2523.5010000000   823.0318942848  3091.2882941412  0.0000000000  0.0000000000
  2511.0010000000   818.9170291361  3079.7345703955  0.0000000000  0.0000000000
  2498.5010000000   814.8022607034  3068.1665607816  0.0000000000  0.0000000000
  2486.0010000000   810.6875911449  3056.5841802354  0.0000000000  0.0000000000
  2473.5010000000   806.5730190028  3044.9873324829  0.0000000000  0.0000000000
  2461.0010000000   802.4585465384  3033.3759306734  0.0000000000  0.0000000000
  2448.5010000000   798.3441724938  3021.7498769601  0.0000000000  0.0000000000
  2436.0010000000   794.2298984747  3010.1090804909  0.0000000000  0.0000000000
  2423.5010000000   790.1157262525  2998.4534497934  0.0000000000  0.0000000000
  2411.0010000000   786.0016569086  2986.7828903310  0.0000000000  0.0000000000
  2398.5010000000   781.8876891133  2975.0972995784  0.0000000000  0.0000000000
  2386.0010000000   777.7738262777  2963.3965873134  0.0000000000  0.0000000000
  2373.5010000000   773.6600659458  2951.6806454527  0.0000000000  0.0000000000
  2361.0010000000   769.5464130937  2939.9493858740  0.0000000000  0.0000000000
  2348.5010000000   765.4328643165  2928.2026953501  0.0000000000  0.0000000000
  2336.0010000000   761.3194236835  2916.4404807339  0.0000000000  0.0000000000
  2323.5010000000   757.2060905133  2904.6626340546  0.0000000000  0.0000000000
  2311.0010000000   753.0928646873  2892.8690476469  0.0000000000  0.0000000000
  2298.5010000000   748.9797501191  2881.0596241083  0.0000000000  0.0000000000
  2286.0010000000   744.8667444580  2869.2342467304  0.0000000000  0.0000000000
  2273.5010000000   740.7538511867  2857.3928142066  0.0000000000  0.0000000000
  2261.0010000000   736.6410693748  2845.5352111602  0.0000000000  0.0000000000
  2248.5010000000   732.5284022644  2833.6613328372  0.0000000000  0.0000000000
  2236.0010000000   728.4158471434  2821.7710558652  0.0000000000  0.0000000000
  2223.5010000000   724.3034089207  2809.8642774394  0.0000000000  0.0000000000
  2211.0010000000   720.1910850109  2797.9408715925  0.0000000000  0.0000000000
  2198.5010000000   716.0788796617  2786.0007306454  0.0000000000  0.0000000000
  2186.0010000000   711.9667922907  2774.0437313825  0.0000000000  0.0000000000
  2173.5010000000   707.8548225846  2762.0697497804  0.0000000000  0.0000000000
  2161.0010000000   703.7429738312  2750.0786707076  0.0000000000  0.0000000000
  2148.5010000000   699.6312455566  2738.0703664537  0.0000000000  0.0000000000
  2136.0010000000   695.5196401683  2726.0447160597  0.0000000000  0.0000000000
  2123.5010000000   691.4081581015  2714.0015911224  0.0000000000  0.0000000000
  2111.0010000000   687.2968003423  2701.9408631256  0.0000000000  0.0000000000
  2098.5010000000   683.1855676801  2689.8624012205  0.0000000000  0.0000000000
  2086.0010000000   679.0744615771  2677.7660747475  0.0000000000  0.0000000000
  2073.5010000000   674.9634834280  2665.6517510327  0.0000000000  0.0000000000
  2061.0010000000   670.8526338409  2653.5192932267  0.0000000000  0.0000000000
  2048.5010000000   666.7419143020  2641.3685651740  0.0000000000  0.0000000000
  2036.0010000000   662.6313264463  2629.1994292338  0.0000000000  0.0000000000
  2023.5010000000   658.5208697896  2617.0117395159  0.0000000000  0.0000000000
  2011.0010000000   654.4105480664  2604.8053606258  0.0000000000  0.0000000000
  1998.5010000000   650.3003607115  2592.5801423678  0.0000000000  0.0000000000
  1986.0010000000   646.1903099637  2580.3359407791  0.0000000000  0.0000000000
  1973.5010000000   642.0803962912  2568.0726044929  0.0000000000  0.0000000000
  1961.0010000000   637.9706215662  2555.7899841469  0.0000000000  0.0000000000
  1948.5010000000   633.8609868453  2543.4879257220  0.0000000000  0.0000000000
  1936.0010000000   629.7514932338  2531.1662730686  0.0000000000  0.0000000000
  1923.5010000000   625.6421434782  2518.8248726469  0.0000000000  0.0000000000
  1911.0010000000   621.5329367924  2506.4635579406  0.0000000000  0.0000000000
  1898.5010000000   617.4238757314  2494.0821700468  0.0000000000  0.0000000000
  1886.0010000000   613.3149632504  2481.6805488250  0.0000000000  0.0000000000
  1873.5010000000   609.2061976462  2469.2585175457  0.0000000000  0.0000000000
  1861.0010000000   605.0975822972  2456.8159122382  0.0000000000  0.0000000000
  1848.5010000000   600.9891198167  2444.3525640127  0.0000000000  0.0000000000
  1836.0010000000   596.8808092835  2431.8682905595  0.0000000000  0.0000000000
  1823.5010000000   592.7726529352  2419.3629163887  0.0000000000  0.0000000000
  1811.0010000000   588.6646540538  2406.8362663966  0.0000000000  0.0000000000
  1798.5010000000   584.5568127765  2394.2881530240  0.0000000000  0.0000000000
  1786.0010000000   580.4491305603  2381.7183897790  0.0000000000  0.0000000000
  1773.5010000000   576.3416095692  2369.1267893240  0.0000000000  0.0000000000
  1761.0010000000   572.2342520836  2356.5131616115  0.0000000000  0.0000000000
  1748.5010000000   568.1270578379  2343.8773056151  0.0000000000  0.0000000000
  1736.0010000000   564.0200311739  2331.2190312547  0.0000000000  0.0000000000
  1723.5010000000   559.9131727684  2318.5381338799  0.0000000000  0.0000000000
  1711.0010000000   555.8064840006  2305.8344076130  0.0000000000  0.0000000000
  1698.5010000000   551.6999670845  2293.1076456974  0.0000000000  0.0000000000
  1686.0010000000   547.5936245216  2280.3576387362  0.0000000000  0.0000000000
  1673.5010000000   543.4874572245  2267.5841687735  0.0000000000  0.0000000000
  1661.0010000000   539.3814680862  2254.7870202911  0.0000000000  0.0000000000
  1648.5010000000   535.2756580843  2241.9659680008  0.0000000000  0.0000000000
  1636.0010000000   531.1700304960  2229.1207898905  0.0000000000  0.0000000000
  1623.5010000000   527.0645863889  2216.2512530469  0.0000000000  0.0000000000
  1611.0010000000   522.9593281525  2203.3571245903  0.0000000000  0.0000000000
  1598.5010000000   518.8542583459  2190.4381679802  0.0000000000  0.0000000000
  1586.0010000000   514.7493792406  2177.4941414689  0.0000000000  0.0000000000
  1573.5010000000   510.6446923866  2164.5247966098  0.0000000000  0.0000000000
  1561.0010000000   506.5402001264  2151.5298829147  0.0000000000  0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-dens7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12918.2763506005 24288.3631255560  0.0000000000  0.0000000000
 38998.5010000000 12897.5573019451 24259.1529330429  0.0000000000  0.0000000000
 38936.0010000000 12876.8382775584 24229.9310547334  0.0000000000  0.0000000000
 38873.5010000000 12856.1192897517 24200.6974844602  0.0000000000  0.0000000000
 38811.0010000000 12835.4003510865 24171.4522163520  0.0000000000  0.0000000000
 38748.5010000000 12814.6814455950 24142.1952041861  0.0000000000  0.0000000000
 38686.0010000000 12793.9625864438 24112.9264427826  0.0000000000  0.0000000000
 38623.5010000000 12773.2437870498 24083.6459272591  0.0000000000  0.0000000000
 38561.0010000000 12752.5250037302 24054.3535719320  0.0000000000  0.0000000000
 38498.5010000000 12731.8062506116 24025.0493727118  0.0000000000  0.0000000000
 38436.0010000000 12711.0875563735 23995.7333460487  0.0000000000  0.0000000000
 38373.5010000000 12690.3689070205 23966.4054479507  0.0000000000  0.0000000000
 38311.0010000000 12669.6502746792 23937.0656146479  0.0000000000  0.0000000000
 38248.5010000000 12648.9317031868 23907.7138838286  0.0000000000  0.0000000000
 38186.0010000000 12628.2131653275 23878.3501924714  0.0000000000  0.0000000000
 38123.5010000000 12607.4946769909 23848.9745385303  0.0000000000  0.0000000000
 38061.0010000000 12586.7762117237 23819.5868598330  0.0000000000  0.0000000000
 37998.5010000000 12566.0577860728 23790.1871550846  0.0000000000  0.0000000000
 37936.0010000000 12545.3394168352 23760.7754232918  0.0000000000  0.0000000000
 37873.5010000000 12524.6210927677 23731.3516235782  0.0000000000  0.0000000000
 37811.0010000000 12503.9028030170 23701.9157155023  0.0000000000  0.0000000000
 37748.5010000000 12483.1845653400 23672.4676991772  0.0000000000  0.0000000000
 37686.0010000000 12462.4663413739 23643.0074948484  0.0000000000  0.0000000000
 37623.5010000000 12441.7481777349 23613.5351434878  0.0000000000  0.0000000000
 37561.0010000000 12421.0300649199 23584.0506062006  0.0000000000  0.0000000000
 37498.5010000000 12400.3119657367 23554.5538045444  0.0000000000  0.0000000000
 37436.0010000000 12379.5939276559 23525.0447805046  0.0000000000  0.0000000000
 37373.5010000000 12358.8759422395 23495.5234964015  0.0000000000  0.0000000000
 37311.0010000000 12338.1579734659 23465.9898751097  0.0000000000  0.0000000000
 37248.5010000000 12317.4400696600 23436.4439596322  0.0000000000  0.0000000000
 37186.0010000000 12296.7221955455 23406.8856736910  0.0000000000  0.0000000000
 37123.5010000000 12276.0043721134 23377.3150211519  0.0000000000  0.0000000000
 37061.0010000000 12255.2865649383 23347.7319266866  0.0000000000  0.0000000000
 36998.5010000000 12234.5688235190 23318.1364346952  0.0000000000  0.0000000000
 36936.0010000000 12213.8511419375 23288.5285103844  0.0000000000  0.0000000000
 36873.5010000000 12193.1334730764 23258.9080599295  0.0000000000  0.0000000000
 36811.0010000000 12172.4158673405 23229.2751288084  0.0000000000  0.0000000000
 36748.5010000000 12151.6982784458 23199.6296241352  0.0000000000  0.0000000000
 36686.0010000000 12130.9807573837 23169.9715920920  0.0000000000  0.0000000000
 36623.5010000000 12110.2632724966 23140.3009604918  0.0000000000  0.0000000000
 36561.0010000000 12089.5458202091 23110.6176972098  0.0000000000  0.0000000000
 36498.5010000000 12068.8284248505 23080.9218100155  0.0000000000  0.0000000000
 36436.0010000000 12048.1110835199 23051.2132675768  0.0000000000  0.0000000000
 36373.5010000000 12027.3937662629 23021.4919996299  0.0000000000  0.0000000000
 36311.0010000000 12006.6764984739 22991.7580151864  0.0000000000  0.0000000000
 36248.5010000000 11985.9592784232 22962.0112842597  0.0000000000  0.0000000000
 36186.0010000000 11965.2421047712 22932.2517773127  0.0000000000  0.0000000000
 36123.5010000000 11944.5249492671 22902.4794260150  0.0000000000  0.0000000000
 36061.0010000000 11923.8078659915 22872.6942802519  0.0000000000  0.0000000000
 35998.5010000000 11903.0908274388 22842.8962725612  0.0000000000  0.0000000000
 35936.0010000000 11882.3738202335 22813.0853556396  0.0000000000  0.0000000000
 35873.5010000000 11861.6568722012 22783.2615413656  0.0000000000  0.0000000000
 35811.0010000000 11840.9399436053 22753.4247442518  0.0000000000  0.0000000000
 35748.5010000000 11820.2230901230 22723.5750161056  0.0000000000  0.0000000000
 35686.0010000000 11799.5062593253 22693.7122528966  0.0000000000  0.0000000000
 35623.5010000000 11778.7894805105 22663.8364682344  0.0000000000  0.0000000000
 35561.0010000000 11758.0727562431 22633.9476371114  0.0000000000  0.0000000000
 35498.5010000000 11737.3560625317 22604.0456960741  0.0000000000  0.0000000000
 35436.0010000000 11716.6394297389 22574.1306599983  0.0000000000  0.0000000000
 35373.5010000000 11695.9228347253 22544.2024664136  0.0000000000  0.0000000000
 35311.0010000000 11675.2062817237 22514.2610922439  0.0000000000  0.0000000000
 35248.5010000000 11654.4897753572 22484.3065148720  0.0000000000  0.0000000000
 35186.0010000000 11633.7733206393 22454.3387121400  0.0000000000  0.0000000000
 35123.5010000000 11613.0569229736 22424.3576623500  0.0000000000  0.0000000000
 35061.0010000000 11592.3405614579 22394.3633056039  0.0000000000  0.0000000000
 34998.5010000000 11571.6242423837 22364.3556212292  0.0000000000  0.0000000000
 34936.0010000000 11550.9079724327 22334.3345890154  0.0000000000  0.0000000000
 34873.5010000000 11530.1917320880 22304.3001506575  0.0000000000  0.0000000000
 34811.0010000000 11509.4755554722 22274.2523254973  0.0000000000  0.0000000000
 34748.5010000000 11488.7594239204 22244.1910562259  0.0000000000  0.0000000000
 34686.0010000000 11468.0433457825 22214.1163245911  0.0000000000  0.0000000000
 34623.5010000000 11447.3273033531 22184.0280743872  0.0000000000  0.0000000000
 34561.0010000000 11426.6113058701 22153.9262883971  0.0000000000  0.0000000000
 34498.5010000000 11405.8953629612 22123.8109498702  0.0000000000  0.0000000000
 34436.0010000000 11385.1794846444 22093.6820425230  0.0000000000  0.0000000000
 34373.5010000000 11364.4636287240 22063.5394739816  0.0000000000  0.0000000000
 34311.0010000000 11343.7478324793 22033.3832673521  0.0000000000  0.0000000000
 34248.5010000000 11323.0320809761 22003.2133696518  0.0000000000  0.0000000000
 34186.0010000000 11302.3163729108 21973.0297475947  0.0000000000  0.0000000000
 34123.5010000000 11281.6007205209 21942.8323875049  0.0000000000  0.0000000000
 34061.0010000000 11260.8851103117 21912.6212380735  0.0000000000  0.0000000000
 33998.5010000000 11240.1695554081 21882.3962866728  0.0000000000  0.0000000000
 33936.0010000000 11219.4540432754 21852.1574831135  0.0000000000  0.0000000000
 33873.5010000000 11198.7385879262 21821.9048158191  0.0000000000  0.0000000000
 33811.0010000000 11178.0231647965 21791.6382167414  0.0000000000  0.0000000000
 33748.5010000000 11157.3078147826 21761.3577133393  0.0000000000  0.0000000000
 33686.0010000000 11136.5925013093 21731.0632197262  0.0000000000  0.0000000000
 33623.5010000000 11115.8772143495 21700.7546886314  0.0000000000  0.0000000000
 33561.0010000000 11095.1620089930 21670.4321679596  0.0000000000  0.0000000000
 33498.5010000000 11074.4468502129 21640.0955736248  0.0000000000  0.0000000000
 33436.0010000000 11053.7317165412 21609.7448411774  0.0000000000  0.0000000000
 33373.5010000000 11033.0166514281 21579.3800011518  0.0000000000  0.0000000000
 33311.0010000000 11012.3016471918 21549.0010090573  0.0000000000  0.0000000000
 33248.5010000000 10991.5866710321 21518.6077833793  0.0000000000  0.0000000000
 33186.0010000000 10970.8717676759 21488.2003561997  0.0000000000  0.0000000000
 33123.5010000000 10950.1568925655 21457.7786284279  0.0000000000  0.0000000000
 33061.0010000000 10929.4420785251 21427.3426144294  0.0000000000  0.0000000000
 32998.5010000000 10908.7273076814 21396.8922539744  0.0000000000  0.0000000000
 32936.0010000000 10888.0125882385 21366.4275249992  0.0000000000  0.0000000000
 32873.5010000000 10867.2979415797 21335.9484247124  0.0000000000  0.0000000000
 32811.0010000000 10846.5833132825 21305.4548386175  0.0000000000  0.0000000000
 32748.5010000000 10825.8687511967 21274.9468025775  0.0000000000  0.0000000000
 32686.0010000000 10805.1542527645 21244.4242781491  0.0000000000  0.0000000000
 32623.5010000000 10784.4397906738 21213.8871902301  0.0000000000  0.0000000000
 32561.0010000000 10763.7253887969 21183.3355390012  0.0000000000  0.0000000000
 32498.5010000000 10743.0110335711 21152.7692693055  0.0000000000  0.0000000000
 32436.0010000000 10722.2967246302 21122.1883452830  0.0000000000  0.0000000000
 32373.5010000000 10701.5824747143 21091.5927502810  0.0000000000  0.0000000000
 32311.0010000000 10680.8682844711 21060.9824496561  0.0000000000  0.0000000000
 32248.5010000000 10660.1541300126 21030.3573723266  0.0000000000  0.0000000000
 32186.0010000000 10639.4400381984 20999.7175220691  0.0000000000  0.0000000000
 32123.5010000000 10618.7260112790 20969.0628661522  0.0000000000  0.0000000000
 32061.0010000000 10598.0120145984 20938.3933170350  0.0000000000  0.0000000000
 31998.5010000000 10577.2980765641 20907.7088803580  0.0000000000  0.0000000000
 31936.0010000000 10556.5841886405 20877.0095069184  0.0000000000  0.0000000000
 31873.5010000000 10535.8703801753 20846.2952035139  0.0000000000  0.0000000000
 31811.0010000000 10515.1566064619 20815.5658669769  0.0000000000  0.0000000000
 31748.5010000000 10494.4428731756 20784.8214686438  0.0000000000  0.0000000000
 31686.0010000000 10473.7292112666 20754.0620172453  0.0000000000  0.0000000000
 31623.5010000000 10453.0156026646 20723.2874485879  0.0000000000  0.0000000000
 31561.0010000000 10432.3020299798 20692.4976992711  0.0000000000  0.0000000000
 31498.5010000000 10411.5885257651 20661.6927799669  0.0000000000  0.0000000000
 31436.0010000000 10390.8750737721 20630.8726286448  0.0000000000  0.0000000000
 31373.5010000000 10370.1616829911 20600.0372206368  0.0000000000  0.0000000000
 31311.0010000000 10349.4483384256 20569.1864953961  0.0000000000  0.0000000000
 31248.5010000000 10328.7350624858 20538.3204479143  0.0000000000  0.0000000000
 31186.0010000000 10308.0218291484 20507.4390008495  0.0000000000  0.0000000000
 31123.5010000000 10287.3086619649 20476.5421505740  0.0000000000  0.0000000000
 31061.0010000000 10266.5955362008 20445.6298212751  0.0000000000  0.0000000000
 30998.5010000000 10245.8824643808 20414.7019925367  0.0000000000  0.0000000000
 30936.0010000000 10225.1694595635 20383.7586446002  0.0000000000  0.0000000000
 30873.5010000000 10204.4565110785 20352.7997220921  0.0000000000  0.0000000000
 30811.0010000000 10183.7436089370 20321.8251704453  0.0000000000  0.0000000000
 30748.5010000000 10163.0307680198 20290.8349721004  0.0000000000  0.0000000000
 30686.0010000000 10142.3179916656 20259.8290920782  0.0000000000  0.0000000000
 30623.5010000000 10121.6052717633 20228.8074780729  0.0000000000  0.0000000000
 30561.0010000000 10100.8925888441 20197.7700605459  0.0000000000  0.0000000000
 30498.5010000000 10080.1799842965 20166.7168609749  0.0000000000  0.0000000000
 30436.0010000000 10059.4674278833 20135.6477933112  0.0000000000  0.0000000000
 30373.5010000000 10038.7549261466 20104.5628264359  0.0000000000  0.0000000000
 30311.0010000000 10018.0424862360 20073.4619299724  0.0000000000  0.0000000000
 30248.5010000000  9997.3300920161 20042.3450383845  0.0000000000  0.0000000000
 30186.0010000000  9976.6177758175 20011.2121587615  0.0000000000  0.0000000000
 30123.5010000000  9955.9055108843 19980.0632092174  0.0000000000  0.0000000000
 30061.0010000000  9935.1932950716 19948.8981446283  0.0000000000  0.0000000000
 29998.5010000000  9914.4811506598 19917.7169564478  0.0000000000  0.0000000000
 29936.0010000000  9893.7690530488 19886.5195653701  0.0000000000  0.0000000000
 29873.5010000000  9873.0570258077 19855.3059644238  0.0000000000  0.0000000000
 29811.0010000000  9852.3450457737 19824.0760760299  0.0000000000  0.0000000000
 29748.5010000000  9831.6331378042 19792.8298947971  0.0000000000  0.0000000000
 29686.0010000000  9810.9212801740 19761.5673448790  0.0000000000  0.0000000000
 29623.5010000000  9790.2094755085 19730.2883869395  0.0000000000  0.0000000000
 29561.0010000000  9769.4977505978 19698.9930179672  0.0000000000  0.0000000000
 29498.5010000000  9748.7860624268 19667.6811292696  0.0000000000  0.0000000000
 29436.0010000000  9728.0744508900 19636.3527372496  0.0000000000  0.0000000000
 29373.5010000000  9707.3628979113 19605.0077704720  0.0000000000  0.0000000000
 29311.0010000000  9686.6513979126 19573.6461761608  0.0000000000  0.0000000000
 29248.5010000000  9665.9399577196 19542.2679201062  0.0000000000  0.0000000000
 29186.0010000000  9645.2285848397 19510.8729689387  0.0000000000  0.0000000000
 29123.5010000000  9624.5172758506 19479.4612725164  0.0000000000  0.0000000000
 29061.0010000000  9603.8060164944 19448.0327640214  0.0000000000  0.0000000000
 28998.5010000000  9583.0948280635 19416.5874303598  0.0000000000  0.0000000000
 28936.0010000000  9562.3836977935 19385.1252065369  0.0000000000  0.0000000000
 28873.5010000000  9541.6726368224 19353.6460636331  0.0000000000  0.0000000000
 28811.0010000000  9520.9616339352 19322.1499385396  0.0000000000  0.0000000000
 28748.5010000000  9500.2506787484 19290.6367691500  0.0000000000  0.0000000000
 28686.0010000000  9479.5398076268 19259.1065642859  0.0000000000  0.0000000000
 28623.5010000000  9458.8289887030 19227.5592286984  0.0000000000  0.0000000000
 28561.0010000000  9438.1182368577 19195.9947380694  0.0000000000  0.0000000000
 28498.5010000000  9417.4075448068 19164.4130340900  0.0000000000  0.0000000000
 28436.0010000000  9396.6969060977 19132.8140594618  0.0000000000  0.0000000000
 28373.5010000000  9375.9863492644 19101.1978100545  0.0000000000  0.0000000000
 28311.0010000000  9355.2758466147 19069.5641956916  0.0000000000  0.0000000000
 28248.5010000000  9334.5654054810 19037.9131794061  0.0000000000  0.0000000000
 28186.0010000000  9313.8550452799 19006.2447424990  0.0000000000  0.0000000000
 28123.5010000000  9293.1447295602 18974.5587805954  0.0000000000  0.0000000000
 28061.0010000000  9272.4344793826 18942.8552770168  0.0000000000  0.0000000000
 27998.5010000000  9251.7243052161 18911.1341986835  0.0000000000  0.0000000000
 27936.0010000000  9231.0141845264 18879.3954617120  0.0000000000  0.0000000000
 27873.5010000000  9210.3041406985 18847.6390523230  0.0000000000  0.0000000000
 27811.0010000000  9189.5941529365 18815.8648887638  0.0000000000  0.0000000000
 27748.5010000000  9168.8842462121 18784.0729592350  0.0000000000  0.0000000000
 27686.0010000000  9148.1743791134 18752.2631497766  0.0000000000  0.0000000000
 27623.5010000000  9127.4646006295 18720.4354849990  0.0000000000  0.0000000000
 27561.0010000000  9106.7548711626 18688.5898531654  0.0000000000  0.0000000000
 27498.5010000000  9086.0452189720 18656.7262465736  0.0000000000  0.0000000000
 27436.0010000000  9065.3356396920 18624.8446071189  0.0000000000  0.0000000000
 27373.5010000000  9044.6261187823 18592.9448607397  0.0000000000  0.0000000000
 27311.0010000000  9023.9166648120 18561.0269686845  0.0000000000  0.0000000000
 27248.5010000000  9003.2072871814 18529.0908932455  0.0000000000  0.0000000000
 27186.0010000000  8982.4979630464 18497.1365467108  0.0000000000  0.0000000000
 27123.5010000000  8961.7887146471 18465.1639106396  0.0000000000  0.0000000000
 27061.0010000000  8941.0795320168 18433.1729166300  0.0000000000  0.0000000000
 26998.5010000000  8920.3704171407 18401.1635144462  0.0000000000  0.0000000000
 26936.0010000000  8899.6613729109 18369.1356549845  0.0000000000  0.0000000000
 26873.5010000000  8878.9523921968 18337.0892733570  0.0000000000  0.0000000000
 26811.0010000000  8858.2434906729 18305.0243396878  0.0000000000  0.0000000000
 26748.5010000000  8837.5346630611 18272.9407914023  0.0000000000  0.0000000000
 26686.0010000000  8816.8258941946 18240.8385502860  0.0000000000  0.0000000000
 26623.5010000000  8796.1171916729 18208.7175731032  0.0000000000  0.0000000000
 26561.0010000000  8775.4085640029 18176.5778177626  0.0000000000  0.0000000000
 26498.5010000000  8754.6999989684 18144.4192097201  0.0000000000  0.0000000000
 26436.0010000000  8733.9915178007 18112.2417260778  0.0000000000  0.0000000000
 26373.5010000000  8713.2830994550 18080.0452779696  0.0000000000  0.0000000000
 26311.0010000000  8692.5747562958 18047.8298281402  0.0000000000  0.0000000000
 26248.5010000000  8671.8664908558 18015.5953237695  0.0000000000  0.0000000000
 26186.0010000000  8651.1582852138 17983.3416798736  0.0000000000  0.0000000000
 26123.5010000000  8630.4501439850 17951.0688462275  0.0000000000  0.0000000000
 26061.0010000000  8609.7420941291 17918.7768071678  0.0000000000  0.0000000000
 25998.5010000000  8589.0341101293 17886.4654649140  0.0000000000  0.0000000000
 25936.0010000000  8568.3261996089 17854.1347730318  0.0000000000  0.0000000000
 25873.5010000000  8547.6183605521 17821.7846697353  0.0000000000  0.0000000000
 25811.0010000000  8526.9105814002 17789.4150779894  0.0000000000  0.0000000000
 25748.5010000000  8506.2028940680 17757.0259884112  0.0000000000  0.0000000000
 25686.0010000000  8485.4952679112 17724.6172934752  0.0000000000  0.0000000000
 25623.5010000000  8464.7877263043 17692.1889698322  0.0000000000  0.0000000000
 25561.0010000000  8444.0802619494 17659.7409458149  0.0000000000  0.0000000000
 25498.5010000000  8423.3728581798 17627.2731347013  0.0000000000  0.0000000000
 25436.0010000000  8402.6655310057 17594.7855006524  0.0000000000  0.0000000000
 25373.5010000000  8381.9582974205 17562.2780090966  0.0000000000  0.0000000000
 25311.0010000000  8361.2511127087 17529.7505282236  0.0000000000  0.0000000000
 25248.5010000000  8340.5440170361 17497.2030591642  0.0000000000  0.0000000000
 25186.0010000000  8319.8369993471 17464.6355222744  0.0000000000  0.0000000000
 25123.5010000000  8299.1300601919 17432.0478557885  0.0000000000  0.0000000000
 25061.0010000000  8278.4231908876 17399.4399830468  0.0000000000  0.0000000000
 24998.5010000000  8257.7163943179 17366.8118452327  0.0000000000  0.0000000000
 24936.0010000000  8237.0096745046 17334.1633849779  0.0000000000  0.0000000000
 24873.5010000000  8216.3030366068 17301.4945463649  0.0000000000  0.0000000000
 24811.0010000000  8195.5964869215 17268.8052749300  0.0000000000  0.0000000000
 24748.5010000000  8174.8900020626 17236.0954689634  0.0000000000  0.0000000000
 24686.0010000000  8154.1836010315 17203.3650933154  0.0000000000  0.0000000000
 24623.5010000000  8133.4772731855 17170.6140656374  0.0000000000  0.0000000000
 24561.0010000000  8112.7710296057 17137.8423375552  0.0000000000  0.0000000000
 24498.5010000000  8092.0648621194 17105.0498298591  0.0000000000  0.0000000000
 24436.0010000000  8071.3587740236 17072.2364811063  0.0000000000  0.0000000000
 24373.5010000000  8050.6527698308 17039.4022314106  0.0000000000  0.0000000000
 24311.0010000000  8029.9468349953 17006.5469902660  0.0000000000  0.0000000000
 24248.5010000000  8009.2409866948 16973.6707171014  0.0000000000  0.0000000000
 24186.0010000000  7988.5352230492 16940.7733407321  0.0000000000  0.0000000000
 24123.5010000000  7967.8295434716 16907.8547916253  0.0000000000  0.0000000000
 24061.0010000000  7947.1239386111 16874.9149858968  0.0000000000  0.0000000000
 23998.5010000000  7926.4184105270 16841.9538573895  0.0000000000  0.0000000000
 23936.0010000000  7905.7129625728 16808.9713416082  0.0000000000  0.0000000000
 23873.5010000000  7885.0075993954 16775.9673757227  0.0000000000  0.0000000000
 23811.0010000000  7864.3023269353 16742.9418985711  0.0000000000  0.0000000000
 23748.5010000000  7843.5971325066 16709.8948188589  0.0000000000  0.0000000000
 23686.0010000000  7822.8920247551 16676.8260788964  0.0000000000  0.0000000000
 23623.5010000000  7802.1869937788 16643.7355909525  0.0000000000  0.0000000000
 23561.0010000000  7781.4820509286 16610.6233008238  0.0000000000  0.0000000000
 23498.5010000000  7760.7771890864 16577.4891243565  0.0000000000  0.0000000000
 23436.0010000000  7740.0724223080 16544.3330108476  0.0000000000  0.0000000000
 23373.5010000000  7719.3677265765 16511.1548481841  0.0000000000  0.0000000000
 23311.0010000000  7698.6631187709 16477.9545893043  0.0000000000  0.0000000000
 23248.5010000000  7677.9585974595 16444.7321573798  0.0000000000  0.0000000000
 23186.0010000000  7657.2541724440 16411.4874931664  0.0000000000  0.0000000000
 23123.5010000000  7636.5498256111 16378.2204921385  0.0000000000  0.0000000000
 23061.0010000000  7615.8455696846 16344.9310988296  0.0000000000  0.0000000000
 22998.5010000000  7595.1413895924 16311.6192126269  0.0000000000  0.0000000000
 22936.0010000000  7574.4373009806 16278.2847818570  0.0000000000  0.0000000000
 22873.5010000000  7553.7333111837 16244.9277410473  0.0000000000  0.0000000000
 22811.0010000000  7533.0293999989 16211.5479798684  0.0000000000  0.0000000000
 22748.5010000000  7512.3255681988 16178.1454212728  0.0000000000  0.0000000000
 22686.0010000000  7491.6218373327 16144.7200212851  0.0000000000  0.0000000000
 22623.5010000000  7470.9181919085 16111.2716756727  0.0000000000  0.0000000000
 22561.0010000000  7450.2146372905 16077.8003133692  0.0000000000  0.0000000000
 22498.5010000000  7429.5111708100 16044.3058498333  0.0000000000  0.0000000000
 22436.0010000000  7408.8077914084 16010.7882026164  0.0000000000  0.0000000000
 22373.5010000000  7388.1045091607 15977.2473068001  0.0000000000  0.0000000000
 22311.0010000000  7367.4013166656 15943.6830686573  0.0000000000  0.0000000000
 22248.5010000000  7346.6982082119 15910.0953966526  0.0000000000  0.0000000000
 22186.0010000000  7325.9951987047 15876.4842321853  0.0000000000  0.0000000000
 22123.5010000000  7305.2922856931 15842.8494879888  0.0000000000  0.0000000000
 22061.0010000000  7284.5894589930 15809.1910636773  0.0000000000  0.0000000000
 21998.5010000000  7263.8867195939 15775.5088764665  0.0000000000  0.0000000000
 21936.0010000000  7243.1840795581 15741.8028610697  0.0000000000  0.0000000000
 21873.5010000000  7222.4815338321 15708.0729238138  0.0000000000  0.0000000000
 21811.0010000000  7201.7790791330 15674.3189733385  0.0000000000  0.0000000000
 21748.5010000000  7181.0767325932 15640.5409510332  0.0000000000  0.0000000000
 21686.0010000000  7160.3744571404 15606.7387092702  0.0000000000  0.0000000000
 21623.5010000000  7139.6722920525 15572.9122244781  0.0000000000  0.0000000000
 21561.0010000000  7118.9702224833 15539.0613841659  0.0000000000  0.0000000000
 21498.5010000000  7098.2682540018 15505.1861086129  0.0000000000  0.0000000000
 21436.0010000000  7077.5663755041 15471.2862902296  0.0000000000  0.0000000000
 21373.5010000000  7056.8645870194 15437.3618390355  0.0000000000  0.0000000000
 21311.0010000000  7036.1628996095 15403.4126825544  0.0000000000  0.0000000000
 21248.5010000000  7015.4613169448 15369.4387356294  0.0000000000  0.0000000000
 21186.0010000000  6994.7598262658 15335.4398855217  0.0000000000  0.0000000000
 21123.5010000000  6974.0584350664 15301.4160521193  0.0000000000  0.0000000000
 21061.0010000000  6953.3571435914 15267.3671428012  0.0000000000  0.0000000000
 20998.5010000000  6932.6559540173 15233.2930675055  0.0000000000  0.0000000000
 20936.0010000000  6911.9548613932 15199.1937238063  0.0000000000  0.0000000000
 20873.5010000000  6891.2538718203 15165.0690268437  0.0000000000  0.0000000000
 20811.0010000000  6870.5529752942 15130.9188645665  0.0000000000  0.0000000000
 20748.5010000000  6849.8521908998 15096.7431722691  0.0000000000  0.0000000000
 20686.0010000000  6829.1515036604 15062.5418283888  0.0000000000  0.0000000000
 20623.5010000000  6808.4509186905 15028.3147438595  0.0000000000  0.0000000000
 20561.0010000000  6787.7504431175 14994.0618323053  0.0000000000  0.0000000000
 20498.5010000000  6767.0500593314 14959.7829657329  0.0000000000  0.0000000000
 20436.0010000000  6746.3497875653 14925.4780781176  0.0000000000  0.0000000000
 20373.5010000000  6725.6496144801 14891.1470471489  0.0000000000  0.0000000000
 20311.0010000000  6704.9495467053 14856.7897829105  0.0000000000  0.0000000000
 20248.5010000000  6684.2495841298 14822.4061836181  0.0000000000  0.0000000000
 20186.0010000000  6663.5497288189 14787.9961503974  0.0000000000  0.0000000000
 20123.5010000000  6642.8499762202 14753.5595726560  0.0000000000  0.0000000000
 20061.0010000000  6622.1503328127 14719.0963574287  0.0000000000  0.0000000000
 19998.5010000000  6601.4507984988 14684.6064000917  0.0000000000  0.0000000000
 19936.0010000000  6580.7513754390 14650.0895990503  0.0000000000  0.0000000000
 19873.5010000000  6560.0520506288 14615.5458266583  0.0000000000  0.0000000000
 19811.0010000000  6539.3528482502 14580.9750165804  0.0000000000  0.0000000000
 19748.5010000000  6518.6537425567 14546.3770183609  0.0000000000  0.0000000000
 19686.0010000000  6497.9547449879 14511.7517428699  0.0000000000  0.0000000000
 19623.5010000000  6477.2558692415 14477.0991040437  0.0000000000  0.0000000000
 19561.0010000000  6456.5570968394 14442.4189611764  0.0000000000  0.0000000000
 19498.5010000000  6435.8584290668 14407.7112058240  0.0000000000  0.0000000000
 19436.0010000000  6415.1598867659 14372.9757615813  0.0000000000  0.0000000000
 19373.5010000000  6394.4614417583 14338.2124689832  0.0000000000  0.0000000000
 19311.0010000000  6373.7631197732 14303.4212582422  0.0000000000  0.0000000000
 19248.5010000000  6353.0649147769 14268.6020054316  0.0000000000  0.0000000000
 19186.0010000000  6332.3668233246 14233.7545901166  0.0000000000  0.0000000000
 19123.5010000000  6311.6688360965 14198.8788810972  0.0000000000  0.0000000000
 19061.0010000000  6290.9709717716 14163.9747935046  0.0000000000  0.0000000000
 18998.5010000000  6270.2732177646 14129.0421889238  0.0000000000  0.0000000000
 18936.0010000000  6249.5755810467 14094.0809610460  0.0000000000  0.0000000000
 18873.5010000000  6228.8780627970 14059.0909929260  0.0000000000  0.0000000000
 18811.0010000000  6208.1806668666 14024.0721712575  0.0000000000  0.0000000000
 18748.5010000000  6187.4833831016 13989.0243581315  0.0000000000  0.0000000000
 18686.0010000000  6166.7862208208 13953.9474476883  0.0000000000  0.0000000000
 18623.5010000000  6146.0891754219 13918.8413095793  0.0000000000  0.0000000000
 18561.0010000000  6125.3922534164 13883.7058313751  0.0000000000  0.0000000000
 18498.5010000000  6104.6954475616 13848.5408763661  0.0000000000  0.0000000000
 18436.0010000000  6083.9987535372 13813.3463118226  0.0000000000  0.0000000000
 18373.5010000000  6063.3021945825 13778.1220509544  0.0000000000  0.0000000000
 18311.0010000000  6042.6057556499 13742.8679408904  0.0000000000  0.0000000000
 18248.5010000000  6021.9094329524 13707.5838468964  0.0000000000  0.0000000000
 18186.0010000000  6001.2132420080 13672.2696661780  0.0000000000  0.0000000000
 18123.5010000000  5980.5171767877 13636.9252582147  0.0000000000  0.0000000000
 18061.0010000000  5959.8212262455 13601.5504728573  0.0000000000  0.0000000000
 17998.5010000000  5939.1254067684 13566.1452058161  0.0000000000  0.0000000000
 17936.0010000000  5918.4297134702 13530.7093154198  0.0000000000  0.0000000000
 17873.5010000000  5897.7341526831 13495.2426781527  0.0000000000  0.0000000000
 17811.0010000000  5877.0387097614 13459.7451334780  0.0000000000  0.0000000000
 17748.5010000000  5856.3433974078 13424.2165666674  0.0000000000  0.0000000000
 17686.0010000000  5835.6482154542 13388.6568398588  0.0000000000  0.0000000000
 17623.5010000000  5814.9531590328 13353.0658060040  0.0000000000  0.0000000000
 17561.0010000000  5794.2582345574 13317.4433363424  0.0000000000  0.0000000000
 17498.5010000000  5773.5634437842 13281.7892930008  0.0000000000  0.0000000000
 17436.0010000000  5752.8687839182 13246.1035291276  0.0000000000  0.0000000000
 17373.5010000000  5732.1742555930 13210.3859026244  0.0000000000  0.0000000000
 17311.0010000000  5711.4798550182 13174.6362625873  0.0000000000  0.0000000000
 17248.5010000000  5690.7855897489 13138.8544765366  0.0000000000  0.0000000000
 17186.0010000000  5670.0914629588 13103.0404032625  0.0000000000  0.0000000000
 17123.5010000000  5649.3974657577 13067.1938794636  0.0000000000  0.0000000000
 17061.0010000000  5628.7036084749 13031.3147738999  0.0000000000  0.0000000000
 16998.5010000000  5608.0098894610 12995.4029333662  0.0000000000  0.0000000000
 16936.0010000000  5587.3163030272 12959.4581963769  0.0000000000  0.0000000000
 16873.5010000000  5566.6228626603 12923.4804335013  0.0000000000  0.0000000000
 16811.0010000000  5545.9295470384 12887.4694535124  0.0000000000  0.0000000000
 16748.5010000000  5525.2363848271 12851.4251508618  0.0000000000  0.0000000000
 16686.0010000000  5504.5433547347 12815.3473317366  0.0000000000  0.0000000000
 16623.5010000000  5483.8504700511 12779.2358612357  0.0000000000  0.0000000000
 16561.0010000000  5463.1577250493 12743.0905699687  0.0000000000  0.0000000000
 16498.5010000000  5442.4651256040 12706.9113074426  0.0000000000  0.0000000000
 16436.0010000000  5421.7726664268 12670.6979022816  0.0000000000  0.0000000000
 16373.5010000000  5401.0803538742 12634.4502020898  0.0000000000  0.0000000000
 16311.0010000000  5380.3881833117 12598.1680338231  0.0000000000  0.0000000000
 16248.5010000000  5359.6961617927 12561.8512435014  0.0000000000  0.0000000000
 16186.0010000000  5339.0042855530 12525.4996567323  0.0000000000  0.0000000000
 16123.5010000000  5318.3125551149 12489.1131051760  0.0000000000  0.0000000000
 16061.0010000000  5297.6209827099 12452.6914396344  0.0000000000  0.0000000000
 15998.5010000000  5276.9295477660 12416.2344516660  0.0000000000  0.0000000000
 15936.0010000000  5256.2382712400 12379.7420044457  0.0000000000  0.0000000000
 15873.5010000000  5235.5471415021 12343.2139021973  0.0000000000  0.0000000000
 15811.0010000000  5214.8561662274 12306.6499816356  0.0000000000  0.0000000000
 15748.5010000000  5194.1653429240 12270.0500599558  0.0000000000  0.0000000000
 15686.0010000000  5173.4746737341 12233.4139609456  0.0000000000  0.0000000000
 15623.5010000000  5152.7841654340 12196.7415150045  0.0000000000  0.0000000000
 15561.0010000000  5132.0938004424 12160.0325077009  0.0000000000  0.0000000000
 15498.5010000000  5111.4036022917 12123.2867958693  0.0000000000  0.0000000000
 15436.0010000000  5090.7135630396 12086.5041788441  0.0000000000  0.0000000000
 15373.5010000000  5070.0236725456 12049.6844502808  0.0000000000  0.0000000000
 15311.0010000000  5049.3339472214 12012.8274493560  0.0000000000  0.0000000000
 15248.5010000000  5028.6443797337 11975.9329712483  0.0000000000  0.0000000000
 15186.0010000000  5007.9549821411 11939.0008439400  0.0000000000  0.0000000000
 15123.5010000000  4987.2657431087 11902.0308518781  0.0000000000  0.0000000000
 15061.0010000000  4966.5766637092 11865.0227998075  0.0000000000  0.0000000000
 14998.5010000000  4945.8877502628 11827.9765000326  0.0000000000  0.0000000000
 14936.0010000000  4925.1990002807 11790.8917472329  0.0000000000  0.0000000000
 14873.5010000000  4904.5104237035 11753.7683564845  0.0000000000  0.0000000000
 14811.0010000000  4883.8220078725 11716.6061003962  0.0000000000  0.0000000000
 14748.5010000000  4863.1337667023 11679.4047973381  0.0000000000  0.0000000000
 14686.0010000000  4842.4456917732 11642.1642235822  0.0000000000  0.0000000000
 14623.5010000000  4821.7577873607 11604.8841762182  0.0000000000  0.0000000000
 14561.0010000000  4801.0700565340 11567.5644481576  0.0000000000  0.0000000000
 14498.5010000000  4780.3825012674 11530.2048282941  0.0000000000  0.0000000000
 14436.0010000000  4759.6951157011 11492.8050892746  0.0000000000  0.0000000000
 14373.5010000000  4739.0079136755 11455.3650372519  0.0000000000  0.0000000000
 14311.0010000000  4718.3208740631 11417.8844129481  0.0000000000  0.0000000000
 14248.5010000000  4697.6340228377 11380.3630402129  0.0000000000  0.0000000000
 14186.0010000000  4676.9473512728 11342.8006778478  0.0000000000  0.0000000000
 14123.5010000000  4656.2608570434 11305.1970939829  0.0000000000  0.0000000000
 14061.0010000000  4635.5745442261 11267.5520661082  0.0000000000  0.0000000000
 13998.5010000000  4614.8884099117 11229.8653567027  0.0000000000  0.0000000000
 13936.0010000000  4594.2024577720 11192.1367378873  0.0000000000  0.0000000000
 13873.5010000000  4573.5166980592 11154.3659914572  0.0000000000  0.0000000000
 13811.0010000000  4552.8311211019 11116.5528604384  0.0000000000  0.0000000000
 13748.5010000000  4532.1457307722 11078.6971101287  0.0000000000  0.0000000000
 13686.0010000000  4511.4605312120 11040.7985038670  0.0000000000  0.0000000000
 13623.5010000000  4490.7755203864 11002.8567911703  0.0000000000  0.0000000000
 13561.0010000000  4470.0907033815 10964.8717320626  0.0000000000  0.0000000000
 13498.5010000000  4449.4060728650 10926.8430611694  0.0000000000  0.0000000000
 13436.0010000000  4428.7216418771 10888.7705479372  0.0000000000  0.0000000000
 13373.5010000000  4408.0374047987 10850.6539248416  0.0000000000  0.0000000000
 13311.0010000000  4387.3533635837 10812.4929355734  0.0000000000  0.0000000000
 13248.5010000000  4366.6695277596 10774.2873350777  0.0000000000  0.0000000000
 13186.0010000000  4345.9858824303 10736.0368303894  0.0000000000  0.0000000000
 13123.5010000000  4325.3024398576 10697.7411758798  0.0000000000  0.0000000000
 13061.0010000000  4304.6192009970 10659.4001021687  0.0000000000  0.0000000000
 12998.5010000000  4283.9361621711 10621.0133283469  0.0000000000  0.0000000000
 12936.0010000000  4263.2533342206 10582.5805974866  0.0000000000  0.0000000000
 12873.5010000000  4242.5707109664 10544.1016180467  0.0000000000  0.0000000000
 12811.0010000000  4221.8882947142 10505.5761111713  0.0000000000  0.0000000000
 12748.5010000000  4201.2060900165 10467.0037990935  0.0000000000  0.0000000000
 12686.0010000000  4180.5240913545 10428.3843820986  0.0000000000  0.0000000000
 12623.5010000000  4159.8423082550 10389.7175853426  0.0000000000  0.0000000000
 12561.0010000000  4139.1607404954 10351.0031125327  0.0000000000  0.0000000000
 12498.5010000000  4118.4793907429 10312.2406694646  0.0000000000  0.0000000000
 12436.0010000000  4097.7982585460 10273.4299527194  0.0000000000  0.0000000000
 12373.5010000000  4077.1173466659 10234.5706614755  0.0000000000  0.0000000000
 12311.0010000000  4056.4366490374 10195.6624748265  0.0000000000  0.0000000000
 12248.5010000000  4035.7561813863 10156.7051093297  0.0000000000  0.0000000000
 12186.0010000000  4015.0759327515 10117.6982277127  0.0000000000  0.0000000000
 12123.5010000000  3994.3959142404 10078.6415306313  0.0000000000  0.0000000000
 12061.0010000000  3973.7161228923 10039.5346884932  0.0000000000  0.0000000000
 11998.5010000000  3953.0365600253 10000.3773759885  0.0000000000  0.0000000000
 11936.0010000000  3932.3572313532  9961.1692722976  0.0000000000  0.0000000000
 11873.5010000000  3911.6781352737  9921.9100388320  0.0000000000  0.0000000000
 11811.0010000000  3890.9992691095  9882.5993309474  0.0000000000  0.0000000000
 11748.5010000000  3870.3206469433  9843.2368318332  0.0000000000  0.0000000000
 11686.0010000000  3849.6422585951  9803.8221744101  0.0000000000  0.0000000000
 11623.5010000000  3828.9641110665  9764.3550201044  0.0000000000  0.0000000000
 11561.0010000000  3808.2862110334  9724.8350255118  0.0000000000  0.0000000000
 11498.5010000000  3787.6085477622  9685.2618096006  0.0000000000  0.0000000000
 11436.0010000000  3766.9311396929  9645.6350427425  0.0000000000  0.0000000000
 11373.5010000000  3746.2539768284  9605.9543363819  0.0000000000  0.0000000000
 11311.0010000000  3725.5770671766  9566.2193318902  0.0000000000  0.0000000000
 11248.5010000000  3704.9004025628  9526.4296348861  0.0000000000  0.0000000000
 11186.0010000000  3684.2239988027  9486.5848924053  0.0000000000  0.0000000000
 11123.5010000000  3663.5478504194  9446.6847056892  0.0000000000  0.0000000000
 11061.0010000000  3642.8719649968  9406.7286962433  0.0000000000  0.0000000000
 10998.5010000000  3622.1963408468  9366.7164626754  0.0000000000  0.0000000000
 10936.0010000000  3601.5209786043  9326.6476029613  0.0000000000  0.0000000000
 10873.5010000000  3580.8458814650  9286.5217148442  0.0000000000  0.0000000000
 10811.0010000000  3560.1710499129  9246.3383855174  0.0000000000  0.0000000000
 10748.5010000000  3539.4964930533  9206.0972135609  0.0000000000  0.0000000000
 10686.0010000000  3518.8222068786  9165.7977665661  0.0000000000  0.0000000000
 10623.5010000000  3498.1481966253  9125.4396245181  0.0000000000  0.0000000000
 10561.0010000000  3477.4744660627  9085.0223588661  0.0000000000  0.0000000000
 10498.5010000000  3456.8010124627  9044.5455225354  0.0000000000  0.0000000000
 10436.0010000000  3436.1278431822  9004.0086822590  0.0000000000  0.0000000000
 10373.5010000000  3415.4549597545  8963.4113873463  0.0000000000  0.0000000000
 10311.0010000000  3394.7823636914  8922.7531808970  0.0000000000  0.0000000000
 10248.5010000000  3374.1100621395  8882.0336108296  0.0000000000  0.0000000000
 10186.0010000000  3353.4380470428  8841.2521887017  0.0000000000  0.0000000000
 10123.5010000000  3332.7663325890  8800.4084633964  0.0000000000  0.0000000000
 10061.0010000000  3312.0949133187  8759.5019383664  0.0000000000  0.0000000000
  9998.5010000000  3291.4237961571  8718.5321347346  0.0000000000  0.0000000000
  9936.0010000000  3270.7529850187  8677.4985607609  0.0000000000  0.0000000000
  9873.5010000000  3250.0824812951  8636.4007126243  0.0000000000  0.0000000000
  9811.0010000000  3229.4122843441  8595.2380752105  0.0000000000  0.0000000000
  9748.5010000000  3208.7424021761  8554.0101432621  0.0000000000  0.0000000000
  9686.0010000000  3188.0728364769  8512.7163914166  0.0000000000  0.0000000000
  9623.5010000000  3167.4035933204  8471.3562953995  0.0000000000  0.0000000000
  9561.0010000000  3146.7346684630  8429.9293024353  0.0000000000  0.0000000000
  9498.5010000000  3126.0660680826  8388.4348725794  0.0000000000  0.0000000000
  9436.0010000000  3105.3977940997  8346.8724491751  0.0000000000  0.0000000000
  9373.5010000000  3084.7298546958  8305.2414798102  0.0000000000  0.0000000000
  9311.0010000000  3064.0622548328  8263.5413970963  0.0000000000  0.0000000000
  9248.5010000000  3043.3949870719  8221.7715998559  0.0000000000  0.0000000000
  9186.0010000000  3022.7280665728  8179.9315236330  0.0000000000  0.0000000000
  9123.5010000000  3002.0614874368  8138.0205522733  0.0000000000  0.0000000000
  9061.0010000000  2981.3952576076  8096.0380883161  0.0000000000  0.0000000000
  8998.5010000000  2960.7293799190  8053.9835144234  0.0000000000  0.0000000000
  8936.0010000000  2940.0638623949  8011.8562140907  0.0000000000  0.0000000000
  8873.5010000000  2919.3987044993  7969.6555434117  0.0000000000  0.0000000000
  8811.0010000000  2898.7339074644  7927.3808518440  0.0000000000  0.0000000000
  8748.5010000000  2878.0694749195  7885.0314832916  0.0000000000  0.0000000000
  8686.0010000000  2857.4054228688  7842.6067964101  0.0000000000  0.0000000000
  8623.5010000000  2836.7417428745  7800.1060887922  0.0000000000  0.0000000000
  8561.0010000000  2816.0784404390  7757.5286754125  0.0000000000  0.0000000000
  8498.5010000000  2795.4155215880  7714.8738609002  0.0000000000  0.0000000000
  8436.0010000000  2774.7529936312  7672.1409408481  0.0000000000  0.0000000000
  8373.5010000000  2754.0908568288  7629.3291842716  0.0000000000  0.0000000000
  8311.0010000000  2733.4291144537  7586.4378540859  0.0000000000  0.0000000000
  8248.5010000000  2712.7677780523  7543.4662178138  0.0000000000  0.0000000000
  8186.0010000000  2692.1068457287  7500.4135021445  0.0000000000  0.0000000000
  8123.5010000000  2671.4463256500  7457.2789414633  0.0000000000  0.0000000000
  8061.0010000000  2650.7862190091  7414.0617420489  0.0000000000  0.0000000000
  7998.5010000000  2630.1265343617  7370.7611116649  0.0000000000  0.0000000000
  7936.0010000000  2609.4672709271  7327.3762242528  0.0000000000  0.0000000000
  7873.5010000000  2588.8084415861  7283.9062678112  0.0000000000  0.0000000000
  7811.0010000000  2568.1500476318  7240.3503910134  0.0000000000  0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-eos1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1519832173     6.4428621996  0.0000000000  0.1789551261
     0.9990000000     0.1516389197     6.4316845432  0.0000000000  0.1789016411
     0.9970000000     0.1512949439     6.4205035417  0.0000000000  0.1788481131
     0.9950000000     0.1509512906     6.4093191993  0.0000000000  0.1787945421
     0.9930000000     0.1506079598     6.3981314895  0.0000000000  0.1787409279
     0.9910000000     0.1502649532     6.3869404401  0.0000000000  0.1786872705
     0.9890000000     0.1499222704     6.3757460169  0.0000000000  0.1786335698
     0.9870000000     0.1495799124     6.3645482246  0.0000000000  0.1785798256
     0.9850000000     0.1492378799     6.3533470606  0.0000000000  0.1785260380
     0.9830000000     0.1488961737     6.3421425297  0.0000000000  0.1784722069
     0.9810000000     0.1485547942     6.3309346139  0.0000000000  0.1784183321
     0.9790000000     0.1482137419     6.3197233107  0.0000000000  0.1783644136
     0.9770000000     0.1478730173     6.3085086100  0.0000000000  0.1783104513
     0.9750000000     0.1475326217     6.2972905250  0.0000000000  0.1782564451
     0.9730000000     0.1471925549     6.2860690305  0.0000000000  0.1782023948
     0.9710000000     0.1468528180     6.2748441322  0.0000000000  0.1781483005
     0.9690000000     0.1465134116     6.2636158283  0.0000000000  0.1780941621
     0.9670000000     0.1461743360     6.2523841017  0.0000000000  0.1780399793
     0.9650000000     0.1458355922     6.2411489586  0.0000000000  0.1779857523
     0.9630000000     0.1454971805     6.2299103899  0.0000000000  0.1779314807
     0.9610000000     0.1451591018     6.2186683944  0.0000000000  0.1778771647
     0.9590000000     0.1448213563     6.2074229554  0.0000000000  0.1778228040
     0.9570000000     0.1444839452     6.1961740876  0.0000000000  0.1777683986
     0.9550000000     0.1441468688     6.1849217747  0.0000000000  0.1777139484
     0.9530000000     0.1438101275     6.1736660084  0.0000000000  0.1776594533
     0.9510000000     0.1434737221     6.1624067881  0.0000000000  0.1776049132
     0.9490000000     0.1431376532     6.1511441060  0.0000000000  0.1775503280
     0.9470000000     0.1428019214     6.1398779619  0.0000000000  0.1774956976
     0.9450000000     0.1424665273     6.1286083481  0.0000000000  0.1774410219
     0.9430000000     0.1421314714     6.1173352571  0.0000000000  0.1773863007
     0.9410000000     0.1417967545     6.1060586894  0.0000000000  0.1773315341
     0.9390000000     0.1414623771     6.0947786377  0.0000000000  0.1772767219
     0.9370000000     0.1411283395     6.0834950874  0.0000000000  0.1772218640
     0.9350000000     0.1407946430     6.0722080549  0.0000000000  0.1771669603
     0.9330000000     0.1404612877     6.0609175181  0.0000000000  0.1771120106
     0.9310000000     0.1401282742     6.0496234784  0.0000000000  0.1770570150
     0.9290000000     0.1397956030     6.0383259219  0.0000000000  0.1770019732
     0.9270000000     0.1394632748     6.0270248503  0.0000000000  0.1769468852
     0.9250000000     0.1391312905     6.0157202654  0.0000000000  0.1768917508
     0.9230000000     0.1387996503     6.0044121540  0.0000000000  0.1768365700
     0.9210000000     0.1384683549     5.9931005108  0.0000000000  0.1767813427
     0.9190000000     0.1381374048     5.9817853305  0.0000000000  0.1767260687
     0.9170000000     0.1378068007     5.9704666082  0.0000000000  0.1766707478
     0.9150000000     0.1374765430     5.9591443392  0.0000000000  0.1766153801
     0.9130000000     0.1371466324     5.9478185189  0.0000000000  0.1765599654
     0.9110000000     0.1368170698     5.9364891507  0.0000000000  0.1765045036
     0.9090000000     0.1364878549     5.9251562076  0.0000000000  0.1764489944
     0.9070000000     0.1361589893     5.9138197087  0.0000000000  0.1763934380
     0.9050000000     0.1358304726     5.9024796275  0.0000000000  0.1763378340
     0.9030000000     0.1355023059     5.8911359683  0.0000000000  0.1762821824
     0.9010000000     0.1351744900     5.8797887356  0.0000000000  0.1762264831
     0.8990000000     0.1348470248     5.8684379036  0.0000000000  0.1761707359
     0.8970000000     0.1345199113     5.8570834851  0.0000000000  0.1761149408
     0.8950000000     0.1341931499     5.8457254623  0.0000000000  0.1760590976
     0.8930000000     0.1338667413     5.8343638409  0.0000000000  0.1760032061
     0.8910000000     0.1335406857     5.8229986037  0.0000000000  0.1759472662
     0.8890000000     0.1332149839     5.8116297493  0.0000000000  0.1758912779
     0.8870000000     0.1328896366     5.8002572839  0.0000000000  0.1758352410
     0.8850000000     0.1325646440     5.7888811837  0.0000000000  0.1757791552
     0.8830000000     0.1322400068     5.7775014556  0.0000000000  0.1757230206
     0.8810000000     0.1319157254     5.7661180841  0.0000000000  0.1756668369
     0.8790000000     0.1315918006     5.7547310764  0.0000000000  0.1756106041
     0.8770000000     0.1312682326     5.7433404176  0.0000000000  0.1755543220
     0.8750000000     0.1309450220     5.7319461006  0.0000000000  0.1754979904
     0.8730000000     0.1306221696     5.7205481337  0.0000000000  0.1754416092
     0.8710000000     0.1302996755     5.7091464952  0.0000000000  0.1753851783
     0.8690000000     0.1299775403     5.6977411790  0.0000000000  0.1753286975
     0.8670000000     0.1296557647     5.6863321943  0.0000000000  0.1752721666
     0.8650000000     0.1293343494     5.6749195356  0.0000000000  0.1752155857
     0.8630000000     0.1290132942     5.6635031751  0.0000000000  0.1751589543
     0.8610000000     0.1286926002     5.6520831304  0.0000000000  0.1751022725
     0.8590000000     0.1283722676     5.6406593821  0.0000000000  0.1750455400
     0.8570000000     0.1280522970     5.6292319335  0.0000000000  0.1749887567
     0.8550000000     0.1277326889     5.6178007733  0.0000000000  0.1749319225
     0.8530000000     0.1274134435     5.6063658905  0.0000000000  0.1748750371
     0.8510000000     0.1270945616     5.5949272895  0.0000000000  0.1748181005
     0.8490000000     0.1267760435     5.5834849603  0.0000000000  0.1747611124
     0.8470000000     0.1264578898     5.5720389003  0.0000000000  0.1747040728
     0.8450000000     0.1261401009     5.5605891003  0.0000000000  0.1746469813
     0.8430000000     0.1258226771     5.5491355511  0.0000000000  0.1745898379
     0.8410000000     0.1255056192     5.5376782592  0.0000000000  0.1745326424
     0.8390000000     0.1251889274     5.5262172088  0.0000000000  0.1744753946
     0.8370000000     0.1248726018     5.5147523846  0.0000000000  0.1744180943
     0.8350000000     0.1245566435     5.5032838018  0.0000000000  0.1743607413
     0.8330000000     0.1242410527     5.4918114458  0.0000000000  0.1743033356
     0.8310000000     0.1239258295     5.4803353027  0.0000000000  0.1742458768
     0.8290000000     0.1236109746     5.4688553739  0.0000000000  0.1741883648
     0.8270000000     0.1232964884     5.4573716538  0.0000000000  0.1741307994
     0.8250000000     0.1229823712     5.4458841298  0.0000000000  0.1740731804
     0.8230000000     0.1226686237     5.4343928121  0.0000000000  0.1740155077
     0.8210000000     0.1223552458     5.4228976741  0.0000000000  0.1739577810
     0.8190000000     0.1220422382     5.4113987196  0.0000000000  0.1739000001
     0.8170000000     0.1217296013     5.3998959453  0.0000000000  0.1738421648
     0.8150000000     0.1214173354     5.3883893410  0.0000000000  0.1737842750
     0.8130000000     0.1211054409     5.3768789045  0.0000000000  0.1737263304
     0.8110000000     0.1207939180     5.3653646192  0.0000000000  0.1736683308
     0.8090000000     0.1204827674     5.3538464914  0.0000000000  0.1736102760
     0.8070000000     0.1201719890     5.3423245055  0.0000000000  0.1735521658
     0.8050000000     0.1198615838     5.3307986689  0.0000000000  0.1734940001
     0.8030000000     0.1195515512     5.3192689523  0.0000000000  0.1734357783
     0.8010000000     0.1192418924     5.3077353714  0.0000000000  0.1733775006
     0.7990000000     0.1189326072     5.2961979058  0.0000000000  0.1733191666
     0.7970000000     0.1186236962     5.2846565574  0.0000000000  0.1732607760
     0.7950000000     0.1183151594     5.2731113143  0.0000000000  0.1732023286
     0.7930000000     0.1180069976     5.2615621796  0.0000000000  0.1731438243
     0.7910000000     0.1176992106     5.2500091353  0.0000000000  0.1730852628
     0.7890000000     0.1173917989     5.2384521784  0.0000000000  0.1730266437
     0.7870000000     0.1170847627     5.2268913067  0.0000000000  0.1729679670
     0.7850000000     0.1167781024     5.2153265113  0.0000000000  0.1729092323
     0.7830000000     0.1164718180     5.2037577765  0.0000000000  0.1728504393
     0.7810000000     0.1161659100     5.1921851095  0.0000000000  0.1727915878
     0.7790000000     0.1158603786     5.1806085033  0.0000000000  0.1727326777
     0.7770000000     0.1155552239     5.1690279369  0.0000000000  0.1726737085
     0.7750000000     0.1152504463     5.1574434196  0.0000000000  0.1726146801
     0.7730000000     0.1149460459     5.1458549390  0.0000000000  0.1725555922
     0.7710000000     0.1146420229     5.1342624838  0.0000000000  0.1724964444
     0.7690000000     0.1143383776     5.1226660507  0.0000000000  0.1724372365
     0.7670000000     0.1140351101     5.1110656369  0.0000000000  0.1723779683
     0.7650000000     0.1137322205     5.0994612260  0.0000000000  0.1723186394
     0.7630000000     0.1134297092     5.0878528242  0.0000000000  0.1722592496
     0.7610000000     0.1131275760     5.0762404093  0.0000000000  0.1721997985
     0.7590000000     0.1128258215     5.0646239891  0.0000000000  0.1721402859
     0.7570000000     0.1125244456     5.0530035503  0.0000000000  0.1720807115
     0.7550000000     0.1122234483     5.0413790804  0.0000000000  0.1720210749
     0.7530000000     0.1119228299     5.0297505825  0.0000000000  0.1719613758
     0.7510000000     0.1116225903     5.0181180386  0.0000000000  0.1719016140
     0.7490000000     0.1113227299     5.0064814533  0.0000000000  0.1718417891
     0.7470000000     0.1110232486     4.9948408105  0.0000000000  0.1717819007
     0.7450000000     0.1107241465     4.9831961093  0.0000000000  0.1717219486
     0.7430000000     0.1104254237     4.9715473427  0.0000000000  0.1716619324
     0.7410000000     0.1101270801     4.9598944972  0.0000000000  0.1716018518
     0.7390000000     0.1098291158     4.9482375676  0.0000000000  0.1715417064
     0.7370000000     0.1095315309     4.9365765497  0.0000000000  0.1714814959
     0.7350000000     0.1092343254     4.9249114331  0.0000000000  0.1714212198
     0.7330000000     0.1089374991     4.9132422081  0.0000000000  0.1713608780
     0.7310000000     0.1086410524     4.9015688809  0.0000000000  0.1713004699
     0.7290000000     0.1083449848     4.8898914295  0.0000000000  0.1712399953
     0.7270000000     0.1080492965     4.8782098478  0.0000000000  0.1711794536
     0.7250000000     0.1077539873     4.8665241303  0.0000000000  0.1711188447
     0.7230000000     0.1074590576     4.8548342803  0.0000000000  0.1710581680
     0.7210000000     0.1071645066     4.8431402730  0.0000000000  0.1709974231
     0.7190000000     0.1068703348     4.8314421137  0.0000000000  0.1709366098
     0.7170000000     0.1065765415     4.8197397803  0.0000000000  0.1708757274
     0.7150000000     0.1062831271     4.8080332803  0.0000000000  0.1708147758
     0.7130000000     0.1059900913     4.7963226010  0.0000000000  0.1707537543
     0.7110000000     0.1056974339     4.7846077310  0.0000000000  0.1706926627
     0.7090000000     0.1054051547     4.7728886672  0.0000000000  0.1706315004
     0.7070000000     0.1051132536     4.7611654007  0.0000000000  0.1705702670
     0.7050000000     0.1048217301     4.7494379168  0.0000000000  0.1705089620
     0.7030000000     0.1045305845     4.7377062233  0.0000000000  0.1704475852
     0.7010000000     0.1042398161     4.7259702940  0.0000000000  0.1703861358
     0.6990000000     0.1039494248     4.7142301323  0.0000000000  0.1703246135
     0.6970000000     0.1036594103     4.7024857218  0.0000000000  0.1702630178
     0.6950000000     0.1033697723     4.6907370618  0.0000000000  0.1702013482
     0.6930000000     0.1030805107     4.6789841456  0.0000000000  0.1701396043
     0.6910000000     0.1027916247     4.6672269543  0.0000000000  0.1700777855
     0.6890000000     0.1025031144     4.6554654912  0.0000000000  0.1700158913
     0.6870000000     0.1022149793     4.6436997404  0.0000000000  0.1699539211
     0.6850000000     0.1019272188     4.6319296943  0.0000000000  0.1698918746
     0.6830000000     0.1016398327     4.6201553469  0.0000000000  0.1698297510
     0.6810000000     0.1013528207     4.6083766941  0.0000000000  0.1697675500
     0.6790000000     0.1010661821     4.5965937189  0.0000000000  0.1697052709
     0.6770000000     0.1007799165     4.5848064134  0.0000000000  0.1696429131
     0.6750000000     0.1004940235     4.5730147783  0.0000000000  0.1695804762
     0.6730000000     0.1002085025     4.5612187948  0.0000000000  0.1695179595
     0.6710000000     0.0999233528     4.5494184532  0.0000000000  0.1694553624
     0.6690000000     0.0996385741     4.5376137525  0.0000000000  0.1693926844
     0.6670000000     0.0993541658     4.5258046793  0.0000000000  0.1693299248
     0.6650000000     0.0990701271     4.5139912224  0.0000000000  0.1692670829
     0.6630000000     0.0987864578     4.5021733863  0.0000000000  0.1692041583
     0.6610000000     0.0985031567     4.4903511426  0.0000000000  0.1691411501
     0.6590000000     0.0982202235     4.4785244927  0.0000000000  0.1690780579
     0.6570000000     0.0979376573     4.4666934263  0.0000000000  0.1690148808
     0.6550000000     0.0976554575     4.4548579349  0.0000000000  0.1689516183
     0.6530000000     0.0973736232     4.4430180054  0.0000000000  0.1688882697
     0.6510000000     0.0970921539     4.4311736336  0.0000000000  0.1688248341
     0.6490000000     0.0968110486     4.4193248105  0.0000000000  0.1687613111
     0.6470000000     0.0965303063     4.4074715157  0.0000000000  0.1686976997
     0.6450000000     0.0962499264     4.3956137517  0.0000000000  0.1686339993
     0.6430000000     0.0959699079     4.3837515026  0.0000000000  0.1685702092
     0.6410000000     0.0956902500     4.3718847617  0.0000000000  0.1685063285
     0.6390000000     0.0954109516     4.3600135179  0.0000000000  0.1684423565
     0.6370000000     0.0951320118     4.3481377626  0.0000000000  0.1683782924
     0.6350000000     0.0948534296     4.3362574827  0.0000000000  0.1683141354
     0.6330000000     0.0945752040     4.3243726746  0.0000000000  0.1682498848
     0.6310000000     0.0942973337     4.3124833167  0.0000000000  0.1681855395
     0.6290000000     0.0940198178     4.3005894106  0.0000000000  0.1681210989
     0.6270000000     0.0937426552     4.2886909402  0.0000000000  0.1680565620
     0.6250000000     0.0934658446     4.2767878989  0.0000000000  0.1679919280
     0.6230000000     0.0931893848     4.2648802693  0.0000000000  0.1679271959
     0.6210000000     0.0929132747     4.2529680505  0.0000000000  0.1678623649
     0.6190000000     0.0926375129     4.2410512240  0.0000000000  0.1677974341
     0.6170000000     0.0923620980     4.2291297815  0.0000000000  0.1677324024
     0.6150000000     0.0920870288     4.2172037105  0.0000000000  0.1676672690
     0.6130000000     0.0918123038     4.2052730020  0.0000000000  0.1676020329
     0.6110000000     0.0915379218     4.1933376500  0.0000000000  0.1675366930
     0.6090000000     0.0912638810     4.1813976314  0.0000000000  0.1674712483
     0.6070000000     0.0909901801     4.1694529470  0.0000000000  0.1674056979
     0.6050000000     0.0907168176     4.1575035804  0.0000000000  0.1673400406
     0.6030000000     0.0904437917     4.1455495191  0.0000000000  0.1672742754
     0.6010000000     0.0901711010     4.1335907537  0.0000000000  0.1672084012
     0.5990000000     0.0898987436     4.1216272719  0.0000000000  0.1671424169
     0.5970000000     0.0896267178     4.1096590586  0.0000000000  0.1670763213
     0.5950000000     0.0893550222     4.0976861156  0.0000000000  0.1670101134
     0.5930000000     0.0890836545     4.0857084151  0.0000000000  0.1669437918
     0.5910000000     0.0888126129     4.0737259468  0.0000000000  0.1668773554
     0.5890000000     0.0885418959     4.0617387112  0.0000000000  0.1668108031
     0.5870000000     0.0882715010     4.0497466791  0.0000000000  0.1667441334
     0.5850000000     0.0880014266     4.0377498528  0.0000000000  0.1666773452
     0.5830000000     0.0877316704     4.0257482119  0.0000000000  0.1666104372
     0.5810000000     0.0874622306     4.0137417538  0.0000000000  0.1665434081
     0.5790000000     0.0871931045     4.0017304472  0.0000000000  0.1664762565
     0.5770000000     0.0869242903     3.9897142986  0.0000000000  0.1664089810
     0.5750000000     0.0866557855     3.9776932795  0.0000000000  0.1663415801
     0.5730000000     0.0863875879     3.9656673861  0.0000000000  0.1662740526
     0.5710000000     0.0861196951     3.9536366064  0.0000000000  0.1662063970
     0.5690000000     0.0858521045     3.9416009199  0.0000000000  0.1661386116
     0.5670000000     0.0855848137     3.9295603184  0.0000000000  0.1660706951
     0.5650000000     0.0853178201     3.9175147854  0.0000000000  0.1660026459
     0.5630000000     0.0850511211     3.9054643167  0.0000000000  0.1659344623
     0.5610000000     0.0847847137     3.8934088806  0.0000000000  0.1658661429
     0.5590000000     0.0845185955     3.8813484774  0.0000000000  0.1657976859
     0.5570000000     0.0842527634     3.8692830871  0.0000000000  0.1657290896
     0.5550000000     0.0839872146     3.8572126955  0.0000000000  0.1656603524
     0.5530000000     0.0837219461     3.8451372947  0.0000000000  0.1655914724
     0.5510000000     0.0834569547     3.8330568568  0.0000000000  0.1655224480
     0.5490000000     0.0831922374     3.8209713800  0.0000000000  0.1654532773
     0.5470000000     0.0829277909     3.8088808428  0.0000000000  0.1653839583
     0.5450000000     0.0826636119     3.7967852307  0.0000000000  0.1653144893
     0.5430000000     0.0823996972     3.7846845358  0.0000000000  0.1652448683
     0.5410000000     0.0821360429     3.7725787252  0.0000000000  0.1651750932
     0.5390000000     0.0818726459     3.7604677989  0.0000000000  0.1651051621
     0.5370000000     0.0816095024     3.7483517384  0.0000000000  0.1650350729
     0.5350000000     0.0813466087     3.7362305266  0.0000000000  0.1649648234
     0.5330000000     0.0810839608     3.7241041411  0.0000000000  0.1648944116
     0.5310000000     0.0808215550     3.7119725740  0.0000000000  0.1648238351
     0.5290000000     0.0805593871     3.6998358001  0.0000000000  0.1647530918
     0.5270000000     0.0802974531     3.6876938087  0.0000000000  0.1646821793
     0.5250000000     0.0800357489     3.6755465851  0.0000000000  0.1646110953
     0.5230000000     0.0797742700     3.6633941043  0.0000000000  0.1645398373
     0.5210000000     0.0795130121     3.6512363567  0.0000000000  0.1644684029
     0.5190000000     0.0792519706     3.6390733165  0.0000000000  0.1643967895
     0.5170000000     0.0789911408     3.6269049740  0.0000000000  0.1643249947
     0.5150000000     0.0787305182     3.6147313100  0.0000000000  0.1642530157
     0.5130000000     0.0784700976     3.6025522966  0.0000000000  0.1641808499
     0.5110000000     0.0782098741     3.5903679225  0.0000000000  0.1641084944
     0.5090000000     0.0779498426     3.5781781681  0.0000000000  0.1640359464
     0.5070000000     0.0776899980     3.5659830182  0.0000000000  0.1639632032
     0.5050000000     0.0774303346     3.5537824440  0.0000000000  0.1638902616
     0.5030000000     0.0771708472     3.5415764343  0.0000000000  0.1638171187
     0.5010000000     0.0769115300     3.5293649645  0.0000000000  0.1637437713
     0.4990000000     0.0766523772     3.5171480161  0.0000000000  0.1636702163
     0.4970000000     0.0763933829     3.5049255706  0.0000000000  0.1635964505
     0.4950000000     0.0761345409     3.4926976034  0.0000000000  0.1635224705
     0.4930000000     0.0758758451     3.4804640972  0.0000000000  0.1634482729
     0.4910000000     0.0756172889     3.4682250232  0.0000000000  0.1633738541
     0.4890000000     0.0753588660     3.4559803666  0.0000000000  0.1632992107
     0.4870000000     0.0751005694     3.4437301021  0.0000000000  0.1632243390
     0.4850000000     0.0748423922     3.4314742070  0.0000000000  0.1631492351
     0.4830000000     0.0745843275     3.4192126613  0.0000000000  0.1630738952
     0.4810000000     0.0743263680     3.4069454422  0.0000000000  0.1629983154
     0.4790000000     0.0740685062     3.3946725244  0.0000000000  0.1629224917
     0.4770000000     0.0738107343     3.3823938810  0.0000000000  0.1628464198
     0.4750000000     0.0735530447     3.3701094957  0.0000000000  0.1627700956
     0.4730000000     0.0732954293     3.3578193395  0.0000000000  0.1626935146
     0.4710000000     0.0730378796     3.3455233830  0.0000000000  0.1626166724
     0.4690000000     0.0727803872     3.3332216032  0.0000000000  0.1625395643
     0.4670000000     0.0725229436     3.3209139780  0.0000000000  0.1624621857
     0.4650000000     0.0722655398     3.3086004807  0.0000000000  0.1623845317
     0.4630000000     0.0720081665     3.2962810809  0.0000000000  0.1623065974
     0.4610000000     0.0717508145     3.2839557568  0.0000000000  0.1622283776
     0.4590000000     0.0714934738     3.2716244722  0.0000000000  0.1621498671
     0.4570000000     0.0712361349     3.2592872126  0.0000000000  0.1620710606
     0.4550000000     0.0709787873     3.2469439333  0.0000000000  0.1619919525
     0.4530000000     0.0707214207     3.2345946180  0.0000000000  0.1619125371
     0.4510000000     0.0704640242     3.2222392279  0.0000000000  0.1618328086
     0.4490000000     0.0702065869     3.2098777367  0.0000000000  0.1617527611
     0.4470000000     0.0699490976     3.1975101199  0.0000000000  0.1616723883
     0.4450000000     0.0696915444     3.1851363356  0.0000000000  0.1615916840
     0.4430000000     0.0694339155     3.1727563600  0.0000000000  0.1615106417
     0.4410000000     0.0691761986     3.1603701534  0.0000000000  0.1614292547
     0.4390000000     0.0689183811     3.1479776902  0.0000000000  0.1613475161
     0.4370000000     0.0686604501     3.1355789337  0.0000000000  0.1612654188
     0.4350000000     0.0684023923     3.1231738488  0.0000000000  0.1611829557
     0.4330000000     0.0681441939     3.1107624026  0.0000000000  0.1611001192
     0.4310000000     0.0678858411     3.0983445600  0.0000000000  0.1610169017
     0.4290000000     0.0676273192     3.0859202794  0.0000000000  0.1609332952
     0.4270000000     0.0673686135     3.0734895270  0.0000000000  0.1608492917
     0.4250000000     0.0671097088     3.0610522673  0.0000000000  0.1607648828
     0.4230000000     0.0668505894     3.0486084585  0.0000000000  0.1606800598
     0.4210000000     0.0665912394     3.0361580644  0.0000000000  0.1605948140
     0.4190000000     0.0663316421     3.0237010424  0.0000000000  0.1605091362
     0.4170000000     0.0660717805     3.0112373494  0.0000000000  0.1604230170
     0.4150000000     0.0658116374     2.9987669489  0.0000000000  0.1603364469
     0.4130000000     0.0655511949     2.9862897956  0.0000000000  0.1602494158
     0.4110000000     0.0652904344     2.9738058423  0.0000000000  0.1601619135
     0.4090000000     0.0650293373     2.9613150513  0.0000000000  0.1600739296
     0.4070000000     0.0647678842     2.9488173748  0.0000000000  0.1599854532
     0.4050000000     0.0645060552     2.9363127661  0.0000000000  0.1598964732
     0.4030000000     0.0642438298     2.9238011708  0.0000000000  0.1598069781
     0.4010000000     0.0639811874     2.9112825536  0.0000000000  0.1597169561
     0.3990000000     0.0637181064     2.8987568525  0.0000000000  0.1596263951
     0.3970000000     0.0634545648     2.8862240216  0.0000000000  0.1595352825
     0.3950000000     0.0631905403     2.8736840112  0.0000000000  0.1594436057
     0.3930000000     0.0629260098     2.8611367633  0.0000000000  0.1593513514
     0.3910000000     0.0626609497     2.8485822282  0.0000000000  0.1592585060
     0.3890000000     0.0623953361     2.8360203494  0.0000000000  0.1591650556
     0.3870000000     0.0621291443     2.8234510642  0.0000000000  0.1590709858
     0.3850000000     0.0618623492     2.8108743194  0.0000000000  0.1589762821
     0.3830000000     0.0615949254     2.7982900607  0.0000000000  0.1588809295
     0.3810000000     0.0613268466     2.7856982134  0.0000000000  0.1587849123
     0.3790000000     0.0610580865     2.7730987260  0.0000000000  0.1586882148
     0.3770000000     0.0607886183     2.7604915301  0.0000000000  0.1585908209
     0.3750000000     0.0605184147     2.7478765633  0.0000000000  0.1584927141
     0.3730000000     0.0602474483     2.7352537586  0.0000000000  0.1583938775
     0.3710000000     0.0599756913     2.7226230412  0.0000000000  0.1582942938
     0.3690000000     0.0597031157     2.7099843455  0.0000000000  0.1581939455
     0.3670000000     0.0594296936     2.6973375970  0.0000000000  0.1580928149
     0.3650000000     0.0591553971     2.6846827263  0.0000000000  0.1579908839
     0.3630000000     0.0588801986     2.6720196549  0.0000000000  0.1578881344
     0.3610000000     0.0586040705     2.6593483071  0.0000000000  0.1577845479
     0.3590000000     0.0583269861     2.6466686066  0.0000000000  0.1576801060
     0.3570000000     0.0580489189     2.6339804632  0.0000000000  0.1575747901
     0.3550000000     0.0577698440     2.6212838071  0.0000000000  0.1574685820
     0.3530000000     0.0574897370     2.6085785450  0.0000000000  0.1573614634
     0.3510000000     0.0572085756     2.5958645945  0.0000000000  0.1572534164
     0.3490000000     0.0569263388     2.5831418626  0.0000000000  0.1571444234
     0.3470000000     0.0566430086     2.5704102705  0.0000000000  0.1570344677
     0.3450000000     0.0563585691     2.5576697175  0.0000000000  0.1569235332
     0.3430000000     0.0560730080     2.5449201168  0.0000000000  0.1568116049
     0.3410000000     0.0557863167     2.5321613699  0.0000000000  0.1566986691
     0.3390000000     0.0554984913     2.5193933853  0.0000000000  0.1565847135
     0.3370000000     0.0552095329     2.5066160621  0.0000000000  0.1564697279
     0.3350000000     0.0549194489     2.4938293032  0.0000000000  0.1563537042
     0.3330000000     0.0546282535     2.4810330058  0.0000000000  0.1562366371
     0.3310000000     0.0543359696     2.4682270802  0.0000000000  0.1561185245
     0.3290000000     0.0540426283     2.4554114136  0.0000000000  0.1559993677
     0.3270000000     0.0537482719     2.4425859173  0.0000000000  0.1558791727
     0.3250000000     0.0534529538     2.4297504806  0.0000000000  0.1557579500
     0.3230000000     0.0531567409     2.4169050099  0.0000000000  0.1556357156
     0.3210000000     0.0528597144     2.4040494045  0.0000000000  0.1555124921
     0.3190000000     0.0525619715     2.3911835714  0.0000000000  0.1553883089
     0.3170000000     0.0522636271     2.3783074145  0.0000000000  0.1552632032
     0.3150000000     0.0519648147     2.3654208378  0.0000000000  0.1551372208
     0.3130000000     0.0516656886     2.3525237580  0.0000000000  0.1550104169
     0.3110000000     0.0513663986     2.3396160932  0.0000000000  0.1548828458
     0.3090000000     0.0510669836     2.3266977601  0.0000000000  0.1547545151
     0.3070000000     0.0507674414     2.3137686779  0.0000000000  0.1546254147
     0.3050000000     0.0504677708     2.3008287638  0.0000000000  0.1544955350
     0.3030000000     0.0501679703     2.2878779339  0.0000000000  0.1543648658
     0.3010000000     0.0498680384     2.2749161031  0.0000000000  0.1542333970
     0.2990000000     0.0495679738     2.2619431848  0.0000000000  0.1541011181
     0.2970000000     0.0492677749     2.2489590913  0.0000000000  0.1539680184
     0.2950000000     0.0489674402     2.2359637337  0.0000000000  0.1538340873
     0.2930000000     0.0486669682     2.2229570216  0.0000000000  0.1536993135
     0.2910000000     0.0483663574     2.2099388633  0.0000000000  0.1535636858
     0.2890000000     0.0480656061     2.1969091655  0.0000000000  0.1534271928
     0.2870000000     0.0477647128     2.1838678338  0.0000000000  0.1532898226
     0.2850000000     0.0474636758     2.1708147721  0.0000000000  0.1531515632
     0.2830000000     0.0471624934     2.1577498829  0.0000000000  0.1530124024
     0.2810000000     0.0468098353     2.1446721376  0.0000000000  0.1526765930
     0.2790000000     0.0464524633     2.1315801292  0.0000000000  0.1523203035
     0.2770000000     0.0460954012     2.1184737424 -0.0000000000  0.1519625734
     0.2750000000     0.0457386499     2.1053528700 -0.0000000000  0.1516033874
     0.2730000000     0.0453822104     2.0922174017 -0.0000000000  0.1512427296
     0.2710000000     0.0450260836     2.0790672259  0.0000000000  0.1508805840
     0.2690000000     0.0446702703     2.0659022293 -0.0000000000  0.1505169340
     0.2670000000     0.0443147715     2.0527222970 -0.0000000000  0.1501517630
     0.2650000000     0.0439595880     2.0395273121  0.0000000000  0.1497850537
     0.2630000000     0.0436047207     2.0263171559 -0.0000000000  0.1494167888
     0.2610000000     0.0432501705     2.0130917081  0.0000000000  0.1490469504
     0.2590000000     0.0428959382     1.9998508461  0.0000000000  0.1486755203
     0.2570000000     0.0425420247     1.9865944455  0.0000000000  0.1483024799
     0.2550000000     0.0421884307     1.9733223800  0.0000000000  0.1479278101
     0.2530000000     0.0418351571     1.9600345210  0.0000000000  0.1475514917
     0.2510000000     0.0414822047     1.9467307379 -0.0000000000  0.1471735046
     0.2490000000     0.0411295742     1.9334108980  0.0000000000  0.1467938287
     0.2470000000     0.0407772664     1.9200748662  0.0000000000  0.1464124433
     0.2450000000     0.0404252820     1.9067225053 -0.0000000000  0.1460293270
     0.2430000000     0.0400736218     1.8933536756 -0.0000000000  0.1456444581
     0.2410000000     0.0397222865     1.8799682351 -0.0000000000  0.1452578145
     0.2390000000     0.0393712767     1.8665660393  0.0000000000  0.1448693735
     0.2370000000     0.0390205931     1.8531469411 -0.0000000000  0.1444791116
     0.2350000000     0.0386702364     1.8397107909 -0.0000000000  0.1440870051
     0.2330000000     0.0383202071     1.8262574364 -0.0000000000  0.1436930296
     0.2310000000     0.0379705059     1.8127867224 -0.0000000000  0.1432971599
     0.2290000000     0.0376211333     1.7992984912  0.0000000000  0.1428993705
     0.2270000000     0.0372720898     1.7857925820  0.0000000000  0.1424996351
     0.2250000000     0.0369233760     1.7722688309 -0.0000000000  0.1420979266
     0.2230000000     0.0365749923     1.7587270712 -0.0000000000  0.1416942173
     0.2210000000     0.0362269393     1.7451671328 -0.0000000000  0.1412884789
     0.2190000000     0.0358792171     1.7315888426  0.0000000000  0.1408806822
     0.2170000000     0.0355318264     1.7179920240 -0.0000000000  0.1404707973
     0.2150000000     0.0351847674     1.7043764970 -0.0000000000  0.1400587933
     0.2130000000     0.0348380404     1.6907420781 -0.0000000000  0.1396446387
     0.2110000000     0.0344916456     1.6770885800  0.0000000000  0.1392283009
     0.2090000000     0.0341455834     1.6634158120  0.0000000000  0.1388097467
     0.2070000000     0.0337998538     1.6497235790 -0.0000000000  0.1383889415
     0.2050000000     0.0334544571     1.6360116825 -0.0000000000  0.1379658501
     0.2030000000     0.0331093933     1.6222799194 -0.0000000000  0.1375404361
     0.2010000000     0.0327646625     1.6085280826 -0.0000000000  0.1371126619
     0.1990000000     0.0324202646     1.5947559607 -0.0000000000  0.1366824891
     0.1970000000     0.0320761995     1.5809633375  0.0000000000  0.1362498779
     0.1950000000     0.0317324673     1.5671499923 -0.0000000000  0.1358147872
     0.1930000000     0.0313890677     1.5533156997 -0.0000000000  0.1353771747
     0.1910000000     0.0310460004     1.5394602290 -0.0000000000  0.1349369970
     0.1890000000     0.0307032651     1.5255833440 -0.0000000000  0.1344942089
     0.1870000000     0.0303608616     1.5116848051 -0.0000000000  0.1340487641
     0.1850000000     0.0300187894     1.4977643651 -0.0000000000  0.1336006145
     0.1830000000     0.0296770479     1.4838217718  0.0000000000  0.1331497105
     0.1810000000     0.0293356367     1.4698567671  0.0000000000  0.1326960010
     0.1790000000     0.0289945550     1.4558690870  0.0000000000  0.1322394329
     0.1770000000     0.0286538022     1.4418584607 -0.0000000000  0.1317799514
     0.1750000000     0.0283133774     1.4278246114 -0.0000000000  0.1313174997
     0.1730000000     0.0279732798     1.4137672552 -0.0000000000  0.1308520190
     0.1710000000     0.0276335083     1.3996861011 -0.0000000000  0.1303834486
     0.1690000000     0.0272940619     1.3855808510  0.0000000000  0.1299117251
     0.1670000000     0.0269549395     1.3714511990 -0.0000000000  0.1294367832
     0.1650000000     0.0266161397     1.3572968315 -0.0000000000  0.1289585550
     0.1630000000     0.0262776612     1.3431174265 -0.0000000000  0.1284769700
     0.1610000000     0.0259395025     1.3289126537  0.0000000000  0.1279919549
     0.1590000000     0.0256016620     1.3146821738  0.0000000000  0.1275034338
     0.1570000000     0.0252641381     1.3004256383 -0.0000000000  0.1270113275
     0.1550000000     0.0249269289     1.2861426891  0.0000000000  0.1265155538
     0.1530000000     0.0245900325     1.2718329583 -0.0000000000  0.1260160271
     0.1510000000     0.0242534468     1.2574960672  0.0000000000  0.1255126581
     0.1490000000     0.0239171696     1.2431316266  0.0000000000  0.1250053541
     0.1470000000     0.0235811985     1.2287392358 -0.0000000000  0.1244940181
     0.1450000000     0.0232455312     1.2143184822  0.0000000000  0.1239785493
     0.1430000000     0.0229101649     1.1998689410  0.0000000000  0.1234588420
     0.1410000000     0.0225750970     1.1853901744 -0.0000000000  0.1229347862
     0.1390000000     0.0222403244     1.1708817312 -0.0000000000  0.1224062669
     0.1370000000     0.0219058441     1.1563431459 -0.0000000000  0.1218731636
     0.1350000000     0.0215716529     1.1417739387 -0.0000000000  0.1213353505
     0.1330000000     0.0212377473     1.1271736132  0.0000000000  0.1207926956
     0.1310000000     0.0209041237     1.1125416577 -0.0000000000  0.1202450609
     0.1290000000     0.0205707783     1.0978775433 -0.0000000000  0.1196923013
     0.1270000000     0.0202377072     1.0831807229 -0.0000000000  0.1191342649
     0.1250000000     0.0199049061     1.0684506309  0.0000000000  0.1185707920
     0.1230000000     0.0195723709     1.0536866818 -0.0000000000  0.1180017149
     0.1210000000     0.0192400968     1.0388882691 -0.0000000000  0.1174268571
     0.1190000000     0.0189080792     1.0240547646  0.0000000000  0.1168460328
     0.1170000000     0.0185763131     1.0091855168  0.0000000000  0.1162590465
     0.1150000000     0.0182447932     0.9942798500  0.0000000000  0.1156656918
     0.1130000000     0.0179135143     0.9793370625  0.0000000000  0.1150657512
     0.1110000000     0.0175824706     0.9643564257 -0.0000000000  0.1144589948
     0.1090000000     0.0172516563     0.9493371818 -0.0000000000  0.1138451796
     0.1070000000     0.0169210653     0.9342785429 -0.0000000000  0.1132240485
     0.1050000000     0.0165906914     0.9191796883  0.0000000000  0.1125953293
     0.1030000000     0.0162605279     0.9040397635 -0.0000000000  0.1119587333
     0.1010000000     0.0159305682     0.8888578772  0.0000000000  0.1113139540
     0.0990000000     0.0156008052     0.8736330992  0.0000000000  0.1106606661
     0.0970000000     0.0152712318     0.8583644587 -0.0000000000  0.1099985235
     0.0950000000     0.0149418404     0.8430509402  0.0000000000  0.1093271574
     0.0930000000     0.0146126234     0.8276914815  0.0000000000  0.1086461750
     0.0910000000     0.0142835730     0.8122849702  0.0000000000  0.1079551569
     0.0890000000     0.0139546812     0.7968302401  0.0000000000  0.1072536548
     0.0870000000     0.0136259396     0.7813260674 -0.0000000000  0.1065411891
     0.0850000000     0.0132973400     0.7657711666  0.0000000000  0.1058172456
     0.0830000000     0.0129688738     0.7501641857  0.0000000000  0.1050812728
     0.0810000000     0.0126405324     0.7345037010  0.0000000000  0.1043326777
     0.0790000000     0.0123123071     0.7187882119  0.0000000000  0.1035708220
     0.0770000000     0.0119841894     0.7030161342 -0.0000000000  0.1027950173
     0.0750000000     0.0116561704     0.6871857935 -0.0000000000  0.1020045205
     0.0730000000     0.0113282417     0.6712954175  0.0000000000  0.1011985269
     0.0710000000     0.0110003949     0.6553431275  0.0000000000  0.1003761645
     0.0690000000     0.0106726220     0.6393269292  0.0000000000  0.0995364861
     0.0670000000     0.0103449153     0.6232447012  0.0000000000  0.0986784604
     0.0650000000     0.0100172676     0.6070941843  0.0000000000  0.0978009624
     0.0630000000     0.0096896725     0.5908729674  0.0000000000  0.0969027620
     0.0610000000     0.0093621246     0.5745784723  0.0000000000  0.0959825107
     0.0590000000     0.0090346193     0.5582079369  0.0000000000  0.0950387262
     0.0570000000     0.0087071540     0.5417583953  0.0000000000  0.0940697753
     0.0550000000     0.0083797273     0.5252266559  0.0000000000  0.0930738525
     0.0530000000     0.0080523405     0.5086092752  0.0000000000  0.0920489556
     0.0510000000     0.0077249974     0.4919025290  0.0000000000  0.0909928576
     0.0490000000     0.0073977054     0.4751023774 -0.0000000000  0.0899030714
     0.0470000000     0.0070704760     0.4582044255  0.0000000000  0.0887768097
     0.0450000000     0.0067433257     0.4412038770 -0.0000000000  0.0876109354
     0.0430000000     0.0064162775     0.4240954783 -0.0000000000  0.0864019017
     0.0410000000     0.0060893624     0.4068734543 -0.0000000000  0.0851456795
     0.0390000000     0.0057626208     0.3895314301 -0.0000000000  0.0838376675
     0.0370000000     0.0054361053     0.3720623374 -0.0000000000  0.0824725807
     0.0350000000     0.0051098834     0.3544583009  0.0000000000  0.0810443105
     0.0330000000     0.0047840414     0.3367104990 -0.0000000000  0.0795457473
     0.0310000000     0.0044586892     0.3188089912 -0.0000000000  0.0779685524
     0.0290000000     0.0041339667     0.3007425023  0.0000000000  0.0763028615
     0.0270000000     0.0038100520     0.2824981482  0.0000000000  0.0745368929
     0.0250000000     0.0034871727     0.2640610835  0.0000000000  0.0726564198
     0.0230000000     0.0031656205     0.2454140402 -0.0000000000  0.0706440473
     0.0210000000     0.0028457717     0.2265367115  0.0000000000  0.0684781949
     0.0190000000     0.0025281164     0.2074049140  0.0000000000  0.0661316318
     0.0170000000     0.0022132983     0.1879894123  0.0000000000  0.0635692855
     0.0150000000     0.0019021752     0.1682542246  0.0000000000  0.0607448405
     0.0130000000     0.0015959089     0.1481540782  0.0000000000  0.0575951862
     0.0110000000     0.0012961081     0.1276304068  0.0000000000  0.0540307599
     0.0090000000     0.0010050669     0.1066046444  0.0000000000  0.0499173035
     0.0070000000     0.0007261992     0.0849660172  0.0000000000  0.0450373286
     0.0050000000     0.0004649370     0.0625464866  0.0000000000  0.0389946765
     0.0030000000     0.0002310287     0.0390586863  0.0000000000  0.0309103511
     0.0010000000     0.0000473007     0.0138740332  0.0000000000  0.0177790265


==> anc/s88h_18-PCE153/s88h_18-PCE153-eos2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7563852994    47.5345598659  0.0000000000  0.2894185901
    10.9810000000     2.7506732946    47.4654414464  0.0000000000  0.2892983374
    10.9610000000     2.7449621291    47.3962942587  0.0000000000  0.2891779271
    10.9410000000     2.7392518105    47.3271183055  0.0000000000  0.2890573588
    10.9210000000     2.7335423288    47.2579133773  0.0000000000  0.2889366318
    10.9010000000     2.7278337026    47.1886796072  0.0000000000  0.2888157460
    10.8810000000     2.7221259221    47.1194167878  0.0000000000  0.2886947006
    10.8610000000     2.7164189919    47.0501248837  0.0000000000  0.2885734951
    10.8410000000     2.7107129203    46.9808039031  0.0000000000  0.2884521293
    10.8210000000     2.7050077049    46.9114537277  0.0000000000  0.2883306024
    10.8010000000     2.6993033439    46.8420742403  0.0000000000  0.2882089139
    10.7810000000     2.6935998491    46.7726654949  0.0000000000  0.2880870636
    10.7610000000     2.6878972154    46.7032273342  0.0000000000  0.2879650506
    10.7410000000     2.6821954479    46.6337597296  0.0000000000  0.2878428747
    10.7210000000     2.6764945453    46.5642625688  0.0000000000  0.2877205351
    10.7010000000     2.6707945199    46.4947359100  0.0000000000  0.2875980316
    10.6810000000     2.6650953636    46.4251795587  0.0000000000  0.2874753635
    10.6610000000     2.6593970823    46.3555934909  0.0000000000  0.2873525302
    10.6410000000     2.6536996817    46.2859776836  0.0000000000  0.2872295314
    10.6210000000     2.6480031611    46.2163320306  0.0000000000  0.2871063664
    10.6010000000     2.6423075266    46.1466565113  0.0000000000  0.2869830349
    10.5810000000     2.6366127709    46.0769509380  0.0000000000  0.2868595360
    10.5610000000     2.6309189071    46.0072153766  0.0000000000  0.2867358695
    10.5410000000     2.6252259351    45.9374497260  0.0000000000  0.2866120347
    10.5210000000     2.6195338546    45.8676538862  0.0000000000  0.2864880311
    10.5010000000     2.6138426724    45.7978278429  0.0000000000  0.2863638583
    10.4810000000     2.6081523820    45.7279714148  0.0000000000  0.2862395154
    10.4610000000     2.6024629971    45.6580846737  0.0000000000  0.2861150022
    10.4410000000     2.5967745148    45.5881674830  0.0000000000  0.2859903180
    10.4210000000     2.5910869357    45.5182197495  0.0000000000  0.2858654622
    10.4010000000     2.5854002706    45.4482415063  0.0000000000  0.2857404344
    10.3810000000     2.5797145135    45.3782325793  0.0000000000  0.2856152340
    10.3610000000     2.5740296689    45.3081929210  0.0000000000  0.2854898603
    10.3410000000     2.5683457447    45.2381225265  0.0000000000  0.2853643130
    10.3210000000     2.5626627319    45.1680211845  0.0000000000  0.2852385911
    10.3010000000     2.5569806455    45.0978889758  0.0000000000  0.2851126945
    10.2810000000     2.5512994838    45.0277257750  0.0000000000  0.2849866224
    10.2610000000     2.5456192483    44.9575314994  0.0000000000  0.2848603742
    10.2410000000     2.5399399443    44.8873061093  0.0000000000  0.2847339495
    10.2210000000     2.5342615672    44.8170494419  0.0000000000  0.2846073475
    10.2010000000     2.5285841325    44.7467615843  0.0000000000  0.2844805678
    10.1810000000     2.5229076291    44.6764422941  0.0000000000  0.2843536096
    10.1610000000     2.5172320662    44.6060915782  0.0000000000  0.2842264724
    10.1410000000     2.5115574530    44.5357094446  0.0000000000  0.2840991559
    10.1210000000     2.5058837790    44.4652956559  0.0000000000  0.2839716590
    10.1010000000     2.5002110604    44.3948503050  0.0000000000  0.2838439815
    10.0810000000     2.4945392870    44.3243731576  0.0000000000  0.2837161226
    10.0610000000     2.4888684687    44.2538642271  0.0000000000  0.2835880817
    10.0410000000     2.4831986088    44.1833234466  0.0000000000  0.2834598582
    10.0210000000     2.4775297109    44.1127507500  0.0000000000  0.2833314516
    10.0010000000     2.4718617786    44.0421460731  0.0000000000  0.2832028613
     9.9810000000     2.4661948060    43.9715092304  0.0000000000  0.2830740864
     9.9610000000     2.4605288036    43.9008402423  0.0000000000  0.2829451266
     9.9410000000     2.4548637723    43.8301390081  0.0000000000  0.2828159810
     9.9210000000     2.4491997197    43.7594055102  0.0000000000  0.2826866493
     9.9010000000     2.4435366438    43.6886396101  0.0000000000  0.2825571307
     9.8810000000     2.4378745458    43.6178412116  0.0000000000  0.2824274244
     9.8610000000     2.4322134307    43.5470102610  0.0000000000  0.2822975299
     9.8410000000     2.4265533034    43.4761467058  0.0000000000  0.2821674467
     9.8210000000     2.4208941624    43.4052504140  0.0000000000  0.2820371739
     9.8010000000     2.4152360197    43.3343214173  0.0000000000  0.2819067111
     9.7810000000     2.4095788676    43.2633595058  0.0000000000  0.2817760574
     9.7610000000     2.4039227119    43.1923646334  0.0000000000  0.2816452122
     9.7410000000     2.3982675647    43.1213368360  0.0000000000  0.2815141751
     9.7210000000     2.3926134191    43.0502759090  0.0000000000  0.2813829452
     9.7010000000     2.3869602749    42.9791817302  0.0000000000  0.2812515218
     9.6810000000     2.3813081510    42.9080544208  0.0000000000  0.2811199044
     9.6610000000     2.3756570347    42.8368937006  0.0000000000  0.2809880922
     9.6410000000     2.3700069391    42.7656996134  0.0000000000  0.2808560846
     9.6210000000     2.3643578582    42.6944719632  0.0000000000  0.2807238807
     9.6010000000     2.3587098052    42.6232107966  0.0000000000  0.2805914802
     9.5810000000     2.3530627747    42.5519159213  0.0000000000  0.2804588821
     9.5610000000     2.3474167802    42.4805873869  0.0000000000  0.2803260859
     9.5410000000     2.3417718102    42.4092249247  0.0000000000  0.2801930907
     9.5210000000     2.3361278818    42.3378286274  0.0000000000  0.2800598960
     9.5010000000     2.3304849903    42.2663983100  0.0000000000  0.2799265009
     9.4810000000     2.3248431435    42.1949339485  0.0000000000  0.2797929049
     9.4610000000     2.3192023434    42.1234354412  0.0000000000  0.2796591072
     9.4410000000     2.3135625889    42.0519026482  0.0000000000  0.2795251071
     9.4210000000     2.3079238886    41.9803355509  0.0000000000  0.2793909038
     9.4010000000     2.3022862447    41.9087340526  0.0000000000  0.2792564966
     9.3810000000     2.2966496570    41.8370980190  0.0000000000  0.2791218848
     9.3610000000     2.2910141343    41.7654274367  0.0000000000  0.2789870678
     9.3410000000     2.2853796766    41.6937221747  0.0000000000  0.2788520446
     9.3210000000     2.2797462872    41.6219821439  0.0000000000  0.2787168147
     9.3010000000     2.2741139724    41.5502072964  0.0000000000  0.2785813772
     9.2810000000     2.2684827359    41.4783975465  0.0000000000  0.2784457315
     9.2610000000     2.2628525722    41.4065526923  0.0000000000  0.2783098765
     9.2410000000     2.2572234977    41.3346728094  0.0000000000  0.2781738119
     9.2210000000     2.2515955041    41.2627576604  0.0000000000  0.2780375367
     9.2010000000     2.2459686081    41.1908073244  0.0000000000  0.2779010502
     9.1810000000     2.2403428021    41.1188215680  0.0000000000  0.2777643516
     9.1610000000     2.2347180908    41.0468003169  0.0000000000  0.2776274400
     9.1410000000     2.2290944792    40.9747434989  0.0000000000  0.2774903148
     9.1210000000     2.2234719785    40.9026511217  0.0000000000  0.2773529752
     9.1010000000     2.2178505820    40.8305229601  0.0000000000  0.2772154204
     9.0810000000     2.2122302952    40.7583589477  0.0000000000  0.2770776494
     9.0610000000     2.2066111239    40.6861590198  0.0000000000  0.2769396617
     9.0410000000     2.2009930741    40.6139231137  0.0000000000  0.2768014564
     9.0210000000     2.1953761459    40.5416510907  0.0000000000  0.2766630327
     9.0010000000     2.1897603457    40.4693428921  0.0000000000  0.2765243897
     8.9810000000     2.1841456742    40.3969983835  0.0000000000  0.2763855267
     8.9610000000     2.1785321380    40.3246175102  0.0000000000  0.2762464429
     8.9410000000     2.1729197353    40.2522001030  0.0000000000  0.2761071372
     8.9210000000     2.1673084763    40.1797461503  0.0000000000  0.2759676091
     8.9010000000     2.1616983624    40.1072555259  0.0000000000  0.2758278575
     8.8810000000     2.1560893983    40.0347281446  0.0000000000  0.2756878818
     8.8610000000     2.1504815830    39.9621638462  0.0000000000  0.2755476810
     8.8410000000     2.1448749305    39.8895626654  0.0000000000  0.2754072544
     8.8210000000     2.1392694371    39.8169244077  0.0000000000  0.2752666010
     8.8010000000     2.1336651056    39.7442489579  0.0000000000  0.2751257199
     8.7810000000     2.1280619446    39.6715362802  0.0000000000  0.2749846104
     8.7610000000     2.1224599573    39.5987862635  0.0000000000  0.2748432715
     8.7410000000     2.1168591409    39.5259987229  0.0000000000  0.2747017023
     8.7210000000     2.1112595109    39.4531737053  0.0000000000  0.2745599021
     8.7010000000     2.1056610649    39.3803110299  0.0000000000  0.2744178699
     8.6810000000     2.1000638072    39.3074105952  0.0000000000  0.2742756048
     8.6610000000     2.0944677418    39.2344723016  0.0000000000  0.2741331059
     8.6410000000     2.0888728732    39.1614960519  0.0000000000  0.2739903723
     8.6210000000     2.0832792033    39.0884817133  0.0000000000  0.2738474030
     8.6010000000     2.0776867427    39.0154292693  0.0000000000  0.2737041973
     8.5810000000     2.0720954880    38.9423385155  0.0000000000  0.2735607541
     8.5610000000     2.0665054474    38.8692094023  0.0000000000  0.2734170726
     8.5410000000     2.0609166267    38.7960418439  0.0000000000  0.2732731518
     8.5210000000     2.0553290230    38.7228356437  0.0000000000  0.2731289907
     8.5010000000     2.0497426512    38.6495908344  0.0000000000  0.2729845885
     8.4810000000     2.0441575090    38.5763072243  0.0000000000  0.2728399442
     8.4610000000     2.0385736003    38.5029846997  0.0000000000  0.2726950568
     8.4410000000     2.0329909318    38.4296231870  0.0000000000  0.2725499254
     8.4210000000     2.0274095051    38.3562225401  0.0000000000  0.2724045489
     8.4010000000     2.0218293304    38.2827827278  0.0000000000  0.2722589265
     8.3810000000     2.0162504039    38.2093035337  0.0000000000  0.2721130571
     8.3610000000     2.0106727393    38.1357849693  0.0000000000  0.2719669399
     8.3410000000     2.0050963333    38.0622268235  0.0000000000  0.2718205737
     8.3210000000     1.9995211943    37.9886290378  0.0000000000  0.2716739576
     8.3010000000     1.9939473255    37.9149914811  0.0000000000  0.2715270906
     8.2810000000     1.9883747300    37.8413140255  0.0000000000  0.2713799716
     8.2610000000     1.9828034171    37.7675966199  0.0000000000  0.2712325997
     8.2410000000     1.9772333878    37.6938391041  0.0000000000  0.2710849738
     8.2210000000     1.9716646462    37.6200413580  0.0000000000  0.2709370929
     8.2010000000     1.9660971996    37.5462033012  0.0000000000  0.2707889560
     8.1810000000     1.9605310525    37.4723248189  0.0000000000  0.2706405620
     8.1610000000     1.9549662099    37.3984057991  0.0000000000  0.2704919100
     8.1410000000     1.9494026714    37.3244460583  0.0000000000  0.2703429986
     8.1210000000     1.9438404483    37.2504455641  0.0000000000  0.2701938271
     8.1010000000     1.9382795406    37.1764041389  0.0000000000  0.2700443943
     8.0810000000     1.9327199600    37.1023217554  0.0000000000  0.2698946991
     8.0610000000     1.9271617018    37.0281981682  0.0000000000  0.2697447404
     8.0410000000     1.9216047782    36.9540333555  0.0000000000  0.2695945172
     8.0210000000     1.9160491906    36.8798271516  0.0000000000  0.2694440283
     8.0010000000     1.9104949463    36.8055794667  0.0000000000  0.2692932726
     7.9810000000     1.9049420473    36.7312901409  0.0000000000  0.2691422491
     7.9610000000     1.8993905068    36.6569591637  0.0000000000  0.2689909567
     7.9410000000     1.8938403167    36.5825862346  0.0000000000  0.2688393940
     7.9210000000     1.8882914907    36.5081713491  0.0000000000  0.2686875601
     7.9010000000     1.8827440377    36.4337144320  0.0000000000  0.2685354540
     7.8810000000     1.8771979503    36.3592151927  0.0000000000  0.2683830741
     7.8610000000     1.8716532459    36.2846736717  0.0000000000  0.2682304197
     7.8410000000     1.8661099235    36.2100896574  0.0000000000  0.2680774893
     7.8210000000     1.8605679901    36.1354630507  0.0000000000  0.2679242820
     7.8010000000     1.8550274507    36.0607937193  0.0000000000  0.2677707965
     7.7810000000     1.8494883104    35.9860815338  0.0000000000  0.2676170315
     7.7610000000     1.8439505720    35.9113263324  0.0000000000  0.2674629860
     7.7410000000     1.8384142468    35.8365280643  0.0000000000  0.2673086586
     7.7210000000     1.8328793381    35.7616865740  0.0000000000  0.2671540484
     7.7010000000     1.8273458472    35.6868016731  0.0000000000  0.2669991538
     7.6810000000     1.8218137861    35.6118733206  0.0000000000  0.2668439738
     7.6610000000     1.8162831540    35.5369012988  0.0000000000  0.2666885071
     7.6410000000     1.8107539610    35.4618855373  0.0000000000  0.2665327525
     7.6210000000     1.8052262123    35.3868258972  0.0000000000  0.2663767087
     7.6010000000     1.7996999107    35.3117222071  0.0000000000  0.2662203745
     7.5810000000     1.7941750648    35.2365743707  0.0000000000  0.2660637485
     7.5610000000     1.7886516806    35.1613822594  0.0000000000  0.2659068296
     7.5410000000     1.7831297622    35.0861457121  0.0000000000  0.2657496164
     7.5210000000     1.7776093137    35.0108645718  0.0000000000  0.2655921075
     7.5010000000     1.7720903451    34.9355387558  0.0000000000  0.2654343019
     7.4810000000     1.7665728613    34.8601681140  0.0000000000  0.2652761980
     7.4610000000     1.7610568676    34.7847524996  0.0000000000  0.2651177946
     7.4410000000     1.7555423698    34.7092917698  0.0000000000  0.2649590904
     7.4210000000     1.7500293714    34.6337857500  0.0000000000  0.2648000839
     7.4010000000     1.7445178814    34.5582343401  0.0000000000  0.2646407739
     7.3810000000     1.7390079066    34.4826374080  0.0000000000  0.2644811590
     7.3610000000     1.7334994516    34.4069947905  0.0000000000  0.2643212378
     7.3410000000     1.7279925215    34.3313063279  0.0000000000  0.2641610089
     7.3210000000     1.7224871267    34.2555719349  0.0000000000  0.2640004710
     7.3010000000     1.7169832704    34.1797914242  0.0000000000  0.2638396226
     7.2810000000     1.7114809588    34.1039646479  0.0000000000  0.2636784624
     7.2610000000     1.7059801984    34.0280914620  0.0000000000  0.2635169889
     7.2410000000     1.7004809962    33.9521717262  0.0000000000  0.2633552007
     7.2210000000     1.6949833595    33.8762053042  0.0000000000  0.2631930963
     7.2010000000     1.6894872909    33.8001919941  0.0000000000  0.2630306742
     7.1810000000     1.6839928011    33.7241317026  0.0000000000  0.2628679331
     7.1610000000     1.6784998961    33.6480242706  0.0000000000  0.2627048715
     7.1410000000     1.6730085823    33.5718695432  0.0000000000  0.2625414879
     7.1210000000     1.6675188665    33.4956673697  0.0000000000  0.2623777807
     7.1010000000     1.6620307534    33.4194175689  0.0000000000  0.2622137485
     7.0810000000     1.6565442507    33.3431199985  0.0000000000  0.2620493898
     7.0610000000     1.6510593690    33.2667745550  0.0000000000  0.2618847030
     7.0410000000     1.6455761067    33.1903809663  0.0000000000  0.2617196865
     7.0210000000     1.6400944804    33.1139392065  0.0000000000  0.2615543390
     7.0010000000     1.6346144893    33.0374490125  0.0000000000  0.2613886586
     6.9810000000     1.6291361457    32.9609102980  0.0000000000  0.2612226441
     6.9610000000     1.6236594550    32.8843228776  0.0000000000  0.2610562936
     6.9410000000     1.6181844277    32.8076866393  0.0000000000  0.2608896058
     6.9210000000     1.6127110601    32.7310012700  0.0000000000  0.2607225787
     6.9010000000     1.6072393737    32.6542668035  0.0000000000  0.2605552111
     6.8810000000     1.6017693657    32.5774829360  0.0000000000  0.2603875010
     6.8610000000     1.5963010436    32.5006495055  0.0000000000  0.2602194469
     6.8410000000     1.5908344202    32.4237664225  0.0000000000  0.2600510473
     6.8210000000     1.5853695041    32.3468335339  0.0000000000  0.2598823004
     6.8010000000     1.5799062945    32.2698505558  0.0000000000  0.2597132044
     6.7810000000     1.5744448055    32.1928174126  0.0000000000  0.2595437578
     6.7610000000     1.5689850422    32.1157338981  0.0000000000  0.2593739588
     6.7410000000     1.5635270150    32.0385998785  0.0000000000  0.2592038057
     6.7210000000     1.5580707275    31.9614151236  0.0000000000  0.2590332967
     6.7010000000     1.5526161908    31.8841795096  0.0000000000  0.2588624301
     6.6810000000     1.5471634098    31.8068928164  0.0000000000  0.2586912042
     6.6610000000     1.5417123965    31.7295549301  0.0000000000  0.2585196172
     6.6410000000     1.5362631566    31.6521656409  0.0000000000  0.2583476672
     6.6210000000     1.5308156987    31.5747247778  0.0000000000  0.2581753526
     6.6010000000     1.5253700293    31.4972321416  0.0000000000  0.2580026714
     6.5810000000     1.5199261580    31.4196875718  0.0000000000  0.2578296218
     6.5610000000     1.5144840902    31.3420908465  0.0000000000  0.2576562019
     6.5410000000     1.5090438410    31.2644418824  0.0000000000  0.2574824101
     6.5210000000     1.5036054098    31.1867403684  0.0000000000  0.2573082442
     6.5010000000     1.4981688128    31.1089862319  0.0000000000  0.2571337026
     6.4810000000     1.4927340553    31.0311792396  0.0000000000  0.2569587833
     6.4610000000     1.4873011452    30.9533191968  0.0000000000  0.2567834842
     6.4410000000     1.4818700911    30.8754059147  0.0000000000  0.2566078035
     6.4210000000     1.4764409020    30.7974392101  0.0000000000  0.2564317393
     6.4010000000     1.4710135877    30.7194189054  0.0000000000  0.2562552896
     6.3810000000     1.4655881559    30.6413447959  0.0000000000  0.2560784524
     6.3610000000     1.4601646176    30.5632167155  0.0000000000  0.2559012257
     6.3410000000     1.4547429771    30.4850344055  0.0000000000  0.2557236075
     6.3210000000     1.4493232510    30.4067977772  0.0000000000  0.2555455958
     6.3010000000     1.4439054402    30.3285065184  0.0000000000  0.2553671884
     6.2810000000     1.4384895579    30.2501604868  0.0000000000  0.2551883834
     6.2610000000     1.4330756154    30.1717595133  0.0000000000  0.2550091788
     6.2410000000     1.4276636179    30.0933033372  0.0000000000  0.2548295723
     6.2210000000     1.4222535756    30.0147917692  0.0000000000  0.2546495618
     6.2010000000     1.4168455018    29.9362246587  0.0000000000  0.2544691453
     6.1810000000     1.4114394011    29.8576017317  0.0000000000  0.2542883205
     6.1610000000     1.4060352880    29.7789228501  0.0000000000  0.2541070855
     6.1410000000     1.4006331662    29.7001877205  0.0000000000  0.2539254377
     6.1210000000     1.3952330490    29.6213961857  0.0000000000  0.2537433752
     6.1010000000     1.3898349483    29.5425480622  0.0000000000  0.2535608957
     6.0810000000     1.3844388697    29.4636430768  0.0000000000  0.2533779969
     6.0610000000     1.3790448285    29.3846810916  0.0000000000  0.2531946767
     6.0410000000     1.3736528295    29.3056618151  0.0000000000  0.2530109326
     6.0210000000     1.3682628849    29.2265850588  0.0000000000  0.2528267625
     6.0010000000     1.3628750096    29.1474506729  0.0000000000  0.2526421641
     5.9810000000     1.3574892040    29.0682582911  0.0000000000  0.2524571347
     5.9610000000     1.3521054885    28.9890078413  0.0000000000  0.2522716724
     5.9410000000     1.3467238695    28.9096990355  0.0000000000  0.2520857746
     5.9210000000     1.3413443557    28.8303316248  0.0000000000  0.2518994389
     5.9010000000     1.3359669591    28.7509053993  0.0000000000  0.2517126628
     5.8810000000     1.3305916943    28.6714201881  0.0000000000  0.2515254441
     5.8610000000     1.3252185679    28.5918757012  0.0000000000  0.2513377801
     5.8410000000     1.3198475919    28.5122717191  0.0000000000  0.2511496685
     5.8210000000     1.3144787787    28.4326080302  0.0000000000  0.2509611066
     5.8010000000     1.3091121393    28.3528843988  0.0000000000  0.2507720921
     5.7810000000     1.3037476857    28.2731005969  0.0000000000  0.2505826224
     5.7610000000     1.2983854260    28.1932563417  0.0000000000  0.2503926947
     5.7410000000     1.2930253737    28.1133514211  0.0000000000  0.2502023066
     5.7210000000     1.2876675428    28.0333856306  0.0000000000  0.2500114555
     5.7010000000     1.2823119418    27.9533586804  0.0000000000  0.2498201387
     5.6810000000     1.2769585841    27.8732703509  0.0000000000  0.2496283535
     5.6610000000     1.2716074820    27.7931203998  0.0000000000  0.2494360973
     5.6410000000     1.2662586462    27.7129085619  0.0000000000  0.2492433673
     5.6210000000     1.2609120886    27.6326345807  0.0000000000  0.2490501608
     5.6010000000     1.2555678235    27.5522982388  0.0000000000  0.2488564750
     5.5810000000     1.2502258643    27.4718992965  0.0000000000  0.2486623073
     5.5610000000     1.2448862189    27.3914374303  0.0000000000  0.2484676546
     5.5410000000     1.2395489042    27.3109124487  0.0000000000  0.2482725143
     5.5210000000     1.2342139318    27.2303240767  0.0000000000  0.2480768835
     5.5010000000     1.2288813144    27.1496720481  0.0000000000  0.2478807592
     5.4810000000     1.2235510631    27.0689560754  0.0000000000  0.2476841384
     5.4610000000     1.2182231942    26.9881759413  0.0000000000  0.2474870184
     5.4410000000     1.2128977186    26.9073313461  0.0000000000  0.2472893961
     5.4210000000     1.2075746505    26.8264220300  0.0000000000  0.2470912684
     5.4010000000     1.2022540044    26.7454477423  0.0000000000  0.2468926325
     5.3810000000     1.1969357941    26.6644082119  0.0000000000  0.2466934853
     5.3610000000     1.1916200321    26.5833031465  0.0000000000  0.2464938236
     5.3410000000     1.1863067301    26.5021322338  0.0000000000  0.2462936442
     5.3210000000     1.1809959063    26.4208952618  0.0000000000  0.2460929442
     5.3010000000     1.1756875742    26.3395919378  0.0000000000  0.2458917203
     5.2810000000     1.1703817460    26.2582219492  0.0000000000  0.2456899693
     5.2610000000     1.1650784371    26.1767850237  0.0000000000  0.2454876880
     5.2410000000     1.1597776637    26.0952808992  0.0000000000  0.2452848732
     5.2210000000     1.1544794371    26.0137092340  0.0000000000  0.2450815213
     5.2010000000     1.1491837754    25.9320697870  0.0000000000  0.2448776293
     5.1810000000     1.1438906920    25.8503622379  0.0000000000  0.2446731938
     5.1610000000     1.1386002051    25.7685863367  0.0000000000  0.2444682113
     5.1410000000     1.1333123241    25.6867416957  0.0000000000  0.2442626783
     5.1210000000     1.1280270694    25.6048280868  0.0000000000  0.2440565915
     5.1010000000     1.1227444544    25.5228451742  0.0000000000  0.2438499474
     5.0810000000     1.1174644976    25.4407926928  0.0000000000  0.2436427424
     5.0610000000     1.1121872108    25.3586702704  0.0000000000  0.2434349729
     5.0410000000     1.1069126145    25.2764776646  0.0000000000  0.2432266354
     5.0210000000     1.1016407209    25.1942144974  0.0000000000  0.2430177262
     5.0010000000     1.0963715489    25.1118804906  0.0000000000  0.2428082417
     4.9810000000     1.0911051146    25.0294753195  0.0000000000  0.2425981781
     4.9610000000     1.0858414354    24.9469986712  0.0000000000  0.2423875317
     4.9410000000     1.0805805298    24.8644502450  0.0000000000  0.2421762988
     4.9210000000     1.0753224098    24.7818296361  0.0000000000  0.2419644754
     4.9010000000     1.0700670982    24.6991365977  0.0000000000  0.2417520577
     4.8810000000     1.0648146093    24.6163707504  0.0000000000  0.2415390419
     4.8610000000     1.0595649644    24.5335318141  0.0000000000  0.2413254241
     4.8410000000     1.0543181766    24.4506193776  0.0000000000  0.2411112001
     4.8210000000     1.0490742659    24.3676331292  0.0000000000  0.2408963659
     4.8010000000     1.0438332515    24.2845727417  0.0000000000  0.2406809176
     4.7810000000     1.0385951522    24.2014378722  0.0000000000  0.2404648511
     4.7610000000     1.0333599861    24.1182281628  0.0000000000  0.2402481621
     4.7410000000     1.0281277707    24.0349432409  0.0000000000  0.2400308465
     4.7210000000     1.0228985268    23.9515827763  0.0000000000  0.2398129000
     4.7010000000     1.0176722744    23.8681464239  0.0000000000  0.2395943185
     4.6810000000     1.0124490314    23.7846337964  0.0000000000  0.2393750974
     4.6610000000     1.0072288188    23.7010445489  0.0000000000  0.2391552326
     4.6410000000     1.0020116537    23.6173782664  0.0000000000  0.2389347194
     4.6210000000     0.9967975613    23.5336346615  0.0000000000  0.2387135536
     4.6010000000     0.9915865596    23.4498133205  0.0000000000  0.2384917306
     4.5810000000     0.9863786679    23.3659138448  0.0000000000  0.2382692458
     4.5610000000     0.9811739088    23.2819358795  0.0000000000  0.2380460945
     4.5410000000     0.9759723026    23.1978790288  0.0000000000  0.2378222722
     4.5210000000     0.9707738712    23.1137429125  0.0000000000  0.2375977742
     4.5010000000     0.9655786360    23.0295271386  0.0000000000  0.2373725956
     4.4810000000     0.9603866201    22.9452313309  0.0000000000  0.2371467317
     4.4610000000     0.9551978445    22.8608550736  0.0000000000  0.2369201776
     4.4410000000     0.9500123318    22.7763979677  0.0000000000  0.2366929283
     4.4210000000     0.9448301060    22.6918596306  0.0000000000  0.2364649790
     4.4010000000     0.9396511859    22.6072395864  0.0000000000  0.2362363244
     4.3810000000     0.9344755986    22.5225374862  0.0000000000  0.2360069596
     4.3610000000     0.9293033694    22.4377529435  0.0000000000  0.2357768796
     4.3410000000     0.9241345168    22.3528854516  0.0000000000  0.2355460788
     4.3210000000     0.9189690677    22.2679346319  0.0000000000  0.2353145523
     4.3010000000     0.9138070471    22.1829000686  0.0000000000  0.2350822946
     4.2810000000     0.9086484784    22.0977813093  0.0000000000  0.2348493003
     4.2610000000     0.9034933868    22.0125779206  0.0000000000  0.2346155640
     4.2410000000     0.8983417991    21.9272894872  0.0000000000  0.2343810803
     4.2210000000     0.8931937403    21.8419155586  0.0000000000  0.2341458436
     4.2010000000     0.8880492343    21.7564556495  0.0000000000  0.2339098481
     4.1810000000     0.8829083081    21.6709093212  0.0000000000  0.2336730882
     4.1610000000     0.8777709906    21.5852761542  0.0000000000  0.2334355581
     4.1410000000     0.8726373090    21.4995556951  0.0000000000  0.2331972522
     4.1210000000     0.8675072863    21.4137474037  0.0000000000  0.2329581643
     4.1010000000     0.8623809534    21.3278508673  0.0000000000  0.2327182885
     4.0810000000     0.8572583385    21.2418656136  0.0000000000  0.2324776189
     4.0610000000     0.8521394684    21.1557911381  0.0000000000  0.2322361492
     4.0410000000     0.8470243736    21.0696269840  0.0000000000  0.2319938734
     4.0210000000     0.8419130814    20.9833726366  0.0000000000  0.2317507851
     4.0010000000     0.8368056215    20.8970276031  0.0000000000  0.2315068780
     3.9810000000     0.8317020253    20.8105914128  0.0000000000  0.2312621457
     3.9610000000     0.8266023218    20.7240635383  0.0000000000  0.2310165817
     3.9410000000     0.8215065433    20.6374435012  0.0000000000  0.2307701795
     3.9210000000     0.8164147198    20.5507307673  0.0000000000  0.2305229325
     3.9010000000     0.8113268818    20.4639248000  0.0000000000  0.2302748337
     3.8810000000     0.8062430633    20.3770251122  0.0000000000  0.2300258766
     3.8610000000     0.8011632961    20.2900311626  0.0000000000  0.2297760542
     3.8410000000     0.7960876109    20.2029423825  0.0000000000  0.2295253593
     3.8210000000     0.7910160441    20.1157582796  0.0000000000  0.2292737852
     3.8010000000     0.7859486277    20.0284782831  0.0000000000  0.2290213245
     3.7810000000     0.7808853980    19.9411018733  0.0000000000  0.2287679701
     3.7610000000     0.7758263873    19.8536284531  0.0000000000  0.2285137146
     3.7410000000     0.7707716320    19.7660574775  0.0000000000  0.2282585505
     3.7210000000     0.7657211692    19.6783884019  0.0000000000  0.2280024705
     3.7010000000     0.7606750325    19.5906206065  0.0000000000  0.2277454667
     3.6810000000     0.7556332595    19.5027535241  0.0000000000  0.2274875316
     3.6610000000     0.7505958888    19.4147865897  0.0000000000  0.2272286573
     3.6410000000     0.7455629572    19.3267191897  0.0000000000  0.2269688359
     3.6210000000     0.7405345039    19.2385507393  0.0000000000  0.2267080594
     3.6010000000     0.7355105679    19.1502806316  0.0000000000  0.2264463197
     3.5810000000     0.7304911879    19.0619082385  0.0000000000  0.2261836085
     3.5610000000     0.7254764038    18.9734329365  0.0000000000  0.2259199174
     3.5410000000     0.7204662584    18.8848541319  0.0000000000  0.2256552382
     3.5210000000     0.7154607913    18.7961711613  0.0000000000  0.2253895622
     3.5010000000     0.7104600465    18.7073834171  0.0000000000  0.2251228808
     3.4810000000     0.7054640649    18.6184902235  0.0000000000  0.2248551852
     3.4610000000     0.7004728893    18.5294909118  0.0000000000  0.2245864664
     3.4410000000     0.6954865663    18.4403848699  0.0000000000  0.2243167155
     3.4210000000     0.6905051390    18.3511713948  0.0000000000  0.2240459233
     3.4010000000     0.6855286530    18.2618498170  0.0000000000  0.2237740806
     3.3810000000     0.6805571547    18.1724194512  0.0000000000  0.2235011780
     3.3610000000     0.6755906917    18.0828796216  0.0000000000  0.2232272060
     3.3410000000     0.6706293097    17.9932295893  0.0000000000  0.2229521549
     3.3210000000     0.6656730586    17.9034686751  0.0000000000  0.2226760149
     3.3010000000     0.6607219878    17.8135961621  0.0000000000  0.2223987762
     3.2810000000     0.6557761483    17.7236113451  0.0000000000  0.2221204287
     3.2610000000     0.6508355879    17.6335134349  0.0000000000  0.2218409622
     3.2410000000     0.6459003606    17.5433017279  0.0000000000  0.2215603664
     3.2210000000     0.6409705195    17.4529754853  0.0000000000  0.2212786309
     3.2010000000     0.6360461162    17.3625339114  0.0000000000  0.2209957450
     3.1810000000     0.6311272057    17.2719762490  0.0000000000  0.2207116978
     3.1610000000     0.6262138453    17.1813017560  0.0000000000  0.2204264787
     3.1410000000     0.6213060882    17.0905095882  0.0000000000  0.2201400764
     3.1210000000     0.6164039938    16.9995989888  0.0000000000  0.2198524798
     3.1010000000     0.6115076202    16.9085691476  0.0000000000  0.2195636774
     3.0810000000     0.6066170254    16.8174192257  0.0000000000  0.2192736576
     3.0610000000     0.6017322715    16.7261484261  0.0000000000  0.2189824089
     3.0410000000     0.5968534179    16.6347558776  0.0000000000  0.2186899193
     3.0210000000     0.5919805283    16.5432407528  0.0000000000  0.2183961766
     3.0010000000     0.5871136666    16.4516021982  0.0000000000  0.2181011688
     2.9810000000     0.5822528969    16.3598393355  0.0000000000  0.2178048833
     2.9610000000     0.5773982855    16.2679512856  0.0000000000  0.2175073077
     2.9410000000     0.5725499000    16.1759371691  0.0000000000  0.2172084290
     2.9210000000     0.5677078077    16.0837960616  0.0000000000  0.2169082344
     2.9010000000     0.5628720804    15.9915270856  0.0000000000  0.2166067108
     2.8810000000     0.5580427870    15.8991292750  0.0000000000  0.2163038446
     2.8610000000     0.5532200009    15.8066017122  0.0000000000  0.2159996224
     2.8410000000     0.5484037954    15.7139434382  0.0000000000  0.2156940304
     2.8210000000     0.5435942462    15.6211534989  0.0000000000  0.2153870547
     2.8010000000     0.5387914303    15.5282309231  0.0000000000  0.2150786812
     2.7810000000     0.5339954257    15.4351747236  0.0000000000  0.2147688953
     2.7610000000     0.5292063122    15.3419838985  0.0000000000  0.2144576827
     2.7410000000     0.5244241698    15.2486574093  0.0000000000  0.2141450282
     2.7210000000     0.5196490826    15.1551942492  0.0000000000  0.2138309170
     2.7010000000     0.5148811353    15.0615933766  0.0000000000  0.2135153338
     2.6810000000     0.5101204132    14.9678537171  0.0000000000  0.2131982630
     2.6610000000     0.5053670047    14.8739742078  0.0000000000  0.2128796890
     2.6410000000     0.5006210006    14.7799537769  0.0000000000  0.2125595956
     2.6210000000     0.4958824924    14.6857913219  0.0000000000  0.2122379668
     2.6010000000     0.4911515731    14.5914857117  0.0000000000  0.2119147859
     2.5810000000     0.4864283391    14.4970358304  0.0000000000  0.2115900364
     2.5610000000     0.4817128873    14.4024405138  0.0000000000  0.2112637010
     2.5410000000     0.4770053182    14.3076986147  0.0000000000  0.2109357627
     2.5210000000     0.4723057320    14.2128089183  0.0000000000  0.2106062037
     2.5010000000     0.4676142352    14.1177702721  0.0000000000  0.2102750064
     2.4810000000     0.4629309328    14.0225814364  0.0000000000  0.2099421526
     2.4610000000     0.4582559343    13.9272411927  0.0000000000  0.2096076240
     2.4410000000     0.4535893493    13.8317482597  0.0000000000  0.2092714018
     2.4210000000     0.4489312939    13.7361014214  0.0000000000  0.2089334672
     2.4010000000     0.4442818819    13.6402993378  0.0000000000  0.2085938008
     2.3810000000     0.4396412327    13.5443407150  0.0000000000  0.2082523831
     2.3610000000     0.4350094695    13.4482242638  0.0000000000  0.2079091943
     2.3410000000     0.4303867148    13.3519485962  0.0000000000  0.2075642141
     2.3210000000     0.4257730959    13.2555123521  0.0000000000  0.2072174220
     2.3010000000     0.4211687438    13.1589141583  0.0000000000  0.2068687972
     2.2810000000     0.4165737918    13.0621526088  0.0000000000  0.2065183185
     2.2610000000     0.4119883760    12.9652262660  0.0000000000  0.2061659644
     2.2410000000     0.4074126353    12.8681336624  0.0000000000  0.2058117131
     2.2210000000     0.4028467147    12.7708733618  0.0000000000  0.2054555424
     2.2010000000     0.3982907592    12.6734438389  0.0000000000  0.2050974297
     2.1810000000     0.3937449203    12.5758436017  0.0000000000  0.2047373523
     2.1610000000     0.3892093503    12.4780710714  0.0000000000  0.2043752866
     2.1410000000     0.3846842071    12.3801246842  0.0000000000  0.2040112091
     2.1210000000     0.3801696534    12.2820028719  0.0000000000  0.2036450960
     2.1010000000     0.3756658544    12.1837040027  0.0000000000  0.2032769226
     2.0810000000     0.3711729794    12.0852264224  0.0000000000  0.2029066643
     2.0610000000     0.3666912025    11.9865684550  0.0000000000  0.2025342958
     2.0410000000     0.3622207034    11.8877284233  0.0000000000  0.2021597917
     2.0210000000     0.3577616650    11.7887045904  0.0000000000  0.2017831260
     2.0010000000     0.3533142752    11.6894952000  0.0000000000  0.2014042722
     1.9810000000     0.3488787276    11.5900984769  0.0000000000  0.2010232037
     1.9610000000     0.3444552195    11.4905125889  0.0000000000  0.2006398932
     1.9410000000     0.3400439549    11.3907357055  0.0000000000  0.2002543130
     1.9210000000     0.3356451430    11.2907659597  0.0000000000  0.1998664353
     1.9010000000     0.3312589968    11.1906014101  0.0000000000  0.1994762313
     1.8810000000     0.3268857383    11.0902401566  0.0000000000  0.1990836724
     1.8610000000     0.3225255929    10.9896802064  0.0000000000  0.1986887290
     1.8410000000     0.3181787930    10.8889195511  0.0000000000  0.1982913715
     1.8210000000     0.3138455783    10.7879561667  0.0000000000  0.1978915695
     1.8010000000     0.3095261938    10.6867879662  0.0000000000  0.1974892924
     1.7810000000     0.3052208918    10.5854128380  0.0000000000  0.1970845091
     1.7610000000     0.3009299317    10.4838286267  0.0000000000  0.1966771879
     1.7410000000     0.2966535802    10.3820331518  0.0000000000  0.1962672967
     1.7210000000     0.2923921114    10.2800241799  0.0000000000  0.1958548031
     1.7010000000     0.2881458079    10.1777994613  0.0000000000  0.1954396740
     1.6810000000     0.2839149590    10.0753566742  0.0000000000  0.1950218760
     1.6610000000     0.2796998633     9.9726934805  0.0000000000  0.1946013751
     1.6410000000     0.2755008268     9.8698074695  0.0000000000  0.1941781369
     1.6210000000     0.2713181660     9.7666962311  0.0000000000  0.1937521266
     1.6010000000     0.2671522058     9.6633573003  0.0000000000  0.1933233088
     1.5810000000     0.2630032781     9.5597881037  0.0000000000  0.1928916475
     1.5610000000     0.2588717283     9.4559861202  0.0000000000  0.1924571065
     1.5410000000     0.2547579088     9.3519487108  0.0000000000  0.1920196490
     1.5210000000     0.2506621829     9.2476732081  0.0000000000  0.1915792376
     1.5010000000     0.2465849244     9.1431568980  0.0000000000  0.1911358344
     1.4810000000     0.2425265180     9.0383970203  0.0000000000  0.1906894013
     1.4610000000     0.2384873589     8.9333907601  0.0000000000  0.1902398994
     1.4410000000     0.2344678532     8.8281352315  0.0000000000  0.1897872892
     1.4210000000     0.2304684181     8.7226274969  0.0000000000  0.1893315308
     1.4010000000     0.2264894841     8.6168646029  0.0000000000  0.1888725840
     1.3810000000     0.2225314920     8.5108434966  0.0000000000  0.1884104077
     1.3610000000     0.2185948943     8.4045610647  0.0000000000  0.1879449601
     1.3410000000     0.2146801569     8.2980141630  0.0000000000  0.1874761993
     1.3210000000     0.2107877571     8.1911995631  0.0000000000  0.1870040823
     1.3010000000     0.2069181846     8.0841139773  0.0000000000  0.1865285655
     1.2810000000     0.2030719421     7.9767540678  0.0000000000  0.1860496048
     1.2610000000     0.1992495439     7.8691164085  0.0000000000  0.1855671550
     1.2410000000     0.1954515167     7.7611975082  0.0000000000  0.1850811702
     1.2210000000     0.1916783999     7.6529938196  0.0000000000  0.1845916034
     1.2010000000     0.1879307442     7.5445017119  0.0000000000  0.1840984068
     1.1810000000     0.1842091121     7.4357174721  0.0000000000  0.1836015311
     1.1610000000     0.1805140770     7.3266373203  0.0000000000  0.1831009257
     1.1410000000     0.1768462240     7.2172574145  0.0000000000  0.1825965388
     1.1210000000     0.1732061466     7.1075737986  0.0000000000  0.1820883165
     1.1010000000     0.1695944478     6.9975824405  0.0000000000  0.1815762028
     1.0810000000     0.1660117386     6.8872792233  0.0000000000  0.1810601397
     1.0610000000     0.1624586370     6.7766599495  0.0000000000  0.1805400664
     1.0410000000     0.1589357652     6.6657203033  0.0000000000  0.1800159188
     1.0210000000     0.1554437497     6.5544558939  0.0000000000  0.1794876294
     1.0010000000     0.1519832173     6.4428621996  0.0000000000  0.1789551261


==> anc/s88h_18-PCE153/s88h_18-PCE153-eos3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9742990203   182.1707234587  0.0000000000  0.4335235516
    60.9010000000    17.9430637778   181.9400097662  0.0000000000  0.4333519816
    60.8010000000    17.9118301680   181.7092046456  0.0000000000  0.4331802028
    60.7010000000    17.8805982219   181.4783081119  0.0000000000  0.4330082147
    60.6010000000    17.8493678896   181.2473195825  0.0000000000  0.4328360166
    60.5010000000    17.8181392301   181.0162392780  0.0000000000  0.4326636081
    60.4010000000    17.7869122217   180.7850668218  0.0000000000  0.4324909884
    60.3010000000    17.7556868434   180.5538018412  0.0000000000  0.4323181569
    60.2010000000    17.7244631284   180.3224443652  0.0000000000  0.4321451130
    60.1010000000    17.6932411105   180.0909944252  0.0000000000  0.4319718563
    60.0010000000    17.6620207165   179.8594512595  0.0000000000  0.4317983857
    59.9010000000    17.6308020081   179.6278151046  0.0000000000  0.4316247011
    59.8010000000    17.5995849669   179.3960856034  0.0000000000  0.4314508016
    59.7010000000    17.5683696285   179.1642627987  0.0000000000  0.4312766867
    59.6010000000    17.5371559490   178.9323461413  0.0000000000  0.4311023556
    59.5010000000    17.5059439651   178.7003356803  0.0000000000  0.4309278079
    59.4010000000    17.4747336873   178.4682312693  0.0000000000  0.4307530429
    59.3010000000    17.4435251000   178.2360325669  0.0000000000  0.4305780599
    59.2010000000    17.4123182147   178.0037394333  0.0000000000  0.4304028583
    59.1010000000    17.3811130172   177.7713515340  0.0000000000  0.4302274374
    59.0010000000    17.3499095464   177.5388689326  0.0000000000  0.4300517966
    58.9010000000    17.3187077628   177.3062911041  0.0000000000  0.4298759352
    58.8010000000    17.2875077327   177.0736183149  0.0000000000  0.4296998528
    58.7010000000    17.2563094177   176.8408500466  0.0000000000  0.4295235485
    58.6010000000    17.2251128063   176.6079859816  0.0000000000  0.4293470216
    58.5010000000    17.1939179663   176.3750263950  0.0000000000  0.4291702718
    58.4010000000    17.1627248085   176.1419703865  0.0000000000  0.4289932979
    58.3010000000    17.1315334281   175.9088184334  0.0000000000  0.4288160997
    58.2010000000    17.1003437897   175.6755700351  0.0000000000  0.4286386763
    58.1010000000    17.0691558845   175.4422248908  0.0000000000  0.4284610271
    58.0010000000    17.0379697307   175.2087828989  0.0000000000  0.4282831513
    57.9010000000    17.0067853469   174.9752439610  0.0000000000  0.4281050485
    57.8010000000    16.9756027523   174.7416079815  0.0000000000  0.4279267179
    57.7010000000    16.9444218884   174.5078742830  0.0000000000  0.4277481586
    57.6010000000    16.9132428016   174.2740429724  0.0000000000  0.4275693702
    57.5010000000    16.8820654869   174.0401137698  0.0000000000  0.4273903518
    57.4010000000    16.8508899657   173.8060865932  0.0000000000  0.4272111029
    57.3010000000    16.8197162340   173.5719611696  0.0000000000  0.4270316227
    57.2010000000    16.7885442887   173.3377372297  0.0000000000  0.4268519106
    57.1010000000    16.7573741269   173.1034145079  0.0000000000  0.4266719656
    57.0010000000    16.7262057725   172.8689929360  0.0000000000  0.4264917873
    56.9010000000    16.6950392241   172.6344722555  0.0000000000  0.4263113750
    56.8010000000    16.6638744807   172.3998522114  0.0000000000  0.4261307277
    56.7010000000    16.6327115422   172.1651325527  0.0000000000  0.4259498449
    56.6010000000    16.6015504347   171.9303132250  0.0000000000  0.4257687259
    56.5010000000    16.5703911591   171.6953939843  0.0000000000  0.4255873700
    56.4010000000    16.5392336915   171.4603743975  0.0000000000  0.4254057763
    56.3010000000    16.5080780854   171.2252546136  0.0000000000  0.4252239442
    56.2010000000    16.4769242925   170.9900340146  0.0000000000  0.4250418729
    56.1010000000    16.4457723419   170.7547125642  0.0000000000  0.4248595617
    56.0010000000    16.4146222633   170.5192902293  0.0000000000  0.4246770099
    55.9010000000    16.3834740107   170.2837664042  0.0000000000  0.4244942167
    55.8010000000    16.3523276148   170.0481410634  0.0000000000  0.4243111812
    55.7010000000    16.3211830819   169.8124139932  0.0000000000  0.4241279029
    55.6010000000    16.2900404439   169.5765851750  0.0000000000  0.4239443811
    55.5010000000    16.2588996576   169.3406540196  0.0000000000  0.4237606148
    55.4010000000    16.2277607564   169.1046205163  0.0000000000  0.4235766033
    55.3010000000    16.1966237490   168.8684844665  0.0000000000  0.4233923460
    55.2010000000    16.1654885943   168.6322452941  0.0000000000  0.4232078417
    55.1010000000    16.1343553528   168.3959031904  0.0000000000  0.4230230901
    55.0010000000    16.1032240098   168.1594577780  0.0000000000  0.4228380903
    54.9010000000    16.0720945769   167.9229088742  0.0000000000  0.4226528414
    54.8010000000    16.0409670409   167.6862561103  0.0000000000  0.4224673427
    54.7010000000    16.0098414395   167.4494995016  0.0000000000  0.4222815934
    54.6010000000    15.9787177361   167.2126384979  0.0000000000  0.4220955927
    54.5010000000    15.9475959697   166.9756731223  0.0000000000  0.4219093398
    54.4010000000    15.9164761301   166.7386030228  0.0000000000  0.4217228339
    54.3010000000    15.8853582078   166.5014278518  0.0000000000  0.4215360740
    54.2010000000    15.8542422437   166.2641476444  0.0000000000  0.4213490597
    54.1010000000    15.8231282051   166.0267618722  0.0000000000  0.4211617898
    54.0010000000    15.7920161340   165.7892705784  0.0000000000  0.4209742638
    53.9010000000    15.7609060239   165.5516734320  0.0000000000  0.4207864807
    53.8010000000    15.7297978690   165.3139701071  0.0000000000  0.4205984396
    53.7010000000    15.6986916886   165.0761604701  0.0000000000  0.4204101399
    53.6010000000    15.6675874785   164.8382442037  0.0000000000  0.4202215806
    53.5010000000    15.6364852351   164.6002209950  0.0000000000  0.4200327609
    53.4010000000    15.6053849799   164.3620907235  0.0000000000  0.4198436799
    53.3010000000    15.5742867108   164.1238530851  0.0000000000  0.4196543368
    53.2010000000    15.5431904508   163.8855079676  0.0000000000  0.4194647308
    53.1010000000    15.5120961749   163.6470548888  0.0000000000  0.4192748610
    53.0010000000    15.4810039076   163.4084937454  0.0000000000  0.4190847265
    52.9010000000    15.4499136497   163.1698242515  0.0000000000  0.4188943265
    52.8010000000    15.4188254272   162.9310463123  0.0000000000  0.4187036601
    52.7010000000    15.3877392180   162.6921594643  0.0000000000  0.4185127265
    52.6010000000    15.3566550255   162.4531634358  0.0000000000  0.4183215246
    52.5010000000    15.3255728776   162.2140581453  0.0000000000  0.4181300538
    52.4010000000    15.2944927792   161.9748433300  0.0000000000  0.4179383131
    52.3010000000    15.2634147114   161.7355185457  0.0000000000  0.4177463015
    52.2010000000    15.2323387047   161.4960837250  0.0000000000  0.4175540183
    52.1010000000    15.2012647661   161.2565386189  0.0000000000  0.4173614625
    52.0010000000    15.1701928793   161.0168827981  0.0000000000  0.4171686331
    51.9010000000    15.1391230530   160.7771160237  0.0000000000  0.4169755293
    51.8010000000    15.1080553205   160.5372382464  0.0000000000  0.4167821502
    51.7010000000    15.0769896442   160.2972488670  0.0000000000  0.4165884947
    51.6010000000    15.0459260828   160.0571480302  0.0000000000  0.4163945622
    51.5010000000    15.0148646005   159.8169351472  0.0000000000  0.4162003515
    51.4010000000    14.9838052336   159.5766101873  0.0000000000  0.4160058618
    51.3010000000    14.9527479480   159.3361725726  0.0000000000  0.4158110920
    51.2010000000    14.9216928054   159.0956224660  0.0000000000  0.4156160415
    51.1010000000    14.8906397733   158.8549592995  0.0000000000  0.4154207090
    51.0010000000    14.8595888441   158.6141826951  0.0000000000  0.4152250936
    50.9010000000    14.8285400581   158.3732926464  0.0000000000  0.4150291944
    50.8010000000    14.7974934092   158.1322887851  0.0000000000  0.4148330105
    50.7010000000    14.7664488921   157.8911707484  0.0000000000  0.4146365408
    50.6010000000    14.7354065496   157.6499385446  0.0000000000  0.4144397845
    50.5010000000    14.7043663546   157.4085916384  0.0000000000  0.4142427405
    50.4010000000    14.6733283047   157.1671296834  0.0000000000  0.4140454077
    50.3010000000    14.6422924449   156.9255527027  0.0000000000  0.4138477854
    50.2010000000    14.6112587511   156.6838601778  0.0000000000  0.4136498723
    50.1010000000    14.5802272233   156.4420517785  0.0000000000  0.4134516675
    50.0010000000    14.5491979091   156.2001275430  0.0000000000  0.4132531702
    49.9010000000    14.5181707870   155.9580869698  0.0000000000  0.4130543791
    49.8010000000    14.4871458599   155.7159297447  0.0000000000  0.4128552934
    49.7010000000    14.4561231547   155.4736557403  0.0000000000  0.4126559120
    49.6010000000    14.4251026525   155.2312644725  0.0000000000  0.4124562337
    49.5010000000    14.3940843592   154.9887556440  0.0000000000  0.4122562576
    49.4010000000    14.3630683041   154.7461291438  0.0000000000  0.4120559827
    49.3010000000    14.3320544946   154.5033846854  0.0000000000  0.4118554080
    49.2010000000    14.3010429158   154.2605218081  0.0000000000  0.4116545323
    49.1010000000    14.2700335771   154.0175402372  0.0000000000  0.4114533546
    49.0010000000    14.2390265115   153.7744398838  0.0000000000  0.4112518739
    48.9010000000    14.2080216843   153.5312201249  0.0000000000  0.4110500889
    48.8010000000    14.1770191303   153.2878808832  0.0000000000  0.4108479988
    48.7010000000    14.1460188853   153.0444220859  0.0000000000  0.4106456026
    48.6010000000    14.1150208948   152.8008429497  0.0000000000  0.4104428988
    48.5010000000    14.0840251964   152.5571434142  0.0000000000  0.4102398866
    48.4010000000    14.0530317834   152.3133230667  0.0000000000  0.4100365647
    48.3010000000    14.0220406951   152.0693818580  0.0000000000  0.4098329323
    48.2010000000    13.9910519266   151.8253193874  0.0000000000  0.4096289881
    48.1010000000    13.9600654515   151.5811350826  0.0000000000  0.4094247309
    48.0010000000    13.9290813120   151.3368289123  0.0000000000  0.4092201597
    47.9010000000    13.8980995063   151.0924004946  0.0000000000  0.4090152734
    47.8010000000    13.8671200336   150.8478494545  0.0000000000  0.4088100707
    47.7010000000    13.8361429166   150.6031756005  0.0000000000  0.4086045506
    47.6010000000    13.8051681564   150.3583785701  0.0000000000  0.4083987119
    47.5010000000    13.7741957554   150.1134580072  0.0000000000  0.4081925534
    47.4010000000    13.7432257392   149.8684137390  0.0000000000  0.4079860742
    47.3010000000    13.7122580675   149.6232450690  0.0000000000  0.4077792726
    47.2010000000    13.6812928128   149.3779521905  0.0000000000  0.4075721479
    47.1010000000    13.6503299368   149.1325344203  0.0000000000  0.4073646987
    47.0010000000    13.6193694471   148.8869914353  0.0000000000  0.4071569238
    46.9010000000    13.5884113969   148.6413232708  0.0000000000  0.4069488222
    46.8010000000    13.5574557291   148.3955290890  0.0000000000  0.4067403924
    46.7010000000    13.5265024990   148.1496089380  0.0000000000  0.4065316334
    46.6010000000    13.4955516962   147.9035623457  0.0000000000  0.4063225438
    46.5010000000    13.4646033337   147.6573890221  0.0000000000  0.4061131226
    46.4010000000    13.4336574254   147.4110886842  0.0000000000  0.4059033685
    46.3010000000    13.4027139427   147.1646607062  0.0000000000  0.4056932800
    46.2010000000    13.3717729455   146.9181051684  0.0000000000  0.4054828562
    46.1010000000    13.3408344294   146.6714216336  0.0000000000  0.4052720959
    46.0010000000    13.3098983690   146.4246094977  0.0000000000  0.4050609974
    45.9010000000    13.2789648058   146.1776686870  0.0000000000  0.4048495597
    45.8010000000    13.2480337386   145.9305987859  0.0000000000  0.4046377816
    45.7010000000    13.2171051676   145.6833993866  0.0000000000  0.4044256616
    45.6010000000    13.1861790940   145.4360700887  0.0000000000  0.4042131985
    45.5010000000    13.1552555636   145.1886108459  0.0000000000  0.4040003911
    45.4010000000    13.1243345584   144.9410210987  0.0000000000  0.4037872381
    45.3010000000    13.0934160616   144.6933002961  0.0000000000  0.4035737378
    45.2010000000    13.0625001439   144.4454485859  0.0000000000  0.4033598895
    45.1010000000    13.0315867480   144.1974650865  0.0000000000  0.4031456912
    45.0010000000    13.0006759252   143.9493497877  0.0000000000  0.4029311421
    44.9010000000    12.9697676637   143.7011021688  0.0000000000  0.4027162405
    44.8010000000    12.9388619959   143.4527220617  0.0000000000  0.4025009853
    44.7010000000    12.9079589124   143.2042089616  0.0000000000  0.4022853751
    44.6010000000    12.8770584264   142.9555625434  0.0000000000  0.4020694084
    44.5010000000    12.8461605312   142.7067823189  0.0000000000  0.4018530837
    44.4010000000    12.8152652428   142.4578679790  0.0000000000  0.4016363998
    44.3010000000    12.7843725993   142.2088193934  0.0000000000  0.4014193555
    44.2010000000    12.7534825766   141.9596359266  0.0000000000  0.4012019490
    44.1010000000    12.7225951732   141.7103171229  0.0000000000  0.4009841790
    44.0010000000    12.6917104311   141.4608628757  0.0000000000  0.4007660442
    43.9010000000    12.6608283512   141.2112727452  0.0000000000  0.4005475431
    43.8010000000    12.6299489360   140.9615463001  0.0000000000  0.4003286742
    43.7010000000    12.5990721890   140.7116831176  0.0000000000  0.4001094361
    43.6010000000    12.5681981363   140.4616829531  0.0000000000  0.3998898274
    43.5010000000    12.5373267634   140.2115452312  0.0000000000  0.3996698465
    43.4010000000    12.5064580987   139.9612697239  0.0000000000  0.3994494920
    43.3010000000    12.4755921514   139.7108560424  0.0000000000  0.3992287625
    43.2010000000    12.4447289319   139.4603038064  0.0000000000  0.3990076563
    43.1010000000    12.4138684311   139.2096124756  0.0000000000  0.3987861720
    43.0010000000    12.3830106622   138.9587816877  0.0000000000  0.3985643081
    42.9010000000    12.3521556399   138.7078110888  0.0000000000  0.3983420629
    42.8010000000    12.3213034007   138.4567005020  0.0000000000  0.3981194352
    42.7010000000    12.2904539205   138.2054492547  0.0000000000  0.3978964233
    42.6010000000    12.2596072182   137.9540570200  0.0000000000  0.3976730255
    42.5010000000    12.2287632934   137.7025233122  0.0000000000  0.3974492403
    42.4010000000    12.1979221880   137.4508479896  0.0000000000  0.3972250663
    42.3010000000    12.1670838637   137.1990302503  0.0000000000  0.3970005017
    42.2010000000    12.1362483858   136.9470701379  0.0000000000  0.3967755451
    42.1010000000    12.1054157188   136.6949668700  0.0000000000  0.3965501947
    42.0010000000    12.0745858901   136.4427201746  0.0000000000  0.3963244489
    41.9010000000    12.0437589082   136.1903296224  0.0000000000  0.3960983062
    41.8010000000    12.0129348032   135.9377949598  0.0000000000  0.3958717651
    41.7010000000    11.9821135459   135.6851154443  0.0000000000  0.3956448235
    41.6010000000    11.9512951698   135.4322908421  0.0000000000  0.3954174801
    41.5010000000    11.9204796891   135.1793207623  0.0000000000  0.3951897331
    41.4010000000    11.8896670998   134.9262046590  0.0000000000  0.3949615808
    41.3010000000    11.8588574396   134.6729423264  0.0000000000  0.3947330218
    41.2010000000    11.8280506672   134.4195329088  0.0000000000  0.3945040538
    41.1010000000    11.7972468636   134.1659765500  0.0000000000  0.3942746758
    41.0010000000    11.7664459709   133.9122722506  0.0000000000  0.3940448854
    40.9010000000    11.7356480330   133.6584198451  0.0000000000  0.3938146812
    40.8010000000    11.7048530751   133.4044190131  0.0000000000  0.3935840616
    40.7010000000    11.6740610846   133.1502691163  0.0000000000  0.3933530246
    40.6010000000    11.6432720701   132.8959696916  0.0000000000  0.3931215685
    40.5010000000    11.6124860619   132.6415204500  0.0000000000  0.3928896915
    40.4010000000    11.5817030720   132.3869209491  0.0000000000  0.3926573919
    40.3010000000    11.5509230746   132.1321704312  0.0000000000  0.3924246677
    40.2010000000    11.5201461246   131.8772688024  0.0000000000  0.3921915173
    40.1010000000    11.4893721997   131.6222153272  0.0000000000  0.3919579386
    40.0010000000    11.4586013382   131.3670097701  0.0000000000  0.3917239300
    39.9010000000    11.4278335412   131.1116515808  0.0000000000  0.3914894896
    39.8010000000    11.3970688111   130.8561402209  0.0000000000  0.3912546154
    39.7010000000    11.3663071720   130.6004753255  0.0000000000  0.3910193056
    39.6010000000    11.3355486300   130.3446563787  0.0000000000  0.3907835584
    39.5010000000    11.3047931930   130.0886828766  0.0000000000  0.3905473717
    39.4010000000    11.2740408903   129.8325544881  0.0000000000  0.3903107438
    39.3010000000    11.2432917139   129.5762705710  0.0000000000  0.3900736726
    39.2010000000    11.2125456772   129.3198306566  0.0000000000  0.3898361561
    39.1010000000    11.1818027955   129.0632342880  0.0000000000  0.3895981925
    39.0010000000    11.1510630858   128.8064810199  0.0000000000  0.3893597797
    38.9010000000    11.1203265668   128.5495704191  0.0000000000  0.3891209159
    38.8010000000    11.0895932210   128.2925017443  0.0000000000  0.3888815988
    38.7010000000    11.0588631091   128.0352749067  0.0000000000  0.3886418267
    38.6010000000    11.0281361984   127.7778890299  0.0000000000  0.3884015974
    38.5010000000    10.9974125152   127.5203437303  0.0000000000  0.3881609087
    38.4010000000    10.9666920876   127.2626386359  0.0000000000  0.3879197589
    38.3010000000    10.9359749079   127.0047730690  0.0000000000  0.3876781457
    38.2010000000    10.9052609891   126.7467465242  0.0000000000  0.3874360669
    38.1010000000    10.8745503654   126.4885586677  0.0000000000  0.3871935207
    38.0010000000    10.8438430347   126.2302088608  0.0000000000  0.3869505048
    37.9010000000    10.8131389974   125.9716964789  0.0000000000  0.3867070170
    37.8010000000    10.7824382933   125.7130212267  0.0000000000  0.3864630554
    37.7010000000    10.7517409267   125.4541825058  0.0000000000  0.3862186176
    37.6010000000    10.7210469039   125.1951797316  0.0000000000  0.3859737015
    37.5010000000    10.6903562147   124.9360121760  0.0000000000  0.3857283047
    37.4010000000    10.6596689258   124.6766797540  0.0000000000  0.3854824255
    37.3010000000    10.6289850309   124.4171817646  0.0000000000  0.3852360613
    37.2010000000    10.5983045077   124.1575173648  0.0000000000  0.3849892097
    37.1010000000    10.5676274288   123.8976865095  0.0000000000  0.3847418689
    37.0010000000    10.5369537577   123.6376882278  0.0000000000  0.3844940362
    36.9010000000    10.5062835340   123.3775221893  0.0000000000  0.3842457095
    36.8010000000    10.4756167626   123.1171877652  0.0000000000  0.3839968865
    36.7010000000    10.4449534507   122.8566843418  0.0000000000  0.3837475648
    36.6010000000    10.4142936444   122.5960116309  0.0000000000  0.3834977422
    36.5010000000    10.3836373186   122.3351687371  0.0000000000  0.3832474161
    36.4010000000    10.3529845055   122.0741552465  0.0000000000  0.3829965842
    36.3010000000    10.3223352213   121.8129706047  0.0000000000  0.3827452443
    36.2010000000    10.2916894844   121.5516142723  0.0000000000  0.3824933938
    36.1010000000    10.2610473154   121.2900857252  0.0000000000  0.3822410304
    36.0010000000    10.2304087012   121.0283841461  0.0000000000  0.3819881514
    35.9010000000    10.1997736673   120.7665090424  0.0000000000  0.3817347545
    35.8010000000    10.1691422412   120.5044599367  0.0000000000  0.3814808372
    35.7010000000    10.1385144173   120.2422360599  0.0000000000  0.3812263969
    35.6010000000    10.1078902279   119.9798369666  0.0000000000  0.3809714312
    35.5010000000    10.0772696899   119.7172620734  0.0000000000  0.3807159375
    35.4010000000    10.0466528226   119.4545108133  0.0000000000  0.3804599134
    35.3010000000    10.0160396122   119.1915823302  0.0000000000  0.3802033559
    35.2010000000     9.9854301008   118.9284762432  0.0000000000  0.3799462628
    35.1010000000     9.9548242975   118.6651918827  0.0000000000  0.3796886312
    35.0010000000     9.9242222314   118.4017287479  0.0000000000  0.3794304588
    34.9010000000     9.8936238814   118.1380858995  0.0000000000  0.3791717424
    34.8010000000     9.8630292994   117.8742630232  0.0000000000  0.3789124798
    34.7010000000     9.8324384871   117.6102593663  0.0000000000  0.3786526681
    34.6010000000     9.8018514664   117.3460743456  0.0000000000  0.3783923045
    34.5010000000     9.7712682268   117.0817070932  0.0000000000  0.3781313863
    34.4010000000     9.7406888304   116.8171573635  0.0000000000  0.3778699108
    34.3010000000     9.7101132548   116.5524241740  0.0000000000  0.3776078751
    34.2010000000     9.6795415497   116.2875071636  0.0000000000  0.3773452765
    34.1010000000     9.6489737155   116.0224055375  0.0000000000  0.3770821122
    34.0010000000     9.6184097557   115.7571185206  0.0000000000  0.3768183791
    33.9010000000     9.5878497107   115.4916456561  0.0000000000  0.3765540745
    33.8010000000     9.5572935723   115.2259860570  0.0000000000  0.3762891953
    33.7010000000     9.5267413865   114.9601393038  0.0000000000  0.3760237389
    33.6010000000     9.4961931508   114.6941045483  0.0000000000  0.3757577021
    33.5010000000     9.4656488826   114.4278811113  0.0000000000  0.3754910818
    33.4010000000     9.4351086193   114.1614684818  0.0000000000  0.3752238754
    33.3010000000     9.4045723502   113.8948657227  0.0000000000  0.3749560795
    33.2010000000     9.3740401355   113.6280725106  0.0000000000  0.3746876914
    33.1010000000     9.3435119364   113.3610876530  0.0000000000  0.3744187076
    33.0010000000     9.3129878190   113.0939108667  0.0000000000  0.3741491253
    32.9010000000     9.2824677845   112.8265412967  0.0000000000  0.3738789413
    32.8010000000     9.2519518376   112.5589781099  0.0000000000  0.3736081523
    32.7010000000     9.2214400194   112.2912207886  0.0000000000  0.3733367554
    32.6010000000     9.1909323406   112.0232685419  0.0000000000  0.3730647472
    32.5010000000     9.1604288151   111.7551206006  0.0000000000  0.3727921245
    32.4010000000     9.1299294600   111.4867762173  0.0000000000  0.3725188840
    32.3010000000     9.0994343121   111.2182348127  0.0000000000  0.3722450226
    32.2010000000     9.0689433618   110.9494953912  0.0000000000  0.3719705366
    32.1010000000     9.0384566690   110.6805575631  0.0000000000  0.3716954232
    32.0010000000     9.0079742139   110.4114202325  0.0000000000  0.3714196785
    31.9010000000     8.9774960464   110.1420829087  0.0000000000  0.3711432996
    31.8010000000     8.9470221539   109.8725445427  0.0000000000  0.3708662825
    31.7010000000     8.9165525925   109.6028046893  0.0000000000  0.3705886242
    31.6010000000     8.8860873566   109.3328623466  0.0000000000  0.3703103211
    31.5010000000     8.8556264765   109.0627168266  0.0000000000  0.3700313695
    31.4010000000     8.8251699697   108.7923673204  0.0000000000  0.3697517661
    31.3010000000     8.7947178735   108.5218131872  0.0000000000  0.3694715073
    31.2010000000     8.7642701801   108.2510533789  0.0000000000  0.3691905893
    31.1010000000     8.7338269337   107.9800873039  0.0000000000  0.3689090086
    31.0010000000     8.7033881339   107.7089139647  0.0000000000  0.3686267614
    30.9010000000     8.6729538321   107.4375328185  0.0000000000  0.3683438442
    30.8010000000     8.6425240191   107.1659427762  0.0000000000  0.3680602530
    30.7010000000     8.6120987376   106.8941432029  0.0000000000  0.3677759843
    30.6010000000     8.5816780020   106.6221332042  0.0000000000  0.3674910342
    30.5010000000     8.5512618304   106.3499119123  0.0000000000  0.3672053987
    30.4010000000     8.5208502609   106.0774786280  0.0000000000  0.3669190743
    30.3010000000     8.4904433034   105.8048323946  0.0000000000  0.3666320567
    30.2010000000     8.4600409720   105.5319722837  0.0000000000  0.3663443421
    30.1010000000     8.4296433161   105.2588976762  0.0000000000  0.3660559267
    30.0010000000     8.3992503261   104.9856074162  0.0000000000  0.3657668062
    29.9010000000     8.3688620438   104.7121007994  0.0000000000  0.3654769767
    29.8010000000     8.3384784990   104.4383770080  0.0000000000  0.3651864342
    29.7010000000     8.3080997101   104.1644351124  0.0000000000  0.3648951744
    29.6010000000     8.2777256843   103.8902740723  0.0000000000  0.3646031932
    29.5010000000     8.2473564792   103.6158932963  0.0000000000  0.3643104865
    29.4010000000     8.2169920794   103.3412915236  0.0000000000  0.3640170499
    29.3010000000     8.1866325355   103.0664680821  0.0000000000  0.3637228792
    29.2010000000     8.1562778717   102.7914220502  0.0000000000  0.3634279702
    29.1010000000     8.1259281008   102.5161523985  0.0000000000  0.3631323183
    29.0010000000     8.0955832558   102.2406582672  0.0000000000  0.3628359193
    28.9010000000     8.0652433736   101.9649388271  0.0000000000  0.3625387689
    28.8010000000     8.0349084504   101.6889928660  0.0000000000  0.3622408622
    28.7010000000     8.0045785322   101.4128196184  0.0000000000  0.3619421949
    28.6010000000     7.9742536393   101.1364180747  0.0000000000  0.3616427625
    28.5010000000     7.9439338117   100.8597873954  0.0000000000  0.3613425604
    28.4010000000     7.9136190488   100.5829263621  0.0000000000  0.3610415838
    28.3010000000     7.8833094001   100.3058342014  0.0000000000  0.3607398281
    28.2010000000     7.8530048895   100.0285098991  0.0000000000  0.3604372886
    28.1010000000     7.8227055309    99.7509523391  0.0000000000  0.3601339605
    28.0010000000     7.7924113581    99.4731605764  0.0000000000  0.3598298388
    27.9010000000     7.7621224096    99.1951337003  0.0000000000  0.3595249189
    27.8010000000     7.7318386994    98.9168705636  0.0000000000  0.3592191956
    27.7010000000     7.7015602758    98.6383703260  0.0000000000  0.3589126643
    27.6010000000     7.6712871334    98.3596316419  0.0000000000  0.3586053195
    27.5010000000     7.6410193309    98.0806537434  0.0000000000  0.3582971565
    27.4010000000     7.6107568731    97.8014353591  0.0000000000  0.3579881699
    27.3010000000     7.5804998143    97.5219756595  0.0000000000  0.3576783547
    27.2010000000     7.5502481701    97.2422734490  0.0000000000  0.3573677058
    27.1010000000     7.5200019759    96.9623277047  0.0000000000  0.3570562177
    27.0010000000     7.4897612439    96.6821371748  0.0000000000  0.3567438850
    26.9010000000     7.4595260348    96.4017010478  0.0000000000  0.3564307027
    26.8010000000     7.4292963429    96.1210178840  0.0000000000  0.3561166649
    26.7010000000     7.3990722398    95.8400869506  0.0000000000  0.3558017666
    26.6010000000     7.3688537168    95.5589067568  0.0000000000  0.3554860017
    26.5010000000     7.3386408425    95.2774765170  0.0000000000  0.3551693652
    26.4010000000     7.3084336199    94.9957948243  0.0000000000  0.3548518509
    26.3010000000     7.2782320862    94.7138605793  0.0000000000  0.3545334533
    26.2010000000     7.2480362848    94.4316727245  0.0000000000  0.3542141668
    26.1010000000     7.2178462504    94.1492301135  0.0000000000  0.3538939854
    26.0010000000     7.1876619960    93.8665313808  0.0000000000  0.3535729030
    25.9010000000     7.1574835687    93.5835754682  0.0000000000  0.3532509140
    25.8010000000     7.1273109939    93.3003610999  0.0000000000  0.3529280121
    25.7010000000     7.0971443307    93.0168873062  0.0000000000  0.3526041915
    25.6010000000     7.0669835753    92.7331525112  0.0000000000  0.3522794457
    25.5010000000     7.0368287858    92.4491557070  0.0000000000  0.3519537688
    25.4010000000     7.0066799989    92.1648956719  0.0000000000  0.3516271544
    25.3010000000     6.9765372442    91.8803711020  0.0000000000  0.3512995962
    25.2010000000     6.9464005441    91.5955806128  0.0000000000  0.3509710876
    25.1010000000     6.9162699551    91.3105231270  0.0000000000  0.3506416223
    25.0010000000     6.8861454996    91.0251972293  0.0000000000  0.3503111937
    24.9010000000     6.8560272202    90.7396016837  0.0000000000  0.3499797951
    24.8010000000     6.8259151530    90.4537351762  0.0000000000  0.3496474200
    24.7010000000     6.7958093412    90.1675964438  0.0000000000  0.3493140615
    24.6010000000     6.7657098213    89.8811841477  0.0000000000  0.3489797128
    24.5010000000     6.7356166239    89.5944968741  0.0000000000  0.3486443669
    24.4010000000     6.7055297865    89.3075332631  0.0000000000  0.3483080169
    24.3010000000     6.6754493410    89.0202918820  0.0000000000  0.3479706555
    24.2010000000     6.6453753531    88.7327716062  0.0000000000  0.3476322759
    24.1010000000     6.6153078428    88.4449708592  0.0000000000  0.3472928706
    24.0010000000     6.5852468644    88.1568883743  0.0000000000  0.3469524326
    23.9010000000     6.5551924403    87.8685225632  0.0000000000  0.3466109542
    23.8010000000     6.5251446139    87.5798720220  0.0000000000  0.3462684279
    23.7010000000     6.4951034494    87.2909355302  0.0000000000  0.3459248464
    23.6010000000     6.4650689540    87.0017112997  0.0000000000  0.3455802018
    23.5010000000     6.4350411948    86.7121981039  0.0000000000  0.3452344865
    23.4010000000     6.4050202082    86.4223944017  0.0000000000  0.3448876927
    23.3010000000     6.3750060391    86.1322987140  0.0000000000  0.3445398124
    23.2010000000     6.3449987278    85.8419095000  0.0000000000  0.3441908377
    23.1010000000     6.3149983102    85.5512251589  0.0000000000  0.3438407602
    23.0010000000     6.2850048564    85.2602444012  0.0000000000  0.3434895722
    22.9010000000     6.2550183817    84.9689653852  0.0000000000  0.3431372649
    22.8010000000     6.2250389481    84.6773867057  0.0000000000  0.3427838302
    22.7010000000     6.1950666013    84.3855067779  0.0000000000  0.3424292596
    22.6010000000     6.1651013835    84.0933239627  0.0000000000  0.3420735445
    22.5010000000     6.1351433336    83.8008365679  0.0000000000  0.3417166760
    22.4010000000     6.1051925246    83.5080432152  0.0000000000  0.3413586456
    22.3010000000     6.0752489766    83.2149419875  0.0000000000  0.3409994442
    22.2010000000     6.0453127567    82.9215314054  0.0000000000  0.3406390629
    22.1010000000     6.0153839043    82.6278096977  0.0000000000  0.3402774925
    22.0010000000     5.9854624810    82.3337752888  0.0000000000  0.3399147238
    21.9010000000     5.9555485214    82.0394263155  0.0000000000  0.3395507475
    21.8010000000     5.9256420826    81.7447611119  0.0000000000  0.3391855540
    21.7010000000     5.8957432194    81.4497779692  0.0000000000  0.3388191339
    21.6010000000     5.8658519849    81.1544751365  0.0000000000  0.3384514774
    21.5010000000     5.8359684184    80.8588507037  0.0000000000  0.3380825745
    21.4010000000     5.8060925940    80.5629030804  0.0000000000  0.3377124157
    21.3010000000     5.7762245484    80.2666302813  0.0000000000  0.3373409905
    21.2010000000     5.7463643412    79.9700305237  0.0000000000  0.3369682889
    21.1010000000     5.7165120309    79.6731019906  0.0000000000  0.3365943006
    21.0010000000     5.6866676639    79.3758427143  0.0000000000  0.3362190150
    20.9010000000     5.6568313092    79.0782509323  0.0000000000  0.3358424217
    20.8010000000     5.6270030242    78.7803247344  0.0000000000  0.3354645099
    20.7010000000     5.5971828540    78.4820620656  0.0000000000  0.3350852687
    20.6010000000     5.5673708676    78.1834610796  0.0000000000  0.3347046871
    20.5010000000     5.5375671226    77.8845197883  0.0000000000  0.3343227539
    20.4010000000     5.5077716654    77.5852360651  0.0000000000  0.3339394577
    20.3010000000     5.4779845781    77.2856081113  0.0000000000  0.3335547874
    20.2010000000     5.4482059090    76.9856337606  0.0000000000  0.3331687311
    20.1010000000     5.4184357192    76.6853109455  0.0000000000  0.3327812771
    20.0010000000     5.3886740827    76.3846376986  0.0000000000  0.3323924135
    19.9010000000     5.3589210523    76.0836118082  0.0000000000  0.3320021283
    19.8010000000     5.3291766942    75.7822311665  0.0000000000  0.3316104091
    19.7010000000     5.2994410879    75.4804937699  0.0000000000  0.3312172437
    19.6010000000     5.2697142703    75.1783971502  0.0000000000  0.3308226193
    19.5010000000     5.2399963373    74.8759394043  0.0000000000  0.3304265233
    19.4010000000     5.2102873425    74.5731181693  0.0000000000  0.3300289427
    19.3010000000     5.1805873543    74.2699311950  0.0000000000  0.3296298645
    19.2010000000     5.1508964442    73.9663762321  0.0000000000  0.3292292752
    19.1010000000     5.1212146875    73.6624510334  0.0000000000  0.3288271616
    19.0010000000     5.0915421525    73.3581532441  0.0000000000  0.3284235098
    18.9010000000     5.0618789006    73.0534804051  0.0000000000  0.3280183060
    18.8010000000     5.0322250307    72.7484304026  0.0000000000  0.3276115363
    18.7010000000     5.0025805919    72.4430005753  0.0000000000  0.3272031862
    18.6010000000     4.9729456603    72.1371885008  0.0000000000  0.3267932413
    18.5010000000     4.9433203388    71.8309919948  0.0000000000  0.3263816871
    18.4010000000     4.9137046716    71.5244082265  0.0000000000  0.3259685085
    18.3010000000     4.8840987623    71.2174349412  0.0000000000  0.3255536906
    18.2010000000     4.8545026677    70.9100693563  0.0000000000  0.3251372177
    18.1010000000     4.8249164935    70.6023091568  0.0000000000  0.3247190747
    18.0010000000     4.7953402996    70.2941515081  0.0000000000  0.3242992455
    17.9010000000     4.7657741847    69.9855939375  0.0000000000  0.3238777143
    17.8010000000     4.7362182134    69.6766335709  0.0000000000  0.3234544646
    17.7010000000     4.7066724894    69.3672678991  0.0000000000  0.3230294800
    17.6010000000     4.6771370935    69.0574941281  0.0000000000  0.3226027439
    17.5010000000     4.6476121151    68.7473095080  0.0000000000  0.3221742391
    17.4010000000     4.6180976324    68.4367111211  0.0000000000  0.3217439482
    17.3010000000     4.5885937430    68.1256962079  0.0000000000  0.3213118539
    17.2010000000     4.5591005339    67.8142618477  0.0000000000  0.3208779382
    17.1010000000     4.5296181125    67.5024052835  0.0000000000  0.3204421832
    17.0010000000     4.5001465561    67.1901233915  0.0000000000  0.3200045704
    16.9010000000     4.4706859633    66.8774132190  0.0000000000  0.3195650811
    16.8010000000     4.4412364338    66.5642717742  0.0000000000  0.3191236963
    16.7010000000     4.4117980595    66.2506959246  0.0000000000  0.3186803967
    16.6010000000     4.3823709443    65.9366826127  0.0000000000  0.3182351629
    16.5010000000     4.3529551948    65.6222287533  0.0000000000  0.3177879748
    16.4010000000     4.3235509110    65.3073311334  0.0000000000  0.3173388124
    16.3010000000     4.2941581967    64.9919865218  0.0000000000  0.3168876550
    16.2010000000     4.2647771504    64.6761915693  0.0000000000  0.3164344817
    16.1010000000     4.2354078850    64.3599430213  0.0000000000  0.3159792711
    16.0010000000     4.2060505090    64.0432375140  0.0000000000  0.3155220019
    15.9010000000     4.1767051369    63.7260716829  0.0000000000  0.3150626520
    15.8010000000     4.1473718704    63.4084419621  0.0000000000  0.3146011989
    15.7010000000     4.1180508372    63.0903450004  0.0000000000  0.3141376202
    15.6010000000     4.0887421443    62.7717771528  0.0000000000  0.3136718926
    15.5010000000     4.0594459162    62.4527348961  0.0000000000  0.3132039928
    15.4010000000     4.0301622581    62.1332144266  0.0000000000  0.3127338964
    15.3010000000     4.0008913124    61.8132122745  0.0000000000  0.3122615797
    15.2010000000     3.9716331898    61.4927245494  0.0000000000  0.3117870176
    15.1010000000     3.9423880164    61.1717474534  0.0000000000  0.3113101849
    15.0010000000     3.9131559249    60.8502771842  0.0000000000  0.3108310561
    14.9010000000     3.8839370462    60.5283098415  0.0000000000  0.3103496051
    14.8010000000     3.8547315058    60.2058413845  0.0000000000  0.3098658052
    14.7010000000     3.8255394335    59.8828677382  0.0000000000  0.3093796293
    14.6010000000     3.7963609822    59.5593849968  0.0000000000  0.3088910502
    14.5010000000     3.7671962837    59.2353889365  0.0000000000  0.3084000397
    14.4010000000     3.7380454678    58.9108752218  0.0000000000  0.3079065689
    14.3010000000     3.7089086980    58.5858398040  0.0000000000  0.3074106093
    14.2010000000     3.6797861024    58.2602781457  0.0000000000  0.3069121307
    14.1010000000     3.6506778444    57.9341860097  0.0000000000  0.3064111033
    14.0010000000     3.6215840627    57.6075587859  0.0000000000  0.3059074961
    13.9010000000     3.5925049242    57.2803920814  0.0000000000  0.3054012778
    13.8010000000     3.5634405732    56.9526811488  0.0000000000  0.3048924164
    13.7010000000     3.5343911757    56.6244213779  0.0000000000  0.3043808794
    13.6010000000     3.5053568939    56.2956080148  0.0000000000  0.3038666335
    13.5010000000     3.4763378967    55.9662362675  0.0000000000  0.3033496448
    13.4010000000     3.4473343516    55.6363012203  0.0000000000  0.3028298789
    13.3010000000     3.4183464182    55.3057977503  0.0000000000  0.3023073003
    13.2010000000     3.3893742902    54.9747210084  0.0000000000  0.3017818732
    13.1010000000     3.3604181391    54.6430657697  0.0000000000  0.3012535611
    13.0010000000     3.3314781401    54.3108267284  0.0000000000  0.3007223262
    12.9010000000     3.3025544812    53.9779986018  0.0000000000  0.3001881304
    12.8010000000     3.2736473568    53.6445760473  0.0000000000  0.2996509349
    12.7010000000     3.2447569523    53.3105534893  0.0000000000  0.2991106997
    12.6010000000     3.2158834703    52.9759254094  0.0000000000  0.2985673843
    12.5010000000     3.1870270994    52.6406859910  0.0000000000  0.2980209470
    12.4010000000     3.1581880633    52.3048296811  0.0000000000  0.2974713457
    12.3010000000     3.1293665520    51.9683503824  0.0000000000  0.2969185367
    12.2010000000     3.1005627851    51.6312421969  0.0000000000  0.2963624760
    12.1010000000     3.0717769831    51.2934990752  0.0000000000  0.2958031185
    12.0010000000     3.0430093605    50.9551147426  0.0000000000  0.2952404177
    11.9010000000     3.0142601437    50.6160828951  0.0000000000  0.2946743265
    11.8010000000     2.9855295720    50.2763972133  0.0000000000  0.2941047966
    11.7010000000     2.9568178694    49.9360510239  0.0000000000  0.2935317786
    11.6010000000     2.9281252842    49.5950377607  0.0000000000  0.2929552220
    11.5010000000     2.8994520536    49.2533505400  0.0000000000  0.2923750749
    11.4010000000     2.8707984351    48.9109825318  0.0000000000  0.2917912847
    11.3010000000     2.8421646865    48.5679267138  0.0000000000  0.2912037971
    11.2010000000     2.8135510680    48.2241758926  0.0000000000  0.2906125569
    11.1010000000     2.7849578519    47.8797228107  0.0000000000  0.2900175074
    11.0010000000     2.7563852994    47.5345598659  0.0000000000  0.2894185901


==> anc/s88h_18-PCE153/s88h_18-PCE153-eos4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    97.9872083402   634.0337594665  0.0000000000  0.6450574627
   310.5010000000    97.8254796000   633.2584813732  0.0000000000  0.6448022275
   310.0010000000    97.6637545088   632.4828965833  0.0000000000  0.6445466854
   309.5010000000    97.5020328677   631.7070034885  0.0000000000  0.6442908352
   309.0010000000    97.3403148575   630.9308022983  0.0000000000  0.6440346762
   308.5010000000    97.1786004728   630.1542923271  0.0000000000  0.6437782075
   308.0010000000    97.0168895231   629.3774719977  0.0000000000  0.6435214280
   307.5010000000    96.8551821960   628.6003415466  0.0000000000  0.6432643371
   307.0010000000    96.6934786810   627.8229012172  0.0000000000  0.6430069341
   306.5010000000    96.5317786082   627.0451485624  0.0000000000  0.6427492177
   306.0010000000    96.3700821724   626.2670838458  0.0000000000  0.6424911871
   305.5010000000    96.2083893833   625.4887064400  0.0000000000  0.6422328415
   305.0010000000    96.0467002533   624.7100157278  0.0000000000  0.6419741800
   304.5010000000    95.8850147974   623.9310111013  0.0000000000  0.6417152016
   304.0010000000    95.7233330329   623.1516919627  0.0000000000  0.6414559056
   303.5010000000    95.5616549800   622.3720577240  0.0000000000  0.6411962911
   303.0010000000    95.3999804759   621.5921069131  0.0000000000  0.6409363567
   302.5010000000    95.2383097314   620.8118398570  0.0000000000  0.6406761020
   302.0010000000    95.0766427741   620.0312559970  0.0000000000  0.6404155259
   301.5010000000    94.9149794497   619.2503538928  0.0000000000  0.6401546275
   301.0010000000    94.7533197915   618.4691330079  0.0000000000  0.6398934056
   300.5010000000    94.5916638357   617.6875928155  0.0000000000  0.6396318596
   300.0010000000    94.4300118044   616.9057336883  0.0000000000  0.6393699887
   299.5010000000    94.2683633708   616.1235533398  0.0000000000  0.6391077914
   299.0010000000    94.1067187625   615.3410521632  0.0000000000  0.6388452672
   298.5010000000    93.9450778427   614.5582287843  0.0000000000  0.6385824149
   298.0010000000    93.7834406606   613.7750827281  0.0000000000  0.6383192336
   297.5010000000    93.6218074508   612.9916144156  0.0000000000  0.6380557226
   297.0010000000    93.4601779021   612.2078216197  0.0000000000  0.6377918806
   296.5010000000    93.2985522546   611.4237047818  0.0000000000  0.6375277068
   296.0010000000    93.1369303857   610.6392625838  0.0000000000  0.6372632002
   295.5010000000    92.9753121765   609.8544937200  0.0000000000  0.6369983595
   295.0010000000    92.8136980561   609.0693995442  0.0000000000  0.6367331844
   294.5010000000    92.6520875477   608.2839770078  0.0000000000  0.6364676731
   294.0010000000    92.4904810852   607.4982274837  0.0000000000  0.6362018254
   293.5010000000    92.3288783801   606.7121488301  0.0000000000  0.6359356397
   293.0010000000    92.1672795091   605.9257406791  0.0000000000  0.6356691151
   292.5010000000    92.0056845517   605.1390026728  0.0000000000  0.6354022508
   292.0010000000    91.8440935899   604.3519344636  0.0000000000  0.6351350459
   291.5010000000    91.6825065282   603.5645348374  0.0000000000  0.6348674991
   291.0010000000    91.5209232750   602.7768025928  0.0000000000  0.6345996093
   290.5010000000    91.3593439210   601.9887374173  0.0000000000  0.6343313756
   290.0010000000    91.1977685599   601.2003390083  0.0000000000  0.6340627970
   289.5010000000    91.0361971087   600.4116061997  0.0000000000  0.6337938725
   289.0010000000    90.8746296669   599.6225387115  0.0000000000  0.6335246011
   288.5010000000    90.7130661578   598.8331354020  0.0000000000  0.6332549816
   288.0010000000    90.5515066865   598.0433960137  0.0000000000  0.6329850130
   287.5010000000    90.3899510047   597.2533185585  0.0000000000  0.6327146941
   287.0010000000    90.2283995794   596.4629045440  0.0000000000  0.6324440243
   286.5010000000    90.0668519909   595.6721511362  0.0000000000  0.6321730020
   286.0010000000    89.9053085337   594.8810589942  0.0000000000  0.6319016265
   285.5010000000    89.7437689730   594.0896261813  0.0000000000  0.6316298964
   285.0010000000    89.5822334319   593.2978525112  0.0000000000  0.6313578107
   284.5010000000    89.4207020361   592.5057378076  0.0000000000  0.6310853686
   284.0010000000    89.2591747375   591.7132810395  0.0000000000  0.6308125689
   283.5010000000    89.0976514914   590.9204811890  0.0000000000  0.6305394103
   283.0010000000    88.9361322567   590.1273372519  0.0000000000  0.6302658918
   282.5010000000    88.7746169957   589.3338482373  0.0000000000  0.6299920120
   282.0010000000    88.6131060250   588.5400148923  0.0000000000  0.6297177704
   281.5010000000    88.4515991374   587.7458353868  0.0000000000  0.6294431656
   281.0010000000    88.2900963047   586.9513087682  0.0000000000  0.6291681962
   280.5010000000    88.1285976774   586.1564349571  0.0000000000  0.6288928615
   280.0010000000    87.9671032335   585.3612130256  0.0000000000  0.6286171602
   279.5010000000    87.8056127809   584.5656412008  0.0000000000  0.6283410909
   279.0010000000    87.6441266533   583.7697202994  0.0000000000  0.6280646529
   278.5010000000    87.4826446650   582.9734485749  0.0000000000  0.6277878448
   278.0010000000    87.3211668083   582.1768251535  0.0000000000  0.6275106653
   277.5010000000    87.1596932521   581.3798500307  0.0000000000  0.6272331136
   277.0010000000    86.9982238219   580.5825215030  0.0000000000  0.6269551881
   276.5010000000    86.8367585203   579.7848387376  0.0000000000  0.6266768878
   276.0010000000    86.6752976986   578.9868026216  0.0000000000  0.6263982119
   275.5010000000    86.5138408481   578.1884097880  0.0000000000  0.6261191585
   275.0010000000    86.3523884987   577.3896620020  0.0000000000  0.6258397271
   274.5010000000    86.1909403219   576.5905567795  0.0000000000  0.6255599161
   274.0010000000    86.0294965095   575.7910942063  0.0000000000  0.6252797245
   273.5010000000    85.8680569128   574.9912726805  0.0000000000  0.6249991508
   273.0010000000    85.7066215589   574.1910914654  0.0000000000  0.6247181939
   272.5010000000    85.5451906492   573.3905506858  0.0000000000  0.6244368528
   272.0010000000    85.3837638756   572.5896479367  0.0000000000  0.6241551258
   271.5010000000    85.2223416172   571.7883842174  0.0000000000  0.6238730123
   271.0010000000    85.0609235738   570.9867571538  0.0000000000  0.6235905104
   270.5010000000    84.8995101303   570.1847677698  0.0000000000  0.6233076196
   270.0010000000    84.7381008250   569.3824128784  0.0000000000  0.6230243378
   269.5010000000    84.5766960495   568.5796935307  0.0000000000  0.6227406644
   269.0010000000    84.4152956895   567.7766082590  0.0000000000  0.6224565979
   268.5010000000    84.2538996350   566.9731556125  0.0000000000  0.6221721368
   268.0010000000    84.0925079492   566.1693349983  0.0000000000  0.6218872800
   267.5010000000    83.9311208674   565.3651466774  0.0000000000  0.6216020264
   267.0010000000    83.7697381226   564.5605884045  0.0000000000  0.6213163745
   266.5010000000    83.6083599571   563.7556604693  0.0000000000  0.6210303231
   266.0010000000    83.4469861126   562.9503606601  0.0000000000  0.6207438706
   265.5010000000    83.2856170062   562.1446901324  0.0000000000  0.6204570164
   265.0010000000    83.1242522200   561.3386458700  0.0000000000  0.6201697584
   264.5010000000    82.9628918439   560.5322273855  0.0000000000  0.6198820954
   264.0010000000    82.8015361379   559.7254350401  0.0000000000  0.6195940264
   263.5010000000    82.6401850313   558.9182675390  0.0000000000  0.6193055501
   263.0010000000    82.4788382918   558.1107227718  0.0000000000  0.6190166645
   262.5010000000    82.3174963564   557.3028019768  0.0000000000  0.6187273692
   262.0010000000    82.1561588349   556.4945022441  0.0000000000  0.6184376620
   261.5010000000    81.9948258398   555.6858231789  0.0000000000  0.6181475418
   261.0010000000    81.8334976530   554.8767652300  0.0000000000  0.6178570076
   260.5010000000    81.6721738979   554.0673255426  0.0000000000  0.6175660574
   260.0010000000    81.5108548640   553.2575045974  0.0000000000  0.6172746902
   259.5010000000    81.3495405141   552.4473012319  0.0000000000  0.6169829046
   259.0010000000    81.1882308154   551.6367143014  0.0000000000  0.6166906991
   258.5010000000    81.0269257393   550.8257426786  0.0000000000  0.6163980722
   258.0010000000    80.8656252621   550.0143852539  0.0000000000  0.6161050223
   257.5010000000    80.7043296915   549.2026425831  0.0000000000  0.6158115487
   257.0010000000    80.5430386841   548.3905119410  0.0000000000  0.6155176493
   256.5010000000    80.3817523924   547.5779930932  0.0000000000  0.6152233227
   256.0010000000    80.2204709725   546.7650858199  0.0000000000  0.6149285679
   255.5010000000    80.0591940957   545.9517874537  0.0000000000  0.6146333828
   255.0010000000    79.8979220896   545.1380986311  0.0000000000  0.6143377664
   254.5010000000    79.7366549599   544.3240183617  0.0000000000  0.6140417173
   254.0010000000    79.5753925547   543.5095448546  0.0000000000  0.6137452336
   253.5010000000    79.4141348892   542.6946771575  0.0000000000  0.6134483140
   253.0010000000    79.2528821446   541.8794151526  0.0000000000  0.6131509571
   252.5010000000    79.0916341831   541.0637571051  0.0000000000  0.6128531613
   252.0010000000    78.9303911942   540.2477029316  0.0000000000  0.6125549253
   251.5010000000    78.7691528887   539.4312501203  0.0000000000  0.6122562470
   251.0010000000    78.6079196257   538.6143994381  0.0000000000  0.6119571256
   250.5010000000    78.4466911259   537.7971484125  0.0000000000  0.6116575589
   250.0010000000    78.2854675963   536.9794970313  0.0000000000  0.6113575458
   249.5010000000    78.1242490878   536.1614444859  0.0000000000  0.6110570847
   249.0010000000    77.9630353363   535.3429883655  0.0000000000  0.6107561736
   248.5010000000    77.8018267215   534.5241295214  0.0000000000  0.6104548117
   248.0010000000    77.6406229894   533.7048655825  0.0000000000  0.6101529967
   247.5010000000    77.4794242100   532.8851958175  0.0000000000  0.6098507272
   247.0010000000    77.3182304576   532.0651195137  0.0000000000  0.6095480018
   246.5010000000    77.1570418110   531.2446359764  0.0000000000  0.6092448189
   246.0010000000    76.9958580374   530.4237429188  0.0000000000  0.6089411764
   245.5010000000    76.8346793836   529.6024404921  0.0000000000  0.6086370733
   245.0010000000    76.6735057851   528.7807272554  0.0000000000  0.6083325075
   244.5010000000    76.5123373397   527.9586025923  0.0000000000  0.6080274778
   244.0010000000    76.3511738358   527.1360643006  0.0000000000  0.6077219819
   243.5010000000    76.1900155386   526.3131126070  0.0000000000  0.6074160188
   243.0010000000    76.0288624034   525.4897461522  0.0000000000  0.6071095865
   242.5010000000    75.8677143912   524.6659635990  0.0000000000  0.6068026834
   242.0010000000    75.7065714682   523.8417636318  0.0000000000  0.6064953076
   241.5010000000    75.5454337620   523.0171457548  0.0000000000  0.6061874577
   241.0010000000    75.3843012489   522.1921086938  0.0000000000  0.6058791318
   240.5010000000    75.2231739107   521.3666511964  0.0000000000  0.6055703281
   240.0010000000    75.0620517346   520.5407720322  0.0000000000  0.6052610450
   239.5010000000    74.9009348680   519.7144707872  0.0000000000  0.6049512809
   239.0010000000    74.7398233082   518.8877462726  0.0000000000  0.6046410339
   238.5010000000    74.5787169035   518.0605965286  0.0000000000  0.6043303021
   238.0010000000    74.4176158168   517.2330212049  0.0000000000  0.6040190839
   237.5010000000    74.2565200618   516.4050191789  0.0000000000  0.6037073775
   237.0010000000    74.0954296572   515.5765893499  0.0000000000  0.6033951812
   236.5010000000    73.9343446274   514.7477306398  0.0000000000  0.6030824932
   236.0010000000    73.7732648490   513.9184412036  0.0000000000  0.6027693113
   235.5010000000    73.6121905108   513.0887207978  0.0000000000  0.6024556341
   235.0010000000    73.4511215007   512.2585676240  0.0000000000  0.6021414595
   234.5010000000    73.2900578654   511.4279806952  0.0000000000  0.6018267857
   234.0010000000    73.1289998091   510.5969598327  0.0000000000  0.6015116113
   233.5010000000    72.9679470849   509.7655025227  0.0000000000  0.6011959337
   233.0010000000    72.8068997564   508.9336078485  0.0000000000  0.6008797514
   232.5010000000    72.6458580441   508.1012756983  0.0000000000  0.6005630626
   232.0010000000    72.4848217194   507.2685036336  0.0000000000  0.6002458652
   231.5010000000    72.3237908631   506.4352908075  0.0000000000  0.5999281572
   231.0010000000    72.1627655611   505.6016363958  0.0000000000  0.5996099370
   230.5010000000    72.0017459050   504.7675395969  0.0000000000  0.5992912026
   230.0010000000    71.8407318413   503.9329988530  0.0000000000  0.5989719521
   229.5010000000    71.6797231734   503.0980118549  0.0000000000  0.5986521830
   229.0010000000    71.5187203105   502.2625794305  0.0000000000  0.5983318942
   228.5010000000    71.3577229182   501.4266985435  0.0000000000  0.5980110829
   228.0010000000    71.1967311179   500.5903685161  0.0000000000  0.5976897474
   227.5010000000    71.0357451854   499.7535894678  0.0000000000  0.5973678862
   227.0010000000    70.8747648063   498.9163584436  0.0000000000  0.5970454966
   226.5010000000    70.7137901198   498.0786748394  0.0000000000  0.5967225768
   226.0010000000    70.5528211223   497.2405373027  0.0000000000  0.5963991248
   225.5010000000    70.3918578166   496.4019445072  0.0000000000  0.5960751384
   225.0010000000    70.2309003597   495.5628959231  0.0000000000  0.5957506158
   224.5010000000    70.0699486189   494.7233895053  0.0000000000  0.5954255547
   224.0010000000    69.9090026163   493.8834240073  0.0000000000  0.5950999530
   223.5010000000    69.7480625272   493.0429989766  0.0000000000  0.5947738089
   223.0010000000    69.5871282391   492.2021124504  0.0000000000  0.5944471200
   222.5010000000    69.4261997931   491.3607632621  0.0000000000  0.5941198843
   222.0010000000    69.2652772370   490.5189502719  0.0000000000  0.5937920996
   221.5010000000    69.1043604787   489.6766716025  0.0000000000  0.5934637635
   221.0010000000    68.9434497252   488.8339269336  0.0000000000  0.5931348743
   220.5010000000    68.7825448251   487.9907140623  0.0000000000  0.5928054295
   220.0010000000    68.6216458528   487.1470319601  0.0000000000  0.5924754269
   219.5010000000    68.4607529616   486.3028800058  0.0000000000  0.5921448646
   219.0010000000    68.2998659487   485.4582557041  0.0000000000  0.5918137399
   218.5010000000    68.1389850534   484.6131588706  0.0000000000  0.5914820511
   218.0010000000    67.9781100876   483.7675870702  0.0000000000  0.5911497954
   217.5010000000    67.8172411595   482.9215394164  0.0000000000  0.5908169708
   217.0010000000    67.6563783838   482.0750150501  0.0000000000  0.5904835752
   216.5010000000    67.4955215947   481.2280116283  0.0000000000  0.5901496059
   216.0010000000    67.3346710642   480.3805291063  0.0000000000  0.5898150612
   215.5010000000    67.1738264982   479.5325644484  0.0000000000  0.5894799379
   215.0010000000    67.0129881826   478.6841176680  0.0000000000  0.5891442344
   214.5010000000    66.8521561238   477.8351872989  0.0000000000  0.5888079483
   214.0010000000    66.6913301936   476.9857711547  0.0000000000  0.5884710768
   213.5010000000    66.5305104140   476.1358678337  0.0000000000  0.5881336177
   213.0010000000    66.3696969560   475.2854767149  0.0000000000  0.5877955688
   212.5010000000    66.2088897143   474.4345957080  0.0000000000  0.5874569274
   212.0010000000    66.0480887333   473.5832235050  0.0000000000  0.5871176911
   211.5010000000    65.8872940644   472.7313588294  0.0000000000  0.5867778576
   211.0010000000    65.7265057668   471.8790004358  0.0000000000  0.5864374245
   210.5010000000    65.5657239070   471.0261471106  0.0000000000  0.5860963894
   210.0010000000    65.4049482784   470.1727961835  0.0000000000  0.5857547492
   209.5010000000    65.2441791037   469.3189472522  0.0000000000  0.5854125021
   209.0010000000    65.0834163328   468.4645984580  0.0000000000  0.5850696451
   208.5010000000    64.9226600632   467.6097487188  0.0000000000  0.5847261760
   208.0010000000    64.7619101216   466.7543955034  0.0000000000  0.5843820918
   207.5010000000    64.6011667608   465.8985385380  0.0000000000  0.5840373904
   207.0010000000    64.4404299628   465.0421761000  0.0000000000  0.5836920691
   206.5010000000    64.2796995795   464.1853057644  0.0000000000  0.5833461250
   206.0010000000    64.1189758866   463.3279273558  0.0000000000  0.5829995558
   205.5010000000    63.9582587528   462.4700385197  0.0000000000  0.5826523588
   205.0010000000    63.7975481936   461.6116376755  0.0000000000  0.5823045311
   204.5010000000    63.6368442331   460.7527232788  0.0000000000  0.5819560701
   204.0010000000    63.4761470407   459.8932945538  0.0000000000  0.5816069735
   203.5010000000    63.3154563830   459.0333485604  0.0000000000  0.5812572379
   203.0010000000    63.1547725830   458.1728853270  0.0000000000  0.5809068612
   202.5010000000    62.9940954250   457.3119019890  0.0000000000  0.5805558402
   202.0010000000    62.8334249761   456.4503971840  0.0000000000  0.5802041722
   201.5010000000    62.6727614471   455.5883703150  0.0000000000  0.5798518548
   201.0010000000    62.5121046500   454.7258186335  0.0000000000  0.5794988847
   200.5010000000    62.3514546777   453.8627408890  0.0000000000  0.5791452593
   200.0010000000    62.1908114965   452.9991351408  0.0000000000  0.5787909756
   199.5010000000    62.0301753515   452.1350009388  0.0000000000  0.5784360311
   199.0010000000    61.8695459575   451.2703349690  0.0000000000  0.5780804223
   198.5010000000    61.7089235774   450.4051368579  0.0000000000  0.5777241469
   198.0010000000    61.5483082139   449.5394048202  0.0000000000  0.5773672018
   197.5010000000    61.3876997451   448.6731363898  0.0000000000  0.5770095838
   197.0010000000    61.2270983266   447.8063305854  0.0000000000  0.5766512901
   196.5010000000    61.0665039893   446.9389857433  0.0000000000  0.5762923179
   196.0010000000    60.9059166404   446.0710995215  0.0000000000  0.5759326637
   195.5010000000    60.7453364632   445.2026710579  0.0000000000  0.5755723251
   195.0010000000    60.5847633844   444.3336980939  0.0000000000  0.5752112985
   194.5010000000    60.4241974733   443.4641791313  0.0000000000  0.5748495812
   194.0010000000    60.2636386768   442.5941119977  0.0000000000  0.5744871697
   193.5010000000    60.1030870840   441.7234952797  0.0000000000  0.5741240612
   193.0010000000    59.9425427931   440.8523276048  0.0000000000  0.5737602527
   192.5010000000    59.7820056500   439.9806062173  0.0000000000  0.5733957405
   192.0010000000    59.6214759043   439.1083305441  0.0000000000  0.5730305219
   191.5010000000    59.4609534223   438.2354979184  0.0000000000  0.5726645935
   191.0010000000    59.3004383425   437.3621071414  0.0000000000  0.5722979522
   190.5010000000    59.1399306178   436.4881559929  0.0000000000  0.5719305947
   190.0010000000    58.9794302770   435.6136426536  0.0000000000  0.5715625175
   189.5010000000    58.8189374239   434.7385657030  0.0000000000  0.5711937176
   189.0010000000    58.6584519785   433.8629227057  0.0000000000  0.5708241915
   188.5010000000    58.4979740014   432.9867119804  0.0000000000  0.5704539358
   188.0010000000    58.3375035637   432.1099318914  0.0000000000  0.5700829472
   187.5010000000    58.1770407467   431.2325808489  0.0000000000  0.5697112226
   187.0010000000    58.0165853858   430.3546559047  0.0000000000  0.5693387579
   186.5010000000    57.8561377132   429.4761562676  0.0000000000  0.5689655503
   186.0010000000    57.6956977147   428.5970797884  0.0000000000  0.5685915961
   185.5010000000    57.5352653877   427.7174243675  0.0000000000  0.5682168918
   185.0010000000    57.3748407412   426.8371879557  0.0000000000  0.5678414338
   184.5010000000    57.2144237956   425.9563685537  0.0000000000  0.5674652185
   184.0010000000    57.0540147097   425.0749649089  0.0000000000  0.5670882427
   183.5010000000    56.8936132733   424.1929737291  0.0000000000  0.5667105021
   183.0010000000    56.7332197946   423.3103945577  0.0000000000  0.5663319939
   182.5010000000    56.5728341503   422.4272245540  0.0000000000  0.5659527139
   182.0010000000    56.4124564190   421.5434619723  0.0000000000  0.5655726585
   181.5010000000    56.2520866279   420.6591047721  0.0000000000  0.5651918242
   181.0010000000    56.0917247537   419.7741506202  0.0000000000  0.5648102070
   180.5010000000    55.9313707857   418.8885972382  0.0000000000  0.5644278029
   180.0010000000    55.7710249750   418.0024437800  0.0000000000  0.5640446088
   179.5010000000    55.6106872101   417.1156873837  0.0000000000  0.5636606205
   179.0010000000    55.4503575171   416.2283259331  0.0000000000  0.5632758341
   178.5010000000    55.2900359349   415.3403573673  0.0000000000  0.5628902457
   178.0010000000    55.1297226383   414.4517803656  0.0000000000  0.5625038517
   177.5010000000    54.9694174438   413.5625916072  0.0000000000  0.5621166477
   177.0010000000    54.8091204287   412.6727892005  0.0000000000  0.5617286298
   176.5010000000    54.6488316828   411.7823713098  0.0000000000  0.5613397942
   176.0010000000    54.4885513084   410.8913361551  0.0000000000  0.5609501368
   175.5010000000    54.3282792983   409.9996813322  0.0000000000  0.5605596537
   175.0010000000    54.1680155368   409.1074038181  0.0000000000  0.5601683403
   174.5010000000    54.0077602881   408.2145026879  0.0000000000  0.5597761930
   174.0010000000    53.8475134635   407.3209750379  0.0000000000  0.5593832073
   173.5010000000    53.6872751102   406.4268187047  0.0000000000  0.5589893792
   173.0010000000    53.5270452890   405.5320315854  0.0000000000  0.5585947043
   172.5010000000    53.3668240141   404.6366113008  0.0000000000  0.5581991785
   172.0010000000    53.2066113738   403.7405558708  0.0000000000  0.5578027975
   171.5010000000    53.0464072902   402.8438623680  0.0000000000  0.5574055567
   171.0010000000    52.8862118801   401.9465289388  0.0000000000  0.5570074519
   170.5010000000    52.7260251545   401.0485531205  0.0000000000  0.5566084786
   170.0010000000    52.5658472582   400.1499331850  0.0000000000  0.5562086328
   169.5010000000    52.4056781118   399.2506661288  0.0000000000  0.5558079096
   169.0010000000    52.2455177702   398.3507496855  0.0000000000  0.5554063045
   168.5010000000    52.0853663032   397.4501816542  0.0000000000  0.5550038131
   168.0010000000    51.9252236769   396.5489592347  0.0000000000  0.5546004306
   167.5010000000    51.7650901091   395.6470810254  0.0000000000  0.5541961529
   167.0010000000    51.6049654193   394.7445433648  0.0000000000  0.5537909747
   166.5010000000    51.4448497380   393.8413443241  0.0000000000  0.5533848915
   166.0010000000    51.2847431516   392.9374817098  0.0000000000  0.5529778988
   165.5010000000    51.1246457035   392.0329530671  0.0000000000  0.5525699917
   165.0010000000    50.9645573944   391.1277556822  0.0000000000  0.5521611654
   164.5010000000    50.8044782414   390.2218869140  0.0000000000  0.5517514149
   164.0010000000    50.6444082778   389.3153441949  0.0000000000  0.5513407353
   163.5010000000    50.4843476690   388.4081256866  0.0000000000  0.5509291220
   163.0010000000    50.3242963069   387.5002279819  0.0000000000  0.5505165697
   162.5010000000    50.1642543317   386.5916490620  0.0000000000  0.5501030735
   162.0010000000    50.0042217843   385.6823863264  0.0000000000  0.5496886284
   161.5010000000    49.8441986080   384.7724365984  0.0000000000  0.5492732290
   161.0010000000    49.6841848783   383.8617974327  0.0000000000  0.5488568703
   160.5010000000    49.5241808014   382.9504671106  0.0000000000  0.5484395475
   160.0010000000    49.3641862011   382.0384417134  0.0000000000  0.5480212548
   159.5010000000    49.2042012045   381.1257190299  0.0000000000  0.5476019870
   159.0010000000    49.0442260122   380.2122972494  0.0000000000  0.5471817394
   158.5010000000    48.8842603890   379.2981720513  0.0000000000  0.5467605058
   158.0010000000    48.7243045148   378.3833414649  0.0000000000  0.5463382811
   157.5010000000    48.5643585304   377.4678032746  0.0000000000  0.5459150601
   157.0010000000    48.4044223130   376.5515537368  0.0000000000  0.5454908369
   156.5010000000    48.2444960961   375.6345911242  0.0000000000  0.5450656063
   156.0010000000    48.0845797388   374.7169115439  0.0000000000  0.5446393623
   155.5010000000    47.9246733997   373.7985127957  0.0000000000  0.5442120995
   155.0010000000    47.7647770882   372.8793918032  0.0000000000  0.5437838121
   154.5010000000    47.6048908891   371.9595458982  0.0000000000  0.5433544945
   154.0010000000    47.4450147952   371.0389718625  0.0000000000  0.5429241406
   153.5010000000    47.2851488196   370.1176665692  0.0000000000  0.5424927445
   153.0010000000    47.1252932155   369.1956282531  0.0000000000  0.5420603009
   152.5010000000    46.9654478151   368.2728526971  0.0000000000  0.5416268032
   152.0010000000    46.8056126915   367.3493370500  0.0000000000  0.5411922454
   151.5010000000    46.6457880473   366.4250791848  0.0000000000  0.5407566219
   151.0010000000    46.4859738319   365.5000754862  0.0000000000  0.5403199262
   150.5010000000    46.3261700704   364.5743227528  0.0000000000  0.5398821521
   150.0010000000    46.1663768636   363.6478181945  0.0000000000  0.5394432936
   149.5010000000    46.0065942787   362.7205588032  0.0000000000  0.5390033442
   149.0010000000    45.8468222962   361.7925410417  0.0000000000  0.5385622976
   148.5010000000    45.6870611341   360.8637627261  0.0000000000  0.5381201476
   148.0010000000    45.5273106014   359.9342192688  0.0000000000  0.5376768873
   147.5010000000    45.3675709059   359.0039083750  0.0000000000  0.5372325104
   147.0010000000    45.2078421160   358.0728269133  0.0000000000  0.5367870103
   146.5010000000    45.0481241628   357.1409709236  0.0000000000  0.5363403802
   146.0010000000    44.8884172668   356.2083381061  0.0000000000  0.5358926137
   145.5010000000    44.7287213518   355.2749244031  0.0000000000  0.5354437037
   145.0010000000    44.5690365774   354.3407271057  0.0000000000  0.5349936437
   144.5010000000    44.4093629149   353.4057423755  0.0000000000  0.5345424264
   144.0010000000    44.2497004649   352.4699671029  0.0000000000  0.5340900450
   143.5010000000    44.0900492470   351.5333976726  0.0000000000  0.5336364924
   143.0010000000    43.9304093571   350.5960308904  0.0000000000  0.5331817616
   142.5010000000    43.7707808633   349.6578633671  0.0000000000  0.5327258453
   142.0010000000    43.6111638059   348.7188915224  0.0000000000  0.5322687364
   141.5010000000    43.4515583023   347.7791121981  0.0000000000  0.5318104277
   141.0010000000    43.2919642875   346.8385211318  0.0000000000  0.5313509113
   140.5010000000    43.1323819296   345.8971154020  0.0000000000  0.5308901802
   140.0010000000    42.9728112154   344.9548909882  0.0000000000  0.5304282267
   139.5010000000    42.8132523634   344.0118452068  0.0000000000  0.5299650434
   139.0010000000    42.6537052079   343.0679730703  0.0000000000  0.5295006222
   138.5010000000    42.4941699686   342.1232718388  0.0000000000  0.5290349557
   138.0010000000    42.3346466365   341.1777373846  0.0000000000  0.5285680359
   137.5010000000    42.1751353821   340.2313666128  0.0000000000  0.5280998551
   137.0010000000    42.0156361496   339.2841550510  0.0000000000  0.5276304050
   136.5010000000    41.8561490633   338.3360992615  0.0000000000  0.5271596778
   136.0010000000    41.6966741741   337.3871953376  0.0000000000  0.5266876652
   135.5010000000    41.5372115615   336.4374395062  0.0000000000  0.5262143590
   135.0010000000    41.3777612833   335.4868278306  0.0000000000  0.5257397509
   134.5010000000    41.2183234262   334.5353565113  0.0000000000  0.5252638326
   134.0010000000    41.0588980067   333.5830212917  0.0000000000  0.5247865953
   133.5010000000    40.8994851702   332.6298186504  0.0000000000  0.5243080308
   133.0010000000    40.7400849430   331.6757443166  0.0000000000  0.5238281303
   132.5010000000    40.5806973820   330.7207941644  0.0000000000  0.5233468849
   132.0010000000    40.4213226238   329.7649645085  0.0000000000  0.5228642861
   131.5010000000    40.2619605903   328.8082503361  0.0000000000  0.5223803244
   131.0010000000    40.1026115781   327.8506488457  0.0000000000  0.5218949915
   130.5010000000    39.9432755232   326.8921550308  0.0000000000  0.5214082778
   130.0010000000    39.7839524923   325.9327646287  0.0000000000  0.5209201742
   129.5010000000    39.6246425841   324.9724735313  0.0000000000  0.5204306713
   129.0010000000    39.4653459301   324.0112777853  0.0000000000  0.5199397600
   128.5010000000    39.3060625013   323.0491724293  0.0000000000  0.5194474304
   128.0010000000    39.1467924474   322.0861535380  0.0000000000  0.5189536732
   127.5010000000    38.9875358076   321.1222164753  0.0000000000  0.5184584784
   127.0010000000    38.8282927031   320.1573570604  0.0000000000  0.5179618364
   126.5010000000    38.6690632421   319.1915709878  0.0000000000  0.5174637373
   126.0010000000    38.5098473773   318.2248529670  0.0000000000  0.5169641708
   125.5010000000    38.3506453823   317.2571996087  0.0000000000  0.5164631273
   125.0010000000    38.1914570925   316.2886048182  0.0000000000  0.5159605958
   124.5010000000    38.0322828529   315.3190655507  0.0000000000  0.5154565667
   124.0010000000    37.8731225262   314.3485757826  0.0000000000  0.5149510289
   123.5010000000    37.7139763422   313.3771316768  0.0000000000  0.5144439722
   123.0010000000    37.5548442869   312.4047278634  0.0000000000  0.5139353856
   122.5010000000    37.3957265249   311.4313600134  0.0000000000  0.5134252585
   122.0010000000    37.2366231193   310.4570231305  0.0000000000  0.5129135799
   121.5010000000    37.0775341266   309.4817121257  0.0000000000  0.5124003386
   121.0010000000    36.9184597348   308.5054226677  0.0000000000  0.5118855237
   120.5010000000    36.7593998499   307.5281486426  0.0000000000  0.5113691234
   120.0010000000    36.6003547861   306.5498863915  0.0000000000  0.5108511268
   119.5010000000    36.4413244401   305.5706296382  0.0000000000  0.5103315218
   119.0010000000    36.2823090250   304.5903739983  0.0000000000  0.5098102971
   118.5010000000    36.1233086133   303.6091141686  0.0000000000  0.5092874407
   118.0010000000    35.9643232298   302.6268444972  0.0000000000  0.5087629404
   117.5010000000    35.8053530334   301.6435601027  0.0000000000  0.5082367843
   117.0010000000    35.6463981358   300.6592557586  0.0000000000  0.5077089601
   116.5010000000    35.4874586033   299.6739258999  0.0000000000  0.5071794554
   116.0010000000    35.3285345475   298.6875651827  0.0000000000  0.5066482576
   115.5010000000    35.1696261248   297.7001684847  0.0000000000  0.5061153542
   115.0010000000    35.0107332712   296.7117292551  0.0000000000  0.5055807318
   114.5010000000    34.8518562360   295.7222428279  0.0000000000  0.5050443780
   114.0010000000    34.6929951376   294.7317036654  0.0000000000  0.5045062794
   113.5010000000    34.5341499668   293.7401053704  0.0000000000  0.5039664226
   113.0010000000    34.3753208513   292.7474423360  0.0000000000  0.5034247940
   112.5010000000    34.2165079673   291.7537091962  0.0000000000  0.5028813802
   112.0010000000    34.0577113665   290.7588997402  0.0000000000  0.5023361673
   111.5010000000    33.8989312375   289.7630085509  0.0000000000  0.5017891415
   111.0010000000    33.7401675607   288.7660288375  0.0000000000  0.5012402882
   110.5010000000    33.5814205410   287.7679551515  0.0000000000  0.5006895935
   110.0010000000    33.4226902637   286.7687812225  0.0000000000  0.5001370426
   109.5010000000    33.2639768670   285.7685010456  0.0000000000  0.4995826211
   109.0010000000    33.1052804575   284.7671083461  0.0000000000  0.4990263139
   108.5010000000    32.9466011119   283.7645965870  0.0000000000  0.4984681060
   108.0010000000    32.7879390466   282.7609600425  0.0000000000  0.4979079824
   107.5010000000    32.6292942387   281.7561913985  0.0000000000  0.4973459271
   107.0010000000    32.4706669329   280.7502849604  0.0000000000  0.4967819250
   106.5010000000    32.3120571379   279.7432334607  0.0000000000  0.4962159598
   106.0010000000    32.1534650881   278.7350309882  0.0000000000  0.4956480159
   105.5010000000    31.9948908688   277.7256706044  0.0000000000  0.4950780769
   105.0010000000    31.8363345840   276.7151454115  0.0000000000  0.4945061263
   104.5010000000    31.6777963579   275.7034485574  0.0000000000  0.4939321472
   104.0010000000    31.5192763761   274.6905735009  0.0000000000  0.4933561232
   103.5010000000    31.3607747229   273.6765129692  0.0000000000  0.4927780368
   103.0010000000    31.2022915464   272.6612600129  0.0000000000  0.4921978708
   102.5010000000    31.0438269374   271.6448072282  0.0000000000  0.4916156075
   102.0010000000    30.8853810925   270.6271478040  0.0000000000  0.4910312293
   101.5010000000    30.7269541534   269.6082744860  0.0000000000  0.4904447181
   101.0010000000    30.5685462084   268.5881795874  0.0000000000  0.4898560554
   100.5010000000    30.4101574148   267.5668557716  0.0000000000  0.4892652229
   100.0010000000    30.2517879986   266.5442960534  0.0000000000  0.4886722020
    99.5010000000    30.0934379381   265.5204917528  0.0000000000  0.4880769730
    99.0010000000    29.9351075216   264.4954360964  0.0000000000  0.4874795172
    98.5010000000    29.7767968722   263.4691211435  0.0000000000  0.4868798149
    98.0010000000    29.6185060689   262.4415385689  0.0000000000  0.4862778460
    97.5010000000    29.4602353055   261.4126806876  0.0000000000  0.4856735905
    97.0010000000    29.3019848116   260.3825399479  0.0000000000  0.4850670283
    96.5010000000    29.1437546219   259.3511074230  0.0000000000  0.4844581383
    96.0010000000    28.9855449276   258.3183750991  0.0000000000  0.4838468995
    95.5010000000    28.8273559605   257.2843351174  0.0000000000  0.4832332910
    95.0010000000    28.6691878019   256.2489785289  0.0000000000  0.4826172908
    94.5010000000    28.5110406545   255.2122970619  0.0000000000  0.4819988773
    94.0010000000    28.3529146890   254.1742821250  0.0000000000  0.4813780282
    93.5010000000    28.1948100096   253.1349245709  0.0000000000  0.4807547206
    93.0010000000    28.0367269197   252.0942164436  0.0000000000  0.4801289324
    92.5010000000    27.8786654330   251.0521477620  0.0000000000  0.4795006395
    92.0010000000    27.7206258777   250.0087104927  0.0000000000  0.4788698191
    91.5010000000    27.5626082981   248.9638946052  0.0000000000  0.4782364467
    91.0010000000    27.4046129426   247.9176912890  0.0000000000  0.4776004984
    90.5010000000    27.2466400038   246.8700912372  0.0000000000  0.4769619495
    90.0010000000    27.0886896216   245.8210846615  0.0000000000  0.4763207749
    89.5010000000    26.9307620690   244.7706625220  0.0000000000  0.4756769495
    89.0010000000    26.7728574241   243.7188143472  0.0000000000  0.4750304472
    88.5010000000    26.6149759741   242.6655309186  0.0000000000  0.4743812420
    88.0010000000    26.4571178531   241.6108018555  0.0000000000  0.4737293073
    87.5010000000    26.2992832985   240.5546173219  0.0000000000  0.4730746161
    87.0010000000    26.1414725081   239.4969670706  0.0000000000  0.4724171411
    86.5010000000    25.9836856787   238.4378406991  0.0000000000  0.4717568544
    86.0010000000    25.8259230088   237.3772276615  0.0000000000  0.4710937277
    85.5010000000    25.6681847006   236.3151172817  0.0000000000  0.4704277322
    85.0010000000    25.5104709625   235.2514987666  0.0000000000  0.4697588388
    84.5010000000    25.3527820813   234.1863616907  0.0000000000  0.4690870180
    84.0010000000    25.1951182145   233.1196945914  0.0000000000  0.4684122395
    83.5010000000    25.0374796031   232.0514864027  0.0000000000  0.4677344727
    83.0010000000    24.8798664352   230.9817255271  0.0000000000  0.4670536863
    82.5010000000    24.7222790209   229.9104010210  0.0000000000  0.4663698491
    82.0010000000    24.5647175194   228.8375007390  0.0000000000  0.4656829285
    81.5010000000    24.4071822171   227.7630132185  0.0000000000  0.4649928921
    81.0010000000    24.2496733250   226.6869262971  0.0000000000  0.4642997064
    80.5010000000    24.0921911178   225.6092280583  0.0000000000  0.4636033379
    80.0010000000    23.9347358014   224.5299059237  0.0000000000  0.4629037519
    79.5010000000    23.7773076515   223.4489475933  0.0000000000  0.4622009136
    79.0010000000    23.6199068820   222.3663401437  0.0000000000  0.4614947872
    78.5010000000    23.4625338483   221.2820714179  0.0000000000  0.4607853370
    78.0010000000    23.3051887513   220.1961279886  0.0000000000  0.4600725258
    77.5010000000    23.1478718411   219.1084965506  0.0000000000  0.4593563161
    77.0010000000    22.9905834516   218.0191641608  0.0000000000  0.4586366700
    76.5010000000    22.8333238083   216.9281169024  0.0000000000  0.4579135486
    76.0010000000    22.6760932275   215.8353412612  0.0000000000  0.4571869124
    75.5010000000    22.5188919582   214.7408230218  0.0000000000  0.4564567210
    75.0010000000    22.3617203469   213.6445484092  0.0000000000  0.4557229339
    74.5010000000    22.2045785857   212.5465023287  0.0000000000  0.4549855088
    74.0010000000    22.0474671300   211.4466712772  0.0000000000  0.4542444041
    73.5010000000    21.8903861636   210.3450395969  0.0000000000  0.4534995758
    73.0010000000    21.7333360148   209.2415923827  0.0000000000  0.4527509800
    72.5010000000    21.5763170337   208.1363146171  0.0000000000  0.4519985721
    72.0010000000    21.4193295345   207.0291907581  0.0000000000  0.4512423063
    71.5010000000    21.2623738622   205.9202052059  0.0000000000  0.4504821361
    71.0010000000    21.1054503056   204.8093416775  0.0000000000  0.4497180138
    70.5010000000    20.9485592253   203.6965841056  0.0000000000  0.4489498911
    70.0010000000    20.7917009658   202.5819160146  0.0000000000  0.4481777187
    69.5010000000    20.6348758622   201.4653205542  0.0000000000  0.4474014463
    69.0010000000    20.4780843347   200.3467811716  0.0000000000  0.4466210229
    68.5010000000    20.3213266847   199.2262801462  0.0000000000  0.4458363958
    68.0010000000    20.1646033100   198.1038001205  0.0000000000  0.4450475120
    67.5010000000    20.0079145620   196.9793230678  0.0000000000  0.4442543168
    67.0010000000    19.8512608402   195.8528309647  0.0000000000  0.4434567547
    66.5010000000    19.6946425684   194.7243056122  0.0000000000  0.4426547695
    66.0010000000    19.5380600852   193.5937278369  0.0000000000  0.4418483028
    65.5010000000    19.3815138536   192.4610789955  0.0000000000  0.4410372961
    65.0010000000    19.2250042370   191.3263393434  0.0000000000  0.4402216888
    64.5010000000    19.0685317067   190.1894895336  0.0000000000  0.4394014197
    64.0010000000    18.9120966778   189.0505094126  0.0000000000  0.4385764258
    63.5010000000    18.7556995743   187.9093784823  0.0000000000  0.4377466430
    63.0010000000    18.5993408363   186.7660759453  0.0000000000  0.4369120058
    62.5010000000    18.4430209558   185.6205809531  0.0000000000  0.4360724472
    62.0010000000    18.2867403733   184.4728718399  0.0000000000  0.4352278989
    61.5010000000    18.1304995425   183.3229265837  0.0000000000  0.4343782907
    61.0010000000    17.9742990203   182.1707234587  0.0000000000  0.4335235516


==> anc/s88h_18-PCE153/s88h_18-PCE153-eos5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   506.5402001264  2151.5298829147  0.0000000000  0.9609632739
  1558.5010000000   505.7193249813  2148.9278087523  0.0000000000  0.9605815121
  1556.0010000000   504.8984583806  2146.3247016379  0.0000000000  0.9601992916
  1553.5010000000   504.0775992725  2143.7205561055  0.0000000000  0.9598166107
  1551.0010000000   503.2567485369  2141.1153728079  0.0000000000  0.9594334685
  1548.5010000000   502.4359051500  2138.5091463490  0.0000000000  0.9590498631
  1546.0010000000   501.6150706515  2135.9018794639  0.0000000000  0.9586657940
  1543.5010000000   500.7942434074  2133.2935648008  0.0000000000  0.9582812592
  1541.0010000000   499.9734243444  2130.6842031328  0.0000000000  0.9578962576
  1538.5010000000   499.1526131286  2128.0737912212  0.0000000000  0.9575107878
  1536.0010000000   498.3318107078  2125.4623298946  0.0000000000  0.9571248489
  1533.5010000000   497.5110161395  2122.8498139622  0.0000000000  0.9567384391
  1531.0010000000   496.6902284991  2120.2362382757  0.0000000000  0.9563515567
  1528.5010000000   495.8694506658  2117.6216097945  0.0000000000  0.9559642016
  1526.0010000000   495.0486798450  2115.0059173986  0.0000000000  0.9555763712
  1523.5010000000   494.2279176756  2112.3891640832  0.0000000000  0.9551880648
  1521.0010000000   493.4071639151  2109.7713468423  0.0000000000  0.9547992810
  1518.5010000000   492.5864177077  2107.1524607018  0.0000000000  0.9544100179
  1516.0010000000   491.7656800964  2104.5325067385  0.0000000000  0.9540202748
  1513.5010000000   490.9449502534  2101.9114800493  0.0000000000  0.9536300497
  1511.0010000000   490.1242292451  2099.2893817721  0.0000000000  0.9532393419
  1508.5010000000   489.3035162716  2096.6662070750  0.0000000000  0.9528481495
  1506.0010000000   488.4828117984  2094.0419551611  0.0000000000  0.9524564712
  1503.5010000000   487.6621156793  2091.4166232693  0.0000000000  0.9520643058
  1501.0010000000   486.8414277824  2088.7902086749  0.0000000000  0.9516716515
  1498.5010000000   486.0207479901  2086.1627086898  0.0000000000  0.9512785070
  1496.0010000000   485.2000774410  2083.5341246412  0.0000000000  0.9508848714
  1493.5010000000   484.3794141812  2080.9044479416  0.0000000000  0.9504907422
  1491.0010000000   483.5587599969  2078.2736819760  0.0000000000  0.9500961190
  1488.5010000000   482.7381142046  2075.6418222089  0.0000000000  0.9497009998
  1486.0010000000   481.9174773743  2073.0088681137  0.0000000000  0.9493053835
  1483.5010000000   481.0968482360  2070.3748132510  0.0000000000  0.9489092680
  1481.0010000000   480.2762273889  2067.7396571699  0.0000000000  0.9485126521
  1478.5010000000   479.4556160594  2065.1034014269  0.0000000000  0.9481155350
  1476.0010000000   478.6350124081  2062.4660377229  0.0000000000  0.9477179142
  1473.5010000000   477.8144183032  2059.8275696614  0.0000000000  0.9473197891
  1471.0010000000   476.9938319388  2057.1879890273  0.0000000000  0.9469211575
  1468.5010000000   476.1732545949  2054.5472975174  0.0000000000  0.9465220182
  1466.0010000000   475.3526857245  2051.9054909448  0.0000000000  0.9461223697
  1463.5010000000   474.5321254093  2049.2625671339  0.0000000000  0.9457222103
  1461.0010000000   473.7115743551  2046.6185259125  0.0000000000  0.9453215390
  1458.5010000000   472.8910314514  2043.9733612462  0.0000000000  0.9449203535
  1456.0010000000   472.0704974338  2041.3270730394  0.0000000000  0.9445186528
  1453.5010000000   471.2499724413  2038.6796592660  0.0000000000  0.9441164353
  1451.0010000000   470.4294560205  2036.0311159787  0.0000000000  0.9437136992
  1448.5010000000   469.6089483417  2033.3814412316  0.0000000000  0.9433104431
  1446.0010000000   468.7884495893  2030.7306331167  0.0000000000  0.9429066654
  1443.5010000000   467.9679599625  2028.0786897634  0.0000000000  0.9425023647
  1441.0010000000   467.1474784673  2025.4256054346  0.0000000000  0.9420975389
  1438.5010000000   466.3270059390  2022.7713802960  0.0000000000  0.9416921868
  1436.0010000000   465.5065432241  2020.1160145444  0.0000000000  0.9412863072
  1433.5010000000   464.6860887754  2017.4595006190  0.0000000000  0.9408798977
  1431.0010000000   463.8656434713  2014.8018387994  0.0000000000  0.9404729571
  1428.5010000000   463.0452070022  2012.1430255084  0.0000000000  0.9400654837
  1426.0010000000   462.2247802737  2009.4830610982  0.0000000000  0.9396574762
  1423.5010000000   461.4043618102  2006.8219381907  0.0000000000  0.9392489322
  1421.0010000000   460.5839525495  2004.1596572209  0.0000000000  0.9388398506
  1418.5010000000   459.7635522472  2001.4962147813  0.0000000000  0.9384302296
  1416.0010000000   458.9431612723  1998.8316094449  0.0000000000  0.9380200677
  1413.5010000000   458.1227794133  1996.1658378894  0.0000000000  0.9376093631
  1411.0010000000   457.3024064763  1993.4988968375  0.0000000000  0.9371981140
  1408.5010000000   456.4820428782  1990.8307849874  0.0000000000  0.9367863189
  1406.0010000000   455.6616890503  1988.1615010759  0.0000000000  0.9363739764
  1403.5010000000   454.8413430713  1985.4910361714  0.0000000000  0.9359610837
  1401.0010000000   454.0210071835  1982.8193948831  0.0000000000  0.9355476402
  1398.5010000000   453.2006812736  1980.1465741454  0.0000000000  0.9351336443
  1396.0010000000   452.3803640670  1977.4725670950  0.0000000000  0.9347190934
  1393.5010000000   451.5600554904  1974.7973707677  0.0000000000  0.9343039857
  1391.0010000000   450.7397572510  1972.1209879993  0.0000000000  0.9338883205
  1388.5010000000   449.9194681294  1969.4434120687  0.0000000000  0.9334720953
  1386.0010000000   449.0991881022  1966.7646401439  0.0000000000  0.9330553084
  1383.5010000000   448.2789177493  1964.0846713514  0.0000000000  0.9326379581
  1381.0010000000   447.4586564956  1961.4035010347  0.0000000000  0.9322200426
  1378.5010000000   446.6384055379  1958.7211303182  0.0000000000  0.9318015604
  1376.0010000000   445.8181637526  1956.0375527279  0.0000000000  0.9313825094
  1373.5010000000   444.9979312042  1953.3527656618  0.0000000000  0.9309628876
  1371.0010000000   444.1777079748  1950.6667665639  0.0000000000  0.9305426933
  1368.5010000000   443.3574947446  1947.9795548271  0.0000000000  0.9301219251
  1366.0010000000   442.5372916284  1945.2911279827  0.0000000000  0.9297005810
  1363.5010000000   441.7170976006  1942.6014798108  0.0000000000  0.9292786588
  1361.0010000000   440.8969128159  1939.9106079459  0.0000000000  0.9288561567
  1358.5010000000   440.0767386013  1937.2185138604  0.0000000000  0.9284330734
  1356.0010000000   439.2565739886  1934.5251914841  0.0000000000  0.9280094065
  1353.5010000000   438.4364186094  1931.8306366997  0.0000000000  0.9275851541
  1351.0010000000   437.6162732661  1929.1348492236  0.0000000000  0.9271603145
  1348.5010000000   436.7961376267  1926.4378250356  0.0000000000  0.9267348858
  1346.0010000000   435.9760119538  1923.7395620557  0.0000000000  0.9263088661
  1343.5010000000   435.1558959548  1921.0400563659  0.0000000000  0.9258822533
  1341.0010000000   434.3357899295  1918.3393059856  0.0000000000  0.9254550456
  1338.5010000000   433.5156936245  1915.6373070997  0.0000000000  0.9250272410
  1336.0010000000   432.6956079471  1912.9340597065  0.0000000000  0.9245988380
  1333.5010000000   431.8755315422  1910.2295563330  0.0000000000  0.9241698339
  1331.0010000000   431.0554653553  1907.5237970790  0.0000000000  0.9237402271
  1328.5010000000   430.2354092113  1904.8167783361  0.0000000000  0.9233100157
  1326.0010000000   429.4153629556  1902.1084965501  0.0000000000  0.9228791975
  1323.5010000000   428.5953270206  1899.3989500922  0.0000000000  0.9224477707
  1321.0010000000   427.7753007256  1896.6881336433  0.0000000000  0.9220157330
  1318.5010000000   426.9552851072  1893.9760475476  0.0000000000  0.9215830829
  1316.0010000000   426.1352795256  1891.2626865935  0.0000000000  0.9211498179
  1313.5010000000   425.3152839277  1888.5480474951  0.0000000000  0.9207159360
  1311.0010000000   424.4952988430  1885.8321288835  0.0000000000  0.9202814355
  1308.5010000000   423.6753236963  1883.1149257171  0.0000000000  0.9198463138
  1306.0010000000   422.8553590573  1880.3964367334  0.0000000000  0.9194105693
  1303.5010000000   422.0354049534  1877.6766588615  0.0000000000  0.9189741998
  1301.0010000000   421.2154608742  1874.9555872308  0.0000000000  0.9185372030
  1298.5010000000   420.3955268910  1872.2332188862  0.0000000000  0.9180995767
  1296.0010000000   419.5756036534  1869.5095527792  0.0000000000  0.9176613193
  1293.5010000000   418.7556912717  1866.7845860603  0.0000000000  0.9172224285
  1291.0010000000   417.9357887663  1864.0583122403  0.0000000000  0.9167829018
  1288.5010000000   417.1158968489  1861.3307304374  0.0000000000  0.9163427373
  1286.0010000000   416.2960156946  1858.6018379746  0.0000000000  0.9159019329
  1283.5010000000   415.4761449465  1855.8716303882  0.0000000000  0.9154604863
  1281.0010000000   414.6562842715  1853.1401032777  0.0000000000  0.9150183951
  1278.5010000000   413.8364350148  1850.4072578218  0.0000000000  0.9145756578
  1276.0010000000   413.0165957830  1847.6730860565  0.0000000000  0.9141322713
  1273.5010000000   412.1967679619  1844.9375892710  0.0000000000  0.9136882343
  1271.0010000000   411.3769502068  1842.2007596300  0.0000000000  0.9132435437
  1268.5010000000   410.5571433963  1839.4625967020  0.0000000000  0.9127981978
  1266.0010000000   409.7373473315  1836.7230964453  0.0000000000  0.9123521941
  1263.5010000000   408.9175623844  1833.9822567101  0.0000000000  0.9119055306
  1261.0010000000   408.0977878559  1831.2400717507  0.0000000000  0.9114582046
  1258.5010000000   407.2780241644  1828.4965395415  0.0000000000  0.9110102140
  1256.0010000000   406.4582717488  1825.7516581133  0.0000000000  0.9105615567
  1253.5010000000   405.6385299821  1823.0054219129  0.0000000000  0.9101122301
  1251.0010000000   404.8187993499  1820.2578290958  0.0000000000  0.9096622320
  1248.5010000000   403.9990798166  1817.5088760579  0.0000000000  0.9092115601
  1246.0010000000   403.1793708297  1814.7585574442  0.0000000000  0.9087602117
  1243.5010000000   402.3596734844  1812.0068734116  0.0000000000  0.9083081850
  1241.0010000000   401.5399867361  1809.2538169211  0.0000000000  0.9078554769
  1238.5010000000   400.7203111863  1806.4993864417  0.0000000000  0.9074020856
  1236.0010000000   399.9006469196  1803.7435786924  0.0000000000  0.9069480085
  1233.5010000000   399.0809940443  1800.9863904570  0.0000000000  0.9064932432
  1231.0010000000   398.2613521573  1798.2278167802  0.0000000000  0.9060377871
  1228.5010000000   397.4417219526  1795.4678563838  0.0000000000  0.9055816381
  1226.0010000000   396.6221025423  1792.7065026461  0.0000000000  0.9051247933
  1223.5010000000   395.8024946694  1789.9437544211  0.0000000000  0.9046672504
  1221.0010000000   394.9828980322  1787.1796070276  0.0000000000  0.9042090069
  1218.5010000000   394.1633134202  1784.4140594469  0.0000000000  0.9037500607
  1216.0010000000   393.3437395195  1781.6471035466  0.0000000000  0.9032904085
  1213.5010000000   392.5241771708  1778.8787384466  0.0000000000  0.9028300481
  1211.0010000000   391.7046261768  1776.1089597470  0.0000000000  0.9023689770
  1208.5010000000   390.8850874245  1773.3377666960  0.0000000000  0.9019071930
  1206.0010000000   390.0655602386  1770.5651532436  0.0000000000  0.9014446931
  1203.5010000000   389.2460439745  1767.7911134206  0.0000000000  0.9009814744
  1201.0010000000   388.4265401221  1765.0156484669  0.0000000000  0.9005175351
  1198.5010000000   387.6070470377  1762.2387489934  0.0000000000  0.9000528716
  1196.0010000000   386.7875662610  1759.4604163765  0.0000000000  0.8995874821
  1193.5010000000   385.9680972548  1756.6806449388  0.0000000000  0.8991213637
  1191.0010000000   385.1486400353  1753.8994308592  0.0000000000  0.8986545136
  1188.5010000000   384.3291946461  1751.1167703908  0.0000000000  0.8981869291
  1186.0010000000   383.5097611580  1748.3326598611  0.0000000000  0.8977186077
  1183.5010000000   382.6903396691  1745.5470956720  0.0000000000  0.8972495466
  1181.0010000000   381.8709297855  1742.7600725332  0.0000000000  0.8967797428
  1178.5010000000   381.0515321809  1739.9715887669  0.0000000000  0.8963091939
  1176.0010000000   380.2321465176  1737.1816392360  0.0000000000  0.8958378970
  1173.5010000000   379.4127730056  1734.3902206475  0.0000000000  0.8953658493
  1171.0010000000   378.5934113658  1731.5973280240  0.0000000000  0.8948930480
  1168.5010000000   377.7740618651  1728.8029582283  0.0000000000  0.8944194903
  1166.0010000000   376.9547253122  1726.0071099545  0.0000000000  0.8939451738
  1163.5010000000   376.1354004855  1723.2097749493  0.0000000000  0.8934700950
  1161.0010000000   375.3160872260  1720.4109485614  0.0000000000  0.8929942509
  1158.5010000000   374.4967874530  1717.6106332232  0.0000000000  0.8925176396
  1156.0010000000   373.6774990146  1714.8088174349  0.0000000000  0.8920402571
  1153.5010000000   372.8582238846  1712.0055037809  0.0000000000  0.8915621015
  1151.0010000000   372.0389604886  1709.2006826880  0.0000000000  0.8910831689
  1148.5010000000   371.2197098353  1706.3943534024  0.0000000000  0.8906034570
  1146.0010000000   370.4004714345  1703.5865100171  0.0000000000  0.8901229625
  1143.5010000000   369.5812458433  1700.7771501944  0.0000000000  0.8896416827
  1141.0010000000   368.7620331406  1697.9662699364  0.0000000000  0.8891596147
  1138.5010000000   367.9428324250  1695.1538618597  0.0000000000  0.8886767547
  1136.0010000000   367.1236448503  1692.3399256129  0.0000000000  0.8881931006
  1133.5010000000   366.3044695798  1689.5244539895  0.0000000000  0.8877086487
  1131.0010000000   365.4853068196  1686.7074433417  0.0000000000  0.8872233959
  1128.5010000000   364.6661573085  1683.8888918337  0.0000000000  0.8867373397
  1126.0010000000   363.8470213112  1681.0687959819  0.0000000000  0.8862504770
  1123.5010000000   363.0278971227  1678.2471454946  0.0000000000  0.8857628038
  1121.0010000000   362.2087860776  1675.4239405248  0.0000000000  0.8852743175
  1118.5010000000   361.3896885379  1672.5991778567  0.0000000000  0.8847850152
  1116.0010000000   360.5706034030  1669.7728492075  0.0000000000  0.8842948931
  1113.5010000000   359.7515316001  1666.9449532659  0.0000000000  0.8838039484
  1111.0010000000   358.9324730922  1664.1154853717  0.0000000000  0.8833121779
  1108.5010000000   358.1134273807  1661.2844392465  0.0000000000  0.8828195780
  1106.0010000000   357.2943949930  1658.4518121335  0.0000000000  0.8823261457
  1103.5010000000   356.4753759939  1655.6175996547  0.0000000000  0.8818318777
  1101.0010000000   355.6563699895  1652.7817958201  0.0000000000  0.8813367706
  1098.5010000000   354.8373776065  1649.9443981504  0.0000000000  0.8808408212
  1096.0010000000   354.0183980298  1647.1053991468  0.0000000000  0.8803440257
  1093.5010000000   353.1994319551  1644.2647965213  0.0000000000  0.8798463812
  1091.0010000000   352.3804801086  1641.4225880735  0.0000000000  0.8793478846
  1088.5010000000   351.5615412939  1638.5787649050  0.0000000000  0.8788485318
  1086.0010000000   350.7426158210  1635.7333233193  0.0000000000  0.8783483194
  1083.5010000000   349.9237045207  1632.8862614077  0.0000000000  0.8778472447
  1081.0010000000   349.1048063112  1630.0375705880  0.0000000000  0.8773453032
  1078.5010000000   348.2859220944  1627.1872491510  0.0000000000  0.8768424921
  1076.0010000000   347.4670513507  1624.3352904162  0.0000000000  0.8763388076
  1073.5010000000   346.6481945677  1621.4816911843  0.0000000000  0.8758342462
  1071.0010000000   345.8293513022  1618.6264449870  0.0000000000  0.8753288042
  1068.5010000000   345.0105225964  1615.7695505104  0.0000000000  0.8748224785
  1066.0010000000   344.1917076001  1612.9109998148  0.0000000000  0.8743152650
  1063.5010000000   343.3729059874  1610.0507867579  0.0000000000  0.8738071599
  1061.0010000000   342.5541189099  1607.1889103341  0.0000000000  0.8732981600
  1058.5010000000   341.7353461155  1604.3253646095  0.0000000000  0.8727882617
  1056.0010000000   340.9165869154  1601.4601420923  0.0000000000  0.8722774606
  1053.5010000000   340.0978425709  1598.5932420876  0.0000000000  0.8717657538
  1051.0010000000   339.2791119959  1595.7246556562  0.0000000000  0.8712531369
  1048.5010000000   338.4603960506  1592.8543806480  0.0000000000  0.8707396065
  1046.0010000000   337.6416937340  1589.9824083601  0.0000000000  0.8702251582
  1043.5010000000   336.8230064573  1587.1087385235  0.0000000000  0.8697097891
  1041.0010000000   336.0043337741  1584.2333643249  0.0000000000  0.8691934948
  1038.5010000000   335.1856752819  1581.3562790737  0.0000000000  0.8686762714
  1036.0010000000   334.3670310928  1578.4774778570  0.0000000000  0.8681581148
  1033.5010000000   333.5484018294  1575.5969575298  0.0000000000  0.8676390215
  1031.0010000000   332.7297867454  1572.7147101023  0.0000000000  0.8671189871
  1028.5010000000   331.9111865458  1569.8307326624  0.0000000000  0.8665980079
  1026.0010000000   331.0926015056  1566.9450207592  0.0000000000  0.8660760801
  1023.5010000000   330.2740310088  1564.0575667684  0.0000000000  0.8655531993
  1021.0010000000   329.4554754171  1561.1683664834  0.0000000000  0.8650293615
  1018.5010000000   328.6369351334  1558.2774158140  0.0000000000  0.8645045628
  1016.0010000000   327.8184092103  1555.3847058707  0.0000000000  0.8639787986
  1013.5010000000   326.9998986025  1552.4902344519  0.0000000000  0.8634520652
  1011.0010000000   326.1814029165  1549.5939945609  0.0000000000  0.8629243582
  1008.5010000000   325.3629222673  1546.6959809675  0.0000000000  0.8623956733
  1006.0010000000   324.5444572742  1543.7961901974  0.0000000000  0.8618660068
  1003.5010000000   323.7260072197  1540.8946140087  0.0000000000  0.8613353538
  1001.0010000000   322.9075723540  1537.9912475550  0.0000000000  0.8608037101
   998.5010000000   322.0891529715  1535.0860861161  0.0000000000  0.8602710717
   996.0010000000   321.2707494109  1532.1791250987  0.0000000000  0.8597374343
   993.5010000000   320.4523611433  1529.2703567954  0.0000000000  0.8592027932
   991.0010000000   319.6339876913  1526.3597736425  0.0000000000  0.8586671435
   988.5010000000   318.8156304444  1523.4473746851  0.0000000000  0.8581304818
   986.0010000000   317.9972890169  1520.5331526226  0.0000000000  0.8575928032
   983.5010000000   317.1789630741  1517.6171002988  0.0000000000  0.8570541029
   981.0010000000   316.3606532353  1514.6992139222  0.0000000000  0.8565143769
   978.5010000000   315.5423588123  1511.7794850056  0.0000000000  0.8559736200
   976.0010000000   314.7240805207  1508.8579100331  0.0000000000  0.8554318281
   973.5010000000   313.9058182223  1505.9344824099  0.0000000000  0.8548889964
   971.0010000000   313.0875718304  1503.0091956869  0.0000000000  0.8543451201
   968.5010000000   312.2693417563  1500.0820451607  0.0000000000  0.8538001948
   966.0010000000   311.4511275665  1497.1530230704  0.0000000000  0.8532542153
   963.5010000000   310.6329293276  1494.2221234057  0.0000000000  0.8527071770
   961.0010000000   309.8147476016  1491.2893418966  0.0000000000  0.8521590754
   958.5010000000   308.9965825546  1488.3546728206  0.0000000000  0.8516099056
   956.0010000000   308.1784335185  1485.4181074236  0.0000000000  0.8510596623
   953.5010000000   307.3603012087  1482.4796418778  0.0000000000  0.8505083411
   951.0010000000   306.5421855064  1479.5392693247  0.0000000000  0.8499559369
   948.5010000000   305.7240863474  1476.5969830625  0.0000000000  0.8494024446
   946.0010000000   304.9060037219  1473.6527765462  0.0000000000  0.8488478591
   943.5010000000   304.0879376751  1470.7066433882  0.0000000000  0.8482921754
   941.0010000000   303.2698887439  1467.7585789354  0.0000000000  0.8477353888
   938.5010000000   302.4518562069  1464.8085739598  0.0000000000  0.8471774935
   936.0010000000   301.6338407112  1461.8566241264  0.0000000000  0.8466184848
   933.5010000000   300.8158425202  1458.9027236801  0.0000000000  0.8460583576
   931.0010000000   299.9978615180  1455.9468654560  0.0000000000  0.8454971065
   928.5010000000   299.1798972140  1452.9890408902  0.0000000000  0.8449347260
   926.0010000000   298.3619504753  1450.0292462886  0.0000000000  0.8443712111
   923.5010000000   297.5440204955  1447.0674718595  0.0000000000  0.8438065561
   921.0010000000   296.7261082545  1444.1037142371  0.0000000000  0.8432407560
   918.5010000000   295.9082134948  1441.1379655339  0.0000000000  0.8426738053
   916.0010000000   295.0903364495  1438.1702195961  0.0000000000  0.8421056985
   913.5010000000   294.2724761263  1435.2004657787  0.0000000000  0.8415364294
   911.0010000000   293.4546341628  1432.2287029413  0.0000000000  0.8409659936
   908.5010000000   292.6368096884  1429.2549207924  0.0000000000  0.8403943848
   906.0010000000   291.8190027513  1426.2791123311  0.0000000000  0.8398215973
   903.5010000000   291.0012143097  1423.3012738267  0.0000000000  0.8392476260
   901.0010000000   290.1834432601  1420.3213939963  0.0000000000  0.8386724644
   898.5010000000   289.3656902605  1417.3394679269  0.0000000000  0.8380961072
   896.0010000000   288.5479551844  1414.3554878002  0.0000000000  0.8375185483
   893.5010000000   287.7302388115  1411.3694490609  0.0000000000  0.8369397824
   891.0010000000   286.9125403007  1408.3813411893  0.0000000000  0.8363598030
   888.5010000000   286.0948597210  1405.3911569379  0.0000000000  0.8357786041
   886.0010000000   285.2771980423  1402.3988923105  0.0000000000  0.8351961803
   883.5010000000   284.4595546245  1399.4045373736  0.0000000000  0.8346125250
   881.0010000000   283.6419297320  1396.4080854542  0.0000000000  0.8340276324
   878.5010000000   282.8243236947  1393.4095300716  0.0000000000  0.8334414964
   876.0010000000   282.0067360785  1390.4088618954  0.0000000000  0.8328541105
   873.5010000000   281.1891673490  1387.4060748437  0.0000000000  0.8322654687
   871.0010000000   280.3716176241  1384.4011615116  0.0000000000  0.8316755649
   868.5010000000   279.5540866789  1381.3941131818  0.0000000000  0.8310843923
   866.0010000000   278.7365747716  1378.3849228616  0.0000000000  0.8304919448
   863.5010000000   277.9190818193  1375.3735822518  0.0000000000  0.8298982157
   861.0010000000   277.1016082203  1372.3600847738  0.0000000000  0.8293031990
   858.5010000000   276.2841540338  1369.3444225479  0.0000000000  0.8287068879
   856.0010000000   275.4667189838  1366.3265864040  0.0000000000  0.8281092756
   853.5010000000   274.6493032769  1363.3065688970  0.0000000000  0.8275103556
   851.0010000000   273.8319071916  1360.2843627963  0.0000000000  0.8269101214
   848.5010000000   273.0145306745  1357.2599595895  0.0000000000  0.8263085659
   846.0010000000   272.1971737483  1354.2333509885  0.0000000000  0.8257056825
   843.5010000000   271.3798369138  1351.2045304232  0.0000000000  0.8251014646
   841.0010000000   270.5625195392  1348.1734870685  0.0000000000  0.8244959047
   838.5010000000   269.7452226793  1345.1402162963  0.0000000000  0.8238889965
   836.0010000000   268.9279454574  1342.1047062568  0.0000000000  0.8232807322
   833.5010000000   268.1106886802  1339.0669512897  0.0000000000  0.8226711055
   831.0010000000   267.2934516340  1336.0269400265  0.0000000000  0.8220601084
   828.5010000000   266.4762352806  1332.9846672716  0.0000000000  0.8214477344
   826.0010000000   265.6590394653  1329.9401236173  0.0000000000  0.8208339762
   823.5010000000   264.8418637211  1326.8932984282  0.0000000000  0.8202188258
   821.0010000000   264.0247088513  1323.8441857437  0.0000000000  0.8196022766
   818.5010000000   263.2075745541  1320.7927754220  0.0000000000  0.8189843207
   816.0010000000   262.3904614001  1317.7390605158  0.0000000000  0.8183649509
   813.5010000000   261.5733688640  1314.6830299200  0.0000000000  0.8177441593
   811.0010000000   260.7562972925  1311.6246757252  0.0000000000  0.8171219384
   808.5010000000   259.9392467256  1308.5639888110  0.0000000000  0.8164982804
   806.0010000000   259.1222176792  1305.5009617765  0.0000000000  0.8158731779
   803.5010000000   258.3052091995  1302.4355816449  0.0000000000  0.8152466222
   801.0010000000   257.4882227541  1299.3678444560  0.0000000000  0.8146186065
   798.5010000000   256.6712575684  1296.2977377701  0.0000000000  0.8139891221
   796.0010000000   255.8543137361  1293.2252523380  0.0000000000  0.8133581611
   793.5010000000   255.0373922107  1290.1503820783  0.0000000000  0.8127257158
   791.0010000000   254.2204917271  1287.0731124915  0.0000000000  0.8120917772
   788.5010000000   253.4036138040  1283.9934394910  0.0000000000  0.8114563381
   786.0010000000   252.5867573671  1280.9113491506  0.0000000000  0.8108193891
   783.5010000000   251.7699229707  1277.8268336108  0.0000000000  0.8101809224
   781.0010000000   250.9531108795  1274.7398838512  0.0000000000  0.8095409294
   778.5010000000   250.1363214524  1271.6504911372  0.0000000000  0.8088994019
   776.0010000000   249.3195540079  1268.5586427256  0.0000000000  0.8082563307
   773.5010000000   248.5028094785  1265.4643319054  0.0000000000  0.8076117077
   771.0010000000   247.6860873820  1262.3675465361  0.0000000000  0.8069655236
   768.5010000000   246.8693877167  1259.2682762179  0.0000000000  0.8063177695
   766.0010000000   246.0527113309  1256.1665137041  0.0000000000  0.8056684371
   763.5010000000   245.2360576733  1253.0622463575  0.0000000000  0.8050175168
   761.0010000000   244.4194270465  1249.9554647041  0.0000000000  0.8043649997
   758.5010000000   243.6028198544  1246.8461595805  0.0000000000  0.8037108769
   756.0010000000   242.7862358611  1243.7343193077  0.0000000000  0.8030551388
   753.5010000000   241.9696749393  1240.6199325372  0.0000000000  0.8023977759
   751.0010000000   241.1531378083  1237.5029910687  0.0000000000  0.8017387792
   748.5010000000   240.3366245531  1234.3834842029  0.0000000000  0.8010781392
   746.0010000000   239.5201350004  1231.2614001699  0.0000000000  0.8004158460
   743.5010000000   238.7036690896  1228.1367275429  0.0000000000  0.7997518899
   741.0010000000   237.8872276025  1225.0094580371  0.0000000000  0.7990862616
   738.5010000000   237.0708099697  1221.8795781073  0.0000000000  0.7984189507
   736.0010000000   236.2544164681  1218.7470773617  0.0000000000  0.7977499472
   733.5010000000   235.4380474871  1215.6119457551  0.0000000000  0.7970792415
   731.0010000000   234.6217028058  1212.4741708109  0.0000000000  0.7964068230
   728.5010000000   233.8053830443  1209.3337431945  0.0000000000  0.7957326820
   726.0010000000   232.9890878568  1206.1906497665  0.0000000000  0.7950568076
   723.5010000000   232.1728177380  1203.0448805311  0.0000000000  0.7943791898
   721.0010000000   231.3565725839  1199.8964230937  0.0000000000  0.7936998179
   718.5010000000   230.5403524141  1196.7452654406  0.0000000000  0.7930186810
   716.0010000000   229.7241577278  1193.5913973154  0.0000000000  0.7923357689
   713.5010000000   228.9079884344  1190.4348060896  0.0000000000  0.7916510703
   711.0010000000   228.0918445708  1187.2754795283  0.0000000000  0.7909645744
   708.5010000000   227.2757263015  1184.1134057915  0.0000000000  0.7902762701
   706.0010000000   226.4596342703  1180.9485748004  0.0000000000  0.7895861467
   703.5010000000   225.6435678406  1177.7809714112  0.0000000000  0.7888941922
   701.0010000000   224.8275275650  1174.6105849890  0.0000000000  0.7882003956
   698.5010000000   224.0115134251  1171.4374025816  0.0000000000  0.7875047453
   696.0010000000   223.1955255376  1168.2614116564  0.0000000000  0.7868072297
   693.5010000000   222.3795645013  1165.0826014549  0.0000000000  0.7861078375
   691.0010000000   221.5636300074  1161.9009575780  0.0000000000  0.7854065563
   688.5010000000   220.7477222352  1158.7164674178  0.0000000000  0.7847033744
   686.0010000000   219.9318415025  1155.5291188004  0.0000000000  0.7839982798
   683.5010000000   219.1159879226  1152.3388986436  0.0000000000  0.7832912602
   681.0010000000   218.3001614087  1149.1457929705  0.0000000000  0.7825823032
   678.5010000000   217.4843623621  1145.9497896004  0.0000000000  0.7818713965
   676.0010000000   216.6685909859  1142.7508754650  0.0000000000  0.7811585276
   673.5010000000   215.8528469504  1139.5490352888  0.0000000000  0.7804436835
   671.0010000000   215.0371310958  1136.3442582711  0.0000000000  0.7797268518
   668.5010000000   214.2214430541  1133.1365287491  0.0000000000  0.7790080192
   666.0010000000   213.4057832884  1129.9258342059  0.0000000000  0.7782871728
   663.5010000000   212.5901520764  1126.7121612765  0.0000000000  0.7775642996
   661.0010000000   211.7745488449  1123.4954931188  0.0000000000  0.7768393855
   658.5010000000   210.9589745219  1120.2758186834  0.0000000000  0.7761124178
   656.0010000000   210.1434291868  1117.0531234520  0.0000000000  0.7753833827
   653.5010000000   209.3279127484  1113.8273921033  0.0000000000  0.7746522661
   651.0010000000   208.5124249501  1110.5986085276  0.0000000000  0.7739190539
   648.5010000000   207.6969670248  1107.3667623837  0.0000000000  0.7731837328
   646.0010000000   206.8815383847  1104.1318359890  0.0000000000  0.7724462881
   643.5010000000   206.0661392752  1100.8938148259  0.0000000000  0.7717067053
   641.0010000000   205.2507701112  1097.6526849150  0.0000000000  0.7709649702
   638.5010000000   204.4354311503  1094.4084315193  0.0000000000  0.7702210682
   636.0010000000   203.6201221732  1091.1610378622  0.0000000000  0.7694749840
   633.5010000000   202.8048434655  1087.9104890343  0.0000000000  0.7687267028
   631.0010000000   201.9895954898  1084.6567706925  0.0000000000  0.7679762097
   628.5010000000   201.1743779186  1081.3998651961  0.0000000000  0.7672234889
   626.0010000000   200.3591915773  1078.1397593615  0.0000000000  0.7664685254
   623.5010000000   199.5440361865  1074.8764354437  0.0000000000  0.7657113033
   621.0010000000   198.7289119790  1071.6098775921  0.0000000000  0.7649518066
   618.5010000000   197.9138193757  1068.3400705616  0.0000000000  0.7641900196
   616.0010000000   197.0987583518  1065.0669971636  0.0000000000  0.7634259259
   613.5010000000   196.2837290782  1061.7906408397  0.0000000000  0.7626595091
   611.0010000000   195.4687319228  1058.5109856632  0.0000000000  0.7618907528
   608.5010000000   194.6537671348  1055.2280150738  0.0000000000  0.7611196404
   606.0010000000   193.8388345369  1051.9417106274  0.0000000000  0.7603461545
   603.5010000000   193.0239347848  1048.6520570741  0.0000000000  0.7595702784
   601.0010000000   192.2090677999  1045.3590360348  0.0000000000  0.7587919947
   598.5010000000   191.3942337154  1042.0626298149  0.0000000000  0.7580112856
   596.0010000000   190.5794328765  1038.7628214053  0.0000000000  0.7572281336
   593.5010000000   189.7646658405  1035.4595944855  0.0000000000  0.7564425211
   591.0010000000   188.9499321458  1032.1529284287  0.0000000000  0.7556544294
   588.5010000000   188.1352324788  1028.8428070828  0.0000000000  0.7548638406
   586.0010000000   187.3205668246  1025.5292112696  0.0000000000  0.7540707358
   583.5010000000   186.5059353959  1022.2121225507  0.0000000000  0.7532750963
   581.0010000000   185.6913386332  1018.8915232298  0.0000000000  0.7524769034
   578.5010000000   184.8767765993  1015.5673938835  0.0000000000  0.7516761377
   576.0010000000   184.0622495924  1012.2397158570  0.0000000000  0.7508727797
   573.5010000000   183.2477578457  1008.9084700357  0.0000000000  0.7500668099
   571.0010000000   182.4333015321  1005.5736368618  0.0000000000  0.7492582082
   568.5010000000   181.6188807694  1002.2351963497  0.0000000000  0.7484469544
   566.0010000000   180.8044962203   998.8931305474  0.0000000000  0.7476330285
   563.5010000000   179.9901476044   995.5474174274  0.0000000000  0.7468164094
   561.0010000000   179.1758351961   992.1980370278  0.0000000000  0.7459970762
   558.5010000000   178.3615598199   988.8449714423  0.0000000000  0.7451750084
   556.0010000000   177.5473210833   985.4881975400  0.0000000000  0.7443501838
   553.5010000000   176.7331194503   982.1276954980  0.0000000000  0.7435225811
   551.0010000000   175.9189553567   978.7634451590  0.0000000000  0.7426921784
   548.5010000000   175.1048289239   975.3954248445  0.0000000000  0.7418589534
   546.0010000000   174.2907402592   972.0236125863  0.0000000000  0.7410228836
   543.5010000000   173.4766897490   968.6479873409  0.0000000000  0.7401839461
   541.0010000000   172.6626777715   965.2685277979  0.0000000000  0.7393421181
   538.5010000000   171.8487044147   961.8852112045  0.0000000000  0.7384973761
   536.0010000000   171.0347700580   958.4980157759  0.0000000000  0.7376496964
   533.5010000000   170.2208748027   955.1069183253  0.0000000000  0.7367990550
   531.0010000000   169.4070190497   951.7118966626  0.0000000000  0.7359454276
   528.5010000000   168.5932032164   948.3129284174  0.0000000000  0.7350887900
   526.0010000000   167.7794274605   944.9099898779  0.0000000000  0.7342291169
   523.5010000000   166.9656919707   941.5030571984  0.0000000000  0.7333663832
   521.0010000000   166.1519972509   938.0921075895  0.0000000000  0.7325005635
   518.5010000000   165.3383432852   934.6771158126  0.0000000000  0.7316316315
   516.0010000000   164.5247306625   931.2580588942  0.0000000000  0.7307595613
   513.5010000000   163.7111594662   927.8349114591  0.0000000000  0.7298843261
   511.0010000000   162.8976303906   924.4076504222  0.0000000000  0.7290058993
   508.5010000000   162.0841430894   920.9762480277  0.0000000000  0.7281242531
   506.0010000000   161.2706986625   917.5406823255  0.0000000000  0.7272393604
   503.5010000000   160.4572966383   914.1009244372  0.0000000000  0.7263511925
   501.0010000000   159.6439379950   910.6569513106  0.0000000000  0.7254597216
   498.5010000000   158.8306224369   907.2087341960  0.0000000000  0.7245649182
   496.0010000000   158.0173508487   903.7562490347  0.0000000000  0.7236667537
   493.5010000000   157.2041234019   900.2994684317  0.0000000000  0.7227651983
   491.0010000000   156.3909401105   896.8383639947  0.0000000000  0.7218602215
   488.5010000000   155.5778016392   893.3729097751  0.0000000000  0.7209517934
   486.0010000000   154.7647082380   889.9030777277  0.0000000000  0.7200398829
   483.5010000000   153.9516605498   886.4288411489  0.0000000000  0.7191244589
   481.0010000000   153.1386582952   882.9501690482  0.0000000000  0.7182054891
   478.5010000000   152.3257023945   879.4670352170  0.0000000000  0.7172829419
   476.0010000000   151.5127928641   875.9794092236  0.0000000000  0.7163567840
   473.5010000000   150.6999304025   872.4872631995  0.0000000000  0.7154269829
   471.0010000000   149.8871150899   868.9905662562  0.0000000000  0.7144935044
   468.5010000000   149.0743474411   865.4892889974  0.0000000000  0.7135563146
   466.0010000000   148.2616278916   861.9834013078  0.0000000000  0.7126153790
   463.5010000000   147.4489565519   858.4728712826  0.0000000000  0.7116706621
   461.0010000000   146.6363339880   854.9576685876  0.0000000000  0.7107221284
   458.5010000000   145.8237607134   851.4377622660  0.0000000000  0.7097697418
   456.0010000000   145.0112369472   847.9131196773  0.0000000000  0.7088134654
   453.5010000000   144.1987633845   844.3837098320  0.0000000000  0.7078532623
   451.0010000000   143.3863399437   840.8494979428  0.0000000000  0.7068890940
   448.5010000000   142.5739675393   837.3104531235  0.0000000000  0.7059209227
   446.0010000000   141.7616463319   833.7665407714  0.0000000000  0.7049487089
   443.5010000000   140.9493767445   830.2177269780  0.0000000000  0.7039724132
   441.0010000000   140.1371594676   826.6639785519  0.0000000000  0.7029919954
   438.5010000000   139.3249944833   823.1052587393  0.0000000000  0.7020074143
   436.0010000000   138.5128825570   819.5415337439  0.0000000000  0.7010186287
   433.5010000000   137.7008242597   815.9727684419  0.0000000000  0.7000255965
   431.0010000000   136.8888199835   812.3989264366  0.0000000000  0.6990282749
   428.5010000000   136.0768699578   808.8199701131  0.0000000000  0.6980266201
   426.0010000000   135.2649747453   805.2358628142  0.0000000000  0.6970205878
   423.5010000000   134.4531350079   801.6465678079  0.0000000000  0.6960101335
   421.0010000000   133.6413512800   798.0520472736  0.0000000000  0.6949952116
   418.5010000000   132.8296237475   794.4522613082  0.0000000000  0.6939757752
   416.0010000000   132.0179529764   790.8471711407  0.0000000000  0.6929517772
   413.5010000000   131.2063396833   787.2367381144  0.0000000000  0.6919231700
   411.0010000000   130.3947845128   783.6209226863  0.0000000000  0.6908899050
   408.5010000000   129.5832873560   779.9996813713  0.0000000000  0.6898519318
   406.0010000000   128.7718494654   776.3729761626  0.0000000000  0.6888092010
   403.5010000000   127.9604709053   772.7407631456  0.0000000000  0.6877616607
   401.0010000000   127.1491526579   769.1030018939  0.0000000000  0.6867092594
   398.5010000000   126.3378947927   765.4596472622  0.0000000000  0.6856519433
   396.0010000000   125.5266983211   761.8106576876  0.0000000000  0.6845896592
   393.5010000000   124.7155633829   758.1559870346  0.0000000000  0.6835223516
   391.0010000000   123.9044910834   754.4955928464  0.0000000000  0.6824499654
   388.5010000000   123.0934816976   750.8294282419  0.0000000000  0.6813724434
   386.0010000000   122.2825355995   747.1574460797  0.0000000000  0.6802897274
   383.5010000000   121.4716539424   743.4796020380  0.0000000000  0.6792017593
   381.0010000000   120.6608371161   739.7958476113  0.0000000000  0.6781084790
   378.5010000000   119.8500856624   736.1061342358  0.0000000000  0.6770098253
   376.0010000000   119.0394005101   732.4104143507  0.0000000000  0.6759057366
   373.5010000000   118.2287818998   728.7086364826  0.0000000000  0.6747961490
   371.0010000000   117.4182309347   725.0007523025  0.0000000000  0.6736809989
   368.5010000000   116.6077478613   721.2867087547  0.0000000000  0.6725602200
   366.0010000000   115.7973338242   717.5664560671  0.0000000000  0.6714337461
   363.5010000000   114.9869893766   713.8399409143  0.0000000000  0.6703015091
   361.0010000000   114.1767149425   710.1071085039  0.0000000000  0.6691634392
   358.5010000000   113.3665116864   706.3679065693  0.0000000000  0.6680194663
   356.0010000000   112.5563800531   702.6222786215  0.0000000000  0.6668695181
   353.5010000000   111.7463208534   698.8701689325  0.0000000000  0.6657135212
   351.0010000000   110.9363348666   695.1115206818  0.0000000000  0.6645514008
   348.5010000000   110.1264230744   691.3462770209  0.0000000000  0.6633830809
   346.0010000000   109.3165860683   687.5743782969  0.0000000000  0.6622084834
   343.5010000000   108.5068244967   683.7957640986  0.0000000000  0.6610275289
   341.0010000000   107.6971397004   680.0103762101  0.0000000000  0.6598401370
   338.5010000000   106.8875321122   676.2181511097  0.0000000000  0.6586462247
   336.0010000000   106.0780027152   672.4190267567  0.0000000000  0.6574457078
   333.5010000000   105.2685522633   668.6129389177  0.0000000000  0.6562385004
   331.0010000000   104.4591817166   664.7998231826  0.0000000000  0.6550245147
   328.5010000000   103.6498920727   660.9796141482  0.0000000000  0.6538036614
   326.0010000000   102.8406844009   657.1522455510  0.0000000000  0.6525758492
   323.5010000000   102.0315590969   653.3176467062  0.0000000000  0.6513409840
   321.0010000000   101.2225176824   649.4757509960  0.0000000000  0.6500989713
   318.5010000000   100.4135608862   645.6264867518  0.0000000000  0.6488497134
   316.0010000000    99.6046896635   641.7697820462  0.0000000000  0.6475931107
   313.5010000000    98.7959052298   637.9055648331  0.0000000000  0.6463290619
   311.0010000000    97.9872083402   634.0337594665  0.0000000000  0.6450574627


==> anc/s88h_18-PCE153/s88h_18-PCE153-eos6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2568.1500476318  7240.3503910134  0.0000000000  1.4335150220
  7798.5010000000  2564.0184188075  7231.6288241569  0.0000000000  1.4329440387
  7786.0010000000  2559.8868125810  7222.9037896670  0.0000000000  1.4323723694
  7773.5010000000  2555.7552213999  7214.1752645413  0.0000000000  1.4318000110
  7761.0010000000  2551.6236463999  7205.4432440911  0.0000000000  1.4312269618
  7748.5010000000  2547.4920930626  7196.7077327976  0.0000000000  1.4306532206
  7736.0010000000  2543.3605540528  7187.9687080181  0.0000000000  1.4300787844
  7723.5010000000  2539.2290349709  7179.2261744373  0.0000000000  1.4295036521
  7711.0010000000  2535.0975329054  7170.4801187103  0.0000000000  1.4289278211
  7698.5010000000  2530.9660492912  7161.7305366617  0.0000000000  1.4283512898
  7686.0010000000  2526.8345813560  7152.9774151805  0.0000000000  1.4277740558
  7673.5010000000  2522.7031349222  7144.2207593382  0.0000000000  1.4271961179
  7661.0010000000  2518.5717073416  7135.4605562362  0.0000000000  1.4266174736
  7648.5010000000  2514.4402960435  7126.6967931039  0.0000000000  1.4260381206
  7636.0010000000  2510.3089027776  7117.9294663051  0.0000000000  1.4254580571
  7623.5010000000  2506.1775251128  7109.1585633045  0.0000000000  1.4248772808
  7611.0010000000  2502.0461691600  7100.3840896772  0.0000000000  1.4242957904
  7598.5010000000  2497.9148283851  7091.6060241187  0.0000000000  1.4237135830
  7586.0010000000  2493.7835090175  7082.8243724104  0.0000000000  1.4231306573
  7573.5010000000  2489.6522088894  7074.0391224677  0.0000000000  1.4225470110
  7561.0010000000  2485.5209259109  7065.2502623351  0.0000000000  1.4219626417
  7548.5010000000  2481.3896622754  7056.4577891406  0.0000000000  1.4213775476
  7536.0010000000  2477.2584160323  7047.6616911663  0.0000000000  1.4207917263
  7523.5010000000  2473.1271853087  7038.8619568244  0.0000000000  1.4202051755
  7511.0010000000  2468.9959766899  7030.0585925192  0.0000000000  1.4196178939
  7498.5010000000  2464.8647884266  7021.2515868790  0.0000000000  1.4190298792
  7486.0010000000  2460.7336146676  7012.4409197463  0.0000000000  1.4184411283
  7473.5010000000  2456.6024621838  7003.6265978501  0.0000000000  1.4178516402
  7461.0010000000  2452.4713294432  6994.8086101881  0.0000000000  1.4172614124
  7448.5010000000  2448.3402149915  6985.9869458891  0.0000000000  1.4166704424
  7436.0010000000  2444.2091174521  6977.1615942133  0.0000000000  1.4160787281
  7423.5010000000  2440.0780396792  6968.3325534305  0.0000000000  1.4154862674
  7411.0010000000  2435.9469804358  6959.4998130412  0.0000000000  1.4148930582
  7398.5010000000  2431.8159427053  6950.6633715413  0.0000000000  1.4142990985
  7386.0010000000  2427.6849253901  6941.8232186719  0.0000000000  1.4137043860
  7373.5010000000  2423.5539233378  6932.9793354579  0.0000000000  1.4131089177
  7361.0010000000  2419.4229397490  6924.1317207685  0.0000000000  1.4125126918
  7348.5010000000  2415.2919778808  6915.2803735753  0.0000000000  1.4119157066
  7336.0010000000  2411.1610369306  6906.4252841260  0.0000000000  1.4113179596
  7323.5010000000  2407.0301120618  6897.5664339825  0.0000000000  1.4107194479
  7311.0010000000  2402.8992067488  6888.7038224919  0.0000000000  1.4101201697
  7298.5010000000  2398.7683245224  6879.8374491039  0.0000000000  1.4095201232
  7286.0010000000  2394.6374566840  6870.9672869835  0.0000000000  1.4089193048
  7273.5010000000  2390.5066110150  6862.0933446430  0.0000000000  1.4083177134
  7261.0010000000  2386.3757871629  6853.2156131061  0.0000000000  1.4077153464
  7248.5010000000  2382.2449807731  6844.3340747569  0.0000000000  1.4071122011
  7236.0010000000  2378.1141916641  6835.4487209096  0.0000000000  1.4065082749
  7223.5010000000  2373.9834278701  6826.5595605282  0.0000000000  1.4059035667
  7211.0010000000  2369.8526771422  6817.6665588982  0.0000000000  1.4052980723
  7198.5010000000  2365.7219517230  6808.7697339877  0.0000000000  1.4046917911
  7186.0010000000  2361.5912436038  6799.8690601318  0.0000000000  1.4040847196
  7173.5010000000  2357.4605570391  6790.9645380442  0.0000000000  1.4034768560
  7161.0010000000  2353.3298882554  6782.0561511033  0.0000000000  1.4028681972
  7148.5010000000  2349.1992416520  6773.1439002775  0.0000000000  1.4022587415
  7136.0010000000  2345.0686136210  6764.2277692307  0.0000000000  1.4016484859
  7123.5010000000  2340.9380087066  6755.3077591870  0.0000000000  1.4010374286
  7111.0010000000  2336.8074194457  6746.3838454073  0.0000000000  1.4004255661
  7098.5010000000  2332.6768545589  6737.4560380766  0.0000000000  1.3998128971
  7086.0010000000  2328.5463067597  6728.5243127583  0.0000000000  1.3991994180
  7073.5010000000  2324.4157808977  6719.5886712126  0.0000000000  1.3985851272
  7061.0010000000  2320.2852778786  6710.6491066466  0.0000000000  1.3979700222
  7048.5010000000  2316.1547906970  6701.7055951020  0.0000000000  1.3973540994
  7036.0010000000  2312.0243284244  6692.7581473921  0.0000000000  1.3967373576
  7023.5010000000  2307.8938842319  6683.8067398632  0.0000000000  1.3961197933
  7011.0010000000  2303.7634633464  6674.8513749438  0.0000000000  1.3955014046
  6998.5010000000  2299.6330591318  6665.8920293086  0.0000000000  1.3948821881
  6986.0010000000  2295.5026769755  6656.9287056689  0.0000000000  1.3942621418
  6973.5010000000  2291.3723183591  6647.9613982382  0.0000000000  1.3936412635
  6961.0010000000  2287.2419769270  6638.9900841736  0.0000000000  1.3930195495
  6948.5010000000  2283.1116582999  6630.0147666004  0.0000000000  1.3923969980
  6936.0010000000  2278.9813602615  6621.0354315877  0.0000000000  1.3917736062
  6923.5010000000  2274.8510846358  6612.0520739485  0.0000000000  1.3911493715
  6911.0010000000  2270.7208293886  6603.0646800679  0.0000000000  1.3905242910
  6898.5010000000  2266.5905925846  6594.0732365012  0.0000000000  1.3898983618
  6886.0010000000  2262.4603802378  6585.0777470749  0.0000000000  1.3892715820
  6873.5010000000  2258.3301905789  6576.0781986382  0.0000000000  1.3886439486
  6861.0010000000  2254.2000180233  6567.0745696760  0.0000000000  1.3880154582
  6848.5010000000  2250.0698688339  6558.0668644567  0.0000000000  1.3873861088
  6836.0010000000  2245.9397415222  6549.0550703185  0.0000000000  1.3867558976
  6823.5010000000  2241.8096346992  6540.0391747713  0.0000000000  1.3861248215
  6811.0010000000  2237.6795509674  6531.0191740000  0.0000000000  1.3854928782
  6798.5010000000  2233.5494852322  6521.9950473383  0.0000000000  1.3848600640
  6786.0010000000  2229.4194441657  6512.9667997874  0.0000000000  1.3842263772
  6773.5010000000  2225.2894267426  6503.9344194978  0.0000000000  1.3835918148
  6761.0010000000  2221.1594281654  6494.8978863198  0.0000000000  1.3829563733
  6748.5010000000  2217.0294514890  6485.8571972373  0.0000000000  1.3823200502
  6736.0010000000  2212.8994998458  6476.8123493754  0.0000000000  1.3816828432
  6723.5010000000  2208.7695687355  6467.7633231035  0.0000000000  1.3810447486
  6711.0010000000  2204.6396576283  6458.7101074369  0.0000000000  1.3804057636
  6698.5010000000  2200.5097699374  6449.6526999977  0.0000000000  1.3797658857
  6686.0010000000  2196.3799053150  6440.5910901250  0.0000000000  1.3791251119
  6673.5010000000  2192.2500596785  6431.5252589152  0.0000000000  1.3784834387
  6661.0010000000  2188.1202405505  6422.4552128985  0.0000000000  1.3778408643
  6648.5010000000  2183.9904402187  6413.3809251109  0.0000000000  1.3771973844
  6636.0010000000  2179.8606663819  6404.3024024008  0.0000000000  1.3765529974
  6623.5010000000  2175.7309115477  6395.2196181859  0.0000000000  1.3759076991
  6611.0010000000  2171.6011797851  6386.1325712559  0.0000000000  1.3752614870
  6598.5010000000  2167.4714714395  6377.0412521746  0.0000000000  1.3746143582
  6586.0010000000  2163.3417869555  6367.9456516818  0.0000000000  1.3739663096
  6573.5010000000  2159.2121230864  6358.8457523397  0.0000000000  1.3733173378
  6561.0010000000  2155.0824842759  6349.7415536105  0.0000000000  1.3726674404
  6548.5010000000  2150.9528674864  6340.6330384254  0.0000000000  1.3720166137
  6536.0010000000  2146.8232735748  6331.5201982546  0.0000000000  1.3713648548
  6523.5010000000  2142.6936997287  6322.4030164233  0.0000000000  1.3707121601
  6511.0010000000  2138.5641545456  6313.2815014082  0.0000000000  1.3700585278
  6498.5010000000  2134.4346278906  6304.1556202700  0.0000000000  1.3694039532
  6486.0010000000  2130.3051248016  6295.0253735354  0.0000000000  1.3687484338
  6473.5010000000  2126.1756466471  6285.8907535870  0.0000000000  1.3680919667
  6461.0010000000  2122.0461911535  6276.7517447046  0.0000000000  1.3674345484
  6448.5010000000  2117.9167599036  6267.6083396524  0.0000000000  1.3667761757
  6436.0010000000  2113.7873545794  6258.4605313739  0.0000000000  1.3661168458
  6423.5010000000  2109.6579657871  6249.3082882186  0.0000000000  1.3654565539
  6411.0010000000  2105.5286066140  6240.1516283104  0.0000000000  1.3647952988
  6398.5010000000  2101.3992678972  6230.9905204069  0.0000000000  1.3641330757
  6386.0010000000  2097.2699554723  6221.8249664766  0.0000000000  1.3634698822
  6373.5010000000  2093.1406678457  6212.6549521853  0.0000000000  1.3628057148
  6361.0010000000  2089.0113999474  6203.4804551947  0.0000000000  1.3621405693
  6348.5010000000  2084.8821579263  6194.3014780398  0.0000000000  1.3614744433
  6336.0010000000  2080.7529406351  6185.1180070024  0.0000000000  1.3608073332
  6323.5010000000  2076.6237470474  6175.9300285782  0.0000000000  1.3601392355
  6311.0010000000  2072.4945762575  6166.7375294773  0.0000000000  1.3594701465
  6298.5010000000  2068.3654311510  6157.5405048012  0.0000000000  1.3588000633
  6286.0010000000  2064.2363110474  6148.3389416652  0.0000000000  1.3581289824
  6273.5010000000  2060.1072153875  6139.1328274000  0.0000000000  1.3574569001
  6261.0010000000  2055.9781437325  6129.9221495517  0.0000000000  1.3567838129
  6248.5010000000  2051.8490957646  6120.7068958826  0.0000000000  1.3561097171
  6236.0010000000  2047.7200712871  6111.4870543709  0.0000000000  1.3554346093
  6223.5010000000  2043.5910738611  6102.2626213398  0.0000000000  1.3547584864
  6211.0010000000  2039.4620998831  6093.0335770568  0.0000000000  1.3540813442
  6198.5010000000  2035.3331531452  6083.7999182627  0.0000000000  1.3534031799
  6186.0010000000  2031.2042302965  6074.5616256765  0.0000000000  1.3527239891
  6173.5010000000  2027.0753317445  6065.3186883630  0.0000000000  1.3520437684
  6161.0010000000  2022.9464580175  6056.0710956051  0.0000000000  1.3513625141
  6148.5010000000  2018.8176097644  6046.8188369046  0.0000000000  1.3506802227
  6136.0010000000  2014.6887841565  6037.5618939116  0.0000000000  1.3499968900
  6123.5010000000  2010.5599856944  6028.3002646528  0.0000000000  1.3493125131
  6111.0010000000  2006.4312153895  6019.0339392877  0.0000000000  1.3486270883
  6098.5010000000  2002.3024672101  6009.7628921046  0.0000000000  1.3479406109
  6086.0010000000  1998.1737460193  6000.4871217900  0.0000000000  1.3472530778
  6073.5010000000  1994.0450496364  5991.2066111602  0.0000000000  1.3465644850
  6061.0010000000  1989.9163795897  5981.9213513061  0.0000000000  1.3458748289
  6048.5010000000  1985.7877375279  5972.6313335402  0.0000000000  1.3451841058
  6036.0010000000  1981.6591181119  5963.3365333881  0.0000000000  1.3444923111
  6023.5010000000  1977.5305268141  5954.0369506519  0.0000000000  1.3437994417
  6011.0010000000  1973.4019585757  5944.7325613600  0.0000000000  1.3431054928
  5998.5010000000  1969.2734191165  5935.4233657679  0.0000000000  1.3424104615
  5986.0010000000  1965.1449036580  5926.1093404082  0.0000000000  1.3417143430
  5973.5010000000  1961.0164181668  5916.7904859917  0.0000000000  1.3410171344
  5961.0010000000  1956.8879546239  5907.4667716025  0.0000000000  1.3403188302
  5948.5010000000  1952.7595192597  5898.1381984330  0.0000000000  1.3396194275
  5936.0010000000  1948.6311113832  5888.8047519915  0.0000000000  1.3389189222
  5923.5010000000  1944.5027304464  5879.4664180451  0.0000000000  1.3382173099
  5911.0010000000  1940.3743725453  5870.1231746990  0.0000000000  1.3375145861
  5898.5010000000  1936.2460444211  5860.7750240883  0.0000000000  1.3368107476
  5886.0010000000  1932.1177424502  5851.4219448287  0.0000000000  1.3361057898
  5873.5010000000  1927.9894701388  5842.0639316210  0.0000000000  1.3353997090
  5861.0010000000  1923.8612206837  5832.7009557317  0.0000000000  1.3346924998
  5848.5010000000  1919.7330013535  5823.3330202700  0.0000000000  1.3339841594
  5836.0010000000  1915.6048056534  5813.9600970586  0.0000000000  1.3332746824
  5823.5010000000  1911.4766411155  5804.5821896963  0.0000000000  1.3325640657
  5811.0010000000  1907.3485015533  5795.1992705638  0.0000000000  1.3318523040
  5798.5010000000  1903.2203913140  5785.8113359063  0.0000000000  1.3311393937
  5786.0010000000  1899.0923079791  5776.4183665260  0.0000000000  1.3304253300
  5773.5010000000  1894.9642492955  5767.0203435222  0.0000000000  1.3297101083
  5761.0010000000  1890.8362234711  5757.6172717505  0.0000000000  1.3289937254
  5748.5010000000  1886.7082216805  5748.2091172090  0.0000000000  1.3282761755
  5736.0010000000  1882.5802489913  5738.7958774716  0.0000000000  1.3275574549
  5723.5010000000  1878.4523037613  5729.3775347563  0.0000000000  1.3268375590
  5711.0010000000  1874.3243879233  5719.9540793663  0.0000000000  1.3261164834
  5698.5010000000  1870.1965001490  5710.5254940942  0.0000000000  1.3253942235
  5686.0010000000  1866.0686392756  5701.0917620336  0.0000000000  1.3246707746
  5673.5010000000  1861.9408076983  5691.6528743390  0.0000000000  1.3239461323
  5661.0010000000  1857.8130045682  5682.2088146818  0.0000000000  1.3232202919
  5648.5010000000  1853.6852292017  5672.7595670356  0.0000000000  1.3224932488
  5636.0010000000  1849.5574844563  5663.3051234108  0.0000000000  1.3217649986
  5623.5010000000  1845.4297665923  5653.8454606363  0.0000000000  1.3210355361
  5611.0010000000  1841.3020787869  5644.3805713128  0.0000000000  1.3203048571
  5598.5010000000  1837.1744176423  5634.9104328948  0.0000000000  1.3195729562
  5586.0010000000  1833.0467866551  5625.4350385752  0.0000000000  1.3188398292
  5573.5010000000  1828.9191861171  5615.9543741268  0.0000000000  1.3181054713
  5561.0010000000  1824.7916131439  5606.4684179466  0.0000000000  1.3173698773
  5548.5010000000  1820.6640717110  5596.9771641196  0.0000000000  1.3166330429
  5536.0010000000  1816.5365559458  5587.4805840086  0.0000000000  1.3158949622
  5523.5010000000  1812.4090734849  5577.9786799781  0.0000000000  1.3151556315
  5511.0010000000  1808.2816188088  5568.4714240414  0.0000000000  1.3144150450
  5498.5010000000  1804.1541965492  5558.9588115061  0.0000000000  1.3136731984
  5486.0010000000  1800.0268015567  5549.4408150645  0.0000000000  1.3129300859
  5473.5010000000  1795.8994354973  5539.9174230304  0.0000000000  1.3121857025
  5461.0010000000  1791.7721002020  5530.3886240284  0.0000000000  1.3114400437
  5448.5010000000  1787.6447976671  5520.8544069934  0.0000000000  1.3106931045
  5436.0010000000  1783.5175234844  5511.3147459821  0.0000000000  1.3099448790
  5423.5010000000  1779.3902767358  5501.7696230190  0.0000000000  1.3091953619
  5411.0010000000  1775.2630632383  5492.2190356315  0.0000000000  1.3084445491
  5398.5010000000  1771.1358824157  5482.6629664875  0.0000000000  1.3076924350
  5386.0010000000  1767.0087306175  5473.1013910434  0.0000000000  1.3069390138
  5373.5010000000  1762.8816076608  5463.5342926917  0.0000000000  1.3061842801
  5361.0010000000  1758.7545168013  5453.9616627167  0.0000000000  1.3054282292
  5348.5010000000  1754.6274582150  5444.3834851852  0.0000000000  1.3046708556
  5336.0010000000  1750.5004290266  5434.7997369899  0.0000000000  1.3039121535
  5323.5010000000  1746.3734330387  5425.2104104428  0.0000000000  1.3031521179
  5311.0010000000  1742.2464645355  5415.6154756519  0.0000000000  1.3023907425
  5298.5010000000  1738.1195309240  5406.0149331415  0.0000000000  1.3016280230
  5286.0010000000  1733.9926268871  5396.4087537620  0.0000000000  1.3008639528
  5273.5010000000  1729.8657569741  5386.7969312302  0.0000000000  1.3000985273
  5261.0010000000  1725.7389162841  5377.1794371678  0.0000000000  1.2993317398
  5248.5010000000  1721.6121097482  5367.5562660113  0.0000000000  1.2985635855
  5236.0010000000  1717.4853328817  5357.9273901568  0.0000000000  1.2977940579
  5223.5010000000  1713.3585909971  5348.2928047629  0.0000000000  1.2970231523
  5211.0010000000  1709.2318800260  5338.6524830029  0.0000000000  1.2962508621
  5198.5010000000  1705.1051993100  5329.0064059067  0.0000000000  1.2954771813
  5186.0010000000  1700.9785547430  5319.3545697348  0.0000000000  1.2947021051
  5173.5010000000  1696.8519397243  5309.6969414357  0.0000000000  1.2939256265
  5161.0010000000  1692.7253573876  5300.0335106259  0.0000000000  1.2931477400
  5148.5010000000  1688.5988079010  5290.3642598920  0.0000000000  1.2923684396
  5136.0010000000  1684.4722947913  5280.6891796003  0.0000000000  1.2915877201
  5123.5010000000  1680.3458123477  5271.0082383603  0.0000000000  1.2908055743
  5111.0010000000  1676.2193613885  5261.3214199809  0.0000000000  1.2900219961
  5098.5010000000  1672.0929460731  5251.6287160259  0.0000000000  1.2892369803
  5086.0010000000  1667.9665613756  5241.9300963859  0.0000000000  1.2884505197
  5073.5010000000  1663.8402150015  5232.2255607725  0.0000000000  1.2876626094
  5061.0010000000  1659.7138992570  5222.5150725884  0.0000000000  1.2868732419
  5048.5010000000  1655.5876160496  5212.7986177039  0.0000000000  1.2860824110
  5036.0010000000  1651.4613674977  5203.0761823933  0.0000000000  1.2852901109
  5023.5010000000  1647.3351559307  5193.3477533351  0.0000000000  1.2844963356
  5011.0010000000  1643.2089746197  5183.6132957391  0.0000000000  1.2837010773
  4998.5010000000  1639.0828294517  5173.8728044596  0.0000000000  1.2829043307
  4986.0010000000  1634.9567203453  5164.1262601748  0.0000000000  1.2821060892
  4973.5010000000  1630.8306413085  5154.3736294791  0.0000000000  1.2813063451
  4961.0010000000  1626.7046019623  5144.6149157596  0.0000000000  1.2805050935
  4948.5010000000  1622.5785937279  5134.8500792650  0.0000000000  1.2797023263
  4936.0010000000  1618.4526236044  5125.0791169836  0.0000000000  1.2788980379
  4923.5010000000  1614.3266865827  5115.3019973682  0.0000000000  1.2780922206
  4911.0010000000  1610.2007840203  5105.5187038302  0.0000000000  1.2772848680
  4898.5010000000  1606.0749175089  5095.7292202302  0.0000000000  1.2764759733
  4886.0010000000  1601.9490858427  5085.9335236795  0.0000000000  1.2756655296
  4873.5010000000  1597.8232910987  5076.1315989677  0.0000000000  1.2748535301
  4861.0010000000  1593.6975325684  5066.3234241554  0.0000000000  1.2740399679
  4848.5010000000  1589.5718098003  5056.5089777930  0.0000000000  1.2732248356
  4836.0010000000  1585.4461226004  5046.6882389217  0.0000000000  1.2724081262
  4823.5010000000  1581.3204710321  5036.8611870748  0.0000000000  1.2715898325
  4811.0010000000  1577.1948554160  5027.0278022781  0.0000000000  1.2707699474
  4798.5010000000  1573.0692763300  5017.1880650515  0.0000000000  1.2699484637
  4786.0010000000  1568.9437346095  5007.3419564094  0.0000000000  1.2691253742
  4773.5010000000  1564.8182283683  4997.4894507459  0.0000000000  1.2683006712
  4761.0010000000  1560.6927619469  4987.6305372030  0.0000000000  1.2674743482
  4748.5010000000  1556.5673310183  4977.7651840903  0.0000000000  1.2666463967
  4736.0010000000  1552.4419345213  4967.8933673793  0.0000000000  1.2658168092
  4723.5010000000  1548.3165805409  4958.0150848150  0.0000000000  1.2649855795
  4711.0010000000  1544.1912596765  4948.1302921520  0.0000000000  1.2641526981
  4698.5010000000  1540.0659775959  4938.2389810968  0.0000000000  1.2633181586
  4686.0010000000  1535.9407343257  4928.3411297199  0.0000000000  1.2624819531
  4673.5010000000  1531.8155272415  4918.4367095927  0.0000000000  1.2616440733
  4661.0010000000  1527.6903598750  4908.5257069297  0.0000000000  1.2608045121
  4648.5010000000  1523.5652301751  4898.6080944076  0.0000000000  1.2599632611
  4636.0010000000  1519.4401393093  4888.6838522983  0.0000000000  1.2591203125
  4623.5010000000  1515.3150858177  4878.7529544165  0.0000000000  1.2582756581
  4611.0010000000  1511.1900714470  4868.8153821557  0.0000000000  1.2574292900
  4598.5010000000  1507.0650982246  4858.8711174578  0.0000000000  1.2565812006
  4586.0010000000  1502.9401597880  4848.9201218900  0.0000000000  1.2557313802
  4573.5010000000  1498.8152645480  4838.9623925103  0.0000000000  1.2548798223
  4561.0010000000  1494.6904067569  4828.9978920739  0.0000000000  1.2540265175
  4548.5010000000  1490.5655867637  4819.0265978958  0.0000000000  1.2531714573
  4536.0010000000  1486.4408080884  4809.0484948198  0.0000000000  1.2523146339
  4523.5010000000  1482.3160688104  4799.0635543913  0.0000000000  1.2514560386
  4511.0010000000  1478.1913701922  4789.0717557061  0.0000000000  1.2505956628
  4498.5010000000  1474.0667138002  4779.0730784563  0.0000000000  1.2497334983
  4486.0010000000  1469.9420929780  4769.0674822371  0.0000000000  1.2488695349
  4473.5010000000  1465.8175156277  4759.0549617999  0.0000000000  1.2480037656
  4461.0010000000  1461.6929785857  4749.0354849042  0.0000000000  1.2471361806
  4448.5010000000  1457.5684818651  4739.0090268568  0.0000000000  1.2462667712
  4436.0010000000  1453.4440286260  4728.9755704653  0.0000000000  1.2453955289
  4423.5010000000  1449.3196138944  4718.9350785921  0.0000000000  1.2445224436
  4411.0010000000  1445.1952414929  4708.8875353410  0.0000000000  1.2436475070
  4398.5010000000  1441.0709099466  4698.8329117619  0.0000000000  1.2427707096
  4386.0010000000  1436.9466209274  4688.7711864111  0.0000000000  1.2418920424
  4373.5010000000  1432.8223708583  4678.7023248713  0.0000000000  1.2410114952
  4361.0010000000  1428.6981648863  4668.6263138561  0.0000000000  1.2401290598
  4348.5010000000  1424.5740029092  4658.5431271084  0.0000000000  1.2392447265
  4336.0010000000  1420.4498824060  4648.4527322816  0.0000000000  1.2383584853
  4323.5010000000  1416.3258039970  4638.3551045328  0.0000000000  1.2374703266
  4311.0010000000  1412.2017686544  4628.2502197137  0.0000000000  1.2365802409
  4298.5010000000  1408.0777749497  4618.1380476206  0.0000000000  1.2356882181
  4286.0010000000  1403.9538245774  4608.0185655287  0.0000000000  1.2347942486
  4273.5010000000  1399.8299195843  4597.8917514127  0.0000000000  1.2338983228
  4261.0010000000  1395.7060568997  4587.7575705032  0.0000000000  1.2330004301
  4248.5010000000  1391.5822365823  4577.6159955250  0.0000000000  1.2321005603
  4236.0010000000  1387.4584617891  4567.4670066491  0.0000000000  1.2311987039
  4223.5010000000  1383.3347333127  4557.3105780595  0.0000000000  1.2302948507
  4211.0010000000  1379.2110441911  4547.1466646387  0.0000000000  1.2293889888
  4198.5010000000  1375.0874041365  4536.9752621742  0.0000000000  1.2284811099
  4186.0010000000  1370.9638069757  4526.7963271074  0.0000000000  1.2275712021
  4173.5010000000  1366.8402550605  4516.6098367099  0.0000000000  1.2266592552
  4161.0010000000  1362.7167457468  4506.4157557213  0.0000000000  1.2257452579
  4148.5010000000  1358.5932848550  4496.2140696157  0.0000000000  1.2248292007
  4136.0010000000  1354.4698678620  4486.0047380927  0.0000000000  1.2239110716
  4123.5010000000  1350.3464986968  4475.7877415701  0.0000000000  1.2229908606
  4111.0010000000  1346.2231736796  4465.5630414180  0.0000000000  1.2220685556
  4098.5010000000  1342.0998948906  4455.3306130757  0.0000000000  1.2211441459
  4086.0010000000  1337.9766621611  4445.0904262043  0.0000000000  1.2202176203
  4073.5010000000  1333.8534757470  4434.8424513122  0.0000000000  1.2192889675
  4061.0010000000  1329.7303389660  4424.5866663191  0.0000000000  1.2183581766
  4048.5010000000  1325.6072450117  4414.3230237464  0.0000000000  1.2174252345
  4036.0010000000  1321.4842007008  4404.0515098004  0.0000000000  1.2164901312
  4023.5010000000  1317.3612027501  4393.7720853337  0.0000000000  1.2155528542
  4011.0010000000  1313.2382535757  4383.4847251808  0.0000000000  1.2146133920
  3998.5010000000  1309.1153534113  4373.1893985236  0.0000000000  1.2136717328
  3986.0010000000  1304.9925003398  4362.8860689447  0.0000000000  1.2127278640
  3973.5010000000  1300.8696929173  4352.5747009717  0.0000000000  1.2117817732
  3961.0010000000  1296.7469379383  4342.2552795222  0.0000000000  1.2108334496
  3948.5010000000  1292.6242296873  4331.9277579869  0.0000000000  1.2098828795
  3936.0010000000  1288.5015706988  4321.5921101716  0.0000000000  1.2089300509
  3923.5010000000  1284.3789613872  4311.2483043449  0.0000000000  1.2079749515
  3911.0010000000  1280.2564026400  4300.8963097317  0.0000000000  1.2070175686
  3898.5010000000  1276.1338907041  4290.5360836568  0.0000000000  1.2060578885
  3886.0010000000  1272.0114300028  4280.1676037456  0.0000000000  1.2050958993
  3873.5010000000  1267.8890203182  4269.7908357285  0.0000000000  1.2041315880
  3861.0010000000  1263.7666619308  4259.4057463426  0.0000000000  1.2031649413
  3848.5010000000  1259.6443530869  4249.0122969470  0.0000000000  1.2021959456
  3836.0010000000  1255.5220950821  4238.6104563318  0.0000000000  1.2012245878
  3823.5010000000  1251.3998871902  4228.2001879348  0.0000000000  1.2002508541
  3811.0010000000  1247.2777317219  4217.7814626095  0.0000000000  1.1992747315
  3798.5010000000  1243.1556289788  4207.3542458828  0.0000000000  1.1982962062
  3786.0010000000  1239.0335772834  4196.9184980100  0.0000000000  1.1973152640
  3773.5010000000  1234.9115780018  4186.4741866805  0.0000000000  1.1963318910
  3761.0010000000  1230.7896305340  4176.0212743383  0.0000000000  1.1953460731
  3748.5010000000  1226.6677348278  4165.5597245419  0.0000000000  1.1943577959
  3736.0010000000  1222.5458938557  4155.0895082606  0.0000000000  1.1933670457
  3723.5010000000  1218.4241061722  4144.6105849752  0.0000000000  1.1923738076
  3711.0010000000  1214.3023733690  4134.1229216042  0.0000000000  1.1913780673
  3698.5010000000  1210.1806926696  4123.6264736675  0.0000000000  1.1903798094
  3686.0010000000  1206.0590643472  4113.1212041502  0.0000000000  1.1893790188
  3673.5010000000  1201.9374941385  4102.6070896926  0.0000000000  1.1883756819
  3661.0010000000  1197.8159761075  4092.0840768768  0.0000000000  1.1873697819
  3648.5010000000  1193.6945122647  4081.5521322511  0.0000000000  1.1863613041
  3636.0010000000  1189.5731051933  4071.0112235468  0.0000000000  1.1853502335
  3623.5010000000  1185.4517532088  4060.4613072858  0.0000000000  1.1843365540
  3611.0010000000  1181.3304576636  4049.9023474522  0.0000000000  1.1833202501
  3598.5010000000  1177.2092181004  4039.3343030893  0.0000000000  1.1823013057
  3586.0010000000  1173.0880322835  4028.7571283563  0.0000000000  1.1812797042
  3573.5010000000  1168.9669058105  4018.1707972058  0.0000000000  1.1802554306
  3561.0010000000  1164.8458352966  4007.5752602159  0.0000000000  1.1792284676
  3548.5010000000  1160.7248227952  3996.9704816100  0.0000000000  1.1781987991
  3536.0010000000  1156.6038686067  3986.3564207846  0.0000000000  1.1771664085
  3523.5010000000  1152.4829713098  3975.7330323665  0.0000000000  1.1761312785
  3511.0010000000  1148.3621301568  3965.1002723724  0.0000000000  1.1750933917
  3498.5010000000  1144.2413497874  3954.4581103920  0.0000000000  1.1740527322
  3486.0010000000  1140.1206284121  3943.8064990877  0.0000000000  1.1730092820
  3473.5010000000  1135.9999649402  3933.1453925663  0.0000000000  1.1719630232
  3461.0010000000  1131.8793613178  3922.4747524401  0.0000000000  1.1709139385
  3448.5010000000  1127.7588178328  3911.7945356837  0.0000000000  1.1698620101
  3436.0010000000  1123.6383331467  3901.1046946930  0.0000000000  1.1688072195
  3423.5010000000  1119.5179112828  3890.4051954163  0.0000000000  1.1677495494
  3411.0010000000  1115.3975476879  3879.6959811698  0.0000000000  1.1666889801
  3398.5010000000  1111.2772455026  3868.9770148769  0.0000000000  1.1656254937
  3386.0010000000  1107.1570062660  3858.2482549425  0.0000000000  1.1645590719
  3373.5010000000  1103.0368276552  3847.5096493330  0.0000000000  1.1634896948
  3361.0010000000  1098.9167104093  3836.7611535976  0.0000000000  1.1624173435
  3348.5010000000  1094.7966582980  3826.0027308174  0.0000000000  1.1613419994
  3336.0010000000  1090.6766667183  3815.2343218219  0.0000000000  1.1602636417
  3323.5010000000  1086.5567386971  3804.4558869632  0.0000000000  1.1591822513
  3311.0010000000  1082.4368734886  3793.6673763336  0.0000000000  1.1580978080
  3298.5010000000  1078.3170734026  3782.8687476197  0.0000000000  1.1570102920
  3286.0010000000  1074.1973370275  3772.0599483472  0.0000000000  1.1559196826
  3273.5010000000  1070.0776637786  3761.2409277780  0.0000000000  1.1548259588
  3261.0010000000  1065.9580583686  3750.4116486744  0.0000000000  1.1537291010
  3248.5010000000  1061.8385162551  3739.5720490496  0.0000000000  1.1526290869
  3236.0010000000  1057.7190393430  3728.7220834230  0.0000000000  1.1515258955
  3223.5010000000  1053.5996314722  3717.8617109935  0.0000000000  1.1504195063
  3211.0010000000  1049.4802873529  3706.9908664477  0.0000000000  1.1493098961
  3198.5010000000  1045.3610114381  3696.1095097109  0.0000000000  1.1481970440
  3186.0010000000  1041.2418024172  3685.2175850484  0.0000000000  1.1470809274
  3173.5010000000  1037.1226598843  3674.3150386405  0.0000000000  1.1459615236
  3161.0010000000  1033.0035865210  3663.4018243766  0.0000000000  1.1448388105
  3148.5010000000  1028.8845815332  3652.4778864736  0.0000000000  1.1437127649
  3136.0010000000  1024.7656450570  3641.5431711266  0.0000000000  1.1425833636
  3123.5010000000  1020.6467781588  3630.5976265151  0.0000000000  1.1414505833
  3111.0010000000  1016.5279806776  3619.6411970670  0.0000000000  1.1403144001
  3098.5010000000  1012.4092534088  3608.6738292527  0.0000000000  1.1391747903
  3086.0010000000  1008.2905970318  3597.6954687321  0.0000000000  1.1380317297
  3073.5010000000  1004.1720121263  3586.7060603898  0.0000000000  1.1368851938
  3061.0010000000  1000.0534970576  3575.7055426752  0.0000000000  1.1357351573
  3048.5010000000   995.9350543996  3564.6938647480  0.0000000000  1.1345815959
  3036.0010000000   991.8166834721  3553.6709665447  0.0000000000  1.1334244837
  3023.5010000000   987.6983867413  3542.6367958839  0.0000000000  1.1322637959
  3011.0010000000   983.5801634718  3531.5912914680  0.0000000000  1.1310995062
  2998.5010000000   979.4620118908  3520.5343886447  0.0000000000  1.1299315878
  2986.0010000000   975.3439354964  3509.4660363492  0.0000000000  1.1287600150
  2973.5010000000   971.2259325657  3498.3861689259  0.0000000000  1.1275847604
  2961.0010000000   967.1080066468  3487.2947343211  0.0000000000  1.1264057978
  2948.5010000000   962.9901540604  3476.1916604342  0.0000000000  1.1252230986
  2936.0010000000   958.8723784902  3465.0768944069  0.0000000000  1.1240366360
  2923.5010000000   954.7546805893  3453.9503746235  0.0000000000  1.1228463819
  2911.0010000000   950.6370580468  3442.8120308379  0.0000000000  1.1216523071
  2898.5010000000   946.5195138359  3431.6618064690  0.0000000000  1.1204543837
  2886.0010000000   942.4020469726  3420.4996336046  0.0000000000  1.1192525821
  2873.5010000000   938.2846586955  3409.3254497133  0.0000000000  1.1180468731
  2861.0010000000   934.1673504234  3398.1391921174  0.0000000000  1.1168372273
  2848.5010000000   930.0501197347  3386.9407870437  0.0000000000  1.1156236135
  2836.0010000000   925.9329695047  3375.7301744513  0.0000000000  1.1144060021
  2823.5010000000   921.8159018229  3364.5072915112  0.0000000000  1.1131843626
  2811.0010000000   917.6989120301  3353.2720563028  0.0000000000  1.1119586622
  2798.5010000000   913.5820067806  3342.0244170749  0.0000000000  1.1107288711
  2786.0010000000   909.4651820358  3330.7642921863  0.0000000000  1.1094949560
  2773.5010000000   905.3484410732  3319.4916192695  0.0000000000  1.1082568853
  2761.0010000000   901.2317825540  3308.2063226057  0.0000000000  1.1070146256
  2748.5010000000   897.1152084847  3296.9083349040  0.0000000000  1.1057681440
  2736.0010000000   892.9987183082  3285.5975810981  0.0000000000  1.1045174067
  2723.5010000000   888.8823128744  3274.2739892238  0.0000000000  1.1032623797
  2711.0010000000   884.7659934675  3262.9374877496  0.0000000000  1.1020030286
  2698.5010000000   880.6497598852  3251.5880002719  0.0000000000  1.1007393183
  2686.0010000000   876.5336143514  3240.2254562882  0.0000000000  1.0994712140
  2673.5010000000   872.4175547637  3228.8497725498  0.0000000000  1.0981986790
  2661.0010000000   868.3015834251  3217.4608771538  0.0000000000  1.0969216775
  2648.5010000000   864.1857012595  3206.0586935701  0.0000000000  1.0956401729
  2636.0010000000   860.0699078633  3194.6431407469  0.0000000000  1.0943541276
  2623.5010000000   855.9542044019  3183.2141411255  0.0000000000  1.0930635040
  2611.0010000000   851.8385917194  3171.7716153934  0.0000000000  1.0917682641
  2598.5010000000   847.7230703722  3160.3154825599  0.0000000000  1.0904683690
  2586.0010000000   843.6076406638  3148.8456600326  0.0000000000  1.0891637795
  2573.5010000000   839.4923036130  3137.3620663046  0.0000000000  1.0878544559
  2561.0010000000   835.3770591086  3125.8646157913  0.0000000000  1.0865403577
  2548.5010000000   831.2619096727  3114.3532293318  0.0000000000  1.0852214446
  2536.0010000000   827.1468530461  3102.8278134382  0.0000000000  1.0838976743
  2523.5010000000   823.0318942848  3091.2882941412  0.0000000000  1.0825690063
  2511.0010000000   818.9170291361  3079.7345703955  0.0000000000  1.0812353965
  2498.5010000000   814.8022607034  3068.1665607816  0.0000000000  1.0798968025
  2486.0010000000   810.6875911449  3056.5841802354  0.0000000000  1.0785531812
  2473.5010000000   806.5730190028  3044.9873324829  0.0000000000  1.0772044875
  2461.0010000000   802.4585465384  3033.3759306734  0.0000000000  1.0758506771
  2448.5010000000   798.3441724938  3021.7498769601  0.0000000000  1.0744917037
  2436.0010000000   794.2298984747  3010.1090804909  0.0000000000  1.0731275215
  2423.5010000000   790.1157262525  2998.4534497934  0.0000000000  1.0717580839
  2411.0010000000   786.0016569086  2986.7828903310  0.0000000000  1.0703833436
  2398.5010000000   781.8876891133  2975.0972995784  0.0000000000  1.0690032517
  2386.0010000000   777.7738262777  2963.3965873134  0.0000000000  1.0676177602
  2373.5010000000   773.6600659458  2951.6806454527  0.0000000000  1.0662268185
  2361.0010000000   769.5464130937  2939.9493858740  0.0000000000  1.0648303776
  2348.5010000000   765.4328643165  2928.2026953501  0.0000000000  1.0634283852
  2336.0010000000   761.3194236835  2916.4404807339  0.0000000000  1.0620207905
  2323.5010000000   757.2060905133  2904.6626340546  0.0000000000  1.0606075405
  2311.0010000000   753.0928646873  2892.8690476469  0.0000000000  1.0591885816
  2298.5010000000   748.9797501191  2881.0596241083  0.0000000000  1.0577638607
  2286.0010000000   744.8667444580  2869.2342467304  0.0000000000  1.0563333218
  2273.5010000000   740.7538511867  2857.3928142066  0.0000000000  1.0548969101
  2261.0010000000   736.6410693748  2845.5352111602  0.0000000000  1.0534545683
  2248.5010000000   732.5284022644  2833.6613328372  0.0000000000  1.0520062398
  2236.0010000000   728.4158471434  2821.7710558652  0.0000000000  1.0505518650
  2223.5010000000   724.3034089207  2809.8642774394  0.0000000000  1.0490913861
  2211.0010000000   720.1910850109  2797.9408715925  0.0000000000  1.0476247417
  2198.5010000000   716.0788796617  2786.0007306454  0.0000000000  1.0461518719
  2186.0010000000   711.9667922907  2774.0437313825  0.0000000000  1.0446727141
  2173.5010000000   707.8548225846  2762.0697497804  0.0000000000  1.0431872048
  2161.0010000000   703.7429738312  2750.0786707076  0.0000000000  1.0416952809
  2148.5010000000   699.6312455566  2738.0703664537  0.0000000000  1.0401968767
  2136.0010000000   695.5196401683  2726.0447160597  0.0000000000  1.0386919268
  2123.5010000000   691.4081581015  2714.0015911224  0.0000000000  1.0371803637
  2111.0010000000   687.2968003423  2701.9408631256  0.0000000000  1.0356621193
  2098.5010000000   683.1855676801  2689.8624012205  0.0000000000  1.0341371240
  2086.0010000000   679.0744615771  2677.7660747475  0.0000000000  1.0326053076
  2073.5010000000   674.9634834280  2665.6517510327  0.0000000000  1.0310665985
  2061.0010000000   670.8526338409  2653.5192932267  0.0000000000  1.0295209237
  2048.5010000000   666.7419143020  2641.3685651740  0.0000000000  1.0279682093
  2036.0010000000   662.6313264463  2629.1994292338  0.0000000000  1.0264083802
  2023.5010000000   658.5208697896  2617.0117395159  0.0000000000  1.0248413592
  2011.0010000000   654.4105480664  2604.8053606258  0.0000000000  1.0232670694
  1998.5010000000   650.3003607115  2592.5801423678  0.0000000000  1.0216854309
  1986.0010000000   646.1903099637  2580.3359407791  0.0000000000  1.0200963636
  1973.5010000000   642.0803962912  2568.0726044929  0.0000000000  1.0184997853
  1961.0010000000   637.9706215662  2555.7899841469  0.0000000000  1.0168956127
  1948.5010000000   633.8609868453  2543.4879257220  0.0000000000  1.0152837609
  1936.0010000000   629.7514932338  2531.1662730686  0.0000000000  1.0136641436
  1923.5010000000   625.6421434782  2518.8248726469  0.0000000000  1.0120366733
  1911.0010000000   621.5329367924  2506.4635579406  0.0000000000  1.0104012599
  1898.5010000000   617.4238757314  2494.0821700468  0.0000000000  1.0087578126
  1886.0010000000   613.3149632504  2481.6805488250  0.0000000000  1.0071062394
  1873.5010000000   609.2061976462  2469.2585175457  0.0000000000  1.0054464447
  1861.0010000000   605.0975822972  2456.8159122382  0.0000000000  1.0037783330
  1848.5010000000   600.9891198167  2444.3525640127  0.0000000000  1.0021018069
  1836.0010000000   596.8808092835  2431.8682905595  0.0000000000  1.0004167657
  1823.5010000000   592.7726529352  2419.3629163887  0.0000000000  0.9987231081
  1811.0010000000   588.6646540538  2406.8362663966  0.0000000000  0.9970207312
  1798.5010000000   584.5568127765  2394.2881530240  0.0000000000  0.9953095289
  1786.0010000000   580.4491305603  2381.7183897790  0.0000000000  0.9935893937
  1773.5010000000   576.3416095692  2369.1267893240  0.0000000000  0.9918602162
  1761.0010000000   572.2342520836  2356.5131616115  0.0000000000  0.9901218849
  1748.5010000000   568.1270578379  2343.8773056151  0.0000000000  0.9883742850
  1736.0010000000   564.0200311739  2331.2190312547  0.0000000000  0.9866173016
  1723.5010000000   559.9131727684  2318.5381338799  0.0000000000  0.9848508157
  1711.0010000000   555.8064840006  2305.8344076130  0.0000000000  0.9830747064
  1698.5010000000   551.6999670845  2293.1076456974  0.0000000000  0.9812888505
  1686.0010000000   547.5936245216  2280.3576387362  0.0000000000  0.9794931226
  1673.5010000000   543.4874572245  2267.5841687735  0.0000000000  0.9776873939
  1661.0010000000   539.3814680862  2254.7870202911  0.0000000000  0.9758715340
  1648.5010000000   535.2756580843  2241.9659680008  0.0000000000  0.9740454086
  1636.0010000000   531.1700304960  2229.1207898905  0.0000000000  0.9722088819
  1623.5010000000   527.0645863889  2216.2512530469  0.0000000000  0.9703618141
  1611.0010000000   522.9593281525  2203.3571245903  0.0000000000  0.9685040631
  1598.5010000000   518.8542583459  2190.4381679802  0.0000000000  0.9666354837
  1586.0010000000   514.7493792406  2177.4941414689  0.0000000000  0.9647559275
  1573.5010000000   510.6446923866  2164.5247966098  0.0000000000  0.9628652426
  1561.0010000000   506.5402001264  2151.5298829147  0.0000000000  0.9609632739


==> anc/s88h_18-PCE153/s88h_18-PCE153-eos7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12918.2763506005 24288.3631255560  0.0000000000  2.1400897654
 38998.5010000000 12897.5573019451 24259.1529330429  0.0000000000  2.1392362078
 38936.0010000000 12876.8382775584 24229.9310547334  0.0000000000  2.1383816226
 38873.5010000000 12856.1192897517 24200.6974844602  0.0000000000  2.1375260075
 38811.0010000000 12835.4003510865 24171.4522163520  0.0000000000  2.1366693600
 38748.5010000000 12814.6814455950 24142.1952041861  0.0000000000  2.1358116766
 38686.0010000000 12793.9625864438 24112.9264427826  0.0000000000  2.1349529549
 38623.5010000000 12773.2437870498 24083.6459272591  0.0000000000  2.1340931924
 38561.0010000000 12752.5250037302 24054.3535719320  0.0000000000  2.1332323845
 38498.5010000000 12731.8062506116 24025.0493727118  0.0000000000  2.1323705288
 38436.0010000000 12711.0875563735 23995.7333460487  0.0000000000  2.1315076234
 38373.5010000000 12690.3689070205 23966.4054479507  0.0000000000  2.1306436648
 38311.0010000000 12669.6502746792 23937.0656146479  0.0000000000  2.1297786488
 38248.5010000000 12648.9317031868 23907.7138838286  0.0000000000  2.1289125743
 38186.0010000000 12628.2131653275 23878.3501924714  0.0000000000  2.1280454370
 38123.5010000000 12607.4946769909 23848.9745385303  0.0000000000  2.1271772345
 38061.0010000000 12586.7762117237 23819.5868598330  0.0000000000  2.1263079627
 37998.5010000000 12566.0577860728 23790.1871550846  0.0000000000  2.1254376193
 37936.0010000000 12545.3394168352 23760.7754232918  0.0000000000  2.1245662018
 37873.5010000000 12524.6210927677 23731.3516235782  0.0000000000  2.1236937066
 37811.0010000000 12503.9028030170 23701.9157155023  0.0000000000  2.1228201302
 37748.5010000000 12483.1845653400 23672.4676991772  0.0000000000  2.1219454702
 37686.0010000000 12462.4663413739 23643.0074948484  0.0000000000  2.1210697218
 37623.5010000000 12441.7481777349 23613.5351434878  0.0000000000  2.1201928838
 37561.0010000000 12421.0300649199 23584.0506062006  0.0000000000  2.1193149527
 37498.5010000000 12400.3119657367 23554.5538045444  0.0000000000  2.1184359237
 37436.0010000000 12379.5939276559 23525.0447805046  0.0000000000  2.1175557955
 37373.5010000000 12358.8759422395 23495.5234964015  0.0000000000  2.1166745647
 37311.0010000000 12338.1579734659 23465.9898751097  0.0000000000  2.1157922264
 37248.5010000000 12317.4400696600 23436.4439596322  0.0000000000  2.1149087795
 37186.0010000000 12296.7221955455 23406.8856736910  0.0000000000  2.1140242191
 37123.5010000000 12276.0043721134 23377.3150211519  0.0000000000  2.1131385430
 37061.0010000000 12255.2865649383 23347.7319266866  0.0000000000  2.1122517463
 36998.5010000000 12234.5688235190 23318.1364346952  0.0000000000  2.1113638278
 36936.0010000000 12213.8511419375 23288.5285103844  0.0000000000  2.1104747840
 36873.5010000000 12193.1334730764 23258.9080599295  0.0000000000  2.1095846095
 36811.0010000000 12172.4158673405 23229.2751288084  0.0000000000  2.1086933031
 36748.5010000000 12151.6982784458 23199.6296241352  0.0000000000  2.1078008594
 36686.0010000000 12130.9807573837 23169.9715920920  0.0000000000  2.1069072773
 36623.5010000000 12110.2632724966 23140.3009604918  0.0000000000  2.1060125520
 36561.0010000000 12089.5458202091 23110.6176972098  0.0000000000  2.1051166799
 36498.5010000000 12068.8284248505 23080.9218100155  0.0000000000  2.1042196586
 36436.0010000000 12048.1110835199 23051.2132675768  0.0000000000  2.1033214845
 36373.5010000000 12027.3937662629 23021.4919996299  0.0000000000  2.1024221530
 36311.0010000000 12006.6764984739 22991.7580151864  0.0000000000  2.1015216615
 36248.5010000000 11985.9592784232 22962.0112842597  0.0000000000  2.1006200065
 36186.0010000000 11965.2421047712 22932.2517773127  0.0000000000  2.0997171845
 36123.5010000000 11944.5249492671 22902.4794260150  0.0000000000  2.0988131907
 36061.0010000000 11923.8078659915 22872.6942802519  0.0000000000  2.0979080238
 35998.5010000000 11903.0908274388 22842.8962725612  0.0000000000  2.0970016792
 35936.0010000000 11882.3738202335 22813.0853556396  0.0000000000  2.0960941525
 35873.5010000000 11861.6568722012 22783.2615413656  0.0000000000  2.0951854416
 35811.0010000000 11840.9399436053 22753.4247442518  0.0000000000  2.0942755409
 35748.5010000000 11820.2230901230 22723.5750161056  0.0000000000  2.0933644494
 35686.0010000000 11799.5062593253 22693.7122528966  0.0000000000  2.0924521609
 35623.5010000000 11778.7894805105 22663.8364682344  0.0000000000  2.0915386733
 35561.0010000000 11758.0727562431 22633.9476371114  0.0000000000  2.0906239828
 35498.5010000000 11737.3560625317 22604.0456960741  0.0000000000  2.0897080847
 35436.0010000000 11716.6394297389 22574.1306599983  0.0000000000  2.0887909766
 35373.5010000000 11695.9228347253 22544.2024664136  0.0000000000  2.0878726538
 35311.0010000000 11675.2062817237 22514.2610922439  0.0000000000  2.0869531127
 35248.5010000000 11654.4897753572 22484.3065148720  0.0000000000  2.0860323497
 35186.0010000000 11633.7733206393 22454.3387121400  0.0000000000  2.0851103612
 35123.5010000000 11613.0569229736 22424.3576623500  0.0000000000  2.0841871437
 35061.0010000000 11592.3405614579 22394.3633056039  0.0000000000  2.0832626923
 34998.5010000000 11571.6242423837 22364.3556212292  0.0000000000  2.0823370036
 34936.0010000000 11550.9079724327 22334.3345890154  0.0000000000  2.0814100738
 34873.5010000000 11530.1917320880 22304.3001506575  0.0000000000  2.0804818984
 34811.0010000000 11509.4755554722 22274.2523254973  0.0000000000  2.0795524748
 34748.5010000000 11488.7594239204 22244.1910562259  0.0000000000  2.0786217984
 34686.0010000000 11468.0433457825 22214.1163245911  0.0000000000  2.0776898654
 34623.5010000000 11447.3273033531 22184.0280743872  0.0000000000  2.0767566713
 34561.0010000000 11426.6113058701 22153.9262883971  0.0000000000  2.0758222123
 34498.5010000000 11405.8953629612 22123.8109498702  0.0000000000  2.0748864850
 34436.0010000000 11385.1794846444 22093.6820425230  0.0000000000  2.0739494856
 34373.5010000000 11364.4636287240 22063.5394739816  0.0000000000  2.0730112084
 34311.0010000000 11343.7478324793 22033.3832673521  0.0000000000  2.0720716508
 34248.5010000000 11323.0320809761 22003.2133696518  0.0000000000  2.0711308082
 34186.0010000000 11302.3163729108 21973.0297475947  0.0000000000  2.0701886763
 34123.5010000000 11281.6007205209 21942.8323875049  0.0000000000  2.0692452516
 34061.0010000000 11260.8851103117 21912.6212380735  0.0000000000  2.0683005293
 33998.5010000000 11240.1695554081 21882.3962866728  0.0000000000  2.0673545059
 33936.0010000000 11219.4540432754 21852.1574831135  0.0000000000  2.0664071765
 33873.5010000000 11198.7385879262 21821.9048158191  0.0000000000  2.0654585376
 33811.0010000000 11178.0231647965 21791.6382167414  0.0000000000  2.0645085838
 33748.5010000000 11157.3078147826 21761.3577133393  0.0000000000  2.0635573127
 33686.0010000000 11136.5925013093 21731.0632197262  0.0000000000  2.0626047184
 33623.5010000000 11115.8772143495 21700.7546886314  0.0000000000  2.0616507961
 33561.0010000000 11095.1620089930 21670.4321679596  0.0000000000  2.0606955441
 33498.5010000000 11074.4468502129 21640.0955736248  0.0000000000  2.0597389563
 33436.0010000000 11053.7317165412 21609.7448411774  0.0000000000  2.0587810274
 33373.5010000000 11033.0166514281 21579.3800011518  0.0000000000  2.0578217550
 33311.0010000000 11012.3016471918 21549.0010090573  0.0000000000  2.0568611344
 33248.5010000000 10991.5866710321 21518.6077833793  0.0000000000  2.0558991595
 33186.0010000000 10970.8717676759 21488.2003561997  0.0000000000  2.0549358281
 33123.5010000000 10950.1568925655 21457.7786284279  0.0000000000  2.0539711334
 33061.0010000000 10929.4420785251 21427.3426144294  0.0000000000  2.0530050727
 32998.5010000000 10908.7273076814 21396.8922539744  0.0000000000  2.0520376404
 32936.0010000000 10888.0125882385 21366.4275249992  0.0000000000  2.0510688325
 32873.5010000000 10867.2979415797 21335.9484247124  0.0000000000  2.0500986453
 32811.0010000000 10846.5833132825 21305.4548386175  0.0000000000  2.0491270717
 32748.5010000000 10825.8687511967 21274.9468025775  0.0000000000  2.0481541093
 32686.0010000000 10805.1542527645 21244.4242781491  0.0000000000  2.0471797534
 32623.5010000000 10784.4397906738 21213.8871902301  0.0000000000  2.0462039979
 32561.0010000000 10763.7253887969 21183.3355390012  0.0000000000  2.0452268394
 32498.5010000000 10743.0110335711 21152.7692693055  0.0000000000  2.0442482724
 32436.0010000000 10722.2967246302 21122.1883452830  0.0000000000  2.0432682922
 32373.5010000000 10701.5824747143 21091.5927502810  0.0000000000  2.0422868945
 32311.0010000000 10680.8682844711 21060.9824496561  0.0000000000  2.0413040747
 32248.5010000000 10660.1541300126 21030.3573723266  0.0000000000  2.0403198268
 32186.0010000000 10639.4400381984 20999.7175220691  0.0000000000  2.0393341472
 32123.5010000000 10618.7260112790 20969.0628661522  0.0000000000  2.0383470311
 32061.0010000000 10598.0120145984 20938.3933170350  0.0000000000  2.0373584720
 31998.5010000000 10577.2980765641 20907.7088803580  0.0000000000  2.0363684662
 31936.0010000000 10556.5841886405 20877.0095069184  0.0000000000  2.0353770085
 31873.5010000000 10535.8703801753 20846.2952035139  0.0000000000  2.0343840953
 31811.0010000000 10515.1566064619 20815.5658669769  0.0000000000  2.0333897193
 31748.5010000000 10494.4428731756 20784.8214686438  0.0000000000  2.0323938759
 31686.0010000000 10473.7292112666 20754.0620172453  0.0000000000  2.0313965615
 31623.5010000000 10453.0156026646 20723.2874485879  0.0000000000  2.0303977700
 31561.0010000000 10432.3020299798 20692.4976992711  0.0000000000  2.0293974956
 31498.5010000000 10411.5885257651 20661.6927799669  0.0000000000  2.0283957346
 31436.0010000000 10390.8750737721 20630.8726286448  0.0000000000  2.0273924812
 31373.5010000000 10370.1616829911 20600.0372206368  0.0000000000  2.0263877305
 31311.0010000000 10349.4483384256 20569.1864953961  0.0000000000  2.0253814765
 31248.5010000000 10328.7350624858 20538.3204479143  0.0000000000  2.0243737151
 31186.0010000000 10308.0218291484 20507.4390008495  0.0000000000  2.0233644398
 31123.5010000000 10287.3086619649 20476.5421505740  0.0000000000  2.0223536464
 31061.0010000000 10266.5955362008 20445.6298212751  0.0000000000  2.0213413282
 30998.5010000000 10245.8824643808 20414.7019925367  0.0000000000  2.0203274806
 30936.0010000000 10225.1694595635 20383.7586446002  0.0000000000  2.0193120988
 30873.5010000000 10204.4565110785 20352.7997220921  0.0000000000  2.0182951768
 30811.0010000000 10183.7436089370 20321.8251704453  0.0000000000  2.0172767087
 30748.5010000000 10163.0307680198 20290.8349721004  0.0000000000  2.0162566896
 30686.0010000000 10142.3179916656 20259.8290920782  0.0000000000  2.0152351143
 30623.5010000000 10121.6052717633 20228.8074780729  0.0000000000  2.0142119767
 30561.0010000000 10100.8925888441 20197.7700605459  0.0000000000  2.0131872704
 30498.5010000000 10080.1799842965 20166.7168609749  0.0000000000  2.0121609916
 30436.0010000000 10059.4674278833 20135.6477933112  0.0000000000  2.0111331334
 30373.5010000000 10038.7549261466 20104.5628264359  0.0000000000  2.0101036902
 30311.0010000000 10018.0424862360 20073.4619299724  0.0000000000  2.0090726568
 30248.5010000000  9997.3300920161 20042.3450383845  0.0000000000  2.0080400266
 30186.0010000000  9976.6177758175 20011.2121587615  0.0000000000  2.0070057955
 30123.5010000000  9955.9055108843 19980.0632092174  0.0000000000  2.0059699561
 30061.0010000000  9935.1932950716 19948.8981446283  0.0000000000  2.0049325027
 29998.5010000000  9914.4811506598 19917.7169564478  0.0000000000  2.0038934304
 29936.0010000000  9893.7690530488 19886.5195653701  0.0000000000  2.0028527322
 29873.5010000000  9873.0570258077 19855.3059644238  0.0000000000  2.0018104031
 29811.0010000000  9852.3450457737 19824.0760760299  0.0000000000  2.0007664361
 29748.5010000000  9831.6331378042 19792.8298947971  0.0000000000  1.9997208264
 29686.0010000000  9810.9212801740 19761.5673448790  0.0000000000  1.9986735668
 29623.5010000000  9790.2094755085 19730.2883869395  0.0000000000  1.9976246514
 29561.0010000000  9769.4977505978 19698.9930179672  0.0000000000  1.9965740754
 29498.5010000000  9748.7860624268 19667.6811292696  0.0000000000  1.9955218305
 29436.0010000000  9728.0744508900 19636.3527372496  0.0000000000  1.9944679125
 29373.5010000000  9707.3628979113 19605.0077704720  0.0000000000  1.9934123143
 29311.0010000000  9686.6513979126 19573.6461761608  0.0000000000  1.9923550292
 29248.5010000000  9665.9399577196 19542.2679201062  0.0000000000  1.9912960514
 29186.0010000000  9645.2285848397 19510.8729689387  0.0000000000  1.9902353748
 29123.5010000000  9624.5172758506 19479.4612725164  0.0000000000  1.9891729929
 29061.0010000000  9603.8060164944 19448.0327640214  0.0000000000  1.9881088986
 28998.5010000000  9583.0948280635 19416.5874303598  0.0000000000  1.9870430865
 28936.0010000000  9562.3836977935 19385.1252065369  0.0000000000  1.9859755494
 28873.5010000000  9541.6726368224 19353.6460636331  0.0000000000  1.9849062814
 28811.0010000000  9520.9616339352 19322.1499385396  0.0000000000  1.9838352754
 28748.5010000000  9500.2506787484 19290.6367691500  0.0000000000  1.9827625241
 28686.0010000000  9479.5398076268 19259.1065642859  0.0000000000  1.9816880228
 28623.5010000000  9458.8289887030 19227.5592286984  0.0000000000  1.9806117632
 28561.0010000000  9438.1182368577 19195.9947380694  0.0000000000  1.9795337393
 28498.5010000000  9417.4075448068 19164.4130340900  0.0000000000  1.9784539439
 28436.0010000000  9396.6969060977 19132.8140594618  0.0000000000  1.9773723700
 28373.5010000000  9375.9863492644 19101.1978100545  0.0000000000  1.9762890120
 28311.0010000000  9355.2758466147 19069.5641956916  0.0000000000  1.9752038618
 28248.5010000000  9334.5654054810 19037.9131794061  0.0000000000  1.9741169127
 28186.0010000000  9313.8550452799 19006.2447424990  0.0000000000  1.9730281588
 28123.5010000000  9293.1447295602 18974.5587805954  0.0000000000  1.9719375910
 28061.0010000000  9272.4344793826 18942.8552770168  0.0000000000  1.9708452036
 27998.5010000000  9251.7243052161 18911.1341986835  0.0000000000  1.9697509899
 27936.0010000000  9231.0141845264 18879.3954617120  0.0000000000  1.9686549415
 27873.5010000000  9210.3041406985 18847.6390523230  0.0000000000  1.9675570526
 27811.0010000000  9189.5941529365 18815.8648887638  0.0000000000  1.9664573147
 27748.5010000000  9168.8842462121 18784.0729592350  0.0000000000  1.9653557219
 27686.0010000000  9148.1743791134 18752.2631497766  0.0000000000  1.9642522647
 27623.5010000000  9127.4646006295 18720.4354849990  0.0000000000  1.9631469383
 27561.0010000000  9106.7548711626 18688.5898531654  0.0000000000  1.9620397331
 27498.5010000000  9086.0452189720 18656.7262465736  0.0000000000  1.9609306433
 27436.0010000000  9065.3356396920 18624.8446071189  0.0000000000  1.9598196610
 27373.5010000000  9044.6261187823 18592.9448607397  0.0000000000  1.9587067779
 27311.0010000000  9023.9166648120 18561.0269686845  0.0000000000  1.9575919869
 27248.5010000000  9003.2072871814 18529.0908932455  0.0000000000  1.9564752807
 27186.0010000000  8982.4979630464 18497.1365467108  0.0000000000  1.9553566506
 27123.5010000000  8961.7887146471 18465.1639106396  0.0000000000  1.9542360898
 27061.0010000000  8941.0795320168 18433.1729166300  0.0000000000  1.9531135901
 26998.5010000000  8920.3704171407 18401.1635144462  0.0000000000  1.9519891437
 26936.0010000000  8899.6613729109 18369.1356549845  0.0000000000  1.9508627429
 26873.5010000000  8878.9523921968 18337.0892733570  0.0000000000  1.9497343793
 26811.0010000000  8858.2434906729 18305.0243396878  0.0000000000  1.9486040457
 26748.5010000000  8837.5346630611 18272.9407914023  0.0000000000  1.9474717339
 26686.0010000000  8816.8258941946 18240.8385502860  0.0000000000  1.9463374349
 26623.5010000000  8796.1171916729 18208.7175731032  0.0000000000  1.9452011409
 26561.0010000000  8775.4085640029 18176.5778177626  0.0000000000  1.9440628441
 26498.5010000000  8754.6999989684 18144.4192097201  0.0000000000  1.9429225358
 26436.0010000000  8733.9915178007 18112.2417260778  0.0000000000  1.9417802086
 26373.5010000000  8713.2830994550 18080.0452779696  0.0000000000  1.9406358530
 26311.0010000000  8692.5747562958 18047.8298281402  0.0000000000  1.9394894614
 26248.5010000000  8671.8664908558 18015.5953237695  0.0000000000  1.9383410253
 26186.0010000000  8651.1582852138 17983.3416798736  0.0000000000  1.9371905353
 26123.5010000000  8630.4501439850 17951.0688462275  0.0000000000  1.9360379829
 26061.0010000000  8609.7420941291 17918.7768071678  0.0000000000  1.9348833611
 25998.5010000000  8589.0341101293 17886.4654649140  0.0000000000  1.9337266596
 25936.0010000000  8568.3261996089 17854.1347730318  0.0000000000  1.9325678702
 25873.5010000000  8547.6183605521 17821.7846697353  0.0000000000  1.9314069839
 25811.0010000000  8526.9105814002 17789.4150779894  0.0000000000  1.9302439912
 25748.5010000000  8506.2028940680 17757.0259884112  0.0000000000  1.9290788849
 25686.0010000000  8485.4952679112 17724.6172934752  0.0000000000  1.9279116543
 25623.5010000000  8464.7877263043 17692.1889698322  0.0000000000  1.9267422917
 25561.0010000000  8444.0802619494 17659.7409458149  0.0000000000  1.9255707874
 25498.5010000000  8423.3728581798 17627.2731347013  0.0000000000  1.9243971314
 25436.0010000000  8402.6655310057 17594.7855006524  0.0000000000  1.9232213154
 25373.5010000000  8381.9582974205 17562.2780090966  0.0000000000  1.9220433309
 25311.0010000000  8361.2511127087 17529.7505282236  0.0000000000  1.9208631661
 25248.5010000000  8340.5440170361 17497.2030591642  0.0000000000  1.9196808138
 25186.0010000000  8319.8369993471 17464.6355222744  0.0000000000  1.9184962638
 25123.5010000000  8299.1300601919 17432.0478557885  0.0000000000  1.9173095067
 25061.0010000000  8278.4231908876 17399.4399830468  0.0000000000  1.9161205324
 24998.5010000000  8257.7163943179 17366.8118452327  0.0000000000  1.9149293312
 24936.0010000000  8237.0096745046 17334.1633849779  0.0000000000  1.9137358936
 24873.5010000000  8216.3030366068 17301.4945463649  0.0000000000  1.9125402101
 24811.0010000000  8195.5964869215 17268.8052749300  0.0000000000  1.9113422712
 24748.5010000000  8174.8900020626 17236.0954689634  0.0000000000  1.9101420655
 24686.0010000000  8154.1836010315 17203.3650933154  0.0000000000  1.9089395841
 24623.5010000000  8133.4772731855 17170.6140656374  0.0000000000  1.9077348163
 24561.0010000000  8112.7710296057 17137.8423375552  0.0000000000  1.9065277525
 24498.5010000000  8092.0648621194 17105.0498298591  0.0000000000  1.9053183820
 24436.0010000000  8071.3587740236 17072.2364811063  0.0000000000  1.9041066947
 24373.5010000000  8050.6527698308 17039.4022314106  0.0000000000  1.9028926804
 24311.0010000000  8029.9468349953 17006.5469902660  0.0000000000  1.9016763278
 24248.5010000000  8009.2409866948 16973.6707171014  0.0000000000  1.9004576274
 24186.0010000000  7988.5352230492 16940.7733407321  0.0000000000  1.8992365684
 24123.5010000000  7967.8295434716 16907.8547916253  0.0000000000  1.8980131402
 24061.0010000000  7947.1239386111 16874.9149858968  0.0000000000  1.8967873313
 23998.5010000000  7926.4184105270 16841.9538573895  0.0000000000  1.8955591311
 23936.0010000000  7905.7129625728 16808.9713416082  0.0000000000  1.8943285289
 23873.5010000000  7885.0075993954 16775.9673757227  0.0000000000  1.8930955138
 23811.0010000000  7864.3023269353 16742.9418985711  0.0000000000  1.8918600752
 23748.5010000000  7843.5971325066 16709.8948188589  0.0000000000  1.8906222012
 23686.0010000000  7822.8920247551 16676.8260788964  0.0000000000  1.8893818810
 23623.5010000000  7802.1869937788 16643.7355909525  0.0000000000  1.8881391027
 23561.0010000000  7781.4820509286 16610.6233008238  0.0000000000  1.8868938555
 23498.5010000000  7760.7771890864 16577.4891243565  0.0000000000  1.8856461277
 23436.0010000000  7740.0724223080 16544.3330108476  0.0000000000  1.8843959083
 23373.5010000000  7719.3677265765 16511.1548481841  0.0000000000  1.8831431844
 23311.0010000000  7698.6631187709 16477.9545893043  0.0000000000  1.8818879451
 23248.5010000000  7677.9585974595 16444.7321573798  0.0000000000  1.8806301787
 23186.0010000000  7657.2541724440 16411.4874931664  0.0000000000  1.8793698736
 23123.5010000000  7636.5498256111 16378.2204921385  0.0000000000  1.8781070169
 23061.0010000000  7615.8455696846 16344.9310988296  0.0000000000  1.8768415972
 22998.5010000000  7595.1413895924 16311.6192126269  0.0000000000  1.8755736013
 22936.0010000000  7574.4373009806 16278.2847818570  0.0000000000  1.8743030181
 22873.5010000000  7553.7333111837 16244.9277410473  0.0000000000  1.8730298354
 22811.0010000000  7533.0293999989 16211.5479798684  0.0000000000  1.8717540397
 22748.5010000000  7512.3255681988 16178.1454212728  0.0000000000  1.8704756185
 22686.0010000000  7491.6218373327 16144.7200212851  0.0000000000  1.8691945603
 22623.5010000000  7470.9181919085 16111.2716756727  0.0000000000  1.8679108515
 22561.0010000000  7450.2146372905 16077.8003133692  0.0000000000  1.8666244795
 22498.5010000000  7429.5111708100 16044.3058498333  0.0000000000  1.8653354313
 22436.0010000000  7408.8077914084 16010.7882026164  0.0000000000  1.8640436938
 22373.5010000000  7388.1045091607 15977.2473068001  0.0000000000  1.8627492543
 22311.0010000000  7367.4013166656 15943.6830686573  0.0000000000  1.8614520993
 22248.5010000000  7346.6982082119 15910.0953966526  0.0000000000  1.8601522150
 22186.0010000000  7325.9951987047 15876.4842321853  0.0000000000  1.8588495888
 22123.5010000000  7305.2922856931 15842.8494879888  0.0000000000  1.8575442072
 22061.0010000000  7284.5894589930 15809.1910636773  0.0000000000  1.8562360557
 21998.5010000000  7263.8867195939 15775.5088764665  0.0000000000  1.8549251207
 21936.0010000000  7243.1840795581 15741.8028610697  0.0000000000  1.8536113890
 21873.5010000000  7222.4815338321 15708.0729238138  0.0000000000  1.8522948464
 21811.0010000000  7201.7790791330 15674.3189733385  0.0000000000  1.8509754785
 21748.5010000000  7181.0767325932 15640.5409510332  0.0000000000  1.8496532722
 21686.0010000000  7160.3744571404 15606.7387092702  0.0000000000  1.8483282109
 21623.5010000000  7139.6722920525 15572.9122244781  0.0000000000  1.8470002826
 21561.0010000000  7118.9702224833 15539.0613841659  0.0000000000  1.8456694718
 21498.5010000000  7098.2682540018 15505.1861086129  0.0000000000  1.8443357643
 21436.0010000000  7077.5663755041 15471.2862902296  0.0000000000  1.8429991444
 21373.5010000000  7056.8645870194 15437.3618390355  0.0000000000  1.8416595974
 21311.0010000000  7036.1628996095 15403.4126825544  0.0000000000  1.8403171088
 21248.5010000000  7015.4613169448 15369.4387356294  0.0000000000  1.8389716639
 21186.0010000000  6994.7598262658 15335.4398855217  0.0000000000  1.8376232465
 21123.5010000000  6974.0584350664 15301.4160521193  0.0000000000  1.8362718417
 21061.0010000000  6953.3571435914 15267.3671428012  0.0000000000  1.8349174341
 20998.5010000000  6932.6559540173 15233.2930675055  0.0000000000  1.8335600080
 20936.0010000000  6911.9548613932 15199.1937238063  0.0000000000  1.8321995475
 20873.5010000000  6891.2538718203 15165.0690268437  0.0000000000  1.8308360370
 20811.0010000000  6870.5529752942 15130.9188645665  0.0000000000  1.8294694599
 20748.5010000000  6849.8521908998 15096.7431722691  0.0000000000  1.8280998012
 20686.0010000000  6829.1515036604 15062.5418283888  0.0000000000  1.8267270436
 20623.5010000000  6808.4509186905 15028.3147438595  0.0000000000  1.8253511711
 20561.0010000000  6787.7504431175 14994.0618323053  0.0000000000  1.8239721676
 20498.5010000000  6767.0500593314 14959.7829657329  0.0000000000  1.8225900151
 20436.0010000000  6746.3497875653 14925.4780781176  0.0000000000  1.8212046983
 20373.5010000000  6725.6496144801 14891.1470471489  0.0000000000  1.8198161992
 20311.0010000000  6704.9495467053 14856.7897829105  0.0000000000  1.8184245010
 20248.5010000000  6684.2495841298 14822.4061836181  0.0000000000  1.8170295866
 20186.0010000000  6663.5497288189 14787.9961503974  0.0000000000  1.8156314387
 20123.5010000000  6642.8499762202 14753.5595726560  0.0000000000  1.8142300393
 20061.0010000000  6622.1503328127 14719.0963574287  0.0000000000  1.8128253712
 19998.5010000000  6601.4507984988 14684.6064000917  0.0000000000  1.8114174165
 19936.0010000000  6580.7513754390 14650.0895990503  0.0000000000  1.8100061574
 19873.5010000000  6560.0520506288 14615.5458266583  0.0000000000  1.8085915746
 19811.0010000000  6539.3528482502 14580.9750165804  0.0000000000  1.8071736517
 19748.5010000000  6518.6537425567 14546.3770183609  0.0000000000  1.8057523682
 19686.0010000000  6497.9547449879 14511.7517428699  0.0000000000  1.8043277063
 19623.5010000000  6477.2558692415 14477.0991040437  0.0000000000  1.8028996482
 19561.0010000000  6456.5570968394 14442.4189611764  0.0000000000  1.8014681735
 19498.5010000000  6435.8584290668 14407.7112058240  0.0000000000  1.8000332632
 19436.0010000000  6415.1598867659 14372.9757615813  0.0000000000  1.7985948994
 19373.5010000000  6394.4614417583 14338.2124689832  0.0000000000  1.7971530606
 19311.0010000000  6373.7631197732 14303.4212582422  0.0000000000  1.7957077291
 19248.5010000000  6353.0649147769 14268.6020054316  0.0000000000  1.7942588844
 19186.0010000000  6332.3668233246 14233.7545901166  0.0000000000  1.7928065064
 19123.5010000000  6311.6688360965 14198.8788810972  0.0000000000  1.7913505741
 19061.0010000000  6290.9709717716 14163.9747935046  0.0000000000  1.7898910686
 18998.5010000000  6270.2732177646 14129.0421889238  0.0000000000  1.7884279682
 18936.0010000000  6249.5755810467 14094.0809610460  0.0000000000  1.7869612529
 18873.5010000000  6228.8780627970 14059.0909929260  0.0000000000  1.7854909017
 18811.0010000000  6208.1806668666 14024.0721712575  0.0000000000  1.7840168937
 18748.5010000000  6187.4833831016 13989.0243581315  0.0000000000  1.7825392070
 18686.0010000000  6166.7862208208 13953.9474476883  0.0000000000  1.7810578205
 18623.5010000000  6146.0891754219 13918.8413095793  0.0000000000  1.7795727124
 18561.0010000000  6125.3922534164 13883.7058313751  0.0000000000  1.7780838611
 18498.5010000000  6104.6954475616 13848.5408763661  0.0000000000  1.7765912440
 18436.0010000000  6083.9987535372 13813.3463118226  0.0000000000  1.7750948384
 18373.5010000000  6063.3021945825 13778.1220509544  0.0000000000  1.7735946234
 18311.0010000000  6042.6057556499 13742.8679408904  0.0000000000  1.7720905753
 18248.5010000000  6021.9094329524 13707.5838468964  0.0000000000  1.7705826708
 18186.0010000000  6001.2132420080 13672.2696661780  0.0000000000  1.7690708878
 18123.5010000000  5980.5171767877 13636.9252582147  0.0000000000  1.7675552025
 18061.0010000000  5959.8212262455 13601.5504728573  0.0000000000  1.7660355904
 17998.5010000000  5939.1254067684 13566.1452058161  0.0000000000  1.7645120289
 17936.0010000000  5918.4297134702 13530.7093154198  0.0000000000  1.7629844936
 17873.5010000000  5897.7341526831 13495.2426781527  0.0000000000  1.7614529606
 17811.0010000000  5877.0387097614 13459.7451334780  0.0000000000  1.7599174043
 17748.5010000000  5856.3433974078 13424.2165666674  0.0000000000  1.7583778008
 17686.0010000000  5835.6482154542 13388.6568398588  0.0000000000  1.7568341251
 17623.5010000000  5814.9531590328 13353.0658060040  0.0000000000  1.7552863517
 17561.0010000000  5794.2582345574 13317.4433363424  0.0000000000  1.7537344553
 17498.5010000000  5773.5634437842 13281.7892930008  0.0000000000  1.7521784105
 17436.0010000000  5752.8687839182 13246.1035291276  0.0000000000  1.7506181910
 17373.5010000000  5732.1742555930 13210.3859026244  0.0000000000  1.7490537705
 17311.0010000000  5711.4798550182 13174.6362625873  0.0000000000  1.7474851223
 17248.5010000000  5690.7855897489 13138.8544765366  0.0000000000  1.7459122201
 17186.0010000000  5670.0914629588 13103.0404032625  0.0000000000  1.7443350371
 17123.5010000000  5649.3974657577 13067.1938794636  0.0000000000  1.7427535453
 17061.0010000000  5628.7036084749 13031.3147738999  0.0000000000  1.7411677178
 16998.5010000000  5608.0098894610 12995.4029333662  0.0000000000  1.7395775267
 16936.0010000000  5587.3163030272 12959.4581963769  0.0000000000  1.7379829433
 16873.5010000000  5566.6228626603 12923.4804335013  0.0000000000  1.7363839402
 16811.0010000000  5545.9295470384 12887.4694535124  0.0000000000  1.7347804870
 16748.5010000000  5525.2363848271 12851.4251508618  0.0000000000  1.7331725570
 16686.0010000000  5504.5433547347 12815.3473317366  0.0000000000  1.7315601190
 16623.5010000000  5483.8504700511 12779.2358612357  0.0000000000  1.7299431445
 16561.0010000000  5463.1577250493 12743.0905699687  0.0000000000  1.7283216032
 16498.5010000000  5442.4651256040 12706.9113074426  0.0000000000  1.7266954651
 16436.0010000000  5421.7726664268 12670.6979022816  0.0000000000  1.7250646993
 16373.5010000000  5401.0803538742 12634.4502020898  0.0000000000  1.7234292754
 16311.0010000000  5380.3881833117 12598.1680338231  0.0000000000  1.7217891618
 16248.5010000000  5359.6961617927 12561.8512435014  0.0000000000  1.7201443275
 16186.0010000000  5339.0042855530 12525.4996567323  0.0000000000  1.7184947403
 16123.5010000000  5318.3125551149 12489.1131051760  0.0000000000  1.7168403681
 16061.0010000000  5297.6209827099 12452.6914396344  0.0000000000  1.7151811793
 15998.5010000000  5276.9295477660 12416.2344516660  0.0000000000  1.7135171392
 15936.0010000000  5256.2382712400 12379.7420044457  0.0000000000  1.7118482163
 15873.5010000000  5235.5471415021 12343.2139021973  0.0000000000  1.7101743760
 15811.0010000000  5214.8561662274 12306.6499816356  0.0000000000  1.7084955849
 15748.5010000000  5194.1653429240 12270.0500599558  0.0000000000  1.7068118086
 15686.0010000000  5173.4746737341 12233.4139609456  0.0000000000  1.7051230123
 15623.5010000000  5152.7841654340 12196.7415150045  0.0000000000  1.7034291615
 15561.0010000000  5132.0938004424 12160.0325077009  0.0000000000  1.7017302193
 15498.5010000000  5111.4036022917 12123.2867958693  0.0000000000  1.7000261517
 15436.0010000000  5090.7135630396 12086.5041788441  0.0000000000  1.6983169218
 15373.5010000000  5070.0236725456 12049.6844502808  0.0000000000  1.6966024919
 15311.0010000000  5049.3339472214 12012.8274493560  0.0000000000  1.6948828264
 15248.5010000000  5028.6443797337 11975.9329712483  0.0000000000  1.6931578871
 15186.0010000000  5007.9549821411 11939.0008439400  0.0000000000  1.6914276370
 15123.5010000000  4987.2657431087 11902.0308518781  0.0000000000  1.6896920367
 15061.0010000000  4966.5766637092 11865.0227998075  0.0000000000  1.6879510476
 14998.5010000000  4945.8877502628 11827.9765000326  0.0000000000  1.6862046309
 14936.0010000000  4925.1990002807 11790.8917472329  0.0000000000  1.6844527467
 14873.5010000000  4904.5104237035 11753.7683564845  0.0000000000  1.6826953556
 14811.0010000000  4883.8220078725 11716.6061003962  0.0000000000  1.6809324159
 14748.5010000000  4863.1337667023 11679.4047973381  0.0000000000  1.6791638877
 14686.0010000000  4842.4456917732 11642.1642235822  0.0000000000  1.6773897286
 14623.5010000000  4821.7577873607 11604.8841762182  0.0000000000  1.6756098970
 14561.0010000000  4801.0700565340 11567.5644481576  0.0000000000  1.6738243504
 14498.5010000000  4780.3825012674 11530.2048282941  0.0000000000  1.6720330461
 14436.0010000000  4759.6951157011 11492.8050892746  0.0000000000  1.6702359398
 14373.5010000000  4739.0079136755 11455.3650372519  0.0000000000  1.6684329887
 14311.0010000000  4718.3208740631 11417.8844129481  0.0000000000  1.6666241463
 14248.5010000000  4697.6340228377 11380.3630402129  0.0000000000  1.6648093697
 14186.0010000000  4676.9473512728 11342.8006778478  0.0000000000  1.6629886123
 14123.5010000000  4656.2608570434 11305.1970939829  0.0000000000  1.6611618277
 14061.0010000000  4635.5745442261 11267.5520661082  0.0000000000  1.6593289693
 13998.5010000000  4614.8884099117 11229.8653567027  0.0000000000  1.6574899896
 13936.0010000000  4594.2024577720 11192.1367378873  0.0000000000  1.6556448408
 13873.5010000000  4573.5166980592 11154.3659914572  0.0000000000  1.6537934752
 13811.0010000000  4552.8311211019 11116.5528604384  0.0000000000  1.6519358428
 13748.5010000000  4532.1457307722 11078.6971101287  0.0000000000  1.6500718941
 13686.0010000000  4511.4605312120 11040.7985038670  0.0000000000  1.6482015791
 13623.5010000000  4490.7755203864 11002.8567911703  0.0000000000  1.6463248464
 13561.0010000000  4470.0907033815 10964.8717320626  0.0000000000  1.6444416448
 13498.5010000000  4449.4060728650 10926.8430611694  0.0000000000  1.6425519212
 13436.0010000000  4428.7216418771 10888.7705479372  0.0000000000  1.6406556239
 13373.5010000000  4408.0374047987 10850.6539248416  0.0000000000  1.6387526985
 13311.0010000000  4387.3533635837 10812.4929355734  0.0000000000  1.6368430909
 13248.5010000000  4366.6695277596 10774.2873350777  0.0000000000  1.6349267467
 13186.0010000000  4345.9858824303 10736.0368303894  0.0000000000  1.6330036088
 13123.5010000000  4325.3024398576 10697.7411758798  0.0000000000  1.6310736217
 13061.0010000000  4304.6192009970 10659.4001021687  0.0000000000  1.6291367283
 12998.5010000000  4283.9361621711 10621.0133283469  0.0000000000  1.6271928700
 12936.0010000000  4263.2533342206 10582.5805974866  0.0000000000  1.6252419891
 12873.5010000000  4242.5707109664 10544.1016180467  0.0000000000  1.6232840254
 12811.0010000000  4221.8882947142 10505.5761111713  0.0000000000  1.6213189187
 12748.5010000000  4201.2060900165 10467.0037990935  0.0000000000  1.6193466081
 12686.0010000000  4180.5240913545 10428.3843820986  0.0000000000  1.6173670312
 12623.5010000000  4159.8423082550 10389.7175853426  0.0000000000  1.6153801259
 12561.0010000000  4139.1607404954 10351.0031125327  0.0000000000  1.6133858283
 12498.5010000000  4118.4793907429 10312.2406694646  0.0000000000  1.6113840743
 12436.0010000000  4097.7982585460 10273.4299527194  0.0000000000  1.6093747982
 12373.5010000000  4077.1173466659 10234.5706614755  0.0000000000  1.6073579337
 12311.0010000000  4056.4366490374 10195.6624748265  0.0000000000  1.6053334131
 12248.5010000000  4035.7561813863 10156.7051093297  0.0000000000  1.6033011695
 12186.0010000000  4015.0759327515 10117.6982277127  0.0000000000  1.6012611326
 12123.5010000000  3994.3959142404 10078.6415306313  0.0000000000  1.5992132332
 12061.0010000000  3973.7161228923 10039.5346884932  0.0000000000  1.5971573999
 11998.5010000000  3953.0365600253 10000.3773759885  0.0000000000  1.5950935604
 11936.0010000000  3932.3572313532  9961.1692722976  0.0000000000  1.5930216422
 11873.5010000000  3911.6781352737  9921.9100388320  0.0000000000  1.5909415706
 11811.0010000000  3890.9992691095  9882.5993309474  0.0000000000  1.5888532700
 11748.5010000000  3870.3206469433  9843.2368318332  0.0000000000  1.5867566653
 11686.0010000000  3849.6422585951  9803.8221744101  0.0000000000  1.5846516778
 11623.5010000000  3828.9641110665  9764.3550201044  0.0000000000  1.5825382294
 11561.0010000000  3808.2862110334  9724.8350255118  0.0000000000  1.5804162409
 11498.5010000000  3787.6085477622  9685.2618096006  0.0000000000  1.5782856300
 11436.0010000000  3766.9311396929  9645.6350427425  0.0000000000  1.5761463161
 11373.5010000000  3746.2539768284  9605.9543363819  0.0000000000  1.5739982148
 11311.0010000000  3725.5770671766  9566.2193318902  0.0000000000  1.5718412419
 11248.5010000000  3704.9004025628  9526.4296348861  0.0000000000  1.5696753105
 11186.0010000000  3684.2239988027  9486.5848924053  0.0000000000  1.5675003346
 11123.5010000000  3663.5478504194  9446.6847056892  0.0000000000  1.5653162249
 11061.0010000000  3642.8719649968  9406.7286962433  0.0000000000  1.5631228920
 10998.5010000000  3622.1963408468  9366.7164626754  0.0000000000  1.5609202441
 10936.0010000000  3601.5209786043  9326.6476029613  0.0000000000  1.5587081881
 10873.5010000000  3580.8458814650  9286.5217148442  0.0000000000  1.5564866301
 10811.0010000000  3560.1710499129  9246.3383855174  0.0000000000  1.5542554738
 10748.5010000000  3539.4964930533  9206.0972135609  0.0000000000  1.5520146229
 10686.0010000000  3518.8222068786  9165.7977665661  0.0000000000  1.5497639777
 10623.5010000000  3498.1481966253  9125.4396245181  0.0000000000  1.5475034382
 10561.0010000000  3477.4744660627  9085.0223588661  0.0000000000  1.5452329024
 10498.5010000000  3456.8010124627  9044.5455225354  0.0000000000  1.5429522660
 10436.0010000000  3436.1278431822  9004.0086822590  0.0000000000  1.5406614240
 10373.5010000000  3415.4549597545  8963.4113873463  0.0000000000  1.5383602693
 10311.0010000000  3394.7823636914  8922.7531808970  0.0000000000  1.5360486927
 10248.5010000000  3374.1100621395  8882.0336108296  0.0000000000  1.5337265839
 10186.0010000000  3353.4380470428  8841.2521887017  0.0000000000  1.5313938292
 10123.5010000000  3332.7663325890  8800.4084633964  0.0000000000  1.5290503152
 10061.0010000000  3312.0949133187  8759.5019383664  0.0000000000  1.5266959246
  9998.5010000000  3291.4237961571  8718.5321347346  0.0000000000  1.5243305393
  9936.0010000000  3270.7529850187  8677.4985607609  0.0000000000  1.5219540390
  9873.5010000000  3250.0824812951  8636.4007126243  0.0000000000  1.5195663007
  9811.0010000000  3229.4122843441  8595.2380752105  0.0000000000  1.5171671995
  9748.5010000000  3208.7424021761  8554.0101432621  0.0000000000  1.5147566088
  9686.0010000000  3188.0728364769  8512.7163914166  0.0000000000  1.5123343994
  9623.5010000000  3167.4035933204  8471.3562953995  0.0000000000  1.5099004402
  9561.0010000000  3146.7346684630  8429.9293024353  0.0000000000  1.5074545964
  9498.5010000000  3126.0660680826  8388.4348725794  0.0000000000  1.5049967321
  9436.0010000000  3105.3977940997  8346.8724491751  0.0000000000  1.5025267085
  9373.5010000000  3084.7298546958  8305.2414798102  0.0000000000  1.5000443848
  9311.0010000000  3064.0622548328  8263.5413970963  0.0000000000  1.4975496175
  9248.5010000000  3043.3949870719  8221.7715998559  0.0000000000  1.4950422587
  9186.0010000000  3022.7280665728  8179.9315236330  0.0000000000  1.4925221606
  9123.5010000000  3002.0614874368  8138.0205522733  0.0000000000  1.4899891700
  9061.0010000000  2981.3952576076  8096.0380883161  0.0000000000  1.4874431326
  8998.5010000000  2960.7293799190  8053.9835144234  0.0000000000  1.4848838904
  8936.0010000000  2940.0638623949  8011.8562140907  0.0000000000  1.4823112830
  8873.5010000000  2919.3987044993  7969.6555434117  0.0000000000  1.4797251459
  8811.0010000000  2898.7339074644  7927.3808518440  0.0000000000  1.4771253117
  8748.5010000000  2878.0694749195  7885.0314832916  0.0000000000  1.4745116099
  8686.0010000000  2857.4054228688  7842.6067964101  0.0000000000  1.4718838682
  8623.5010000000  2836.7417428745  7800.1060887922  0.0000000000  1.4692419078
  8561.0010000000  2816.0784404390  7757.5286754125  0.0000000000  1.4665855481
  8498.5010000000  2795.4155215880  7714.8738609002  0.0000000000  1.4639146050
  8436.0010000000  2774.7529936312  7672.1409408481  0.0000000000  1.4612288906
  8373.5010000000  2754.0908568288  7629.3291842716  0.0000000000  1.4585282125
  8311.0010000000  2733.4291144537  7586.4378540859  0.0000000000  1.4558123746
  8248.5010000000  2712.7677780523  7543.4662178138  0.0000000000  1.4530811777
  8186.0010000000  2692.1068457287  7500.4135021445  0.0000000000  1.4503344168
  8123.5010000000  2671.4463256500  7457.2789414633  0.0000000000  1.4475718840
  8061.0010000000  2650.7862190091  7414.0617420489  0.0000000000  1.4447933658
  7998.5010000000  2630.1265343617  7370.7611116649  0.0000000000  1.4419986453
  7936.0010000000  2609.4672709271  7327.3762242528  0.0000000000  1.4391874995
  7873.5010000000  2588.8084415861  7283.9062678112  0.0000000000  1.4363597026
  7811.0010000000  2568.1500476318  7240.3503910134  0.0000000000  1.4335150220


==> anc/s88h_18-PCE153/s88h_18-PCE153-par1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
   0.1789551261   0.0000000000   0.0000000000
   0.1789016411   0.0000000000   0.0000000000
   0.1788481131   0.0000000000   0.0000000000
   0.1787945421   0.0000000000   0.0000000000
   0.1787409279   0.0000000000   0.0000000000
   0.1786872705   0.0000000000   0.0000000000
   0.1786335698   0.0000000000   0.0000000000
   0.1785798256   0.0000000000   0.0000000000
   0.1785260380   0.0000000000   0.0000000000
   0.1784722069   0.0000000000   0.0000000000
   0.1784183321   0.0000000000   0.0000000000
   0.1783644136   0.0000000000   0.0000000000
   0.1783104513   0.0000000000   0.0000000000
   0.1782564451   0.0000000000   0.0000000000
   0.1782023948   0.0000000000   0.0000000000
   0.1781483005   0.0000000000   0.0000000000
   0.1780941621   0.0000000000   0.0000000000
   0.1780399793   0.0000000000   0.0000000000
   0.1779857523   0.0000000000   0.0000000000
   0.1779314807   0.0000000000   0.0000000000
   0.1778771647   0.0000000000   0.0000000000
   0.1778228040   0.0000000000   0.0000000000
   0.1777683986   0.0000000000   0.0000000000
   0.1777139484   0.0000000000   0.0000000000
   0.1776594533   0.0000000000   0.0000000000
   0.1776049132   0.0000000000   0.0000000000
   0.1775503280   0.0000000000   0.0000000000
   0.1774956976   0.0000000000   0.0000000000
   0.1774410219   0.0000000000   0.0000000000
   0.1773863007   0.0000000000   0.0000000000
   0.1773315341   0.0000000000   0.0000000000
   0.1772767219   0.0000000000   0.0000000000
   0.1772218640   0.0000000000   0.0000000000
   0.1771669603   0.0000000000   0.0000000000
   0.1771120106   0.0000000000   0.0000000000
   0.1770570150   0.0000000000   0.0000000000
   0.1770019732   0.0000000000   0.0000000000
   0.1769468852   0.0000000000   0.0000000000
   0.1768917508   0.0000000000   0.0000000000
   0.1768365700   0.0000000000   0.0000000000
   0.1767813427   0.0000000000   0.0000000000
   0.1767260687   0.0000000000   0.0000000000
   0.1766707478   0.0000000000   0.0000000000
   0.1766153801   0.0000000000   0.0000000000
   0.1765599654   0.0000000000   0.0000000000
   0.1765045036   0.0000000000   0.0000000000
   0.1764489944   0.0000000000   0.0000000000
   0.1763934380   0.0000000000   0.0000000000
   0.1763378340   0.0000000000   0.0000000000
   0.1762821824   0.0000000000   0.0000000000
   0.1762264831   0.0000000000   0.0000000000
   0.1761707359   0.0000000000   0.0000000000
   0.1761149408   0.0000000000   0.0000000000
   0.1760590976   0.0000000000   0.0000000000
   0.1760032061   0.0000000000   0.0000000000
   0.1759472662   0.0000000000   0.0000000000
   0.1758912779   0.0000000000   0.0000000000
   0.1758352410   0.0000000000   0.0000000000
   0.1757791552   0.0000000000   0.0000000000
   0.1757230206   0.0000000000   0.0000000000
   0.1756668369   0.0000000000   0.0000000000
   0.1756106041   0.0000000000   0.0000000000
   0.1755543220   0.0000000000   0.0000000000
   0.1754979904   0.0000000000   0.0000000000
   0.1754416092   0.0000000000   0.0000000000
   0.1753851783   0.0000000000   0.0000000000
   0.1753286975   0.0000000000   0.0000000000
   0.1752721666   0.0000000000   0.0000000000
   0.1752155857   0.0000000000   0.0000000000
   0.1751589543   0.0000000000   0.0000000000
   0.1751022725   0.0000000000   0.0000000000
   0.1750455400   0.0000000000   0.0000000000
   0.1749887567   0.0000000000   0.0000000000
   0.1749319225   0.0000000000   0.0000000000
   0.1748750371   0.0000000000   0.0000000000
   0.1748181005   0.0000000000   0.0000000000
   0.1747611124   0.0000000000   0.0000000000
   0.1747040728   0.0000000000   0.0000000000
   0.1746469813   0.0000000000   0.0000000000
   0.1745898379   0.0000000000   0.0000000000
   0.1745326424   0.0000000000   0.0000000000
   0.1744753946   0.0000000000   0.0000000000
   0.1744180943   0.0000000000   0.0000000000
   0.1743607413   0.0000000000   0.0000000000
   0.1743033356   0.0000000000   0.0000000000
   0.1742458768   0.0000000000   0.0000000000
   0.1741883648   0.0000000000   0.0000000000
   0.1741307994   0.0000000000   0.0000000000
   0.1740731804   0.0000000000   0.0000000000
   0.1740155077   0.0000000000   0.0000000000
   0.1739577810   0.0000000000   0.0000000000
   0.1739000001   0.0000000000   0.0000000000
   0.1738421648   0.0000000000   0.0000000000
   0.1737842750   0.0000000000   0.0000000000
   0.1737263304   0.0000000000   0.0000000000
   0.1736683308   0.0000000000   0.0000000000
   0.1736102760   0.0000000000   0.0000000000
   0.1735521658   0.0000000000   0.0000000000
   0.1734940001   0.0000000000   0.0000000000
   0.1734357783   0.0000000000   0.0000000000
   0.1733775006   0.0000000000   0.0000000000
   0.1733191666   0.0000000000   0.0000000000
   0.1732607760   0.0000000000   0.0000000000
   0.1732023286   0.0000000000   0.0000000000
   0.1731438243   0.0000000000   0.0000000000
   0.1730852628   0.0000000000   0.0000000000
   0.1730266437   0.0000000000   0.0000000000
   0.1729679670   0.0000000000   0.0000000000
   0.1729092323   0.0000000000   0.0000000000
   0.1728504393   0.0000000000   0.0000000000
   0.1727915878   0.0000000000   0.0000000000
   0.1727326777   0.0000000000   0.0000000000
   0.1726737085   0.0000000000   0.0000000000
   0.1726146801   0.0000000000   0.0000000000
   0.1725555922   0.0000000000   0.0000000000
   0.1724964444   0.0000000000   0.0000000000
   0.1724372365   0.0000000000   0.0000000000
   0.1723779683   0.0000000000   0.0000000000
   0.1723186394   0.0000000000   0.0000000000
   0.1722592496   0.0000000000   0.0000000000
   0.1721997985   0.0000000000   0.0000000000
   0.1721402859   0.0000000000   0.0000000000
   0.1720807115   0.0000000000   0.0000000000
   0.1720210749   0.0000000000   0.0000000000
   0.1719613758   0.0000000000   0.0000000000
   0.1719016140   0.0000000000   0.0000000000
   0.1718417891   0.0000000000   0.0000000000
   0.1717819007   0.0000000000   0.0000000000
   0.1717219486   0.0000000000   0.0000000000
   0.1716619324   0.0000000000   0.0000000000
   0.1716018518   0.0000000000   0.0000000000
   0.1715417064   0.0000000000   0.0000000000
   0.1714814959   0.0000000000   0.0000000000
   0.1714212198   0.0000000000   0.0000000000
   0.1713608780   0.0000000000   0.0000000000
   0.1713004699   0.0000000000   0.0000000000
   0.1712399953   0.0000000000   0.0000000000
   0.1711794536   0.0000000000   0.0000000000
   0.1711188447   0.0000000000   0.0000000000
   0.1710581680   0.0000000000   0.0000000000
   0.1709974231   0.0000000000   0.0000000000
   0.1709366098   0.0000000000   0.0000000000
   0.1708757274   0.0000000000   0.0000000000
   0.1708147758   0.0000000000   0.0000000000
   0.1707537543   0.0000000000   0.0000000000
   0.1706926627   0.0000000000   0.0000000000
   0.1706315004   0.0000000000   0.0000000000
   0.1705702670   0.0000000000   0.0000000000
   0.1705089620   0.0000000000   0.0000000000
   0.1704475852   0.0000000000   0.0000000000
   0.1703861358   0.0000000000   0.0000000000
   0.1703246135   0.0000000000   0.0000000000
   0.1702630178   0.0000000000   0.0000000000
   0.1702013482   0.0000000000   0.0000000000
   0.1701396043   0.0000000000   0.0000000000
   0.1700777855   0.0000000000   0.0000000000
   0.1700158913   0.0000000000   0.0000000000
   0.1699539211   0.0000000000   0.0000000000
   0.1698918746   0.0000000000   0.0000000000
   0.1698297510   0.0000000000   0.0000000000
   0.1697675500   0.0000000000   0.0000000000
   0.1697052709   0.0000000000   0.0000000000
   0.1696429131   0.0000000000   0.0000000000
   0.1695804762   0.0000000000   0.0000000000
   0.1695179595   0.0000000000   0.0000000000
   0.1694553624   0.0000000000   0.0000000000
   0.1693926844   0.0000000000   0.0000000000
   0.1693299248   0.0000000000   0.0000000000
   0.1692670829   0.0000000000   0.0000000000
   0.1692041583   0.0000000000   0.0000000000
   0.1691411501   0.0000000000   0.0000000000
   0.1690780579   0.0000000000   0.0000000000
   0.1690148808   0.0000000000   0.0000000000
   0.1689516183   0.0000000000   0.0000000000
   0.1688882697   0.0000000000   0.0000000000
   0.1688248341   0.0000000000   0.0000000000
   0.1687613111   0.0000000000   0.0000000000
   0.1686976997   0.0000000000   0.0000000000
   0.1686339993   0.0000000000   0.0000000000
   0.1685702092   0.0000000000   0.0000000000
   0.1685063285   0.0000000000   0.0000000000
   0.1684423565   0.0000000000   0.0000000000
   0.1683782924   0.0000000000   0.0000000000
   0.1683141354   0.0000000000   0.0000000000
   0.1682498848   0.0000000000   0.0000000000
   0.1681855395   0.0000000000   0.0000000000
   0.1681210989   0.0000000000   0.0000000000
   0.1680565620   0.0000000000   0.0000000000
   0.1679919280   0.0000000000   0.0000000000
   0.1679271959   0.0000000000   0.0000000000
   0.1678623649   0.0000000000   0.0000000000
   0.1677974341   0.0000000000   0.0000000000
   0.1677324024   0.0000000000   0.0000000000
   0.1676672690   0.0000000000   0.0000000000
   0.1676020329   0.0000000000   0.0000000000
   0.1675366930   0.0000000000   0.0000000000
   0.1674712483   0.0000000000   0.0000000000
   0.1674056979   0.0000000000   0.0000000000
   0.1673400406   0.0000000000   0.0000000000
   0.1672742754   0.0000000000   0.0000000000
   0.1672084012   0.0000000000   0.0000000000
   0.1671424169   0.0000000000   0.0000000000
   0.1670763213   0.0000000000   0.0000000000
   0.1670101134   0.0000000000   0.0000000000
   0.1669437918   0.0000000000   0.0000000000
   0.1668773554   0.0000000000   0.0000000000
   0.1668108031   0.0000000000   0.0000000000
   0.1667441334   0.0000000000   0.0000000000
   0.1666773452   0.0000000000   0.0000000000
   0.1666104372   0.0000000000   0.0000000000
   0.1665434081   0.0000000000   0.0000000000
   0.1664762565   0.0000000000   0.0000000000
   0.1664089810   0.0000000000   0.0000000000
   0.1663415801   0.0000000000   0.0000000000
   0.1662740526   0.0000000000   0.0000000000
   0.1662063970   0.0000000000   0.0000000000
   0.1661386116   0.0000000000   0.0000000000
   0.1660706951   0.0000000000   0.0000000000
   0.1660026459   0.0000000000   0.0000000000
   0.1659344623   0.0000000000   0.0000000000
   0.1658661429   0.0000000000   0.0000000000
   0.1657976859   0.0000000000   0.0000000000
   0.1657290896   0.0000000000   0.0000000000
   0.1656603524   0.0000000000   0.0000000000
   0.1655914724   0.0000000000   0.0000000000
   0.1655224480   0.0000000000   0.0000000000
   0.1654532773   0.0000000000   0.0000000000
   0.1653839583   0.0000000000   0.0000000000
   0.1653144893   0.0000000000   0.0000000000
   0.1652448683   0.0000000000   0.0000000000
   0.1651750932   0.0000000000   0.0000000000
   0.1651051621   0.0000000000   0.0000000000
   0.1650350729   0.0000000000   0.0000000000
   0.1649648234   0.0000000000   0.0000000000
   0.1648944116   0.0000000000   0.0000000000
   0.1648238351   0.0000000000   0.0000000000
   0.1647530918   0.0000000000   0.0000000000
   0.1646821793   0.0000000000   0.0000000000
   0.1646110953   0.0000000000   0.0000000000
   0.1645398373   0.0000000000   0.0000000000
   0.1644684029   0.0000000000   0.0000000000
   0.1643967895   0.0000000000   0.0000000000
   0.1643249947   0.0000000000   0.0000000000
   0.1642530157   0.0000000000   0.0000000000
   0.1641808499   0.0000000000   0.0000000000
   0.1641084944   0.0000000000   0.0000000000
   0.1640359464   0.0000000000   0.0000000000
   0.1639632032   0.0000000000   0.0000000000
   0.1638902616   0.0000000000   0.0000000000
   0.1638171187   0.0000000000   0.0000000000
   0.1637437713   0.0000000000   0.0000000000
   0.1636702163   0.0000000000   0.0000000000
   0.1635964505   0.0000000000   0.0000000000
   0.1635224705   0.0000000000   0.0000000000
   0.1634482729   0.0000000000   0.0000000000
   0.1633738541   0.0000000000   0.0000000000
   0.1632992107   0.0000000000   0.0000000000
   0.1632243390   0.0000000000   0.0000000000
   0.1631492351   0.0000000000   0.0000000000
   0.1630738952   0.0000000000   0.0000000000
   0.1629983154   0.0000000000   0.0000000000
   0.1629224917   0.0000000000   0.0000000000
   0.1628464198   0.0000000000   0.0000000000
   0.1627700956   0.0000000000   0.0000000000
   0.1626935146   0.0000000000   0.0000000000
   0.1626166724   0.0000000000   0.0000000000
   0.1625395643   0.0000000000   0.0000000000
   0.1624621857   0.0000000000   0.0000000000
   0.1623845317   0.0000000000   0.0000000000
   0.1623065974   0.0000000000   0.0000000000
   0.1622283776   0.0000000000   0.0000000000
   0.1621498671   0.0000000000   0.0000000000
   0.1620710606   0.0000000000   0.0000000000
   0.1619919525   0.0000000000   0.0000000000
   0.1619125371   0.0000000000   0.0000000000
   0.1618328086   0.0000000000   0.0000000000
   0.1617527611   0.0000000000   0.0000000000
   0.1616723883   0.0000000000   0.0000000000
   0.1615916840   0.0000000000   0.0000000000
   0.1615106417   0.0000000000   0.0000000000
   0.1614292547   0.0000000000   0.0000000000
   0.1613475161   0.0000000000   0.0000000000
   0.1612654188   0.0000000000   0.0000000000
   0.1611829557   0.0000000000   0.0000000000
   0.1611001192   0.0000000000   0.0000000000
   0.1610169017   0.0000000000   0.0000000000
   0.1609332952   0.0000000000   0.0000000000
   0.1608492917   0.0000000000   0.0000000000
   0.1607648828   0.0000000000   0.0000000000
   0.1606800598   0.0000000000   0.0000000000
   0.1605948140   0.0000000000   0.0000000000
   0.1605091362   0.0000000000   0.0000000000
   0.1604230170   0.0000000000   0.0000000000
   0.1603364469   0.0000000000   0.0000000000
   0.1602494158   0.0000000000   0.0000000000
   0.1601619135   0.0000000000   0.0000000000
   0.1600739296   0.0000000000   0.0000000000
   0.1599854532   0.0000000000   0.0000000000
   0.1598964732   0.0000000000   0.0000000000
   0.1598069781   0.0000000000   0.0000000000
   0.1597169561   0.0000000000   0.0000000000
   0.1596263951   0.0000000000   0.0000000000
   0.1595352825   0.0000000000   0.0000000000
   0.1594436057   0.0000000000   0.0000000000
   0.1593513514   0.0000000000   0.0000000000
   0.1592585060   0.0000000000   0.0000000000
   0.1591650556   0.0000000000   0.0000000000
   0.1590709858   0.0000000000   0.0000000000
   0.1589762821   0.0000000000   0.0000000000
   0.1588809295   0.0000000000   0.0000000000
   0.1587849123   0.0000000000   0.0000000000
   0.1586882148   0.0000000000   0.0000000000
   0.1585908209   0.0000000000   0.0000000000
   0.1584927141   0.0000000000   0.0000000000
   0.1583938775   0.0000000000   0.0000000000
   0.1582942938   0.0000000000   0.0000000000
   0.1581939455   0.0000000000   0.0000000000
   0.1580928149   0.0000000000   0.0000000000
   0.1579908839   0.0000000000   0.0000000000
   0.1578881344   0.0000000000   0.0000000000
   0.1577845479   0.0000000000   0.0000000000
   0.1576801060   0.0000000000   0.0000000000
   0.1575747901   0.0000000000   0.0000000000
   0.1574685820   0.0000000000   0.0000000000
   0.1573614634   0.0000000000   0.0000000000
   0.1572534164   0.0000000000   0.0000000000
   0.1571444234   0.0000000000   0.0000000000
   0.1570344677   0.0000000000   0.0000000000
   0.1569235332   0.0000000000   0.0000000000
   0.1568116049   0.0000000000   0.0000000000
   0.1566986691   0.0000000000   0.0000000000
   0.1565847135   0.0000000000   0.0000000000
   0.1564697279   0.0000000000   0.0000000000
   0.1563537042   0.0000000000   0.0000000000
   0.1562366371   0.0000000000   0.0000000000
   0.1561185245   0.0000000000   0.0000000000
   0.1559993677   0.0000000000   0.0000000000
   0.1558791727   0.0000000000   0.0000000000
   0.1557579500   0.0000000000   0.0000000000
   0.1556357156   0.0000000000   0.0000000000
   0.1555124921   0.0000000000   0.0000000000
   0.1553883089   0.0000000000   0.0000000000
   0.1552632032   0.0000000000   0.0000000000
   0.1551372208   0.0000000000   0.0000000000
   0.1550104169   0.0000000000   0.0000000000
   0.1548828458   0.0000000000   0.0000000000
   0.1547545151   0.0000000000   0.0000000000
   0.1546254147   0.0000000000   0.0000000000
   0.1544955350   0.0000000000   0.0000000000
   0.1543648658   0.0000000000   0.0000000000
   0.1542333970   0.0000000000   0.0000000000
   0.1541011181   0.0000000000   0.0000000000
   0.1539680184   0.0000000000   0.0000000000
   0.1538340873   0.0000000000   0.0000000000
   0.1536993135   0.0000000000   0.0000000000
   0.1535636858   0.0000000000   0.0000000000
   0.1534271928   0.0000000000   0.0000000000
   0.1532898226   0.0000000000   0.0000000000
   0.1531515632   0.0000000000   0.0000000000
   0.1530124024   0.0000000000   0.0000000000
   0.1526765930   0.0000000000   0.0000000000
   0.1523203035   0.0000000000   0.0000000000
   0.1519625734   0.0000000000   0.0000000000
   0.1516033874   0.0000000000   0.0000000000
   0.1512427296   0.0000000000   0.0000000000
   0.1508805840   0.0000000000   0.0000000000
   0.1505169340   0.0000000000   0.0000000000
   0.1501517630   0.0000000000   0.0000000000
   0.1497850537   0.0000000000   0.0000000000
   0.1494167888   0.0000000000   0.0000000000
   0.1490469504   0.0000000000   0.0000000000
   0.1486755203   0.0000000000   0.0000000000
   0.1483024799   0.0000000000   0.0000000000
   0.1479278101   0.0000000000   0.0000000000
   0.1475514917   0.0000000000   0.0000000000
   0.1471735046   0.0000000000   0.0000000000
   0.1467938287   0.0000000000   0.0000000000
   0.1464124433   0.0000000000   0.0000000000
   0.1460293270   0.0000000000   0.0000000000
   0.1456444581   0.0000000000   0.0000000000
   0.1452578145   0.0000000000   0.0000000000
   0.1448693735   0.0000000000   0.0000000000
   0.1444791116   0.0000000000   0.0000000000
   0.1440870051   0.0000000000   0.0000000000
   0.1436930296   0.0000000000   0.0000000000
   0.1432971599   0.0000000000   0.0000000000
   0.1428993705   0.0000000000   0.0000000000
   0.1424996351   0.0000000000   0.0000000000
   0.1420979266   0.0000000000   0.0000000000
   0.1416942173   0.0000000000   0.0000000000
   0.1412884789   0.0000000000   0.0000000000
   0.1408806822   0.0000000000   0.0000000000
   0.1404707973   0.0000000000   0.0000000000
   0.1400587933   0.0000000000   0.0000000000
   0.1396446387   0.0000000000   0.0000000000
   0.1392283009   0.0000000000   0.0000000000
   0.1388097467   0.0000000000   0.0000000000
   0.1383889415   0.0000000000   0.0000000000
   0.1379658501   0.0000000000   0.0000000000
   0.1375404361   0.0000000000   0.0000000000
   0.1371126619   0.0000000000   0.0000000000
   0.1366824891   0.0000000000   0.0000000000
   0.1362498779   0.0000000000   0.0000000000
   0.1358147872   0.0000000000   0.0000000000
   0.1353771747   0.0000000000   0.0000000000
   0.1349369970   0.0000000000   0.0000000000
   0.1344942089   0.0000000000   0.0000000000
   0.1340487641   0.0000000000   0.0000000000
   0.1336006145   0.0000000000   0.0000000000
   0.1331497105   0.0000000000   0.0000000000
   0.1326960010   0.0000000000   0.0000000000
   0.1322394329   0.0000000000   0.0000000000
   0.1317799514   0.0000000000   0.0000000000
   0.1313174997   0.0000000000   0.0000000000
   0.1308520190   0.0000000000   0.0000000000
   0.1303834486   0.0000000000   0.0000000000
   0.1299117251   0.0000000000   0.0000000000
   0.1294367832   0.0000000000   0.0000000000
   0.1289585550   0.0000000000   0.0000000000
   0.1284769700   0.0000000000   0.0000000000
   0.1279919549   0.0000000000   0.0000000000
   0.1275034338   0.0000000000   0.0000000000
   0.1270113275   0.0000000000   0.0000000000
   0.1265155538   0.0000000000   0.0000000000
   0.1260160271   0.0000000000   0.0000000000
   0.1255126581   0.0000000000   0.0000000000
   0.1250053541   0.0000000000   0.0000000000
   0.1244940181   0.0000000000   0.0000000000
   0.1239785493   0.0000000000   0.0000000000
   0.1234588420   0.0000000000   0.0000000000
   0.1229347862   0.0000000000   0.0000000000
   0.1224062669   0.0000000000   0.0000000000
   0.1218731636   0.0000000000   0.0000000000
   0.1213353505   0.0000000000   0.0000000000
   0.1207926956   0.0000000000   0.0000000000
   0.1202450609   0.0000000000   0.0000000000
   0.1196923013   0.0000000000   0.0000000000
   0.1191342649   0.0000000000   0.0000000000
   0.1185707920   0.0000000000   0.0000000000
   0.1180017149   0.0000000000   0.0000000000
   0.1174268571   0.0000000000   0.0000000000
   0.1168460328   0.0000000000   0.0000000000
   0.1162590465   0.0000000000   0.0000000000
   0.1156656918   0.0000000000   0.0000000000
   0.1150657512   0.0000000000   0.0000000000
   0.1144589948   0.0000000000   0.0000000000
   0.1138451796   0.0000000000   0.0000000000
   0.1132240485   0.0000000000   0.0000000000
   0.1125953293   0.0000000000   0.0000000000
   0.1119587333   0.0000000000   0.0000000000
   0.1113139540   0.0000000000   0.0000000000
   0.1106606661   0.0000000000   0.0000000000
   0.1099985235   0.0000000000   0.0000000000
   0.1093271574   0.0000000000   0.0000000000
   0.1086461750   0.0000000000   0.0000000000
   0.1079551569   0.0000000000   0.0000000000
   0.1072536548   0.0000000000   0.0000000000
   0.1065411891   0.0000000000   0.0000000000
   0.1058172456   0.0000000000   0.0000000000
   0.1050812728   0.0000000000   0.0000000000
   0.1043326777   0.0000000000   0.0000000000
   0.1035708220   0.0000000000   0.0000000000
   0.1027950173   0.0000000000   0.0000000000
   0.1020045205   0.0000000000   0.0000000000
   0.1011985269   0.0000000000   0.0000000000
   0.1003761645   0.0000000000   0.0000000000
   0.0995364861   0.0000000000   0.0000000000
   0.0986784604   0.0000000000   0.0000000000
   0.0978009624   0.0000000000   0.0000000000
   0.0969027620   0.0000000000   0.0000000000
   0.0959825107   0.0000000000   0.0000000000
   0.0950387262   0.0000000000   0.0000000000
   0.0940697753   0.0000000000   0.0000000000
   0.0930738525   0.0000000000   0.0000000000
   0.0920489556   0.0000000000   0.0000000000
   0.0909928576   0.0000000000   0.0000000000
   0.0899030714   0.0000000000   0.0000000000
   0.0887768097   0.0000000000   0.0000000000
   0.0876109354   0.0000000000   0.0000000000
   0.0864019017   0.0000000000   0.0000000000
   0.0851456795   0.0000000000   0.0000000000
   0.0838376675   0.0000000000   0.0000000000
   0.0824725807   0.0000000000   0.0000000000
   0.0810443105   0.0000000000   0.0000000000
   0.0795457473   0.0000000000   0.0000000000
   0.0779685524   0.0000000000   0.0000000000
   0.0763028615   0.0000000000   0.0000000000
   0.0745368929   0.0000000000   0.0000000000
   0.0726564198   0.0000000000   0.0000000000
   0.0706440473   0.0000000000   0.0000000000
   0.0684781949   0.0000000000   0.0000000000
   0.0661316318   0.0000000000   0.0000000000
   0.0635692855   0.0000000000   0.0000000000
   0.0607448405   0.0000000000   0.0000000000
   0.0575951862   0.0000000000   0.0000000000
   0.0540307599   0.0000000000   0.0000000000
   0.0499173035   0.0000000000   0.0000000000
   0.0450373286   0.0000000000   0.0000000000
   0.0389946765   0.0000000000   0.0000000000
   0.0309103511   0.0000000000   0.0000000000
   0.0177790265   0.0000000000   0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-par2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
   0.2894185901   0.0000000000   0.0000000000
   0.2892983374   0.0000000000   0.0000000000
   0.2891779271   0.0000000000   0.0000000000
   0.2890573588   0.0000000000   0.0000000000
   0.2889366318   0.0000000000   0.0000000000
   0.2888157460   0.0000000000   0.0000000000
   0.2886947006   0.0000000000   0.0000000000
   0.2885734951   0.0000000000   0.0000000000
   0.2884521293   0.0000000000   0.0000000000
   0.2883306024   0.0000000000   0.0000000000
   0.2882089139   0.0000000000   0.0000000000
   0.2880870636   0.0000000000   0.0000000000
   0.2879650506   0.0000000000   0.0000000000
   0.2878428747   0.0000000000   0.0000000000
   0.2877205351   0.0000000000   0.0000000000
   0.2875980316   0.0000000000   0.0000000000
   0.2874753635   0.0000000000   0.0000000000
   0.2873525302   0.0000000000   0.0000000000
   0.2872295314   0.0000000000   0.0000000000
   0.2871063664   0.0000000000   0.0000000000
   0.2869830349   0.0000000000   0.0000000000
   0.2868595360   0.0000000000   0.0000000000
   0.2867358695   0.0000000000   0.0000000000
   0.2866120347   0.0000000000   0.0000000000
   0.2864880311   0.0000000000   0.0000000000
   0.2863638583   0.0000000000   0.0000000000
   0.2862395154   0.0000000000   0.0000000000
   0.2861150022   0.0000000000   0.0000000000
   0.2859903180   0.0000000000   0.0000000000
   0.2858654622   0.0000000000   0.0000000000
   0.2857404344   0.0000000000   0.0000000000
   0.2856152340   0.0000000000   0.0000000000
   0.2854898603   0.0000000000   0.0000000000
   0.2853643130   0.0000000000   0.0000000000
   0.2852385911   0.0000000000   0.0000000000
   0.2851126945   0.0000000000   0.0000000000
   0.2849866224   0.0000000000   0.0000000000
   0.2848603742   0.0000000000   0.0000000000
   0.2847339495   0.0000000000   0.0000000000
   0.2846073475   0.0000000000   0.0000000000
   0.2844805678   0.0000000000   0.0000000000
   0.2843536096   0.0000000000   0.0000000000
   0.2842264724   0.0000000000   0.0000000000
   0.2840991559   0.0000000000   0.0000000000
   0.2839716590   0.0000000000   0.0000000000
   0.2838439815   0.0000000000   0.0000000000
   0.2837161226   0.0000000000   0.0000000000
   0.2835880817   0.0000000000   0.0000000000
   0.2834598582   0.0000000000   0.0000000000
   0.2833314516   0.0000000000   0.0000000000
   0.2832028613   0.0000000000   0.0000000000
   0.2830740864   0.0000000000   0.0000000000
   0.2829451266   0.0000000000   0.0000000000
   0.2828159810   0.0000000000   0.0000000000
   0.2826866493   0.0000000000   0.0000000000
   0.2825571307   0.0000000000   0.0000000000
   0.2824274244   0.0000000000   0.0000000000
   0.2822975299   0.0000000000   0.0000000000
   0.2821674467   0.0000000000   0.0000000000
   0.2820371739   0.0000000000   0.0000000000
   0.2819067111   0.0000000000   0.0000000000
   0.2817760574   0.0000000000   0.0000000000
   0.2816452122   0.0000000000   0.0000000000
   0.2815141751   0.0000000000   0.0000000000
   0.2813829452   0.0000000000   0.0000000000
   0.2812515218   0.0000000000   0.0000000000
   0.2811199044   0.0000000000   0.0000000000
   0.2809880922   0.0000000000   0.0000000000
   0.2808560846   0.0000000000   0.0000000000
   0.2807238807   0.0000000000   0.0000000000
   0.2805914802   0.0000000000   0.0000000000
   0.2804588821   0.0000000000   0.0000000000
   0.2803260859   0.0000000000   0.0000000000
   0.2801930907   0.0000000000   0.0000000000
   0.2800598960   0.0000000000   0.0000000000
   0.2799265009   0.0000000000   0.0000000000
   0.2797929049   0.0000000000   0.0000000000
   0.2796591072   0.0000000000   0.0000000000
   0.2795251071   0.0000000000   0.0000000000
   0.2793909038   0.0000000000   0.0000000000
   0.2792564966   0.0000000000   0.0000000000
   0.2791218848   0.0000000000   0.0000000000
   0.2789870678   0.0000000000   0.0000000000
   0.2788520446   0.0000000000   0.0000000000
   0.2787168147   0.0000000000   0.0000000000
   0.2785813772   0.0000000000   0.0000000000
   0.2784457315   0.0000000000   0.0000000000
   0.2783098765   0.0000000000   0.0000000000
   0.2781738119   0.0000000000   0.0000000000
   0.2780375367   0.0000000000   0.0000000000
   0.2779010502   0.0000000000   0.0000000000
   0.2777643516   0.0000000000   0.0000000000
   0.2776274400   0.0000000000   0.0000000000
   0.2774903148   0.0000000000   0.0000000000
   0.2773529752   0.0000000000   0.0000000000
   0.2772154204   0.0000000000   0.0000000000
   0.2770776494   0.0000000000   0.0000000000
   0.2769396617   0.0000000000   0.0000000000
   0.2768014564   0.0000000000   0.0000000000
   0.2766630327   0.0000000000   0.0000000000
   0.2765243897   0.0000000000   0.0000000000
   0.2763855267   0.0000000000   0.0000000000
   0.2762464429   0.0000000000   0.0000000000
   0.2761071372   0.0000000000   0.0000000000
   0.2759676091   0.0000000000   0.0000000000
   0.2758278575   0.0000000000   0.0000000000
   0.2756878818   0.0000000000   0.0000000000
   0.2755476810   0.0000000000   0.0000000000
   0.2754072544   0.0000000000   0.0000000000
   0.2752666010   0.0000000000   0.0000000000
   0.2751257199   0.0000000000   0.0000000000
   0.2749846104   0.0000000000   0.0000000000
   0.2748432715   0.0000000000   0.0000000000
   0.2747017023   0.0000000000   0.0000000000
   0.2745599021   0.0000000000   0.0000000000
   0.2744178699   0.0000000000   0.0000000000
   0.2742756048   0.0000000000   0.0000000000
   0.2741331059   0.0000000000   0.0000000000
   0.2739903723   0.0000000000   0.0000000000
   0.2738474030   0.0000000000   0.0000000000
   0.2737041973   0.0000000000   0.0000000000
   0.2735607541   0.0000000000   0.0000000000
   0.2734170726   0.0000000000   0.0000000000
   0.2732731518   0.0000000000   0.0000000000
   0.2731289907   0.0000000000   0.0000000000
   0.2729845885   0.0000000000   0.0000000000
   0.2728399442   0.0000000000   0.0000000000
   0.2726950568   0.0000000000   0.0000000000
   0.2725499254   0.0000000000   0.0000000000
   0.2724045489   0.0000000000   0.0000000000
   0.2722589265   0.0000000000   0.0000000000
   0.2721130571   0.0000000000   0.0000000000
   0.2719669399   0.0000000000   0.0000000000
   0.2718205737   0.0000000000   0.0000000000
   0.2716739576   0.0000000000   0.0000000000
   0.2715270906   0.0000000000   0.0000000000
   0.2713799716   0.0000000000   0.0000000000
   0.2712325997   0.0000000000   0.0000000000
   0.2710849738   0.0000000000   0.0000000000
   0.2709370929   0.0000000000   0.0000000000
   0.2707889560   0.0000000000   0.0000000000
   0.2706405620   0.0000000000   0.0000000000
   0.2704919100   0.0000000000   0.0000000000
   0.2703429986   0.0000000000   0.0000000000
   0.2701938271   0.0000000000   0.0000000000
   0.2700443943   0.0000000000   0.0000000000
   0.2698946991   0.0000000000   0.0000000000
   0.2697447404   0.0000000000   0.0000000000
   0.2695945172   0.0000000000   0.0000000000
   0.2694440283   0.0000000000   0.0000000000
   0.2692932726   0.0000000000   0.0000000000
   0.2691422491   0.0000000000   0.0000000000
   0.2689909567   0.0000000000   0.0000000000
   0.2688393940   0.0000000000   0.0000000000
   0.2686875601   0.0000000000   0.0000000000
   0.2685354540   0.0000000000   0.0000000000
   0.2683830741   0.0000000000   0.0000000000
   0.2682304197   0.0000000000   0.0000000000
   0.2680774893   0.0000000000   0.0000000000
   0.2679242820   0.0000000000   0.0000000000
   0.2677707965   0.0000000000   0.0000000000
   0.2676170315   0.0000000000   0.0000000000
   0.2674629860   0.0000000000   0.0000000000
   0.2673086586   0.0000000000   0.0000000000
   0.2671540484   0.0000000000   0.0000000000
   0.2669991538   0.0000000000   0.0000000000
   0.2668439738   0.0000000000   0.0000000000
   0.2666885071   0.0000000000   0.0000000000
   0.2665327525   0.0000000000   0.0000000000
   0.2663767087   0.0000000000   0.0000000000
   0.2662203745   0.0000000000   0.0000000000
   0.2660637485   0.0000000000   0.0000000000
   0.2659068296   0.0000000000   0.0000000000
   0.2657496164   0.0000000000   0.0000000000
   0.2655921075   0.0000000000   0.0000000000
   0.2654343019   0.0000000000   0.0000000000
   0.2652761980   0.0000000000   0.0000000000
   0.2651177946   0.0000000000   0.0000000000
   0.2649590904   0.0000000000   0.0000000000
   0.2648000839   0.0000000000   0.0000000000
   0.2646407739   0.0000000000   0.0000000000
   0.2644811590   0.0000000000   0.0000000000
   0.2643212378   0.0000000000   0.0000000000
   0.2641610089   0.0000000000   0.0000000000
   0.2640004710   0.0000000000   0.0000000000
   0.2638396226   0.0000000000   0.0000000000
   0.2636784624   0.0000000000   0.0000000000
   0.2635169889   0.0000000000   0.0000000000
   0.2633552007   0.0000000000   0.0000000000
   0.2631930963   0.0000000000   0.0000000000
   0.2630306742   0.0000000000   0.0000000000
   0.2628679331   0.0000000000   0.0000000000
   0.2627048715   0.0000000000   0.0000000000
   0.2625414879   0.0000000000   0.0000000000
   0.2623777807   0.0000000000   0.0000000000
   0.2622137485   0.0000000000   0.0000000000
   0.2620493898   0.0000000000   0.0000000000
   0.2618847030   0.0000000000   0.0000000000
   0.2617196865   0.0000000000   0.0000000000
   0.2615543390   0.0000000000   0.0000000000
   0.2613886586   0.0000000000   0.0000000000
   0.2612226441   0.0000000000   0.0000000000
   0.2610562936   0.0000000000   0.0000000000
   0.2608896058   0.0000000000   0.0000000000
   0.2607225787   0.0000000000   0.0000000000
   0.2605552111   0.0000000000   0.0000000000
   0.2603875010   0.0000000000   0.0000000000
   0.2602194469   0.0000000000   0.0000000000
   0.2600510473   0.0000000000   0.0000000000
   0.2598823004   0.0000000000   0.0000000000
   0.2597132044   0.0000000000   0.0000000000
   0.2595437578   0.0000000000   0.0000000000
   0.2593739588   0.0000000000   0.0000000000
   0.2592038057   0.0000000000   0.0000000000
   0.2590332967   0.0000000000   0.0000000000
   0.2588624301   0.0000000000   0.0000000000
   0.2586912042   0.0000000000   0.0000000000
   0.2585196172   0.0000000000   0.0000000000
   0.2583476672   0.0000000000   0.0000000000
   0.2581753526   0.0000000000   0.0000000000
   0.2580026714   0.0000000000   0.0000000000
   0.2578296218   0.0000000000   0.0000000000
   0.2576562019   0.0000000000   0.0000000000
   0.2574824101   0.0000000000   0.0000000000
   0.2573082442   0.0000000000   0.0000000000
   0.2571337026   0.0000000000   0.0000000000
   0.2569587833   0.0000000000   0.0000000000
   0.2567834842   0.0000000000   0.0000000000
   0.2566078035   0.0000000000   0.0000000000
   0.2564317393   0.0000000000   0.0000000000
   0.2562552896   0.0000000000   0.0000000000
   0.2560784524   0.0000000000   0.0000000000
   0.2559012257   0.0000000000   0.0000000000
   0.2557236075   0.0000000000   0.0000000000
   0.2555455958   0.0000000000   0.0000000000
   0.2553671884   0.0000000000   0.0000000000
   0.2551883834   0.0000000000   0.0000000000
   0.2550091788   0.0000000000   0.0000000000
   0.2548295723   0.0000000000   0.0000000000
   0.2546495618   0.0000000000   0.0000000000
   0.2544691453   0.0000000000   0.0000000000
   0.2542883205   0.0000000000   0.0000000000
   0.2541070855   0.0000000000   0.0000000000
   0.2539254377   0.0000000000   0.0000000000
   0.2537433752   0.0000000000   0.0000000000
   0.2535608957   0.0000000000   0.0000000000
   0.2533779969   0.0000000000   0.0000000000
   0.2531946767   0.0000000000   0.0000000000
   0.2530109326   0.0000000000   0.0000000000
   0.2528267625   0.0000000000   0.0000000000
   0.2526421641   0.0000000000   0.0000000000
   0.2524571347   0.0000000000   0.0000000000
   0.2522716724   0.0000000000   0.0000000000
   0.2520857746   0.0000000000   0.0000000000
   0.2518994389   0.0000000000   0.0000000000
   0.2517126628   0.0000000000   0.0000000000
   0.2515254441   0.0000000000   0.0000000000
   0.2513377801   0.0000000000   0.0000000000
   0.2511496685   0.0000000000   0.0000000000
   0.2509611066   0.0000000000   0.0000000000
   0.2507720921   0.0000000000   0.0000000000
   0.2505826224   0.0000000000   0.0000000000
   0.2503926947   0.0000000000   0.0000000000
   0.2502023066   0.0000000000   0.0000000000
   0.2500114555   0.0000000000   0.0000000000
   0.2498201387   0.0000000000   0.0000000000
   0.2496283535   0.0000000000   0.0000000000
   0.2494360973   0.0000000000   0.0000000000
   0.2492433673   0.0000000000   0.0000000000
   0.2490501608   0.0000000000   0.0000000000
   0.2488564750   0.0000000000   0.0000000000
   0.2486623073   0.0000000000   0.0000000000
   0.2484676546   0.0000000000   0.0000000000
   0.2482725143   0.0000000000   0.0000000000
   0.2480768835   0.0000000000   0.0000000000
   0.2478807592   0.0000000000   0.0000000000
   0.2476841384   0.0000000000   0.0000000000
   0.2474870184   0.0000000000   0.0000000000
   0.2472893961   0.0000000000   0.0000000000
   0.2470912684   0.0000000000   0.0000000000
   0.2468926325   0.0000000000   0.0000000000
   0.2466934853   0.0000000000   0.0000000000
   0.2464938236   0.0000000000   0.0000000000
   0.2462936442   0.0000000000   0.0000000000
   0.2460929442   0.0000000000   0.0000000000
   0.2458917203   0.0000000000   0.0000000000
   0.2456899693   0.0000000000   0.0000000000
   0.2454876880   0.0000000000   0.0000000000
   0.2452848732   0.0000000000   0.0000000000
   0.2450815213   0.0000000000   0.0000000000
   0.2448776293   0.0000000000   0.0000000000
   0.2446731938   0.0000000000   0.0000000000
   0.2444682113   0.0000000000   0.0000000000
   0.2442626783   0.0000000000   0.0000000000
   0.2440565915   0.0000000000   0.0000000000
   0.2438499474   0.0000000000   0.0000000000
   0.2436427424   0.0000000000   0.0000000000
   0.2434349729   0.0000000000   0.0000000000
   0.2432266354   0.0000000000   0.0000000000
   0.2430177262   0.0000000000   0.0000000000
   0.2428082417   0.0000000000   0.0000000000
   0.2425981781   0.0000000000   0.0000000000
   0.2423875317   0.0000000000   0.0000000000
   0.2421762988   0.0000000000   0.0000000000
   0.2419644754   0.0000000000   0.0000000000
   0.2417520577   0.0000000000   0.0000000000
   0.2415390419   0.0000000000   0.0000000000
   0.2413254241   0.0000000000   0.0000000000
   0.2411112001   0.0000000000   0.0000000000
   0.2408963659   0.0000000000   0.0000000000
   0.2406809176   0.0000000000   0.0000000000
   0.2404648511   0.0000000000   0.0000000000
   0.2402481621   0.0000000000   0.0000000000
   0.2400308465   0.0000000000   0.0000000000
   0.2398129000   0.0000000000   0.0000000000
   0.2395943185   0.0000000000   0.0000000000
   0.2393750974   0.0000000000   0.0000000000
   0.2391552326   0.0000000000   0.0000000000
   0.2389347194   0.0000000000   0.0000000000
   0.2387135536   0.0000000000   0.0000000000
   0.2384917306   0.0000000000   0.0000000000
   0.2382692458   0.0000000000   0.0000000000
   0.2380460945   0.0000000000   0.0000000000
   0.2378222722   0.0000000000   0.0000000000
   0.2375977742   0.0000000000   0.0000000000
   0.2373725956   0.0000000000   0.0000000000
   0.2371467317   0.0000000000   0.0000000000
   0.2369201776   0.0000000000   0.0000000000
   0.2366929283   0.0000000000   0.0000000000
   0.2364649790   0.0000000000   0.0000000000
   0.2362363244   0.0000000000   0.0000000000
   0.2360069596   0.0000000000   0.0000000000
   0.2357768796   0.0000000000   0.0000000000
   0.2355460788   0.0000000000   0.0000000000
   0.2353145523   0.0000000000   0.0000000000
   0.2350822946   0.0000000000   0.0000000000
   0.2348493003   0.0000000000   0.0000000000
   0.2346155640   0.0000000000   0.0000000000
   0.2343810803   0.0000000000   0.0000000000
   0.2341458436   0.0000000000   0.0000000000
   0.2339098481   0.0000000000   0.0000000000
   0.2336730882   0.0000000000   0.0000000000
   0.2334355581   0.0000000000   0.0000000000
   0.2331972522   0.0000000000   0.0000000000
   0.2329581643   0.0000000000   0.0000000000
   0.2327182885   0.0000000000   0.0000000000
   0.2324776189   0.0000000000   0.0000000000
   0.2322361492   0.0000000000   0.0000000000
   0.2319938734   0.0000000000   0.0000000000
   0.2317507851   0.0000000000   0.0000000000
   0.2315068780   0.0000000000   0.0000000000
   0.2312621457   0.0000000000   0.0000000000
   0.2310165817   0.0000000000   0.0000000000
   0.2307701795   0.0000000000   0.0000000000
   0.2305229325   0.0000000000   0.0000000000
   0.2302748337   0.0000000000   0.0000000000
   0.2300258766   0.0000000000   0.0000000000
   0.2297760542   0.0000000000   0.0000000000
   0.2295253593   0.0000000000   0.0000000000
   0.2292737852   0.0000000000   0.0000000000
   0.2290213245   0.0000000000   0.0000000000
   0.2287679701   0.0000000000   0.0000000000
   0.2285137146   0.0000000000   0.0000000000
   0.2282585505   0.0000000000   0.0000000000
   0.2280024705   0.0000000000   0.0000000000
   0.2277454667   0.0000000000   0.0000000000
   0.2274875316   0.0000000000   0.0000000000
   0.2272286573   0.0000000000   0.0000000000
   0.2269688359   0.0000000000   0.0000000000
   0.2267080594   0.0000000000   0.0000000000
   0.2264463197   0.0000000000   0.0000000000
   0.2261836085   0.0000000000   0.0000000000
   0.2259199174   0.0000000000   0.0000000000
   0.2256552382   0.0000000000   0.0000000000
   0.2253895622   0.0000000000   0.0000000000
   0.2251228808   0.0000000000   0.0000000000
   0.2248551852   0.0000000000   0.0000000000
   0.2245864664   0.0000000000   0.0000000000
   0.2243167155   0.0000000000   0.0000000000
   0.2240459233   0.0000000000   0.0000000000
   0.2237740806   0.0000000000   0.0000000000
   0.2235011780   0.0000000000   0.0000000000
   0.2232272060   0.0000000000   0.0000000000
   0.2229521549   0.0000000000   0.0000000000
   0.2226760149   0.0000000000   0.0000000000
   0.2223987762   0.0000000000   0.0000000000
   0.2221204287   0.0000000000   0.0000000000
   0.2218409622   0.0000000000   0.0000000000
   0.2215603664   0.0000000000   0.0000000000
   0.2212786309   0.0000000000   0.0000000000
   0.2209957450   0.0000000000   0.0000000000
   0.2207116978   0.0000000000   0.0000000000
   0.2204264787   0.0000000000   0.0000000000
   0.2201400764   0.0000000000   0.0000000000
   0.2198524798   0.0000000000   0.0000000000
   0.2195636774   0.0000000000   0.0000000000
   0.2192736576   0.0000000000   0.0000000000
   0.2189824089   0.0000000000   0.0000000000
   0.2186899193   0.0000000000   0.0000000000
   0.2183961766   0.0000000000   0.0000000000
   0.2181011688   0.0000000000   0.0000000000
   0.2178048833   0.0000000000   0.0000000000
   0.2175073077   0.0000000000   0.0000000000
   0.2172084290   0.0000000000   0.0000000000
   0.2169082344   0.0000000000   0.0000000000
   0.2166067108   0.0000000000   0.0000000000
   0.2163038446   0.0000000000   0.0000000000
   0.2159996224   0.0000000000   0.0000000000
   0.2156940304   0.0000000000   0.0000000000
   0.2153870547   0.0000000000   0.0000000000
   0.2150786812   0.0000000000   0.0000000000
   0.2147688953   0.0000000000   0.0000000000
   0.2144576827   0.0000000000   0.0000000000
   0.2141450282   0.0000000000   0.0000000000
   0.2138309170   0.0000000000   0.0000000000
   0.2135153338   0.0000000000   0.0000000000
   0.2131982630   0.0000000000   0.0000000000
   0.2128796890   0.0000000000   0.0000000000
   0.2125595956   0.0000000000   0.0000000000
   0.2122379668   0.0000000000   0.0000000000
   0.2119147859   0.0000000000   0.0000000000
   0.2115900364   0.0000000000   0.0000000000
   0.2112637010   0.0000000000   0.0000000000
   0.2109357627   0.0000000000   0.0000000000
   0.2106062037   0.0000000000   0.0000000000
   0.2102750064   0.0000000000   0.0000000000
   0.2099421526   0.0000000000   0.0000000000
   0.2096076240   0.0000000000   0.0000000000
   0.2092714018   0.0000000000   0.0000000000
   0.2089334672   0.0000000000   0.0000000000
   0.2085938008   0.0000000000   0.0000000000
   0.2082523831   0.0000000000   0.0000000000
   0.2079091943   0.0000000000   0.0000000000
   0.2075642141   0.0000000000   0.0000000000
   0.2072174220   0.0000000000   0.0000000000
   0.2068687972   0.0000000000   0.0000000000
   0.2065183185   0.0000000000   0.0000000000
   0.2061659644   0.0000000000   0.0000000000
   0.2058117131   0.0000000000   0.0000000000
   0.2054555424   0.0000000000   0.0000000000
   0.2050974297   0.0000000000   0.0000000000
   0.2047373523   0.0000000000   0.0000000000
   0.2043752866   0.0000000000   0.0000000000
   0.2040112091   0.0000000000   0.0000000000
   0.2036450960   0.0000000000   0.0000000000
   0.2032769226   0.0000000000   0.0000000000
   0.2029066643   0.0000000000   0.0000000000
   0.2025342958   0.0000000000   0.0000000000
   0.2021597917   0.0000000000   0.0000000000
   0.2017831260   0.0000000000   0.0000000000
   0.2014042722   0.0000000000   0.0000000000
   0.2010232037   0.0000000000   0.0000000000
   0.2006398932   0.0000000000   0.0000000000
   0.2002543130   0.0000000000   0.0000000000
   0.1998664353   0.0000000000   0.0000000000
   0.1994762313   0.0000000000   0.0000000000
   0.1990836724   0.0000000000   0.0000000000
   0.1986887290   0.0000000000   0.0000000000
   0.1982913715   0.0000000000   0.0000000000
   0.1978915695   0.0000000000   0.0000000000
   0.1974892924   0.0000000000   0.0000000000
   0.1970845091   0.0000000000   0.0000000000
   0.1966771879   0.0000000000   0.0000000000
   0.1962672967   0.0000000000   0.0000000000
   0.1958548031   0.0000000000   0.0000000000
   0.1954396740   0.0000000000   0.0000000000
   0.1950218760   0.0000000000   0.0000000000
   0.1946013751   0.0000000000   0.0000000000
   0.1941781369   0.0000000000   0.0000000000
   0.1937521266   0.0000000000   0.0000000000
   0.1933233088   0.0000000000   0.0000000000
   0.1928916475   0.0000000000   0.0000000000
   0.1924571065   0.0000000000   0.0000000000
   0.1920196490   0.0000000000   0.0000000000
   0.1915792376   0.0000000000   0.0000000000
   0.1911358344   0.0000000000   0.0000000000
   0.1906894013   0.0000000000   0.0000000000
   0.1902398994   0.0000000000   0.0000000000
   0.1897872892   0.0000000000   0.0000000000
   0.1893315308   0.0000000000   0.0000000000
   0.1888725840   0.0000000000   0.0000000000
   0.1884104077   0.0000000000   0.0000000000
   0.1879449601   0.0000000000   0.0000000000
   0.1874761993   0.0000000000   0.0000000000
   0.1870040823   0.0000000000   0.0000000000
   0.1865285655   0.0000000000   0.0000000000
   0.1860496048   0.0000000000   0.0000000000
   0.1855671550   0.0000000000   0.0000000000
   0.1850811702   0.0000000000   0.0000000000
   0.1845916034   0.0000000000   0.0000000000
   0.1840984068   0.0000000000   0.0000000000
   0.1836015311   0.0000000000   0.0000000000
   0.1831009257   0.0000000000   0.0000000000
   0.1825965388   0.0000000000   0.0000000000
   0.1820883165   0.0000000000   0.0000000000
   0.1815762028   0.0000000000   0.0000000000
   0.1810601397   0.0000000000   0.0000000000
   0.1805400664   0.0000000000   0.0000000000
   0.1800159188   0.0000000000   0.0000000000
   0.1794876294   0.0000000000   0.0000000000
   0.1789551261   0.0000000000   0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-par3.dat <==
   11.000999999999999     
  0.10000000000000001              501
   0.4335235516   0.0000000000   0.0000000000
   0.4333519816   0.0000000000   0.0000000000
   0.4331802028   0.0000000000   0.0000000000
   0.4330082147   0.0000000000   0.0000000000
   0.4328360166   0.0000000000   0.0000000000
   0.4326636081   0.0000000000   0.0000000000
   0.4324909884   0.0000000000   0.0000000000
   0.4323181569   0.0000000000   0.0000000000
   0.4321451130   0.0000000000   0.0000000000
   0.4319718563   0.0000000000   0.0000000000
   0.4317983857   0.0000000000   0.0000000000
   0.4316247011   0.0000000000   0.0000000000
   0.4314508016   0.0000000000   0.0000000000
   0.4312766867   0.0000000000   0.0000000000
   0.4311023556   0.0000000000   0.0000000000
   0.4309278079   0.0000000000   0.0000000000
   0.4307530429   0.0000000000   0.0000000000
   0.4305780599   0.0000000000   0.0000000000
   0.4304028583   0.0000000000   0.0000000000
   0.4302274374   0.0000000000   0.0000000000
   0.4300517966   0.0000000000   0.0000000000
   0.4298759352   0.0000000000   0.0000000000
   0.4296998528   0.0000000000   0.0000000000
   0.4295235485   0.0000000000   0.0000000000
   0.4293470216   0.0000000000   0.0000000000
   0.4291702718   0.0000000000   0.0000000000
   0.4289932979   0.0000000000   0.0000000000
   0.4288160997   0.0000000000   0.0000000000
   0.4286386763   0.0000000000   0.0000000000
   0.4284610271   0.0000000000   0.0000000000
   0.4282831513   0.0000000000   0.0000000000
   0.4281050485   0.0000000000   0.0000000000
   0.4279267179   0.0000000000   0.0000000000
   0.4277481586   0.0000000000   0.0000000000
   0.4275693702   0.0000000000   0.0000000000
   0.4273903518   0.0000000000   0.0000000000
   0.4272111029   0.0000000000   0.0000000000
   0.4270316227   0.0000000000   0.0000000000
   0.4268519106   0.0000000000   0.0000000000
   0.4266719656   0.0000000000   0.0000000000
   0.4264917873   0.0000000000   0.0000000000
   0.4263113750   0.0000000000   0.0000000000
   0.4261307277   0.0000000000   0.0000000000
   0.4259498449   0.0000000000   0.0000000000
   0.4257687259   0.0000000000   0.0000000000
   0.4255873700   0.0000000000   0.0000000000
   0.4254057763   0.0000000000   0.0000000000
   0.4252239442   0.0000000000   0.0000000000
   0.4250418729   0.0000000000   0.0000000000
   0.4248595617   0.0000000000   0.0000000000
   0.4246770099   0.0000000000   0.0000000000
   0.4244942167   0.0000000000   0.0000000000
   0.4243111812   0.0000000000   0.0000000000
   0.4241279029   0.0000000000   0.0000000000
   0.4239443811   0.0000000000   0.0000000000
   0.4237606148   0.0000000000   0.0000000000
   0.4235766033   0.0000000000   0.0000000000
   0.4233923460   0.0000000000   0.0000000000
   0.4232078417   0.0000000000   0.0000000000
   0.4230230901   0.0000000000   0.0000000000
   0.4228380903   0.0000000000   0.0000000000
   0.4226528414   0.0000000000   0.0000000000
   0.4224673427   0.0000000000   0.0000000000
   0.4222815934   0.0000000000   0.0000000000
   0.4220955927   0.0000000000   0.0000000000
   0.4219093398   0.0000000000   0.0000000000
   0.4217228339   0.0000000000   0.0000000000
   0.4215360740   0.0000000000   0.0000000000
   0.4213490597   0.0000000000   0.0000000000
   0.4211617898   0.0000000000   0.0000000000
   0.4209742638   0.0000000000   0.0000000000
   0.4207864807   0.0000000000   0.0000000000
   0.4205984396   0.0000000000   0.0000000000
   0.4204101399   0.0000000000   0.0000000000
   0.4202215806   0.0000000000   0.0000000000
   0.4200327609   0.0000000000   0.0000000000
   0.4198436799   0.0000000000   0.0000000000
   0.4196543368   0.0000000000   0.0000000000
   0.4194647308   0.0000000000   0.0000000000
   0.4192748610   0.0000000000   0.0000000000
   0.4190847265   0.0000000000   0.0000000000
   0.4188943265   0.0000000000   0.0000000000
   0.4187036601   0.0000000000   0.0000000000
   0.4185127265   0.0000000000   0.0000000000
   0.4183215246   0.0000000000   0.0000000000
   0.4181300538   0.0000000000   0.0000000000
   0.4179383131   0.0000000000   0.0000000000
   0.4177463015   0.0000000000   0.0000000000
   0.4175540183   0.0000000000   0.0000000000
   0.4173614625   0.0000000000   0.0000000000
   0.4171686331   0.0000000000   0.0000000000
   0.4169755293   0.0000000000   0.0000000000
   0.4167821502   0.0000000000   0.0000000000
   0.4165884947   0.0000000000   0.0000000000
   0.4163945622   0.0000000000   0.0000000000
   0.4162003515   0.0000000000   0.0000000000
   0.4160058618   0.0000000000   0.0000000000
   0.4158110920   0.0000000000   0.0000000000
   0.4156160415   0.0000000000   0.0000000000
   0.4154207090   0.0000000000   0.0000000000
   0.4152250936   0.0000000000   0.0000000000
   0.4150291944   0.0000000000   0.0000000000
   0.4148330105   0.0000000000   0.0000000000
   0.4146365408   0.0000000000   0.0000000000
   0.4144397845   0.0000000000   0.0000000000
   0.4142427405   0.0000000000   0.0000000000
   0.4140454077   0.0000000000   0.0000000000
   0.4138477854   0.0000000000   0.0000000000
   0.4136498723   0.0000000000   0.0000000000
   0.4134516675   0.0000000000   0.0000000000
   0.4132531702   0.0000000000   0.0000000000
   0.4130543791   0.0000000000   0.0000000000
   0.4128552934   0.0000000000   0.0000000000
   0.4126559120   0.0000000000   0.0000000000
   0.4124562337   0.0000000000   0.0000000000
   0.4122562576   0.0000000000   0.0000000000
   0.4120559827   0.0000000000   0.0000000000
   0.4118554080   0.0000000000   0.0000000000
   0.4116545323   0.0000000000   0.0000000000
   0.4114533546   0.0000000000   0.0000000000
   0.4112518739   0.0000000000   0.0000000000
   0.4110500889   0.0000000000   0.0000000000
   0.4108479988   0.0000000000   0.0000000000
   0.4106456026   0.0000000000   0.0000000000
   0.4104428988   0.0000000000   0.0000000000
   0.4102398866   0.0000000000   0.0000000000
   0.4100365647   0.0000000000   0.0000000000
   0.4098329323   0.0000000000   0.0000000000
   0.4096289881   0.0000000000   0.0000000000
   0.4094247309   0.0000000000   0.0000000000
   0.4092201597   0.0000000000   0.0000000000
   0.4090152734   0.0000000000   0.0000000000
   0.4088100707   0.0000000000   0.0000000000
   0.4086045506   0.0000000000   0.0000000000
   0.4083987119   0.0000000000   0.0000000000
   0.4081925534   0.0000000000   0.0000000000
   0.4079860742   0.0000000000   0.0000000000
   0.4077792726   0.0000000000   0.0000000000
   0.4075721479   0.0000000000   0.0000000000
   0.4073646987   0.0000000000   0.0000000000
   0.4071569238   0.0000000000   0.0000000000
   0.4069488222   0.0000000000   0.0000000000
   0.4067403924   0.0000000000   0.0000000000
   0.4065316334   0.0000000000   0.0000000000
   0.4063225438   0.0000000000   0.0000000000
   0.4061131226   0.0000000000   0.0000000000
   0.4059033685   0.0000000000   0.0000000000
   0.4056932800   0.0000000000   0.0000000000
   0.4054828562   0.0000000000   0.0000000000
   0.4052720959   0.0000000000   0.0000000000
   0.4050609974   0.0000000000   0.0000000000
   0.4048495597   0.0000000000   0.0000000000
   0.4046377816   0.0000000000   0.0000000000
   0.4044256616   0.0000000000   0.0000000000
   0.4042131985   0.0000000000   0.0000000000
   0.4040003911   0.0000000000   0.0000000000
   0.4037872381   0.0000000000   0.0000000000
   0.4035737378   0.0000000000   0.0000000000
   0.4033598895   0.0000000000   0.0000000000
   0.4031456912   0.0000000000   0.0000000000
   0.4029311421   0.0000000000   0.0000000000
   0.4027162405   0.0000000000   0.0000000000
   0.4025009853   0.0000000000   0.0000000000
   0.4022853751   0.0000000000   0.0000000000
   0.4020694084   0.0000000000   0.0000000000
   0.4018530837   0.0000000000   0.0000000000
   0.4016363998   0.0000000000   0.0000000000
   0.4014193555   0.0000000000   0.0000000000
   0.4012019490   0.0000000000   0.0000000000
   0.4009841790   0.0000000000   0.0000000000
   0.4007660442   0.0000000000   0.0000000000
   0.4005475431   0.0000000000   0.0000000000
   0.4003286742   0.0000000000   0.0000000000
   0.4001094361   0.0000000000   0.0000000000
   0.3998898274   0.0000000000   0.0000000000
   0.3996698465   0.0000000000   0.0000000000
   0.3994494920   0.0000000000   0.0000000000
   0.3992287625   0.0000000000   0.0000000000
   0.3990076563   0.0000000000   0.0000000000
   0.3987861720   0.0000000000   0.0000000000
   0.3985643081   0.0000000000   0.0000000000
   0.3983420629   0.0000000000   0.0000000000
   0.3981194352   0.0000000000   0.0000000000
   0.3978964233   0.0000000000   0.0000000000
   0.3976730255   0.0000000000   0.0000000000
   0.3974492403   0.0000000000   0.0000000000
   0.3972250663   0.0000000000   0.0000000000
   0.3970005017   0.0000000000   0.0000000000
   0.3967755451   0.0000000000   0.0000000000
   0.3965501947   0.0000000000   0.0000000000
   0.3963244489   0.0000000000   0.0000000000
   0.3960983062   0.0000000000   0.0000000000
   0.3958717651   0.0000000000   0.0000000000
   0.3956448235   0.0000000000   0.0000000000
   0.3954174801   0.0000000000   0.0000000000
   0.3951897331   0.0000000000   0.0000000000
   0.3949615808   0.0000000000   0.0000000000
   0.3947330218   0.0000000000   0.0000000000
   0.3945040538   0.0000000000   0.0000000000
   0.3942746758   0.0000000000   0.0000000000
   0.3940448854   0.0000000000   0.0000000000
   0.3938146812   0.0000000000   0.0000000000
   0.3935840616   0.0000000000   0.0000000000
   0.3933530246   0.0000000000   0.0000000000
   0.3931215685   0.0000000000   0.0000000000
   0.3928896915   0.0000000000   0.0000000000
   0.3926573919   0.0000000000   0.0000000000
   0.3924246677   0.0000000000   0.0000000000
   0.3921915173   0.0000000000   0.0000000000
   0.3919579386   0.0000000000   0.0000000000
   0.3917239300   0.0000000000   0.0000000000
   0.3914894896   0.0000000000   0.0000000000
   0.3912546154   0.0000000000   0.0000000000
   0.3910193056   0.0000000000   0.0000000000
   0.3907835584   0.0000000000   0.0000000000
   0.3905473717   0.0000000000   0.0000000000
   0.3903107438   0.0000000000   0.0000000000
   0.3900736726   0.0000000000   0.0000000000
   0.3898361561   0.0000000000   0.0000000000
   0.3895981925   0.0000000000   0.0000000000
   0.3893597797   0.0000000000   0.0000000000
   0.3891209159   0.0000000000   0.0000000000
   0.3888815988   0.0000000000   0.0000000000
   0.3886418267   0.0000000000   0.0000000000
   0.3884015974   0.0000000000   0.0000000000
   0.3881609087   0.0000000000   0.0000000000
   0.3879197589   0.0000000000   0.0000000000
   0.3876781457   0.0000000000   0.0000000000
   0.3874360669   0.0000000000   0.0000000000
   0.3871935207   0.0000000000   0.0000000000
   0.3869505048   0.0000000000   0.0000000000
   0.3867070170   0.0000000000   0.0000000000
   0.3864630554   0.0000000000   0.0000000000
   0.3862186176   0.0000000000   0.0000000000
   0.3859737015   0.0000000000   0.0000000000
   0.3857283047   0.0000000000   0.0000000000
   0.3854824255   0.0000000000   0.0000000000
   0.3852360613   0.0000000000   0.0000000000
   0.3849892097   0.0000000000   0.0000000000
   0.3847418689   0.0000000000   0.0000000000
   0.3844940362   0.0000000000   0.0000000000
   0.3842457095   0.0000000000   0.0000000000
   0.3839968865   0.0000000000   0.0000000000
   0.3837475648   0.0000000000   0.0000000000
   0.3834977422   0.0000000000   0.0000000000
   0.3832474161   0.0000000000   0.0000000000
   0.3829965842   0.0000000000   0.0000000000
   0.3827452443   0.0000000000   0.0000000000
   0.3824933938   0.0000000000   0.0000000000
   0.3822410304   0.0000000000   0.0000000000
   0.3819881514   0.0000000000   0.0000000000
   0.3817347545   0.0000000000   0.0000000000
   0.3814808372   0.0000000000   0.0000000000
   0.3812263969   0.0000000000   0.0000000000
   0.3809714312   0.0000000000   0.0000000000
   0.3807159375   0.0000000000   0.0000000000
   0.3804599134   0.0000000000   0.0000000000
   0.3802033559   0.0000000000   0.0000000000
   0.3799462628   0.0000000000   0.0000000000
   0.3796886312   0.0000000000   0.0000000000
   0.3794304588   0.0000000000   0.0000000000
   0.3791717424   0.0000000000   0.0000000000
   0.3789124798   0.0000000000   0.0000000000
   0.3786526681   0.0000000000   0.0000000000
   0.3783923045   0.0000000000   0.0000000000
   0.3781313863   0.0000000000   0.0000000000
   0.3778699108   0.0000000000   0.0000000000
   0.3776078751   0.0000000000   0.0000000000
   0.3773452765   0.0000000000   0.0000000000
   0.3770821122   0.0000000000   0.0000000000
   0.3768183791   0.0000000000   0.0000000000
   0.3765540745   0.0000000000   0.0000000000
   0.3762891953   0.0000000000   0.0000000000
   0.3760237389   0.0000000000   0.0000000000
   0.3757577021   0.0000000000   0.0000000000
   0.3754910818   0.0000000000   0.0000000000
   0.3752238754   0.0000000000   0.0000000000
   0.3749560795   0.0000000000   0.0000000000
   0.3746876914   0.0000000000   0.0000000000
   0.3744187076   0.0000000000   0.0000000000
   0.3741491253   0.0000000000   0.0000000000
   0.3738789413   0.0000000000   0.0000000000
   0.3736081523   0.0000000000   0.0000000000
   0.3733367554   0.0000000000   0.0000000000
   0.3730647472   0.0000000000   0.0000000000
   0.3727921245   0.0000000000   0.0000000000
   0.3725188840   0.0000000000   0.0000000000
   0.3722450226   0.0000000000   0.0000000000
   0.3719705366   0.0000000000   0.0000000000
   0.3716954232   0.0000000000   0.0000000000
   0.3714196785   0.0000000000   0.0000000000
   0.3711432996   0.0000000000   0.0000000000
   0.3708662825   0.0000000000   0.0000000000
   0.3705886242   0.0000000000   0.0000000000
   0.3703103211   0.0000000000   0.0000000000
   0.3700313695   0.0000000000   0.0000000000
   0.3697517661   0.0000000000   0.0000000000
   0.3694715073   0.0000000000   0.0000000000
   0.3691905893   0.0000000000   0.0000000000
   0.3689090086   0.0000000000   0.0000000000
   0.3686267614   0.0000000000   0.0000000000
   0.3683438442   0.0000000000   0.0000000000
   0.3680602530   0.0000000000   0.0000000000
   0.3677759843   0.0000000000   0.0000000000
   0.3674910342   0.0000000000   0.0000000000
   0.3672053987   0.0000000000   0.0000000000
   0.3669190743   0.0000000000   0.0000000000
   0.3666320567   0.0000000000   0.0000000000
   0.3663443421   0.0000000000   0.0000000000
   0.3660559267   0.0000000000   0.0000000000
   0.3657668062   0.0000000000   0.0000000000
   0.3654769767   0.0000000000   0.0000000000
   0.3651864342   0.0000000000   0.0000000000
   0.3648951744   0.0000000000   0.0000000000
   0.3646031932   0.0000000000   0.0000000000
   0.3643104865   0.0000000000   0.0000000000
   0.3640170499   0.0000000000   0.0000000000
   0.3637228792   0.0000000000   0.0000000000
   0.3634279702   0.0000000000   0.0000000000
   0.3631323183   0.0000000000   0.0000000000
   0.3628359193   0.0000000000   0.0000000000
   0.3625387689   0.0000000000   0.0000000000
   0.3622408622   0.0000000000   0.0000000000
   0.3619421949   0.0000000000   0.0000000000
   0.3616427625   0.0000000000   0.0000000000
   0.3613425604   0.0000000000   0.0000000000
   0.3610415838   0.0000000000   0.0000000000
   0.3607398281   0.0000000000   0.0000000000
   0.3604372886   0.0000000000   0.0000000000
   0.3601339605   0.0000000000   0.0000000000
   0.3598298388   0.0000000000   0.0000000000
   0.3595249189   0.0000000000   0.0000000000
   0.3592191956   0.0000000000   0.0000000000
   0.3589126643   0.0000000000   0.0000000000
   0.3586053195   0.0000000000   0.0000000000
   0.3582971565   0.0000000000   0.0000000000
   0.3579881699   0.0000000000   0.0000000000
   0.3576783547   0.0000000000   0.0000000000
   0.3573677058   0.0000000000   0.0000000000
   0.3570562177   0.0000000000   0.0000000000
   0.3567438850   0.0000000000   0.0000000000
   0.3564307027   0.0000000000   0.0000000000
   0.3561166649   0.0000000000   0.0000000000
   0.3558017666   0.0000000000   0.0000000000
   0.3554860017   0.0000000000   0.0000000000
   0.3551693652   0.0000000000   0.0000000000
   0.3548518509   0.0000000000   0.0000000000
   0.3545334533   0.0000000000   0.0000000000
   0.3542141668   0.0000000000   0.0000000000
   0.3538939854   0.0000000000   0.0000000000
   0.3535729030   0.0000000000   0.0000000000
   0.3532509140   0.0000000000   0.0000000000
   0.3529280121   0.0000000000   0.0000000000
   0.3526041915   0.0000000000   0.0000000000
   0.3522794457   0.0000000000   0.0000000000
   0.3519537688   0.0000000000   0.0000000000
   0.3516271544   0.0000000000   0.0000000000
   0.3512995962   0.0000000000   0.0000000000
   0.3509710876   0.0000000000   0.0000000000
   0.3506416223   0.0000000000   0.0000000000
   0.3503111937   0.0000000000   0.0000000000
   0.3499797951   0.0000000000   0.0000000000
   0.3496474200   0.0000000000   0.0000000000
   0.3493140615   0.0000000000   0.0000000000
   0.3489797128   0.0000000000   0.0000000000
   0.3486443669   0.0000000000   0.0000000000
   0.3483080169   0.0000000000   0.0000000000
   0.3479706555   0.0000000000   0.0000000000
   0.3476322759   0.0000000000   0.0000000000
   0.3472928706   0.0000000000   0.0000000000
   0.3469524326   0.0000000000   0.0000000000
   0.3466109542   0.0000000000   0.0000000000
   0.3462684279   0.0000000000   0.0000000000
   0.3459248464   0.0000000000   0.0000000000
   0.3455802018   0.0000000000   0.0000000000
   0.3452344865   0.0000000000   0.0000000000
   0.3448876927   0.0000000000   0.0000000000
   0.3445398124   0.0000000000   0.0000000000
   0.3441908377   0.0000000000   0.0000000000
   0.3438407602   0.0000000000   0.0000000000
   0.3434895722   0.0000000000   0.0000000000
   0.3431372649   0.0000000000   0.0000000000
   0.3427838302   0.0000000000   0.0000000000
   0.3424292596   0.0000000000   0.0000000000
   0.3420735445   0.0000000000   0.0000000000
   0.3417166760   0.0000000000   0.0000000000
   0.3413586456   0.0000000000   0.0000000000
   0.3409994442   0.0000000000   0.0000000000
   0.3406390629   0.0000000000   0.0000000000
   0.3402774925   0.0000000000   0.0000000000
   0.3399147238   0.0000000000   0.0000000000
   0.3395507475   0.0000000000   0.0000000000
   0.3391855540   0.0000000000   0.0000000000
   0.3388191339   0.0000000000   0.0000000000
   0.3384514774   0.0000000000   0.0000000000
   0.3380825745   0.0000000000   0.0000000000
   0.3377124157   0.0000000000   0.0000000000
   0.3373409905   0.0000000000   0.0000000000
   0.3369682889   0.0000000000   0.0000000000
   0.3365943006   0.0000000000   0.0000000000
   0.3362190150   0.0000000000   0.0000000000
   0.3358424217   0.0000000000   0.0000000000
   0.3354645099   0.0000000000   0.0000000000
   0.3350852687   0.0000000000   0.0000000000
   0.3347046871   0.0000000000   0.0000000000
   0.3343227539   0.0000000000   0.0000000000
   0.3339394577   0.0000000000   0.0000000000
   0.3335547874   0.0000000000   0.0000000000
   0.3331687311   0.0000000000   0.0000000000
   0.3327812771   0.0000000000   0.0000000000
   0.3323924135   0.0000000000   0.0000000000
   0.3320021283   0.0000000000   0.0000000000
   0.3316104091   0.0000000000   0.0000000000
   0.3312172437   0.0000000000   0.0000000000
   0.3308226193   0.0000000000   0.0000000000
   0.3304265233   0.0000000000   0.0000000000
   0.3300289427   0.0000000000   0.0000000000
   0.3296298645   0.0000000000   0.0000000000
   0.3292292752   0.0000000000   0.0000000000
   0.3288271616   0.0000000000   0.0000000000
   0.3284235098   0.0000000000   0.0000000000
   0.3280183060   0.0000000000   0.0000000000
   0.3276115363   0.0000000000   0.0000000000
   0.3272031862   0.0000000000   0.0000000000
   0.3267932413   0.0000000000   0.0000000000
   0.3263816871   0.0000000000   0.0000000000
   0.3259685085   0.0000000000   0.0000000000
   0.3255536906   0.0000000000   0.0000000000
   0.3251372177   0.0000000000   0.0000000000
   0.3247190747   0.0000000000   0.0000000000
   0.3242992455   0.0000000000   0.0000000000
   0.3238777143   0.0000000000   0.0000000000
   0.3234544646   0.0000000000   0.0000000000
   0.3230294800   0.0000000000   0.0000000000
   0.3226027439   0.0000000000   0.0000000000
   0.3221742391   0.0000000000   0.0000000000
   0.3217439482   0.0000000000   0.0000000000
   0.3213118539   0.0000000000   0.0000000000
   0.3208779382   0.0000000000   0.0000000000
   0.3204421832   0.0000000000   0.0000000000
   0.3200045704   0.0000000000   0.0000000000
   0.3195650811   0.0000000000   0.0000000000
   0.3191236963   0.0000000000   0.0000000000
   0.3186803967   0.0000000000   0.0000000000
   0.3182351629   0.0000000000   0.0000000000
   0.3177879748   0.0000000000   0.0000000000
   0.3173388124   0.0000000000   0.0000000000
   0.3168876550   0.0000000000   0.0000000000
   0.3164344817   0.0000000000   0.0000000000
   0.3159792711   0.0000000000   0.0000000000
   0.3155220019   0.0000000000   0.0000000000
   0.3150626520   0.0000000000   0.0000000000
   0.3146011989   0.0000000000   0.0000000000
   0.3141376202   0.0000000000   0.0000000000
   0.3136718926   0.0000000000   0.0000000000
   0.3132039928   0.0000000000   0.0000000000
   0.3127338964   0.0000000000   0.0000000000
   0.3122615797   0.0000000000   0.0000000000
   0.3117870176   0.0000000000   0.0000000000
   0.3113101849   0.0000000000   0.0000000000
   0.3108310561   0.0000000000   0.0000000000
   0.3103496051   0.0000000000   0.0000000000
   0.3098658052   0.0000000000   0.0000000000
   0.3093796293   0.0000000000   0.0000000000
   0.3088910502   0.0000000000   0.0000000000
   0.3084000397   0.0000000000   0.0000000000
   0.3079065689   0.0000000000   0.0000000000
   0.3074106093   0.0000000000   0.0000000000
   0.3069121307   0.0000000000   0.0000000000
   0.3064111033   0.0000000000   0.0000000000
   0.3059074961   0.0000000000   0.0000000000
   0.3054012778   0.0000000000   0.0000000000
   0.3048924164   0.0000000000   0.0000000000
   0.3043808794   0.0000000000   0.0000000000
   0.3038666335   0.0000000000   0.0000000000
   0.3033496448   0.0000000000   0.0000000000
   0.3028298789   0.0000000000   0.0000000000
   0.3023073003   0.0000000000   0.0000000000
   0.3017818732   0.0000000000   0.0000000000
   0.3012535611   0.0000000000   0.0000000000
   0.3007223262   0.0000000000   0.0000000000
   0.3001881304   0.0000000000   0.0000000000
   0.2996509349   0.0000000000   0.0000000000
   0.2991106997   0.0000000000   0.0000000000
   0.2985673843   0.0000000000   0.0000000000
   0.2980209470   0.0000000000   0.0000000000
   0.2974713457   0.0000000000   0.0000000000
   0.2969185367   0.0000000000   0.0000000000
   0.2963624760   0.0000000000   0.0000000000
   0.2958031185   0.0000000000   0.0000000000
   0.2952404177   0.0000000000   0.0000000000
   0.2946743265   0.0000000000   0.0000000000
   0.2941047966   0.0000000000   0.0000000000
   0.2935317786   0.0000000000   0.0000000000
   0.2929552220   0.0000000000   0.0000000000
   0.2923750749   0.0000000000   0.0000000000
   0.2917912847   0.0000000000   0.0000000000
   0.2912037971   0.0000000000   0.0000000000
   0.2906125569   0.0000000000   0.0000000000
   0.2900175074   0.0000000000   0.0000000000
   0.2894185901   0.0000000000   0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-par4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   0.6450574627   0.0000000000   0.0000000000
   0.6448022275   0.0000000000   0.0000000000
   0.6445466854   0.0000000000   0.0000000000
   0.6442908352   0.0000000000   0.0000000000
   0.6440346762   0.0000000000   0.0000000000
   0.6437782075   0.0000000000   0.0000000000
   0.6435214280   0.0000000000   0.0000000000
   0.6432643371   0.0000000000   0.0000000000
   0.6430069341   0.0000000000   0.0000000000
   0.6427492177   0.0000000000   0.0000000000
   0.6424911871   0.0000000000   0.0000000000
   0.6422328415   0.0000000000   0.0000000000
   0.6419741800   0.0000000000   0.0000000000
   0.6417152016   0.0000000000   0.0000000000
   0.6414559056   0.0000000000   0.0000000000
   0.6411962911   0.0000000000   0.0000000000
   0.6409363567   0.0000000000   0.0000000000
   0.6406761020   0.0000000000   0.0000000000
   0.6404155259   0.0000000000   0.0000000000
   0.6401546275   0.0000000000   0.0000000000
   0.6398934056   0.0000000000   0.0000000000
   0.6396318596   0.0000000000   0.0000000000
   0.6393699887   0.0000000000   0.0000000000
   0.6391077914   0.0000000000   0.0000000000
   0.6388452672   0.0000000000   0.0000000000
   0.6385824149   0.0000000000   0.0000000000
   0.6383192336   0.0000000000   0.0000000000
   0.6380557226   0.0000000000   0.0000000000
   0.6377918806   0.0000000000   0.0000000000
   0.6375277068   0.0000000000   0.0000000000
   0.6372632002   0.0000000000   0.0000000000
   0.6369983595   0.0000000000   0.0000000000
   0.6367331844   0.0000000000   0.0000000000
   0.6364676731   0.0000000000   0.0000000000
   0.6362018254   0.0000000000   0.0000000000
   0.6359356397   0.0000000000   0.0000000000
   0.6356691151   0.0000000000   0.0000000000
   0.6354022508   0.0000000000   0.0000000000
   0.6351350459   0.0000000000   0.0000000000
   0.6348674991   0.0000000000   0.0000000000
   0.6345996093   0.0000000000   0.0000000000
   0.6343313756   0.0000000000   0.0000000000
   0.6340627970   0.0000000000   0.0000000000
   0.6337938725   0.0000000000   0.0000000000
   0.6335246011   0.0000000000   0.0000000000
   0.6332549816   0.0000000000   0.0000000000
   0.6329850130   0.0000000000   0.0000000000
   0.6327146941   0.0000000000   0.0000000000
   0.6324440243   0.0000000000   0.0000000000
   0.6321730020   0.0000000000   0.0000000000
   0.6319016265   0.0000000000   0.0000000000
   0.6316298964   0.0000000000   0.0000000000
   0.6313578107   0.0000000000   0.0000000000
   0.6310853686   0.0000000000   0.0000000000
   0.6308125689   0.0000000000   0.0000000000
   0.6305394103   0.0000000000   0.0000000000
   0.6302658918   0.0000000000   0.0000000000
   0.6299920120   0.0000000000   0.0000000000
   0.6297177704   0.0000000000   0.0000000000
   0.6294431656   0.0000000000   0.0000000000
   0.6291681962   0.0000000000   0.0000000000
   0.6288928615   0.0000000000   0.0000000000
   0.6286171602   0.0000000000   0.0000000000
   0.6283410909   0.0000000000   0.0000000000
   0.6280646529   0.0000000000   0.0000000000
   0.6277878448   0.0000000000   0.0000000000
   0.6275106653   0.0000000000   0.0000000000
   0.6272331136   0.0000000000   0.0000000000
   0.6269551881   0.0000000000   0.0000000000
   0.6266768878   0.0000000000   0.0000000000
   0.6263982119   0.0000000000   0.0000000000
   0.6261191585   0.0000000000   0.0000000000
   0.6258397271   0.0000000000   0.0000000000
   0.6255599161   0.0000000000   0.0000000000
   0.6252797245   0.0000000000   0.0000000000
   0.6249991508   0.0000000000   0.0000000000
   0.6247181939   0.0000000000   0.0000000000
   0.6244368528   0.0000000000   0.0000000000
   0.6241551258   0.0000000000   0.0000000000
   0.6238730123   0.0000000000   0.0000000000
   0.6235905104   0.0000000000   0.0000000000
   0.6233076196   0.0000000000   0.0000000000
   0.6230243378   0.0000000000   0.0000000000
   0.6227406644   0.0000000000   0.0000000000
   0.6224565979   0.0000000000   0.0000000000
   0.6221721368   0.0000000000   0.0000000000
   0.6218872800   0.0000000000   0.0000000000
   0.6216020264   0.0000000000   0.0000000000
   0.6213163745   0.0000000000   0.0000000000
   0.6210303231   0.0000000000   0.0000000000
   0.6207438706   0.0000000000   0.0000000000
   0.6204570164   0.0000000000   0.0000000000
   0.6201697584   0.0000000000   0.0000000000
   0.6198820954   0.0000000000   0.0000000000
   0.6195940264   0.0000000000   0.0000000000
   0.6193055501   0.0000000000   0.0000000000
   0.6190166645   0.0000000000   0.0000000000
   0.6187273692   0.0000000000   0.0000000000
   0.6184376620   0.0000000000   0.0000000000
   0.6181475418   0.0000000000   0.0000000000
   0.6178570076   0.0000000000   0.0000000000
   0.6175660574   0.0000000000   0.0000000000
   0.6172746902   0.0000000000   0.0000000000
   0.6169829046   0.0000000000   0.0000000000
   0.6166906991   0.0000000000   0.0000000000
   0.6163980722   0.0000000000   0.0000000000
   0.6161050223   0.0000000000   0.0000000000
   0.6158115487   0.0000000000   0.0000000000
   0.6155176493   0.0000000000   0.0000000000
   0.6152233227   0.0000000000   0.0000000000
   0.6149285679   0.0000000000   0.0000000000
   0.6146333828   0.0000000000   0.0000000000
   0.6143377664   0.0000000000   0.0000000000
   0.6140417173   0.0000000000   0.0000000000
   0.6137452336   0.0000000000   0.0000000000
   0.6134483140   0.0000000000   0.0000000000
   0.6131509571   0.0000000000   0.0000000000
   0.6128531613   0.0000000000   0.0000000000
   0.6125549253   0.0000000000   0.0000000000
   0.6122562470   0.0000000000   0.0000000000
   0.6119571256   0.0000000000   0.0000000000
   0.6116575589   0.0000000000   0.0000000000
   0.6113575458   0.0000000000   0.0000000000
   0.6110570847   0.0000000000   0.0000000000
   0.6107561736   0.0000000000   0.0000000000
   0.6104548117   0.0000000000   0.0000000000
   0.6101529967   0.0000000000   0.0000000000
   0.6098507272   0.0000000000   0.0000000000
   0.6095480018   0.0000000000   0.0000000000
   0.6092448189   0.0000000000   0.0000000000
   0.6089411764   0.0000000000   0.0000000000
   0.6086370733   0.0000000000   0.0000000000
   0.6083325075   0.0000000000   0.0000000000
   0.6080274778   0.0000000000   0.0000000000
   0.6077219819   0.0000000000   0.0000000000
   0.6074160188   0.0000000000   0.0000000000
   0.6071095865   0.0000000000   0.0000000000
   0.6068026834   0.0000000000   0.0000000000
   0.6064953076   0.0000000000   0.0000000000
   0.6061874577   0.0000000000   0.0000000000
   0.6058791318   0.0000000000   0.0000000000
   0.6055703281   0.0000000000   0.0000000000
   0.6052610450   0.0000000000   0.0000000000
   0.6049512809   0.0000000000   0.0000000000
   0.6046410339   0.0000000000   0.0000000000
   0.6043303021   0.0000000000   0.0000000000
   0.6040190839   0.0000000000   0.0000000000
   0.6037073775   0.0000000000   0.0000000000
   0.6033951812   0.0000000000   0.0000000000
   0.6030824932   0.0000000000   0.0000000000
   0.6027693113   0.0000000000   0.0000000000
   0.6024556341   0.0000000000   0.0000000000
   0.6021414595   0.0000000000   0.0000000000
   0.6018267857   0.0000000000   0.0000000000
   0.6015116113   0.0000000000   0.0000000000
   0.6011959337   0.0000000000   0.0000000000
   0.6008797514   0.0000000000   0.0000000000
   0.6005630626   0.0000000000   0.0000000000
   0.6002458652   0.0000000000   0.0000000000
   0.5999281572   0.0000000000   0.0000000000
   0.5996099370   0.0000000000   0.0000000000
   0.5992912026   0.0000000000   0.0000000000
   0.5989719521   0.0000000000   0.0000000000
   0.5986521830   0.0000000000   0.0000000000
   0.5983318942   0.0000000000   0.0000000000
   0.5980110829   0.0000000000   0.0000000000
   0.5976897474   0.0000000000   0.0000000000
   0.5973678862   0.0000000000   0.0000000000
   0.5970454966   0.0000000000   0.0000000000
   0.5967225768   0.0000000000   0.0000000000
   0.5963991248   0.0000000000   0.0000000000
   0.5960751384   0.0000000000   0.0000000000
   0.5957506158   0.0000000000   0.0000000000
   0.5954255547   0.0000000000   0.0000000000
   0.5950999530   0.0000000000   0.0000000000
   0.5947738089   0.0000000000   0.0000000000
   0.5944471200   0.0000000000   0.0000000000
   0.5941198843   0.0000000000   0.0000000000
   0.5937920996   0.0000000000   0.0000000000
   0.5934637635   0.0000000000   0.0000000000
   0.5931348743   0.0000000000   0.0000000000
   0.5928054295   0.0000000000   0.0000000000
   0.5924754269   0.0000000000   0.0000000000
   0.5921448646   0.0000000000   0.0000000000
   0.5918137399   0.0000000000   0.0000000000
   0.5914820511   0.0000000000   0.0000000000
   0.5911497954   0.0000000000   0.0000000000
   0.5908169708   0.0000000000   0.0000000000
   0.5904835752   0.0000000000   0.0000000000
   0.5901496059   0.0000000000   0.0000000000
   0.5898150612   0.0000000000   0.0000000000
   0.5894799379   0.0000000000   0.0000000000
   0.5891442344   0.0000000000   0.0000000000
   0.5888079483   0.0000000000   0.0000000000
   0.5884710768   0.0000000000   0.0000000000
   0.5881336177   0.0000000000   0.0000000000
   0.5877955688   0.0000000000   0.0000000000
   0.5874569274   0.0000000000   0.0000000000
   0.5871176911   0.0000000000   0.0000000000
   0.5867778576   0.0000000000   0.0000000000
   0.5864374245   0.0000000000   0.0000000000
   0.5860963894   0.0000000000   0.0000000000
   0.5857547492   0.0000000000   0.0000000000
   0.5854125021   0.0000000000   0.0000000000
   0.5850696451   0.0000000000   0.0000000000
   0.5847261760   0.0000000000   0.0000000000
   0.5843820918   0.0000000000   0.0000000000
   0.5840373904   0.0000000000   0.0000000000
   0.5836920691   0.0000000000   0.0000000000
   0.5833461250   0.0000000000   0.0000000000
   0.5829995558   0.0000000000   0.0000000000
   0.5826523588   0.0000000000   0.0000000000
   0.5823045311   0.0000000000   0.0000000000
   0.5819560701   0.0000000000   0.0000000000
   0.5816069735   0.0000000000   0.0000000000
   0.5812572379   0.0000000000   0.0000000000
   0.5809068612   0.0000000000   0.0000000000
   0.5805558402   0.0000000000   0.0000000000
   0.5802041722   0.0000000000   0.0000000000
   0.5798518548   0.0000000000   0.0000000000
   0.5794988847   0.0000000000   0.0000000000
   0.5791452593   0.0000000000   0.0000000000
   0.5787909756   0.0000000000   0.0000000000
   0.5784360311   0.0000000000   0.0000000000
   0.5780804223   0.0000000000   0.0000000000
   0.5777241469   0.0000000000   0.0000000000
   0.5773672018   0.0000000000   0.0000000000
   0.5770095838   0.0000000000   0.0000000000
   0.5766512901   0.0000000000   0.0000000000
   0.5762923179   0.0000000000   0.0000000000
   0.5759326637   0.0000000000   0.0000000000
   0.5755723251   0.0000000000   0.0000000000
   0.5752112985   0.0000000000   0.0000000000
   0.5748495812   0.0000000000   0.0000000000
   0.5744871697   0.0000000000   0.0000000000
   0.5741240612   0.0000000000   0.0000000000
   0.5737602527   0.0000000000   0.0000000000
   0.5733957405   0.0000000000   0.0000000000
   0.5730305219   0.0000000000   0.0000000000
   0.5726645935   0.0000000000   0.0000000000
   0.5722979522   0.0000000000   0.0000000000
   0.5719305947   0.0000000000   0.0000000000
   0.5715625175   0.0000000000   0.0000000000
   0.5711937176   0.0000000000   0.0000000000
   0.5708241915   0.0000000000   0.0000000000
   0.5704539358   0.0000000000   0.0000000000
   0.5700829472   0.0000000000   0.0000000000
   0.5697112226   0.0000000000   0.0000000000
   0.5693387579   0.0000000000   0.0000000000
   0.5689655503   0.0000000000   0.0000000000
   0.5685915961   0.0000000000   0.0000000000
   0.5682168918   0.0000000000   0.0000000000
   0.5678414338   0.0000000000   0.0000000000
   0.5674652185   0.0000000000   0.0000000000
   0.5670882427   0.0000000000   0.0000000000
   0.5667105021   0.0000000000   0.0000000000
   0.5663319939   0.0000000000   0.0000000000
   0.5659527139   0.0000000000   0.0000000000
   0.5655726585   0.0000000000   0.0000000000
   0.5651918242   0.0000000000   0.0000000000
   0.5648102070   0.0000000000   0.0000000000
   0.5644278029   0.0000000000   0.0000000000
   0.5640446088   0.0000000000   0.0000000000
   0.5636606205   0.0000000000   0.0000000000
   0.5632758341   0.0000000000   0.0000000000
   0.5628902457   0.0000000000   0.0000000000
   0.5625038517   0.0000000000   0.0000000000
   0.5621166477   0.0000000000   0.0000000000
   0.5617286298   0.0000000000   0.0000000000
   0.5613397942   0.0000000000   0.0000000000
   0.5609501368   0.0000000000   0.0000000000
   0.5605596537   0.0000000000   0.0000000000
   0.5601683403   0.0000000000   0.0000000000
   0.5597761930   0.0000000000   0.0000000000
   0.5593832073   0.0000000000   0.0000000000
   0.5589893792   0.0000000000   0.0000000000
   0.5585947043   0.0000000000   0.0000000000
   0.5581991785   0.0000000000   0.0000000000
   0.5578027975   0.0000000000   0.0000000000
   0.5574055567   0.0000000000   0.0000000000
   0.5570074519   0.0000000000   0.0000000000
   0.5566084786   0.0000000000   0.0000000000
   0.5562086328   0.0000000000   0.0000000000
   0.5558079096   0.0000000000   0.0000000000
   0.5554063045   0.0000000000   0.0000000000
   0.5550038131   0.0000000000   0.0000000000
   0.5546004306   0.0000000000   0.0000000000
   0.5541961529   0.0000000000   0.0000000000
   0.5537909747   0.0000000000   0.0000000000
   0.5533848915   0.0000000000   0.0000000000
   0.5529778988   0.0000000000   0.0000000000
   0.5525699917   0.0000000000   0.0000000000
   0.5521611654   0.0000000000   0.0000000000
   0.5517514149   0.0000000000   0.0000000000
   0.5513407353   0.0000000000   0.0000000000
   0.5509291220   0.0000000000   0.0000000000
   0.5505165697   0.0000000000   0.0000000000
   0.5501030735   0.0000000000   0.0000000000
   0.5496886284   0.0000000000   0.0000000000
   0.5492732290   0.0000000000   0.0000000000
   0.5488568703   0.0000000000   0.0000000000
   0.5484395475   0.0000000000   0.0000000000
   0.5480212548   0.0000000000   0.0000000000
   0.5476019870   0.0000000000   0.0000000000
   0.5471817394   0.0000000000   0.0000000000
   0.5467605058   0.0000000000   0.0000000000
   0.5463382811   0.0000000000   0.0000000000
   0.5459150601   0.0000000000   0.0000000000
   0.5454908369   0.0000000000   0.0000000000
   0.5450656063   0.0000000000   0.0000000000
   0.5446393623   0.0000000000   0.0000000000
   0.5442120995   0.0000000000   0.0000000000
   0.5437838121   0.0000000000   0.0000000000
   0.5433544945   0.0000000000   0.0000000000
   0.5429241406   0.0000000000   0.0000000000
   0.5424927445   0.0000000000   0.0000000000
   0.5420603009   0.0000000000   0.0000000000
   0.5416268032   0.0000000000   0.0000000000
   0.5411922454   0.0000000000   0.0000000000
   0.5407566219   0.0000000000   0.0000000000
   0.5403199262   0.0000000000   0.0000000000
   0.5398821521   0.0000000000   0.0000000000
   0.5394432936   0.0000000000   0.0000000000
   0.5390033442   0.0000000000   0.0000000000
   0.5385622976   0.0000000000   0.0000000000
   0.5381201476   0.0000000000   0.0000000000
   0.5376768873   0.0000000000   0.0000000000
   0.5372325104   0.0000000000   0.0000000000
   0.5367870103   0.0000000000   0.0000000000
   0.5363403802   0.0000000000   0.0000000000
   0.5358926137   0.0000000000   0.0000000000
   0.5354437037   0.0000000000   0.0000000000
   0.5349936437   0.0000000000   0.0000000000
   0.5345424264   0.0000000000   0.0000000000
   0.5340900450   0.0000000000   0.0000000000
   0.5336364924   0.0000000000   0.0000000000
   0.5331817616   0.0000000000   0.0000000000
   0.5327258453   0.0000000000   0.0000000000
   0.5322687364   0.0000000000   0.0000000000
   0.5318104277   0.0000000000   0.0000000000
   0.5313509113   0.0000000000   0.0000000000
   0.5308901802   0.0000000000   0.0000000000
   0.5304282267   0.0000000000   0.0000000000
   0.5299650434   0.0000000000   0.0000000000
   0.5295006222   0.0000000000   0.0000000000
   0.5290349557   0.0000000000   0.0000000000
   0.5285680359   0.0000000000   0.0000000000
   0.5280998551   0.0000000000   0.0000000000
   0.5276304050   0.0000000000   0.0000000000
   0.5271596778   0.0000000000   0.0000000000
   0.5266876652   0.0000000000   0.0000000000
   0.5262143590   0.0000000000   0.0000000000
   0.5257397509   0.0000000000   0.0000000000
   0.5252638326   0.0000000000   0.0000000000
   0.5247865953   0.0000000000   0.0000000000
   0.5243080308   0.0000000000   0.0000000000
   0.5238281303   0.0000000000   0.0000000000
   0.5233468849   0.0000000000   0.0000000000
   0.5228642861   0.0000000000   0.0000000000
   0.5223803244   0.0000000000   0.0000000000
   0.5218949915   0.0000000000   0.0000000000
   0.5214082778   0.0000000000   0.0000000000
   0.5209201742   0.0000000000   0.0000000000
   0.5204306713   0.0000000000   0.0000000000
   0.5199397600   0.0000000000   0.0000000000
   0.5194474304   0.0000000000   0.0000000000
   0.5189536732   0.0000000000   0.0000000000
   0.5184584784   0.0000000000   0.0000000000
   0.5179618364   0.0000000000   0.0000000000
   0.5174637373   0.0000000000   0.0000000000
   0.5169641708   0.0000000000   0.0000000000
   0.5164631273   0.0000000000   0.0000000000
   0.5159605958   0.0000000000   0.0000000000
   0.5154565667   0.0000000000   0.0000000000
   0.5149510289   0.0000000000   0.0000000000
   0.5144439722   0.0000000000   0.0000000000
   0.5139353856   0.0000000000   0.0000000000
   0.5134252585   0.0000000000   0.0000000000
   0.5129135799   0.0000000000   0.0000000000
   0.5124003386   0.0000000000   0.0000000000
   0.5118855237   0.0000000000   0.0000000000
   0.5113691234   0.0000000000   0.0000000000
   0.5108511268   0.0000000000   0.0000000000
   0.5103315218   0.0000000000   0.0000000000
   0.5098102971   0.0000000000   0.0000000000
   0.5092874407   0.0000000000   0.0000000000
   0.5087629404   0.0000000000   0.0000000000
   0.5082367843   0.0000000000   0.0000000000
   0.5077089601   0.0000000000   0.0000000000
   0.5071794554   0.0000000000   0.0000000000
   0.5066482576   0.0000000000   0.0000000000
   0.5061153542   0.0000000000   0.0000000000
   0.5055807318   0.0000000000   0.0000000000
   0.5050443780   0.0000000000   0.0000000000
   0.5045062794   0.0000000000   0.0000000000
   0.5039664226   0.0000000000   0.0000000000
   0.5034247940   0.0000000000   0.0000000000
   0.5028813802   0.0000000000   0.0000000000
   0.5023361673   0.0000000000   0.0000000000
   0.5017891415   0.0000000000   0.0000000000
   0.5012402882   0.0000000000   0.0000000000
   0.5006895935   0.0000000000   0.0000000000
   0.5001370426   0.0000000000   0.0000000000
   0.4995826211   0.0000000000   0.0000000000
   0.4990263139   0.0000000000   0.0000000000
   0.4984681060   0.0000000000   0.0000000000
   0.4979079824   0.0000000000   0.0000000000
   0.4973459271   0.0000000000   0.0000000000
   0.4967819250   0.0000000000   0.0000000000
   0.4962159598   0.0000000000   0.0000000000
   0.4956480159   0.0000000000   0.0000000000
   0.4950780769   0.0000000000   0.0000000000
   0.4945061263   0.0000000000   0.0000000000
   0.4939321472   0.0000000000   0.0000000000
   0.4933561232   0.0000000000   0.0000000000
   0.4927780368   0.0000000000   0.0000000000
   0.4921978708   0.0000000000   0.0000000000
   0.4916156075   0.0000000000   0.0000000000
   0.4910312293   0.0000000000   0.0000000000
   0.4904447181   0.0000000000   0.0000000000
   0.4898560554   0.0000000000   0.0000000000
   0.4892652229   0.0000000000   0.0000000000
   0.4886722020   0.0000000000   0.0000000000
   0.4880769730   0.0000000000   0.0000000000
   0.4874795172   0.0000000000   0.0000000000
   0.4868798149   0.0000000000   0.0000000000
   0.4862778460   0.0000000000   0.0000000000
   0.4856735905   0.0000000000   0.0000000000
   0.4850670283   0.0000000000   0.0000000000
   0.4844581383   0.0000000000   0.0000000000
   0.4838468995   0.0000000000   0.0000000000
   0.4832332910   0.0000000000   0.0000000000
   0.4826172908   0.0000000000   0.0000000000
   0.4819988773   0.0000000000   0.0000000000
   0.4813780282   0.0000000000   0.0000000000
   0.4807547206   0.0000000000   0.0000000000
   0.4801289324   0.0000000000   0.0000000000
   0.4795006395   0.0000000000   0.0000000000
   0.4788698191   0.0000000000   0.0000000000
   0.4782364467   0.0000000000   0.0000000000
   0.4776004984   0.0000000000   0.0000000000
   0.4769619495   0.0000000000   0.0000000000
   0.4763207749   0.0000000000   0.0000000000
   0.4756769495   0.0000000000   0.0000000000
   0.4750304472   0.0000000000   0.0000000000
   0.4743812420   0.0000000000   0.0000000000
   0.4737293073   0.0000000000   0.0000000000
   0.4730746161   0.0000000000   0.0000000000
   0.4724171411   0.0000000000   0.0000000000
   0.4717568544   0.0000000000   0.0000000000
   0.4710937277   0.0000000000   0.0000000000
   0.4704277322   0.0000000000   0.0000000000
   0.4697588388   0.0000000000   0.0000000000
   0.4690870180   0.0000000000   0.0000000000
   0.4684122395   0.0000000000   0.0000000000
   0.4677344727   0.0000000000   0.0000000000
   0.4670536863   0.0000000000   0.0000000000
   0.4663698491   0.0000000000   0.0000000000
   0.4656829285   0.0000000000   0.0000000000
   0.4649928921   0.0000000000   0.0000000000
   0.4642997064   0.0000000000   0.0000000000
   0.4636033379   0.0000000000   0.0000000000
   0.4629037519   0.0000000000   0.0000000000
   0.4622009136   0.0000000000   0.0000000000
   0.4614947872   0.0000000000   0.0000000000
   0.4607853370   0.0000000000   0.0000000000
   0.4600725258   0.0000000000   0.0000000000
   0.4593563161   0.0000000000   0.0000000000
   0.4586366700   0.0000000000   0.0000000000
   0.4579135486   0.0000000000   0.0000000000
   0.4571869124   0.0000000000   0.0000000000
   0.4564567210   0.0000000000   0.0000000000
   0.4557229339   0.0000000000   0.0000000000
   0.4549855088   0.0000000000   0.0000000000
   0.4542444041   0.0000000000   0.0000000000
   0.4534995758   0.0000000000   0.0000000000
   0.4527509800   0.0000000000   0.0000000000
   0.4519985721   0.0000000000   0.0000000000
   0.4512423063   0.0000000000   0.0000000000
   0.4504821361   0.0000000000   0.0000000000
   0.4497180138   0.0000000000   0.0000000000
   0.4489498911   0.0000000000   0.0000000000
   0.4481777187   0.0000000000   0.0000000000
   0.4474014463   0.0000000000   0.0000000000
   0.4466210229   0.0000000000   0.0000000000
   0.4458363958   0.0000000000   0.0000000000
   0.4450475120   0.0000000000   0.0000000000
   0.4442543168   0.0000000000   0.0000000000
   0.4434567547   0.0000000000   0.0000000000
   0.4426547695   0.0000000000   0.0000000000
   0.4418483028   0.0000000000   0.0000000000
   0.4410372961   0.0000000000   0.0000000000
   0.4402216888   0.0000000000   0.0000000000
   0.4394014197   0.0000000000   0.0000000000
   0.4385764258   0.0000000000   0.0000000000
   0.4377466430   0.0000000000   0.0000000000
   0.4369120058   0.0000000000   0.0000000000
   0.4360724472   0.0000000000   0.0000000000
   0.4352278989   0.0000000000   0.0000000000
   0.4343782907   0.0000000000   0.0000000000
   0.4335235516   0.0000000000   0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-par5.dat <==
   311.00099999999998     
   2.5000000000000000              501
   0.9609632739   0.0000000000   0.0000000000
   0.9605815121   0.0000000000   0.0000000000
   0.9601992916   0.0000000000   0.0000000000
   0.9598166107   0.0000000000   0.0000000000
   0.9594334685   0.0000000000   0.0000000000
   0.9590498631   0.0000000000   0.0000000000
   0.9586657940   0.0000000000   0.0000000000
   0.9582812592   0.0000000000   0.0000000000
   0.9578962576   0.0000000000   0.0000000000
   0.9575107878   0.0000000000   0.0000000000
   0.9571248489   0.0000000000   0.0000000000
   0.9567384391   0.0000000000   0.0000000000
   0.9563515567   0.0000000000   0.0000000000
   0.9559642016   0.0000000000   0.0000000000
   0.9555763712   0.0000000000   0.0000000000
   0.9551880648   0.0000000000   0.0000000000
   0.9547992810   0.0000000000   0.0000000000
   0.9544100179   0.0000000000   0.0000000000
   0.9540202748   0.0000000000   0.0000000000
   0.9536300497   0.0000000000   0.0000000000
   0.9532393419   0.0000000000   0.0000000000
   0.9528481495   0.0000000000   0.0000000000
   0.9524564712   0.0000000000   0.0000000000
   0.9520643058   0.0000000000   0.0000000000
   0.9516716515   0.0000000000   0.0000000000
   0.9512785070   0.0000000000   0.0000000000
   0.9508848714   0.0000000000   0.0000000000
   0.9504907422   0.0000000000   0.0000000000
   0.9500961190   0.0000000000   0.0000000000
   0.9497009998   0.0000000000   0.0000000000
   0.9493053835   0.0000000000   0.0000000000
   0.9489092680   0.0000000000   0.0000000000
   0.9485126521   0.0000000000   0.0000000000
   0.9481155350   0.0000000000   0.0000000000
   0.9477179142   0.0000000000   0.0000000000
   0.9473197891   0.0000000000   0.0000000000
   0.9469211575   0.0000000000   0.0000000000
   0.9465220182   0.0000000000   0.0000000000
   0.9461223697   0.0000000000   0.0000000000
   0.9457222103   0.0000000000   0.0000000000
   0.9453215390   0.0000000000   0.0000000000
   0.9449203535   0.0000000000   0.0000000000
   0.9445186528   0.0000000000   0.0000000000
   0.9441164353   0.0000000000   0.0000000000
   0.9437136992   0.0000000000   0.0000000000
   0.9433104431   0.0000000000   0.0000000000
   0.9429066654   0.0000000000   0.0000000000
   0.9425023647   0.0000000000   0.0000000000
   0.9420975389   0.0000000000   0.0000000000
   0.9416921868   0.0000000000   0.0000000000
   0.9412863072   0.0000000000   0.0000000000
   0.9408798977   0.0000000000   0.0000000000
   0.9404729571   0.0000000000   0.0000000000
   0.9400654837   0.0000000000   0.0000000000
   0.9396574762   0.0000000000   0.0000000000
   0.9392489322   0.0000000000   0.0000000000
   0.9388398506   0.0000000000   0.0000000000
   0.9384302296   0.0000000000   0.0000000000
   0.9380200677   0.0000000000   0.0000000000
   0.9376093631   0.0000000000   0.0000000000
   0.9371981140   0.0000000000   0.0000000000
   0.9367863189   0.0000000000   0.0000000000
   0.9363739764   0.0000000000   0.0000000000
   0.9359610837   0.0000000000   0.0000000000
   0.9355476402   0.0000000000   0.0000000000
   0.9351336443   0.0000000000   0.0000000000
   0.9347190934   0.0000000000   0.0000000000
   0.9343039857   0.0000000000   0.0000000000
   0.9338883205   0.0000000000   0.0000000000
   0.9334720953   0.0000000000   0.0000000000
   0.9330553084   0.0000000000   0.0000000000
   0.9326379581   0.0000000000   0.0000000000
   0.9322200426   0.0000000000   0.0000000000
   0.9318015604   0.0000000000   0.0000000000
   0.9313825094   0.0000000000   0.0000000000
   0.9309628876   0.0000000000   0.0000000000
   0.9305426933   0.0000000000   0.0000000000
   0.9301219251   0.0000000000   0.0000000000
   0.9297005810   0.0000000000   0.0000000000
   0.9292786588   0.0000000000   0.0000000000
   0.9288561567   0.0000000000   0.0000000000
   0.9284330734   0.0000000000   0.0000000000
   0.9280094065   0.0000000000   0.0000000000
   0.9275851541   0.0000000000   0.0000000000
   0.9271603145   0.0000000000   0.0000000000
   0.9267348858   0.0000000000   0.0000000000
   0.9263088661   0.0000000000   0.0000000000
   0.9258822533   0.0000000000   0.0000000000
   0.9254550456   0.0000000000   0.0000000000
   0.9250272410   0.0000000000   0.0000000000
   0.9245988380   0.0000000000   0.0000000000
   0.9241698339   0.0000000000   0.0000000000
   0.9237402271   0.0000000000   0.0000000000
   0.9233100157   0.0000000000   0.0000000000
   0.9228791975   0.0000000000   0.0000000000
   0.9224477707   0.0000000000   0.0000000000
   0.9220157330   0.0000000000   0.0000000000
   0.9215830829   0.0000000000   0.0000000000
   0.9211498179   0.0000000000   0.0000000000
   0.9207159360   0.0000000000   0.0000000000
   0.9202814355   0.0000000000   0.0000000000
   0.9198463138   0.0000000000   0.0000000000
   0.9194105693   0.0000000000   0.0000000000
   0.9189741998   0.0000000000   0.0000000000
   0.9185372030   0.0000000000   0.0000000000
   0.9180995767   0.0000000000   0.0000000000
   0.9176613193   0.0000000000   0.0000000000
   0.9172224285   0.0000000000   0.0000000000
   0.9167829018   0.0000000000   0.0000000000
   0.9163427373   0.0000000000   0.0000000000
   0.9159019329   0.0000000000   0.0000000000
   0.9154604863   0.0000000000   0.0000000000
   0.9150183951   0.0000000000   0.0000000000
   0.9145756578   0.0000000000   0.0000000000
   0.9141322713   0.0000000000   0.0000000000
   0.9136882343   0.0000000000   0.0000000000
   0.9132435437   0.0000000000   0.0000000000
   0.9127981978   0.0000000000   0.0000000000
   0.9123521941   0.0000000000   0.0000000000
   0.9119055306   0.0000000000   0.0000000000
   0.9114582046   0.0000000000   0.0000000000
   0.9110102140   0.0000000000   0.0000000000
   0.9105615567   0.0000000000   0.0000000000
   0.9101122301   0.0000000000   0.0000000000
   0.9096622320   0.0000000000   0.0000000000
   0.9092115601   0.0000000000   0.0000000000
   0.9087602117   0.0000000000   0.0000000000
   0.9083081850   0.0000000000   0.0000000000
   0.9078554769   0.0000000000   0.0000000000
   0.9074020856   0.0000000000   0.0000000000
   0.9069480085   0.0000000000   0.0000000000
   0.9064932432   0.0000000000   0.0000000000
   0.9060377871   0.0000000000   0.0000000000
   0.9055816381   0.0000000000   0.0000000000
   0.9051247933   0.0000000000   0.0000000000
   0.9046672504   0.0000000000   0.0000000000
   0.9042090069   0.0000000000   0.0000000000
   0.9037500607   0.0000000000   0.0000000000
   0.9032904085   0.0000000000   0.0000000000
   0.9028300481   0.0000000000   0.0000000000
   0.9023689770   0.0000000000   0.0000000000
   0.9019071930   0.0000000000   0.0000000000
   0.9014446931   0.0000000000   0.0000000000
   0.9009814744   0.0000000000   0.0000000000
   0.9005175351   0.0000000000   0.0000000000
   0.9000528716   0.0000000000   0.0000000000
   0.8995874821   0.0000000000   0.0000000000
   0.8991213637   0.0000000000   0.0000000000
   0.8986545136   0.0000000000   0.0000000000
   0.8981869291   0.0000000000   0.0000000000
   0.8977186077   0.0000000000   0.0000000000
   0.8972495466   0.0000000000   0.0000000000
   0.8967797428   0.0000000000   0.0000000000
   0.8963091939   0.0000000000   0.0000000000
   0.8958378970   0.0000000000   0.0000000000
   0.8953658493   0.0000000000   0.0000000000
   0.8948930480   0.0000000000   0.0000000000
   0.8944194903   0.0000000000   0.0000000000
   0.8939451738   0.0000000000   0.0000000000
   0.8934700950   0.0000000000   0.0000000000
   0.8929942509   0.0000000000   0.0000000000
   0.8925176396   0.0000000000   0.0000000000
   0.8920402571   0.0000000000   0.0000000000
   0.8915621015   0.0000000000   0.0000000000
   0.8910831689   0.0000000000   0.0000000000
   0.8906034570   0.0000000000   0.0000000000
   0.8901229625   0.0000000000   0.0000000000
   0.8896416827   0.0000000000   0.0000000000
   0.8891596147   0.0000000000   0.0000000000
   0.8886767547   0.0000000000   0.0000000000
   0.8881931006   0.0000000000   0.0000000000
   0.8877086487   0.0000000000   0.0000000000
   0.8872233959   0.0000000000   0.0000000000
   0.8867373397   0.0000000000   0.0000000000
   0.8862504770   0.0000000000   0.0000000000
   0.8857628038   0.0000000000   0.0000000000
   0.8852743175   0.0000000000   0.0000000000
   0.8847850152   0.0000000000   0.0000000000
   0.8842948931   0.0000000000   0.0000000000
   0.8838039484   0.0000000000   0.0000000000
   0.8833121779   0.0000000000   0.0000000000
   0.8828195780   0.0000000000   0.0000000000
   0.8823261457   0.0000000000   0.0000000000
   0.8818318777   0.0000000000   0.0000000000
   0.8813367706   0.0000000000   0.0000000000
   0.8808408212   0.0000000000   0.0000000000
   0.8803440257   0.0000000000   0.0000000000
   0.8798463812   0.0000000000   0.0000000000
   0.8793478846   0.0000000000   0.0000000000
   0.8788485318   0.0000000000   0.0000000000
   0.8783483194   0.0000000000   0.0000000000
   0.8778472447   0.0000000000   0.0000000000
   0.8773453032   0.0000000000   0.0000000000
   0.8768424921   0.0000000000   0.0000000000
   0.8763388076   0.0000000000   0.0000000000
   0.8758342462   0.0000000000   0.0000000000
   0.8753288042   0.0000000000   0.0000000000
   0.8748224785   0.0000000000   0.0000000000
   0.8743152650   0.0000000000   0.0000000000
   0.8738071599   0.0000000000   0.0000000000
   0.8732981600   0.0000000000   0.0000000000
   0.8727882617   0.0000000000   0.0000000000
   0.8722774606   0.0000000000   0.0000000000
   0.8717657538   0.0000000000   0.0000000000
   0.8712531369   0.0000000000   0.0000000000
   0.8707396065   0.0000000000   0.0000000000
   0.8702251582   0.0000000000   0.0000000000
   0.8697097891   0.0000000000   0.0000000000
   0.8691934948   0.0000000000   0.0000000000
   0.8686762714   0.0000000000   0.0000000000
   0.8681581148   0.0000000000   0.0000000000
   0.8676390215   0.0000000000   0.0000000000
   0.8671189871   0.0000000000   0.0000000000
   0.8665980079   0.0000000000   0.0000000000
   0.8660760801   0.0000000000   0.0000000000
   0.8655531993   0.0000000000   0.0000000000
   0.8650293615   0.0000000000   0.0000000000
   0.8645045628   0.0000000000   0.0000000000
   0.8639787986   0.0000000000   0.0000000000
   0.8634520652   0.0000000000   0.0000000000
   0.8629243582   0.0000000000   0.0000000000
   0.8623956733   0.0000000000   0.0000000000
   0.8618660068   0.0000000000   0.0000000000
   0.8613353538   0.0000000000   0.0000000000
   0.8608037101   0.0000000000   0.0000000000
   0.8602710717   0.0000000000   0.0000000000
   0.8597374343   0.0000000000   0.0000000000
   0.8592027932   0.0000000000   0.0000000000
   0.8586671435   0.0000000000   0.0000000000
   0.8581304818   0.0000000000   0.0000000000
   0.8575928032   0.0000000000   0.0000000000
   0.8570541029   0.0000000000   0.0000000000
   0.8565143769   0.0000000000   0.0000000000
   0.8559736200   0.0000000000   0.0000000000
   0.8554318281   0.0000000000   0.0000000000
   0.8548889964   0.0000000000   0.0000000000
   0.8543451201   0.0000000000   0.0000000000
   0.8538001948   0.0000000000   0.0000000000
   0.8532542153   0.0000000000   0.0000000000
   0.8527071770   0.0000000000   0.0000000000
   0.8521590754   0.0000000000   0.0000000000
   0.8516099056   0.0000000000   0.0000000000
   0.8510596623   0.0000000000   0.0000000000
   0.8505083411   0.0000000000   0.0000000000
   0.8499559369   0.0000000000   0.0000000000
   0.8494024446   0.0000000000   0.0000000000
   0.8488478591   0.0000000000   0.0000000000
   0.8482921754   0.0000000000   0.0000000000
   0.8477353888   0.0000000000   0.0000000000
   0.8471774935   0.0000000000   0.0000000000
   0.8466184848   0.0000000000   0.0000000000
   0.8460583576   0.0000000000   0.0000000000
   0.8454971065   0.0000000000   0.0000000000
   0.8449347260   0.0000000000   0.0000000000
   0.8443712111   0.0000000000   0.0000000000
   0.8438065561   0.0000000000   0.0000000000
   0.8432407560   0.0000000000   0.0000000000
   0.8426738053   0.0000000000   0.0000000000
   0.8421056985   0.0000000000   0.0000000000
   0.8415364294   0.0000000000   0.0000000000
   0.8409659936   0.0000000000   0.0000000000
   0.8403943848   0.0000000000   0.0000000000
   0.8398215973   0.0000000000   0.0000000000
   0.8392476260   0.0000000000   0.0000000000
   0.8386724644   0.0000000000   0.0000000000
   0.8380961072   0.0000000000   0.0000000000
   0.8375185483   0.0000000000   0.0000000000
   0.8369397824   0.0000000000   0.0000000000
   0.8363598030   0.0000000000   0.0000000000
   0.8357786041   0.0000000000   0.0000000000
   0.8351961803   0.0000000000   0.0000000000
   0.8346125250   0.0000000000   0.0000000000
   0.8340276324   0.0000000000   0.0000000000
   0.8334414964   0.0000000000   0.0000000000
   0.8328541105   0.0000000000   0.0000000000
   0.8322654687   0.0000000000   0.0000000000
   0.8316755649   0.0000000000   0.0000000000
   0.8310843923   0.0000000000   0.0000000000
   0.8304919448   0.0000000000   0.0000000000
   0.8298982157   0.0000000000   0.0000000000
   0.8293031990   0.0000000000   0.0000000000
   0.8287068879   0.0000000000   0.0000000000
   0.8281092756   0.0000000000   0.0000000000
   0.8275103556   0.0000000000   0.0000000000
   0.8269101214   0.0000000000   0.0000000000
   0.8263085659   0.0000000000   0.0000000000
   0.8257056825   0.0000000000   0.0000000000
   0.8251014646   0.0000000000   0.0000000000
   0.8244959047   0.0000000000   0.0000000000
   0.8238889965   0.0000000000   0.0000000000
   0.8232807322   0.0000000000   0.0000000000
   0.8226711055   0.0000000000   0.0000000000
   0.8220601084   0.0000000000   0.0000000000
   0.8214477344   0.0000000000   0.0000000000
   0.8208339762   0.0000000000   0.0000000000
   0.8202188258   0.0000000000   0.0000000000
   0.8196022766   0.0000000000   0.0000000000
   0.8189843207   0.0000000000   0.0000000000
   0.8183649509   0.0000000000   0.0000000000
   0.8177441593   0.0000000000   0.0000000000
   0.8171219384   0.0000000000   0.0000000000
   0.8164982804   0.0000000000   0.0000000000
   0.8158731779   0.0000000000   0.0000000000
   0.8152466222   0.0000000000   0.0000000000
   0.8146186065   0.0000000000   0.0000000000
   0.8139891221   0.0000000000   0.0000000000
   0.8133581611   0.0000000000   0.0000000000
   0.8127257158   0.0000000000   0.0000000000
   0.8120917772   0.0000000000   0.0000000000
   0.8114563381   0.0000000000   0.0000000000
   0.8108193891   0.0000000000   0.0000000000
   0.8101809224   0.0000000000   0.0000000000
   0.8095409294   0.0000000000   0.0000000000
   0.8088994019   0.0000000000   0.0000000000
   0.8082563307   0.0000000000   0.0000000000
   0.8076117077   0.0000000000   0.0000000000
   0.8069655236   0.0000000000   0.0000000000
   0.8063177695   0.0000000000   0.0000000000
   0.8056684371   0.0000000000   0.0000000000
   0.8050175168   0.0000000000   0.0000000000
   0.8043649997   0.0000000000   0.0000000000
   0.8037108769   0.0000000000   0.0000000000
   0.8030551388   0.0000000000   0.0000000000
   0.8023977759   0.0000000000   0.0000000000
   0.8017387792   0.0000000000   0.0000000000
   0.8010781392   0.0000000000   0.0000000000
   0.8004158460   0.0000000000   0.0000000000
   0.7997518899   0.0000000000   0.0000000000
   0.7990862616   0.0000000000   0.0000000000
   0.7984189507   0.0000000000   0.0000000000
   0.7977499472   0.0000000000   0.0000000000
   0.7970792415   0.0000000000   0.0000000000
   0.7964068230   0.0000000000   0.0000000000
   0.7957326820   0.0000000000   0.0000000000
   0.7950568076   0.0000000000   0.0000000000
   0.7943791898   0.0000000000   0.0000000000
   0.7936998179   0.0000000000   0.0000000000
   0.7930186810   0.0000000000   0.0000000000
   0.7923357689   0.0000000000   0.0000000000
   0.7916510703   0.0000000000   0.0000000000
   0.7909645744   0.0000000000   0.0000000000
   0.7902762701   0.0000000000   0.0000000000
   0.7895861467   0.0000000000   0.0000000000
   0.7888941922   0.0000000000   0.0000000000
   0.7882003956   0.0000000000   0.0000000000
   0.7875047453   0.0000000000   0.0000000000
   0.7868072297   0.0000000000   0.0000000000
   0.7861078375   0.0000000000   0.0000000000
   0.7854065563   0.0000000000   0.0000000000
   0.7847033744   0.0000000000   0.0000000000
   0.7839982798   0.0000000000   0.0000000000
   0.7832912602   0.0000000000   0.0000000000
   0.7825823032   0.0000000000   0.0000000000
   0.7818713965   0.0000000000   0.0000000000
   0.7811585276   0.0000000000   0.0000000000
   0.7804436835   0.0000000000   0.0000000000
   0.7797268518   0.0000000000   0.0000000000
   0.7790080192   0.0000000000   0.0000000000
   0.7782871728   0.0000000000   0.0000000000
   0.7775642996   0.0000000000   0.0000000000
   0.7768393855   0.0000000000   0.0000000000
   0.7761124178   0.0000000000   0.0000000000
   0.7753833827   0.0000000000   0.0000000000
   0.7746522661   0.0000000000   0.0000000000
   0.7739190539   0.0000000000   0.0000000000
   0.7731837328   0.0000000000   0.0000000000
   0.7724462881   0.0000000000   0.0000000000
   0.7717067053   0.0000000000   0.0000000000
   0.7709649702   0.0000000000   0.0000000000
   0.7702210682   0.0000000000   0.0000000000
   0.7694749840   0.0000000000   0.0000000000
   0.7687267028   0.0000000000   0.0000000000
   0.7679762097   0.0000000000   0.0000000000
   0.7672234889   0.0000000000   0.0000000000
   0.7664685254   0.0000000000   0.0000000000
   0.7657113033   0.0000000000   0.0000000000
   0.7649518066   0.0000000000   0.0000000000
   0.7641900196   0.0000000000   0.0000000000
   0.7634259259   0.0000000000   0.0000000000
   0.7626595091   0.0000000000   0.0000000000
   0.7618907528   0.0000000000   0.0000000000
   0.7611196404   0.0000000000   0.0000000000
   0.7603461545   0.0000000000   0.0000000000
   0.7595702784   0.0000000000   0.0000000000
   0.7587919947   0.0000000000   0.0000000000
   0.7580112856   0.0000000000   0.0000000000
   0.7572281336   0.0000000000   0.0000000000
   0.7564425211   0.0000000000   0.0000000000
   0.7556544294   0.0000000000   0.0000000000
   0.7548638406   0.0000000000   0.0000000000
   0.7540707358   0.0000000000   0.0000000000
   0.7532750963   0.0000000000   0.0000000000
   0.7524769034   0.0000000000   0.0000000000
   0.7516761377   0.0000000000   0.0000000000
   0.7508727797   0.0000000000   0.0000000000
   0.7500668099   0.0000000000   0.0000000000
   0.7492582082   0.0000000000   0.0000000000
   0.7484469544   0.0000000000   0.0000000000
   0.7476330285   0.0000000000   0.0000000000
   0.7468164094   0.0000000000   0.0000000000
   0.7459970762   0.0000000000   0.0000000000
   0.7451750084   0.0000000000   0.0000000000
   0.7443501838   0.0000000000   0.0000000000
   0.7435225811   0.0000000000   0.0000000000
   0.7426921784   0.0000000000   0.0000000000
   0.7418589534   0.0000000000   0.0000000000
   0.7410228836   0.0000000000   0.0000000000
   0.7401839461   0.0000000000   0.0000000000
   0.7393421181   0.0000000000   0.0000000000
   0.7384973761   0.0000000000   0.0000000000
   0.7376496964   0.0000000000   0.0000000000
   0.7367990550   0.0000000000   0.0000000000
   0.7359454276   0.0000000000   0.0000000000
   0.7350887900   0.0000000000   0.0000000000
   0.7342291169   0.0000000000   0.0000000000
   0.7333663832   0.0000000000   0.0000000000
   0.7325005635   0.0000000000   0.0000000000
   0.7316316315   0.0000000000   0.0000000000
   0.7307595613   0.0000000000   0.0000000000
   0.7298843261   0.0000000000   0.0000000000
   0.7290058993   0.0000000000   0.0000000000
   0.7281242531   0.0000000000   0.0000000000
   0.7272393604   0.0000000000   0.0000000000
   0.7263511925   0.0000000000   0.0000000000
   0.7254597216   0.0000000000   0.0000000000
   0.7245649182   0.0000000000   0.0000000000
   0.7236667537   0.0000000000   0.0000000000
   0.7227651983   0.0000000000   0.0000000000
   0.7218602215   0.0000000000   0.0000000000
   0.7209517934   0.0000000000   0.0000000000
   0.7200398829   0.0000000000   0.0000000000
   0.7191244589   0.0000000000   0.0000000000
   0.7182054891   0.0000000000   0.0000000000
   0.7172829419   0.0000000000   0.0000000000
   0.7163567840   0.0000000000   0.0000000000
   0.7154269829   0.0000000000   0.0000000000
   0.7144935044   0.0000000000   0.0000000000
   0.7135563146   0.0000000000   0.0000000000
   0.7126153790   0.0000000000   0.0000000000
   0.7116706621   0.0000000000   0.0000000000
   0.7107221284   0.0000000000   0.0000000000
   0.7097697418   0.0000000000   0.0000000000
   0.7088134654   0.0000000000   0.0000000000
   0.7078532623   0.0000000000   0.0000000000
   0.7068890940   0.0000000000   0.0000000000
   0.7059209227   0.0000000000   0.0000000000
   0.7049487089   0.0000000000   0.0000000000
   0.7039724132   0.0000000000   0.0000000000
   0.7029919954   0.0000000000   0.0000000000
   0.7020074143   0.0000000000   0.0000000000
   0.7010186287   0.0000000000   0.0000000000
   0.7000255965   0.0000000000   0.0000000000
   0.6990282749   0.0000000000   0.0000000000
   0.6980266201   0.0000000000   0.0000000000
   0.6970205878   0.0000000000   0.0000000000
   0.6960101335   0.0000000000   0.0000000000
   0.6949952116   0.0000000000   0.0000000000
   0.6939757752   0.0000000000   0.0000000000
   0.6929517772   0.0000000000   0.0000000000
   0.6919231700   0.0000000000   0.0000000000
   0.6908899050   0.0000000000   0.0000000000
   0.6898519318   0.0000000000   0.0000000000
   0.6888092010   0.0000000000   0.0000000000
   0.6877616607   0.0000000000   0.0000000000
   0.6867092594   0.0000000000   0.0000000000
   0.6856519433   0.0000000000   0.0000000000
   0.6845896592   0.0000000000   0.0000000000
   0.6835223516   0.0000000000   0.0000000000
   0.6824499654   0.0000000000   0.0000000000
   0.6813724434   0.0000000000   0.0000000000
   0.6802897274   0.0000000000   0.0000000000
   0.6792017593   0.0000000000   0.0000000000
   0.6781084790   0.0000000000   0.0000000000
   0.6770098253   0.0000000000   0.0000000000
   0.6759057366   0.0000000000   0.0000000000
   0.6747961490   0.0000000000   0.0000000000
   0.6736809989   0.0000000000   0.0000000000
   0.6725602200   0.0000000000   0.0000000000
   0.6714337461   0.0000000000   0.0000000000
   0.6703015091   0.0000000000   0.0000000000
   0.6691634392   0.0000000000   0.0000000000
   0.6680194663   0.0000000000   0.0000000000
   0.6668695181   0.0000000000   0.0000000000
   0.6657135212   0.0000000000   0.0000000000
   0.6645514008   0.0000000000   0.0000000000
   0.6633830809   0.0000000000   0.0000000000
   0.6622084834   0.0000000000   0.0000000000
   0.6610275289   0.0000000000   0.0000000000
   0.6598401370   0.0000000000   0.0000000000
   0.6586462247   0.0000000000   0.0000000000
   0.6574457078   0.0000000000   0.0000000000
   0.6562385004   0.0000000000   0.0000000000
   0.6550245147   0.0000000000   0.0000000000
   0.6538036614   0.0000000000   0.0000000000
   0.6525758492   0.0000000000   0.0000000000
   0.6513409840   0.0000000000   0.0000000000
   0.6500989713   0.0000000000   0.0000000000
   0.6488497134   0.0000000000   0.0000000000
   0.6475931107   0.0000000000   0.0000000000
   0.6463290619   0.0000000000   0.0000000000
   0.6450574627   0.0000000000   0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-par6.dat <==
   1561.0010000000000     
   12.500000000000000              501
   1.4335150220   0.0000000000   0.0000000000
   1.4329440387   0.0000000000   0.0000000000
   1.4323723694   0.0000000000   0.0000000000
   1.4318000110   0.0000000000   0.0000000000
   1.4312269618   0.0000000000   0.0000000000
   1.4306532206   0.0000000000   0.0000000000
   1.4300787844   0.0000000000   0.0000000000
   1.4295036521   0.0000000000   0.0000000000
   1.4289278211   0.0000000000   0.0000000000
   1.4283512898   0.0000000000   0.0000000000
   1.4277740558   0.0000000000   0.0000000000
   1.4271961179   0.0000000000   0.0000000000
   1.4266174736   0.0000000000   0.0000000000
   1.4260381206   0.0000000000   0.0000000000
   1.4254580571   0.0000000000   0.0000000000
   1.4248772808   0.0000000000   0.0000000000
   1.4242957904   0.0000000000   0.0000000000
   1.4237135830   0.0000000000   0.0000000000
   1.4231306573   0.0000000000   0.0000000000
   1.4225470110   0.0000000000   0.0000000000
   1.4219626417   0.0000000000   0.0000000000
   1.4213775476   0.0000000000   0.0000000000
   1.4207917263   0.0000000000   0.0000000000
   1.4202051755   0.0000000000   0.0000000000
   1.4196178939   0.0000000000   0.0000000000
   1.4190298792   0.0000000000   0.0000000000
   1.4184411283   0.0000000000   0.0000000000
   1.4178516402   0.0000000000   0.0000000000
   1.4172614124   0.0000000000   0.0000000000
   1.4166704424   0.0000000000   0.0000000000
   1.4160787281   0.0000000000   0.0000000000
   1.4154862674   0.0000000000   0.0000000000
   1.4148930582   0.0000000000   0.0000000000
   1.4142990985   0.0000000000   0.0000000000
   1.4137043860   0.0000000000   0.0000000000
   1.4131089177   0.0000000000   0.0000000000
   1.4125126918   0.0000000000   0.0000000000
   1.4119157066   0.0000000000   0.0000000000
   1.4113179596   0.0000000000   0.0000000000
   1.4107194479   0.0000000000   0.0000000000
   1.4101201697   0.0000000000   0.0000000000
   1.4095201232   0.0000000000   0.0000000000
   1.4089193048   0.0000000000   0.0000000000
   1.4083177134   0.0000000000   0.0000000000
   1.4077153464   0.0000000000   0.0000000000
   1.4071122011   0.0000000000   0.0000000000
   1.4065082749   0.0000000000   0.0000000000
   1.4059035667   0.0000000000   0.0000000000
   1.4052980723   0.0000000000   0.0000000000
   1.4046917911   0.0000000000   0.0000000000
   1.4040847196   0.0000000000   0.0000000000
   1.4034768560   0.0000000000   0.0000000000
   1.4028681972   0.0000000000   0.0000000000
   1.4022587415   0.0000000000   0.0000000000
   1.4016484859   0.0000000000   0.0000000000
   1.4010374286   0.0000000000   0.0000000000
   1.4004255661   0.0000000000   0.0000000000
   1.3998128971   0.0000000000   0.0000000000
   1.3991994180   0.0000000000   0.0000000000
   1.3985851272   0.0000000000   0.0000000000
   1.3979700222   0.0000000000   0.0000000000
   1.3973540994   0.0000000000   0.0000000000
   1.3967373576   0.0000000000   0.0000000000
   1.3961197933   0.0000000000   0.0000000000
   1.3955014046   0.0000000000   0.0000000000
   1.3948821881   0.0000000000   0.0000000000
   1.3942621418   0.0000000000   0.0000000000
   1.3936412635   0.0000000000   0.0000000000
   1.3930195495   0.0000000000   0.0000000000
   1.3923969980   0.0000000000   0.0000000000
   1.3917736062   0.0000000000   0.0000000000
   1.3911493715   0.0000000000   0.0000000000
   1.3905242910   0.0000000000   0.0000000000
   1.3898983618   0.0000000000   0.0000000000
   1.3892715820   0.0000000000   0.0000000000
   1.3886439486   0.0000000000   0.0000000000
   1.3880154582   0.0000000000   0.0000000000
   1.3873861088   0.0000000000   0.0000000000
   1.3867558976   0.0000000000   0.0000000000
   1.3861248215   0.0000000000   0.0000000000
   1.3854928782   0.0000000000   0.0000000000
   1.3848600640   0.0000000000   0.0000000000
   1.3842263772   0.0000000000   0.0000000000
   1.3835918148   0.0000000000   0.0000000000
   1.3829563733   0.0000000000   0.0000000000
   1.3823200502   0.0000000000   0.0000000000
   1.3816828432   0.0000000000   0.0000000000
   1.3810447486   0.0000000000   0.0000000000
   1.3804057636   0.0000000000   0.0000000000
   1.3797658857   0.0000000000   0.0000000000
   1.3791251119   0.0000000000   0.0000000000
   1.3784834387   0.0000000000   0.0000000000
   1.3778408643   0.0000000000   0.0000000000
   1.3771973844   0.0000000000   0.0000000000
   1.3765529974   0.0000000000   0.0000000000
   1.3759076991   0.0000000000   0.0000000000
   1.3752614870   0.0000000000   0.0000000000
   1.3746143582   0.0000000000   0.0000000000
   1.3739663096   0.0000000000   0.0000000000
   1.3733173378   0.0000000000   0.0000000000
   1.3726674404   0.0000000000   0.0000000000
   1.3720166137   0.0000000000   0.0000000000
   1.3713648548   0.0000000000   0.0000000000
   1.3707121601   0.0000000000   0.0000000000
   1.3700585278   0.0000000000   0.0000000000
   1.3694039532   0.0000000000   0.0000000000
   1.3687484338   0.0000000000   0.0000000000
   1.3680919667   0.0000000000   0.0000000000
   1.3674345484   0.0000000000   0.0000000000
   1.3667761757   0.0000000000   0.0000000000
   1.3661168458   0.0000000000   0.0000000000
   1.3654565539   0.0000000000   0.0000000000
   1.3647952988   0.0000000000   0.0000000000
   1.3641330757   0.0000000000   0.0000000000
   1.3634698822   0.0000000000   0.0000000000
   1.3628057148   0.0000000000   0.0000000000
   1.3621405693   0.0000000000   0.0000000000
   1.3614744433   0.0000000000   0.0000000000
   1.3608073332   0.0000000000   0.0000000000
   1.3601392355   0.0000000000   0.0000000000
   1.3594701465   0.0000000000   0.0000000000
   1.3588000633   0.0000000000   0.0000000000
   1.3581289824   0.0000000000   0.0000000000
   1.3574569001   0.0000000000   0.0000000000
   1.3567838129   0.0000000000   0.0000000000
   1.3561097171   0.0000000000   0.0000000000
   1.3554346093   0.0000000000   0.0000000000
   1.3547584864   0.0000000000   0.0000000000
   1.3540813442   0.0000000000   0.0000000000
   1.3534031799   0.0000000000   0.0000000000
   1.3527239891   0.0000000000   0.0000000000
   1.3520437684   0.0000000000   0.0000000000
   1.3513625141   0.0000000000   0.0000000000
   1.3506802227   0.0000000000   0.0000000000
   1.3499968900   0.0000000000   0.0000000000
   1.3493125131   0.0000000000   0.0000000000
   1.3486270883   0.0000000000   0.0000000000
   1.3479406109   0.0000000000   0.0000000000
   1.3472530778   0.0000000000   0.0000000000
   1.3465644850   0.0000000000   0.0000000000
   1.3458748289   0.0000000000   0.0000000000
   1.3451841058   0.0000000000   0.0000000000
   1.3444923111   0.0000000000   0.0000000000
   1.3437994417   0.0000000000   0.0000000000
   1.3431054928   0.0000000000   0.0000000000
   1.3424104615   0.0000000000   0.0000000000
   1.3417143430   0.0000000000   0.0000000000
   1.3410171344   0.0000000000   0.0000000000
   1.3403188302   0.0000000000   0.0000000000
   1.3396194275   0.0000000000   0.0000000000
   1.3389189222   0.0000000000   0.0000000000
   1.3382173099   0.0000000000   0.0000000000
   1.3375145861   0.0000000000   0.0000000000
   1.3368107476   0.0000000000   0.0000000000
   1.3361057898   0.0000000000   0.0000000000
   1.3353997090   0.0000000000   0.0000000000
   1.3346924998   0.0000000000   0.0000000000
   1.3339841594   0.0000000000   0.0000000000
   1.3332746824   0.0000000000   0.0000000000
   1.3325640657   0.0000000000   0.0000000000
   1.3318523040   0.0000000000   0.0000000000
   1.3311393937   0.0000000000   0.0000000000
   1.3304253300   0.0000000000   0.0000000000
   1.3297101083   0.0000000000   0.0000000000
   1.3289937254   0.0000000000   0.0000000000
   1.3282761755   0.0000000000   0.0000000000
   1.3275574549   0.0000000000   0.0000000000
   1.3268375590   0.0000000000   0.0000000000
   1.3261164834   0.0000000000   0.0000000000
   1.3253942235   0.0000000000   0.0000000000
   1.3246707746   0.0000000000   0.0000000000
   1.3239461323   0.0000000000   0.0000000000
   1.3232202919   0.0000000000   0.0000000000
   1.3224932488   0.0000000000   0.0000000000
   1.3217649986   0.0000000000   0.0000000000
   1.3210355361   0.0000000000   0.0000000000
   1.3203048571   0.0000000000   0.0000000000
   1.3195729562   0.0000000000   0.0000000000
   1.3188398292   0.0000000000   0.0000000000
   1.3181054713   0.0000000000   0.0000000000
   1.3173698773   0.0000000000   0.0000000000
   1.3166330429   0.0000000000   0.0000000000
   1.3158949622   0.0000000000   0.0000000000
   1.3151556315   0.0000000000   0.0000000000
   1.3144150450   0.0000000000   0.0000000000
   1.3136731984   0.0000000000   0.0000000000
   1.3129300859   0.0000000000   0.0000000000
   1.3121857025   0.0000000000   0.0000000000
   1.3114400437   0.0000000000   0.0000000000
   1.3106931045   0.0000000000   0.0000000000
   1.3099448790   0.0000000000   0.0000000000
   1.3091953619   0.0000000000   0.0000000000
   1.3084445491   0.0000000000   0.0000000000
   1.3076924350   0.0000000000   0.0000000000
   1.3069390138   0.0000000000   0.0000000000
   1.3061842801   0.0000000000   0.0000000000
   1.3054282292   0.0000000000   0.0000000000
   1.3046708556   0.0000000000   0.0000000000
   1.3039121535   0.0000000000   0.0000000000
   1.3031521179   0.0000000000   0.0000000000
   1.3023907425   0.0000000000   0.0000000000
   1.3016280230   0.0000000000   0.0000000000
   1.3008639528   0.0000000000   0.0000000000
   1.3000985273   0.0000000000   0.0000000000
   1.2993317398   0.0000000000   0.0000000000
   1.2985635855   0.0000000000   0.0000000000
   1.2977940579   0.0000000000   0.0000000000
   1.2970231523   0.0000000000   0.0000000000
   1.2962508621   0.0000000000   0.0000000000
   1.2954771813   0.0000000000   0.0000000000
   1.2947021051   0.0000000000   0.0000000000
   1.2939256265   0.0000000000   0.0000000000
   1.2931477400   0.0000000000   0.0000000000
   1.2923684396   0.0000000000   0.0000000000
   1.2915877201   0.0000000000   0.0000000000
   1.2908055743   0.0000000000   0.0000000000
   1.2900219961   0.0000000000   0.0000000000
   1.2892369803   0.0000000000   0.0000000000
   1.2884505197   0.0000000000   0.0000000000
   1.2876626094   0.0000000000   0.0000000000
   1.2868732419   0.0000000000   0.0000000000
   1.2860824110   0.0000000000   0.0000000000
   1.2852901109   0.0000000000   0.0000000000
   1.2844963356   0.0000000000   0.0000000000
   1.2837010773   0.0000000000   0.0000000000
   1.2829043307   0.0000000000   0.0000000000
   1.2821060892   0.0000000000   0.0000000000
   1.2813063451   0.0000000000   0.0000000000
   1.2805050935   0.0000000000   0.0000000000
   1.2797023263   0.0000000000   0.0000000000
   1.2788980379   0.0000000000   0.0000000000
   1.2780922206   0.0000000000   0.0000000000
   1.2772848680   0.0000000000   0.0000000000
   1.2764759733   0.0000000000   0.0000000000
   1.2756655296   0.0000000000   0.0000000000
   1.2748535301   0.0000000000   0.0000000000
   1.2740399679   0.0000000000   0.0000000000
   1.2732248356   0.0000000000   0.0000000000
   1.2724081262   0.0000000000   0.0000000000
   1.2715898325   0.0000000000   0.0000000000
   1.2707699474   0.0000000000   0.0000000000
   1.2699484637   0.0000000000   0.0000000000
   1.2691253742   0.0000000000   0.0000000000
   1.2683006712   0.0000000000   0.0000000000
   1.2674743482   0.0000000000   0.0000000000
   1.2666463967   0.0000000000   0.0000000000
   1.2658168092   0.0000000000   0.0000000000
   1.2649855795   0.0000000000   0.0000000000
   1.2641526981   0.0000000000   0.0000000000
   1.2633181586   0.0000000000   0.0000000000
   1.2624819531   0.0000000000   0.0000000000
   1.2616440733   0.0000000000   0.0000000000
   1.2608045121   0.0000000000   0.0000000000
   1.2599632611   0.0000000000   0.0000000000
   1.2591203125   0.0000000000   0.0000000000
   1.2582756581   0.0000000000   0.0000000000
   1.2574292900   0.0000000000   0.0000000000
   1.2565812006   0.0000000000   0.0000000000
   1.2557313802   0.0000000000   0.0000000000
   1.2548798223   0.0000000000   0.0000000000
   1.2540265175   0.0000000000   0.0000000000
   1.2531714573   0.0000000000   0.0000000000
   1.2523146339   0.0000000000   0.0000000000
   1.2514560386   0.0000000000   0.0000000000
   1.2505956628   0.0000000000   0.0000000000
   1.2497334983   0.0000000000   0.0000000000
   1.2488695349   0.0000000000   0.0000000000
   1.2480037656   0.0000000000   0.0000000000
   1.2471361806   0.0000000000   0.0000000000
   1.2462667712   0.0000000000   0.0000000000
   1.2453955289   0.0000000000   0.0000000000
   1.2445224436   0.0000000000   0.0000000000
   1.2436475070   0.0000000000   0.0000000000
   1.2427707096   0.0000000000   0.0000000000
   1.2418920424   0.0000000000   0.0000000000
   1.2410114952   0.0000000000   0.0000000000
   1.2401290598   0.0000000000   0.0000000000
   1.2392447265   0.0000000000   0.0000000000
   1.2383584853   0.0000000000   0.0000000000
   1.2374703266   0.0000000000   0.0000000000
   1.2365802409   0.0000000000   0.0000000000
   1.2356882181   0.0000000000   0.0000000000
   1.2347942486   0.0000000000   0.0000000000
   1.2338983228   0.0000000000   0.0000000000
   1.2330004301   0.0000000000   0.0000000000
   1.2321005603   0.0000000000   0.0000000000
   1.2311987039   0.0000000000   0.0000000000
   1.2302948507   0.0000000000   0.0000000000
   1.2293889888   0.0000000000   0.0000000000
   1.2284811099   0.0000000000   0.0000000000
   1.2275712021   0.0000000000   0.0000000000
   1.2266592552   0.0000000000   0.0000000000
   1.2257452579   0.0000000000   0.0000000000
   1.2248292007   0.0000000000   0.0000000000
   1.2239110716   0.0000000000   0.0000000000
   1.2229908606   0.0000000000   0.0000000000
   1.2220685556   0.0000000000   0.0000000000
   1.2211441459   0.0000000000   0.0000000000
   1.2202176203   0.0000000000   0.0000000000
   1.2192889675   0.0000000000   0.0000000000
   1.2183581766   0.0000000000   0.0000000000
   1.2174252345   0.0000000000   0.0000000000
   1.2164901312   0.0000000000   0.0000000000
   1.2155528542   0.0000000000   0.0000000000
   1.2146133920   0.0000000000   0.0000000000
   1.2136717328   0.0000000000   0.0000000000
   1.2127278640   0.0000000000   0.0000000000
   1.2117817732   0.0000000000   0.0000000000
   1.2108334496   0.0000000000   0.0000000000
   1.2098828795   0.0000000000   0.0000000000
   1.2089300509   0.0000000000   0.0000000000
   1.2079749515   0.0000000000   0.0000000000
   1.2070175686   0.0000000000   0.0000000000
   1.2060578885   0.0000000000   0.0000000000
   1.2050958993   0.0000000000   0.0000000000
   1.2041315880   0.0000000000   0.0000000000
   1.2031649413   0.0000000000   0.0000000000
   1.2021959456   0.0000000000   0.0000000000
   1.2012245878   0.0000000000   0.0000000000
   1.2002508541   0.0000000000   0.0000000000
   1.1992747315   0.0000000000   0.0000000000
   1.1982962062   0.0000000000   0.0000000000
   1.1973152640   0.0000000000   0.0000000000
   1.1963318910   0.0000000000   0.0000000000
   1.1953460731   0.0000000000   0.0000000000
   1.1943577959   0.0000000000   0.0000000000
   1.1933670457   0.0000000000   0.0000000000
   1.1923738076   0.0000000000   0.0000000000
   1.1913780673   0.0000000000   0.0000000000
   1.1903798094   0.0000000000   0.0000000000
   1.1893790188   0.0000000000   0.0000000000
   1.1883756819   0.0000000000   0.0000000000
   1.1873697819   0.0000000000   0.0000000000
   1.1863613041   0.0000000000   0.0000000000
   1.1853502335   0.0000000000   0.0000000000
   1.1843365540   0.0000000000   0.0000000000
   1.1833202501   0.0000000000   0.0000000000
   1.1823013057   0.0000000000   0.0000000000
   1.1812797042   0.0000000000   0.0000000000
   1.1802554306   0.0000000000   0.0000000000
   1.1792284676   0.0000000000   0.0000000000
   1.1781987991   0.0000000000   0.0000000000
   1.1771664085   0.0000000000   0.0000000000
   1.1761312785   0.0000000000   0.0000000000
   1.1750933917   0.0000000000   0.0000000000
   1.1740527322   0.0000000000   0.0000000000
   1.1730092820   0.0000000000   0.0000000000
   1.1719630232   0.0000000000   0.0000000000
   1.1709139385   0.0000000000   0.0000000000
   1.1698620101   0.0000000000   0.0000000000
   1.1688072195   0.0000000000   0.0000000000
   1.1677495494   0.0000000000   0.0000000000
   1.1666889801   0.0000000000   0.0000000000
   1.1656254937   0.0000000000   0.0000000000
   1.1645590719   0.0000000000   0.0000000000
   1.1634896948   0.0000000000   0.0000000000
   1.1624173435   0.0000000000   0.0000000000
   1.1613419994   0.0000000000   0.0000000000
   1.1602636417   0.0000000000   0.0000000000
   1.1591822513   0.0000000000   0.0000000000
   1.1580978080   0.0000000000   0.0000000000
   1.1570102920   0.0000000000   0.0000000000
   1.1559196826   0.0000000000   0.0000000000
   1.1548259588   0.0000000000   0.0000000000
   1.1537291010   0.0000000000   0.0000000000
   1.1526290869   0.0000000000   0.0000000000
   1.1515258955   0.0000000000   0.0000000000
   1.1504195063   0.0000000000   0.0000000000
   1.1493098961   0.0000000000   0.0000000000
   1.1481970440   0.0000000000   0.0000000000
   1.1470809274   0.0000000000   0.0000000000
   1.1459615236   0.0000000000   0.0000000000
   1.1448388105   0.0000000000   0.0000000000
   1.1437127649   0.0000000000   0.0000000000
   1.1425833636   0.0000000000   0.0000000000
   1.1414505833   0.0000000000   0.0000000000
   1.1403144001   0.0000000000   0.0000000000
   1.1391747903   0.0000000000   0.0000000000
   1.1380317297   0.0000000000   0.0000000000
   1.1368851938   0.0000000000   0.0000000000
   1.1357351573   0.0000000000   0.0000000000
   1.1345815959   0.0000000000   0.0000000000
   1.1334244837   0.0000000000   0.0000000000
   1.1322637959   0.0000000000   0.0000000000
   1.1310995062   0.0000000000   0.0000000000
   1.1299315878   0.0000000000   0.0000000000
   1.1287600150   0.0000000000   0.0000000000
   1.1275847604   0.0000000000   0.0000000000
   1.1264057978   0.0000000000   0.0000000000
   1.1252230986   0.0000000000   0.0000000000
   1.1240366360   0.0000000000   0.0000000000
   1.1228463819   0.0000000000   0.0000000000
   1.1216523071   0.0000000000   0.0000000000
   1.1204543837   0.0000000000   0.0000000000
   1.1192525821   0.0000000000   0.0000000000
   1.1180468731   0.0000000000   0.0000000000
   1.1168372273   0.0000000000   0.0000000000
   1.1156236135   0.0000000000   0.0000000000
   1.1144060021   0.0000000000   0.0000000000
   1.1131843626   0.0000000000   0.0000000000
   1.1119586622   0.0000000000   0.0000000000
   1.1107288711   0.0000000000   0.0000000000
   1.1094949560   0.0000000000   0.0000000000
   1.1082568853   0.0000000000   0.0000000000
   1.1070146256   0.0000000000   0.0000000000
   1.1057681440   0.0000000000   0.0000000000
   1.1045174067   0.0000000000   0.0000000000
   1.1032623797   0.0000000000   0.0000000000
   1.1020030286   0.0000000000   0.0000000000
   1.1007393183   0.0000000000   0.0000000000
   1.0994712140   0.0000000000   0.0000000000
   1.0981986790   0.0000000000   0.0000000000
   1.0969216775   0.0000000000   0.0000000000
   1.0956401729   0.0000000000   0.0000000000
   1.0943541276   0.0000000000   0.0000000000
   1.0930635040   0.0000000000   0.0000000000
   1.0917682641   0.0000000000   0.0000000000
   1.0904683690   0.0000000000   0.0000000000
   1.0891637795   0.0000000000   0.0000000000
   1.0878544559   0.0000000000   0.0000000000
   1.0865403577   0.0000000000   0.0000000000
   1.0852214446   0.0000000000   0.0000000000
   1.0838976743   0.0000000000   0.0000000000
   1.0825690063   0.0000000000   0.0000000000
   1.0812353965   0.0000000000   0.0000000000
   1.0798968025   0.0000000000   0.0000000000
   1.0785531812   0.0000000000   0.0000000000
   1.0772044875   0.0000000000   0.0000000000
   1.0758506771   0.0000000000   0.0000000000
   1.0744917037   0.0000000000   0.0000000000
   1.0731275215   0.0000000000   0.0000000000
   1.0717580839   0.0000000000   0.0000000000
   1.0703833436   0.0000000000   0.0000000000
   1.0690032517   0.0000000000   0.0000000000
   1.0676177602   0.0000000000   0.0000000000
   1.0662268185   0.0000000000   0.0000000000
   1.0648303776   0.0000000000   0.0000000000
   1.0634283852   0.0000000000   0.0000000000
   1.0620207905   0.0000000000   0.0000000000
   1.0606075405   0.0000000000   0.0000000000
   1.0591885816   0.0000000000   0.0000000000
   1.0577638607   0.0000000000   0.0000000000
   1.0563333218   0.0000000000   0.0000000000
   1.0548969101   0.0000000000   0.0000000000
   1.0534545683   0.0000000000   0.0000000000
   1.0520062398   0.0000000000   0.0000000000
   1.0505518650   0.0000000000   0.0000000000
   1.0490913861   0.0000000000   0.0000000000
   1.0476247417   0.0000000000   0.0000000000
   1.0461518719   0.0000000000   0.0000000000
   1.0446727141   0.0000000000   0.0000000000
   1.0431872048   0.0000000000   0.0000000000
   1.0416952809   0.0000000000   0.0000000000
   1.0401968767   0.0000000000   0.0000000000
   1.0386919268   0.0000000000   0.0000000000
   1.0371803637   0.0000000000   0.0000000000
   1.0356621193   0.0000000000   0.0000000000
   1.0341371240   0.0000000000   0.0000000000
   1.0326053076   0.0000000000   0.0000000000
   1.0310665985   0.0000000000   0.0000000000
   1.0295209237   0.0000000000   0.0000000000
   1.0279682093   0.0000000000   0.0000000000
   1.0264083802   0.0000000000   0.0000000000
   1.0248413592   0.0000000000   0.0000000000
   1.0232670694   0.0000000000   0.0000000000
   1.0216854309   0.0000000000   0.0000000000
   1.0200963636   0.0000000000   0.0000000000
   1.0184997853   0.0000000000   0.0000000000
   1.0168956127   0.0000000000   0.0000000000
   1.0152837609   0.0000000000   0.0000000000
   1.0136641436   0.0000000000   0.0000000000
   1.0120366733   0.0000000000   0.0000000000
   1.0104012599   0.0000000000   0.0000000000
   1.0087578126   0.0000000000   0.0000000000
   1.0071062394   0.0000000000   0.0000000000
   1.0054464447   0.0000000000   0.0000000000
   1.0037783330   0.0000000000   0.0000000000
   1.0021018069   0.0000000000   0.0000000000
   1.0004167657   0.0000000000   0.0000000000
   0.9987231081   0.0000000000   0.0000000000
   0.9970207312   0.0000000000   0.0000000000
   0.9953095289   0.0000000000   0.0000000000
   0.9935893937   0.0000000000   0.0000000000
   0.9918602162   0.0000000000   0.0000000000
   0.9901218849   0.0000000000   0.0000000000
   0.9883742850   0.0000000000   0.0000000000
   0.9866173016   0.0000000000   0.0000000000
   0.9848508157   0.0000000000   0.0000000000
   0.9830747064   0.0000000000   0.0000000000
   0.9812888505   0.0000000000   0.0000000000
   0.9794931226   0.0000000000   0.0000000000
   0.9776873939   0.0000000000   0.0000000000
   0.9758715340   0.0000000000   0.0000000000
   0.9740454086   0.0000000000   0.0000000000
   0.9722088819   0.0000000000   0.0000000000
   0.9703618141   0.0000000000   0.0000000000
   0.9685040631   0.0000000000   0.0000000000
   0.9666354837   0.0000000000   0.0000000000
   0.9647559275   0.0000000000   0.0000000000
   0.9628652426   0.0000000000   0.0000000000
   0.9609632739   0.0000000000   0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-par7.dat <==
   7811.0010000000002     
   62.500000000000000              501
   2.1400897654   0.0000000000   0.0000000000
   2.1392362078   0.0000000000   0.0000000000
   2.1383816226   0.0000000000   0.0000000000
   2.1375260075   0.0000000000   0.0000000000
   2.1366693600   0.0000000000   0.0000000000
   2.1358116766   0.0000000000   0.0000000000
   2.1349529549   0.0000000000   0.0000000000
   2.1340931924   0.0000000000   0.0000000000
   2.1332323845   0.0000000000   0.0000000000
   2.1323705288   0.0000000000   0.0000000000
   2.1315076234   0.0000000000   0.0000000000
   2.1306436648   0.0000000000   0.0000000000
   2.1297786488   0.0000000000   0.0000000000
   2.1289125743   0.0000000000   0.0000000000
   2.1280454370   0.0000000000   0.0000000000
   2.1271772345   0.0000000000   0.0000000000
   2.1263079627   0.0000000000   0.0000000000
   2.1254376193   0.0000000000   0.0000000000
   2.1245662018   0.0000000000   0.0000000000
   2.1236937066   0.0000000000   0.0000000000
   2.1228201302   0.0000000000   0.0000000000
   2.1219454702   0.0000000000   0.0000000000
   2.1210697218   0.0000000000   0.0000000000
   2.1201928838   0.0000000000   0.0000000000
   2.1193149527   0.0000000000   0.0000000000
   2.1184359237   0.0000000000   0.0000000000
   2.1175557955   0.0000000000   0.0000000000
   2.1166745647   0.0000000000   0.0000000000
   2.1157922264   0.0000000000   0.0000000000
   2.1149087795   0.0000000000   0.0000000000
   2.1140242191   0.0000000000   0.0000000000
   2.1131385430   0.0000000000   0.0000000000
   2.1122517463   0.0000000000   0.0000000000
   2.1113638278   0.0000000000   0.0000000000
   2.1104747840   0.0000000000   0.0000000000
   2.1095846095   0.0000000000   0.0000000000
   2.1086933031   0.0000000000   0.0000000000
   2.1078008594   0.0000000000   0.0000000000
   2.1069072773   0.0000000000   0.0000000000
   2.1060125520   0.0000000000   0.0000000000
   2.1051166799   0.0000000000   0.0000000000
   2.1042196586   0.0000000000   0.0000000000
   2.1033214845   0.0000000000   0.0000000000
   2.1024221530   0.0000000000   0.0000000000
   2.1015216615   0.0000000000   0.0000000000
   2.1006200065   0.0000000000   0.0000000000
   2.0997171845   0.0000000000   0.0000000000
   2.0988131907   0.0000000000   0.0000000000
   2.0979080238   0.0000000000   0.0000000000
   2.0970016792   0.0000000000   0.0000000000
   2.0960941525   0.0000000000   0.0000000000
   2.0951854416   0.0000000000   0.0000000000
   2.0942755409   0.0000000000   0.0000000000
   2.0933644494   0.0000000000   0.0000000000
   2.0924521609   0.0000000000   0.0000000000
   2.0915386733   0.0000000000   0.0000000000
   2.0906239828   0.0000000000   0.0000000000
   2.0897080847   0.0000000000   0.0000000000
   2.0887909766   0.0000000000   0.0000000000
   2.0878726538   0.0000000000   0.0000000000
   2.0869531127   0.0000000000   0.0000000000
   2.0860323497   0.0000000000   0.0000000000
   2.0851103612   0.0000000000   0.0000000000
   2.0841871437   0.0000000000   0.0000000000
   2.0832626923   0.0000000000   0.0000000000
   2.0823370036   0.0000000000   0.0000000000
   2.0814100738   0.0000000000   0.0000000000
   2.0804818984   0.0000000000   0.0000000000
   2.0795524748   0.0000000000   0.0000000000
   2.0786217984   0.0000000000   0.0000000000
   2.0776898654   0.0000000000   0.0000000000
   2.0767566713   0.0000000000   0.0000000000
   2.0758222123   0.0000000000   0.0000000000
   2.0748864850   0.0000000000   0.0000000000
   2.0739494856   0.0000000000   0.0000000000
   2.0730112084   0.0000000000   0.0000000000
   2.0720716508   0.0000000000   0.0000000000
   2.0711308082   0.0000000000   0.0000000000
   2.0701886763   0.0000000000   0.0000000000
   2.0692452516   0.0000000000   0.0000000000
   2.0683005293   0.0000000000   0.0000000000
   2.0673545059   0.0000000000   0.0000000000
   2.0664071765   0.0000000000   0.0000000000
   2.0654585376   0.0000000000   0.0000000000
   2.0645085838   0.0000000000   0.0000000000
   2.0635573127   0.0000000000   0.0000000000
   2.0626047184   0.0000000000   0.0000000000
   2.0616507961   0.0000000000   0.0000000000
   2.0606955441   0.0000000000   0.0000000000
   2.0597389563   0.0000000000   0.0000000000
   2.0587810274   0.0000000000   0.0000000000
   2.0578217550   0.0000000000   0.0000000000
   2.0568611344   0.0000000000   0.0000000000
   2.0558991595   0.0000000000   0.0000000000
   2.0549358281   0.0000000000   0.0000000000
   2.0539711334   0.0000000000   0.0000000000
   2.0530050727   0.0000000000   0.0000000000
   2.0520376404   0.0000000000   0.0000000000
   2.0510688325   0.0000000000   0.0000000000
   2.0500986453   0.0000000000   0.0000000000
   2.0491270717   0.0000000000   0.0000000000
   2.0481541093   0.0000000000   0.0000000000
   2.0471797534   0.0000000000   0.0000000000
   2.0462039979   0.0000000000   0.0000000000
   2.0452268394   0.0000000000   0.0000000000
   2.0442482724   0.0000000000   0.0000000000
   2.0432682922   0.0000000000   0.0000000000
   2.0422868945   0.0000000000   0.0000000000
   2.0413040747   0.0000000000   0.0000000000
   2.0403198268   0.0000000000   0.0000000000
   2.0393341472   0.0000000000   0.0000000000
   2.0383470311   0.0000000000   0.0000000000
   2.0373584720   0.0000000000   0.0000000000
   2.0363684662   0.0000000000   0.0000000000
   2.0353770085   0.0000000000   0.0000000000
   2.0343840953   0.0000000000   0.0000000000
   2.0333897193   0.0000000000   0.0000000000
   2.0323938759   0.0000000000   0.0000000000
   2.0313965615   0.0000000000   0.0000000000
   2.0303977700   0.0000000000   0.0000000000
   2.0293974956   0.0000000000   0.0000000000
   2.0283957346   0.0000000000   0.0000000000
   2.0273924812   0.0000000000   0.0000000000
   2.0263877305   0.0000000000   0.0000000000
   2.0253814765   0.0000000000   0.0000000000
   2.0243737151   0.0000000000   0.0000000000
   2.0233644398   0.0000000000   0.0000000000
   2.0223536464   0.0000000000   0.0000000000
   2.0213413282   0.0000000000   0.0000000000
   2.0203274806   0.0000000000   0.0000000000
   2.0193120988   0.0000000000   0.0000000000
   2.0182951768   0.0000000000   0.0000000000
   2.0172767087   0.0000000000   0.0000000000
   2.0162566896   0.0000000000   0.0000000000
   2.0152351143   0.0000000000   0.0000000000
   2.0142119767   0.0000000000   0.0000000000
   2.0131872704   0.0000000000   0.0000000000
   2.0121609916   0.0000000000   0.0000000000
   2.0111331334   0.0000000000   0.0000000000
   2.0101036902   0.0000000000   0.0000000000
   2.0090726568   0.0000000000   0.0000000000
   2.0080400266   0.0000000000   0.0000000000
   2.0070057955   0.0000000000   0.0000000000
   2.0059699561   0.0000000000   0.0000000000
   2.0049325027   0.0000000000   0.0000000000
   2.0038934304   0.0000000000   0.0000000000
   2.0028527322   0.0000000000   0.0000000000
   2.0018104031   0.0000000000   0.0000000000
   2.0007664361   0.0000000000   0.0000000000
   1.9997208264   0.0000000000   0.0000000000
   1.9986735668   0.0000000000   0.0000000000
   1.9976246514   0.0000000000   0.0000000000
   1.9965740754   0.0000000000   0.0000000000
   1.9955218305   0.0000000000   0.0000000000
   1.9944679125   0.0000000000   0.0000000000
   1.9934123143   0.0000000000   0.0000000000
   1.9923550292   0.0000000000   0.0000000000
   1.9912960514   0.0000000000   0.0000000000
   1.9902353748   0.0000000000   0.0000000000
   1.9891729929   0.0000000000   0.0000000000
   1.9881088986   0.0000000000   0.0000000000
   1.9870430865   0.0000000000   0.0000000000
   1.9859755494   0.0000000000   0.0000000000
   1.9849062814   0.0000000000   0.0000000000
   1.9838352754   0.0000000000   0.0000000000
   1.9827625241   0.0000000000   0.0000000000
   1.9816880228   0.0000000000   0.0000000000
   1.9806117632   0.0000000000   0.0000000000
   1.9795337393   0.0000000000   0.0000000000
   1.9784539439   0.0000000000   0.0000000000
   1.9773723700   0.0000000000   0.0000000000
   1.9762890120   0.0000000000   0.0000000000
   1.9752038618   0.0000000000   0.0000000000
   1.9741169127   0.0000000000   0.0000000000
   1.9730281588   0.0000000000   0.0000000000
   1.9719375910   0.0000000000   0.0000000000
   1.9708452036   0.0000000000   0.0000000000
   1.9697509899   0.0000000000   0.0000000000
   1.9686549415   0.0000000000   0.0000000000
   1.9675570526   0.0000000000   0.0000000000
   1.9664573147   0.0000000000   0.0000000000
   1.9653557219   0.0000000000   0.0000000000
   1.9642522647   0.0000000000   0.0000000000
   1.9631469383   0.0000000000   0.0000000000
   1.9620397331   0.0000000000   0.0000000000
   1.9609306433   0.0000000000   0.0000000000
   1.9598196610   0.0000000000   0.0000000000
   1.9587067779   0.0000000000   0.0000000000
   1.9575919869   0.0000000000   0.0000000000
   1.9564752807   0.0000000000   0.0000000000
   1.9553566506   0.0000000000   0.0000000000
   1.9542360898   0.0000000000   0.0000000000
   1.9531135901   0.0000000000   0.0000000000
   1.9519891437   0.0000000000   0.0000000000
   1.9508627429   0.0000000000   0.0000000000
   1.9497343793   0.0000000000   0.0000000000
   1.9486040457   0.0000000000   0.0000000000
   1.9474717339   0.0000000000   0.0000000000
   1.9463374349   0.0000000000   0.0000000000
   1.9452011409   0.0000000000   0.0000000000
   1.9440628441   0.0000000000   0.0000000000
   1.9429225358   0.0000000000   0.0000000000
   1.9417802086   0.0000000000   0.0000000000
   1.9406358530   0.0000000000   0.0000000000
   1.9394894614   0.0000000000   0.0000000000
   1.9383410253   0.0000000000   0.0000000000
   1.9371905353   0.0000000000   0.0000000000
   1.9360379829   0.0000000000   0.0000000000
   1.9348833611   0.0000000000   0.0000000000
   1.9337266596   0.0000000000   0.0000000000
   1.9325678702   0.0000000000   0.0000000000
   1.9314069839   0.0000000000   0.0000000000
   1.9302439912   0.0000000000   0.0000000000
   1.9290788849   0.0000000000   0.0000000000
   1.9279116543   0.0000000000   0.0000000000
   1.9267422917   0.0000000000   0.0000000000
   1.9255707874   0.0000000000   0.0000000000
   1.9243971314   0.0000000000   0.0000000000
   1.9232213154   0.0000000000   0.0000000000
   1.9220433309   0.0000000000   0.0000000000
   1.9208631661   0.0000000000   0.0000000000
   1.9196808138   0.0000000000   0.0000000000
   1.9184962638   0.0000000000   0.0000000000
   1.9173095067   0.0000000000   0.0000000000
   1.9161205324   0.0000000000   0.0000000000
   1.9149293312   0.0000000000   0.0000000000
   1.9137358936   0.0000000000   0.0000000000
   1.9125402101   0.0000000000   0.0000000000
   1.9113422712   0.0000000000   0.0000000000
   1.9101420655   0.0000000000   0.0000000000
   1.9089395841   0.0000000000   0.0000000000
   1.9077348163   0.0000000000   0.0000000000
   1.9065277525   0.0000000000   0.0000000000
   1.9053183820   0.0000000000   0.0000000000
   1.9041066947   0.0000000000   0.0000000000
   1.9028926804   0.0000000000   0.0000000000
   1.9016763278   0.0000000000   0.0000000000
   1.9004576274   0.0000000000   0.0000000000
   1.8992365684   0.0000000000   0.0000000000
   1.8980131402   0.0000000000   0.0000000000
   1.8967873313   0.0000000000   0.0000000000
   1.8955591311   0.0000000000   0.0000000000
   1.8943285289   0.0000000000   0.0000000000
   1.8930955138   0.0000000000   0.0000000000
   1.8918600752   0.0000000000   0.0000000000
   1.8906222012   0.0000000000   0.0000000000
   1.8893818810   0.0000000000   0.0000000000
   1.8881391027   0.0000000000   0.0000000000
   1.8868938555   0.0000000000   0.0000000000
   1.8856461277   0.0000000000   0.0000000000
   1.8843959083   0.0000000000   0.0000000000
   1.8831431844   0.0000000000   0.0000000000
   1.8818879451   0.0000000000   0.0000000000
   1.8806301787   0.0000000000   0.0000000000
   1.8793698736   0.0000000000   0.0000000000
   1.8781070169   0.0000000000   0.0000000000
   1.8768415972   0.0000000000   0.0000000000
   1.8755736013   0.0000000000   0.0000000000
   1.8743030181   0.0000000000   0.0000000000
   1.8730298354   0.0000000000   0.0000000000
   1.8717540397   0.0000000000   0.0000000000
   1.8704756185   0.0000000000   0.0000000000
   1.8691945603   0.0000000000   0.0000000000
   1.8679108515   0.0000000000   0.0000000000
   1.8666244795   0.0000000000   0.0000000000
   1.8653354313   0.0000000000   0.0000000000
   1.8640436938   0.0000000000   0.0000000000
   1.8627492543   0.0000000000   0.0000000000
   1.8614520993   0.0000000000   0.0000000000
   1.8601522150   0.0000000000   0.0000000000
   1.8588495888   0.0000000000   0.0000000000
   1.8575442072   0.0000000000   0.0000000000
   1.8562360557   0.0000000000   0.0000000000
   1.8549251207   0.0000000000   0.0000000000
   1.8536113890   0.0000000000   0.0000000000
   1.8522948464   0.0000000000   0.0000000000
   1.8509754785   0.0000000000   0.0000000000
   1.8496532722   0.0000000000   0.0000000000
   1.8483282109   0.0000000000   0.0000000000
   1.8470002826   0.0000000000   0.0000000000
   1.8456694718   0.0000000000   0.0000000000
   1.8443357643   0.0000000000   0.0000000000
   1.8429991444   0.0000000000   0.0000000000
   1.8416595974   0.0000000000   0.0000000000
   1.8403171088   0.0000000000   0.0000000000
   1.8389716639   0.0000000000   0.0000000000
   1.8376232465   0.0000000000   0.0000000000
   1.8362718417   0.0000000000   0.0000000000
   1.8349174341   0.0000000000   0.0000000000
   1.8335600080   0.0000000000   0.0000000000
   1.8321995475   0.0000000000   0.0000000000
   1.8308360370   0.0000000000   0.0000000000
   1.8294694599   0.0000000000   0.0000000000
   1.8280998012   0.0000000000   0.0000000000
   1.8267270436   0.0000000000   0.0000000000
   1.8253511711   0.0000000000   0.0000000000
   1.8239721676   0.0000000000   0.0000000000
   1.8225900151   0.0000000000   0.0000000000
   1.8212046983   0.0000000000   0.0000000000
   1.8198161992   0.0000000000   0.0000000000
   1.8184245010   0.0000000000   0.0000000000
   1.8170295866   0.0000000000   0.0000000000
   1.8156314387   0.0000000000   0.0000000000
   1.8142300393   0.0000000000   0.0000000000
   1.8128253712   0.0000000000   0.0000000000
   1.8114174165   0.0000000000   0.0000000000
   1.8100061574   0.0000000000   0.0000000000
   1.8085915746   0.0000000000   0.0000000000
   1.8071736517   0.0000000000   0.0000000000
   1.8057523682   0.0000000000   0.0000000000
   1.8043277063   0.0000000000   0.0000000000
   1.8028996482   0.0000000000   0.0000000000
   1.8014681735   0.0000000000   0.0000000000
   1.8000332632   0.0000000000   0.0000000000
   1.7985948994   0.0000000000   0.0000000000
   1.7971530606   0.0000000000   0.0000000000
   1.7957077291   0.0000000000   0.0000000000
   1.7942588844   0.0000000000   0.0000000000
   1.7928065064   0.0000000000   0.0000000000
   1.7913505741   0.0000000000   0.0000000000
   1.7898910686   0.0000000000   0.0000000000
   1.7884279682   0.0000000000   0.0000000000
   1.7869612529   0.0000000000   0.0000000000
   1.7854909017   0.0000000000   0.0000000000
   1.7840168937   0.0000000000   0.0000000000
   1.7825392070   0.0000000000   0.0000000000
   1.7810578205   0.0000000000   0.0000000000
   1.7795727124   0.0000000000   0.0000000000
   1.7780838611   0.0000000000   0.0000000000
   1.7765912440   0.0000000000   0.0000000000
   1.7750948384   0.0000000000   0.0000000000
   1.7735946234   0.0000000000   0.0000000000
   1.7720905753   0.0000000000   0.0000000000
   1.7705826708   0.0000000000   0.0000000000
   1.7690708878   0.0000000000   0.0000000000
   1.7675552025   0.0000000000   0.0000000000
   1.7660355904   0.0000000000   0.0000000000
   1.7645120289   0.0000000000   0.0000000000
   1.7629844936   0.0000000000   0.0000000000
   1.7614529606   0.0000000000   0.0000000000
   1.7599174043   0.0000000000   0.0000000000
   1.7583778008   0.0000000000   0.0000000000
   1.7568341251   0.0000000000   0.0000000000
   1.7552863517   0.0000000000   0.0000000000
   1.7537344553   0.0000000000   0.0000000000
   1.7521784105   0.0000000000   0.0000000000
   1.7506181910   0.0000000000   0.0000000000
   1.7490537705   0.0000000000   0.0000000000
   1.7474851223   0.0000000000   0.0000000000
   1.7459122201   0.0000000000   0.0000000000
   1.7443350371   0.0000000000   0.0000000000
   1.7427535453   0.0000000000   0.0000000000
   1.7411677178   0.0000000000   0.0000000000
   1.7395775267   0.0000000000   0.0000000000
   1.7379829433   0.0000000000   0.0000000000
   1.7363839402   0.0000000000   0.0000000000
   1.7347804870   0.0000000000   0.0000000000
   1.7331725570   0.0000000000   0.0000000000
   1.7315601190   0.0000000000   0.0000000000
   1.7299431445   0.0000000000   0.0000000000
   1.7283216032   0.0000000000   0.0000000000
   1.7266954651   0.0000000000   0.0000000000
   1.7250646993   0.0000000000   0.0000000000
   1.7234292754   0.0000000000   0.0000000000
   1.7217891618   0.0000000000   0.0000000000
   1.7201443275   0.0000000000   0.0000000000
   1.7184947403   0.0000000000   0.0000000000
   1.7168403681   0.0000000000   0.0000000000
   1.7151811793   0.0000000000   0.0000000000
   1.7135171392   0.0000000000   0.0000000000
   1.7118482163   0.0000000000   0.0000000000
   1.7101743760   0.0000000000   0.0000000000
   1.7084955849   0.0000000000   0.0000000000
   1.7068118086   0.0000000000   0.0000000000
   1.7051230123   0.0000000000   0.0000000000
   1.7034291615   0.0000000000   0.0000000000
   1.7017302193   0.0000000000   0.0000000000
   1.7000261517   0.0000000000   0.0000000000
   1.6983169218   0.0000000000   0.0000000000
   1.6966024919   0.0000000000   0.0000000000
   1.6948828264   0.0000000000   0.0000000000
   1.6931578871   0.0000000000   0.0000000000
   1.6914276370   0.0000000000   0.0000000000
   1.6896920367   0.0000000000   0.0000000000
   1.6879510476   0.0000000000   0.0000000000
   1.6862046309   0.0000000000   0.0000000000
   1.6844527467   0.0000000000   0.0000000000
   1.6826953556   0.0000000000   0.0000000000
   1.6809324159   0.0000000000   0.0000000000
   1.6791638877   0.0000000000   0.0000000000
   1.6773897286   0.0000000000   0.0000000000
   1.6756098970   0.0000000000   0.0000000000
   1.6738243504   0.0000000000   0.0000000000
   1.6720330461   0.0000000000   0.0000000000
   1.6702359398   0.0000000000   0.0000000000
   1.6684329887   0.0000000000   0.0000000000
   1.6666241463   0.0000000000   0.0000000000
   1.6648093697   0.0000000000   0.0000000000
   1.6629886123   0.0000000000   0.0000000000
   1.6611618277   0.0000000000   0.0000000000
   1.6593289693   0.0000000000   0.0000000000
   1.6574899896   0.0000000000   0.0000000000
   1.6556448408   0.0000000000   0.0000000000
   1.6537934752   0.0000000000   0.0000000000
   1.6519358428   0.0000000000   0.0000000000
   1.6500718941   0.0000000000   0.0000000000
   1.6482015791   0.0000000000   0.0000000000
   1.6463248464   0.0000000000   0.0000000000
   1.6444416448   0.0000000000   0.0000000000
   1.6425519212   0.0000000000   0.0000000000
   1.6406556239   0.0000000000   0.0000000000
   1.6387526985   0.0000000000   0.0000000000
   1.6368430909   0.0000000000   0.0000000000
   1.6349267467   0.0000000000   0.0000000000
   1.6330036088   0.0000000000   0.0000000000
   1.6310736217   0.0000000000   0.0000000000
   1.6291367283   0.0000000000   0.0000000000
   1.6271928700   0.0000000000   0.0000000000
   1.6252419891   0.0000000000   0.0000000000
   1.6232840254   0.0000000000   0.0000000000
   1.6213189187   0.0000000000   0.0000000000
   1.6193466081   0.0000000000   0.0000000000
   1.6173670312   0.0000000000   0.0000000000
   1.6153801259   0.0000000000   0.0000000000
   1.6133858283   0.0000000000   0.0000000000
   1.6113840743   0.0000000000   0.0000000000
   1.6093747982   0.0000000000   0.0000000000
   1.6073579337   0.0000000000   0.0000000000
   1.6053334131   0.0000000000   0.0000000000
   1.6033011695   0.0000000000   0.0000000000
   1.6012611326   0.0000000000   0.0000000000
   1.5992132332   0.0000000000   0.0000000000
   1.5971573999   0.0000000000   0.0000000000
   1.5950935604   0.0000000000   0.0000000000
   1.5930216422   0.0000000000   0.0000000000
   1.5909415706   0.0000000000   0.0000000000
   1.5888532700   0.0000000000   0.0000000000
   1.5867566653   0.0000000000   0.0000000000
   1.5846516778   0.0000000000   0.0000000000
   1.5825382294   0.0000000000   0.0000000000
   1.5804162409   0.0000000000   0.0000000000
   1.5782856300   0.0000000000   0.0000000000
   1.5761463161   0.0000000000   0.0000000000
   1.5739982148   0.0000000000   0.0000000000
   1.5718412419   0.0000000000   0.0000000000
   1.5696753105   0.0000000000   0.0000000000
   1.5675003346   0.0000000000   0.0000000000
   1.5653162249   0.0000000000   0.0000000000
   1.5631228920   0.0000000000   0.0000000000
   1.5609202441   0.0000000000   0.0000000000
   1.5587081881   0.0000000000   0.0000000000
   1.5564866301   0.0000000000   0.0000000000
   1.5542554738   0.0000000000   0.0000000000
   1.5520146229   0.0000000000   0.0000000000
   1.5497639777   0.0000000000   0.0000000000
   1.5475034382   0.0000000000   0.0000000000
   1.5452329024   0.0000000000   0.0000000000
   1.5429522660   0.0000000000   0.0000000000
   1.5406614240   0.0000000000   0.0000000000
   1.5383602693   0.0000000000   0.0000000000
   1.5360486927   0.0000000000   0.0000000000
   1.5337265839   0.0000000000   0.0000000000
   1.5313938292   0.0000000000   0.0000000000
   1.5290503152   0.0000000000   0.0000000000
   1.5266959246   0.0000000000   0.0000000000
   1.5243305393   0.0000000000   0.0000000000
   1.5219540390   0.0000000000   0.0000000000
   1.5195663007   0.0000000000   0.0000000000
   1.5171671995   0.0000000000   0.0000000000
   1.5147566088   0.0000000000   0.0000000000
   1.5123343994   0.0000000000   0.0000000000
   1.5099004402   0.0000000000   0.0000000000
   1.5074545964   0.0000000000   0.0000000000
   1.5049967321   0.0000000000   0.0000000000
   1.5025267085   0.0000000000   0.0000000000
   1.5000443848   0.0000000000   0.0000000000
   1.4975496175   0.0000000000   0.0000000000
   1.4950422587   0.0000000000   0.0000000000
   1.4925221606   0.0000000000   0.0000000000
   1.4899891700   0.0000000000   0.0000000000
   1.4874431326   0.0000000000   0.0000000000
   1.4848838904   0.0000000000   0.0000000000
   1.4823112830   0.0000000000   0.0000000000
   1.4797251459   0.0000000000   0.0000000000
   1.4771253117   0.0000000000   0.0000000000
   1.4745116099   0.0000000000   0.0000000000
   1.4718838682   0.0000000000   0.0000000000
   1.4692419078   0.0000000000   0.0000000000
   1.4665855481   0.0000000000   0.0000000000
   1.4639146050   0.0000000000   0.0000000000
   1.4612288906   0.0000000000   0.0000000000
   1.4585282125   0.0000000000   0.0000000000
   1.4558123746   0.0000000000   0.0000000000
   1.4530811777   0.0000000000   0.0000000000
   1.4503344168   0.0000000000   0.0000000000
   1.4475718840   0.0000000000   0.0000000000
   1.4447933658   0.0000000000   0.0000000000
   1.4419986453   0.0000000000   0.0000000000
   1.4391874995   0.0000000000   0.0000000000
   1.4363597026   0.0000000000   0.0000000000
   1.4335150220   0.0000000000   0.0000000000


==> anc/s88h_18-PCE153/s88h_18-PCE153-pichem1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
          35
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   5.7138120880223520E-004   5.6327767455834510E-004   5.7138120880224571E-004   1.0009237553838875E-003   1.0009237553839031E-003   1.0101716244094268E-003   1.0101716244094215E-003   1.1685646160042292E-003   1.5349673865504114E-003   1.8952055281328277E-003   1.8952055281328505E-003   1.8978915839630336E-003   1.8978915839629842E-003   1.7761176081893025E-003   1.8862413724279122E-003   2.1252504713628485E-003   2.1252504713628784E-003   2.3166019505870107E-003   2.3166019505870142E-003   2.3249518745326525E-003   2.3249518745326074E-003   2.3381020440688613E-003   2.3381020440688175E-003   2.5168353430890817E-003   2.5168353430890826E-003   2.5324246157843655E-003   2.5324246157843659E-003   3.0691883869833399E-003   3.0691883869833399E-003   2.9458101860956329E-003   2.9458101860956321E-003   2.9527378148230359E-003   2.9527378148230363E-003   3.2243476143477955E-003   3.2243476143477964E-003
   1.1995534793565734E-003   1.1825010841763006E-003   1.1995534793566018E-003   2.1031915396313521E-003   2.1031915396313469E-003   2.1226354006515999E-003   2.1226354006516047E-003   2.4549667859913066E-003   3.2257338288180408E-003   3.9832338677766631E-003   3.9832338677766640E-003   3.9888802979330734E-003   3.9888802979330708E-003   3.7322891235492760E-003   3.9639009506551156E-003   4.4670023647884775E-003   4.4670023647884584E-003   4.8685101009993334E-003   4.8685101009993698E-003   4.8860548397107861E-003   4.8860548397107835E-003   4.9136888316590526E-003   4.9136888316590509E-003   5.2892726893855367E-003   5.2892726893855393E-003   5.3220319911874061E-003   5.3220319911874078E-003   6.4497437302479775E-003   6.4497437302479784E-003   6.1909961450496197E-003   6.1909961450496180E-003   6.2055560048031658E-003   6.2055560048031649E-003   6.7764204769843019E-003   6.7764204769843036E-003
   1.8288778571683348E-003   1.8028178407438198E-003   1.8288778571683251E-003   3.2094648803032816E-003   3.2094648803032899E-003   3.2391542951779066E-003   3.2391542951779435E-003   3.7455350122144282E-003   4.9230486511616109E-003   6.0798402863617958E-003   6.0798402863618444E-003   6.0884603723546276E-003   6.0884603723546241E-003   5.6958062663346786E-003   6.0495730748916423E-003   6.8186653450051250E-003   6.8186653450051111E-003   7.4304868145356013E-003   7.4304868145356352E-003   7.4572592244293075E-003   7.4572592244293067E-003   7.4994319999884826E-003   7.4994319999884766E-003   8.0726029062977052E-003   8.0726029062977035E-003   8.1225971209923122E-003   8.1225971209923156E-003   9.8432316205291828E-003   9.8432316205291810E-003   9.4491532573123017E-003   9.4491532573122722E-003   9.4713764523426166E-003   9.4713764523426166E-003   1.0342736285778120E-002   1.0342736285778122E-002
   2.4593509591905672E-003   2.4242235691597416E-003   2.4593509591905528E-003   4.3197816926918136E-003   4.3197816926918344E-003   4.3597668275447603E-003   4.3597668275447230E-003   5.0403053401583582E-003   6.6269753888004799E-003   8.1851161414393924E-003   8.1851161414393889E-003   8.1967233425415415E-003   8.1967233425415467E-003   7.6667432304268982E-003   8.1433383003308244E-003   9.1803479787755850E-003   9.1803479787755729E-003   1.0002634985284455E-002   1.0002634985284441E-002   1.0038668244913210E-002   1.0038668244913214E-002   1.0095435328171516E-002   1.0095435328171514E-002   1.0866936325839101E-002   1.0866936325839122E-002   1.0934230992867984E-002   1.0934230992867989E-002   1.3249781303804336E-002   1.3249781303804331E-002   1.2720414537562397E-002   1.2720414537562393E-002   1.2750332497646599E-002   1.2750332497646599E-002   1.3923441720269648E-002   1.3923441720269649E-002
   3.0909705618855487E-003   3.0467155402928363E-003   3.0909705618855266E-003   5.4341826640610675E-003   5.4341826640610059E-003   5.4845143088909053E-003   5.4845143088908957E-003   6.3393168061786744E-003   8.3375817344322842E-003   1.0299157742167150E-002   1.0299157742167185E-002   1.0313765700170506E-002   1.0313765700170549E-002   9.6451792636388194E-003   1.0245282517178220E-002   1.1552164602648620E-002   1.1552164602648629E-002   1.2585063640775721E-002   1.2585063640775758E-002   1.2630391281269653E-002   1.2630391281269648E-002   1.2701808764975793E-002   1.2701808764975779E-002   1.3672390037322289E-002   1.3672390037322284E-002   1.3757051384684065E-002   1.3757051384684072E-002   1.6669529789850920E-002   1.6669529789850906E-002   1.6004920803169155E-002   1.6004920803169148E-002   1.6042565299036731E-002   1.6042565299036728E-002   1.7518691941093359E-002   1.7518691941093338E-002
   3.7237337154704488E-003   3.6702901233234267E-003   3.7237337154704263E-003   6.5527084732771457E-003   6.5527084732771726E-003   6.6134380514661856E-003   6.6134380514661665E-003   7.6426082908645134E-003   1.0054935540685870E-002   1.2422062124727844E-002   1.2422062124727870E-002   1.2439684667771997E-002   1.2439684667771985E-002   1.1631193855570413E-002   1.2355491917838407E-002   1.3934230538689092E-002   1.3934230538689090E-002   1.5177882420507877E-002   1.5177882420507870E-002   1.5232538324039275E-002   1.5232538324039282E-002   1.5318662881051177E-002   1.5318662881051170E-002   1.6489081714551181E-002   1.6489081714551230E-002   1.6591176664580789E-002   1.6591176664580768E-002   2.0102614800921931E-002   2.0102614800921934E-002   1.9302813697161272E-002   1.9302813697161258E-002   1.9348216843694151E-002   1.9348216843694147E-002   2.1128643066545664E-002   2.1128643066545664E-002
   4.3576373512264855E-003   4.2949435573499299E-003   4.3576373512264933E-003   7.6754007365183617E-003   7.6754007365183565E-003   7.7465803179179197E-003   7.7465803179179206E-003   8.9502195801326647E-003   1.1779106173699302E-002   1.4553928506692028E-002   1.4553928506691991E-002   1.4574579653605113E-002   1.4574579653605119E-002   1.3624868364354302E-002   1.4474054699684677E-002   1.6326663746344911E-002   1.6326663746344932E-002   1.7781203455315454E-002   1.7781203455315447E-002   1.7845221862624581E-002   1.7845221862624584E-002   1.7946110757588882E-002   1.7946110757588868E-002   1.9317131710559949E-002   1.9317131710559949E-002   1.9436727895002236E-002   1.9436727895002243E-002   2.3549177165197079E-002   2.3549177165197083E-002   2.2614238061580957E-002   2.2614238061580940E-002   2.2667432325223478E-002   2.2667432325223474E-002   2.4753454734537654E-002   2.4753454734537654E-002
   4.9926781579473596E-003   4.9206718283453139E-003   4.9926781579473509E-003   8.8023018502338766E-003   8.8023018502338610E-003   8.8839841640600131E-003   8.8839841640599888E-003   1.0262191187031696E-002   1.3510164302055806E-002   1.6694858078361595E-002   1.6694858078361595E-002   1.6718552043029484E-002   1.6718552043029508E-002   1.5626285772123379E-002   1.6601060811030178E-002   1.8729584595008730E-002   1.8729584595008744E-002   2.0395141094831964E-002   2.0395141094831995E-002   2.0468556612287019E-002   2.0468556612287012E-002   2.0584267712564955E-002   2.0584267712564979E-002   2.2156662752482289E-002   2.2156662752482296E-002   2.2293828526328798E-002   2.2293828526328798E-002   2.7009360469577432E-002   2.7009360469577429E-002   2.5939341597141407E-002   2.5939341597141417E-002   2.6000359802766937E-002   2.6000359802766961E-002   2.8393289737250353E-002   2.8393289737250353E-002
   5.6288526052761540E-003   5.5474706920924117E-003   5.6288526052761514E-003   9.9334550629084813E-003   9.9334550629084743E-003   1.0025693511133318E-002   1.0025693511133310E-002   1.1578564427889683E-002   1.5248182002645407E-002   1.8844954133245048E-002   1.8844954133245044E-002   1.8871705329144388E-002   1.8871705329144377E-002   1.7635530814766938E-002   1.8736602088288222E-002   2.1143116017880815E-002   2.1143116017880804E-002   2.3019812066468057E-002   2.3019812066468092E-002   2.3102659673513656E-002   2.3102659673513645E-002   2.3233251460690642E-002   2.3233251460690673E-002   2.5007800115676694E-002   2.5007800115676701E-002   2.5162604571853507E-002   2.5162604571853507E-002   3.0483311259428297E-002   3.0483311259428294E-002   2.9278275064876569E-002   2.9278275064876583E-002   2.9347150403057562E-002   2.9347150403057558E-002   3.2048314240686847E-002   3.2048314240686840E-002
   6.2661569377850520E-003   6.1753356680298334E-003   6.2661569377850277E-003   1.1068904502844893E-002   1.1068904502844895E-002   1.1171753173961014E-002   1.1171753173961055E-002   1.2899381449430864E-002   1.6993232805915730E-002   2.1004322134387961E-002   2.1004322134387979E-002   2.1034145179414810E-002   2.1034145179414810E-002   1.9652690040389262E-002   2.0880772318691669E-002   2.3567383594127696E-002   2.3567383594127727E-002   2.5655335552583199E-002   2.5655335552583192E-002   2.5747650609416223E-002   2.5747650609416212E-002   2.5893182191145087E-002   2.5893182191145083E-002   2.7870671706899927E-002   2.7870671706899931E-002   2.8043184691419133E-002   2.8043184691419119E-002   3.3971179134542125E-002   3.3971179134542125E-002   3.2631192385134809E-002   3.2631192385134823E-002   3.2707958419636071E-002   3.2707958419636071E-002   3.5718697893524838E-002   3.5718697893524803E-002
   6.9045871687646049E-003   6.8042620328033149E-003   6.9045871687645434E-003   1.2208695206857904E-002   1.2208695206857864E-002   1.2322208890029974E-002   1.2322208890029978E-002   1.4224685256793027E-002   1.8745391742669558E-002   2.3173069783175130E-002   2.3173069783175137E-002   2.3205979504005325E-002   2.3205979504005287E-002   2.1677851869852237E-002   2.3033667305253708E-002   2.6002515633987068E-002   2.6002515633987065E-002   2.8301833270413093E-002   2.8301833270413086E-002   2.8403651525895517E-002   2.8403651525895503E-002   2.8564182648083972E-002   2.8564182648084007E-002   3.0745408150453245E-002   3.0745408150453249E-002   3.0935700278039272E-002   3.0935700278039283E-002   3.7473116848538490E-002   3.7473116848538497E-002   3.5998250740108775E-002   3.5998250740108810E-002   3.6082941415615195E-002   3.6082941415615188E-002   3.9404613939857530E-002   3.9404613939857516E-002
   7.5441390742034993E-003   7.4342448140015316E-003   7.5441390742035036E-003   1.3352873150774611E-002   1.3352873150774602E-002   1.3477107350392927E-002   1.3477107350392916E-002   1.5554519743415447E-002   2.0504735393642705E-002   2.5351307091463455E-002   2.5351307091463441E-002   2.5387318528992484E-002   2.5387318528992488E-002   2.3711106660857975E-002   2.5195384935499839E-002   2.8448643268325122E-002   2.8448643268325129E-002   3.0959429556416555E-002   3.0959429556416552E-002   3.1070787156236745E-002   3.1070787156236731E-002   3.1246378215594298E-002   3.1246378215594294E-002   3.3632142879174584E-002   3.3632142879174584E-002   3.3840285549393036E-002   3.3840285549393043E-002   4.0989280413759682E-002   4.0989280413759696E-002   3.9379610682027749E-002   3.9379610682027728E-002   3.9472260332117134E-002   3.9472260332117155E-002   4.3106239338122888E-002   4.3106239338122888E-002
   8.1848080977205816E-003   8.0652787366110642E-003   8.1848080977205608E-003   1.4501485191880478E-002   1.4501485191880489E-002   1.4636496142377281E-002   1.4636496142377272E-002   1.6888929621761983E-002   2.2271341814030829E-002   2.7539146325580216E-002   2.7539146325580216E-002   2.7578274739900127E-002   2.7578274739900110E-002   2.5752546618809210E-002   2.7366025089863182E-002   3.0905900391001113E-002   3.0905900391001110E-002   3.3628251276194149E-002   3.3628251276194149E-002   3.3749184772259411E-002   3.3749184772259438E-002   3.3939896827339347E-002   3.3939896827339298E-002   3.6531012029189597E-002   3.6531012029189590E-002   3.6757077442224853E-002   3.6757077442224860E-002   4.4519828982843651E-002   4.4519828982843658E-002   4.2775436019618113E-002   4.2775436019618099E-002   4.2876079374591966E-002   4.2876079374591987E-002   4.6823754641024631E-002   4.6823754641024638E-002
   8.8265896950814101E-003   8.6973584017566753E-003   8.8265896950814101E-003   1.5654579453639794E-002   1.5654579453639801E-002   1.5800424135340441E-002   1.5800424135340423E-002   1.8227960851360633E-002   2.4045291087811768E-002   2.9736702601816649E-002   2.9736702601816625E-002   2.9778963477533789E-002   2.9778963477533792E-002   2.7802266480689921E-002   2.9545690359394822E-002   3.3374424349950811E-002   3.3374424349950790E-002   3.6308428616940676E-002   3.6308428616940676E-002   3.6438974973166408E-002   3.6438974973166442E-002   3.6644869763238379E-002   3.6644869763238379E-002   3.9442155326688849E-002   3.9442155326688842E-002   3.9686216503103881E-002   3.9686216503103874E-002   4.8064925859673417E-002   4.8064925859673417E-002   4.6185894826635154E-002   4.6185894826635175E-002   4.6294567023173333E-002   4.6294567023173354E-002   5.0557345085433011E-002   5.0557345085432977E-002
   9.4694788063901039E-003   9.3304780045786982E-003   9.4694788063901039E-003   1.6812204837735396E-002   1.6812204837735410E-002   1.6968940992260859E-002   1.6968940992260852E-002   1.9571660085031157E-002   2.5826664640156684E-002   3.1944093199418030E-002   3.1944093199418017E-002   3.1989502251114237E-002   3.1989502251114202E-002   2.9860362675059739E-002   3.1734485168265110E-002   3.5854355165614235E-002   3.5854355165614228E-002   3.9000094141392119E-002   3.9000094141392098E-002   3.9140290745523651E-002   3.9140290745523651E-002   3.9361430698787933E-002   3.9361430698787940E-002   4.2365715020100003E-002   4.2365715020100024E-002   4.2627845816051280E-002   4.2627845816051280E-002   5.1624737285096242E-002   5.1624737285096249E-002   4.9611158240159943E-002   4.9611158240159943E-002   4.9727894828936199E-002   4.9727894828936213E-002   5.4307199299157900E-002   5.4307199299157886E-002
   1.0113470193562997E-002   9.9646315089638171E-003   1.0113470193563047E-002   1.7974411404821793E-002   1.7974411404821804E-002   1.8142097551544761E-002   1.8142097551544750E-002   2.0920075092186904E-002   2.7615545786683897E-002   3.4161438152649819E-002   3.4161438152649805E-002   3.4210011330542606E-002   3.4210011330542620E-002   3.1926934000216331E-002   3.3932516485625695E-002   3.8345836218771183E-002   3.8345836218771211E-002   4.1703383574657346E-002   4.1703383574657311E-002   4.1853268246577695E-002   4.1853268246577723E-002   4.2089716496105392E-002   4.2089716496105427E-002   4.5301836760239758E-002   4.5301836760239758E-002   4.5582111886653578E-002   4.5582111886653578E-002   5.5199433440435750E-002   5.5199433440435750E-002   5.3051401462063989E-002   5.3051401462063989E-002   5.3176238417175892E-002   5.3176238417175899E-002   5.8073510383414108E-002   5.8073510383414094E-002
   1.0758558408452631E-002   1.0599812655235708E-002   1.0758558408452587E-002   1.9141250420633620E-002   1.9141250420633603E-002   1.9319945873752260E-002   1.9319945873752253E-002   2.2273254803948032E-002   2.9412019802999598E-002   3.6388860352567540E-002   3.6388860352567574E-002   3.6440613848405697E-002   3.6440613848405641E-002   3.4002081707392252E-002   3.6139893914548103E-002   4.0849014372108312E-002   4.0849014372108278E-002   4.4418435914355667E-002   4.4418435914355653E-002   4.4578046915981849E-002   4.4578046915981842E-002   4.4829867314826681E-002   4.4829867314826681E-002   4.8250669717194467E-002   4.8250669717194467E-002   4.8549164759574159E-002   4.8549164759574159E-002   5.8789188582346621E-002   5.8789188582346635E-002   5.6506803897502809E-002   5.6506803897502803E-002   5.6639777626209704E-002   5.6639777626209704E-002   6.1856476065017027E-002   6.1856476065017027E-002
   1.1404737547663161E-002   1.1236014716253170E-002   1.1404737547663153E-002   2.0312774023395132E-002   2.0312774023395160E-002   2.0502538908388761E-002   2.0502538908388775E-002   2.3631248939719875E-002   3.1216173473799864E-002   3.8626485089541585E-002   3.8626485089541557E-002   3.8681435342486817E-002   3.8681435342486838E-002   3.6085908977240150E-002   3.8356729146802049E-002   4.3364039467285571E-002   4.3364039467285551E-002   4.7145392840232725E-002   4.7145392840232760E-002   4.7314768884362354E-002   4.7314768884362354E-002   4.7582026018964690E-002   4.7582026018964683E-002   5.1212365921236153E-002   5.1212365921236153E-002   5.1529157356737847E-002   5.1529157356737847E-002   6.2394180292711404E-002   6.2394180292711418E-002   5.9977548416249277E-002   5.9977548416249270E-002   6.0118695767493971E-002   6.0118695767493971E-002   6.5656297902163124E-002   6.5656297902163124E-002
   1.2052001599439394E-002   1.1873230841650883E-002   1.2052001599439355E-002   2.1489035817251187E-002   2.1489035817251177E-002   2.1689931089511349E-002   2.1689931089511359E-002   2.4994108660180068E-002   3.3028095924156516E-002   4.0874440966280151E-002   4.0874440966280172E-002   4.0932604669302007E-002   4.0932604669302007E-002   3.8178521907199163E-002   4.0583136997598329E-002   4.5891065361943602E-002   4.5891065361943560E-002   4.9884399865642678E-002   4.9884399865642672E-002   5.0063580127151674E-002   5.0063580127151681E-002   5.0346339334424020E-002   5.0346339334424013E-002   5.4187081538502949E-002   5.4187081538502935E-002   5.4522246758687283E-002   5.4522246758687283E-002   6.6014590934425396E-002   6.6014590934425396E-002   6.3463822802014888E-002   6.3463822802014902E-002   6.3613181077540118E-002   6.3613181077540132E-002   6.9473182850954565E-002   6.9473182850954565E-002
   1.2700344202822060E-002   1.2511453818224487E-002   1.2700344202822105E-002   2.2670090550660250E-002   2.2670090550660275E-002   2.2882178013566339E-002   2.2882178013566335E-002   2.6361886205661687E-002   3.4847878184681921E-002   4.3132859459406779E-002   4.3132859459406758E-002   4.3194253565683585E-002   4.3194253565683613E-002   4.0280029007667875E-002   4.2819234881162502E-002   4.8430249449232382E-002   4.8430249449232410E-002   5.2635605770853064E-002   5.2635605770853078E-002   5.2824629896897214E-002   5.2824629896897207E-002   5.3122957279684614E-002   5.3122957279684628E-002   5.7174976238012251E-002   5.7174976238012244E-002   5.7528593568988262E-002   5.7528593568988255E-002   6.9650606931050518E-002   6.9650606931050518E-002   6.6965819043810756E-002   6.6965819043810770E-002   6.7123426008117604E-002   6.7123426008117562E-002   7.3307342503786926E-002   7.3307342503786926E-002
   1.3349758698275040E-002   1.3150676119849105E-002   1.3349758698275040E-002   2.3855994251746230E-002   2.3855994251746230E-002   2.4079336575569717E-002   2.4079336575569713E-002   2.7734635040996075E-002   3.6675613389658385E-002   4.5401875158153797E-002   4.5401875158153818E-002   4.5466516887744959E-002   4.5466516887744945E-002   4.2390541444334753E-002   4.5065143066628656E-002   5.0981752938501330E-002   5.0981752938501372E-002   5.5399162896858346E-002   5.5399162896858409E-002   5.5598071017761548E-002   5.5598071017761548E-002   5.5912033461336205E-002   5.5912033461336177E-002   6.0176213514413164E-002   6.0176213514413150E-002   6.0548362238531071E-002   6.0548362238531064E-002   7.3302419136184779E-002   7.3302419136184738E-002   7.0483733708282661E-002   7.0483733708282675E-002   7.0649627599315243E-002   7.0649627599315243E-002   7.7158993494126055E-002   7.7158993494126055E-002
   1.4000238120305691E-002   1.3790889899759042E-002   1.4000238120305680E-002   2.5046804275457787E-002   2.5046804275457770E-002   2.5281465016847735E-002   2.5281465016847776E-002   2.9112409902395001E-002   3.8511396853582867E-002   4.7681625874242094E-002   4.7681625874242073E-002   4.7749532720989869E-002   4.7749532720989876E-002   4.4510173137726511E-002   4.7320984784742601E-002   5.3545740991902908E-002   5.3545740991902936E-002   5.8175227275182935E-002   5.8175227275182921E-002   5.8384060015694156E-002   5.8384060015694163E-002   5.8713725204785371E-002   5.8713725204785350E-002   6.3190960828437739E-002   6.3190960828437726E-002   6.3581721206742450E-002   6.3581721206742450E-002   7.6970222994990678E-002   7.6970222994990678E-002   7.4017768106197063E-002   7.4017768106197049E-002   7.4191987646398963E-002   7.4191987646398963E-002   8.1028357679313906E-002   8.1028357679313906E-002
   1.4651775198146203E-002   1.4432086990837728E-002   1.4651775198146168E-002   2.6242579365593884E-002   2.6242579365593922E-002   2.6488622987694888E-002   2.6488622987694856E-002   3.0495266860546759E-002   4.0355326168605168E-002   4.9972252774843337E-002   4.9972252774843379E-002   5.0043442513517750E-002   5.0043442513517743E-002   4.6639040887882899E-002   4.9586886360922754E-002   5.6122382887565381E-002   5.6122382887565408E-002   6.0963958786864753E-002   6.0963958786864773E-002   6.1182757277843655E-002   6.1182757277843655E-002   6.1528193714288450E-002   6.1528193714288457E-002   6.6219389779719348E-002   6.6219389779719348E-002   6.6628843075305741E-002   6.6628843075305741E-002   8.0654218742381018E-002   8.0654218742381018E-002   7.7568128495697233E-002   7.7568128495697247E-002   7.7750712903501398E-002   7.7750712903501398E-002   8.4915662363103203E-002   8.4915662363103203E-002
   1.5304362290806990E-002   1.5074258798264807E-002   1.5304362290807014E-002   2.7443379609757405E-002   2.7443379609757436E-002   2.7700871502751107E-002   2.7700871502751068E-002   3.1883263264624012E-002   4.2207501153490298E-002   5.2273900362202703E-002   5.2273900362202669E-002   5.2348391055875472E-002   5.2348391055875562E-002   4.8777264321508147E-002   5.1862977162850321E-002   5.8711852009589748E-002   5.8711852009589754E-002   6.3765521120693031E-002   6.3765521120693017E-002   6.3994327009534724E-002   6.3994327009534765E-002   6.4355604031398297E-002   6.4355604031398256E-002   6.9261676054214627E-002   6.9261676054214627E-002   6.9689904555541929E-002   6.9689904555541929E-002   8.4354611345832956E-002   8.4354611345832942E-002   8.1135026031626867E-002   8.1135026031626881E-002   8.1326015032955806E-002   8.1326015032955806E-002   8.8821140244754737E-002   8.8821140244754737E-002
   1.5957991526731066E-002   1.5717396605653789E-002   1.5957991526731080E-002   2.8649266753754978E-002   2.8649266753754971E-002   2.8918273256567081E-002   2.8918273256567081E-002   3.3276458086866738E-002   4.4068024307669262E-002   5.4586716978815703E-002   5.4586716978815703E-002   5.4664526986388184E-002   5.4664526986388295E-002   5.0924966449900411E-002   5.4149390187173151E-002   6.1314326437072381E-002   6.1314326437072394E-002   6.6580082425072878E-002   6.6580082425072865E-002   6.6818937892736643E-002   6.6818937892736671E-002   6.7196125689887309E-002   6.7196125689887323E-002   7.2318000152170825E-002   7.2318000152170839E-002   7.2765087199673797E-002   7.2765087199673811E-002   8.8071611334104571E-002   8.8071611334104558E-002   8.4718677596650221E-002   8.4718677596650235E-002   8.4918111437940716E-002   8.4918111437940716E-002   9.2745030318606869E-002   9.2745030318606869E-002
   1.6612654616915017E-002   1.6361491139855060E-002   1.6612654616915013E-002   2.9860303933576141E-002   2.9860303933576134E-002   3.0140892355645446E-002   3.0140892355645418E-002   3.4674911615877428E-002   4.5937000443933111E-002   5.6910854462928963E-002   5.6910854462928991E-002   5.6992002447483897E-002   5.6992002447483890E-002   5.3082273229907898E-002   5.6446261602881527E-002   6.3929988564005974E-002   6.3929988564005988E-002   6.9407814829781575E-002   6.9407814829781603E-002   6.9656762599276265E-002   6.9656762599276265E-002   7.0049932236063872E-002   7.0049932236063830E-002   7.5388546841135606E-002   7.5388546841135620E-002   7.5854576851656502E-002   7.5854576851656502E-002   9.1805434177772385E-002   9.1805434177772385E-002   8.8319305192043313E-002   8.8319305192043285E-002   8.8527224652310207E-002   8.8527224652310207E-002   9.6687577221254664E-002   9.6687577221254664E-002
   1.7268342952252585E-002   1.7006532831569932E-002   1.7268342952252574E-002   3.1076555929522909E-002   3.1076555929522926E-002   3.1368794573636075E-002   3.1368794573636054E-002   3.6078685734363340E-002   4.7814537061136760E-002   5.9246468571904090E-002   5.9246468571904083E-002   5.9330973508468846E-002   5.9330973508468839E-002   5.5249314026880263E-002   5.8753731239132696E-002   6.6559025597204918E-002   6.6559025597204918E-002   7.2248894991563464E-002   7.2248894991563478E-002   7.2507978342754603E-002   7.2507978342754562E-002   7.2917201776975485E-002   7.2917201776975554E-002   7.8473505765085758E-002   7.8473505765085758E-002   7.8958564259130989E-002   7.8958564259131003E-002   9.5556300983787201E-002   9.5556300983787187E-002   9.1937136635789410E-002   9.1937136635789396E-002   9.2153583040003886E-002   9.2153583040003914E-002  0.10064903198821269       0.10064903198821269     
   1.7925047571488485E-002   1.7652511742376323E-002   1.7925047571488467E-002   3.2298089183759843E-002   3.2298089183759857E-002   3.2602047369537965E-002   3.2602047369537958E-002   3.7487843931382062E-002   4.9700744381585303E-002   6.1593719059564934E-002   6.1593719059564921E-002   6.1681600243763512E-002   6.1681600243763506E-002   5.7426221668601521E-002   6.1071942644922418E-002   6.9201629659783589E-002   6.9201629659783603E-002   7.5103504176682601E-002   7.5103504176682601E-002   7.5372766960137172E-002   7.5372766960137172E-002   7.5798117063783518E-002   7.5798117063783518E-002   8.1573071529749797E-002   8.1573071529749797E-002   8.2077245159307075E-002   8.2077245159307075E-002   9.9324438594502740E-002   9.9324438594502698E-002   9.5572405668745156E-002   9.5572405668745170E-002   9.5797420901497884E-002   9.5797420901497884E-002  0.10462965217256624       0.10462965217256624     
   1.8582759153285687E-002   1.8299417556351422E-002   1.8582759153285694E-002   3.3524971866263083E-002   3.3524971866263117E-002   3.3840719954415260E-002   3.3840719954415260E-002   3.8902451368618023E-002   5.1595735457856021E-002   6.3952769827456832E-002   6.3952769827456860E-002   6.4044046884321443E-002   6.4044046884321429E-002   5.9613132584606807E-002   6.3401043238325364E-002   7.1857997979473356E-002   7.1857997979473356E-002   7.7971828441186386E-002   7.7971828441186372E-002   7.8251315092518356E-002   7.8251315092518342E-002   7.8692865673247583E-002   7.8692865673247583E-002   8.4687443898154774E-002   8.4687443898154774E-002   8.5210820475553714E-002   8.5210820475553714E-002  0.10311007981207798       0.10311007981207800        9.9225352185874194E-002   9.9225352185874208E-002   9.9458978705547915E-002   9.9458978705547915E-002  0.10862970209864366       0.10862970209864366     
   1.9241468040706412E-002   1.8947239603870604E-002   1.9241468040706443E-002   3.4757273995280259E-002   3.4757273995280252E-002   3.5084883412811588E-002   3.5084883412811602E-002   4.0322575006636108E-002   5.3499626355821943E-002   6.6323789158931612E-002   6.6323789158931570E-002   6.6418482052066199E-002   6.6418482052066227E-002   6.1810187035829793E-002   6.5741184550411474E-002   7.4528333171044667E-002   7.4528333171044694E-002   8.0854058916107585E-002   8.0854058916107557E-002   8.1143814471033471E-002   8.1143814471033499E-002   8.1601640294683558E-002   8.1601640294683558E-002   8.7816828102573380E-002   8.7816828102573352E-002   8.8359496630907183E-002   8.8359496630907183E-002  0.10691346375545382       0.10691346375545385       0.10289622259954866       0.10289622259954867       0.10313850345323182       0.10313850345323182       0.11264945325833660       0.11264945325833660     
   1.9901164104553920E-002   1.9595966725394893E-002   1.9901164104553899E-002   3.5995067307381230E-002   3.5995067307381244E-002   3.6334610573009837E-002   3.6334610573009830E-002   4.1748283454358534E-002   5.5412535991908783E-002   6.8706949585431776E-002   6.8706949585431790E-002   6.8805078626401922E-002   6.8805078626401936E-002   6.4017528938558735E-002   6.8092522044853734E-002   7.7212843106682652E-002   7.7212843106682638E-002   8.3750391625733916E-002   8.3750391625733903E-002   8.4050461734939796E-002   8.4050461734939824E-002   8.4524638547658473E-002   8.4524638547658446E-002   9.0961434637662486E-002   9.0961434637662486E-002   9.1523485340528996E-002   9.1523485340528982E-002  0.11073483562651708       0.11073483562651705       0.10658526961653549       0.10658526961653550       0.10683624845466502       0.10683624845466502       0.11668918407511479       0.11668918407511479     
   2.0561836926057803E-002   2.0245587452306178E-002   2.0561836926057807E-002   3.7238425634578728E-002   3.7238425634578728E-002   3.7589976385942164E-002   3.7589976385942178E-002   4.3179647378315977E-002   5.7334586672995125E-002   7.1102428505124909E-002   7.1102428505124882E-002   7.1204014363366305E-002   7.1204014363366333E-002   6.6235306515276912E-002   7.0455215802889132E-002   7.9911741632371594E-002   7.9911741632371594E-002   8.6661028260126241E-002   8.6661028260126186E-002   8.6971459205799906E-002   8.6971459205799892E-002   8.7462063758734082E-002   8.7462063758734054E-002   9.4121480113374081E-002   9.4121480113374081E-002   9.4703004468532553E-002   9.4703004468532595E-002  0.11457444768314777       0.11457444768314778       0.11029275321401166       0.11029275321401166       0.11055247430683030       0.11055247430683030       0.12074918096169251       0.12074918096169249     
   2.1223475662922771E-002   2.0896089873340355E-002   2.1223475662922816E-002   3.8487424786494182E-002   3.8487424786494161E-002   3.8851057807651100E-002   3.8851057807651100E-002   4.4616739364974942E-002   5.9265903952181613E-002   7.3510408072414601E-002   7.3510408072414560E-002   7.3615471785403466E-002   7.3615471785403494E-002   6.8463672142084833E-002   7.2829430367856843E-002   8.2625248466566492E-002   8.2625248466566478E-002   8.9586176022216871E-002   8.9586176022216843E-002   8.9907014734459639E-002   8.9907014734459625E-002   9.0414124808156360E-002   9.0414124808156388E-002   9.7297187079770212E-002   9.7297187079770212E-002   9.7898277852273924E-002   9.7898277852273938E-002  0.11843255904143869       0.11843255904143869       0.11401894045333534       0.11401894045333534       0.11428744870715235       0.11428744870715235       0.12482973812412476       0.12482973812412478     
   2.1886069072312327E-002   2.1547461656816917E-002   2.1886069072312386E-002   3.9742142683976474E-002   3.9742142683976481E-002   4.0117933934001627E-002   4.0117933934001607E-002   4.6059634060544717E-002   6.1206616833535350E-002   7.5931075462133263E-002   7.5931075462133249E-002   7.6039638445969157E-002   7.6039638445969157E-002   7.0702782607350675E-002   7.5215335020202070E-002   8.5353589520862388E-002   8.5353589520862375E-002   9.2526047950000009E-002   9.2526047950000037E-002   9.2857342024043207E-002   9.2857342024043193E-002   9.3381036454033312E-002   9.3381036454033325E-002  0.10048878437937307       0.10048878437937307       0.10110953565646894       0.10110953565646895       0.12230943607869015       0.12230943607869015       0.11776410589095135       0.11776410589095135       0.11804144686524547       0.11804144686524544       0.12893115801027921       0.12893115801027921     
   2.2549605518483277E-002   2.2199690057615008E-002   2.2549605518483264E-002   4.1002659472693367E-002   4.1002659472693374E-002   4.1390686115317335E-002   4.1390686115317335E-002   4.7508408288220574E-002   6.3156857949726697E-002   7.8364623106053549E-002   7.8364623106053563E-002   7.8476707166456786E-002   7.8476707166456772E-002   7.2952799339534927E-002   7.7613104020366183E-002   8.8096997190836357E-002   8.8096997190836385E-002   9.5480863203486699E-002   9.5480863203486727E-002   9.5822660917644825E-002   9.5822660917644825E-002   9.6363019621091714E-002   9.6363019621091714E-002  0.10369650746033114       0.10369650746033114       0.10433701468795736       0.10433701468795738       0.12620535279126593       0.12620535279126593       0.12152853194526664       0.12152853194526664       0.12181475187055912       0.12181475187055912       0.13305375171091863       0.13305375171091863     
   2.3214073223079435E-002   2.2852761950994834E-002   2.3214073223079428E-002   4.2269057760377191E-002   4.2269057760377191E-002   4.2669398194615030E-002   4.2669398194615037E-002   4.8963141310011206E-002   6.5116763934203750E-002   8.0811249118772049E-002   8.0811249118772022E-002   8.0926876462362338E-002   8.0926876462362379E-002   7.5213888895120859E-002   8.0022917125773543E-002   9.0855710877393761E-002   9.0855710877393775E-002   9.8450847647815143E-002   9.8450847647815129E-002   9.8803197975981708E-002   9.8803197975981721E-002   9.9360301987299254E-002   9.9360301987299227E-002  0.10692059903060953       0.10692059903060955       0.10758095905307222       0.10758095905307222       0.13012059154186492       0.13012059154186492       0.12531250965207752       0.12531250965207752       0.12560765544929783       0.12560765544929783       0.13719783978034142       0.13719783978034142     
   2.3879459015989143E-002   2.3506663468764660E-002   2.3879459015989139E-002   4.3541421843214398E-002   4.3541421843214377E-002   4.3954155734517872E-002   4.3954155734517886E-002   5.0423913932073350E-002   6.7086474288089060E-002   8.3271156232655338E-002   8.3271156232655338E-002   8.3390349479161255E-002   8.3390349479161241E-002   7.7486221522594947E-002   8.2444958087418738E-002   9.3629975751544053E-002   9.3629975751544040E-002  0.10143623225453466       0.10143623225453467       0.10179918490368506       0.10179918490368511       0.10237311637701475       0.10237311637701474       0.11016130722379128       0.11016130722379129       0.11084161831555411       0.11084161831555411       0.13405544097543137       0.13405544097543137       0.12911633659875330       0.12911633659875330       0.12942045589505172       0.12942045589505172       0.14136375001494125       0.14136375001494125     
   2.4545750439924300E-002   2.4161380694354011E-002   2.4545750439924303E-002   4.4819839415870651E-002   4.4819839415870651E-002   4.5245047729846999E-002   4.5245047729847013E-002   5.1890810433480587E-002   6.9066133904146482E-002   8.5744554394548783E-002   8.5744554394548797E-002   8.5867336588796347E-002   8.5867336588796431E-002   7.9769974351057413E-002   8.4879418000405951E-002   9.6420045806863502E-002   9.6420045806863502E-002  0.10443725675417991       0.10443725675417989       0.10481086216474826       0.10481086216474828       0.10540170443298048       0.10540170443298048       0.11341888973392729       0.11341888973392729       0.11411925164985406       0.11411925164985406       0.13801020072134529       0.13801020072134529       0.13294032162240052       0.13294032162240052       0.13325346277542299       0.13325346277542299       0.14555182252490159       0.14555182252490159     
   2.5212934038874948E-002   2.4816899014947883E-002   2.5212934038874944E-002   4.6104400297720650E-002   4.6104400297720671E-002   4.6542165333460596E-002   4.6542165333460582E-002   5.3363917113861022E-002   7.1055891230476842E-002   8.8231658978500868E-002   8.8231658978500882E-002   8.8358053603335027E-002   8.8358053603335041E-002   8.2065329104735046E-002   8.7326492911652856E-002   9.9226181803106300E-002   9.9226181803106314E-002  0.10745416707240107       0.10745416707240107       0.10783847644747525       0.10783847644747525       0.10844631403961075       0.10844631403961075       0.11669361089725140       0.11669361089725140       0.11741412491035691       0.11741412491035691       0.14198517807980282       0.14198517807980282       0.13678478152043130       0.13678478152043130       0.13710699363694742       0.13710699363694742       0.14976240619465286       0.14976240619465286     
   2.5880996060161914E-002   2.5473203455992636E-002   2.5880996060161917E-002   4.7395197220736304E-002   4.7395197220736304E-002   4.7845602646496191E-002   4.7845602646496198E-002   5.4843323165706358E-002   7.3055899421264156E-002   9.0732692032351611E-002   9.0732692032351653E-002   9.0862723022017616E-002   9.0862723022017616E-002   8.4372473532144623E-002   8.9786385323343446E-002  0.10204865272674132       0.10204865272674130       0.11048721699324031       0.11048721699324032       0.11088228231964754       0.11088228231964754       0.11150720099517075       0.11150720099517077       0.11998574355508929       0.11998574355508929       0.12072651250269165       0.12072651250269165       0.14598069014099060       0.14598069014099063       0.14065004317478350       0.14065004317478350       0.14098137613319731       0.14098137613319731       0.15399586098007956       0.15399586098007956     
   2.6549922114339673E-002   2.6130278383123429E-002   2.6549922114339673E-002   4.8692325473827652E-002   4.8692325473827659E-002   4.9155456362613835E-002   4.9155456362613842E-002   5.6329120271768798E-002   7.5066315869457209E-002   9.3247881844490343E-002   9.3247881844490357E-002   9.3381573598340317E-002   9.3381573598340331E-002   8.6691600878441410E-002   9.2259303646472293E-002  0.10488773533624285       0.10488773533624285       0.11353666758461657       0.11353666758461654       0.11394254165443468       0.11394254165443471       0.11458462843485695       0.11458462843485694       0.12329556840628157       0.12329556840628157       0.12405669673369496       0.12405669673369496       0.14999706305064653       0.14999706305064653       0.14453644283623671       0.14453644283623671       0.14487694730802866       0.14487694730802866       0.15825255714383901       0.15825255714383901     
   2.7219697526789294E-002   2.6788107850252599E-002   2.7219697526789315E-002   4.9995883602773766E-002   4.9995883602773732E-002   5.0471826471055685E-002   5.0471826471055671E-002   5.7821403365765647E-002   7.7087303205165977E-002   9.5777464074906185E-002   9.5777464074906171E-002   9.5914841471984758E-002   9.5914841471984771E-002   8.9022911085631290E-002   9.4745463463521210E-002  0.10774371546900280       0.10774371546900285       0.11660278861585736       0.11660278861585732       0.11701952505089379       0.11701952505089379       0.11767886825590416       0.11767886825590418       0.12662337557442857       0.12662337557442857       0.12740496938574822       0.12740496938574822       0.15403463379487217       0.15403463379487217       0.14844432791477349       0.14844432791477349       0.14879405538923393       0.14879405538923393       0.16253287719394494       0.16253287719394494     
   2.7890307093782346E-002   2.7446675356618377E-002   2.7890307093782318E-002   5.1305973170001053E-002   5.1305973170001039E-002   5.1794816016655282E-002   5.1794816016655282E-002   5.9320270357675960E-002   7.9119028994893925E-002   9.8321681500758706E-002   9.8321681500758706E-002   9.8462769914775317E-002   9.8462769914775317E-002   9.1366610469545931E-002   9.7245087197009958E-002  0.11061688779456429       0.11061688779456426       0.11968585822010155       0.11968585822010157       0.12011351149598776       0.12011351149598776       0.12079020077880900       0.12079020077880902       0.12996946422550104       0.12996946422550104       0.13077163133310116       0.13077163133310113       0.15809374976686130       0.15809374976686130       0.15237405656550285       0.15237405656550285       0.15273305937393777       0.15273305937393777       0.16683721544495639       0.16683721544495639     
   2.8561735134067061E-002   2.8105963897075786E-002   2.8561735134067089E-002   5.2622698991543121E-002   5.2622698991543135E-002   5.3124531338560925E-002   5.3124531338560869E-002   6.0825822384052090E-002   8.1161666102776697E-002  0.10088078447249700       0.10088078447249700       0.10102560978747389       0.10102560978747391        9.3722912175645379E-002   9.9758404593629196E-002  0.11350755636799076       0.11350755636799077       0.12278616345640490       0.12278616345640493       0.12322478892803837       0.12322478892803837       0.12391891531276994       0.12391891531276991       0.13333414318448872       0.13333414318448872       0.13415699316155169       0.13415699316155169       0.16217476947013390       0.16217476947013390       0.15632599840548994       0.15632599840548994       0.15669432974687214       0.15669432974687214       0.17116597879936027       0.17116597879936027     
   2.9233965454315464E-002   2.8765955883062820E-002   2.9233965454315447E-002   5.3946169237469893E-002   5.3946169237469893E-002   5.4461082172107600E-002   5.4461082172107593E-002   6.2338163906899821E-002   8.3215392862833734E-002  0.10345503117403443       0.10345503117403450       0.10360361980060415       0.10360361980060412        9.6092036411822956E-002  0.10228565297520792       0.11641603496398301       0.11641603496398299       0.12590400061801896       0.12590400061801896       0.12635365454452652       0.12635365454452652       0.12706531046616201       0.12706531046616210       0.13671773126779518       0.13671773126779518       0.13756137550266281       0.13756137550266281       0.16627806289861832       0.16627806289861832       0.16030053490996615       0.16030053490996615       0.16067824887748230       0.16067824887748230       0.17551958718359675       0.17551958718359675     
   2.9906981501941220E-002   2.9426633675014410E-002   2.9906981501941200E-002   5.5276495909413130E-002   5.5276495909413130E-002   5.5804582128460366E-002   5.5804582128460359E-002   6.3857403234847704E-002   8.5280393794635881E-002  0.10604468844103353       0.10604468844103355       0.10619706733341928       0.10619706733341927        9.8474211350854240E-002  0.10482707819222153       0.11934264805599762       0.11934264805599765       0.12903967629916066       0.12903967629916066       0.12950041588298949       0.12950041588298952       0.13022969521824690       0.13022969521824690       0.14012055847775026       0.14012055847775026       0.14098511023384935       0.14098511023384933       0.17040401289499765       0.17040401289499763       0.16429806078531820       0.16429806078531820       0.16468521239553108       0.16468521239553108       0.17989847503749706       0.17989847503749706     
   3.0580765949820763E-002   3.0087977957923354E-002   3.0580765949820756E-002   5.6613794343176427E-002   5.6613794343176427E-002   5.7155148199168025E-002   5.7155148199168067E-002   6.5383651930720946E-002   8.7356858874441862E-002  0.10865003116604337       0.10865003116604337       0.10880622784024814       0.10880622784024815       0.10086967219253461       0.10738293364577302       0.12228773013422352       0.12228773013422353       0.13219350641182281       0.13219350641182281       0.13266538979897791       0.13266538979897793       0.13341238793499838       0.13341238793499832       0.14354296482732126       0.14354296482732123       0.14442853929832991       0.14442853929832991       0.17455301382250368       0.17455301382250368       0.16831898265903500       0.16831898265903500       0.16871562787893304       0.16871562787893304       0.18430308991258298       0.18430308991258298     
   3.1255301298598874E-002   3.0749970258161136E-002   3.1255301298598853E-002   5.7958183949032363E-002   5.7958183949032384E-002   5.8512901494451833E-002   5.8512901494451812E-002   6.6917025692700929E-002   8.9444984782575399E-002  0.11127134347962486       0.11127134347962490       0.11143138603069219       0.11143138603069216       0.10327866294141778       0.10995348216664808       0.12525162722581384       0.12525162722581384       0.13536581815707011       0.13536581815707011       0.13584890450018980       0.13584890450018977       0.13661371834471409       0.13661371834471409       0.14698530268222870       0.14698530268222870       0.14789201705807065       0.14789201705807065       0.17872547421468862       0.17872547421468862       0.17236372175858783       0.17236372175858783       0.17276991753768353       0.17276991753768353       0.18873389536726867       0.18873389536726867     
   3.1930569371436547E-002   3.1412590795426402E-002   3.1930569371436526E-002   5.9309788402973886E-002   5.9309788402973879E-002   5.9877967443007940E-002   5.9877967443007933E-002   6.8457644458420661E-002   9.1544975000592235E-002  0.11390891921912644       0.11390891921912646       0.11407283634160348       0.11407283634160348       0.10570143624319793       0.11253899584252734       0.12823469731036169       0.12823469731036169       0.13855695002075388       0.13855695002075391       0.13905129949252371       0.13905129949252365       0.13983402754045771       0.13983402754045768       0.15044793656450892       0.15044793656450889       0.15137591009661761       0.15137591009661758       0.18292181657099835       0.18292181657099835       0.17643271370689495       0.17643271370689495       0.17684851800903209       0.17684851800903209       0.19319137076154946       0.19319137076154946     
   3.2606551417042690E-002   3.2075819314288705E-002   3.2606551417042710E-002   6.0668735439175489E-002   6.0668735439175489E-002   6.1250475581229126E-002   6.1250475581229147E-002   7.0005632219284117E-002   9.3657039693768179E-002  0.11656306173599697       0.11656306173599695       0.11673088274362309       0.11673088274362306       0.10813825347805525       0.11513975613129263       0.13123731025775504       0.13123731025775504       0.14176725185106745       0.14176725185106742       0.14227292568015229       0.14227292568015229       0.14307366805552515       0.14307366805552513       0.15393124333262345       0.15393124333262345       0.15488059740069771       0.15488059740069771       0.18714247755334068       0.18714247755334068       0.18052640875601056       0.18052640875601056       0.18095188059195833       0.18095188059195833       0.19767601151739589       0.19767601151739589     
   3.3283228286949719E-002   3.2739635127075124E-002   3.3283228286949740E-002   6.2035157504860855E-002   6.2035157504860862E-002   6.2630560212403485E-002   6.2630560212403458E-002   7.1561117713657793E-002   9.5781396637516489E-002  0.11923408501765169       0.11923408501765169       0.11940583986449281       0.11940583986449280       0.11058938585313444       0.11775605501338199       0.13425984912773870       0.13425984912773870       0.14499708618414234       0.14499708618414234       0.14551414669004284       0.14551414669004284       0.14633300519690692       0.14633300519690695       0.15743561362124545       0.15743561362124545       0.15840647180662112       0.15840647180662112       0.19138790962473914       0.19138790962473914       0.18464527344132106       0.18464527344132106       0.18508047290447227       0.18508047290447227       0.20218833091467722       0.20218833091467722     
   3.3960580276123906E-002   3.3404016954418372E-002   3.3960580276123947E-002   6.3409191737638315E-002   6.3409191737638329E-002   6.4018360385464379E-002   6.4018360385464351E-002   7.3124234388931453E-002   9.7918271239545038E-002  0.12192231381416159       0.12192231381416160       0.12209803311656434       0.12209803311656432       0.11305511448008669       0.12038819508370975       0.13730271037793509       0.13730271037793504       0.14824682838724224       0.14824682838724226       0.14877533901582379       0.14877533901582382       0.14961241718994583       0.14961241718994583       0.16096145199009210       0.16096145199009210       0.16195394015032175       0.16195394015032175       0.19565858122051494       0.19565858122051494       0.18878979077890642       0.18878979077890642       0.18923477908162109       0.18923477908162109       0.20672886031646268       0.20672886031646268     
   3.4638587159492418E-002   3.4068942960114777E-002   3.4638587159492425E-002   6.4790980268822115E-002   6.4790980268822129E-002   6.5414020200792580E-002   6.5414020200792566E-002   7.4695120720626437E-002  0.10006789701500868       0.12462808425254773       0.12462808425254773       0.12480779931212468       0.12480779931212470       0.11553573098700606       0.12303649020353982       0.14036630462335861       0.14036630462335861       0.15151686741899970       0.15151686741899970       0.15205689277985834       0.15205689277985834       0.15291229594306738       0.15291229594306741       0.16450917775807580       0.16450917775807580       0.16552342410564991       0.16552342410564991       0.19995497769687881       0.19995497769687881       0.19296046123898003       0.19296046123898003       0.19341530075091842       0.19341530075091842       0.21129815023163295       0.21129815023163295     
   3.5317228190742747E-002   3.4734390748461880E-002   3.5317228190742754E-002   6.6180670479900353E-002   6.6180670479900366E-002   6.6817689069097186E-002   6.6817689069097186E-002   7.6273920479649454E-002  0.10223051600051847       0.12735174439139663       0.12735174439139663       0.12753548721906591       0.12753548721906591       0.11803153806217069       0.12570126608163135       0.14345105733334665       0.14345105733334668       0.15480760651401820       0.15480760651401820       0.15535921241955719       0.15535921241955719       0.15623304773654001       0.15623304773654004       0.16807922575305501       0.16807922575305501       0.16911536093793825       0.16911536093793825       0.20427760218353885       0.20427760218353885       0.19715780362556609       0.19715780362556609       0.19762255791386898       0.19762255791386898       0.21589677127711318       0.21589677127711318     
   3.5996482102128795E-002   3.5400337362528934E-002   3.5996482102128788E-002   6.7578415274998943E-002   6.7578415274998929E-002   6.8229521986424277E-002   6.8229521986424332E-002   7.7860783016612103E-002  0.10440637919397511       0.13009365480875032       0.13009365480875032       0.13028145814989145       0.13028145814989148       0.12054285003181768       0.12838286089170051       0.14655740957058222       0.14655740957058222       0.15811946390953646       0.15811946390953649       0.15868271741585532       0.15868271741585532       0.15957509395353048       0.15957509395353051       0.17167204710796849       0.17167204710796849       0.17273020430417443       0.17273020430417443       0.20862697648867898       0.20862697648867898       0.20138235601033511       0.20138235601033511       0.20185708988175713       0.20185708988175716       0.22052531519923713       0.22052531519923713     
   3.6676327010743651E-002   3.6066759230087363E-002   3.6676327010743637E-002   6.8984373271088056E-002   6.8984373271088084E-002   6.9649679726834085E-002   6.9649679726834085E-002   7.9455863454083342E-002  0.10659574688085592       0.13285418908002244       0.13285418908002244       0.13304608644081264       0.13304608644081264       0.12306999330335831       0.13108162574949381       0.14968581860885244       0.14968581860885247       0.16145287342206188       0.16145287342206188       0.16202784287266886       0.16202784287266883       0.16293887166040796       0.16293887166040796       0.17528810988727858       0.17528810988727858       0.17636842488279172       0.17636842488279172       0.21300364181144901       0.21300364181144901       0.20563467647620781       0.20563467647620781       0.20611945602089524       0.20611945602089524       0.22518439569087378       0.22518439569087378     
   3.7356740794972247E-002   3.6733632375116877E-002   3.7356740794972206E-002   7.0398709499165824E-002   7.0398709499165824E-002   7.1078329547238056E-002   7.1078329547238056E-002   8.1059323445500098E-002  0.10879888969002770       0.13563373501542997       0.13563373501542997       0.13582976069042893       0.13582976069042893       0.12561330769535378       0.13379792612022995       0.15283675942327113       0.15283675942327113       0.16480828603907935       0.16480828603907935       0.16539504110701903       0.16539504110701903       0.16632483520720817       0.16632483520720817       0.17892790085387181       0.17892790085387181       0.18003051214882798       0.18003051214882798       0.21740816074646610       0.21740816074646610       0.20991534515332599       0.20991534515332599       0.21041023779249604       0.21041023779249604       0.22987465060242268       0.22987465060242268     
   3.8037700543812968E-002   3.7400932107212605E-002   3.8037700543812968E-002   7.1821595150229178E-002   7.1821595150229192E-002   7.2515644935136403E-002   7.2515644935136417E-002   8.2671330872480520E-002  0.11101608829628545       0.13843269451044829       0.13843269451044829       0.13863288361150561       0.13863288361150561       0.12817314613174369       0.13653214151197904       0.15601072460088483       0.15601072460088483       0.16818616964891306       0.16818616964891306       0.16878478138639194       0.16878478138639194       0.16973345595700148       0.16973345595700148       0.18259192514118833       0.18259192514118833       0.18371697404538068       0.18371697404538068       0.22184111691430880       0.22184111691430880       0.21422496388674528       0.21422496388674528       0.21473003842017915       0.21473003842017915       0.23459674160101537       0.23459674160101537     
   3.8719182927371060E-002   3.8068633230672534E-002   3.8719182927371074E-002   7.3253208307953968E-002   7.3253208307953954E-002   7.3961806345252637E-002   7.3961806345252637E-002   8.4292060637172983E-002  0.11324763452891635       0.14125148485412425       0.14125148485412425       0.14145587334068938       0.14145587334068938       0.13074987604291435       0.13928466695923278       0.15920822592245168       0.15920822592245171       0.17158701072152791       0.17158701072152791       0.17219755160827710       0.17219755160827710       0.17316522397595197       0.17316522397595197       0.18628070811809491       0.18628070811809491       0.18742833885722743       0.18742833885722743       0.22630311707643397       0.22630311707643397       0.21856415838744442       0.21856415838744442       0.21907948504512056       0.21907948504512056       0.23935135650741240       0.23935135650741240     
   3.9401164193797092E-002   3.8736710078064854E-002   3.9401164193797092E-002   7.4693734356448563E-002   7.4693734356448591E-002   7.5417001610831924E-002   7.5417001610831924E-002   8.5921695090371716E-002  0.11549383201754079       0.14409053957583201       0.14409053957583204       0.14429916428681641       0.14429916428681641       0.13334388020277366       0.14205591391585146       0.16242979541885760       0.16242979541885760       0.17501131535237363       0.17501131535237363       0.17563385934773171       0.17563385934773171       0.17662064908323932       0.17662064908323932       0.18999479653299955       0.18999479653299955       0.19116515636062872       0.19116515636062872       0.23079479243283879       0.23079479243283879       0.22293357956979390       0.22293357956979390       0.22345923006626653       0.22345923006626653       0.24413921075704512       0.24413921075704512     
   4.0083619861993727E-002   3.9405136203394260E-002   4.0083619861993679E-002   7.6143365863674511E-002   7.6143365863674498E-002   7.6881425828967481E-002   7.6881425828967481E-002   8.7560423888534647E-002  0.11775499612506361       0.14695030853532653       0.14695030853532656       0.14716320722228260       0.14716320722228252       0.13595555674306850       0.14484631028769698       0.16567598558839836       0.16567598558839836       0.17845960936271871       0.17845960936271874       0.17909423195851423       0.17909423195851421       0.18010026095295986       0.18010026095295986       0.19373475861194037       0.19373475861194037       0.19492799792274490       0.19492799792274490       0.23531679873409975       0.23531679873409977       0.22733390370934137       0.22733390370934137       0.22786995129887527       0.22786995129887527       0.24896104759063287       0.24896104759063287     
   4.0766525172987934E-002   4.0073884784565396E-002   4.0766525172987914E-002   7.7602303713071405E-002   7.7602303713071405E-002   7.8355282498235160E-002   7.8355282498235174E-002   8.9208445212402912E-002  0.12003145560535770       0.14983125986331919       0.14983125986331919       0.15004847122567180       0.15004847122567178       0.13858532118949907       0.14765630258328730       0.16894737169753107       0.16894737169753107       0.18193244073085049       0.18193244073085049       0.18257921900808785       0.18257921900808785       0.18360461155834182       0.18360461155834182       0.19750118674367206       0.19750118674367206       0.19871745919900899       0.19871745919900899       0.23986981932422657       0.23986981932422657       0.23176583552758673       0.23176583552758673       0.23231235506508036       0.23231235506508036       0.25381764140094443       0.25381764140094443     
   4.1449854908420555E-002   4.0742928609878430E-002   4.1449854908420555E-002   7.9070757264936981E-002   7.9070757264936981E-002   7.9838783682902870E-002   7.9838783682902884E-002   9.0865965929993728E-002  0.12232355294101005       0.15273388049066861       0.15273388049066861       0.15295544421250656       0.15295544421250656       0.14123360697438986       0.15048635647103678       0.17224455251348356       0.17224455251348356       0.18543038026887060       0.18543038026887060       0.18608939296148611       0.18608939296148611       0.18713427585258693       0.18713427585258693       0.20129469822547535       0.20129469822547535       0.20253416088311979       0.20253416088311979       0.24445456598489521       0.24445456598489521       0.23623010908817671       0.23623010908817671       0.23678717709217095       0.23678717709217095       0.25870979872177230       0.25870979872177230     
   4.2133583314992083E-002   4.1412239750303635E-002   4.2133583314992083E-002   8.0548944652847565E-002   8.0548944652847565E-002   8.1332150313249002E-002   8.1332150313249002E-002   9.2533201898147496E-002  0.12463164485337758       0.15565867689760471       0.15565867689760468       0.15588463368637739       0.15588463368637739       0.14390086612996872       0.15333695752562501       0.17556815127846701       0.17556815127846701       0.18895402252642951       0.18895402252642954       0.18962535007976752       0.18962535007976747       0.19068985267877930       0.19068985267877930       0.20511593624060703       0.20511593624060703       0.20637874968965034       0.20637874968965034       0.24907178004258101       0.24907178004258104       0.24072748895669591       0.24072748895669591       0.24129518367492145       0.24129518367492145       0.26363835950250925       0.26363835950250925     
   4.2817684234442960E-002   4.2081789850390718E-002   4.2817684234442960E-002   8.2037093505100481E-002   8.2037093505100481E-002   8.2835612911885861E-002   8.2835612911885861E-002   9.4210378736245368E-002  0.12695610342749364       0.15860617650306155       0.15860617650306155       0.15883656813032337       0.15883656813032337       0.14658757073744849       0.15620861276835155       0.17891881742690990       0.17891881742690990       0.19250398755481737       0.19250398755481735       0.19318771219311612       0.19318771219311615       0.19427196654339743       0.19427196654339743       0.20896557181106212       0.20896557181106212       0.21025190031619534       0.21025190031619534       0.25372223457889204       0.25372223457889204       0.24525877246768479       0.24525877246768479       0.24583717394710386       0.24583717394710386       0.26860419957757431       0.26860419957757431     
   4.3502131099106126E-002   4.2751550080197598E-002   4.3502131099106139E-002   8.3535441447819672E-002   8.3535441447819686E-002   8.4349412101466195E-002   8.4349412101466209E-002   9.5897732356887921E-002  0.12929731693421589       0.16157692875544080       0.16157692875544080       0.16181179809973245       0.16181179809973245       0.14929421401646956       0.15910185183175637       0.18229722797126149       0.18229722797126144       0.19608092227012799       0.19608092227012799       0.19677712806603118       0.19677712806603118       0.19788126898747865       0.19788126898747868       0.21284430529470269       0.21284430529470269       0.21415431694799866       0.21415431694799866       0.25840673612418191       0.25840673612418191       0.24982479147953121       0.24982479147953121       0.25041398164001655       0.25041398164001655       0.27360823258546579       0.27360823258546579     
   4.4186896992225694E-002   4.3421491191933781E-002   4.4186896992225666E-002   8.5044236753489863E-002   8.5044236753489877E-002   8.5873799258404396E-002   8.5873799258404424E-002   9.7595509655674220E-002  0.13165569086436288       0.16457150645933685       0.16457150645933682       0.16481089755138462       0.16481089755138462       0.15202131167467037       0.16201722839837132       0.18570408916587933       0.18570408916587933       0.19968550212051431       0.19968550212051434       0.20039427506845284       0.20039427506845284       0.20151844026331084       0.20151844026331084       0.21675286822171486       0.21675286822171486       0.21808673510341139       0.21808673510341139       0.26312612673451474       0.26312612673451474       0.25442641451708059       0.25442641451708059       0.25502647722943583       0.25502647722943583       0.27865141230746404       0.27865141230746404     
   4.4871954544140009E-002   4.4091583413753445E-002   4.4871954544140009E-002   8.6563738754587546E-002   8.6563738754587533E-002   8.7409036931083289E-002   8.7409036931083303E-002   9.9303968944897375E-002  0.13403164864859912       0.16759050677819290       0.16759050677819290       0.16783446484842415       0.16783446484842418       0.15476940290032071       0.16495532126711099       0.18914013781986458       0.18914013781986461       0.20331843234792815       0.20331843234792812       0.20403986044064776       0.20403986044064779       0.20518419060364956       0.20518419060364959       0.22069202468063101       0.22069202468063101       0.22204992302707058       0.22204992302707058       0.26788128555675406       0.26788128555675406       0.25906454840856563       0.25906454840856563       0.25967556957605564       0.25967556957605564       0.28373473446294278       0.28373473446294278     
   4.5557276166248398E-002   4.4761796678013846E-002   4.5557276166248391E-002   8.8094218852655573E-002   8.8094218852655545E-002   8.8955399855675799E-002   8.8955399855675799E-002  0.10102338103564924       0.13642563321028767       0.17063455314272571       0.17063455314272571       0.17088312467157088       0.17088312467157085       0.15753905233957807       0.16791673645306301       0.19260614364063350       0.19260614364063350       0.20698045039195703       0.20698045039195703       0.20771462370235808       0.20771462370235808       0.20887926263870257       0.20887926263870257       0.22466257397198841       0.22466257397198841       0.22604468435616620       0.22604468435616620       0.27267313182913860       0.27267313182913860       0.26374014136127688       0.26374014136127688       0.26436220900718388       0.26436220900718388       0.28885924005781127       0.28885924005781127     
   4.6242833968222541E-002   4.5432100535425297E-002   4.6242833968222527E-002   8.9635961046897084E-002   8.9635961046897084E-002   9.0513175490072081E-002   9.0513175490072081E-002  0.10275402979628741       0.13883810786660042       0.17370429647521432       0.17370429647521429       0.17395752924607508       0.17395752924607510       0.16033085132419825       0.17090210850379586       0.19610291082446368       0.19610291082446368       0.21067232743582404       0.21067232743582404       0.21141933820254596       0.21141933820254596       0.21260443295107515       0.21260443295107515       0.22866535230954452       0.22866535230954452       0.23007185983028661       0.23007185983028661       0.27750262680023929       0.27750262680023929       0.26845418496399309       0.26845418496399309       0.26908738932339255       0.26908738932339255       0.29402601757785907       0.29402601757785907     
   4.6928599803006690E-002   4.6102464195525411E-002   4.6928599803006676E-002   9.1189262719619468E-002   9.1189262719619454E-002   9.2082664805745770E-002   9.2082664805745756E-002  0.10449621299093909       0.14126955759826809       0.17680041682592851       0.17680041682592854       0.17705835998113362       0.17705835998113362       0.16314541954322409       0.17391210228310994       0.19963128012632597       0.19963128012632597       0.21439487047373279       0.21439487047373285       0.21515481319152302       0.21515481319152302       0.21636051415473356       0.21636051415473351       0.23270123509973431       0.23270123509973431       0.23413232958207883       0.23413232958207883       0.28237077630278351       0.28237077630278345       0.27320771684946993       0.27320771684946993       0.27385215046642153       0.27385215046642153       0.29923620589635969       0.29923620589635969     
   4.7614545367507963E-002   4.6772856622086967E-002   4.7614545367507977E-002   9.2754435559858253E-002   9.2754435559858267E-002   9.3664183218506988E-002   9.3664183218506988E-002  0.10625024326806250       0.14372049052206362       0.17992362523957614       0.17992362523957614       0.18018632933954901       0.18018632933954903       0.16598340696604691       0.17694741501993652       0.20319213120541638       0.20319213120541638       0.21814892467241059       0.21814892467241057       0.21892189618781441       0.21892189618781441       0.22014835726953547       0.22014835726953549       0.23677113954831860       0.23677113954831863       0.23822701575650443       0.23822701575650443       0.28727863369379331       0.28727863369379331       0.27800182373115889       0.27800182373115889       0.27865758156197978       0.27865758156197978       0.30449099758691894       0.30449099758691894     
   4.8300642229096885E-002   4.7443246554636186E-002   4.8300642229096892E-002   9.4331806420402134E-002   9.4331806420402148E-002   9.5258061452558412E-002   9.5258061452558426E-002  0.10801644907680122       0.14619143928850656       0.18307466556298446       0.18307466556298446       0.18334218264880522       0.18334218264880522       0.16884549569360577       0.18000877828478251       0.20678638492456017       0.20678638492456017       0.22193537566192237       0.22193537566192240       0.22272147527425870       0.22272147527425870       0.22396885402484493       0.22396885402484493       0.24087602718776102       0.24087602718776102       0.24235688505064551       0.24235688505064551       0.29222730270484976       0.29222730270484976       0.28283764435748898       0.28283764435748898       0.28350482388004816       0.28350482388004816       0.30979164215076732       0.30979164215076732     
   4.8986861934029242E-002   4.8113602763101518E-002   4.8986861934029222E-002   9.5921718294500871E-002   9.5921718294500871E-002   9.6864646524600181E-002   9.6864646524600168E-002  0.10979517572327069       0.14868296268193001       0.18625431646117696       0.18625431646117696       0.18652670012060024       0.18652670012060024       0.17173240208736723       0.18309696026040445       0.21041500591608822       0.21041500591608819       0.22575515214200995       0.22575515214200995       0.22655448171473758       0.22655448171473758       0.22782293947969290       0.22782293947969290       0.24501690677130292       0.24501690677130292       0.24652295162186461       0.24652295162186461       0.29721794070265450       0.29721794070265450       0.28771637288742991       0.28771637288742991       0.28839507421724869       0.28839507421724869       0.31513944970058605       0.31513944970058605     
   4.9673175954212986E-002   4.8783893391380062E-002   4.9673175954212986E-002   9.7524531433752518E-002   9.7524531433752518E-002   9.8484302872030097E-002   9.8484302872030097E-002  0.11158678653533975       0.15119564733058768       0.18946339369680640       0.18946339369680640       0.18974069913501404       0.18974069913501404       0.17464487892713437       0.18621276804158857       0.21407900541052521       0.21407900541052521       0.22960922859116600       0.22960922859116598       0.23042189265170920       0.23042189265170923       0.23171159474874248       0.23171159474874248       0.24919483720258861       0.24919483720258861       0.25072628003161096       0.25072628003161096       0.30225176199417064       0.30225176199417064       0.29263926230977683       0.29263926230977683       0.29332958832299383       0.29332958832299383       0.32053579469565929       0.32053579469565929     
   5.0359555951029762E-002   4.9454087094684442E-002   5.0359555951029776E-002   9.9140624389489035E-002   9.9140624389489049E-002  0.10011741340023890       0.10011741340023890       0.11339166403367980       0.15373010953323463       0.19270275231268233       0.19270275231268230       0.19298503642607728       0.19298503642607731       0.17758371795712205       0.18935705035256001       0.21777944409181935       0.21777944409181935       0.23349862831787255       0.23349862831787255       0.23432473419035746       0.23432473419035746       0.23563585006721438       0.23563585006721438       0.25341093099896900       0.25341093099896900       0.25496798872560555       0.25496798872560555       0.30733004171938244       0.30733004171938244       0.29760762848058936       0.29760762848058936       0.29830968494508059       0.29830968494508059       0.32598212034489049       0.32598212034489049     
   5.1045973822267256E-002   5.0124152501591343E-002   5.1045973822267290E-002  0.10077039541876331       0.10077039541876333       0.10176438090053955       0.10176438090053955       0.11521021141274262       0.15628699741277477       0.19597328942659945       0.19597328942659947       0.19626061088196592       0.19626061088196595       0.18054975260912540       0.19253070044569973       0.22151743556000375       0.22151743556000378       0.23742442684080542       0.23742442684080539       0.23826408476917649       0.23826408476917652       0.23959678819126654       0.23959678819126656       0.25766635796985116       0.25766635796985116       0.25924925372978153       0.25924925372978153       0.31245411999688461       0.31245411999688461       0.30262285440533460       0.30262285440533460       0.30333675012032296       0.30333675012032296       0.33147994327921060       0.33147994327921060     
   5.1732401551062554E-002   5.0794058157007139E-002   5.1732401551062547E-002  0.10241426331488028       0.10241426331488028       0.10342562888877842       0.10342562888877843       0.11704285344082496       0.15886699239583746       0.19927594621477066       0.19927594621477068       0.19956836553288415       0.19956836553288412       0.18354386007223172       0.19573465832263409       0.22529414896489910       0.22529414896489910       0.24138775447399527       0.24138775447399527       0.24224107775416306       0.24224107775416306       0.24359554699721589       0.24359554699721592       0.26196234808478752       0.26196234808478752       0.26357131153284719       0.26357131153284719       0.31762540514276971       0.31762540514276971       0.30768639361600214       0.30768639361600214       0.30841224055875793       0.30841224055875793       0.33703085725162263       0.33703085725162263     
   5.2418811821167109E-002   5.1463773293281320E-002   5.2418811821167081E-002  0.10407266970119494       0.10407266970119494       0.10510160391283473       0.10510160391283474       0.11889003894434402       0.16147081272723637       0.20261171211231038       0.20261171211231033       0.20290929175721417       0.20290929175721417       0.18656696575619069       0.19896991546740916       0.22911081415857912       0.22911081415857915       0.24538980168656763       0.24538980168656763       0.24625690681484683       0.24625690681484683       0.24763332486888368       0.24763332486888368       0.26630019741783867       0.26630019741783867       0.26793546505820304       0.26793546505820304       0.32284538036579230       0.32284538036579224       0.31279977703855649       0.31279977703855649       0.31353769052425451       0.31353769052425451       0.34263654060397830       0.34263654060397830     
   5.3105177726255545E-002   5.2133267283697014E-002   5.3105177726255538E-002  0.10574607984681761       0.10574607984681761       0.10679277637790219       0.10679277637790220       0.12075224168261553       0.16409921495603280       0.20598162689868696       0.20598162689868696       0.20628443137235514       0.20628443137235516       0.18962004538999955       0.20223751710488538       0.23296872449709863       0.23296872449709863       0.24943182176812734       0.24943182176812734       0.25031282858859949       0.25031282858859949       0.25171138337850446       0.25171138337850446       0.27068127108118678       0.27068127108118678       0.27234308661257667       0.27234308661257667       0.32811560705362686       0.32811560705362686       0.31796461646323804       0.31796461646323804       0.31871471531222378       0.31871471531222378       0.34829876007716531       0.34829876007716531     
   5.3791473098937635E-002   5.2802510124710003E-002   5.3791473098937635E-002  0.10743498467945219       0.10743498467945219       0.10849964257288214       0.10849964257288212       0.12262996253200134       0.16675299712420427       0.20938678460942728       0.20938678460942728       0.20969488055266927       0.20969488055266927       0.19270412916715982       0.20553856660938180       0.23686924174584817       0.23686924174584820       0.25351513585089991       0.25351513585089991       0.25441016771846953       0.25441016771846953       0.25583105233489828       0.25583105233489828       0.27510700879676503       0.27510700879676503       0.27679562348396913       0.27679562348396913       0.33343773103558488       0.33343773103558488       0.32318261101168172       0.32318261101168172       0.32394501772939749       0.32394501772939749       0.35401937785649396       0.35401937785649396     
   5.4477672700620525E-002   5.3471472573778697E-002   5.4477672700620525E-002  0.10913990265431238       0.10913990265431241       0.11022272655310025       0.11022272655310025       0.12452373151212048       0.16943300178208859       0.21282833731119979       0.21282833731119979       0.21314179361123875       0.21314179361123872       0.19582030571120612       0.20887422972959854       0.24081380086972143       0.24081380086972143       0.25764113774907144       0.25764113774907144       0.25855032170182646       0.25855032170182646       0.25999373464847264       0.25999373464847264       0.27957893025596758       0.27957893025596758       0.28129460332695316       0.28129460332695316       0.33881348859985555       0.33881348859985555       0.32845555337609317       0.32845555337609317       0.32923039434537099       0.32923039434537099       0.35980035837724278       0.35980035837724278     
   5.5163752215935419E-002   5.4140126133665055E-002   5.5163752215935426E-002  0.11086138142452731       0.11086138142452730       0.11196258182434329       0.11196258182434325       0.12643410960275500       0.17214011877437865       0.21630749866723445       0.21630749866723439       0.21662638657231600       0.21662638657231603       0.19896972581609232       0.21224573858360374       0.24480391463879339       0.24480391463879342       0.26181129855793722       0.26181129855793722       0.26273476549972230       0.26273476549972230       0.26420091095490117       0.26420091095490117       0.28409864021620795       0.28409864021620795       0.28584163928398598       0.28584163928398598       0.34424471220841973       0.34424471220841973       0.33378533577536545       0.33378533577536545       0.33457274146074523       0.33457274146074523       0.36564377483217214       0.36564377483217214     
   5.5849688755624072E-002   5.4808443539246215E-002   5.5849688755624065E-002  0.11260000050651514       0.11260000050651514       0.11371979402572001       0.11371979402572001       0.12836169164057296       0.17487528943577130       0.21982554904900803       0.21982554904900800       0.22014994229105131       0.22014994229105128       0.20215360787472808       0.21565439742828477       0.24884118002360903       0.24884118002360903       0.26602717321101577       0.26602717321101582       0.26696505810779997       0.26696505810779997       0.26845414620610780       0.26845414620610780       0.28866783577349936       0.28866783577349936       0.29043843729198543       0.29043843729198543       0.34973333865978307       0.34973333865978307       0.33917395838571807       0.33917395838571807       0.33997406355411286       0.33997406355411286       0.37155181835184248       0.37155181835184248     
   5.6535460904923111E-002   5.5476398793312426E-002   5.6535460904923104E-002  0.11435637333250655       0.11435637333250653       0.11549498299828288       0.11549498299828290       0.13030710855914618       0.17763950999559189       0.22338383984814517       0.22338383984814517       0.22371381477370406       0.22371381477370403       0.20537324243337352       0.21910158752017184       0.25292728375359319       0.25292728375359319       0.27029040605688875       0.27029040605688875       0.27124284814532224       0.27124284814532224       0.27275509527643105       0.27275509527643099       0.29328831254881155       0.29328831254881155       0.29508680229848011       0.29508680229848011       0.35528141601897550       0.35528141601897550       0.34462353656077138       0.34462353656077138       0.34543648051658959       0.34543648051658959       0.37752680588920368       0.37752680588920368     
   5.7221049039400375E-002   5.6143967466059909E-002   5.7221049039400368E-002  0.11613114992120555       0.11613114992120553       0.11728880547450830       0.11728880547450832       0.13227103030347359       0.18043383588554882       0.22698379880096464       0.22698379880096467       0.22731943451143524       0.22731943451143524       0.20862999785325675       0.22258877314358308       0.25706400907873495       0.25706400907873495       0.27460273773109534       0.27460273773109534       0.27556988074168481       0.27556988074168481       0.27710550987004440       0.27710550987004440       0.29796197231528609       0.29796197231528609       0.29978864592487114       0.29978864592487114       0.36089111216415803       0.36089111216415803       0.35013630969848619       0.35013630969848619       0.35096223653616393       0.35096223653616393       0.38357118988709527       0.38357118988709527     
   5.7906435626834118E-002   5.6811126979519642E-002   5.7906435626834105E-002  0.11792501971049095       0.11792501971049092       0.11910195793109768       0.11910195793109769       0.13425416892718206       0.18325938633110689       0.23062693566848852       0.23062693566848852       0.23096831417034192       0.23096831417034192       0.21192532636264125       0.22611750805612796       0.26125324300456942       0.26125324300456942       0.27896601250273839       0.27896601250273839       0.27994800489862798       0.27994800489862798       0.28150724590541060       0.28150724590541060       0.30269083115595896       0.30269083115595896       0.30454599466272786       0.30454599466272786       0.36656472392167366       0.36656472392167366       0.35571465072806652       0.35571465072806652       0.35655370960323945       0.35655370960323945       0.38968756862348120       0.38968756862348120     
   5.8591605566575958E-002   5.7477856927711533E-002   5.8591605566575923E-002  0.11973871465832461       0.11973871465832464       0.12093517971168395       0.12093517971168395       0.13625728198843320       0.18611734937913857       0.23431484843945946       0.23431484843945949       0.23466205480540389       0.23466205480540386       0.21526077068402785       0.22968944254588367       0.26549698419679024       0.26549698419679024       0.28338218631002787       0.28338218631002787       0.28437918154276348       0.28437918154276348       0.28596227159199877       0.28596227159199877       0.30747702839056573       0.30747702839056573       0.30936099884270019       0.30936099884270019       0.37230468705717606       0.37230468705717606       0.36136107648848809       0.36136107648848809       0.36221342190951289       0.36221342190951289       0.39587869752809585       0.39587869752809585     
   5.9276546571398747E-002   5.8144139437319969E-002   5.9276546571398733E-002  0.12157301264237620       0.12157301264237620       0.12278925645012960       0.12278925645012959       0.13828117627899567       0.18900898741164684       0.23804923011455548       0.23804923011455550       0.23840235265663151       0.23840235265663148       0.21863797130205045       0.23330633116988322       0.26979735163021801       0.26979735163021801       0.28785333556250975       0.28785333556250975       0.28886549234631326       0.28886549234631315       0.29047267627737250       0.29047267627737250       0.31232283635857416       0.31232283635857416       0.31423594246359365       0.31423594246359365       0.37811358721942717       0.37811358721942717       0.36707825909945657       0.36707825909945657       0.36794405124117963       0.36794405124117963       0.40214750158025220       0.40214750158025220     
   5.9961249507710417E-002   5.8809959524655203E-002   5.9961249507710424E-002  0.12342874109722725       0.12342874109722723       0.12466502373323064       0.12466502373323064       0.14032671182075326       0.19193564306633523       0.24183187599777808       0.24183187599777808       0.24219100645351180       0.24219100645351180       0.22205867428348536       0.23697004108194475       0.27415659390747460       0.27415659390747460       0.29238166661257370       0.29238166661257370       0.29340914921965777       0.29340914921965777       0.29504067996673444       0.29504067996673444       0.31723067094848800       0.31723067094848800       0.31917325377121253       0.31917325377121253       0.38399417171102407       0.38399417171102407       0.37286903820258810       0.37286903820258810       0.37374844324406414       0.37374844324406414       0.40849708865741086       0.40849708865741086     
   6.0645709235099002E-002   5.9475305750630578E-002   6.0645709235098988E-002  0.12530678149692109       0.12530678149692112       0.12656337161227216       0.12656337161227216       0.14239480679690603       0.19489874643424970       0.24566469240035493       0.24566469240035491       0.24602992613317959       0.24602992613317962       0.22552474070162024       0.24068256205496830       0.27857710028887950       0.27857710028887944       0.29696952709826818       0.29696952709826818       0.29801250567293386       0.29801250567293386       0.29966864472281807       0.29966864472281807       0.32220310422571519       0.32220310422571519       0.32417551794498040       0.32417551794498040       0.38994936360758314       0.38994936360758314       0.37873643560715858       0.37873643560715858       0.37962962609768786       0.37962962609768786       0.41493076548936841       0.41493076548936841     
   6.1329924516320133E-002   6.0140170255241494E-002   6.1329924516320126E-002  0.12720807326556380       0.12720807326556380       0.12848524854312218       0.12848524854312218       0.14448644185815637       0.19789982151600907       0.24954970471410853       0.24954970471410853       0.24992114092972484       0.24992114092972484       0.22903815522973556       0.24444601564324300       0.28306141111142480       0.28306141111142480       0.30161941640104623       0.30161941640104623       0.30267806730036212       0.30267806730036212       0.30435908517662985       0.30435908517662985       0.32724287604128682       0.32724287604128682       0.32924548876154752       0.32924548876154752       0.39598227471187458       0.39598227471187458       0.38468366881157390       0.38468366881157390       0.38559082406335732       0.38559082406335732       0.42145205241711581       0.42145205241711581     
   6.2013899442650594E-002   6.0804550275564813E-002   6.2013899442650608E-002  0.12913361938993759       0.12913361938993756       0.13043166703213482       0.13043166703213482       0.14660266634616675       0.20094049527667693       0.25348906815122180       0.25348906815122185       0.25386681013037316       0.25386681013037316       0.23260103803668644       0.24826266782577838       0.28761223141381065       0.28761223141381065       0.30633399985940762       0.30633399985940762       0.30740850602606012       0.30740850602606012       0.30911468281025994       0.30911468281025994       0.33235290993140310       0.33235290993140310       0.33438610456780687       0.33438610456780687       0.40209622331221156       0.40209622331221156       0.39071416942088932       0.39071416942088932       0.39163547593705078       0.39163547593705078       0.42806470344516151       0.42806470344516151     
   6.2697643298287545E-002   6.1468447706499979E-002   6.2697643298287559E-002  0.13108449134442479       0.13108449134442479       0.13240370859834735       0.13240370859834738       0.14874460370601847       0.20402250568245650       0.25748507779204455       0.25748507779204455       0.25786923314330462       0.25786923314330462       0.23621565539276401       0.25213494030702072       0.29223244384612868       0.29223244384612868       0.31111612167633845       0.31111612167633845       0.31220667303096361       0.31220667303096361       0.31393829893047392       0.31393829893047392       0.33753632740912476       0.33753632740912476       0.33960050263967578       0.33960050263967578       0.40829475012075078       0.40829475012075078       0.39683159977706572       0.39683159977706572       0.39776725171217914       0.39776725171217914       0.43477272438891973       0.43477272438891973     
   6.3381171942764103E-002   6.2131870507740460E-002   6.3381171942764103E-002  0.13306183569562161       0.13306183569562163       0.13440253041836189       0.13440253041836192       0.15091345881702939       0.20714771237595184       0.26154018130360451       0.26154018130360451       0.26193086223659034       0.26193086223659034       0.23988443369526416       0.25606542542668581       0.29692512484582745       0.29692512484582745       0.31596882169889251       0.31596882169889251       0.31707561556807451       0.31707561556807451       0.31883299152996375       0.31883299152996375       0.34279646671299041       0.34279646671299041       0.34489203801721285       0.34489203801721285       0.41458163919075103       0.41458163919075103       0.40303987468263169       0.40303987468263169       0.40399007434492273       0.40399007434492273       0.44158039653245285       0.44158039653245285     
   6.4064508488331159E-002   6.2794833422020926E-002   6.4064508488331159E-002  0.13506688063340769       0.13506688063340769       0.13642937190077861       0.13642937190077861       0.15311052524436580       0.21031810734817835       0.26565699187006986       0.26565699187006986       0.26605431549177944       0.26605431549177944       0.24360997357256278       0.26005690116984298       0.30169356122113866       0.30169356122113866       0.32089535238618833       0.32089535238618833       0.32201859396749133       0.32201859396749133       0.32380203233857097       0.32380203233857097       0.34813690172435408       0.34813690172435408       0.35026430250976148       0.35026430250976148       0.42096093899537212       0.42096093899537212       0.40934318336111336       0.40934318336111336       0.41030814175708075       0.41030814175708075       0.44849230056696548       0.44849230056696548     
   6.4747684384735160E-002   6.3457358970829977E-002   6.4747684384735160E-002  0.13710094361504394       0.13710094361504394       0.13848556237914486       0.13848556237914486       0.15533719373169799       0.21353582734522369       0.26983830309560425       0.26983830309560425       0.27024239173244430       0.27024239173244430       0.24739506620564289       0.26411234852484816       0.30654126918639835       0.30654126918639835       0.32589919838563924       0.32589919838563924       0.32703910125106384       0.32703910125106384       0.32884892649506114       0.32884892649506114       0.35356146380485209       0.35356146380485209       0.35572114663416082       0.35572114663416082       0.42743698675811592       0.42743698675811592       0.41574601477724166       0.41574601477724166       0.41672595220488168       0.41672595220488168       0.45551334417827338       0.45551334417827338     
   6.5430740454685277E-002   6.4119478436175367E-002   6.5430740454685291E-002  0.13916543953553370       0.13916543953553370       0.14057252933482611       0.14057252933482611       0.15759496130887890       0.21680316722425730       0.27408710505112555       0.27408710505112555       0.27449808659920882       0.27449808659920882       0.25124271096996104       0.26823497025132570       0.31147201494606702       0.31147201494606702       0.33098409769100567       0.33098409769100567       0.33214088433313022       0.33214088433313022       0.33397743380779615       0.33397743380779615       0.35907426541721005       0.35907426541721005       0.36126670334459565       0.36126670334459565       0.43401443474730289       0.43401443474730289       0.42225318503629589       0.42225318503629589       0.42324833173096449       0.42324833173096449       0.46264879190707137       0.46264879190707137     
   6.6113728411080708E-002   6.4781233313646491E-002   6.6113728411080694E-002  0.14126189044124801       0.14126189044124804       0.14269180817078295       0.14269180817078295       0.15988544211281217       0.22012259568455300       0.27840660301888720       0.27840660301888720       0.27882461132612169       0.27882461132612169       0.25515613608523713       0.27242821283046492       0.31648983860912161       0.31648983860912161       0.33615406633421757       0.33615406633421757       0.33732796876168614       0.33732796876168614       0.33919159356561079       0.33919159356561079       0.36467972769595214       0.36467972769595214       0.36690541572970586       0.36690541572970586       0.44069828096815805       0.44069828096815805       0.42886986932243409       0.42886986932243409       0.42988046616363251       0.42988046616363251       0.46990429993654997       0.46990429993654997     
   6.6796712249145906E-002   6.5442676636132194E-002   6.6796712249145906E-002  0.14339193580265017       0.14339193580265014       0.14484505254866398       0.14484505254866398       0.16221037887626644       0.22349677206029625       0.28280023752956723       0.28280023752956723       0.28322541281280827       0.28322541281280827       0.25913882077634198       0.27669579003239386       0.32159907989559761       0.32159907989559761       0.34141342489346255       0.34141342489346255       0.34260468527943799       0.34260468527943799       0.34449575117301295       0.34449575117301295       0.37038261007038797       0.37038261007038797       0.37264206677160261       0.37264206677160261       0.44749390210616125       0.44749390210616125       0.43560163623666470       0.43560163623666470       0.43662793552044687       0.43662793552044687       0.47728595350753639       0.47728595350753639     
   6.7479770015875767E-002   6.6103874664036083E-002   6.7479770015875767E-002  0.14555734434289647       0.14555734434289647       0.14703404628989761       0.14703404628989761       0.16457165616553310       0.22692856558675739       0.28727170722951706       0.28727170722951700       0.28770419653106438       0.28770419653106438       0.26319452062876447       0.28104170986974442       0.32680440741215472       0.32680440741215472       0.34676682876442605       0.34676682876442605       0.34797570015514639       0.34797570015514639       0.34989458856577554       0.34989458856577554       0.37618804410512974       0.37618804410512974       0.37848181334112724       0.37848181334112724       0.45440709115060285       0.45440709115060285       0.44245448699525425       0.44245448699525425       0.44349675328122162       0.44349675328122162       0.48480030961820392       0.48480030961820392     
   6.8162995805633453E-002   6.6764908791558358E-002   6.8162995805633453E-002  0.14776002727838566       0.14776002727838566       0.14926071669657573       0.14926071669657573       0.16697131522677047       0.23042107699363021       0.29182499443539656       0.29182499443539656       0.29226495212350390       0.29226495212350390       0.26732729601348487       0.28547030481131208       0.33211085139262653       0.33211085139262653       0.35221930205890256       0.35221930205890256       0.35344604914927752       0.35344604914927752       0.35539315827029655       0.35539315827029655       0.38210157141636175       0.38210157141636175       0.38443022428714435       0.38443022428714435       0.46144409952639565       0.46144409952639565       0.44943489933954062       0.44943489933954062       0.45049341038121693       0.45049341038121693       0.49245444485462714       0.49245444485462714     
   6.8846502057361689E-002   6.7425877742490592E-002   6.8846502057361703E-002  0.15000205324955385       0.15000205324955387       0.15152714957174349       0.15152714957174349       0.16941157075647689       0.23397766286798960       0.29646439387028961       0.29646439387028967       0.29691198218907389       0.29691198218907394       0.27154154414964171       0.28998626585755588       0.33752384052507250       0.33752384052507250       0.35777627579495935       0.35777627579495935       0.35902117577938431       0.35902117577938431       0.36099692177385678       0.36099692177385678       0.38812918641056038       0.38812918641056038       0.39049332336982134       0.39049332336982134       0.46861168456082242       0.46861168456082242       0.45654987701561689       0.45654987701561689       0.45762492478454730       0.45762492478454730       0.50025600928506619       0.50025600928506619     
   6.9530422220314775E-002   6.8086900120281207E-002   6.9530422220314775E-002  0.15228566522909895       0.15228566522909895       0.15383560622764866       0.15383560622764866       0.17189482992425514       0.23760196325214489       0.30119454510077670       0.30119454510077670       0.30164993477572677       0.30164993477572677       0.27584203540913976       0.29459468111808501       0.34304924352680749       0.34304924352680749       0.36344363108439853       0.36344363108439853       0.36470697459226314       0.36470697459226314       0.36671179291459344       0.36671179291459344       0.39427738464074713       0.39427738464074713       0.39667763783645882       0.39667763783645882       0.47591716316311189       0.47591716316311189       0.46380700573900291       0.46380700573900291       0.46489889755458563       0.46489889755458563       0.50821328741316485       0.50821328741316485     
   7.0214913761312350E-002   6.8748117284025453E-002   7.0214913761312350E-002  0.15461329956059019       0.15461329956059019       0.15618854263590332       0.15618854263590332       0.17442371383730593       0.24129793277469291       0.30602046902012553       0.30602046902012553       0.30648383992629569       0.30648383992629569       0.28023395428417958       0.29930107934110262       0.34869341594777220       0.34869341594777220       0.36922774781846224       0.36922774781846224       0.37050983994485515       0.37050983994485515       0.37254418679432261       0.37254418679432261       0.40055321735034954       0.40055321735034954       0.40299025321260307       0.40299025321260307       0.48336847234138441       0.48336847234138441       0.47121451630923628       0.47121451630923628       0.47232357608757913       0.47232357608757913       0.51633526691844545       0.51633526691844545     
   7.0900161810990139E-002   6.9409696842551147E-002   7.0900161810990139E-002  0.15698760788516619       0.15698760788516619       0.15858863148027944       0.15858863148027944       0.17700108228622513       0.24506987644820660       0.31094760961263673       0.31094760961263673       0.31141915151388622       0.31141915151388622       0.28472294642393214       0.30411147987704412       0.35446325369684362       0.35446325369684362       0.37513556047441415       0.37513556047441415       0.37643672191937227       0.37643672191937227       0.37850107584387693       0.37850107584387693       0.40696435402332570       0.40696435402332570       0.40943887613470092       0.40943887613470092       0.49097423857354600       0.49097423857354600       0.47878135694988233       0.47878135694988233       0.47990792658857517       0.47990792658857517       0.52463171743113335       0.52463171743113335     
   7.1586383372771734E-002   7.0071836759775616E-002   7.1586383372771734E-002  0.15941148194833901       0.15941148194833901       0.16103878710437941       0.16103878710437941       0.17963006181109131       0.24892249027413840       0.31598188115239922       0.31598188115239922       0.31646179452094103       0.31646179452094103       0.28931517202666690       0.30903244939022506       0.36036625360067182       0.36036625360067182       0.38117462138670055       0.38117462138670055       0.38249518971901003       0.38249518971901003       0.38459005338583568       0.38459005338583568       0.41351915336028594       0.41351915336028594       0.41603190564633280       0.41603190564633280       0.49874385648205682       0.49874385648205682       0.48651727537987682       0.48651727537987682       0.48766171629670862       0.48766171629670862       0.53311327990499946       0.53311327990499946     
   7.2273831681256451E-002   7.0734769242047760E-002   7.2273831681256451E-002  0.16188808179715009       0.16188808179715009       0.16354219386929478       0.16354219386929478       0.18231407762420690       0.25286090738212391       0.32112972182927624       0.32112972182927618       0.32161821875779023       0.32161821875779023       0.29401736644544396       0.31407116622661591       0.36641058222743178       0.36641058222743178       0.38735317256358665       0.38735317256358665       0.38869350361656357       0.38869350361656357       0.39081940578196700       0.39081940578196700       0.42022674380414821       0.42022674380414821       0.42277851408631645       0.42277851408631639       0.50668757805180420       0.50668757805180420       0.49443291190987726       0.49443291190987726       0.49559560675579273       0.49559560675579273       0.54179156799840134       0.54179156799840134     
   7.2962802571264154E-002   7.1398767269119132E-002   7.2962802571264168E-002  0.16442086883045864       0.16442086883045864       0.16610233938357039       0.16610233938357039       0.18505689113806639       0.25689075216517993       0.32639815601381733       0.32639815601381733       0.32689546123114299       0.32689546123114299       0.29883691129292272       0.31923549590657635       0.37260515573259451       0.37260515573259456       0.39368022964635840       0.39368022964635840       0.39504069908546580       0.39504069908546574       0.39719819677368140       0.39719819677368140       0.42709711789027488       0.42709711789027488       0.42968874186197703       0.42968874186197703       0.51481661712540427       0.51481661712540427       0.50253990844662288       0.50253990844662288       0.50372126302189668       0.50372126302189668       0.55067928674808220       0.55067928674808220     
   7.3653640674576457E-002   7.2064150264660592E-002   7.3653640674576457E-002  0.16701364321739848       0.16701364321739848       0.16872305212786429       0.16872305212786429       0.18786264247734083       0.26101820160312966       0.33179486492986898       0.33179486492986898       0.33230121693756814       0.33230121693756814       0.30378191492562440       0.32453407657694749       0.37895973057402965       0.37895973057402965       0.40016567701564160       0.40016567701564160       0.40154668208235667       0.40154668208235667       0.40373636302130994       0.40373636302130994       0.43414123902923130       0.43414123902923130       0.43677360471023202       0.43677360471023202       0.52314326760745955       0.52314326760745955       0.51085103186058090       0.51085103186058090       0.51205147726066458       0.51205147726066458       0.55979036689809369       0.55979036689809369     
   7.4346747284909989E-002   7.2731291745069815E-002   7.4346747284909989E-002  0.16967058744446203       0.16967058744446203       0.17140854523579011       0.17140854523579011       0.19073590006244667       0.26525005671363722       0.33732826848402753       0.33732826848402753       0.33784392083090736       0.33784392083090736       0.30886130620197721       0.32997641853552673       0.38548500853647488       0.38548500853647488       0.40682037835607782       0.40682037835607782       0.40822233982628570       0.40822233982628570       0.41044482516776626       0.41044482516776626       0.44137116579413810       0.44137116579413810       0.44404521854022189       0.44404521854022189       0.53168104098987279       0.53168104098987279       0.51938031751480407       0.51938031751480407       0.52060031254258532       0.52060031254258532       0.56914012116390233       0.56914012116390233     
   7.5042590029862619E-002   7.3400628473166030E-002   7.5042590029862619E-002  0.17239631744523676       0.17239631744523676       0.17416346789320836       0.17416346789320836       0.19368171887681340       0.26959382636254176       0.34300762082617531       0.34300762082617531       0.34353284354236813       0.34353284354236813       0.31408494429068062       0.33557302076330348       0.39219275925817032       0.39219275925817032       0.41365630596502045       0.41365630596502045       0.41507967035066823       0.41507967035066823       0.41733561772843247       0.41733561772843247       0.44880019734165905       0.44880019734165905       0.45151694550206489       0.45151694550206489       0.54044482721138620       0.54044482721138620       0.52814323711910161       0.52814323711910161       0.52938327100770433       0.52938327100770433       0.57874542695714248       0.57874542695714248     
   7.5741713363643076E-002   7.4072670735552251E-002   7.5741713363643104E-002  0.17519594109482708       0.17519594109482708       0.17699296413866278       0.17699296413866278       0.19670570730323805       0.27405782351212721       0.34884311979574800       0.34884311979574800       0.34937820101169353       0.34937820101169348       0.31946374489914853       0.34133550488517816       0.39909596081462778       0.39909596081462778       0.42068668929170616       0.42068668929170616       0.42213193133197635       0.42213193133197635       0.42442203829414155       0.42442203829414155       0.45644304056351170       0.45644304056351170       0.45920356188223843       0.45920356188223843       0.54945107945039484       0.54945107945039484       0.53715689165746183       0.53715689165746183       0.53841748714948101       0.53841748714948101       0.58862493642899349       0.58862493642899349     
   7.6444752175101729E-002   7.4748015249921529E-002   7.6444752175101729E-002  0.17807512810994960       0.17807512810994960       0.17990274312061177       0.17990274312061180       0.19981410702276042       0.27865128000058748       0.35484603673274595       0.35484603673274590       0.35539128451357060       0.35539128451357060       0.32500983047590315       0.34727677451979277       0.40620896615504598       0.40620896615504598       0.42792619138433968       0.42792619138433968       0.42939381686812517       0.42939381686812517       0.43171882476368090       0.43171882476368090       0.46431600874359807       0.46431600874359807       0.46712145764176455       0.46712145764176455       0.55871803370647444       0.55871803370647444       0.54644024054037865       0.54644024054037865       0.54772195738884955       0.54772195738884955       0.59879932590444929       0.59879932590444929     
   7.7152447424759060E-002   7.5427360368809648E-002   7.7152447424759060E-002  0.18104019152835968       0.18104019152835968       0.18289916098749312       0.18289916098749312       0.20301388634799558       0.28338448068575012       0.36102886760463582       0.36102886760463582       0.36158461203609182       0.36158461203609182       0.33073670578784475       0.35341120153668476       0.41354769703904071       0.41354769703904071       0.43539111492971250       0.43539111492971250       0.43688166391496064       0.43688166391496064       0.43924236229545383       0.43924236229545383       0.47243725369303530       0.47243725369303530       0.47528886957923150       0.47528886957923150       0.56826596527124562       0.56826596527124562       0.55601436932132231       0.55601436932132231       0.55731780828240407       0.55731780828240407       0.60929158730705069       0.60929158730705069     
   7.7865665435226564E-002   7.6111524412397324E-002   7.7865665435226578E-002  0.18409818498284478       0.18409818498284478       0.18598931864301069       0.18598931864301069       0.20631285172893521       0.28826892350887728       0.36740551252647391       0.36740551252647391       0.36797210809700437       0.36797210809700437       0.33665946710250477       0.35975484791029011       0.42112987418359249       0.42112987418359249       0.44309964741212987       0.44309964741212987       0.44461369790588562       0.44461369790588562       0.44701092954797300       0.44701092954797300       0.48082704207702137       0.48082704207702137       0.48372615887817455       0.48372615887817455       0.57811749395360645       0.57811749395360645       0.56590280823584149       0.56590280823584149       0.56722861564472360       0.56722861564472360       0.62012737487436242       0.62012737487436242     
   7.8585420951091930E-002   7.6801467984073724E-002   7.8585420951091930E-002  0.18725701803488640       0.18725701803488640       0.18918117764033870       0.18918117764033870       0.20971978018295737       0.29331750961876174       0.37399148800574650       0.37399148800574650       0.37456931633758322       0.37456931633758322       0.34279505055887838       0.36632572910237587       0.42897528941583940       0.42897528941583946       0.45107215183991445       0.45107215183991445       0.45261032403491958       0.45261032403491958       0.45504499068237320       0.45504499068237320       0.48950808333955559       0.48950808333955559       0.49245614047760855       0.49245614047760855       0.58829794617755127       0.58829794617755127       0.57613191010927745       0.57613191010927745       0.57748078314632567       0.57748078314632567       0.63133541649409397       0.63133541649409397     
   7.9312905328910152E-002   7.7498320995142395E-002   7.9312905328910166E-002  0.19052559474103817       0.19052559474103817       0.19248369940978444       0.19248369940978444       0.21324457854663939       0.29854477188756073       0.38080418087952295       0.38080418087952295       0.38139365387450752       0.38139365387450752       0.34916253033048283       0.37314413018520537       0.43710613108321783       0.43710613108321783       0.45933151533756789       0.45933151533756789       0.46089447650995236       0.46089447650995236       0.46336754547931464       0.46336754547931464       0.49850592309588304       0.49850592309588304       0.50150447819519206       0.50150447819519206       0.59883578927651160       0.59883578927651160       0.58673130353568403       0.58673130353568403       0.58810399631795873       0.58810399631795873       0.64294800694640497       0.64294800694640497     
   8.0049521604790799E-002   7.8203416598842404E-002   8.0049521604790799E-002  0.19391398108843455       0.19391398108843455       0.19590701347630671       0.19590701347630671       0.21689847611683083       0.30396715128362289       0.38786315379550107       0.38786315379550107       0.38846471727487730       0.38846471727487730       0.35578347886006351       0.38023298770374092       0.44554737528720295       0.44554737528720295       0.46790356972206687       0.46790356972206687       0.46949203993415950       0.46949203993415950       0.47200455174694056       0.47200455174694056       0.50784941810592321       0.50784941810592321       0.51090016178599462       0.51090016178599462       0.60976315574545170       0.60976315574545170       0.59773443982540109       0.59773443982540109       0.59913177049154365       0.59913177049154365       0.65500160317971723       0.65500160317971723     
   8.0796926748781750E-002   7.8918331544072962E-002   8.0796926748781750E-002  0.19743360805565527       0.19743360805565527       0.19946262145360896       0.19946262145360896       0.22069425846026494       0.30960333232704629       0.39519051442016678       0.39519051442016678       0.39580465235914641       0.39580465235914641       0.36268240358159781       0.38761835254184090       0.45432725851173406       0.45432725851173406       0.47681760089337838       0.47681760089337838       0.47843235966193737       0.47843235966193737       0.48098543692462964       0.48098543692462964       0.51757131177616822       0.51757131177616822       0.52067608496661644       0.52067608496661644       0.62111647835134143       0.62111647835134143       0.60917925548900398       0.60917925548900398       0.61060211448419321       0.61060211448419321       0.66753754532711596       0.66753754532711596     
   8.1557085288938638E-002   7.9644937954548772E-002   8.1557085288938611E-002  0.20109752088261157       0.20109752088261157       0.20316364743274892       0.20316364743274892       0.22464655465279293       0.31547465520511830       0.40281136638044618       0.40281136638044623       0.40343860585933305       0.40343860585933305       0.36988728276358596       0.39532995773031943       0.46347785436028915       0.46347785436028915       0.48610697294629190       0.48610697294629190       0.48774886710825904       0.48774886710825904       0.49034372489640027       0.49034372489640027       0.52770893981440470       0.52770893981440470       0.53086975415650217       0.53086975415650217       0.63293726880357792       0.63293726880357792       0.62110898421537564       0.62110898421537564       0.62255834404299337       0.62255834404299337       0.68060294038582425       0.68060294038582425     
   8.2332335995653011E-002   8.0385467466748239E-002   8.2332335995653011E-002  0.20492068683447737       0.20492068683447737       0.20702514710017553       0.20702514710017553       0.22877219208897134       0.32160562496540895       0.41075436357520712       0.41075436357520712       0.41139528060266928       0.41139528060266928       0.37743022662690789       0.40340191887526816       0.47303578188073464       0.47303578188073464       0.49580989734009800       0.49580989734009800       0.49747985039394238       0.49747985039394238       0.50011780848294396       0.50011780848294396       0.53830510035740775       0.53830510035740775       0.54152416240511858       0.54152416240511858       0.64527307787761823       0.64527307787761823       0.63357315772967338       0.63357315772967338       0.63505008450601552       0.63505008450601552       0.69425175143639528       0.69425175143639528     
   8.3125476119650599E-002   8.1142592130517430E-002   8.3125476119650599E-002  0.20892037870933275       0.20892037870933275       0.21106449289644352       0.21106449289644352       0.23309063877109604       0.32802454654005958       0.41905239759733304       0.41905239759733304       0.41970762400105893       0.41970762400105893       0.38534830060900349       0.41187360621379671       0.48304308308777527       0.48304308308777527       0.50597038958744145       0.50597038958744145       0.50766941287538658       0.50766941287538658       0.51035191025479609       0.51035191025479609       0.54940913690160109       0.54940913690160109       0.55268887704371128       0.55268887704371128       0.65817869038079901       0.65817869038079901       0.64662885095270306       0.64662885095270306       0.64813451819888723       0.64813451819888723       0.70854615270838295       0.70854615270838295     
   8.3939869205296419E-002   8.1919528278048617E-002   8.3939869205296419E-002  0.21311665862236956       0.21311665862236956       0.21530185983705380       0.21530185983705380       0.23762456120764522       0.33476432608691964       0.42774346015836118       0.42774346015836118       0.42841369179250005       0.42841369179250005       0.39368456237355992       0.42079074286065554       0.49354832232302143       0.49354832232302143       0.51663947289750656       0.51663947289750656       0.51836867912379569       0.51836867912379569       0.52109729135729010       0.52109729135729010       0.56107830158363525       0.56107830158363525       0.56442140889942471       0.56442140889942471       0.67171762964676507       0.67171762964676507       0.66034224886828430       0.66034224886828430       0.66187795410969164       0.66187795410969164       0.72355823469406177       0.72355823469406177     
   8.4779583151423726E-002   8.2720169259646176E-002   8.4779583151423726E-002  0.21753299292667549       0.21753299292667549       0.21976084296530504       0.21976084296530504       0.24240053347371895       0.34186349036927594       0.43687173359820902       0.43687173359820902       0.43755774018683258       0.43755774018683258       0.40248937871873214       0.43020679923635519       0.50460797452953488       0.50460797452953488       0.52787670500806871       0.52787670500806871       0.52963732473580416       0.52963732473580416       0.53241378491187785       0.53241378491187785       0.57337948559337615       0.57337948559337615       0.57678895023006016       0.57678895023006016       0.68596406753513517       0.68596406753513517       0.67479063461471833       0.67479063461471833       0.67635781953384788       0.67635781953384788       0.73937216764364566       0.73937216764364566     
   8.5649571413773509E-002   8.3549259509816329E-002   8.5649571413773509E-002  0.22219704747513092       0.22219704747513092       0.22446925581501745       0.22446925581501745       0.24744995349811197       0.34936750484536183       0.44648899215039867       0.44648899215039867       0.44719162918206390       0.44719162918206390       0.41182212457122391       0.44018479168689678       0.51628820551459753       0.51628820551459753       0.53975214573761310       0.53975214573761310       0.54154554775086738       0.54154554775086738       0.54437177203614939       0.54437177203614939       0.58639145034324969       0.58639145034324969       0.58987061557754605       0.58987061557754605       0.70100528791339367       0.70100528791339367       0.69006495181263272       0.69006495181263272       0.69166522696950328       0.69166522696950328       0.75608698983763645       0.75608698983763645     
   8.6555910307050454E-002   8.4412622694273312E-002   8.6555910307050440E-002  0.22714172528278850       0.22714172528278848       0.22946017215787690       0.22946017215787687       0.25281023770038458       0.35733049425350427       0.45665641916359295       0.45665641916359295       0.45737664237679465       0.45737664237679465       0.42175339615538771       0.45079962501480303       0.52866717629152138       0.52866717629152138       0.55234891725852364       0.55234891725852364       0.55417663401068717       0.55417663401068717       0.55705475314768294       0.55705475314768294       0.60020773262740268       0.60020773262740268       0.60376035952388296       0.60376035952388296       0.71694489554440211       0.71694489554440211       0.70627313968958338       0.70627313968958338       0.70790831517342323       0.70790831517342323       0.77382023677845657       0.77382023677845657     
   8.7506117492081245E-002   8.5317467607216688E-002   8.7506117492081245E-002  0.23240654756983734       0.23240654756983734       0.23477331236705498       0.23477331236705498       0.25852640851445891       0.36581753119684696       0.46744700802041994       0.46744700802041994       0.46818589119395548       0.46818589119395548       0.43236794715316001       0.46214119961821370       0.54183807954114227       0.54183807954114227       0.56576659707765675       0.56576659707765675       0.56763035694995945       0.56763035694995945       0.57056275559675351       0.57056275559675351       0.61494049688165942       0.61494049688165942       0.61857084563556497       0.61857084563556497       0.73390707334483696       0.73390707334483696       0.72354455367140724       0.72354455367140724       0.72521667759513742       0.72521667759513742       0.79271275134270891       0.79271275134270891     
   8.8509584260337226E-002   8.6272803183233868E-002   8.8509584260337226E-002  0.23803952208282103       0.23803952208282103       0.24045691879269673       0.24045691879269673       0.26465323795718004       0.37490772988635895       0.47894878507720706       0.47894878507720706       0.47970754207238864       0.47970754207238864       0.44376864706488212       0.47431859954372446       0.55591320360318575       0.55591320360318575       0.58012578747682297       0.58012578747682297       0.58202755632802761       0.58202755632802761       0.58501692290833718       0.58501692290833718       0.63072572629827306       0.63072572629827306       0.63443866004133531       0.63443866004133531       0.75204232298882312       0.75204232298882312       0.74203592005857133       0.74203592005857133       0.74374732759468420       0.74374732759468420       0.81293516293955814       0.81293516293955814     
   8.9578173683176290E-002   8.7290012462723957E-002   8.9578173683176290E-002  0.24409972506714317       0.24409972506714317       0.24657034731144906       0.24657034731144906       0.27125820257245120       0.38469851550035361       0.49126922544953827       0.49126922544953827       0.49204923777218418       0.49204923777218418       0.45608192728149327       0.48746585344583387       0.57102948060809622       0.57102948060809622       0.59557439585004912       0.59557439585004912       0.59751643152516987       0.59751643152516987       0.60056582246973078       0.60056582246973078       0.64773036189377065       0.64773036189377065       0.65153148136712569       0.65153148136712569       0.77153536592638572       0.77153536592638572       0.76193952206327298       0.76193952206327298       0.76369289894177761       0.76369289894177761       0.83469679401647456       0.83469679401647456     
   9.0727069088518131E-002   8.8383663869424312E-002   9.0727069088518131E-002  0.25066096024233181       0.25066096024233181       0.25318773968464536       0.25318773968464536       0.27842565765922145       0.39531166027990861       0.50454145073939383       0.50454145073939383       0.50534430232723215       0.50534430232723215       0.46946545518245747       0.50175005076256129       0.58735623942775017       0.58735623942775017       0.61229647519408892       0.61229647519408892       0.61428140053106461       0.61428140053106461       0.61739432477616640       0.61739432477616640       0.66616235779169586       0.66616235779169586       0.67005817946017243       0.67005817946017243       0.79261628230488634       0.79261628230488634       0.78349472540913923       0.78349472540913923       0.78529319173954071       0.78529319173954071       0.85825819888521504       0.85825819888521504     
   9.1975994013805087E-002   8.9572684471741978E-002   9.1975994013805087E-002  0.25781707970921369       0.25781707970921369       0.26040336374610823       0.26040336374610823       0.28626288519922949       0.40690203592721885       0.51893314956653180       0.51893314956653180       0.51976067109514212       0.51976067109514212       0.48411922306478111       0.51738306731194095       0.60510630825850475       0.60510630825850475       0.63052498542200919       0.63052498542200919       0.63255588860681045       0.63255588860681045       0.63573642115023232       0.63573642115023232       0.68628520554699746       0.68628520554699746       0.69028340242591935       0.69028340242591935       0.81557661790112435       0.81557661790112435       0.80700462095083647       0.80700462095083647       0.80885184434768453       0.80885184434768453       0.88394926750230995       0.88394926750230995     
   9.3351057154030720E-002   9.0882118633521469E-002   9.3351057154030720E-002  0.26569003621951609       0.26569003621951609       0.26833969484376130       0.26833969484376130       0.29490920351381117       0.41967079267601953       0.53465991751548514       0.53465991751548514       0.53551424330200859       0.53551424330200859       0.50030217870318694       0.53463914685917813       0.62455250872435064       0.62455250872435064       0.65056091080642264       0.65056091080642264       0.65264148721380832       0.65264148721380832       0.65589442657606356       0.65589442657606356       0.70843970531321576       0.70843970531321576       0.71254944169897194       0.71254944169897194       0.84079355638076503       0.84079355638076503       0.83286096212605309       0.83286096212605309       0.83476131467836467       0.83476131467836467       0.91219634693597018       0.91219634693597018     
   9.4887613814681859E-002   9.2345869296834554E-002   9.4887613814681859E-002  0.27444255486857616       0.27444255486857616       0.27716013379532939       0.27716013379532939       0.30455022904851414       0.43388597239712839       0.55200598893016595       0.55200598893016595       0.55288963045602302       0.55288963045602302       0.51835813121172880       0.55388228282428764       0.64605309177142956       0.64605309177142956       0.67280300448904717       0.67280300448904717       0.67493776468454003       0.67493776468454003       0.67826885870353737       0.67826885870353737       0.73307786148990906       0.73307786148990906       0.73731027372653801       0.73731027372653801       0.86876760080229187       0.86876760080229187       0.86158297832647712       0.86158297832647712       0.86354176173261077       0.86354176173261077       0.94356444360297276       0.94356444360297276     
   9.6634951840375669E-002   9.4011170192125446E-002   9.6634951840375669E-002  0.28429914575008575       0.28429914575008575       0.28709009789526646       0.28709009789526646       0.31544139142961958       0.44991641845685848       0.57135816525841387       0.57135816525841387       0.57227410619244401       0.57227410619244401       0.53875818996561786       0.57561106533938489       0.67009297267788392       0.67009297267788392       0.69779644964214771       0.69779644964214771       0.69999103753945657       0.69999103753945657       0.70340732224870539       0.70340732224870539       0.76081837455159540       0.76081837455159540       0.76518729049556189       0.76518729049556189       0.90018434074318032       0.90018434074318032       0.89388089986220665       0.89388089986220665       0.89590468203396578       0.89590468203396578       0.97882627113912812       0.97882627113912812     
   9.8664484593923005E-002   9.5946407393049715E-002   9.8664484593923005E-002  0.29558335169454136       0.29558335169454136       0.29845441242432319       0.29845441242432319       0.32794936770302591       0.46829128093829808       0.59326517385462862       0.59326517385462862       0.59421699145169793       0.59421699145169793       0.56217492890886644       0.60053703519012802       0.69735505173471435       0.69735505173471435       0.72631775908325669       0.72631775908325669       0.72857946572101873       0.72857946572101873       0.73208980442223281       0.73208980442223281       0.79254353248518816       0.79254353248518816       0.79706660672515894       0.79706660672515894       0.93602241896193461       0.93602241896193461       0.93076684570023882       0.93076684570023882       0.93286399179494051       0.93286399179494051        1.0190827223785026        1.0190827223785026     
  0.10108538769461863        9.8256042489878181E-002  0.10108538769461863       0.30878964623609856       0.30878964623609856       0.31174950001367607       0.31174950001367607       0.34263159873111693       0.48981350782487187       0.61855092141560364       0.61855092141560364       0.61954293541129046       0.61954293541129046       0.58962330264819707       0.62973352008093808       0.72885446321416825       0.72885446321416825       0.75953576639799147       0.75953576639799147       0.76187441883526841       0.76187441883526841       0.76549042962642855       0.76549042962642855       0.82958310002249247       0.82958310002249247       0.83428373531889877       0.83428373531889877       0.97775859105661000       0.97775859105661000       0.97376521939993099       0.97376521939993099       0.97594679144713303       0.97594679144713303        1.0659913103626961        1.0659913103626961     
  0.10407824618700159       0.10111273299250675       0.10407824618700159       0.32473891928551690       0.32473891928551690       0.32779953591977351       0.32779953591977351       0.36040740259545573       0.51580204988575451       0.64855750319680294       0.64855750319680294       0.64959493728756856       0.64959493728756856       0.62276046570952759       0.66495220448682257       0.76622226627600887       0.76622226627600887       0.79935332026058159       0.79935332026058159       0.80178296665611071       0.80178296665611071       0.80552080198694087       0.80552080198694087       0.87410498511412482       0.87410498511412482       0.87901591570773985       0.87901591570773985        1.0278034177300432        1.0278034177300432        1.0253595522561187        1.0253595522561187        1.0276409906708976        1.0276409906708976        1.1222509643010694        1.1222509643010694     
  0.10798083665788717       0.10483927571721417       0.10798083665788717       0.34497287358166717       0.34497287358166717       0.34815265987440430       0.34815265987440430       0.38299061063457662       0.54869830990755930       0.68576133764439462       0.68576133764439462       0.68685043052763850       0.68685043052763850       0.66463506314277776       0.70941398633725961       0.81241355495681211       0.81241355495681211       0.84925885462600859       0.84925885462600859       0.85180139367779462       0.85180139367779462       0.85568574031276168       0.85568574031276168       0.93008974067997774       0.93008974067997774       0.93526073371808349       0.93526073371808349        1.0905872518988220        1.0905872518988220        1.0901067014993140        1.0901067014993140        1.0925114523933128        1.0925114523933128        1.1928097768408115        1.1928097768408115     
  0.11357187447990934       0.11017975280886572       0.11357187447990934       0.37303745355759338       0.37303745355759338       0.37637067098947763       0.37637067098947763       0.41429662834769571       0.59402037833191879       0.73580252317209238       0.73580252317209238       0.73695051625518881       0.73695051625518881       0.72210065611343133       0.77035519997789048       0.87401311822066063       0.87401311822066063       0.91706275273512927       0.91706275273512927       0.91975746620689991       0.91975746620689991       0.92383307485705679       0.92383307485705679        1.0064625209439937        1.0064625209439937        1.0119812083094419        1.0119812083094419        1.1760445161556592        1.1760445161556592        1.1782158532558253        1.1782158532558253        1.1807852256142755        1.1807852256142755        1.2887408376310781        1.2887408376310781     
  0.12366043158040083       0.11981583769673324       0.12366043158040083       0.42151668804346559       0.42151668804346559       0.42509763063935441       0.42509763063935441       0.46817307468243347       0.67104776182486647       0.81890841112077539       0.81890841112077539       0.82012733236666047       0.82012733236666047       0.81901546555542093       0.87294689524411850       0.97432799934042191       0.97432799934042191        1.0298797218541798        1.0298797218541798        1.0328218246863474        1.0328218246863474        1.0372072433607999        1.0372072433607999        1.1341795218775363        1.1341795218775363        1.1402631783573409        1.1402631783573409        1.3185832226717762        1.3185832226717762        1.3250579840545200        1.3250579840545200        1.3278947504591947        1.3278947504591947        1.4483534826369528        1.4483534826369528     


==> anc/s88h_18-PCE153/s88h_18-PCE153-pidens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
          35
  0.27813054772058093       0.27926985177278896       0.27813054772058093        5.7350267580339329E-002   5.7350267580339329E-002   5.7088140632415997E-002   5.7088140632415997E-002   4.6912569675295904E-002   4.1664287042156967E-002   3.1910824232997091E-002   3.1910824232997091E-002   3.1864503331473851E-002   3.1864503331473851E-002   4.0974410087757929E-003   9.0307337167415888E-003   1.2517813186175550E-002   1.2517813186175550E-002   4.9693914875935238E-003   4.9693914875935238E-003   4.9157437001106068E-003   4.9157437001106068E-003   4.8528242240152234E-003   4.8528242240152234E-003   1.7316395518781785E-003   1.7316395518781785E-003   1.6835993238197334E-003   1.6835993238197334E-003   1.7313238276149175E-003   1.7313238276149175E-003   1.1930706880354531E-003   1.1930706880354531E-003   1.1762489328588865E-003   1.1762489328588865E-003   5.7184114121124920E-004   5.7184114121124920E-004
  0.27753105329268662       0.27866864777925288       0.27753105329268662        5.7231975129049262E-002   5.7231975129049262E-002   5.6970057856230542E-002   5.6970057856230542E-002   4.6809166410557705E-002   4.1570728178645940E-002   3.1821023270807429E-002   3.1821023270807429E-002   3.1774782458039413E-002   3.1774782458039413E-002   4.0882940416412028E-003   9.0101322371585937E-003   1.2482192288747730E-002   1.2482192288747730E-002   4.9552203454406411E-003   4.9552203454406411E-003   4.9016967597705751E-003   4.9016967597705751E-003   4.8389165016479536E-003   4.8389165016479536E-003   1.7267711918015692E-003   1.7267711918015692E-003   1.6788444089534387E-003   1.6788444089534387E-003   1.7257529477716093E-003   1.7257529477716093E-003   1.1893654397585470E-003   1.1893654397585470E-003   1.1725894207125743E-003   1.1725894207125743E-003   5.6995930331076971E-004   5.6995930331076971E-004
  0.27693227601361170       0.27806816329707490       0.27693227601361170        5.7113800389312054E-002   5.7113800389312054E-002   5.6852092957885347E-002   5.6852092957885347E-002   4.6705879592887169E-002   4.1477266996982697E-002   3.1731365754294590E-002   3.1731365754294590E-002   3.1685205001722193E-002   3.1685205001722193E-002   4.0791560364640952E-003   8.9895513370694541E-003   1.2446627362616319E-002   1.2446627362616319E-002   4.9410716485736531E-003   4.9410716485736531E-003   4.8876721414870972E-003   4.8876721414870972E-003   4.8250309814535427E-003   4.8250309814535427E-003   1.7219101678787227E-003   1.7219101678787227E-003   1.6740967184955553E-003   1.6740967184955553E-003   1.7201926450221372E-003   1.7201926450221372E-003   1.1856667673249958E-003   1.1856667673249958E-003   1.1689364231007042E-003   1.1689364231007042E-003   5.6808112536342690E-004   5.6808112536342690E-004
  0.27633421631347632       0.27746839875596035       0.27633421631347632        5.6995743467630144E-002   5.6995743467630144E-002   5.6734246043876752E-002   5.6734246043876752E-002   4.6602709307595136E-002   4.1383903600795760E-002   3.1641851719420792E-002   3.1641851719420792E-002   3.1595770998358697E-002   3.1595770998358697E-002   4.0700270044048319E-003   8.9689910430598412E-003   1.2411118428763884E-002   1.2411118428763884E-002   4.9269454047033995E-003   4.9269454047033995E-003   4.8736698527937277E-003   4.8736698527937277E-003   4.8111676707460003E-003   4.8111676707460003E-003   1.7170564838885443E-003   1.7170564838885443E-003   1.6693562560433171E-003   1.6693562560433171E-003   1.7146429194633585E-003   1.7146429194633585E-003   1.1819746719989384E-003   1.1819746719989384E-003   1.1652899412292685E-003   1.1652899412292685E-003   5.6620660736071682E-004   5.6620660736071682E-004
  0.27573687296222565       0.27686935292070658       0.27573687296222565        5.6877804142830619E-002   5.6877804142830619E-002   5.6616516893609116E-002   5.6616516893609116E-002   4.6499655353624270E-002   4.1290637834601907E-002   3.1552480953651416E-002   3.1552480953651416E-002   3.1506480235510587E-002   3.1506480235510587E-002   4.0609069312906067E-003   8.9484513246610928E-003   1.2375665409597600E-002   1.2375665409597600E-002   4.9128415823251727E-003   4.9128415823251727E-003   4.8596898623524658E-003   4.8596898623524658E-003   4.7973265383533950E-003   4.7973265383533950E-003   1.7122101301362464E-003   1.7122101301362464E-003   1.6646230120344527E-003   1.6646230120344527E-003   1.7091037557823295E-003   1.7091037557823295E-003   1.1782891447932574E-003   1.1782891447932574E-003   1.1616499661796116E-003   1.1616499661796116E-003   5.6433574408876175E-004   5.6433574408876175E-004
  0.27514024763812289       0.27627102747271237       0.27514024763812289        5.6759982768009087E-002   5.6759982768009087E-002   5.6498905859732419E-002   5.6498905859732419E-002   4.6396718031690279E-002   4.1197469997069629E-002   3.1463253679550759E-002   3.1463253679550759E-002   3.1417332935448773E-002   3.1417332935448773E-002   4.0517958473611192E-003   8.9279322514284401E-003   1.2340268400126598E-002   1.2340268400126598E-002   4.8987602185982257E-003   4.8987602185982257E-003   4.8457322068862245E-003   4.8457322068862245E-003   4.7835076204884603E-003   4.7835076204884603E-003   1.7073711205219941E-003   1.7073711205219941E-003   1.6598969999508150E-003   1.6598969999508150E-003   1.7035751656293398E-003   1.7035751656293398E-003   1.1746101946617142E-003   1.1746101946617142E-003   1.1580165067521797E-003   1.1580165067521797E-003   5.6246853944009372E-004   5.6246853944009372E-004
  0.27454433870400624       0.27567342076850010       0.27454433870400624        5.6642279041675146E-002   5.6642279041675139E-002   5.6381412641478175E-002   5.6381412641478175E-002   4.6293897070545625E-002   4.1104399869255570E-002   3.1374169623686214E-002   3.1374169623686214E-002   3.1328328824891283E-002   3.1328328824891283E-002   4.0426937322428306E-003   8.9074337789300812E-003   1.2304927298598535E-002   1.2304927298598535E-002   4.8847012724069000E-003   4.8847012724069000E-003   4.8317968455302267E-003   4.8317968455302267E-003   4.7697108765468350E-003   4.7697108765468350E-003   1.7025394420491394E-003   1.7025394420491394E-003   1.6551782070051543E-003   1.6551782070051543E-003   1.6980571299118369E-003   1.6980571299118369E-003   1.1709378101029614E-003   1.1709378101029614E-003   1.1543895515451123E-003   1.1543895515451123E-003   5.6060498692345976E-004   5.6060498692345976E-004
  0.27394914659838654       0.27507653324617676       0.27394914659838654        5.6524693072261531E-002   5.6524693072261531E-002   5.6264037347270014E-002   5.6264037347270014E-002   4.6191192557083698E-002   4.1011427556394857E-002   3.1285228823072220E-002   3.1285228823072220E-002   3.1239467940724869E-002   3.1239467940724869E-002   4.0336005972664403E-003   8.8869559341364125E-003   1.2269642126416073E-002   1.2269642126416073E-002   4.8706647516282607E-003   4.8706647516282607E-003   4.8178837859819430E-003   4.8178837859819430E-003   4.7559363140036075E-003   4.7559363140036075E-003   1.6977150985573587E-003   1.6977150985573587E-003   1.6504666368533242E-003   1.6504666368533242E-003   1.6925496487710130E-003   1.6925496487710130E-003   1.1672719924146365E-003   1.1672719924146365E-003   1.1507691017972610E-003   1.1507691017972610E-003   5.5874508654318216E-004   5.5874508654318216E-004
  0.27335467134677749       0.27448036492967448       0.27335467134677749        5.6407224886729140E-002   5.6407224886729140E-002   5.6146780004205137E-002   5.6146780004205137E-002   4.6088604506981407E-002   4.0918553099314865E-002   3.1196431252880220E-002   3.1196431252880220E-002   3.1150750258048407E-002   3.1150750258048407E-002   4.0245164474678212E-003   8.8664987298411949E-003   1.2234412880449673E-002   1.2234412880449673E-002   4.8566506543797992E-003   4.8566506543797992E-003   4.8039930262647355E-003   4.8039930262647355E-003   4.7421839307555357E-003   4.7421839307555357E-003   1.6928980905336678E-003   1.6928980905336678E-003   1.6457622898765872E-003   1.6457622898765872E-003   1.6870527185097266E-003   1.6870527185097266E-003   1.1636127403415243E-003   1.1636127403415243E-003   1.1471551562261257E-003   1.1471551562261257E-003   5.5688883700662922E-004   5.5688883700662922E-004
  0.27276091338680336       0.27388491625620137       0.27276091338680336        5.6289874593574867E-002   5.6289874593574867E-002   5.6029640720769852E-002   5.6029640720769852E-002   4.5986133007077393E-002   4.0825776603321234E-002   3.1107776949735409E-002   3.1107776949735409E-002   3.1062175813358853E-002   3.1062175813358853E-002   4.0154412941937256E-003   8.8460621930497429E-003   1.2199239581952617E-002   1.2199239581952617E-002   4.8426589884779650E-003   4.8426589884779650E-003   4.7901245740152440E-003   4.7901245740152440E-003   4.7284537342164364E-003   4.7284537342164364E-003   1.6880884218003129E-003   1.6880884218003129E-003   1.6410651697131586E-003   1.6410651697131586E-003   1.6815663392273745E-003   1.6815663392273745E-003   1.1599600551573911E-003   1.1599600551573911E-003   1.1435477160467852E-003   1.1435477160467852E-003   5.5503623830254509E-004   5.5503623830254509E-004
  0.27216787192540975       0.27329018642878156       0.27216787192540975        5.6172642058135713E-002   5.6172642058135727E-002   5.5912619362728039E-002   5.5912619362728032E-002   4.5883777931853303E-002   4.0733097981498489E-002   3.1019265766455972E-002   3.1019265766455972E-002   3.0973744459511447E-002   3.0973744459511447E-002   4.0063751299917174E-003   8.8256463084332992E-003   1.2164122179254003E-002   1.2164122179254003E-002   4.8286897327303189E-003   4.8286897327303189E-003   4.7762784081164453E-003   4.7762784081164453E-003   4.7147457033328080E-003   4.7147457033328080E-003   1.6832860862085954E-003   1.6832860862085954E-003   1.6363752702634419E-003   1.6363752702634419E-003   1.6760904996430419E-003   1.6760904996430419E-003   1.1563139305603271E-003   1.1563139305603271E-003   1.1399467749924233E-003   1.1399467749924233E-003   5.5318728657630827E-004   5.5318728657630827E-004
  0.27157554699541742       0.27269617547866232       0.27157554699541742        5.6055527309005454E-002   5.6055527309005454E-002   5.5795715958807335E-002   5.5795715958807335E-002   4.5781539298343631E-002   4.0640517276028632E-002   3.0930897679179527E-002   3.0930897679179527E-002   3.0885456172569690E-002   3.0885456172569690E-002   3.9973179600397450E-003   8.8052510891065815E-003   1.2129060669608562E-002   1.2129060669608562E-002   4.8147428854067144E-003   4.8147428854067144E-003   4.7624545267421336E-003   4.7624545267421336E-003   4.7010598361495060E-003   4.7010598361495060E-003   1.6784910843003354E-003   1.6784910843003354E-003   1.6316925919617115E-003   1.6316925919617115E-003   1.6706251961048964E-003   1.6706251961048964E-003   1.1526743653279198E-003   1.1526743653279198E-003   1.1363523318127769E-003   1.1363523318127769E-003   5.5134198054902371E-004   5.5134198054902371E-004
  0.27098393822321720       0.27210288302950203       0.27098393822321720        5.5938530294474327E-002   5.5938530294474327E-002   5.5678930457577339E-002   5.5678930457577339E-002   4.5679417053461242E-002   4.0548034465635485E-002   3.0842672603378016E-002   3.0842672603378016E-002   3.0797310867986004E-002   3.0797310867986004E-002   3.9882697833106438E-003   8.7848765342119599E-003   1.2094055026200996E-002   1.2094055026200996E-002   4.8008184352022667E-003   4.8008184352022667E-003   4.7486529185755931E-003   4.7486529185755931E-003   4.6873961213153926E-003   4.6873961213153926E-003   1.6737034133261937E-003   1.6737034133261937E-003   1.6270171320280262E-003   1.6270171320280262E-003   1.6651704212047786E-003   1.6651704212047786E-003   1.1490413557370006E-003   1.1490413557370006E-003   1.1327643827877909E-003   1.1327643827877909E-003   5.4950031767301243E-004   5.4950031767301243E-004
  0.27039304646159174       0.27151030993483638       0.27039304646159174        5.5821651205454355E-002   5.5821651205454355E-002   5.5562263049790415E-002   5.5562263049790415E-002   4.5577411355856148E-002   4.0455649720844637E-002   3.0754590637330548E-002   3.0754590637330548E-002   3.0709308643854356E-002   3.0709308643854356E-002   3.9792306175462895E-003   8.7645226851555073E-003   1.2059105294750764E-002   1.2059105294750764E-002   4.7869163996644227E-003   4.7869163996644227E-003   4.7348736008976282E-003   4.7348736008976282E-003   4.6737545757907202E-003   4.6737545757907202E-003   1.6689230804584024E-003   1.6689230804584024E-003   1.6223488973712424E-003   1.6223488973712424E-003   1.6597261788304076E-003   1.6597261788304076E-003   1.1454149055891063E-003   1.1454149055891063E-003   1.1291829316287080E-003   1.1291829316287080E-003   5.4766229921373406E-004   5.4766229921373406E-004
  0.26980287052649476       0.27091845500557254       0.26980287052649476        5.5704889830060784E-002   5.5704889830060784E-002   5.5445713524131558E-002   5.5445713524131558E-002   4.5475522012601480E-002   4.0363362893814612E-002   3.0666651575611537E-002   3.0666651575611537E-002   3.0621449294838621E-002   3.0621449294838621E-002   3.9702004493425693E-003   8.7441895132104978E-003   1.2024211400472691E-002   1.2024211400472691E-002   4.7730367484068543E-003   4.7730367484068543E-003   4.7211165434781219E-003   4.7211165434781219E-003   4.6601351694994754E-003   4.6601351694994754E-003   1.6641500763879752E-003   1.6641500763879752E-003   1.6176878788052487E-003   1.6176878788052487E-003   1.6542924540911301E-003   1.6542924540911301E-003   1.1417950061787439E-003   1.1417950061787439E-003   1.1256079696948659E-003   1.1256079696948659E-003   5.4582792009629530E-004   5.4582792009629530E-004
  0.26921341086741463       0.27032731869079907       0.26921341086741463        5.5588246279574170E-002   5.5588246279574170E-002   5.5329281991866229E-002   5.5329281991866229E-002   4.5373749112796173E-002   4.0271174092167975E-002   3.0578855456279728E-002   3.0578855456279728E-002   3.0533732858866385E-002   3.0533732858866385E-002   3.9611792902934772E-003   8.7238770459399876E-003   1.1989373365192540E-002   1.1989373365192540E-002   4.7591794894723581E-003   4.7591794894723581E-003   4.7073817541766760E-003   4.7073817541766760E-003   4.6465379100743059E-003   4.6465379100743059E-003   1.6593844050206829E-003   1.6593844050206829E-003   1.6130340800486675E-003   1.6130340800486675E-003   1.6488692471418641E-003   1.6488692471418641E-003   1.1381816588229943E-003   1.1381816588229943E-003   1.1220394982437690E-003   1.1220394982437690E-003   5.4399718032483086E-004   5.4399718032483086E-004
  0.26862466752734077       0.26973690103194181       0.26862466752734077        5.5471720584960700E-002   5.5471720584960700E-002   5.5212968484090762E-002   5.5212968484090762E-002   4.5272092675406217E-002   4.0179083360059646E-002   3.0491202256714381E-002   3.0491202256714381E-002   3.0446159313240392E-002   3.0446159313240392E-002   3.9521671457871249E-003   8.7035852969328323E-003   1.1954591186660509E-002   1.1954591186660509E-002   4.7453446213267560E-003   4.7453446213267560E-003   4.6936692313601942E-003   4.6936692313601942E-003   4.6329627957496606E-003   4.6329627957496606E-003   1.6546260669704097E-003   1.6546260669704097E-003   1.6083875016051888E-003   1.6083875016051888E-003   1.6434565543801641E-003   1.6434565543801641E-003   1.1345748623375321E-003   1.1345748623375321E-003   1.1184775160624821E-003   1.1184775160624821E-003   5.4217007863432867E-004   5.4217007863432867E-004
  0.26803663974298630       0.26914720126185832       0.26803663974298630        5.5355312617640831E-002   5.5355312617640831E-002   5.5096772872646915E-002   5.5096772872646915E-002   4.5170552580204519E-002   4.0087090615582660E-002   3.0403691834257542E-002   3.0403691834257542E-002   3.0358728515335099E-002   3.0358728515335099E-002   3.9431640088774811E-003   8.6833142520071228E-003   1.1919864814993244E-002   1.1919864814993244E-002   4.7315321234893369E-003   4.7315321234893369E-003   4.6799789546164714E-003   4.6799789546164714E-003   4.6194098061689230E-003   4.6194098061689230E-003   1.6498750563349513E-003   1.6498750563349513E-003   1.6037481376153604E-003   1.6037481376153604E-003   1.6380543647883182E-003   1.6380543647883182E-003   1.1309746105971157E-003   1.1309746105971157E-003   1.1149220170585126E-003   1.1149220170585126E-003   5.4034661125626406E-004   5.4034661125626406E-004
  0.26744932796829185       0.26855821983408790       0.26744932796829185        5.5239022490029113E-002   5.5239022490029113E-002   5.4980695269931865E-002   5.4980695269931865E-002   4.5069128917175794E-002   3.9995195967307239E-002   3.0316324227413954E-002   3.0316324227413954E-002   3.0271440503522786E-002   3.0271440503522786E-002   3.9341698912624913E-003   8.6630639389598529E-003   1.1885194272196205E-002   1.1885194272196205E-002   4.7177420040734564E-003   4.7177420040734564E-003   4.6663109318742695E-003   4.6663109318742695E-003   4.6058789490320958E-003   4.6058789490320958E-003   1.6451313770476776E-003   1.6451313770476776E-003   1.5991159918240946E-003   1.5991159918240946E-003   1.6326626785298547E-003   1.6326626785298547E-003   1.1273809049283318E-003   1.1273809049283318E-003   1.1113730024985503E-003   1.1113730024985503E-003   5.3852677819586571E-004   5.3852677819586571E-004
  0.26686273185088416       0.26796995639356364       0.26686273185088416        5.5122850154988599E-002   5.5122850154988592E-002   5.4864735629082333E-002   5.4864735629082333E-002   4.4967821637105720E-002   3.9903399397736759E-002   3.0229099354643355E-002   3.0229099354643355E-002   3.0184295196239681E-002   3.0184295196239681E-002   3.9251847923055432E-003   8.6428343578162509E-003   1.1850579532638208E-002   1.1850579532638208E-002   4.7039742522446987E-003   4.7039742522446987E-003   4.6526651522820241E-003   4.6526651522820241E-003   4.5923702134468966E-003   4.5923702134468966E-003   1.6403950265254654E-003   1.6403950265254654E-003   1.5944910616127613E-003   1.5944910616127613E-003   1.6272814883524364E-003   1.6272814883524364E-003   1.1237937417164748E-003   1.1237937417164748E-003   1.1078304687693621E-003   1.1078304687693621E-003   5.3671057695463861E-004   5.3671057695463861E-004
  0.26627685144452640       0.26738241099250259       0.26627685144452640        5.5006795645860647E-002   5.5006795645860647E-002   5.4748893983566742E-002   5.4748893983566742E-002   4.4866630760948448E-002   3.9811700952991941E-002   3.0142017194784269E-002   3.0142017194784269E-002   3.0097292572245572E-002   3.0097292572245572E-002   3.9162087175997184E-003   8.6226255226281249E-003   1.1816020594648549E-002   1.1816020594648549E-002   4.6902288666987287E-003   4.6902288666987287E-003   4.6390416144336741E-003   4.6390416144336741E-003   4.5788835978714821E-003   4.5788835978714821E-003   1.6356660054642014E-003   1.6356660054642014E-003   1.5898733475644814E-003   1.5898733475644814E-003   1.6219107907251575E-003   1.6219107907251575E-003   1.1202131198280872E-003   1.1202131198280872E-003   1.1042944147080533E-003   1.1042944147080533E-003   5.3489800628964568E-004   5.3489800628964568E-004
  0.26569168600319970       0.26679558288106742       0.26569168600319970        5.4890858837599220E-002   5.4890858837599220E-002   5.4633170208757194E-002   5.4633170208757194E-002   4.4765556171548593E-002   3.9720100554073899E-002   3.0055077607799366E-002   3.0055077607799366E-002   3.0010432491532867E-002   3.0010432491532867E-002   3.9072416604931199E-003   8.6024374198795488E-003   1.1781517409379202E-002   1.1781517409379202E-002   4.6765058273670742E-003   4.6765058273670742E-003   4.6254402983252514E-003   4.6254402983252514E-003   4.5654190823528427E-003   4.5654190823528427E-003   1.6309443081044678E-003   1.6309443081044678E-003   1.5852628439589002E-003   1.5852628439589002E-003   1.6165505747825449E-003   1.6165505747825449E-003   1.1166390332401459E-003   1.1166390332401459E-003   1.1007648343229965E-003   1.1007648343229965E-003   5.3308906248215513E-004   5.3308906248215513E-004
  0.26510723638795680       0.26620947292105224       0.26510723638795680        5.4775039923616584E-002   5.4775039923616584E-002   5.4517564497899310E-002   5.4517564497899310E-002   4.4664598029367397E-002   3.9628598373617471E-002   2.9968280692391505E-002   2.9968280692391505E-002   2.9923715052615658E-002   2.9923715052615658E-002   3.8982836389701266E-003   8.5822700915202440E-003   1.1747070022729296E-002   1.1747070022729296E-002   4.6628051518652095E-003   4.6628051518652095E-003   4.6118612213022934E-003   4.6118612213022934E-003   4.5519766839115993E-003   4.5519766839115993E-003   1.6262299416534166E-003   1.6262299416534166E-003   1.5806595577367371E-003   1.5806595577367371E-003   1.6112008443743184E-003   1.6112008443743184E-003   1.1130714857420974E-003   1.1130714857420974E-003   1.0972417313128006E-003   1.0972417313128006E-003   5.3128374677895640E-004   5.3128374677895640E-004
  0.26452350185883300       0.26562408036868274       0.26452350185883300        5.4659338780176828E-002   5.4659338780176828E-002   5.4402076727673727E-002   5.4402076727673727E-002   4.4563756218356149E-002   3.9537194333705811E-002   2.9881626309368713E-002   2.9881626309368713E-002   2.9837140116330534E-002   2.9837140116330534E-002   3.8893346464908408E-003   8.5621235242873250E-003   1.1712678386185752E-002   1.1712678386185752E-002   4.6491268202577402E-003   4.6491268202577402E-003   4.5983043634923804E-003   4.5983043634923804E-003   4.5385563827244745E-003   4.5385563827244745E-003   1.6215229003987016E-003   1.6215229003987016E-003   1.5760634832233020E-003   1.5760634832233020E-003   1.6058615886786263E-003   1.6058615886786263E-003   1.1095104713413680E-003   1.1095104713413680E-003   1.0937250997158246E-003   1.0937250997158246E-003   5.2948205547503696E-004   5.2948205547503696E-004
  0.26394048208191645       0.26503940488738842       0.26394048208191645        5.4543755364009412E-002   5.4543755364009412E-002   5.4286706855079650E-002   5.4286706855079650E-002   4.4463030692621669E-002   3.9445888420029024E-002   2.9795114379900792E-002   2.9795114379900792E-002   2.9750707603820672E-002   2.9750707603820672E-002   3.8803946827441387E-003   8.5419977189422971E-003   1.1678342475189228E-002   1.1678342475189228E-002   4.6354708221366418E-003   4.6354708221366418E-003   4.5847697144659038E-003   4.5847697144659038E-003   4.5251581683159840E-003   4.5251581683159840E-003   1.6168231819060927E-003   1.6168231819060927E-003   1.5714746179447832E-003   1.5714746179447832E-003   1.6005328005937313E-003   1.6005328005937313E-003   1.1059559865258123E-003   1.1059559865258123E-003   1.0902149360199542E-003   1.0902149360199542E-003   5.2768398612047817E-004   5.2768398612047817E-004
  0.26335817712523024       0.26445544654367215       0.26335817712523024        5.4428289711576802E-002   5.4428289711576802E-002   5.4171454916702437E-002   5.4171454916702444E-002   4.4362421475740203E-002   3.9354680681287897E-002   2.9708744884782434E-002   2.9708744884782434E-002   2.9664417495799202E-002   2.9664417495799202E-002   3.8714637535913073E-003   8.5218926901426770E-003   1.1644062288844523E-002   1.1644062288844523E-002   4.6218371565055327E-003   4.6218371565055327E-003   4.5712572731211008E-003   4.5712572731211008E-003   4.5117820394442306E-003   4.5117820394442306E-003   1.6121307869809256E-003   1.6121307869809256E-003   1.5668929625903827E-003   1.5668929625903827E-003   1.5952144766867575E-003   1.5952144766867575E-003   1.1024080302310950E-003   1.1024080302310950E-003   1.0867112391303242E-003   1.0867112391303242E-003   5.2588953750285178E-004   5.2588953750285178E-004
  0.26277658666161180       0.26387220500772468       0.26277658666161180        5.4312941781045398E-002   5.4312941781045398E-002   5.4056320870976567E-002   5.4056320870976567E-002   4.4261928523042518E-002   3.9263571104357763E-002   2.9622517746150098E-002   2.9622517746150098E-002   2.9578269714374748E-002   2.9578269714374748E-002   3.8625418588430810E-003   8.5018084389253748E-003   1.1609837802974894E-002   1.1609837802974894E-002   4.6082258131085038E-003   4.6082258131085038E-003   4.5577670291788250E-003   4.5577670291788250E-003   4.4984279857822216E-003   4.4984279857822216E-003   1.6074457132424136E-003   1.6074457132424136E-003   1.5623185147382005E-003   1.5623185147382005E-003   1.5899066099078476E-003   1.5899066099078476E-003   1.0988665989808001E-003   1.0988665989808001E-003   1.0832140055700361E-003   1.0832140055700361E-003   5.2409870718878428E-004   5.2409870718878428E-004
  0.26219571076416137       0.26328968035113254       0.26219571076416137        5.4197711610017608E-002   5.4197711610017608E-002   5.3941304755625794E-002   5.3941304755625794E-002   4.4161551859050394E-002   3.9172559738882819E-002   2.9536432945465423E-002   2.9536432945465423E-002   2.9492264240926307E-002   2.9492264240926307E-002   3.8536290044597463E-003   8.4817449801712613E-003   1.1575669016949827E-002   1.1575669016949827E-002   4.5946367910541510E-003   4.5946367910541510E-003   4.5442989816409426E-003   4.5442989816409426E-003   4.4850960061900763E-003   4.4850960061900763E-003   1.6027679615336170E-003   1.6027679615336170E-003   1.5577512751139267E-003   1.5577512751139267E-003   1.5846091968551150E-003   1.5846091968551150E-003   1.0953316917330313E-003   1.0953316917330313E-003   1.0797232342662731E-003   1.0797232342662731E-003   5.2231149397521080E-004   5.2231149397521080E-004
  0.26161554911238410       0.26270787225076864       0.26161554911238416        5.4082599158084485E-002   5.4082599158084485E-002   5.3826406530507534E-002   5.3826406530507534E-002   4.4061291440306218E-002   3.9081646572913430E-002   2.9450490405815464E-002   2.9450490405815464E-002   2.9406400998511859E-002   2.9406400998511859E-002   3.8447251903730214E-003   8.4617023151906043E-003   1.1541555906968785E-002   1.1541555906968785E-002   4.5810700802361264E-003   4.5810700802361264E-003   4.5308531203762190E-003   4.5308531203762190E-003   4.4717860904867849E-003   4.4717860904867849E-003   1.5980975295263483E-003   1.5980975295263483E-003   1.5531912413467442E-003   1.5531912413467442E-003   1.5793222305293499E-003   1.5793222305293499E-003   1.0918033050463353E-003   1.0918033050463353E-003   1.0762389217765830E-003   1.0762389217765830E-003   5.2052789544487690E-004   5.2052789544487690E-004
  0.26103610139031203       0.26212678038803844       0.26103610139031203        5.3967604385762598E-002   5.3967604385762598E-002   5.3711626156403881E-002   5.3711626156403881E-002   4.3961147224156762E-002   3.8990831595261170E-002   2.9364690050974574E-002   2.9364690050974574E-002   2.9320679910875991E-002   2.9320679910875991E-002   3.8358304165915218E-003   8.4416804454678120E-003   1.1507498449502686E-002   1.1507498449502686E-002   4.5675256706561862E-003   4.5675256706561862E-003   4.5174294353604715E-003   4.5174294353604715E-003   4.4584982285971750E-003   4.4584982285971750E-003   1.5934344149298335E-003   1.5934344149298335E-003   1.5486384111022891E-003   1.5486384111022891E-003   1.5740457039713648E-003   1.5740457039713648E-003   1.0882814355060940E-003   1.0882814355060940E-003   1.0727610646849896E-003   1.0727610646849896E-003   5.1874790919361857E-004   5.1874790919361857E-004
  0.26045736767973166       0.26154640484323183       0.26045736767973171        5.3852727332558963E-002   5.3852727332558963E-002   5.3596963672940666E-002   5.3596963672940666E-002   4.3861119236722618E-002   3.8900114857143418E-002   2.9279031863592667E-002   2.9279031863592667E-002   2.9235100960584265E-002   2.9235100960584265E-002   3.8269446892391420E-003   8.4216793862530222E-003   1.1473496644391923E-002   1.1473496644391923E-002   4.5540035616099149E-003   4.5540035616099149E-003   4.5040279257803238E-003   4.5040279257803238E-003   4.4452324195634737E-003   4.4452324195634737E-003   1.5887786186535916E-003   1.5887786186535916E-003   1.5440927851706576E-003   1.5440927851706576E-003   1.5687796138386105E-003   1.5687796138386105E-003   1.0847660821122808E-003   1.0847660821122808E-003   1.0692896619598881E-003   1.0692896619598881E-003   5.1697153403682634E-004   5.1697153403682634E-004
  0.25987934767121718       0.26096674530430919       0.25987934767121718        5.3737967960395337E-002   5.3737967960395337E-002   5.3482419042303574E-002   5.3482419042303574E-002   4.3761207436542528E-002   3.8809496348530786E-002   2.9193515768369233E-002   2.9193515768369233E-002   2.9149664072305171E-002   2.9149664072305171E-002   3.8180680084440796E-003   8.4016991393006998E-003   1.1439550468473581E-002   1.1439550468473581E-002   4.5405037432446000E-003   4.5405037432446000E-003   4.4906485817555073E-003   4.4906485817555073E-003   4.4319886534525017E-003   4.4319886534525017E-003   1.5841301384581241E-003   1.5841301384581241E-003   1.5395543612672636E-003   1.5395543612672636E-003   1.5635239532206036E-003   1.5635239532206036E-003   1.0812572414840233E-003   1.0812572414840233E-003   1.0658247102185460E-003   1.0658247102185460E-003   5.1519876758577426E-004   5.1519876758577426E-004
  0.25930204066817092       0.26038780107096088       0.25930204066817092        5.3623326154330846E-002   5.3623326154330846E-002   5.3367992149960623E-002   5.3367992149960623E-002   4.3661411715248379E-002   3.8718975998735458E-002   2.9108141632774195E-002   2.9108141632774195E-002   2.9064369113530674E-002   2.9064369113530674E-002   3.8092003683944820E-003   8.3817396929964615E-003   1.1405659875864988E-002   1.1405659875864988E-002   4.5270261966725801E-003   4.5270261966725801E-003   4.4772913844513930E-003   4.4772913844513930E-003   4.4187669114674434E-003   4.4187669114674434E-003   1.5794889689927337E-003   1.5794889689927337E-003   1.5350231340699584E-003   1.5350231340699584E-003   1.5582787116889224E-003   1.5582787116889224E-003   1.0777549078914961E-003   1.0777549078914961E-003   1.0623662037586518E-003   1.0623662037586518E-003   5.1342960626479914E-004   5.1342960626479914E-004
  0.25872544754495885       0.25980957301828922       0.25872544754495885        5.3508802111450510E-002   5.3508802111450510E-002   5.3253683192821179E-002   5.3253683192821179E-002   4.3561732236068969E-002   3.8628553983465527E-002   2.9022909556560273E-002   2.9022909556560273E-002   2.8979216183819902E-002   2.8979216183819902E-002   3.8003417874194595E-003   8.3618010900630303E-003   1.1371824912891518E-002   1.1371824912891518E-002   4.5135709396751812E-003   4.5135709396751812E-003   4.4639563513747182E-003   4.4639563513747182E-003   4.4055672107840282E-003   4.4055672107840282E-003   1.5748551175349020E-003   1.5748551175349020E-003   1.5304991105854625E-003   1.5304991105854625E-003   1.5530438930814075E-003   1.5530438930814075E-003   1.0742590851314788E-003   1.0742590851314788E-003   1.0589141462852439E-003   1.0589141462852439E-003   5.1166405130955112E-004   5.1166405130955112E-004
  0.25814956722057814       0.25923206006048455       0.25814956722057814        5.3394395640565237E-002   5.3394395640565237E-002   5.3139491980249372E-002   5.3139491980249372E-002   4.3462168824241865E-002   3.8538230171882473E-002   2.8937819350337842E-002   2.8937819350337842E-002   2.8894205093857709E-002   2.8894205093857709E-002   3.7914922538202140E-003   8.3418833056368834E-003   1.1338045511097425E-002   1.1338045511097425E-002   4.5001379443880022E-003   4.5001379443880022E-003   4.4506434547940043E-003   4.4506434547940043E-003   4.3923895237984413E-003   4.3923895237984413E-003   1.5702285756435330E-003   1.5702285756435330E-003   1.5259822824741998E-003   1.5259822824741998E-003   1.5478194834694999E-003   1.5478194834694999E-003   1.0707697651378984E-003   1.0707697651378984E-003   1.0554685297889303E-003   1.0554685297889303E-003   5.0990209796288413E-004   5.0990209796288413E-004
  0.25757439979250535       0.25865526229354890       0.25757439979250529        5.3280106784582400E-002   5.3280106784582407E-002   5.3025418555267004E-002   5.3025418555266997E-002   4.3362721508758230E-002   3.8448004618009103E-002   2.8852870998943438E-002   2.8852870998943438E-002   2.8809335828393279E-002   2.8809335828393279E-002   3.7826517740110269E-003   8.3219863556237700E-003   1.1304321671188786E-002   1.1304321671188786E-002   4.4867272104505748E-003   4.4867272104505748E-003   4.4373526942358939E-003   4.4373526942358939E-003   4.3792338498882229E-003   4.3792338498882229E-003   1.5656093443497474E-003   1.5656093443497474E-003   1.5214726506442332E-003   1.5214726506442332E-003   1.5426054796232938E-003   1.5426054796232938E-003   1.0672869469893159E-003   1.0672869469893159E-003   1.0520293533155013E-003   1.0520293533155013E-003   5.0814374507561196E-004   5.0814374507561196E-004
  0.25699994458255943       0.25807917903562938       0.25699994458255943        5.3165935432332036E-002   5.3165935432332036E-002   5.2911462807109635E-002   5.2911462807109635E-002   4.3263390184526795E-002   3.8357877254257669E-002   2.8768064372639377E-002   2.8768064372639377E-002   2.8724608257708100E-002   2.8724608257708100E-002   3.7738203424934856E-003   8.3021102291185363E-003   1.1270653348385846E-002   1.1270653348385846E-002   4.4733387194144190E-003   4.4733387194144190E-003   4.4240840513006694E-003   4.4240840513006694E-003   4.3661001706865590E-003   4.3661001706865590E-003   1.5609974184548864E-003   1.5609974184548864E-003   1.5169702099215351E-003   1.5169702099215351E-003   1.5374018712766648E-003   1.5374018712766648E-003   1.0638106250648244E-003   1.0638106250648244E-003   1.0485966112701224E-003   1.0485966112701224E-003   5.0638898912519102E-004   5.0638898912519102E-004
  0.25642620169531088       0.25750381038983738       0.25642620169531088        5.3051881628231393E-002   5.3051881628231393E-002   5.2797624780307244E-002   5.2797624780307244E-002   4.3164174881825119E-002   3.8267848135894983E-002   2.8683399457278810E-002   2.8683399457278810E-002   2.8640022367566690E-002   2.8640022367566690E-002   3.7649979658097000E-003   8.2822549423157109E-003   1.1237040543796770E-002   1.1237040543796770E-002   4.4599724710789584E-003   4.4599724710789584E-003   4.4108375256731247E-003   4.4108375256731247E-003   4.3529884857271117E-003   4.3529884857271117E-003   1.5563927990461864E-003   1.5563927990461864E-003   1.5124749612686894E-003   1.5124749612686894E-003   1.5322086552543852E-003   1.5322086552543852E-003   1.0603407984805997E-003   1.0603407984805997E-003   1.0451703027356430E-003   1.0451703027356430E-003   5.0463782897989737E-004   5.0463782897989737E-004
  0.25585317123641915       0.25692915646037379       0.25585317123641915        5.2937945417015270E-002   5.2937945417015270E-002   5.2683904519706483E-002   5.2683904519706483E-002   4.3065075631164462E-002   3.8177917318453332E-002   2.8598876238784744E-002   2.8598876238784744E-002   2.8555578143803009E-002   2.8555578143803009E-002   3.7561846505319296E-003   8.2624205114772489E-003   1.1203483258558272E-002   1.1203483258558272E-002   4.4466284652546388E-003   4.4466284652546388E-003   4.3976131170486588E-003   4.3976131170486588E-003   4.3398987945536148E-003   4.3398987945536148E-003   1.5517954872159355E-003   1.5517954872159355E-003   1.5079869056529509E-003   1.5079869056529509E-003   1.5270258283781352E-003   1.5270258283781352E-003   1.0568774663522161E-003   1.0568774663522161E-003   1.0417504267942444E-003   1.0417504267942444E-003   5.0289026350628068E-004   5.0289026350628068E-004
  0.25528085254067301       0.25635521657838134       0.25528085254067301        5.2824126690197142E-002   5.2824126690197142E-002   5.2570301917223651E-002   5.2570301917223651E-002   4.2966092329772915E-002   3.8088084736551911E-002   2.8514494589357123E-002   2.8514494589357123E-002   2.8471275458634017E-002   2.8471275458634017E-002   3.7473803913858597E-003   8.2426069262048016E-003   1.1169981448656130E-002   1.1169981448656130E-002   4.4333066837976909E-003   4.4333066837976909E-003   4.3844108073292235E-003   4.3844108073292235E-003   4.3268310790973838E-003   4.3268310790973838E-003   1.5472054778713242E-003   1.5472054778713242E-003   1.5035060380033370E-003   1.5035060380033370E-003   1.5218533804922962E-003   1.5218533804922962E-003   1.0534206231333587E-003   1.0534206231333587E-003   1.0383369779246767E-003   1.0383369779246767E-003   5.0114628921776264E-004   5.0114628921776264E-004
  0.25470924533553069       0.25578199046878008       0.25470924533553069        5.2710425417378359E-002   5.2710425417378359E-002   5.2456816942716124E-002   5.2456816942716124E-002   4.2867224942805635E-002   3.7998350386480112E-002   2.8430254439158285E-002   2.8430254439158285E-002   2.8387114242184940E-002   2.8387114242184940E-002   3.7385851891430159E-003   8.2228141897074756E-003   1.1136535093086304E-002   1.1136535093086304E-002   4.4200071177145717E-003   4.4200071177145717E-003   4.3712305874849377E-003   4.3712305874849377E-003   4.3137853302654718E-003   4.3137853302654718E-003   1.5426227690719667E-003   1.5426227690719667E-003   1.4990323563263256E-003   1.4990323563263256E-003   1.5166913049942062E-003   1.5166913049942062E-003   1.0499702656517529E-003   1.0499702656517529E-003   1.0349299529499275E-003   1.0349299529499275E-003   4.9940590382541693E-004   4.9940590382541693E-004
  0.25413834935270202       0.25520947786075299       0.25413834935270208        5.2596841569043720E-002   5.2596841569043720E-002   5.2343449566923793E-002   5.2343449566923793E-002   4.2768473436179753E-002   3.7908714265254197E-002   2.8346155718981747E-002   2.8346155718981747E-002   2.8303094425211471E-002   2.8303094425211471E-002   3.7297990446488309E-003   8.2030423053614382E-003   1.1103144171094207E-002   1.1103144171094207E-002   4.4067297581110122E-003   4.4067297581110122E-003   4.3580724485841899E-003   4.3580724485841899E-003   4.3007615390620382E-003   4.3007615390620382E-003   1.5380473589120046E-003   1.5380473589120046E-003   1.4945658586619987E-003   1.4945658586619987E-003   1.5115395953169263E-003   1.5115395953169263E-003   1.0465263907592918E-003   1.0465263907592918E-003   1.0315293487168297E-003   1.0315293487168297E-003   4.9766910505191569E-004   4.9766910505191569E-004
  0.25356816432812629       0.25463767848771818       0.25356816432812629        5.2483375116558512E-002   5.2483375116558512E-002   5.2230199761466041E-002   5.2230199761466041E-002   4.2669837776570886E-002   3.7819176370614251E-002   2.8262198360247830E-002   2.8262198360247830E-002   2.8219215939095394E-002   2.8219215939095394E-002   3.7210219588224148E-003   8.1832912767095013E-003   1.1069808662172928E-002   1.1069808662172928E-002   4.3934745961913164E-003   4.3934745961913164E-003   4.3449363817929451E-003   4.3449363817929451E-003   4.2877596965876525E-003   4.2877596965876525E-003   1.5334792455198821E-003   1.5334792455198821E-003   1.4901065430838220E-003   1.4901065430838220E-003   1.5063982449288838E-003   1.5063982449288838E-003   1.0430889953318232E-003   1.0430889953318232E-003   1.0281351620958325E-003   1.0281351620958325E-003   4.9593589063140530E-004   4.9593589063140530E-004
  0.25299869000194752       0.25406659208731031       0.25299869000194752        5.2370026032164292E-002   5.2370026032164292E-002   5.2117067498837821E-002   5.2117067498837821E-002   4.2571317931409537E-002   3.7729736701021380E-002   2.8178382294998500E-002   2.8178382294998500E-002   2.8135478715839428E-002   2.8135478715839428E-002   3.7122539326562964E-003   8.1635611074603147E-003   1.1036528546061171E-002   1.1036528546061171E-002   4.3802416232575437E-003   4.3802416232575437E-003   4.3318223783739163E-003   4.3318223783739163E-003   4.2747797940384672E-003   4.2747797940384672E-003   1.5289184270580881E-003   1.5289184270580881E-003   1.4856544076983838E-003   1.4856544076983838E-003   1.5012672473334759E-003   1.5012672473334759E-003   1.0396580762689026E-003   1.0396580762689026E-003   1.0247473899807761E-003   1.0247473899807761E-003   4.9420625830936984E-004   4.9420625830936984E-004
  0.25242992611849019       0.25349621840135017       0.25242992611849019        5.2256794288975526E-002   5.2256794288975526E-002   5.2004052752405855E-002   5.2004052752405855E-002   4.2472913868876895E-002   3.7640395255654394E-002   2.8094707455892428E-002   2.8094707455892428E-002   2.8051882688062323E-002   2.8051882688062323E-002   3.7034949672161222E-003   8.1438518014878888E-003   1.1003303802741435E-002   1.1003303802741435E-002   4.3670308307087518E-003   4.3670308307087518E-003   4.3187304296858275E-003   4.3187304296858275E-003   4.2618218227054947E-003   4.2618218227054947E-003   1.5243649017228956E-003   1.5243649017228956E-003   1.4812094506451491E-003   1.4812094506451491E-003   1.4961465960687142E-003   1.4961465960687142E-003   1.0362336304935744E-003   1.0362336304935744E-003   1.0213660292886552E-003   1.0213660292886552E-003   4.9248020584250667E-004   4.9248020584250667E-004
  0.25186187280739086       0.25292655755805910       0.25186187280739086        5.2143679936881758E-002   5.2143679936881758E-002   5.1891155572165282E-002   5.1891155572165282E-002   4.2374625623853725E-002   3.7551152094292148E-002   2.8011173832237841E-002   2.8011173832237841E-002   2.7968427844978758E-002   2.7968427844978758E-002   3.6947450695120868E-003   8.1241633760427579E-003   1.0970134434689529E-002   1.0970134434689529E-002   4.3538422188876954E-003   4.3538422188876954E-003   4.3056605359504249E-003   4.3056605359504249E-003   4.2488857826517949E-003   4.2488857826517949E-003   1.5198186707940287E-003   1.5198186707940287E-003   1.4767716730733395E-003   1.4767716730733395E-003   1.4910362881344595E-003   1.4910362881344595E-003   1.0328156572447943E-003   1.0328156572447943E-003   1.0179910792231979E-003   1.0179910792231979E-003   4.9075773215386648E-004   4.9075773215386648E-004
  0.25129452867780794       0.25235760816087377       0.25129452867780794        5.2030682723015621E-002   5.2030682723015621E-002   5.1778375705936866E-002   5.1778375705936866E-002   4.2276452968156901E-002   3.7462007037885839E-002   2.7927781189801489E-002   2.7927781189801489E-002   2.7885113952472819E-002   2.7885113952472819E-002   3.6860042231404455E-003   8.1044957956923278E-003   1.0937020355615822E-002   1.0937020355615822E-002   4.3406757528430115E-003   4.3406757528430115E-003   4.2926126624130380E-003   4.2926126624130380E-003   4.2359716393221515E-003   4.2359716393221515E-003   1.5152797233849368E-003   1.5152797233849368E-003   1.4723410642561040E-003   1.4723410642561040E-003   1.4859363068540732E-003   1.4859363068540732E-003   1.0294041466139179E-003   1.0294041466139179E-003   1.0146225299556627E-003   1.0146225299556627E-003   4.8903883155640394E-004   4.8903883155640394E-004
  0.25072789462992745       0.25178937111073879       0.25072789462992745        5.1917802850805342E-002   5.1917802850805335E-002   5.1665713356960782E-002   5.1665713356960782E-002   4.2178396070054379E-002   3.7372960267404852E-002   2.7844529631175272E-002   2.7844529631175272E-002   2.7801941112935703E-002   2.7801941112935703E-002   3.6772724469996371E-003   8.0848491044383155E-003   1.0903961612976822E-002   1.0903961612976822E-002   4.3275314508024300E-003   4.3275314508024300E-003   4.2795868270190827E-003   4.2795868270190827E-003   4.2230794103213440E-003   4.2230794103213440E-003   1.5107480669414605E-003   1.5107480669414605E-003   1.4679176313614206E-003   1.4679176313614206E-003   1.4808466561499667E-003   1.4808466561499667E-003   1.0259991024710328E-003   1.0259991024710328E-003   1.0112603852625380E-003   1.0112603852625380E-003   4.8732350530543309E-004   4.8732350530543309E-004
  0.25016196928590606       0.25122184502411954       0.25016196928590606        5.1805040069963545E-002   5.1805040069963545E-002   5.1553168275635886E-002   5.1553168275635886E-002   4.2080454703641371E-002   3.7284011605916385E-002   2.7761418924179236E-002   2.7761418924179236E-002   2.7718909094302961E-002   2.7718909094302961E-002   3.6685497248968406E-003   8.0652232673259980E-003   1.0870958121293276E-002   1.0870958121293276E-002   4.3144092781375720E-003   4.3144092781375720E-003   4.2665829953339868E-003   4.2665829953339868E-003   4.2102090614110207E-003   4.2102090614110207E-003   1.5062236906877803E-003   1.5062236906877803E-003   1.4635013637705307E-003   1.4635013637705307E-003   1.4757673194711702E-003   1.4757673194711702E-003   1.0226005149905533E-003   1.0226005149905533E-003   1.0079046353971112E-003   1.0079046353971112E-003   4.8561174775569330E-004   4.8561174775569330E-004
  0.24959675279336677       0.25065503004726036       0.24959675279336677        5.1692394434105837E-002   5.1692394434105837E-002   5.1440740515679560E-002   5.1440740515679560E-002   4.1982628907017240E-002   3.7195161116261991E-002   2.7678449060803995E-002   2.7678449060803995E-002   2.7636017888468759E-002   2.7636017888468759E-002   3.6598360641532405E-003   8.0456183023089739E-003   1.0838009884100845E-002   1.0838009884100845E-002   4.3013092356130652E-003   4.3013092356130652E-003   4.2536011679971432E-003   4.2536011679971432E-003   4.1973605930669755E-003   4.1973605930669755E-003   1.5017065960501847E-003   1.5017065960501847E-003   1.4590922627753383E-003   1.4590922627753383E-003   1.4706982939703449E-003   1.4706982939703449E-003   1.0192083835146362E-003   1.0192083835146362E-003   1.0045552796649076E-003   1.0045552796649076E-003   4.8390355787998097E-004   4.8390355787998097E-004
  0.24903224530077134       0.25008892632724450       0.24903224530077134        5.1579865997126433E-002   5.1579865997126433E-002   5.1328430131086872E-002   5.1328430131086872E-002   4.1884918718475599E-002   3.7106408861516060E-002   2.7595620033059608E-002   2.7595620033059608E-002   2.7553267487346250E-002   2.7553267487346250E-002   3.6511314721173150E-003   8.0260342274015919E-003   1.0805116904943679E-002   1.0805116904943679E-002   4.2882313239965197E-003   4.2882313239965197E-003   4.2406413456505592E-003   4.2406413456505592E-003   4.1845340057671335E-003   4.1845340057671335E-003   1.4971967844573555E-003   1.4971967844573555E-003   1.4546903296697989E-003   1.4546903296697989E-003   1.4656395767932383E-003   1.4656395767932383E-003   1.0158227073824245E-003   1.0158227073824245E-003   1.0012123173683875E-003   1.0012123173683875E-003   4.8219893464802638E-004   4.8219893464802638E-004
  0.24846844545196789       0.24952353250228140       0.24846844545196789        5.1467454513005877E-002   5.1467454513005877E-002   5.1216236876521722E-002   5.1216236876521722E-002   4.1787323915898303E-002   3.7017754668244779E-002   2.7512931612229796E-002   2.7512931612229796E-002   2.7470657662331789E-002   2.7470657662331789E-002   3.6424359329436228E-003   8.0064710084364731E-003   1.0772279099709306E-002   1.0772279099709306E-002   4.2751755092044104E-003   4.2751755092044104E-003   4.2277034943997756E-003   4.2277034943997756E-003   4.1717292658079328E-003   4.1717292658079328E-003   1.4926942453198345E-003   1.4926942453198345E-003   1.4502955540171710E-003   1.4502955540171710E-003   1.4605911516035754E-003   1.4605911516035754E-003   1.0124434769097359E-003   1.0124434769097359E-003   9.9787573890051809E-004   9.9787573890051809E-004   4.8049787248620186E-004   4.8049787248620186E-004
  0.24790535378216805       0.24895884910729008       0.24790535378216805        5.1355160112804193E-002   5.1355160112804193E-002   5.1104160882997185E-002   5.1104160882997185E-002   4.1689844604574727E-002   3.6929198660446846E-002   2.7430383847093884E-002   2.7430383847093884E-002   2.7388188462053695E-002   2.7388188462053695E-002   3.6337494599613190E-003   7.9869286768853073E-003   1.0739496494483304E-002   1.0739496494483304E-002   4.2621418009668481E-003   4.2621418009668481E-003   4.2147876237681493E-003   4.2147876237681493E-003   4.1589463824570289E-003   4.1589463824570289E-003   1.4881989831574869E-003   1.4881989831574869E-003   1.4459079401284590E-003   1.4459079401284590E-003   1.4555530190086647E-003   1.4555530190086647E-003   1.0090706937529198E-003   1.0090706937529198E-003   9.9454554585167950E-004   9.9454554585167950E-004   4.7880037152979178E-004   4.7880037152979178E-004
  0.24734296932510233       0.24839487517145867       0.24734296932510233        5.1242982628230641E-002   5.1242982628230641E-002   5.0992201982758036E-002   5.0992201982758036E-002   4.1592480629906968E-002   3.6840740726072047E-002   2.7347976566259768E-002   2.7347976566259768E-002   2.7305859715178158E-002   2.7305859715178158E-002   3.6250720433492522E-003   7.9674072121374631E-003   1.0706769027913302E-002   1.0706769027913302E-002   4.2491301742501692E-003   4.2491301742501692E-003   4.2018937088293372E-003   4.2018937088293372E-003   4.1461853308867348E-003   4.1461853308867348E-003   1.4837109905012670E-003   1.4837109905012670E-003   1.4415274806126471E-003   1.4415274806126471E-003   1.4505251661720644E-003   1.4505251661720644E-003   1.0057043505694719E-003   1.0057043505694719E-003   9.9122173092697522E-004   9.9122173092697522E-004   4.7710642738385165E-004   4.7710642738385165E-004
  0.24678129224671916       0.24783161085939132       0.24678129224671916        5.1130922116829285E-002   5.1130922116829285E-002   5.0880360233445353E-002   5.0880360233445353E-002   4.1495232033329152E-002   3.6752380931194747E-002   2.7265709764317348E-002   2.7265709764317348E-002   2.7223671416195246E-002   2.7223671416195246E-002   3.6164036907614123E-003   7.9479066328976070E-003   1.0674096704562985E-002   1.0674096704562985E-002   4.2361406302277088E-003   4.2361406302277088E-003   4.1890217506269133E-003   4.1890217506269133E-003   4.1334461119717060E-003   4.1334461119717060E-003   1.4792302689211529E-003   1.4792302689211529E-003   1.4371541769011742E-003   1.4371541769011742E-003   1.4455075903844477E-003   1.4455075903844477E-003   1.0023444467968416E-003   1.0023444467968416E-003   9.8790429352581862E-004   9.8790429352581862E-004   4.7541603906510590E-004   4.7541603906510590E-004
  0.24622032159415949       0.24726905521372017       0.24622032159415949        5.1018978412973662E-002   5.1018978412973662E-002   5.0768635469966121E-002   5.0768635469966121E-002   4.1398098662595216E-002   3.6664119165949936E-002   2.7183583271989796E-002   2.7183583271989796E-002   2.7141623395884523E-002   2.7141623395884523E-002   3.6077443925944829E-003   7.9284269190485583E-003   1.0641479463915072E-002   1.0641479463915072E-002   4.2231731441986029E-003   4.2231731441986029E-003   4.1761717245643523E-003   4.1761717245643523E-003   4.1207287012107238E-003   4.1207287012107238E-003   1.4747568110622380E-003   1.4747568110622380E-003   1.4327880217144405E-003   1.4327880217144405E-003   1.4405002789386946E-003   1.4405002789386946E-003   9.9899097517805739E-004   9.9899097517805739E-004   9.8459322643777410E-004   9.8459322643777410E-004   4.7372920222161596E-004   4.7372920222161596E-004
  0.24566005716957254       0.24670720803421475       0.24566005716957254        5.0907151501673971E-002   5.0907151501673971E-002   5.0657027677571395E-002   5.0657027677571395E-002   4.1301080496198884E-002   3.6575955439289216E-002   2.7101597030643958E-002   2.7101597030643958E-002   2.7059715595563714E-002   2.7059715595563714E-002   3.5990941509034258E-003   7.9089680767014687E-003   1.0608917289392261E-002   1.0608917289392261E-002   4.2102277089315727E-003   4.2102277089315727E-003   4.1633436233565633E-003   4.1633436233565633E-003   4.1080330912354607E-003   4.1080330912354607E-003   1.4702906155955430E-003   1.4702906155955430E-003   1.4284290136542884E-003   1.4284290136542884E-003   1.4355032258754432E-003   1.4355032258754432E-003   9.9564393297428143E-004   9.9564393297428143E-004   9.8128852691344590E-004   9.8128852691344590E-004   4.7204591477439624E-004   4.7204591477439624E-004
  0.24510049915055540       0.24614606949714937       0.24510049915055540        5.0795441442956037E-002   5.0795441442956037E-002   5.0545536916381098E-002   5.0545536916381098E-002   4.1204177577687746E-002   3.6487889819328580E-002   2.7019751036537074E-002   2.7019751036537074E-002   2.6977948011388135E-002   2.6977948011388135E-002   3.5904529735518273E-003   7.8895301250340635E-003   1.0576410186217546E-002   1.0576410186217546E-002   4.1973043258621244E-003   4.1973043258621244E-003   4.1505374483064416E-003   4.1505374483064416E-003   4.0953592831765489E-003   4.0953592831765489E-003   1.4658316841829975E-003   1.4658316841829975E-003   1.4240771542414945E-003   1.4240771542414945E-003   1.4305164285751619E-003   1.4305164285751619E-003   9.9230331968468708E-004   9.9230331968468708E-004   9.7799019441306896E-004   9.7799019441306896E-004   4.7036617576889862E-004   4.7036617576889862E-004
  0.24454164623216149       0.24558563829206473       0.24454164623216149        5.0683848000893830E-002   5.0683848000893830E-002   5.0434162951145445E-002   5.0434162951145445E-002   4.1107389693890127E-002   3.6399922140908987E-002   2.6938045069110211E-002   2.6938045069110211E-002   2.6896320422904605E-002   2.6896320422904605E-002   3.5818208455162684E-003   7.8701130317419266E-003   1.0543958073498453E-002   1.0543958073498453E-002   4.1844029621902938E-003   4.1844029621902938E-003   4.1377531667918547E-003   4.1377531667918547E-003   4.0827072445901525E-003   4.0827072445901525E-003   1.4613800066744060E-003   1.4613800066744060E-003   1.4197324334682879E-003   1.4197324334682879E-003   1.4255398712060914E-003   1.4255398712060914E-003   9.8896912595767541E-004   9.8896912595767541E-004   9.7469821965811751E-004   9.7469821965811751E-004   4.6868997979981170E-004   4.6868997979981170E-004
  0.24398349860279284       0.24502591460606327       0.24398349860279284        5.0572371237716567E-002   5.0572371237716567E-002   5.0322905844185674E-002   5.0322905844185674E-002   4.1010716890272317E-002   3.6312052473955095E-002   2.6856479126267048E-002   2.6856479126267048E-002   2.6814832827913197E-002   2.6814832827913197E-002   3.5731977748426967E-003   7.8507168164152676E-003   1.0511560957108397E-002   1.0511560957108397E-002   4.1715236196106049E-003   4.1715236196106049E-003   4.1249907803722384E-003   4.1249907803722384E-003   4.0700769768605913E-003   4.0700769768605913E-003   1.4569355848212306E-003   1.4569355848212306E-003   1.4153948529426975E-003   1.4153948529426975E-003   1.4205735512452706E-003   1.4205735512452706E-003   9.8564135135708686E-004   9.8564135135708686E-004   9.7141260217265273E-004   9.7141260217265273E-004   4.6701732594432889E-004   4.6701732594432889E-004
  0.24342605534380238       0.24446689751606965       0.24342605534380238        5.0461010994595532E-002   5.0461010994595532E-002   5.0211765437201406E-002   5.0211765437201406E-002   4.0914159020588266E-002   3.6224280714176479E-002   2.6775053044124791E-002   2.6775053044124791E-002   2.6733485062582777E-002   2.6733485062582777E-002   3.5645837524835087E-003   7.8313414601957551E-003   1.0479218778659918E-002   1.0479218778659918E-002   4.1586662742709689E-003   4.1586662742709689E-003   4.1122502652922504E-003   4.1122502652922504E-003   4.0574684563192756E-003   4.0574684563192756E-003   1.4524984115597234E-003   1.4524984115597234E-003   1.4110644056693257E-003   1.4110644056693257E-003   1.4156174563153252E-003   1.4156174563153252E-003   9.8231998884409726E-004   9.8231998884409726E-004   9.6813333496167432E-004   9.6813333496167432E-004   4.6534820996018490E-004   4.6534820996018490E-004
  0.24286931665190842       0.24390858721752023       0.24286931665190842        5.0349767335520310E-002   5.0349767335520310E-002   5.0100741794272263E-002   5.0100741794272263E-002   4.0817716131808686E-002   3.6136606932944862E-002   2.6693766821789661E-002   2.6693766821789661E-002   2.6652277125914538E-002   2.6652277125914538E-002   3.5559787866327889E-003   7.8119869830080456E-003   1.0446931544501974E-002   1.0446931544501974E-002   4.1458309280550578E-003   4.1458309280550578E-003   4.0995316232984615E-003   4.0995316232984615E-003   4.0448816845353053E-003   4.0448816845353053E-003   1.4480684887075220E-003   1.4480684887075220E-003   1.4067410933205295E-003   1.4067410933205295E-003   1.4106715839590474E-003   1.4106715839590474E-003   9.7900503802754815E-004   9.7900503802754815E-004   9.6486041759360217E-004   9.6486041759360217E-004   4.6368263094572306E-004   4.6368263094572306E-004
  0.24231328162146998       0.24335098280037470       0.24231328162146998        5.0238640104265056E-002   5.0238640104265056E-002   4.9989834759698731E-002   4.9989834759698731E-002   4.0721388079976127E-002   3.6049031028105069E-002   2.6612620297410142E-002   2.6612620297410142E-002   2.6571208856106747E-002   2.6571208856106747E-002   3.5473828684564478E-003   7.7926533664772323E-003   1.0414699197049362E-002   1.0414699197049362E-002   4.1330175574304179E-003   4.1330175574304179E-003   4.0868348309522620E-003   4.0868348309522620E-003   4.0323166381535111E-003   4.0323166381535111E-003   1.4436458093107626E-003   1.4436458093107626E-003   1.4024249090081225E-003   1.4024249090081225E-003   1.4057359219218956E-003   1.4057359219218956E-003   9.7569649195014660E-004   9.7569649195014660E-004   9.6159384315393952E-004   9.6159384315393952E-004   4.6202058469941676E-004   4.6202058469941676E-004
  0.24175794972370690       0.24279408373251626       0.24175794972370690        5.0127629219878546E-002   5.0127629219878546E-002   4.9879044252908990E-002   4.9879044252908990E-002   4.0625174786426035E-002   3.5961552956877134E-002   2.6531613364270377E-002   2.6531613364270377E-002   2.6490280146440448E-002   2.6490280146440448E-002   3.5387959949492315E-003   7.7733406053410135E-003   1.0382521700614031E-002   1.0382521700614031E-002   4.1202261475700788E-003   4.1202261475700788E-003   4.0741598734414380E-003   4.0741598734414380E-003   4.0197733023558070E-003   4.0197733023558070E-003   1.4392303694194975E-003   1.4392303694194975E-003   1.3981158487756048E-003   1.3981158487756048E-003   1.4008104613057984E-003   1.4008104613057984E-003   9.7239434590332390E-004   9.7239434590332390E-004   9.5833360694842990E-004   9.5833360694842990E-004   4.6036206814987276E-004   4.6036206814987276E-004
  0.24120332116879423       0.24223789022286477       0.24120332116879423        5.0016734749171780E-002   5.0016734749171780E-002   4.9768370340801005E-002   4.9768370340801005E-002   4.0529076300551262E-002   3.5874172792951395E-002   2.6450746023447998E-002   2.6450746023447998E-002   2.6409490997885927E-002   2.6409490997885927E-002   3.5302181745416319E-003   7.7540487200579867E-003   1.0350399062324347E-002   1.0350399062324347E-002   4.1074567006677944E-003   4.1074567006677944E-003   4.0615067528194364E-003   4.0615067528194364E-003   4.0072516790144201E-003   4.0072516790144201E-003   1.4348221709595231E-003   1.4348221709595231E-003   1.3938139144005406E-003   1.3938139144005406E-003   1.3958951997634177E-003   1.3958951997634177E-003   9.6909859957066303E-004   9.6909859957066303E-004   9.5507970861919160E-004   9.5507970861919160E-004   4.5870708043099795E-004   4.5870708043099795E-004
  0.24064939470627639       0.24168240101558267       0.24064939470627639        4.9905956466942535E-002   4.9905956466942535E-002   4.9657812798841364E-002   4.9657812798841364E-002   4.0433092418693105E-002   3.5786890379959503E-002   2.6370018063078402E-002   2.6370018063078402E-002   2.6328841198677035E-002   2.6328841198677035E-002   3.5216493930826983E-003   7.7347776803011210E-003   1.0318331204720857E-002   1.0318331204720857E-002   4.0947091852920050E-003   4.0947091852920050E-003   4.0488754378205970E-003   4.0488754378205970E-003   3.9947517370286303E-003   3.9947517370286303E-003   1.4304212042488657E-003   1.4304212042488657E-003   1.3895190963324527E-003   1.3895190963324527E-003   1.3909901220020286E-003   1.3909901220020286E-003   9.6580924395581582E-004   9.6580924395581582E-004   9.5183213923860372E-004   9.5183213923860372E-004   4.5705561631751308E-004   4.5705561631751308E-004
  0.24009616982774143       0.24112761559896917       0.24009616982774143        4.9795294296307364E-002   4.9795294296307364E-002   4.9547371550522856E-002   4.9547371550522856E-002   4.0337223065767903E-002   3.5699705678458094E-002   2.6289429379634629E-002   2.6289429379634629E-002   2.6248330645280839E-002   2.6248330645280839E-002   3.5130896479004538E-003   7.7155274815628389E-003   1.0286318093375255E-002   1.0286318093375255E-002   4.0819835871176435E-003   4.0819835871176435E-003   4.0362659141300839E-003   4.0362659141300839E-003   3.9822734620725666E-003   3.9822734620725666E-003   1.4260274655100410E-003   1.4260274655100410E-003   1.3852313907831407E-003   1.3852313907831407E-003   1.3860952193170391E-003   1.3860952193170391E-003   9.6252627447855740E-004   9.6252627447855740E-004   9.4859089423913643E-004   9.4859089423913643E-004   4.5540767280226953E-004   4.5540767280226953E-004
  0.23954364675892426       0.24057353419753591       0.23954364675892426        4.9684748307283998E-002   4.9684748307283998E-002   4.9437046665946976E-002   4.9437046665946976E-002   4.0241468293945905E-002   3.5612618764770697E-002   2.6208979976530360E-002   2.6208979976530360E-002   2.6167959341001162E-002   2.6167959341001162E-002   3.5045389476919472E-003   7.6962981449042473E-003   1.0254359736339288E-002   1.0254359736339288E-002   4.0692799087060378E-003   4.0692799087060378E-003   4.0236781841652665E-003   4.0236781841652665E-003   3.9698168563782055E-003   3.9698168563782055E-003   1.4216409567963399E-003   1.4216409567963399E-003   1.3809507996543260E-003   1.3809507996543260E-003   1.3812104894956811E-003   1.3812104894956811E-003   9.5924969091312035E-004   9.5924969091312035E-004   9.4535597335234517E-004   9.4535597335234517E-004   4.5376324906319182E-004   4.5376324906319182E-004
  0.23899182500012645       0.24002015630831233       0.23899182500012645        4.9574318424831336E-002   4.9574318424831336E-002   4.9326838070446771E-002   4.9326838070446771E-002   4.0145828029718368E-002   3.5525629600967633E-002   2.6128669751500112E-002   2.6128669751500112E-002   2.6087727183565012E-002   2.6087727183565012E-002   3.4959972899400327E-003   7.6770896661672826E-003   1.0222456099683554E-002   1.0222456099683554E-002   4.0565981359305574E-003   4.0565981359305574E-003   4.0111122338076389E-003   4.0111122338076389E-003   3.9573819058135494E-003   3.9573819058135494E-003   1.4172616743996841E-003   1.4172616743996841E-003   1.3766773192252744E-003   1.3766773192252744E-003   1.3763359239025411E-003   1.3763359239025411E-003   9.5597948872659221E-004   9.5597948872659221E-004   9.4212737205733607E-004   9.4212737205733607E-004   4.5212234211542036E-004   4.5212234211542036E-004
  0.23844070297188860       0.23946748034551793       0.23844070297188860        4.9464004357758828E-002   4.9464004357758828E-002   4.9216745473641771E-002   4.9216745473641771E-002   4.0050302012433432E-002   3.5438737978914052E-002   2.6048498445310899E-002   2.6048498445310899E-002   2.6007633913884810E-002   2.6007633913884810E-002   3.4874646554151397E-003   7.6579020036141483E-003   1.0190607087118690E-002   1.0190607087118690E-002   4.0439382298771455E-003   4.0439382298771455E-003   3.9985680243778453E-003   3.9985680243778453E-003   3.9449685719420971E-003   3.9449685719420971E-003   1.4128896060511707E-003   1.4128896060511707E-003   1.3724109374214138E-003   1.3724109374214138E-003   1.3714715043794438E-003   1.3714715043794438E-003   9.5271565699584101E-004   9.5271565699584101E-004   9.3890507952436005E-004   9.3890507952436005E-004   4.5048494576844513E-004   4.5048494576844513E-004
  0.23789028127894943       0.23891550691372745       0.23789028127894943        4.9353806252028197E-002   4.9353806252028197E-002   4.9106769021428520E-002   4.9106769021428520E-002   3.9954890360032594E-002   3.5351944034864635E-002   2.5968466116602761E-002   2.5968466116602761E-002   2.5927679590436830E-002   2.5927679590436830E-002   3.4789410587072701E-003   7.6387351915611357E-003   1.0158812728630917E-002   1.0158812728630917E-002   4.0313002018266238E-003   4.0313002018266238E-003   3.9860455669328484E-003   3.9860455669328484E-003   3.9325768655449310E-003   3.9325768655449310E-003   1.4085247568157418E-003   1.4085247568157418E-003   1.3681516590831027E-003   1.3681516590831027E-003   1.3666172320581261E-003   1.3666172320581261E-003   9.4945819773928364E-004   9.4945819773928364E-004   9.3568909770053220E-004   9.3568909770053220E-004   4.4885106032473474E-004   4.4885106032473474E-004
  0.23734055872036253       0.23836423480673449       0.23734055872036253        4.9243723892168322E-002   4.9243723892168322E-002   4.8996908498998050E-002   4.8996908498998050E-002   3.9859592877495333E-002   3.5265247620428264E-002   2.5888572561419777E-002   2.5888572561419777E-002   2.5847864009357076E-002   2.5847864009357076E-002   3.4704264864565599E-003   7.6195892014743732E-003   1.0127072949884826E-002   1.0127072949884826E-002   4.0186840215926086E-003   4.0186840215926086E-003   3.9735448314413514E-003   3.9735448314413514E-003   3.9202067567435783E-003   3.9202067567435783E-003   1.4041671174374656E-003   1.4041671174374656E-003   1.3638994750759953E-003   1.3638994750759953E-003   1.3617730921371308E-003   1.3617730921371308E-003   9.4620710228432599E-004   9.4620710228432599E-004   9.3247941797803614E-004   9.3247941797803614E-004   4.4722068072323756E-004   4.4722068072323756E-004
  0.23679153518740148       0.23781366391362899       0.23679153518740148        4.9133757281377408E-002   4.9133757281377415E-002   4.8887163909772616E-002   4.8887163909772616E-002   3.9764409559148388E-002   3.5178648759486897E-002   2.5808817734691260E-002   2.5808817734691260E-002   2.5768187125511991E-002   2.5768187125511991E-002   3.4619209422232142E-003   7.6004640428695269E-003   1.0095387739662943E-002   1.0095387739662943E-002   4.0060896840780191E-003   4.0060896840780191E-003   3.9610658127319474E-003   3.9610658127319474E-003   3.9078582402598738E-003   3.9078582402598738E-003   1.3998166873253567E-003   1.3998166873253567E-003   1.3596543847211153E-003   1.3596543847211153E-003   1.3569390794518534E-003   1.3569390794518534E-003   9.4296236842474415E-004   9.4296236842474415E-004   9.2927603813309210E-004   9.2927603813309210E-004   4.4559380514623488E-004   4.4559380514623488E-004
  0.23624320985672034       0.23726379340686227       0.23624320985672034        4.9023906279743366E-002   4.9023906279743366E-002   4.8777535114354252E-002   4.8777535114354252E-002   3.9669340275451638E-002   3.5092147363262181E-002   2.5729201487572701E-002   2.5729201487572701E-002   2.5688648790095549E-002   2.5688648790095549E-002   3.4534244185047578E-003   7.5813597003884991E-003   1.0063757045518597E-002   1.0063757045518597E-002   3.9935171677980821E-003   3.9935171677980821E-003   3.9486084893955139E-003   3.9486084893955139E-003   3.8955312947476506E-003   3.8955312947476506E-003   1.3954734602277649E-003   1.3954734602277649E-003   1.3554163818158202E-003   1.3554163818158202E-003   1.3521151825459311E-003   1.3521151825459311E-003   9.3972398973108751E-004   9.3972398973108751E-004   9.2607895177250271E-004   9.2607895177250271E-004   4.4397042965812838E-004   4.4397042965812838E-004
  0.23569558191459822       0.23671462246853694       0.23569558191459822        4.8914170749228651E-002   4.8914170749228651E-002   4.8668021975218537E-002   4.8668021975218537E-002   3.9574384898537110E-002   3.5005743344512161E-002   2.5649723672774193E-002   2.5649723672774193E-002   2.5609248855855131E-002   2.5609248855855131E-002   3.4449369079504314E-003   7.5622761590173060E-003   1.0032180815619393E-002   1.0032180815619393E-002   3.9809664515128894E-003   3.9809664515128894E-003   3.9361728402657137E-003   3.9361728402657137E-003   3.8832258991012181E-003   3.8832258991012181E-003   1.3911374299766484E-003   1.3911374299766484E-003   1.3511854602391684E-003   1.3511854602391684E-003   1.3473013900608037E-003   1.3473013900608037E-003   9.3649195983817022E-004   9.3649195983817022E-004   9.2288815256656145E-004   9.2288815256656145E-004   4.4235055035613853E-004   4.4235055035613853E-004
  0.23514865127182294       0.23616615100730112       0.23514865127182294        4.8804550696970615E-002   4.8804550696970615E-002   4.8558624499723362E-002   4.8558624499723362E-002   3.9479543426180000E-002   3.4919436730350827E-002   2.5570384248236742E-002   2.5570384248236742E-002   2.5529987280665981E-002   2.5529987280665981E-002   3.4364584144446404E-003   7.5432134290052992E-003   1.0000659039938461E-002   1.0000659039938461E-002   3.9684375305995322E-003   3.9684375305995322E-003   3.9237588606408896E-003   3.9237588606408896E-003   3.8709420485071328E-003   3.8709420485071328E-003   1.3868085961445140E-003   1.3868085961445140E-003   1.3469616194716181E-003   1.3469616194716181E-003   1.3424976970116489E-003   1.3424976970116489E-003   9.3326627665967204E-004   9.3326627665967204E-004   9.1970363840985342E-004   9.1970363840985342E-004   4.4073416548200844E-004   4.4073416548200844E-004
  0.23460241712914232       0.23561837821975909       0.23460241712914232        4.8695045987823357E-002   4.8695045987823357E-002   4.8449342553233639E-002   4.8449342553233639E-002   3.9384815733056869E-002   3.4833227435907901E-002   2.5491183068932315E-002   2.5491183068932315E-002   2.5450863919535285E-002   2.5450863919535285E-002   3.4279889308734893E-003   7.5241714958748773E-003   9.9691916675375657E-003   9.9691916675375657E-003   3.9559303841743059E-003   3.9559303841743059E-003   3.9113665297076713E-003   3.9113665297076713E-003   3.8586797222090047E-003   3.8586797222090047E-003   1.3824869526857938E-003   1.3824869526857938E-003   1.3427448535117390E-003   1.3427448535117390E-003   1.3377040921770593E-003   1.3377040921770593E-003   9.3004693392147869E-004   9.3004693392147869E-004   9.1652540306259465E-004   9.1652540306259465E-004   4.3912127117852674E-004   4.3912127117852674E-004
  0.23405687905272918       0.23507130366896528       0.23405687905272921        4.8585656559872542E-002   4.8585656559872542E-002   4.8340176074198889E-002   4.8340176074198889E-002   3.9290201757228152E-002   3.4747115434019905E-002   2.5412120042933275E-002   2.5412120042933275E-002   2.5371878680518628E-002   2.5371878680518628E-002   3.4195284557938426E-003   7.5051503579003764E-003   9.9377786685730454E-003   9.9377786685730454E-003   3.9434449997383693E-003   3.9434449997383693E-003   3.8989958349606689E-003   3.8989958349606689E-003   3.8464389076713840E-003   3.8464389076713840E-003   1.3781724964515823E-003   1.3781724964515823E-003   1.3385351591845215E-003   1.3385351591845215E-003   1.3329205675511381E-003   1.3329205675511381E-003   9.2683392750808559E-004   9.2683392750808559E-004   9.1335344241607697E-004   9.1335344241607697E-004   4.3751186467018985E-004   4.3751186467018985E-004
  0.23351203626000039       0.23452492656823379       0.23351203626000039        4.8476382281264017E-002   4.8476382281264017E-002   4.8231124931273385E-002   4.8231124931273385E-002   3.9195701376285356E-002   3.4661100642515687E-002   2.5333195027857275E-002   2.5333195027857275E-002   2.5293031421266616E-002   2.5293031421266616E-002   3.4110769823599593E-003   7.4861500012118731E-003   9.9064199931524557E-003   9.9064199931524557E-003   3.9309813568247408E-003   3.9309813568247408E-003   3.8866467559995847E-003   3.8866467559995847E-003   3.8342195845468361E-003   3.8342195845468361E-003   1.3738652215391492E-003   1.3738652215391492E-003   1.3343325306280087E-003   1.3343325306280087E-003   1.3281471120757645E-003   1.3281471120757645E-003   9.2362725125327112E-004   9.2362725125327112E-004   9.1018775033708263E-004   9.1018775033708263E-004   4.3590594215430498E-004   4.3590594215430498E-004
  0.23296788797781784       0.23397924614034574       0.23296788797781784        4.8367223021991146E-002   4.8367223021991146E-002   4.8122188994957675E-002   4.8122188994957675E-002   3.9101314469464327E-002   3.4575182980738854E-002   2.5254407882838593E-002   2.5254407882838593E-002   2.5214322000945290E-002   2.5214322000945290E-002   3.4026345038759222E-003   7.4671704122791869E-003   9.8751155919829352E-003   9.8751155919829352E-003   3.9185394352054042E-003   3.9185394352054042E-003   3.8743192726610203E-003   3.8743192726610203E-003   3.8220217327225342E-003   3.8220217327225342E-003   1.3695651221274669E-003   1.3695651221274669E-003   1.3301369620600703E-003   1.3301369620600703E-003   1.3233837147876666E-003   1.3233837147876666E-003   9.2042689905326913E-004   9.2042689905326913E-004   9.0702832075408740E-004   9.0702832075408740E-004   4.3430349985996888E-004   4.3430349985996888E-004
  0.23242443414960595       0.23343426232665965       0.23242443414960595        4.8258178795796178E-002   4.8258178795796178E-002   4.8013368279208810E-002   4.8013368279208810E-002   3.9007041040314869E-002   3.4489362481223008E-002   2.5175758570836308E-002   2.5175758570836308E-002   2.5135750382443083E-002   2.5135750382443083E-002   3.3942010247702782E-003   7.4482116025829173E-003   9.8438654570221166E-003   9.8438654570221166E-003   3.9061192310476970E-003   3.9061192310476970E-003   3.8620133810261356E-003   3.8620133810261356E-003   3.8098453481593881E-003   3.8098453481593881E-003   1.3652721980617691E-003   1.3652721980617691E-003   1.3259484532270811E-003   1.3259484532270811E-003   1.3186303710003774E-003   1.3186303710003774E-003   9.1723286902106944E-004   9.1723286902106944E-004   9.0387515175841242E-004   9.0387515175841242E-004   4.3270453612752303E-004   4.3270453612752303E-004
  0.23188167366355017       0.23288997401032047       0.23188167366355017        4.8149249404698911E-002   4.8149249404698911E-002   4.7904662586696900E-002   4.7904662586696900E-002   3.8912880909356518E-002   3.4403639009915964E-002   2.5097246902153800E-002   2.5097246902153800E-002   2.5057316376143564E-002   2.5057316376143564E-002   3.3857765331037305E-003   7.4292735468097356E-003   9.8126695195703776E-003   9.8126695195703776E-003   3.8937207164113359E-003   3.8937207164113359E-003   3.8497290532903189E-003   3.8497290532903189E-003   3.7976904031838564E-003   3.7976904031838564E-003   1.3609864408546492E-003   1.3609864408546492E-003   1.3217669957454091E-003   1.3217669957454091E-003   1.3138870668003462E-003   1.3138870668003462E-003   9.1404515306925936E-004   9.1404515306925936E-004   9.0072823532028577E-004   9.0072823532028577E-004   4.3110904619307930E-004   4.3110904619307930E-004
  0.23133960542026707       0.23234638008693581       0.23133960542026707        4.8040434653107991E-002   4.8040434653107991E-002   4.7796071722479738E-002   4.7796071722479738E-002   3.8818833899254911E-002   3.4318012434723356E-002   2.5018872689132835E-002   2.5018872689132835E-002   2.4979019794467212E-002   2.4979019794467212E-002   3.3773610171291091E-003   7.4103562200824851E-003   9.7815277117338680E-003   9.7815277117338680E-003   3.8813438636773096E-003   3.8813438636773096E-003   3.8374662619676016E-003   3.8374662619676016E-003   3.7855568704381346E-003   3.7855568704381346E-003   1.3567078421280890E-003   1.3567078421280890E-003   1.3175925813384006E-003   1.3175925813384006E-003   1.3091537884044769E-003   1.3091537884044769E-003   9.1086374319578089E-004   9.1086374319578089E-004   8.9758756349429467E-004   8.9758756349429467E-004   4.2951702533674168E-004   4.2951702533674168E-004
  0.23079822973778744       0.23180348087351391       0.23079822973778744        4.7931734629955203E-002   4.7931734629955203E-002   4.7687595775554689E-002   4.7687595775554689E-002   3.8724900078609868E-002   3.4232482847494090E-002   2.4940635949142868E-002   2.4940635949142868E-002   2.4900860654659188E-002   2.4900860654659188E-002   3.3689544871106513E-003   7.3914596470058538E-003   9.7504400470838238E-003   9.7504400470838238E-003   3.8689886776041328E-003   3.8689886776041328E-003   3.8252250116511837E-003   3.8252250116511837E-003   3.7734447543054900E-003   3.7734447543054900E-003   1.3524364046964236E-003   1.3524364046964236E-003   1.3134252126492307E-003   1.3134252126492307E-003   1.3044305344124324E-003   1.3044305344124324E-003   9.0768863972090150E-004   9.0768863972090150E-004   8.9445313655078329E-004   8.9445313655078329E-004   4.2792847300324063E-004   4.2792847300324063E-004
  0.23025754553218405       0.23126127528115523       0.23025754553218405        4.7823149142735617E-002   4.7823149142735624E-002   4.7579234554063522E-002   4.7579234554063529E-002   3.8631079272804444E-002   3.4147050118665756E-002   2.4862536496943328E-002   2.4862536496943328E-002   2.4822838771555420E-002   2.4822838771555420E-002   3.3605569315538664E-003   7.3725838032749407E-003   9.7194064586827306E-003   9.7194064586827306E-003   3.8566551309537184E-003   3.8566551309537184E-003   3.8130052752325633E-003   3.8130052752325633E-003   3.7613540278016808E-003   3.7613540278016808E-003   1.3481721203126404E-003   1.3481721203126404E-003   1.3092648815290825E-003   1.3092648815290825E-003   1.2997172911879316E-003   1.2997172911879316E-003   9.0451983474009281E-004   9.0451983474009281E-004   8.9132494664063652E-004   8.9132494664063652E-004   4.2634338452150538E-004   4.2634338452150538E-004
  0.22971755173183955       0.23071976223330112       0.22971755173183955        4.7714678001315729E-002   4.7714678001315729E-002   4.7470987868518048E-002   4.7470987868518048E-002   3.8537371309349033E-002   3.4061714120619070E-002   2.4784574149306498E-002   2.4784574149306498E-002   2.4744953962003241E-002   2.4744953962003241E-002   3.3521683391551670E-003   7.3537286650182318E-003   9.6884268803889978E-003   9.6884268803889978E-003   3.8443431968052753E-003   3.8443431968052753E-003   3.8008070259179260E-003   3.8008070259179260E-003   3.7492846642542552E-003   3.7492846642542552E-003   1.3439149808378518E-003   1.3439149808378518E-003   1.3051115799348632E-003   1.3051115799348632E-003   1.2950140452231500E-003   1.2950140452231500E-003   9.0135732043297462E-004   9.0135732043297462E-004   8.8820298599789113E-004   8.8820298599789113E-004   4.2476175526376289E-004   4.2476175526376289E-004
  0.22917824797528599       0.23017894136553774       0.22917824797528599        4.7606321158161234E-002   4.7606321158161234E-002   4.7362855671736960E-002   4.7362855671736960E-002   3.8443776138995661E-002   3.3976474837985021E-002   2.4706748825693365E-002   2.4706748825693365E-002   2.4667206145436802E-002   2.4667206145436802E-002   3.3437887096461737E-003   7.3348942331713882E-003   9.6575012868630686E-003   9.6575012868630686E-003   3.8320528644542971E-003   3.8320528644542971E-003   3.7886302529801536E-003   3.7886302529801536E-003   3.7372366528879270E-003   3.7372366528879270E-003   1.3396649837394015E-003   1.3396649837394015E-003   1.3009653052930862E-003   1.3009653052930862E-003   1.2903207892086793E-003   1.2903207892086793E-003   8.9820109314570496E-004   8.9820109314570496E-004   8.8508725096973621E-004   8.8508725096973621E-004   4.2318358268656625E-004   4.2318358268656625E-004
  0.22863963355893691       0.22963881197036667       0.22863963355893691        4.7498078497004423E-002   4.7498078497004430E-002   4.7254837847949871E-002   4.7254837847949864E-002   3.8350293653144532E-002   3.3891332201374288E-002   2.4629060396267676E-002   2.4629060396267676E-002   2.4589595192042176E-002   2.4589595192042176E-002   3.3354180374502388E-003   7.3160804967407770E-003   9.6266296331742988E-003   9.6266296331742988E-003   3.8197841154107774E-003   3.8197841154107774E-003   3.7764749379785669E-003   3.7764749379785669E-003   3.7252099752953850E-003   3.7252099752953850E-003   1.3354221237922661E-003   1.3354221237922661E-003   1.2968260524035830E-003   1.2968260524035830E-003   1.2856375128617150E-003   1.2856375128617150E-003   8.9505114722449215E-004   8.9505114722449215E-004   8.8197773592906762E-004   8.8197773592906762E-004   4.2160886324629570E-004   4.2160886324629570E-004
  0.22810170744090461       0.22909937300103186       0.22810170744090461        4.7389949833534187E-002   4.7389949833534187E-002   4.7146934213487111E-002   4.7146934213487111E-002   3.8256923684484447E-002   3.3806286087942158E-002   2.4551508682565348E-002   2.4551508682565348E-002   2.4512120923426427E-002   2.4512120923426427E-002   3.3270563117361982E-003   7.2972874329262499E-003   9.5958118550654847E-003   9.5958118550654847E-003   3.8075369235048310E-003   3.8075369235048310E-003   3.7643410548637802E-003   3.7643410548637802E-003   3.7132046055413891E-003   3.7132046055413891E-003   1.3311863931145371E-003   1.3311863931145371E-003   1.2926938134743059E-003   1.2926938134743059E-003   1.2809642029718716E-003   1.2809642029718716E-003   8.9190747504504231E-004   8.9190747504504231E-004   8.7887443330362256E-004   8.7887443330362256E-004   4.2003759241486641E-004   4.2003759241486641E-004
  0.22756446963134525       0.22856062446577835       0.22756446963134525        4.7281935194887763E-002   4.7281935194887763E-002   4.7039144795689707E-002   4.7039144795689707E-002   3.8163666248326268E-002   3.3721336541211989E-002   2.4474093657911245E-002   2.4474093657911245E-002   2.4434783312834142E-002   2.4434783312834142E-002   3.3187035380318371E-003   7.2785150556970973E-003   9.5650479485955738E-003   9.5650479485955738E-003   3.7953112865371252E-003   3.7953112865371252E-003   3.7522286013352739E-003   3.7522286013352739E-003   3.7012205411881198E-003   3.7012205411881198E-003   1.3269577921140711E-003   1.3269577921140711E-003   1.2885685888004825E-003   1.2885685888004825E-003   1.2763008554771442E-003   1.2763008554771442E-003   8.8877007513621842E-004   8.8877007513621842E-004   8.7577734159530218E-004   8.7577734159530218E-004   4.1846976873986618E-004   4.1846976873986618E-004
  0.22702791841394682       0.22802256464152154       0.22702791841394682        4.7174034261064528E-002   4.7174034261064528E-002   4.6931469275486838E-002   4.6931469275486838E-002   3.8070521060303168E-002   3.3636483331754057E-002   2.4396815046964431E-002   2.4396815046964431E-002   2.4357582085092953E-002   2.4357582085092953E-002   3.3103596950281558E-003   7.2597633187110374E-003   9.5343378110041687E-003   9.5343378110041687E-003   3.7831071630378241E-003   3.7831071630378241E-003   3.7401375361856477E-003   3.7401375361856477E-003   3.6892577413033863E-003   3.6892577413033863E-003   1.3227363076153548E-003   1.3227363076153548E-003   1.2844503654260802E-003   1.2844503654260802E-003   1.2716474513377030E-003   1.2716474513377030E-003   8.8563893594932760E-004   8.8563893594932760E-004   8.7268644935793748E-004   8.7268644935793748E-004   4.1690538573309604E-004   4.1690538573309604E-004
  0.22649205347099746       0.22748519317892663       0.22649205347099746        4.7066246993201305E-002   4.7066246993201305E-002   4.6823907614361913E-002   4.6823907614361913E-002   3.7977488078831868E-002   3.3551726451311742E-002   2.4319672776093471E-002   2.4319672776093471E-002   2.4280517166538604E-002   2.4280517166538604E-002   3.3020247831642090E-003   7.2410322245067887E-003   9.5036814196852778E-003   9.5036814196852778E-003   3.7709245433913152E-003   3.7709245433913152E-003   3.7280678497670096E-003   3.7280678497670096E-003   3.6773161961802300E-003   3.6773161961802300E-003   1.3185219374596123E-003   1.3185219374596123E-003   1.2803391411426110E-003   1.2803391411426110E-003   1.2670039836683612E-003   1.2670039836683612E-003   8.8251405411160012E-004   8.8251405411160012E-004   8.6960175321629631E-004   8.6960175321629631E-004   4.1534444099268638E-004   4.1534444099268638E-004
  0.22595687414631957       0.22694850947575448       0.22595687414631957        4.6958573284366784E-002   4.6958573284366784E-002   4.6716459705874423E-002   4.6716459705874423E-002   3.7884567203592158E-002   3.3467065838153641E-002   2.4242666723004683E-002   2.4242666723004683E-002   2.4203588434893415E-002   2.4203588434893415E-002   3.2936987976228526E-003   7.2223217638125404E-003   9.4730787326929682E-003   9.4730787326929682E-003   3.7587634102967276E-003   3.7587634102967276E-003   3.7160195248174240E-003   3.7160195248174240E-003   3.6653958885784280E-003   3.6653958885784280E-003   1.3143146768294619E-003   1.3143146768294619E-003   1.2762349111480136E-003   1.2762349111480136E-003   1.2623704426536770E-003   1.2623704426536770E-003   8.7939542427813231E-004   8.7939542427813231E-004   8.6652324784837107E-004   8.6652324784837107E-004   4.1378693113137515E-004   4.1378693113137515E-004
  0.22542237944906501       0.22641251250746114       0.22542237944906501        4.6851012960248607E-002   4.6851012960248607E-002   4.6609125376346830E-002   4.6609125376346830E-002   3.7791758276164371E-002   3.3382501377468669E-002   2.4165796717407078E-002   2.4165796717407078E-002   2.4126795719930861E-002   2.4126795719930861E-002   3.2853817283843545E-003   7.2036319156682932E-003   9.4425296890043604E-003   9.4425296890043604E-003   3.7466237388728940E-003   3.7466237388728940E-003   3.7039925365651098E-003   3.7039925365651098E-003   3.6534967938279205E-003   3.6534967938279205E-003   1.3101145182841984E-003   1.3101145182841984E-003   1.2721376680812492E-003   1.2721376680812492E-003   1.2577468155934113E-003   1.2577468155934113E-003   8.7628303916113630E-004   8.7628303916113630E-004   8.6345092601429680E-004   8.6345092601429680E-004   4.1223285179208988E-004   4.1223285179208988E-004
  0.22488856874311233       0.22587720163417632       0.22488856874311233        4.6743565917856569E-002   4.6743565917856569E-002   4.6501904523276953E-002   4.6501904523276953E-002   3.7699061199727373E-002   3.3298033011092590E-002   2.4089062640205709E-002   2.4089062640205709E-002   2.4050138902569337E-002   2.4050138902569337E-002   3.2770735709518428E-003   7.1849626715284774E-003   9.4120342479397136E-003   9.4120342479397136E-003   3.7345055123233985E-003   3.7345055123233985E-003   3.6919868682481968E-003   3.6919868682481968E-003   3.6416188951836383E-003   3.6416188951836383E-003   1.3059214571793157E-003   1.3059214571793157E-003   1.2680474073091055E-003   1.2680474073091055E-003   1.2531330928709425E-003   1.2531330928709425E-003   8.7317689354705073E-004   8.7317689354705073E-004   8.6038478252179558E-004   8.6038478252179558E-004   4.1068219965415161E-004   4.1068219965415161E-004
  0.22435544071706839       0.22534257553885773       0.22435544071706839        4.6636231918211639E-002   4.6636231918211639E-002   4.6394796908463362E-002   4.6394796908463362E-002   3.7606475760200694E-002   3.3213660573525990E-002   2.4012464275426672E-002   2.4012464275426672E-002   2.3973617766946197E-002   2.3973617766946197E-002   3.2687743103213553E-003   7.1663139992408078E-003   9.3815923303151635E-003   9.3815923303151635E-003   3.7224086985518669E-003   3.7224086985518669E-003   3.6800024879471761E-003   3.6800024879471761E-003   3.6297621609044837E-003   3.6297621609044837E-003   1.3017354835752309E-003   1.3017354835752309E-003   1.2639641190332674E-003   1.2639641190332674E-003   1.2485292590493600E-003   1.2485292590493600E-003   8.7007697830225681E-004   8.7007697830225681E-004   8.5732480830907345E-004   8.5732480830907345E-004   4.0913496944067359E-004   4.0913496944067359E-004
  0.22382299509826678       0.22480863394610484       0.22382299509826681        4.6529010931386172E-002   4.6529010931386172E-002   4.6287802502318245E-002   4.6287802502318245E-002   3.7514001923895146E-002   3.3129384063843581E-002   2.3936001556537089E-002   2.3936001556537089E-002   2.3897232246489541E-002   2.3897232246489541E-002   3.2604839476612657E-003   7.1476859029966748E-003   9.3512039163352063E-003   9.3512039163352063E-003   3.7103332890621051E-003   3.7103332890621051E-003   3.6680393871235967E-003   3.6680393871235967E-003   3.6179265823816937E-003   3.6179265823816937E-003   1.2975565956977887E-003   1.2975565956977887E-003   1.2598878014207092E-003   1.2598878014207092E-003   1.2439353076787896E-003   1.2439353076787896E-003   8.6698329034270766E-004   8.6698329034270766E-004   8.5427100028601522E-004   8.5427100028601522E-004   4.0759115889506606E-004   4.0759115889506606E-004
  0.22329123059816480       0.22427537556178193       0.22329123059816477        4.6421902722855651E-002   4.6421902722855651E-002   4.6180921071091834E-002   4.6180921071091834E-002   3.7421639480701548E-002   3.3045203320367693E-002   2.3859674271242266E-002   2.3859674271242266E-002   2.3820982129013017E-002   2.3820982129013017E-002   3.2522024683283163E-003   7.1290783514621897E-003   9.3208689282726111E-003   9.3208689282726111E-003   3.6982792523381400E-003   3.6982792523381400E-003   3.6560975344334065E-003   3.6560975344334065E-003   3.6061121284441193E-003   3.6061121284441193E-003   1.2933847838059549E-003   1.2933847838059549E-003   1.2558184448671268E-003   1.2558184448671268E-003   1.2393512235534827E-003   1.2393512235534827E-003   8.6389582068707813E-004   8.6389582068707813E-004   8.5122334954127615E-004   8.5122334954127615E-004   4.0605076281809258E-004   4.0605076281809258E-004
  0.22276014696227911       0.22374280012871431       0.22276014696227911        4.6314907266305785E-002   4.6314907266305785E-002   4.6074152588806969E-002   4.6074152588806969E-002   3.7329388400120067E-002   3.2961118345138027E-002   2.3783482355867514E-002   2.3783482355867514E-002   2.3744867350800385E-002   2.3744867350800385E-002   3.2439298737860392E-003   7.1104913494975525E-003   9.2905873474639633E-003   9.2905873474639633E-003   3.6862465803346183E-003   3.6862465803346183E-003   3.6441769217849585E-003   3.6441769217849585E-003   3.5943187909252446E-003   3.5943187909252446E-003   1.2892200462805942E-003   1.2892200462805942E-003   1.2517560476908067E-003   1.2517560476908067E-003   1.2347770003983947E-003   1.2347770003983947E-003   8.6081456636741174E-004   8.6081456636741174E-004   8.4818185309938220E-004   8.4818185309938220E-004   4.0451377901148646E-004   4.0451377901148646E-004
  0.22222974224674646       0.22321090569559837       0.22222974224674646        4.6208024195000474E-002   4.6208024195000474E-002   4.5967496689790152E-002   4.5967496689790152E-002   3.7237248358202614E-002   3.2877128872741745E-002   2.3707425504563905E-002   2.3707425504563905E-002   2.3668887606206741E-002   2.3668887606206741E-002   3.2356661391857843E-003   7.0919248428482256E-003   9.2603590589939930E-003   9.2603590589939930E-003   3.6742352267603614E-003   3.6742352267603614E-003   3.6322775031971673E-003   3.6322775031971673E-003   3.5825465241739571E-003   3.5825465241739571E-003   1.2850623682638871E-003   1.2850623682638871E-003   1.2477005952968244E-003   1.2477005952968244E-003   1.2302126174041233E-003   1.2302126174041233E-003   8.5773951462363466E-004   8.5773951462363466E-004   8.4514649831914828E-004   8.4514649831914828E-004   4.0298020039325954E-004   4.0298020039325954E-004
  0.22170001655789598       0.22267969236707769       0.22170001655789598        4.6101253555221412E-002   4.6101253555221412E-002   4.5860953420511996E-002   4.5860953420511996E-002   3.7145219387142339E-002   3.2793234962410725E-002   2.3631503705742980E-002   2.3631503705742980E-002   2.3593042883549922E-002   2.3593042883549922E-002   3.2274112716203793E-003   7.0733788490292427E-003   9.2301840648959677E-003   9.2301840648959677E-003   3.6622451917952838E-003   3.6622451917952838E-003   3.6203992787273540E-003   3.6203992787273540E-003   3.5707953280861128E-003   3.5707953280861128E-003   1.2809117509820212E-003   1.2809117509820212E-003   1.2436520887790848E-003   1.2436520887790848E-003   1.2256580714291156E-003   1.2256580714291156E-003   8.5467066459609710E-004   8.5467066459609710E-004   8.4211728430628476E-004   8.4211728430628476E-004   4.0145002581779004E-004   4.0145002581779004E-004
  0.22117096831714897       0.22214915855815240       0.22117096831714897        4.5994595053640897E-002   4.5994595053640897E-002   4.5754522488559116E-002   4.5754522488559116E-002   3.7053301226436595E-002   3.2709436406590207E-002   2.3555716706421870E-002   2.3555716706421870E-002   2.3517332929998514E-002   2.3517332929998514E-002   3.2191652519340591E-003   7.0548533265859812E-003   9.2000622712598967E-003   9.2000622712598967E-003   3.6502764374966206E-003   3.6502764374966206E-003   3.6085422106656661E-003   3.6085422106656661E-003   3.5590651651943020E-003   3.5590651651943020E-003   1.2767681824639846E-003   1.2767681824639846E-003   1.2396105163589529E-003   1.2396105163589529E-003   1.2211133448505576E-003   1.2211133448505576E-003   8.5160800566726918E-004   8.5160800566726918E-004   8.3909420053464670E-004   8.3909420053464670E-004   3.9992324927393477E-004   3.9992324927393477E-004
  0.22064259697371197       0.22161930371448846       0.22064259697371197        4.5888048604011862E-002   4.5888048604011862E-002   4.5648203808161175E-002   4.5648203808161175E-002   3.6961493794140501E-002   3.2625733160517714E-002   2.3480064401131727E-002   2.3480064401131727E-002   2.3441757640085794E-002   2.3441757640085794E-002   3.2109280769898807E-003   7.0363482700571134E-003   9.1699936428025434E-003   9.1699936428025434E-003   3.6383289492177349E-003   3.6383289492177349E-003   3.5967062843813772E-003   3.5967062843813772E-003   3.5473560208637532E-003   3.5473560208637532E-003   1.2726316588020554E-003   1.2726316588020554E-003   1.2355758741228961E-003   1.2355758741228961E-003   1.2165784289003732E-003   1.2165784289003732E-003   8.4855153318418931E-004   8.4855153318418931E-004   8.3607724236569572E-004   8.3607724236569572E-004   3.9839986772544685E-004   3.9839986772544685E-004
  0.22011490131333838       0.22109012661643465       0.22011490131333838        4.5781613986249026E-002   4.5781613986249026E-002   4.5541997159998862E-002   4.5541997159998862E-002   3.6869796893039500E-002   3.2542125074360786E-002   2.3404546589581739E-002   2.3404546589581739E-002   2.3366316813619909E-002   2.3366316813619909E-002   3.2026997333122471E-003   7.0178636507589130E-003   9.1399781065507925E-003   9.1399781065507925E-003   3.6264026973369221E-003   3.6264026973369221E-003   3.5848914704086974E-003   3.5848914704086974E-003   3.5356678657837547E-003   3.5356678657837547E-003   1.2685021709029258E-003   1.2685021709029258E-003   1.2315481530996313E-003   1.2315481530996313E-003   1.2120533091300417E-003   1.2120533091300417E-003   8.4550123866406737E-004   8.4550123866406737E-004   8.3306640138061238E-004   8.3306640138061238E-004   3.9687987622779138E-004   3.9687987622779138E-004
  0.21958788080667890       0.22056162673115387       0.21958788080667890        4.5675291118326286E-002   4.5675291118326286E-002   4.5435902462519891E-002   4.5435902462519891E-002   3.6778210444933193E-002   3.2458612106821161E-002   2.3329163169712914E-002   2.3329163169712914E-002   2.3291010348541103E-002   2.3291010348541103E-002   3.1944802181075919E-003   6.9993994640087211E-003   9.1100156285725629E-003   9.1100156285725629E-003   3.6144976677457037E-003   3.6144976677457037E-003   3.5730977546503491E-003   3.5730977546503491E-003   3.5240006858477191E-003   3.5240006858477191E-003   1.2643797150435560E-003   1.2643797150435560E-003   1.2275273495559837E-003   1.2275273495559837E-003   1.2075379769829015E-003   1.2075379769829015E-003   8.4245711759388527E-004   8.4245711759388527E-004   8.3006167307907240E-004   8.3006167307907240E-004   3.9536327181553295E-004   3.9536327181553295E-004
  0.21906153392942437       0.22003380252805343       0.21906153392942437        4.5569079717419032E-002   4.5569079717419032E-002   4.5329919433807896E-002   4.5329919433807896E-002   3.6686734198718908E-002   3.2375194058960839E-002   2.3253913897352485E-002   2.3253913897352485E-002   2.3215838000821373E-002   2.3215838000821373E-002   3.1862695130679395E-003   6.9809556702767955E-003   9.0801061184479816E-003   9.0801061184479816E-003   3.6026138238919778E-003   3.6026138238919778E-003   3.5613251007755200E-003   3.5613251007755200E-003   3.5123544449543573E-003   3.5123544449543573E-003   1.2602642797280763E-003   1.2602642797280763E-003   1.2235134521777788E-003   1.2235134521777788E-003   1.2030324153949061E-003   1.2030324153949061E-003   8.3941915972354450E-004   8.3941915972354450E-004   8.2706304729796779E-004   8.2706304729796779E-004   3.9385004866576863E-004   3.9385004866576863E-004
  0.21853585984206048       0.21950665316325341       0.21853585984206048        4.5462979638746764E-002   4.5462979638746764E-002   4.5224047929698440E-002   4.5224047929698440E-002   3.6595368022292414E-002   3.2291870840363744E-002   2.3178798626537898E-002   2.3178798626537898E-002   2.3140799624543192E-002   2.3140799624543192E-002   3.1780676105662956E-003   6.9625322540320857E-003   9.0502495247898173E-003   9.0502495247898173E-003   3.5907511447335031E-003   3.5907511447335031E-003   3.5495734878185524E-003   3.5495734878185524E-003   3.5007291222031549E-003   3.5007291222031549E-003   1.2561558588298112E-003   1.2561558588298112E-003   1.2195064548878893E-003   1.2195064548878893E-003   1.1985366131921646E-003   1.1985366131921646E-003   8.3638735877169157E-004   8.3638735877169157E-004   8.2407051779166587E-004   8.2407051779166587E-004   3.9234020293409843E-004   3.9234020293409843E-004
  0.21801085771638379       0.21898017780421242       0.21801085771638379        4.5356990739751767E-002   4.5356990739751767E-002   4.5118287808248357E-002   4.5118287808248364E-002   3.6504111785523097E-002   3.2208642362438145E-002   2.3103817213108051E-002   2.3103817213108051E-002   2.3065895075588979E-002   2.3065895075588979E-002   3.1698745031563543E-003   6.9441292001534141E-003   9.0204457969250210E-003   9.0204457969250210E-003   3.5789096095124569E-003   3.5789096095124569E-003   3.5378428950957469E-003   3.5378428950957469E-003   3.4891246969727683E-003   3.4891246969727683E-003   1.2520544463196798E-003   1.2520544463196798E-003   1.2155063517045063E-003   1.2155063517045063E-003   1.1940505593127277E-003   1.1940505593127277E-003   8.3336170853105904E-004   8.3336170853105904E-004   8.2108407838770608E-004   8.2108407838770608E-004   3.9083373081365063E-004   3.9083373081365063E-004
  0.21748652640327226       0.21845437529656489       0.21748652640327226        4.5251112813006908E-002   4.5251112813006908E-002   4.5012638862788779E-002   4.5012638862788786E-002   3.6412965302499330E-002   3.2125508485739050E-002   2.3028969467286591E-002   2.3028969467286591E-002   2.2991124164273125E-002   2.2991124164273125E-002   3.1616901783864189E-003   6.9257464822811681E-003   8.9906948660471303E-003   8.9906948660471303E-003   3.5670891902671148E-003   3.5670891902671148E-003   3.5261332947872396E-003   3.5261332947872396E-003   3.4775411415827969E-003   3.4775411415827969E-003   1.2479600336722937E-003   1.2479600336722937E-003   1.2115131342113595E-003   1.2115131342113595E-003   1.1895742399711739E-003   1.1895742399711739E-003   8.3034220095574225E-004   8.3034220095574225E-004   8.1810372109888897E-004   8.1810372109888897E-004   3.8933062758299524E-004   3.8933062758299524E-004
  0.21696286443640042       0.21792924416785101       0.21696286443640042        4.5145345586891088E-002   4.5145345586891088E-002   4.4907100822600500E-002   4.4907100822600500E-002   3.6321928332154668E-002   3.2042469020522421E-002   2.2954255154329199E-002   2.2954255154329199E-002   2.2916486655988926E-002   2.2916486655988926E-002   3.1535146188523414E-003   6.9073840629382119E-003   8.9609966454727089E-003   8.9609966454727089E-003   3.5552898519341219E-003   3.5552898519341219E-003   3.5144446520385445E-003   3.5144446520385445E-003   3.4659784213945254E-003   3.4659784213945254E-003   1.2438726099004325E-003   1.2438726099004325E-003   1.2075267915915206E-003   1.2075267915915206E-003   1.1851076387026319E-003   1.1851076387026319E-003   8.2732882618962052E-004   8.2732882618962052E-004   8.1512943615137147E-004   8.1512943615137147E-004   3.8783088762123295E-004   3.8783088762123295E-004
  0.21643987135866619       0.21740478395765814       0.21643987135866619        4.5039688993513891E-002   4.5039688993513891E-002   4.4801673620257706E-002   4.4801673620257706E-002   3.6231000808867000E-002   3.1959523937091602E-002   2.2879674183745258E-002   2.2879674183745258E-002   2.2841982460235628E-002   2.2841982460235628E-002   3.1453478229074190E-003   6.8890419400440819E-003   8.9313511058554413E-003   8.9313511058554413E-003   3.5435115822315569E-003   3.5435115822315569E-003   3.5027769545632210E-003   3.5027769545632210E-003   3.4544365240946227E-003   3.4544365240946227E-003   1.2397921719071226E-003   1.2397921719071226E-003   1.2035473207234308E-003   1.2035473207234308E-003   1.1806507476735868E-003   1.1806507476735868E-003   8.2432158019746747E-004   8.2432158019746747E-004   8.1216121951678782E-004   8.1216121951678782E-004   3.8633450820572393E-004   3.8633450820572393E-004
  0.21591754606121558       0.21688099355199167       0.21591754606121558        4.4934142833280198E-002   4.4934142833280198E-002   4.4696357056918740E-002   4.4696357056918740E-002   3.6140182553716330E-002   3.1876673102430246E-002   2.2805226372252463E-002   2.2805226372252463E-002   2.2767611393816566E-002   2.2767611393816566E-002   3.1371897787337445E-003   6.8707200886779542E-003   8.9017581809634951E-003   8.9017581809634951E-003   3.5317543542232920E-003   3.5317543542232920E-003   3.4911301755582969E-003   3.4911301755582969E-003   3.4429154230098983E-003   3.4429154230098983E-003   1.2357187115180504E-003   1.2357187115180504E-003   1.1995747135338981E-003   1.1995747135338981E-003   1.1762035535077802E-003   1.1762035535077802E-003   8.2132045520317990E-004   8.2132045520317990E-004   8.0919906347446887E-004   8.0919906347446887E-004   3.8484148475270838E-004   3.8484148475270838E-004
  0.21539588679091792       0.21635787119076705       0.21539588679091792        4.4828706776248027E-002   4.4828706776248027E-002   4.4591150803683831E-002   4.4591150803683831E-002   3.6049473275741588E-002   3.1793916281315789E-002   2.2730911445078727E-002   2.2730911445078727E-002   2.2693373182140378E-002   2.2693373182140378E-002   3.1290404644485968E-003   6.8524184613214089E-003   8.8722177681951672E-003   8.8722177681951672E-003   3.5200181265247002E-003   3.5200181265247002E-003   3.4795042739085170E-003   3.4795042739085170E-003   3.4314150773099759E-003   3.4314150773099759E-003   1.2316522155508970E-003   1.2316522155508970E-003   1.1956089570660862E-003   1.1956089570660862E-003   1.1717660373748117E-003   1.1717660373748117E-003   8.1832543974694541E-004   8.1832543974694541E-004   8.0624295666800239E-004   8.0624295666800239E-004   3.8335181084768282E-004   3.8335181084768282E-004
  0.21487489312836075       0.21583541645135665       0.21487489312836075        4.4723380761902319E-002   4.4723380761902319E-002   4.4486054800497707E-002   4.4486054800497707E-002   3.5958872915883316E-002   3.1711253450106593E-002   2.2656729317765020E-002   2.2656729317765020E-002   2.2619267740733032E-002   2.2619267740733032E-002   3.1208998790037824E-003   6.8341370572521714E-003   8.8427298405963188E-003   8.8427298405963188E-003   3.5083028878065783E-003   3.5083028878065783E-003   3.4678992382719503E-003   3.4678992382719503E-003   3.4199354756168543E-003   3.4199354756168543E-003   1.2275926812353986E-003   1.2275926812353986E-003   1.1916500485175988E-003   1.1916500485175988E-003   1.1673381918181158E-003   1.1673381918181158E-003   8.1533653004276267E-004   8.1533653004276267E-004   8.0329289531518868E-004   8.0329289531518868E-004   3.8186548389459784E-004   3.8186548389459784E-004
  0.21435456367906494       0.21531362793332615       0.21435456367906494        4.4618164532552337E-002   4.4618164532552337E-002   4.4381068790563305E-002   4.4381068790563305E-002   3.5868381245530358E-002   3.1628684430493520E-002   2.2582679767194785E-002   2.2582679767194785E-002   2.2545294846606594E-002   2.2545294846606594E-002   3.1127680061209403E-003   6.8158758415494463E-003   8.8132943160941363E-003   8.8132943160941363E-003   3.4966086048422761E-003   3.4966086048422761E-003   3.4563150356153520E-003   3.4563150356153520E-003   3.4084765850958985E-003   3.4084765850958985E-003   1.2235400982126936E-003   1.2235400982126936E-003   1.1876979776856533E-003   1.1876979776856533E-003   1.1629200011083743E-003   1.1629200011083743E-003   8.1235371671908624E-004   8.1235371671908624E-004   8.0034887012093753E-004   8.0034887012093753E-004   3.8038249852032904E-004   3.8038249852032904E-004
  0.21383489706545467       0.21479250425318816       0.21383489706545467        4.4513057833759216E-002   4.4513057833759216E-002   4.4276192520333733E-002   4.4276192520333733E-002   3.5777998038990934E-002   3.1546209046837054E-002   2.2508762573012490E-002   2.2508762573012490E-002   2.2471454279532104E-002   2.2471454279532104E-002   3.1046448297836048E-003   6.7976347798875411E-003   8.7839111137108048E-003   8.7839111137108048E-003   3.4849352448413926E-003   3.4849352448413926E-003   3.4447516333381300E-003   3.4447516333381300E-003   3.3970383733411425E-003   3.3970383733411425E-003   1.2194944562729116E-003   1.2194944562729116E-003   1.1837527345131510E-003   1.1837527345131510E-003   1.1585114496926706E-003   1.1585114496926706E-003   8.0937699052028753E-004   8.0937699052028753E-004   7.9741087190468856E-004   7.9741087190468856E-004   3.7890284941133074E-004   3.7890284941133074E-004
  0.21331589225297684       0.21427204437143510       0.21331589225297684        4.4408060480322586E-002   4.4408060480322586E-002   4.4171425805353673E-002   4.4171425805353673E-002   3.5687723130221033E-002   3.1463827177938344E-002   2.2434977563970213E-002   2.2434977563970213E-002   2.2397745868338061E-002   2.2397745868338061E-002   3.0965303393368704E-003   6.7794138499868099E-003   8.7545801719873372E-003   8.7545801719873372E-003   3.4732827827690643E-003   3.4732827827690643E-003   3.4332090065226054E-003   3.4332090065226054E-003   3.3856208155469427E-003   3.3856208155469427E-003   1.2154557478921801E-003   1.2154557478921801E-003   1.1798143115626569E-003   1.1798143115626569E-003   1.1541125249567832E-003   1.1541125249567832E-003   8.0640634417227278E-004   8.0640634417227278E-004   7.9447889344174457E-004   7.9447889344174457E-004   3.7742653224063409E-004   3.7742653224063409E-004
  0.21279754822086996       0.21375224726238617       0.21279754822086996        4.4303172289733114E-002   4.4303172289733114E-002   4.4066768463857250E-002   4.4066768463857250E-002   3.5597556355574843E-002   3.1381538704808386E-002   2.2361324571034149E-002   2.2361324571034149E-002   2.2324169444065265E-002   2.2324169444065265E-002   3.0884245243439439E-003   6.7612130300627373E-003   8.7253014303433612E-003   8.7253014303433612E-003   3.4616511939403283E-003   3.4616511939403283E-003   3.4216871305980043E-003   3.4216871305980043E-003   3.3742238872512239E-003   3.3742238872512239E-003   1.2114239656665822E-003   1.2114239656665822E-003   1.1758827015139371E-003   1.1758827015139371E-003   1.1497232144253920E-003   1.1497232144253920E-003   8.0344177049274275E-004   8.0344177049274275E-004   7.9155292759808824E-004   7.9155292759808824E-004   3.7595354272798560E-004   3.7595354272798560E-004
  0.21227986331274304       0.21323311126294428       0.21227986331274304        4.4198392950716758E-002   4.4198392950716758E-002   4.3962220185602217E-002   4.3962220185602217E-002   3.5507497440824660E-002   3.1299343407551070E-002   2.2287803335174286E-002   2.2287803335174286E-002   2.2250724747852623E-002   2.2250724747852623E-002   3.0803273644277383E-003   6.7430322760174150E-003   8.6960747924209689E-003   8.6960747924209689E-003   3.4500404394579372E-003   3.4500404394579372E-003   3.4101859669157576E-003   3.4101859669157576E-003   3.3628475500673870E-003   3.3628475500673870E-003   1.2073990972640350E-003   1.2073990972640350E-003   1.1719578922413606E-003   1.1719578922413606E-003   1.1453435002699247E-003   1.1453435002699247E-003   8.0048325868102175E-004   8.0048325868102175E-004   7.8863296366855397E-004   7.8863296366855397E-004   3.7448387479692668E-004   3.7448387479692668E-004
  0.21176283686366890       0.21271463570425087       0.21176283686366890        4.4093722352523394E-002   4.4093722352523394E-002   4.3857780859520960E-002   4.3857780859520960E-002   3.5417546284208908E-002   3.1217241223689011E-002   2.2214413738498761E-002   2.2214413738498761E-002   2.2177411661830990E-002   2.2177411661830990E-002   3.0722388547181493E-003   6.7248715785778622E-003   8.6669002179664938E-003   8.6669002179664938E-003   3.4384505027140757E-003   3.4384505027140757E-003   3.3987054989067919E-003   3.3987054989067919E-003   3.3514917874493118E-003   3.3514917874493118E-003   1.2033811380771742E-003   1.2033811380771742E-003   1.1680398791523246E-003   1.1680398791523246E-003   1.1409733730799074E-003   1.1409733730799074E-003   7.9753080362005620E-004   7.9753080362005620E-004   7.8571899655766205E-004   7.8571899655766205E-004   3.7301752519609420E-004   3.7301752519609420E-004
  0.21124646692659110       0.21219681863172102       0.21124646692659110        4.3989160124716598E-002   4.3989160124716598E-002   4.3753450118182768E-002   4.3753450118182768E-002   3.5327702560897296E-002   3.1135231887159175E-002   2.2141155481415146E-002   2.2141155481415146E-002   2.2104229886620717E-002   2.2104229886620717E-002   3.0641589702883332E-003   6.7067308834448704E-003   8.6377775944932889E-003   8.6377775944932889E-003   3.4268813384065052E-003   3.4268813384065052E-003   3.3872456815790142E-003   3.3872456815790142E-003   3.3401565547371099E-003   3.3401565547371099E-003   1.1993700735493829E-003   1.1993700735493829E-003   1.1641286479527320E-003   1.1641286479527320E-003   1.1366128126336986E-003   1.1366128126336986E-003   7.9458439288640319E-004   7.9458439288640319E-004   7.8281101395887736E-004   7.8281101395887736E-004   3.7155448704674366E-004   3.7155448704674366E-004
  0.21073075286642590       0.21167965940641484       0.21073075286642590        4.3884706162411538E-002   4.3884706162411538E-002   4.3649227856374019E-002   4.3649227856374019E-002   3.5237966174364657E-002   3.1053315340301774E-002   2.2068028450893271E-002   2.2068028450893271E-002   2.2031179309210534E-002   2.2031179309210534E-002   3.0560877067429657E-003   6.6886101824236528E-003   8.6087068836774791E-003   8.6087068836774791E-003   3.4153329306959453E-003   3.4153329306959453E-003   3.3758064991253564E-003   3.3758064991253564E-003   3.3288418361394215E-003   3.3288418361394215E-003   1.1953658993366395E-003   1.1953658993366395E-003   1.1602241943073136E-003   1.1602241943073136E-003   1.1322618098271967E-003   1.1322618098271967E-003   7.9164402156530747E-004   7.9164402156530747E-004   7.7990901097656305E-004   7.7990901097656305E-004   3.7009475720067527E-004   3.7009475720067527E-004
  0.21021569309447918       0.21116315643310393       0.21021569309447918        4.3780360167285433E-002   4.3780360167285433E-002   4.3545113776796436E-002   4.3545113776796436E-002   3.5148336861986471E-002   3.0971491373857265E-002   2.1995032398794950E-002   2.1995032398794950E-002   2.1958259681622926E-002   2.1958259681622926E-002   3.0480250447502454E-003   6.6705094337911773E-003   8.5796879934837093E-003   8.5796879934837093E-003   3.4038052424068873E-003   3.4038052424068873E-003   3.3643879146046229E-003   3.3643879146046229E-003   3.3175475949610753E-003   3.3175475949610753E-003   1.1913686036958289E-003   1.1913686036958289E-003   1.1563265066661934E-003   1.1563265066661934E-003   1.1279203475240028E-003   1.1279203475240028E-003   7.8870967931198640E-004   7.8870967931198640E-004   7.7701297735598021E-004   7.7701297735598021E-004   3.6863832981498833E-004   3.6863832981498833E-004
  0.20970128604047986       0.21064730813502966       0.20970128604047983        4.3676121844738305E-002   4.3676121844738305E-002   4.3441107585872829E-002   4.3441107585872829E-002   3.5058814364485033E-002   3.0889759781624095E-002   2.1922167080157134E-002   2.1922167080157134E-002   2.1885470759053210E-002   2.1885470759053210E-002   3.0399709652780050E-003   6.6524285965055916E-003   8.5507208331368524E-003   8.5507208331368524E-003   3.3922982368658661E-003   3.3922982368658661E-003   3.3529898915735188E-003   3.3529898915735188E-003   3.3062737950002685E-003   3.3062737950002685E-003   1.1873781750553316E-003   1.1873781750553316E-003   1.1524355736471882E-003   1.1524355736471882E-003   1.1235884087911327E-003   1.1235884087911327E-003   7.8578135591534813E-004   7.8578135591534813E-004   7.7412290297449360E-004   7.7412290297449360E-004   3.6718519911555685E-004   3.6718519911555685E-004
  0.20918753079424882       0.21013211359737316       0.20918753079424882        4.3571991033706015E-002   4.3571991033706015E-002   4.3337209123269813E-002   4.3337209123269813E-002   3.4969398537387099E-002   3.0808120462227528E-002   2.1849432343822865E-002   2.1849432343822865E-002   2.1812812390405226E-002   2.1812812390405226E-002   3.0319254596234309E-003   6.6343676527209358E-003   8.5218053491523879E-003   8.5218053491523879E-003   3.3808118922139742E-003   3.3808118922139742E-003   3.3416124082634923E-003   3.3416124082634923E-003   3.2950204145706639E-003   3.2950204145706639E-003   1.1833946069790030E-003   1.1833946069790030E-003   1.1485513888759107E-003   1.1485513888759107E-003   1.1192659822835684E-003   1.1192659822835684E-003   7.8285904493874978E-004   7.8285904493874978E-004   7.7123878143473110E-004   7.7123878143473110E-004   3.6573536120305619E-004   3.6573536120305619E-004
  0.20867442550050444       0.20961757095755940       0.20867442550050444        4.3467967381418122E-002   4.3467967381418122E-002   4.3233418037380913E-002   4.3233418037380913E-002   3.4880089071718648E-002   3.0726573164115357E-002   2.1776827905167884E-002   2.1776827905167884E-002   2.1740284291256400E-002   2.1740284291256400E-002   3.0238885042834424E-003   6.6163265513739609E-003   8.4929414349851143E-003   8.4929414349851143E-003   3.3693461655156173E-003   3.3693461655156173E-003   3.3302554220294976E-003   3.3302554220294976E-003   3.2837874113377688E-003   3.2837874113377688E-003   1.1794178857192938E-003   1.1794178857192938E-003   1.1446739388493075E-003   1.1446739388493075E-003   1.1149530487350227E-003   1.1149530487350227E-003   7.7994273458736852E-004   7.7994273458736852E-004   7.6836060105128290E-004   7.6836060105128290E-004   3.6428880952148299E-004   3.6428880952148299E-004
  0.20816196928233882       0.20910367933412122       0.20816196928233882        4.3364050733262167E-002   4.3364050733262167E-002   4.3129734174320672E-002   4.3129734174320672E-002   3.4790885828774661E-002   3.0645117791213903E-002   2.1704353618411325E-002   2.1704353618411325E-002   2.1667886315882505E-002   2.1667886315882505E-002   3.0158600910770114E-003   6.5983052758040962E-003   8.4641290392855791E-003   8.4641290392855791E-003   3.3579010357621219E-003   3.3579010357621219E-003   3.3189189119460340E-003   3.3189189119460340E-003   3.2725747644503215E-003   3.2725747644503215E-003   1.1754480051313523E-003   1.1754480051313523E-003   1.1408032174776773E-003   1.1408032174776773E-003   1.1106495971403550E-003   1.1106495971403550E-003   7.7703241864891576E-004   7.7703241864891576E-004   7.6548835564842037E-004   7.6548835564842037E-004   3.6284554028608691E-004   3.6284554028608691E-004
  0.20765016032206352       0.20859043690217322       0.20765016032206352        4.3260240743711424E-002   4.3260240743711424E-002   4.3026157189722407E-002   4.3026157189722407E-002   3.4701788506079280E-002   3.0563754097922221E-002   2.1632009205050592E-002   2.1632009205050592E-002   2.1595618185978077E-002   2.1595618185978077E-002   3.0078401970852170E-003   6.5803037762758154E-003   8.4353680579395008E-003   8.4353680579395008E-003   3.3464764609860928E-003   3.3464764609860928E-003   3.3076028363282104E-003   3.3076028363282104E-003   3.2613824325250901E-003   3.2613824325250901E-003   1.1714849517988248E-003   1.1714849517988248E-003   1.1369392115817664E-003   1.1369392115817664E-003   1.1063556086234555E-003   1.1063556086234555E-003   7.7412808558553954E-004   7.7412808558553954E-004   7.6262203379462228E-004   7.6262203379462228E-004   3.6140554707266248E-004   3.6140554707266248E-004
  0.20713899745852682       0.20807784249520064       0.20713899745852682        4.3156537200196021E-002   4.3156537200196021E-002   4.2922686871884344E-002   4.2922686871884351E-002   3.4612796915421309E-002   3.0482481942992492E-002   2.1559794479817339E-002   2.1559794479817339E-002   2.1523479716374579E-002   2.1523479716374579E-002   2.9998288096734910E-003   6.5623220261467694E-003   8.4066584238971630E-003   8.4066584238971630E-003   3.3350724139444648E-003   3.3350724139444648E-003   3.2963071680762661E-003   3.2963071680762661E-003   3.2502103886053427E-003   3.2502103886053427E-003   1.1675287174105421E-003   1.1675287174105421E-003   1.1330819129603915E-003   1.1330819129603915E-003   1.1020710698567487E-003   1.1020710698567487E-003   7.7122972760851663E-004   7.7122972760851663E-004   7.5976162775858586E-004   7.5976162775858586E-004   3.5996882531825781E-004   3.5996882531825781E-004
  0.20662847923010264       0.20756589464536682       0.20662847923010264        4.3052939829035179E-002   4.3052939829035179E-002   4.2819322948136819E-002   4.2819322948136819E-002   3.4523910816266386E-002   3.0401301137411137E-002   2.1487709215338525E-002   2.1487709215338525E-002   2.1451470679844046E-002   2.1451470679844046E-002   2.9918259114984514E-003   6.5443599882129078E-003   8.3780000533690436E-003   8.3780000533690436E-003   3.3236888607458322E-003   3.3236888607458322E-003   3.2850318735057338E-003   3.2850318735057338E-003   3.2390585992223505E-003   3.2390585992223505E-003   1.1635792913471225E-003   1.1635792913471225E-003   1.1292313111622200E-003   1.1292313111622200E-003   1.0977959650251569E-003   1.0977959650251569E-003   7.6833733524363538E-004   7.6833733524363538E-004   7.5690712814570371E-004   7.5690712814570371E-004   3.5853536962610440E-004   3.5853536962610440E-004
  0.20611860387831774       0.20705459158715167       0.20611860387831774        4.2949448296100520E-002   4.2949448296100520E-002   4.2716065085505378E-002   4.2716065085505378E-002   3.4435129916369385E-002   3.0320211444944036E-002   2.1415753142763179E-002   2.1415753142763179E-002   2.1379590807725477E-002   2.1379590807725477E-002   2.9838314805601448E-003   6.5264176148278150E-003   8.3493928460745444E-003   8.3493928460745444E-003   3.3123257609496411E-003   3.3123257609496411E-003   3.2737769124459096E-003   3.2737769124459096E-003   3.2279270244930762E-003   3.2279270244930762E-003   1.1596366607145112E-003   1.1596366607145112E-003   1.1253873935186481E-003   1.1253873935186481E-003   1.0935302758684454E-003   1.0935302758684454E-003   7.6545089735863736E-004   7.6545089735863736E-004   7.5405852392520102E-004   7.5405852392520102E-004   3.5710517378012075E-004   3.5710517378012075E-004
  0.20560936998155049       0.20654393189282710       0.20560936998155049        4.2846062335414499E-002   4.2846062335414499E-002   4.2612913019019504E-002   4.2612913019019504E-002   3.4346453982109081E-002   3.0239212682908634E-002   2.1343926041235767E-002   2.1343926041235767E-002   2.1307839879303531E-002   2.1307839879303531E-002   2.9758455001363863E-003   6.5084948701996850E-003   8.3208367208133932E-003   8.3208367208133932E-003   3.3009830816956550E-003   3.3009830816956550E-003   3.2625422522349480E-003   3.2625422522349480E-003   3.2168156319619403E-003   3.2168156319619403E-003   1.1557008152461516E-003   1.1557008152461516E-003   1.1215501499232941E-003   1.1215501499232941E-003   1.0892739869872380E-003   1.0892739869872380E-003   7.6257040475317494E-004   7.6257040475317494E-004   7.5121580597305301E-004   7.5121580597305301E-004   3.5567823252401513E-004   3.5567823252401513E-004
  0.20510077613697175       0.20603391415350317       0.20510077613697178        4.2742781684634114E-002   4.2742781684634114E-002   4.2509866487341126E-002   4.2509866487341126E-002   3.4257882783118004E-002   3.0158304671610053E-002   2.1272227692944574E-002   2.1272227692944574E-002   2.1236217676904427E-002   2.1236217676904427E-002   2.9678679537987192E-003   6.4905917192042573E-003   8.2923315975950065E-003   8.2923315975950065E-003   3.2896607906053314E-003   3.2896607906053314E-003   3.2513278606886389E-003   3.2513278606886389E-003   3.2057243896465222E-003   3.2057243896465222E-003   1.1517717448405180E-003   1.1517717448405180E-003   1.1177195704310827E-003   1.1177195704310827E-003   1.0850270831751887E-003   1.0850270831751887E-003   7.5969584835431476E-004   7.5969584835431476E-004   7.4837896529111566E-004   7.4837896529111566E-004   3.5425454066664430E-004   3.5425454066664430E-004
  0.20459282064690568       0.20552453666461362       0.20459282064690568        4.2639606021341765E-002   4.2639606021341765E-002   4.2406925169200360E-002   4.2406925169200360E-002   3.4169416037658606E-002   3.0077487184439911E-002   2.1200657838937920E-002   2.1200657838937920E-002   2.1164723941759032E-002   2.1164723941759032E-002   2.9598988204917846E-003   6.4727081163426072E-003   8.2638773800722577E-003   8.2638773800722577E-003   3.2783588488045300E-003   3.2783588488045300E-003   3.2401336991896880E-003   3.2401336991896880E-003   3.1946532592027990E-003   3.1946532592027990E-003   1.1478494371396566E-003   1.1478494371396566E-003   1.1138956428975299E-003   1.1138956428975299E-003   1.0807895468031565E-003   1.0807895468031565E-003   7.5682721744570419E-004   7.5682721744570419E-004   7.4554799125953360E-004   7.4554799125953360E-004   3.5283409220518560E-004   3.5283409220518560E-004
  0.20408550183526947       0.20501579774323966       0.20408550183526947        4.2536535027270755E-002   4.2536535027270755E-002   4.2304088747476064E-002   4.2304088747476064E-002   3.4081053467721577E-002   2.9996759998202310E-002   2.1129216223787585E-002   2.1129216223787585E-002   2.1093358418619135E-002   2.1093358418619135E-002   2.9519380794948017E-003   6.4548440168766159E-003   8.2354739732983309E-003   8.2354739732983309E-003   3.2670772179767861E-003   3.2670772179767861E-003   3.2289597296738621E-003   3.2289597296738621E-003   3.1836022028347085E-003   3.1836022028347085E-003   1.1439338799764077E-003   1.1439338799764077E-003   1.1100783553646995E-003   1.1100783553646995E-003   1.0765613604671808E-003   1.0765613604671808E-003   7.5396450145930809E-004   7.5396450145930809E-004   7.4272287340499863E-004   7.4272287340499863E-004   3.5141688121296139E-004   3.5141688121296139E-004
  0.20357881867169786       0.20450769635398330       0.20357881867169786        4.2433568515157657E-002   4.2433568515157657E-002   4.2201357035758565E-002   4.2201357035758565E-002   3.3992794907747072E-002   2.9916122992451159E-002   2.1057902683402109E-002   2.1057902683402109E-002   2.1022120943476913E-002   2.1022120943476913E-002   2.9439857202185797E-003   6.4369993988124393E-003   8.2071213186396090E-003   8.2071213186396090E-003   3.2558158742301366E-003   3.2558158742301366E-003   3.2178059283643405E-003   3.2178059283643405E-003   3.1725711968772184E-003   3.1725711968772184E-003   1.1400250661878606E-003   1.1400250661878606E-003   1.1062677007537350E-003   1.1062677007537350E-003   1.0723425121820060E-003   1.0723425121820060E-003   7.5110769349259299E-004   7.5110769349259299E-004   7.3990360487169817E-004   7.3990360487169817E-004   3.5000290358000143E-004   3.5000290358000143E-004
  0.20307276889593956       0.20400023022811320       0.20307276889593956        4.2330706047607761E-002   4.2330706047607761E-002   4.2098729598084056E-002   4.2098729598084056E-002   3.3904639977921994E-002   2.9835575851004159E-002   2.0986716881014444E-002   2.0986716881014444E-002   2.0951011179834146E-002   2.0951011179834146E-002   2.9360417127695052E-003   6.4191741968473983E-003   8.1788192888105297E-003   8.1788192888105297E-003   3.2445747664061344E-003   3.2445747664061344E-003   3.2066722444787834E-003   3.2066722444787834E-003   3.1615601909579238E-003   3.1615601909579238E-003   1.1361229791446502E-003   1.1361229791446502E-003   1.1024636627574983E-003   1.1024636627574983E-003   1.0681329797609302E-003   1.0681329797609302E-003   7.4825677973162420E-004   7.4825677973162420E-004   7.3709017198337885E-004   7.3709017198337885E-004   3.4859215177775632E-004   3.4859215177775632E-004
  0.20256735089625003       0.20349339774721178       0.20256735089625003        4.2227947318743908E-002   4.2227947318743908E-002   4.1996206129714324E-002   4.1996206129714324E-002   3.3816588411354820E-002   2.9755118360852061E-002   2.0915658571670461E-002   2.0915658571670461E-002   2.0880028882908862E-002   2.0880028882908862E-002   2.9281060374262979E-003   6.4013683685160807E-003   8.1505677930280712E-003   8.1505677930280712E-003   3.2333538578462849E-003   3.2333538578462849E-003   3.1955586415971641E-003   3.1955586415971641E-003   3.1505691489097307E-003   3.1505691489097307E-003   1.1322276072472624E-003   1.1322276072472624E-003   1.0986662299730119E-003   1.0986662299730119E-003   1.0639327464678212E-003   1.0639327464678212E-003   7.4541175004869836E-004   7.4541175004869836E-004   7.3428256470178571E-004   7.3428256470178571E-004   3.4718462010528315E-004   3.4718462010528315E-004
  0.20206256308217643       0.20298719731421044       0.20206256308217643        4.2125292026796990E-002   4.2125292026796990E-002   4.1893786330017009E-002   4.1893786330017009E-002   3.3728639944836915E-002   2.9674750312364009E-002   2.0844727513874325E-002   2.0844727513874325E-002   2.0809173811374850E-002   2.0809173811374850E-002   2.9201786747993889E-003   6.3835818721073136E-003   8.1223667418844053E-003   8.1223667418844053E-003   3.2221531124396550E-003   3.2221531124396550E-003   3.1844650838424261E-003   3.1844650838424261E-003   3.1395980351034626E-003   3.1395980351034626E-003   1.1283389390837786E-003   1.1283389390837786E-003   1.0948753911806787E-003   1.0948753911806787E-003   1.0597417957865353E-003   1.0597417957865353E-003   7.4257259446131160E-004   7.4257259446131160E-004   7.3148077313210755E-004   7.3148077313210755E-004   3.4578030293596458E-004   3.4578030293596458E-004
  0.20155840419365054       0.20248162766334343       0.20155840419365054        4.2022739936990509E-002   4.2022739936990509E-002   4.1791469965205448E-002   4.1791469965205448E-002   3.3640794372702627E-002   2.9594471548511338E-002   2.0773923512979450E-002   2.0773923512979450E-002   2.0738445770705910E-002   2.0738445770705910E-002   2.9122596106869038E-003   6.3658146775587366E-003   8.0942160645988397E-003   8.0942160645988397E-003   3.2109725014747002E-003   3.2109725014747002E-003   3.1733915426666918E-003   3.1733915426666918E-003   3.1286468211590302E-003   3.1286468211590302E-003   1.1244569658090408E-003   1.1244569658090408E-003   1.0910911376635348E-003   1.0910911376635348E-003   1.0555601139827081E-003   1.0555601139827081E-003   7.3973930486811144E-004   7.3973930486811144E-004   7.2868478923607510E-004   7.2868478923607510E-004   3.4437919557581148E-004   3.4437919557581148E-004
  0.20105487175508222       0.20197668630991508       0.20105487175508222        4.1920290567051099E-002   4.1920290567051099E-002   4.1689256554572639E-002   4.1689256554572639E-002   3.3553051277459216E-002   2.9514281718694926E-002   2.0703246204135366E-002   2.0703246204135366E-002   2.0667844396355741E-002   2.0667844396355741E-002   2.9043488117903912E-003   6.3480667119737528E-003   8.0661156227204104E-003   8.0661156227204104E-003   3.1998119693647208E-003   3.1998119693647208E-003   3.1623379629050221E-003   3.1623379629050221E-003   3.1177154523743460E-003   3.1177154523743460E-003   1.1205816692439515E-003   1.1205816692439515E-003   1.0873134516061929E-003   1.0873134516061929E-003   1.0513876772869810E-003   1.0513876772869810E-003   7.3691186636437654E-004   7.3691186636437654E-004   7.2589459826180873E-004   7.2589459826180873E-004   3.4298128996923099E-004   3.4298128996923099E-004
  0.20055196455153670       0.20147237203340815       0.20055196455153670        4.1817943690002378E-002   4.1817943690002378E-002   4.1587145873023153E-002   4.1587145873023153E-002   3.3465410461242302E-002   2.9434180673038497E-002   2.0632695400035678E-002   2.0632695400035678E-002   2.0597369501132872E-002   2.0597369501132872E-002   2.8964462646098592E-003   6.3303379468861911E-003   8.0380653483879145E-003   8.0380653483879145E-003   3.1886714885605624E-003   3.1886714885605624E-003   3.1513043171622411E-003   3.1513043171622411E-003   3.1068039015113196E-003   3.1068039015113196E-003   1.1167130409415593E-003   1.1167130409415593E-003   1.0835423246809744E-003   1.0835423246809744E-003   1.0472244724326293E-003   1.0472244724326293E-003   7.3409027115735174E-004   7.3409027115735174E-004   7.2311019247592149E-004   7.2311019247592149E-004   3.4158658158031381E-004   3.4158658158031381E-004
  0.20004968015824603       0.20096868240008103       0.20004968015824603        4.1715698835111899E-002   4.1715698835111899E-002   4.1485137449586748E-002   4.1485137449586748E-002   3.3377871515322385E-002   2.9354168068955612E-002   2.0562270744146051E-002   2.0562270744146051E-002   2.0527020728801124E-002   2.0527020728801124E-002   2.8885519366314010E-003   6.3126283111843724E-003   8.0100651064577977E-003   8.0100651064577977E-003   3.1775510047925017E-003   3.1775510047925017E-003   3.1402905515795685E-003   3.1402905515795685E-003   3.0959121151620792E-003   3.0959121151620792E-003   1.1128510631733752E-003   1.1128510631733752E-003   1.0797777395131253E-003   1.0797777395131253E-003   1.0430704761834864E-003   1.0430704761834864E-003   7.3127450469351763E-004   7.3127450469351763E-004   7.2033155747354980E-004   7.2033155747354980E-004   3.4019506253398093E-004   3.4019506253398093E-004
  0.19954801740508668       0.20046561623434053       0.19954801740508668        4.1613555784044798E-002   4.1613555784044798E-002   4.1383231067812665E-002   4.1383231067812665E-002   3.3290434249587164E-002   2.9274243763685408E-002   2.0491972056429667E-002   2.0491972056429667E-002   2.0456797899433103E-002   2.0456797899433103E-002   2.8806658150538379E-003   6.2949377779912708E-003   7.9821148319612449E-003   7.9821148319612449E-003   3.1664504916628375E-003   3.1664504916628375E-003   3.1292966399036420E-003   3.1292966399036420E-003   3.0850400672196780E-003   3.0850400672196780E-003   1.1089957278871947E-003   1.1089957278871947E-003   1.0760196881608338E-003   1.0760196881608338E-003   1.0389256757348598E-003   1.0389256757348598E-003   7.2846455948533161E-004   7.2846455948533161E-004   7.1755868582283665E-004   7.1755868582283665E-004   3.3880672845044036E-004   3.3880672845044036E-004
  0.19904697422329465       0.19996317145943415       0.19904697422329465        4.1511514136191557E-002   4.1511514136191557E-002   4.1281426328503457E-002   4.1281426328503457E-002   3.3203098317275810E-002   2.9194407471300494E-002   2.0421799031372399E-002   2.0421799031372399E-002   2.0386700707760524E-002   2.0386700707760524E-002   2.8727878729487813E-003   6.2772662887491046E-003   7.9542144100419546E-003   7.9542144100419546E-003   3.1553699029621390E-003   3.1553699029621390E-003   3.1183225362602538E-003   3.1183225362602538E-003   3.0741877121746629E-003   3.0741877121746629E-003   1.1051470201477820E-003   1.1051470201477820E-003   1.0722681559734045E-003   1.0722681559734045E-003   1.0347900508984645E-003   1.0347900508984645E-003   7.2566042303611052E-004   7.2566042303611052E-004   7.1479156514902707E-004   7.1479156514902707E-004   3.3742157247725827E-004   3.3742157247725827E-004
  0.19854654857068460       0.19946134602525420       0.19854654857068460        4.1409573496038320E-002   4.1409573496038320E-002   4.1179722837554826E-002   4.1179722837554826E-002   3.3115863376210759E-002   2.9114658910065823E-002   2.0351751367805915E-002   2.0351751367805915E-002   2.0316728852857787E-002   2.0316728852857787E-002   2.8649180837983811E-003   6.2596137858341953E-003   7.9263637275726918E-003   7.9263637275726918E-003   3.1443091931694180E-003   3.1443091931694180E-003   3.1073681954579702E-003   3.1073681954579702E-003   3.0633550051941127E-003   3.0633550051941127E-003   1.1013049252555577E-003   1.1013049252555577E-003   1.0685231285305723E-003   1.0685231285305723E-003   1.0306635817645276E-003   1.0306635817645276E-003   7.2286208303272816E-004   7.2286208303272816E-004   7.1203018325872666E-004   7.1203018325872666E-004   3.3603958785629684E-004   3.3603958785629684E-004
  0.19804673873561987       0.19896013821316394       0.19804673873561987        4.1307733535116666E-002   4.1307733535116666E-002   4.1078120267760802E-002   4.1078120267760802E-002   3.3028729141794798E-002   2.9034997850894174E-002   2.0281828811414434E-002   2.0281828811414434E-002   2.0246882080602525E-002   2.0246882080602525E-002   2.8570564262776314E-003   6.2419802232833894E-003   7.8985626900561299E-003   7.8985626900561299E-003   3.1332683241640136E-003   3.1332683241640136E-003   3.0964335796353866E-003   3.0964335796353866E-003   3.0525419086949528E-003   3.0525419086949528E-003   1.0974694310784258E-003   1.0974694310784258E-003   1.0647845939153577E-003   1.0647845939153577E-003   1.0265462512037971E-003   1.0265462512037971E-003   7.2006952904283238E-004   7.2006952904283238E-004   7.0927452981468743E-004   7.0927452981468743E-004   3.3466076876153926E-004   3.3466076876153926E-004
  0.19754754272662256       0.19845954602389271       0.19754754272662256        4.1205993867667018E-002   4.1205993867667018E-002   4.0976618234766268E-002   4.0976618234766268E-002   3.2941695280608745E-002   2.8955424020077215E-002   2.0212031069287369E-002   2.0212031069287369E-002   2.0177160098320730E-002   2.0177160098320730E-002   2.8492028746557796E-003   6.2243655452636475E-003   7.8708111876515368E-003   7.8708111876515368E-003   3.1222472517332947E-003   3.1222472517332947E-003   3.0855186448985631E-003   3.0855186448985631E-003   3.0417483791297423E-003   3.0417483791297423E-003   1.0936405233651207E-003   1.0936405233651207E-003   1.0610525381457951E-003   1.0610525381457951E-003   1.0224380398334949E-003   1.0224380398334949E-003   7.1728274910115184E-004   7.1728274910115184E-004   7.0652459296719156E-004   7.0652459296719156E-004   3.3328510861312821E-004   3.3328510861312821E-004
  0.19704895827592037       0.19795956718109881       0.19704895827592037        4.1104354051291613E-002   4.1104354051291613E-002   4.0875216297719931E-002   4.0875216297719931E-002   3.2854761411011353E-002   2.8875937099822741E-002   2.0142357810527291E-002   2.0142357810527291E-002   2.0107562575394398E-002   2.0107562575394398E-002   2.8413573988479691E-003   6.2067696861899920E-003   7.8431090954165315E-003   7.8431090954165315E-003   3.1112459256689880E-003   3.1112459256689880E-003   3.0746233414166413E-003   3.0746233414166413E-003   3.0309743670815241E-003   3.0309743670815241E-003   1.0898181857778861E-003   1.0898181857778861E-003   1.0573269452069571E-003   1.0573269452069571E-003   1.0183389260581114E-003   1.0183389260581114E-003   7.1450172973602495E-004   7.1450172973602495E-004   7.0378035938028463E-004   7.0378035938028463E-004   3.3191260009131737E-004   3.3191260009131737E-004
  0.19655098405052146       0.19746020034582790       0.19655098405052146        4.1002813833860972E-002   4.1002813833860972E-002   4.0773914205602543E-002   4.0773914205602543E-002   3.2767927314310392E-002   2.8796536921340952E-002   2.0072808835457333E-002   2.0072808835457333E-002   2.0038089312284880E-002   2.0038089312284880E-002   2.8335199834736216E-003   6.1891926134692047E-003   7.8154563405841999E-003   7.8154563405841999E-003   3.1002643164848276E-003   3.1002643164848276E-003   3.0637476398819360E-003   3.0637476398819360E-003   3.0202198434292680E-003   3.0202198434292680E-003   1.0860024091756068E-003   1.0860024091756068E-003   1.0536078060990721E-003   1.0536078060990721E-003   1.0142488960229457E-003   1.0142488960229457E-003   7.1172646272269651E-004   7.1172646272269651E-004   7.0104182089572576E-004   7.0104182089572576E-004   3.3054323846914101E-004   3.3054323846914101E-004
  0.19605361723197234       0.19696144268950364       0.19605361723197234        4.0901372660061157E-002   4.0901372660061157E-002   4.0672711404930388E-002   4.0672711404930388E-002   3.2681192512747551E-002   2.8717223078969224E-002   2.0003383737522432E-002   2.0003383737522432E-002   1.9968739902801961E-002   1.9968739902801961E-002   2.8256905897686016E-003   6.1716342420784403E-003   7.7878527681351038E-003   7.7878527681351038E-003   3.0893023620315219E-003   3.0893023620315219E-003   3.0528914786396035E-003   3.0528914786396035E-003   3.0094847470663990E-003   3.0094847470663990E-003   1.0821931730647522E-003   1.0821931730647522E-003   1.0498951007581175E-003   1.0498951007581175E-003   1.0101679237275877E-003   1.0101679237275877E-003   7.0895693159029314E-004   7.0895693159029314E-004   6.9830896121849198E-004   6.9830896121849198E-004   3.2917701495408940E-004   3.2917701495408940E-004
  0.19555685623830410       0.19646329262348591       0.19555685623830410        4.0800030226384634E-002   4.0800030226384634E-002   4.0571607593445379E-002   4.0571607593445379E-002   3.2594556744129276E-002   2.8637995364164850E-002   1.9934082283498963E-002   1.9934082283498963E-002   1.9899514113899744E-002   1.9899514113899744E-002   2.8178691984230807E-003   6.1540945306392579E-003   7.7602982919691864E-003   7.7602982919691864E-003   3.0783600275310669E-003   3.0783600275310669E-003   3.0420548231430808E-003   3.0420548231430808E-003   2.9987690436939114E-003   2.9987690436939114E-003   1.0783904664591446E-003   1.0783904664591446E-003   1.0461888183873739E-003   1.0461888183873739E-003   1.0060959933875172E-003   1.0060959933875172E-003   7.0619312679466519E-004   7.0619312679466519E-004   6.9558177088884312E-004   6.9558177088884312E-004   3.2781392417501650E-004   3.2781392417501650E-004
  0.19506069861146921       0.19596574768059877       0.19506069861146921        4.0698786050302957E-002   4.0698786050302957E-002   4.0470602290299237E-002   4.0470602290299237E-002   3.2508019593433003E-002   2.8558853428640160E-002   1.9864904118544774E-002   1.9864904118544774E-002   1.9830411591048071E-002   1.9830411591048071E-002   2.8100557763291799E-003   6.1365734068440266E-003   7.7327927776334147E-003   7.7327927776334147E-003   3.0674372590052414E-003   3.0674372590052414E-003   3.0312376198318915E-003   3.0312376198318915E-003   2.9880726802123392E-003   2.9880726802123392E-003   1.0745942716970814E-003   1.0745942716970814E-003   1.0424889416845321E-003   1.0424889416845321E-003   1.0020330820931036E-003   1.0020330820931036E-003   7.0343503395075505E-004   7.0343503395075505E-004   6.9286023567047522E-004   6.9286023567047522E-004   3.2645395837655302E-004   3.2645395837655302E-004
  0.19456514252305138       0.19546880602505129       0.19456514252305138        4.0597639777409246E-002   4.0597639777409246E-002   4.0369695142473565E-002   4.0369695142473565E-002   3.2421580755397340E-002   2.8479797024494824E-002   1.9795848976307595E-002   1.9795848976307595E-002   1.9761432068111609E-002   1.9761432068111609E-002   2.8022503002862976E-003   6.1190708206168920E-003   7.7053361258617543E-003   7.7053361258617543E-003   3.0565340164508260E-003   3.0565340164508260E-003   3.0204398289865723E-003   3.0204398289865723E-003   2.9773956172101119E-003   2.9773956172101119E-003   1.0708045759701297E-003   1.0708045759701297E-003   1.0387954580782365E-003   1.0387954580782365E-003   9.9797917215716219E-004   9.9797917215716219E-004   7.0068264221295360E-004   7.0068264221295360E-004   6.9014434481987313E-004   6.9014434481987313E-004   3.2509711155262206E-004   3.2509711155262206E-004
  0.19407018587213853       0.19497246554778971       0.19407018587213853        4.0496590997377110E-002   4.0496590997377110E-002   4.0268885741172142E-002   4.0268885741172142E-002   3.2335239877190024E-002   2.8400825860338021E-002   1.9726916553076936E-002   1.9726916553076936E-002   1.9692575241639247E-002   1.9692575241639247E-002   2.7944527427975073E-003   6.1015867122619005E-003   7.6779282225377353E-003   7.6779282225377353E-003   3.0456502539689167E-003   3.0456502539689167E-003   3.0096614050498915E-003   3.0096614050498915E-003   2.9667378095043976E-003   2.9667378095043976E-003   1.0670213644176296E-003   1.0670213644176296E-003   1.0351083529976824E-003   1.0351083529976824E-003   9.9393424372062130E-004   9.9393424372062130E-004   6.9793593925622380E-004   6.9793593925622380E-004   6.8743408613392725E-004   6.8743408613392725E-004   3.2374337697116878E-004   3.2374337697116878E-004
  0.19357582599129347       0.19447672357164086       0.19357582599129347        4.0395639183840114E-002   4.0395639183840114E-002   4.0168173561844628E-002   4.0168173561844628E-002   3.2248996507092932E-002   2.8321939554338857E-002   1.9658106466980338E-002   1.9658106466980338E-002   1.9623840730105434E-002   1.9623840730105434E-002   2.7866630674319450E-003   6.0841210020671161E-003   7.6505689224708835E-003   7.6505689224708835E-003   3.0347859133229233E-003   3.0347859133229233E-003   2.9989022902474666E-003   2.9989022902474666E-003   2.9560991998335302E-003   2.9560991998335302E-003   1.0632446178864214E-003   1.0632446178864214E-003   1.0314276076894781E-003   1.0314276076894781E-003   9.8989827236472747E-004   9.8989827236472747E-004   6.9519490965319760E-004   6.9519490965319760E-004   6.8472944434862953E-004   6.8472944434862953E-004   3.2239274637541998E-004   3.2239274637541998E-004
  0.19308206113779930       0.19398157834673294       0.19308206113779930        4.0294783998884351E-002   4.0294783998884351E-002   4.0067558267957069E-002   4.0067558267957069E-002   3.2162850354649858E-002   2.8243137872178341E-002   1.9589418465602373E-002   1.9589418465602373E-002   1.9555228281301348E-002   1.9555228281301348E-002   2.7788812523209788E-003   6.0666736429878390E-003   7.6232581319474087E-003   7.6232581319474087E-003   3.0239409567194755E-003   3.0239409567194755E-003   2.9881624470512839E-003   2.9881624470512839E-003   2.9454797509570244E-003   2.9454797509570244E-003   1.0594743243260735E-003   1.0594743243260735E-003   1.0277532103232863E-003   1.0277532103232863E-003   9.8587124129089062E-004   9.8587124129089062E-004   6.9245954314562969E-004   6.9245954314562969E-004   6.8203040930074805E-004   6.8203040930074805E-004   3.2104521405997981E-004   3.2104521405997981E-004
  0.19258888870611141       0.19348702725794653       0.19258888870611141        4.0194024928023979E-002   4.0194024928023979E-002   3.9967039346833863E-002   3.9967039346833863E-002   3.2076800978822172E-002   2.8164420441809619E-002   1.9520852177166429E-002   1.9520852177166429E-002   1.9486737523789918E-002   1.9486737523789918E-002   2.7711072619922335E-003   6.0492445574938858E-003   7.5959957097989561E-003   7.5959957097989561E-003   3.0131153275228932E-003   3.0131153275228932E-003   2.9774418192746277E-003   2.9774418192746277E-003   2.9348794071862500E-003   2.9348794071862500E-003   1.0557104651322563E-003   1.0557104651322563E-003   1.0240851426823166E-003   1.0240851426823166E-003   9.8185312672608251E-004   9.8185312672608251E-004   6.8972982473261774E-004   6.8972982473261774E-004   6.7933696614761862E-004   6.7933696614761862E-004   3.1970077198674132E-004   3.1970077198674132E-004
  0.19209630642010977       0.19299306802049959       0.19209630642010977        4.0093361523659658E-002   4.0093361523659658E-002   3.9866616352538457E-002   3.9866616352538457E-002   3.1990847995981633E-002   2.8085786943708061E-002   1.9452407276500334E-002   1.9452407276500334E-002   1.9418368132689184E-002   1.9418368132689184E-002   2.7633410661558199E-003   6.0318336796917329E-003   7.5687815333918091E-003   7.5687815333918091E-003   3.0023089764594515E-003   3.0023089764594515E-003   2.9667403580225823E-003   2.9667403580225823E-003   2.9242981200442949E-003   2.9242981200442949E-003   1.0519530242560011E-003   1.0519530242560011E-003   1.0204233890410634E-003   1.0204233890410634E-003   9.7784390765793031E-004   9.7784390765793031E-004   6.8700574128208343E-004   6.8700574128208343E-004   6.7664910189086400E-004   6.7664910189086400E-004   3.1835941304275727E-004   3.1835941304275727E-004
  0.19160431203472994       0.19249969838074463       0.19160431203472994        3.9992793344162871E-002   3.9992793344162871E-002   3.9766288845102124E-002   3.9766288845102124E-002   3.1904991027862345E-002   2.8007237063267375E-002   1.9384083443485661E-002   1.9384083443485661E-002   1.9350119788167183E-002   1.9350119788167183E-002   2.7555826350040011E-003   6.0144409447853570E-003   7.5416154821064075E-003   7.5416154821064075E-003   2.9915218550570161E-003   2.9915218550570161E-003   2.9560580151951512E-003   2.9560580151951512E-003   2.9137358418418130E-003   2.9137358418418130E-003   1.0482019859233483E-003   1.0482019859233483E-003   1.0167679339428718E-003   1.0167679339428718E-003   9.7384356339659235E-004   9.7384356339659235E-004   6.8428727987518466E-004   6.8428727987518466E-004   6.7396680374277526E-004   6.7396680374277526E-004   3.1702113022426471E-004   3.1702113022426471E-004
  0.19111290333586101       0.19200691611606754       0.19111290333586101        3.9892319953862165E-002   3.9892319953862165E-002   3.9666056390510122E-002   3.9666056390510122E-002   3.1819229701546090E-002   2.7928770490788599E-002   1.9315880363035796E-002   1.9315880363035796E-002   1.9281992175420051E-002   1.9281992175420051E-002   2.7478319392102973E-003   5.9970662890741350E-003   7.5144974373288972E-003   7.5144974373288972E-003   2.9807539156416541E-003   2.9807539156416541E-003   2.9453947434838930E-003   2.9453947434838930E-003   2.9031925256736354E-003   2.9031925256736354E-003   1.0444573346342651E-003   1.0444573346342651E-003   1.0131187621988749E-003   1.0131187621988749E-003   9.6985207357298700E-004   9.6985207357298700E-004   6.8157442780525108E-004   6.8157442780525108E-004   6.7129005912525044E-004   6.7129005912525044E-004   3.1568591663606123E-004   3.1568591663606123E-004
  0.19062207755377786       0.19151471844667878       0.19062207755377783        3.9791940803074834E-002   3.9791940803074834E-002   3.9565918441021912E-002   3.9565918441021912E-002   3.1733563547083864E-002   2.7850386827805374E-002   1.9247797643747681E-002   1.9247797643747681E-002   1.9213984903413906E-002   1.9213984903413906E-002   2.7400889406758730E-003   5.9797096292104161E-003   7.4874272501068090E-003   7.4874272501068090E-003   2.9700050984946022E-003   2.9700050984946022E-003   2.9347504836538304E-003   2.9347504836538304E-003   2.8926681128439457E-003   2.8926681128439457E-003   1.0407190506959772E-003   1.0407190506959772E-003   1.0094758545352966E-003   1.0094758545352966E-003   9.6586941338070863E-004   9.6586941338070863E-004   6.7886716934332321E-004   6.7886716934332321E-004   6.6861885247841344E-004   6.6861885247841344E-004   3.1435376390001910E-004   3.1435376390001910E-004
  0.19013183224775962       0.19102310292270488       0.19013183224775962        3.9691655408945765E-002   3.9691655408945765E-002   3.9465874515577051E-002   3.9465874515577051E-002   3.1647992151873638E-002   2.7772085728327078E-002   1.9179834940729019E-002   1.9179834940729019E-002   1.9146097627576308E-002   1.9146097627576308E-002   2.7323536064805809E-003   5.9623708934744661E-003   7.4604047899863727E-003   7.4604047899863727E-003   2.9592753512445668E-003   2.9592753512445668E-003   2.9241251837473460E-003   2.9241251837473460E-003   2.8821625518542469E-003   2.8821625518542469E-003   1.0369871169665125E-003   1.0369871169665125E-003   1.0058391941651296E-003   1.0058391941651296E-003   9.6189556076647887E-004   9.6189556076647887E-004   6.7616549062474401E-004   6.7616549062474401E-004   6.6595317008218829E-004   6.6595317008218829E-004   3.1302466456052853E-004   3.1302466456052853E-004
  0.18964216530239714       0.19053206742048465       0.18964216530239714        3.9591463354773940E-002   3.9591463354773940E-002   3.9365924199121695E-002   3.9365924199121695E-002   3.1562515160037913E-002   2.7693866898284760E-002   1.9111991954958989E-002   1.9111991954958989E-002   1.9078330049157290E-002   1.9078330049157290E-002   2.7246259088299142E-003   5.9450500216532897E-003   7.4334299447586343E-003   7.4334299447586343E-003   2.9485646287664867E-003   2.9485646287664867E-003   2.9135187989836834E-003   2.9135187989836834E-003   2.8716757983036530E-003   2.8716757983036530E-003   1.0332615188204575E-003   1.0332615188204575E-003   1.0022087667545623E-003   1.0022087667545623E-003   9.5793049638685985E-004   9.5793049638685985E-004   6.7346937962110983E-004   6.7346937962110983E-004   6.6329300002856235E-004   6.6329300002856235E-004   3.1169861206966753E-004   3.1169861206966753E-004
  0.18915307375956406       0.19004160897127714       0.18915307375956406        3.9491364051010877E-002   3.9491364051010877E-002   3.9266066904184008E-002   3.9266066904184008E-002   3.1477132068529944E-002   2.7615729908951007E-002   1.9044268271473423E-002   1.9044268271473423E-002   1.9010681753594490E-002   1.9010681753594490E-002   2.7169058066215581E-003   5.9277469237242397E-003   7.4065025561210933E-003   7.4065025561210933E-003   2.9378728676351562E-003   2.9378728676351562E-003   2.9029312664614459E-003   2.9029312664614459E-003   2.8612077898767536E-003   2.8612077898767536E-003   1.0295422352629103E-003   1.0295422352629103E-003   9.9858455176394774E-004   9.9858455176394774E-004   9.5397419415159336E-004   9.5397419415159336E-004   6.7077881970996518E-004   6.7077881970996518E-004   6.6063832587700232E-004   6.6063832587700232E-004   3.1037559762460345E-004   3.1037559762460345E-004
  0.18866455499052540       0.18955172493664399       0.18866455499052540        3.9391356975021725E-002   3.9391356975021725E-002   3.9166302110058081E-002   3.9166302110058081E-002   3.1391842431721301E-002   2.7537674384146543E-002   1.8976663521868012E-002   1.8976663521868012E-002   1.8943152372835951E-002   1.8943152372835951E-002   2.7091932639393681E-003   5.9104615213096245E-003   7.3796224842905484E-003   7.3796224842905484E-003   2.9272000117808970E-003   2.9272000117808970E-003   2.8923625305645492E-003   2.8923625305645492E-003   2.8507584714632895E-003   2.8507584714632895E-003   1.0258292478527835E-003   1.0258292478527835E-003   9.9496653114331370E-004   9.9496653114331370E-004   9.5002663072583330E-004   9.5002663072583330E-004   6.6809379613494565E-004   6.6809379613494565E-004   6.5798913302853143E-004   6.5798913302853143E-004   3.0905561334575274E-004   3.0905561334575274E-004
  0.18817660669224637       0.18906241300474921       0.18817660669224637        3.9291441670411764E-002   3.9291441670411764E-002   3.9066629362130623E-002   3.9066629362130623E-002   3.1306645860780420E-002   2.7459699999686310E-002   1.8909177383659791E-002   1.8909177383659791E-002   1.8875741584702024E-002   1.8875741584702024E-002   2.7014882500003487E-003   5.8931937475555935E-003   7.3527896077494421E-003   7.3527896077494421E-003   2.9165460123884530E-003   2.9165460123884530E-003   2.8818125428618502E-003   2.8818125428618502E-003   2.8403277950585677E-003   2.8403277950585677E-003   1.0221225406686020E-003   1.0221225406686020E-003   9.9135468929884550E-004   9.9135468929884550E-004   9.4608778548694499E-004   9.4608778548694499E-004   6.6541429597777920E-004   6.6541429597777920E-004   6.5534540869803949E-004   6.5534540869803949E-004   3.0773865226197853E-004   3.0773865226197853E-004
  0.18768922601688215       0.18857367031741562       0.18768922601688215        3.9191617568790242E-002   3.9191617568790242E-002   3.8967048094077195E-002   3.8967048094077195E-002   3.1221541871684320E-002   2.7381806344280040E-002   1.8841809459868897E-002   1.8841809459868897E-002   1.8808448992601489E-002   1.8808448992601489E-002   2.6937907254099185E-003   5.8759435163283635E-003   7.3260037753672619E-003   7.3260037753672619E-003   2.9059108088866688E-003   2.9059108088866688E-003   2.8712812432823745E-003   2.8712812432823745E-003   2.8299157011515128E-003   2.8299157011515128E-003   1.0184220936947015E-003   1.0184220936947015E-003   9.8774900664830518E-004   9.8774900664830518E-004   9.4215763349517407E-004   9.4215763349517407E-004   6.6274030337668411E-004   6.6274030337668411E-004   6.5270713719651043E-004   6.5270713719651043E-004   3.0642470596025447E-004   3.0642470596025447E-004
  0.18720241015526379       0.18808549405524091       0.18720241015526379        3.9091884109181740E-002   3.9091884109181740E-002   3.8867557746985130E-002   3.8867557746985130E-002   3.1136529987079831E-002   2.7303993012749855E-002   1.8774559359826394E-002   1.8774559359826394E-002   1.8741274206249419E-002   1.8741274206249419E-002   2.6861006513719614E-003   5.8587107428571643E-003   7.2992648385306527E-003   7.2992648385306527E-003   2.8952943417060585E-003   2.8952943417060585E-003   2.8607685727485318E-003   2.8607685727485318E-003   2.8195221312152978E-003   2.8195221312152978E-003   1.0147278872591030E-003   1.0147278872591030E-003   9.8414946394548828E-004   9.8414946394548828E-004   9.3823615021476126E-004   9.3823615021476126E-004   6.6007180273698900E-004   6.6007180273698900E-004   6.5007430309882506E-004   6.5007430309882506E-004   3.0511376616446757E-004   3.0511376616446757E-004
  0.18671615691181367       0.18759788201411937       0.18671615691181367        3.8992240855860970E-002   3.8992240855860970E-002   3.8768157886900106E-002   3.8768157886900106E-002   3.1051609836694680E-002   2.7226259697949111E-002   1.8707426778513697E-002   1.8707426778513697E-002   1.8674216920917589E-002   1.8674216920917589E-002   2.6784179987740099E-003   5.8414953640918664E-003   7.2725726826894108E-003   7.2725726826894108E-003   2.8846965648036045E-003   2.8846965648036045E-003   2.8502744855783005E-003   2.8502744855783005E-003   2.8091470399687858E-003   2.8091470399687858E-003   1.0110399063923911E-003   1.0110399063923911E-003   9.8055604652727817E-004   9.8055604652727817E-004   9.3432331613660326E-004   9.3432331613660326E-004   6.5740878187766174E-004   6.5740878187766174E-004   6.4744689434819574E-004   6.4744689434819574E-004   3.0380582628052489E-004   3.0380582628052489E-004
  0.18623046268966970       0.18711083058473607       0.18623046268966970        3.8892687085463951E-002   3.8892687085463951E-002   3.8668847792946014E-002   3.8668847792946014E-002   3.0966780805456777E-002   2.7148605868663946E-002   1.8640411218388751E-002   1.8640411218388751E-002   1.8607276639572606E-002   1.8607276639572606E-002   2.6707427163532010E-003   5.8242972673691051E-003   7.2459271167539165E-003   7.2459271167539165E-003   2.8741174017493931E-003   2.8741174017493931E-003   2.8397989060015148E-003   2.8397989060015148E-003   2.7987903523858972E-003   2.7987903523858972E-003   1.0073581255461096E-003   1.0073581255461096E-003   9.7696872942387735E-004   9.7696872942387735E-004   9.3041910056475426E-004   9.3041910056475426E-004   6.5475122099668836E-004   6.5475122099668836E-004   6.4482489136910158E-004   6.4482489136910158E-004   3.0250087597668651E-004   3.0250087597668651E-004
  0.18574532508321187       0.18662433735233791       0.18574532508321187        3.8793222318220744E-002   3.8793222318220744E-002   3.8569626987260616E-002   3.8569626987260616E-002   3.0882042486251520E-002   2.7071031184050704E-002   1.8573512347361144E-002   1.8573512347361144E-002   1.8540453030449631E-002   1.8540453030449631E-002   2.6630747716561111E-003   5.8071163821965428E-003   7.2193280154278679E-003   7.2193280154278679E-003   2.8635568022381203E-003   2.8635568022381203E-003   2.8293417841185431E-003   2.8293417841185431E-003   2.7884520190198741E-003   2.7884520190198741E-003   1.0036825282582476E-003   1.0036825282582476E-003   9.7338749652011076E-004   9.7338749652011076E-004   9.2652348248314779E-004   9.2652348248314779E-004   6.5209910687224224E-004   6.5209910687224224E-004   6.4220828107857211E-004   6.4220828107857211E-004   3.0119890815878160E-004   3.0119890815878160E-004
  0.18526074115140831       0.18613839936525364       0.18526074115140831        3.8693845964122182E-002   3.8693845964122182E-002   3.8470494882026911E-002   3.8470494882026911E-002   3.0797394378374539E-002   2.6993535217610509E-002   1.8506729760421635E-002   1.8506729760421635E-002   1.8473745688949356E-002   1.8473745688949356E-002   2.6554141237581362E-003   5.7899526191225867E-003   7.1927752244316922E-003   7.1927752244316922E-003   2.8530147044592601E-003   2.8530147044592601E-003   2.8189030586386389E-003   2.8189030586386389E-003   2.7781319791641704E-003   2.7781319791641704E-003   1.0000130940581988E-003   1.0000130940581988E-003   9.6981232779617531E-004   9.6981232779617531E-004   9.2263643666254348E-004   9.2263643666254348E-004   6.4945242340721317E-004   6.4945242340721317E-004   6.3959704755716621E-004   6.3959704755716621E-004   2.9989991432622509E-004   2.9989991432622509E-004
  0.18477670799415477       0.18565301371284401       0.18477670799415477        3.8594557441017120E-002   3.8594557441017120E-002   3.8371450897282021E-002   3.8371450897282021E-002   3.0712835988184219E-002   2.6916117549324280E-002   1.8440063059224666E-002   1.8440063059224666E-002   1.8407154217131266E-002   1.8407154217131266E-002   2.6477607323694787E-003   5.7728058901415635E-003   7.1662685921453258E-003   7.1662685921453258E-003   2.8424910476604242E-003   2.8424910476604242E-003   2.8084826693204079E-003   2.8084826693204079E-003   2.7678301731518858E-003   2.7678301731518858E-003   9.9634980283874091E-004   9.9634980283874091E-004   9.6624320358752443E-004   9.6624320358752443E-004   9.1875793829944918E-004   9.1875793829944918E-004   6.4681115478633637E-004   6.4681115478633637E-004   6.3699117516388204E-004   6.3699117516388204E-004   2.9860388612268444E-004   2.9860388612268444E-004
  0.18429322246818491       0.18516817724061879       0.18429322246818491        3.8495356116324320E-002   3.8495356116324320E-002   3.8272494402773159E-002   3.8272494402773159E-002   3.0628366779469975E-002   2.6838777720213040E-002   1.8373511812984994E-002   1.8373511812984994E-002   1.8340678184654430E-002   1.8340678184654430E-002   2.6401145533428744E-003   5.7556760986297610E-003   7.1398079540611467E-003   7.1398079540611467E-003   2.8319857659749072E-003   2.8319857659749072E-003   2.7980805508599563E-003   2.7980805508599563E-003   2.7575465363135166E-003   2.7575465363135166E-003   9.9269263270730331E-004   9.9269263270730331E-004   9.6268010249140267E-004   9.6268010249140267E-004   9.1488796074212298E-004   9.1488796074212298E-004   6.4417528392741736E-004   6.4417528392741736E-004   6.3439064700814951E-004   6.3439064700814951E-004   2.9731081457626908E-004   2.9731081457626908E-004
  0.18381028175700342       0.18468388712176062       0.18381028175700342        3.8396241423949977E-002   3.8396241423949977E-002   3.8173624834586931E-002   3.8173624834586931E-002   3.0543986273020234E-002   2.6761515323500719E-002   1.8307075636963946E-002   1.8307075636963946E-002   1.8274317207175182E-002   1.8274317207175182E-002   2.6324755476860671E-003   5.7385631595370306E-003   7.1133931639905468E-003   7.1133931639905468E-003   2.8214988008112411E-003   2.8214988008112411E-003   2.7876966451588370E-003   2.7876966451588370E-003   2.7472810111052555E-003   2.7472810111052555E-003   9.8904156429893177E-004   9.8904156429893177E-004   9.5912300556892074E-004   9.5912300556892074E-004   9.1102648005604700E-004   9.1102648005604700E-004   6.4154479559063728E-004   6.4154479559063728E-004   6.3179544801745548E-004   6.3179544801745548E-004   2.9602069162507630E-004   2.9602069162507630E-004
  0.18332788277768505       0.18420014028677462       0.18332788277768505        3.8297212747598203E-002   3.8297212747598203E-002   3.8074841578747839E-002   3.8074841578747839E-002   3.0459693947257602E-002   2.6684329913640375E-002   1.8240754114168801E-002   1.8240754114168801E-002   1.8208070868134953E-002   1.8208070868134953E-002   2.6248436725679436E-003   5.7214669792376958E-003   7.0870240629321143E-003   7.0870240629321143E-003   2.8110300884933229E-003   2.8110300884933229E-003   2.7773308890855245E-003   2.7773308890855245E-003   2.7370335350098184E-003   2.7370335350098184E-003   9.8539657647363351E-004   9.8539657647363351E-004   9.5557189215304524E-004   9.5557189215304524E-004   9.0717347047005760E-004   9.0717347047005760E-004   6.3891967327705742E-004   6.3891967327705742E-004   6.2920556187742586E-004   6.2920556187742586E-004   2.9473350859556983E-004   2.9473350859556983E-004
  0.18284602200036504       0.18371693314428053       0.18284602200036504        3.8198269363526854E-002   3.8198269363526854E-002   3.7976143914117876E-002   3.7976143914117876E-002   3.0375489189566510E-002   2.6607220961734384E-002   1.8174546757215720E-002   1.8174546757215720E-002   1.8141938680666832E-002   1.8141938680666832E-002   2.6172188769090689E-003   5.7043874456557840E-003   7.0607004639093793E-003   7.0607004639093793E-003   2.8005795542412441E-003   2.8005795542412441E-003   2.7669832085157088E-003   2.7669832085157088E-003   2.7268040346451225E-003   2.7268040346451225E-003   9.8175764421973570E-004   9.8175764421973570E-004   9.5202673780616298E-004   9.5202673780616298E-004   9.0332890216695855E-004   9.0332890216695855E-004   6.3629989772198063E-004   6.3629989772198063E-004   6.2662096954548127E-004   6.2662096954548127E-004   2.9344925546486382E-004   2.9344925546486382E-004
  0.18236469671372216       0.18323426299757192       0.18236469671372216        3.8099410730580152E-002   3.8099410730580152E-002   3.7877531301709406E-002   3.7877531301709400E-002   3.0291371543139409E-002   2.6530188081578192E-002   1.8108453202468344E-002   1.8108453202468344E-002   1.8075920281513870E-002   1.8075920281513870E-002   2.6096011237331895E-003   5.6873244783335001E-003   7.0344222291595935E-003   7.0344222291595935E-003   2.7901471428155460E-003   2.7901471428155460E-003   2.7566535486750229E-003   2.7566535486750229E-003   2.7165924557605681E-003   2.7165924557605681E-003   9.7812474932413977E-004   9.7812474932413977E-004   9.4848752471541448E-004   9.4848752471541448E-004   8.9949275255883545E-004   8.9949275255883545E-004   6.3368545457781499E-004   6.3368545457781499E-004   6.2404165683052615E-004   6.2404165683052615E-004   2.9216792462728866E-004   2.9216792462728866E-004
  0.18188390342993457       0.18275212634658702       0.18188390342993457        3.8000636142502806E-002   3.8000636142502806E-002   3.7779003037862774E-002   3.7779003037862774E-002   3.0207340411078240E-002   2.6453230758700486E-002   1.8042472977367999E-002   1.8042472977367999E-002   1.8010015198623427E-002   1.8010015198623427E-002   2.6019903633741136E-003   5.6702779684145469E-003   7.0081891776262364E-003   7.0081891776262364E-003   2.7797327817914220E-003   2.7797327817914220E-003   2.7463418377746719E-003   2.7463418377746719E-003   2.7063987272879508E-003   2.7063987272879508E-003   9.7449786758436270E-004   9.7449786758436270E-004   9.4495422923426625E-004   9.4495422923426625E-004   8.9566499277552098E-004   8.9566499277552098E-004   6.3107632520721885E-004   6.3107632520721885E-004   6.2146760530974656E-004   6.2146760530974656E-004   2.9088950638090770E-004   2.9088950638090770E-004
  0.18140363898942544       0.18227052002041286       0.18140363898942544        3.7901944959831346E-002   3.7901944959831346E-002   3.7680558485561906E-002   3.7680558485561913E-002   3.0123395253747211E-002   2.6376348531087331E-002   1.7976605655616974E-002   1.7976605655616974E-002   1.7944223006154263E-002   1.7944223006154263E-002   2.5943865513462861E-003   5.6532478186746039E-003   6.9820011466593503E-003   6.9820011466593503E-003   2.7693364060538965E-003   2.7693364060538965E-003   2.7360480112655458E-003   2.7360480112655458E-003   2.6962227853185869E-003   2.6962227853185869E-003   9.7087697733789819E-004   9.7087697733789819E-004   9.4142683019207414E-004   9.4142683019207414E-004   8.9184559667621717E-004   8.9184559667621717E-004   6.2847249282379505E-004   6.2847249282379505E-004   6.1889879838682225E-004   6.1889879838682225E-004   2.8961399193780878E-004   2.8961399193780878E-004
  0.18092389999916381       0.18178944061402139       0.18092389999916381        3.7803336494508268E-002   3.7803336494508268E-002   3.7582196959336144E-002   3.7582196959336144E-002   3.0039535490605038E-002   2.6299540899282499E-002   1.7910850780083101E-002   1.7910850780083101E-002   1.7878543247468893E-002   1.7878543247468893E-002   2.5867896394544229E-003   5.6362339236086679E-003   6.9558579613636816E-003   6.9558579613636816E-003   2.7589579456291607E-003   2.7589579456291607E-003   2.7257719997894631E-003   2.7257719997894631E-003   2.6860645611923657E-003   2.6860645611923657E-003   9.6726205522455094E-004   9.6726205522455094E-004   9.3790530476573972E-004   9.3790530476573972E-004   8.8803453637614955E-004   8.8803453637614955E-004   6.2587393944312235E-004   6.2587393944312235E-004   6.1633521828395534E-004   6.1633521828395534E-004   2.8834137193002813E-004   2.8834137193002813E-004
  0.18044468311437167       0.18130888477075738       0.18044468311437167        3.7704810067743746E-002   3.7704810067743746E-002   3.7483917782977959E-002   3.7483917782977959E-002   2.9955760549438666E-002   2.6222807371477613E-002   1.7845207901481436E-002   1.7845207901481436E-002   1.7812975473771270E-002   1.7812975473771270E-002   2.5791995802525477E-003   5.6192361794190166E-003   6.9297594499786539E-003   6.9297594499786539E-003   2.7485973317903359E-003   2.7485973317903359E-003   2.7155137352247840E-003   2.7155137352247840E-003   2.6759239874742389E-003   2.6759239874742389E-003   9.6365307831275382E-004   9.6365307831275382E-004   9.3438963055118027E-004   9.3438963055118027E-004   8.8423178449146796E-004   8.8423178449146796E-004   6.2328064741282174E-004   6.2328064741282174E-004   6.1377684755136461E-004   6.1377684755136461E-004   2.8707163715936332E-004   2.8707163715936332E-004
  0.17996598476077497       0.18082884890381856       0.17996598476077497        3.7606364952898728E-002   3.7606364952898728E-002   3.7385720232569822E-002   3.7385720232569822E-002   2.9872069817806206E-002   2.6146147419037626E-002   1.7779676540350803E-002   1.7779676540350803E-002   1.7747519206126897E-002   1.7747519206126897E-002   2.5716163226447509E-003   5.6022544741637960E-003   6.9037054287615241E-003   6.9037054287615241E-003   2.7382544910563964E-003   2.7382544910563964E-003   2.7052731447446549E-003   2.7052731447446549E-003   2.6658009920806857E-003   2.6658009920806857E-003   9.6005002200911247E-004   9.6005002200911247E-004   9.3087978352695048E-004   9.3087978352695048E-004   8.8043731193733835E-004   8.8043731193733835E-004   6.2069259791083331E-004   6.2069259791083331E-004   6.1122366758578953E-004   6.1122366758578953E-004   2.8580477786221042E-004   2.8580477786221042E-004
  0.17948780169179213       0.18034932975499698       0.17948780169179213        3.7508000490052908E-002   3.7508000490052901E-002   3.7287603650764549E-002   3.7287603650764542E-002   2.9788462740446633E-002   2.6069560565727415E-002   1.7714256263364196E-002   1.7714256263364196E-002   1.7682174011685859E-002   1.7682174011685859E-002   2.5640398207112626E-003   5.5852887075227148E-003   6.8776957323275672E-003   6.8776957323275672E-003   2.7279293572365685E-003   2.7279293572365685E-003   2.6950501627423778E-003   2.6950501627423778E-003   2.6556955100682160E-003   2.6556955100682160E-003   9.5645286425407759E-004   9.5645286425407759E-004   9.2737574214141389E-004   9.2737574214141389E-004   8.7665109234789213E-004   8.7665109234789213E-004   6.1810977395983192E-004   6.1810977395983192E-004   6.0867566160431054E-004   6.0867566160431054E-004   2.8454078518533251E-004   2.8454078518533251E-004
  0.17901012988008086       0.17987032328313052       0.17901012988008086        3.7409715857985998E-002   3.7409715857985998E-002   3.7189567219341337E-002   3.7189567219341337E-002   2.9704938625474162E-002   2.5993046210181805E-002   1.7648946531691134E-002   1.7648946531691134E-002   1.7616939352219245E-002   1.7616939352219245E-002   2.5564700161459881E-003   5.5683387514705238E-003   6.8517301533627898E-003   6.8517301533627898E-003   2.7176218474979212E-003   2.7176218474979212E-003   2.6848447071358048E-003   2.6848447071358048E-003   2.6456074602101247E-003   2.6456074602101247E-003   9.5286157718420228E-004   9.5286157718420228E-004   9.2387747919083689E-004   9.2387747919083689E-004   8.7287309330040541E-004   8.7287309330040541E-004   6.1553215444067110E-004   6.1553215444067110E-004   6.0613280873849046E-004   6.0613280873849046E-004   2.8327964825615546E-004   2.8327964825615546E-004
  0.17853296618091444       0.17939182633212500       0.17853296618091444        3.7311510416353007E-002   3.7311510416353007E-002   3.7091610300518787E-002   3.7091610300518787E-002   2.9621496935212644E-002   2.5916603892324083E-002   1.7583746928551167E-002   1.7583746928551167E-002   1.7551814811411444E-002   1.7551814811411444E-002   2.5489068646128098E-003   5.5514045092955036E-003   6.8258085330948027E-003   6.8258085330948027E-003   2.7073318982797213E-003   2.7073318982797213E-003   2.6746567149263231E-003   2.6746567149263231E-003   2.6355367801467237E-003   2.6355367801467237E-003   9.4927613964446665E-004   9.4927613964446665E-004   9.2038497400779163E-004   9.2038497400779163E-004   8.6910328948422682E-004   8.6910328948422682E-004   6.1295972307598662E-004   6.1295972307598662E-004   6.0359509289687071E-004   6.0359509289687071E-004   2.8202135857903092E-004   2.8202135857903092E-004
  0.17805630667273648       0.17891383496687319       0.17805630667273648        3.7213383364251458E-002   3.7213383364251458E-002   3.6993732096384117E-002   3.6993732096384117E-002   2.9538136996034383E-002   2.5840233027561377E-002   1.7518656932311718E-002   1.7518656932311718E-002   1.7486799868218779E-002   1.7486799868218779E-002   2.5413503094489876E-003   5.5344858567173147E-003   6.7999306710825212E-003   6.7999306710825212E-003   2.6970594294827375E-003   2.6970594294827375E-003   2.6644861067426921E-003   2.6644861067426921E-003   2.6254833913370384E-003   2.6254833913370384E-003   9.4569652471149929E-004   9.4569652471149929E-004   9.1689820030753301E-004   9.1689820030753301E-004   8.6534164957423950E-004   8.6534164957423950E-004   6.1039245947458974E-004   6.1039245947458974E-004   6.0106249393013776E-004   6.0106249393013776E-004   2.8076590565341238E-004   2.8076590565341238E-004
  0.17758014776391701       0.17843634558310253       0.17758014776391701        3.7115333967941408E-002   3.7115333967941408E-002   3.6895931876038381E-002   3.6895931876038381E-002   2.9454858191884245E-002   2.5763933084069709E-002   1.7453676067819088E-002   1.7453676067819088E-002   1.7421894048026531E-002   1.7421894048026531E-002   2.5338002992046057E-003   5.5175826811608491E-003   6.7740963853822828E-003   6.7740963853822828E-003   2.6868043683532512E-003   2.6868043683532512E-003   2.6543328104885783E-003   2.6543328104885783E-003   2.6154472224342857E-003   2.6154472224342857E-003   9.4212270801515268E-004   9.4212270801515268E-004   9.1341713429402287E-004   9.1341713429402287E-004   8.6158814498517636E-004   8.6158814498517636E-004   6.0783034510428604E-004   6.0783034510428604E-004   5.9853499352338678E-004   5.9853499352338678E-004   2.7951327989614950E-004   2.7951327989614950E-004
  0.17710448536892343       0.17795935408124300       0.17710448536892343        3.7017361391223323E-002   3.7017361391223323E-002   3.6798208806405143E-002   3.6798208806405143E-002   2.9371659820200572E-002   2.5687703450795081E-002   1.7388803793944866E-002   1.7388803793944866E-002   1.7357096810325198E-002   1.7357096810325198E-002   2.5262567745815024E-003   5.5006948525144423E-003   6.7483054678405220E-003   6.7483054678405220E-003   2.6765666317361070E-003   2.6765666317361070E-003   2.6441967437716655E-003   2.6441967437716655E-003   2.6054281919176089E-003   2.6054281919176089E-003   9.3855466155408980E-004   9.3855466155408980E-004   9.0994174863597520E-004   9.0994174863597520E-004   8.5784274337454176E-004   8.5784274337454176E-004   6.0527335885738936E-004   6.0527335885738936E-004   5.9601257082153233E-004   5.9601257082153233E-004   2.7826347047318705E-004   2.7826347047318705E-004
  0.17662931600593837       0.17748285696711372       0.17662931600593837        3.6919464921468380E-002   3.6919464921468380E-002   3.6700562177686268E-002   3.6700562177686268E-002   2.9288541283889673E-002   2.5611543613345077E-002   1.7324039653362402E-002   1.7324039653362402E-002   1.7292407698313882E-002   1.7292407698313882E-002   2.5187196858383934E-003   5.4838222620968305E-003   6.7225577436404275E-003   6.7225577436404275E-003   2.6663461497120145E-003   2.6663461497120145E-003   2.6340778373063474E-003   2.6340778373063474E-003   2.5954262312247491E-003   2.5954262312247491E-003   9.3499236193341645E-004   9.3499236193341645E-004   9.0647202049066815E-004   9.0647202049066815E-004   8.5410541729330296E-004   8.5410541729330296E-004   6.0272148295587892E-004   6.0272148295587892E-004   5.9349520825466577E-004   5.9349520825466577E-004   2.7701646818643606E-004   2.7701646818643606E-004
  0.17615463542975585       0.17700684998099681       0.17615463542975585        3.6821643688010199E-002   3.6821643688010192E-002   3.6602991122471479E-002   3.6602991122471479E-002   2.9205501852200201E-002   2.5535452934892542E-002   1.7259383086140476E-002   1.7259383086140476E-002   1.7227826152709739E-002   1.7227826152709739E-002   2.5111889711092335E-003   5.4669647741191797E-003   6.6968529971943780E-003   6.6968529971943780E-003   2.6561428361805044E-003   2.6561428361805044E-003   2.6239760057889020E-003   2.6239760057889020E-003   2.5854412559636023E-003   2.5854412559636023E-003   9.3143578011210197E-004   9.3143578011210197E-004   9.0300792151767168E-004   9.0300792151767168E-004   8.5037613342546655E-004   8.5037613342546655E-004   6.0017469560492325E-004   6.0017469560492325E-004   5.9098288429091229E-004   5.9098288429091229E-004   2.7577226188321208E-004   2.7577226188321208E-004
  0.17568043972728978       0.17653132919620701       0.17568043972728978        3.6723896887784740E-002   3.6723896887784740E-002   3.6505494840803836E-002   3.6505494840803836E-002   2.9122540852339805E-002   2.5459430831745969E-002   1.7194833579160414E-002   1.7194833579160414E-002   1.7163351660992240E-002   1.7163351660992240E-002   2.5036645737773516E-003   5.4501222645812865E-003   6.6711910315474339E-003   6.6711910315474339E-003   2.6459566124402093E-003   2.6459566124402093E-003   2.6138911712435937E-003   2.6138911712435937E-003   2.5754731889887669E-003   2.5754731889887669E-003   9.2788488962120821E-004   9.2788488962120821E-004   8.9954942588365845E-004   8.9954942588365845E-004   8.4665486121479367E-004   8.4665486121479367E-004   5.9763297688239069E-004   5.9763297688239069E-004   5.8847557924631907E-004   5.8847557924631907E-004   2.7453084133491226E-004   2.7453084133491226E-004
  0.17520672477273583       0.17605629047273214       0.17520672477273583        3.6626223673064069E-002   3.6626223673064069E-002   3.6408072488200410E-002   3.6408072488200410E-002   2.9039657574167523E-002   2.5383476686022224E-002   1.7130390591887687E-002   1.7130390591887687E-002   1.7098983683260918E-002   1.7098983683260918E-002   2.4961464338330319E-003   5.4332946019254140E-003   6.6455716388679016E-003   6.6455716388679016E-003   2.6357873954751848E-003   2.6357873954751848E-003   2.6038232514254654E-003   2.6038232514254654E-003   2.5655219489384260E-003   2.5655219489384260E-003   9.2433966248105497E-004   9.2433966248105497E-004   8.9609650628570312E-004   8.9609650628570312E-004   8.4294156858249168E-004   8.4294156858249168E-004   5.9509630581465955E-004   5.9509630581465955E-004   5.8597327240023144E-004   5.8597327240023144E-004   2.7329219580824105E-004   2.7329219580824105E-004
  0.17473348650080428       0.17558172973122690       0.17473348650080428        3.6528623207753644E-002   3.6528623207753644E-002   3.6310723231806119E-002   3.6310723231806119E-002   2.8956851317991191E-002   2.5307589889446893E-002   1.7066053593608264E-002   1.7066053593608264E-002   1.7034721689428458E-002   1.7034721689428458E-002   2.4886344922084233E-003   5.4164816567405854E-003   6.6199946152516679E-003   6.6199946152516679E-003   2.6256351038313999E-003   2.6256351038313999E-003   2.5937721656383904E-003   2.5937721656383904E-003   2.5555874559851496E-003   2.5555874559851496E-003   9.2080007124958300E-004   9.2080007124958300E-004   8.9264913594639338E-004   8.9264913594639338E-004   8.3923622407557367E-004   8.3923622407557367E-004   5.9256466184369418E-004   5.9256466184369418E-004   5.8347594344251993E-004   5.8347594344251993E-004   2.7205631478200847E-004   2.7205631478200847E-004
  0.17426072090655845       0.17510764295285211       0.17426072090655845        3.6431094667372127E-002   3.6431094667372120E-002   3.6213446250373274E-002   3.6213446250373274E-002   2.8874121394544400E-002   2.5231769843338619E-002   1.7001822063390997E-002   1.7001822063390997E-002   1.6970565159183156E-002   1.6970565159183156E-002   2.4811286907763116E-003   5.3996833017597853E-003   6.5944597607078166E-003   6.5944597607078166E-003   2.6154996576109191E-003   2.6154996576109191E-003   2.5837378347293000E-003   2.5837378347293000E-003   2.5456696318301056E-003   2.5456696318301056E-003   9.1726608902054270E-004   9.1726608902054270E-004   8.8920728861204132E-004   8.8920728861204132E-004   8.3553879686372001E-004   8.3553879686372001E-004   5.9003802482518366E-004   5.9003802482518366E-004   5.8098357247173059E-004   5.8098357247173059E-004   2.7082318794602642E-004   2.7082318794602642E-004
  0.17378842323976965       0.17463402537137815       0.17378842323976965        3.6333637072798831E-002   3.6333637072798831E-002   3.6116240568439290E-002   3.6116240568439290E-002   2.8791466983993742E-002   2.5156015829389700E-002   1.6937695380719570E-002   1.6937695380719570E-002   1.6906513472748786E-002   1.6906513472748786E-002   2.4736289595572764E-003   5.3828993832309626E-003   6.5689668356812359E-003   6.5689668356812359E-003   2.6053809612147758E-003   2.6053809612147758E-003   2.5737201640033476E-003   2.5737201640033476E-003   2.5357683828168380E-003   2.5357683828168380E-003   9.1373768340589651E-004   9.1373768340589651E-004   8.8577093269208602E-004   8.8577093269208602E-004   8.3184925044737514E-004   8.3184925044737514E-004   5.8751637072821674E-004   5.8751637072821674E-004   5.7849613575311541E-004   5.7849613575311541E-004   2.6959280310292837E-004   2.6959280310292837E-004
  0.17331658962201038       0.17416087309479428       0.17331658962201038        3.6236249623882923E-002   3.6236249623882923E-002   3.6019105389075164E-002   3.6019105389075164E-002   2.8708887418921084E-002   2.5080327269018585E-002   1.6873673045179404E-002   1.6873673045179404E-002   1.6842566130314932E-002   1.6842566130314932E-002   2.4661352423946282E-003   5.3661297783787676E-003   6.5435156483884460E-003   6.5435156483884460E-003   2.5952789380087231E-003   2.5952789380087231E-003   2.5637190775437899E-003   2.5637190775437899E-003   2.5258836338525885E-003   2.5258836338525885E-003   9.1021482862314700E-004   9.1021482862314700E-004   8.8234004303125685E-004   8.8234004303125685E-004   8.2816755530280806E-004   8.2816755530280806E-004   5.8499968027657617E-004   5.8499968027657617E-004   5.7601361424272309E-004   5.7601361424272309E-004   2.6836515038535555E-004   2.6836515038535555E-004
  0.17284521543341794       0.17368818148756748       0.17284521543341794        3.6138931366569559E-002   3.6138931366569559E-002   3.5922039761871978E-002   3.5922039761871978E-002   2.8626381902004845E-002   2.5004703464626060E-002   1.6809754457402026E-002   1.6809754457402026E-002   1.6778722533237509E-002   1.6778722533237509E-002   2.4586474713389076E-003   5.3493743380785370E-003   6.5181059677347783E-003   6.5181059677347783E-003   2.5851934957580769E-003   2.5851934957580769E-003   2.5537344839918850E-003   2.5537344839918850E-003   2.5160152945858318E-003   2.5160152945858318E-003   9.0669749344264691E-004   9.0669749344264691E-004   8.7891458917128062E-004   8.7891458917128062E-004   8.2449367627765024E-004   8.2449367627765024E-004   5.8248793033439852E-004   5.8248793033439852E-004   5.7353598508994236E-004   5.7353598508994236E-004   2.6714021805257542E-004   2.6714021805257542E-004
  0.17237429612220082       0.17321594598240653       0.17237429612220082        3.6041681359887362E-002   3.6041681359887362E-002   3.5825042749497923E-002   3.5825042749497923E-002   2.8543949647675912E-002   2.4929143729423200E-002   1.6745939029064641E-002   1.6745939029064641E-002   1.6714982093909869E-002   1.6714982093909869E-002   2.4511655795001995E-003   5.3326329156210646E-003   6.4927375670449320E-003   6.4927375670449320E-003   2.5751245439854763E-003   2.5751245439854763E-003   2.5437662937314990E-003   2.5437662937314990E-003   2.5061632763913795E-003   2.5061632763913795E-003   9.0318564723983836E-004   9.0318564723983836E-004   8.7549454124534823E-004   8.7549454124534823E-004   8.2082757892341419E-004   8.2082757892341419E-004   5.7998109823347921E-004   5.7998109823347921E-004   5.7106322590611393E-004   5.7106322590611393E-004   2.6591799460246344E-004   2.6591799460246344E-004
  0.17190382720446667       0.17274416208009172       0.17190382720446667        3.5944498675927847E-002   3.5944498675927847E-002   3.5728113427677816E-002   3.5728113427677816E-002   2.8461589882093505E-002   2.4853647387415061E-002   1.6682226182849150E-002   1.6682226182849150E-002   1.6651344235721892E-002   1.6651344235721892E-002   2.4436895010469459E-003   5.3159053667097998E-003   6.4674102240473257E-003   6.4674102240473257E-003   2.5650719939645655E-003   2.5650719939645655E-003   2.5338144188828122E-003   2.5338144188828122E-003   2.4963274923640983E-003   2.4963274923640983E-003   8.9967925999329850E-004   8.9967925999329850E-004   8.7207986997616944E-004   8.7207986997616944E-004   8.1716922949206345E-004   8.1716922949206345E-004   5.7747916177122867E-004   5.7747916177122867E-004   5.6859531476250943E-004   5.6859531476250943E-004   2.6469846877029684E-004   2.6469846877029684E-004
  0.17143380399903990       0.17227282508355071       0.17143380399903990        3.5847382345059790E-002   3.5847382345059790E-002   3.5631250830550437E-002   3.5631250830550437E-002   2.8379301796722194E-002   2.4778213730850186E-002   1.6618615316547375E-002   1.6618615316547375E-002   1.6587808357207433E-002   1.6587808357207433E-002   2.4362191669923508E-003   5.2991915400337208E-003   6.4421237066059579E-003   6.4421237066059579E-003   2.5550357530568849E-003   2.5550357530568849E-003   2.5238787676959292E-003   2.5238787676959292E-003   2.4865078517779492E-003   2.4865078517779492E-003   8.9617830030943712E-004   8.9617830030943712E-004   8.6867054475235335E-004   8.6867054475235335E-004   8.1351859287544259E-004   8.1351859287544259E-004   5.7498209780143506E-004   5.7498209780143506E-004   5.6613222880025577E-004   5.6613222880025577E-004   2.6348162884188035E-004   2.6348162884188035E-004
  0.17096422163076785       0.17180193010117192       0.17096422163076785        3.5750331356554289E-002   3.5750331356554289E-002   3.5534453951293517E-002   3.5534453951293517E-002   2.8297084548898309E-002   2.4702842020737324E-002   1.6555105803607913E-002   1.6555105803607913E-002   1.6524373832590856E-002   1.6524373832590856E-002   2.4287545052447028E-003   5.2824912773821731E-003   6.4168777729392609E-003   6.4168777729392609E-003   2.5450157247989100E-003   2.5450157247989100E-003   2.5139592446372402E-003   2.5139592446372402E-003   2.4767042601715745E-003   2.4767042601715745E-003   8.9268273545236676E-004   8.9268273545236676E-004   8.6526653365762943E-004   8.6526653365762943E-004   8.0987563264080112E-004   8.0987563264080112E-004   5.7248988225774096E-004   5.7248988225774096E-004   5.6367394425353593E-004   5.6367394425353593E-004   2.6226746266564869E-004   2.6226746266564869E-004
  0.17049507582469273       0.17133147284319752       0.17049507582469273        3.5653344822727848E-002   3.5653344822727848E-002   3.5437721905837029E-002   3.5437721905837029E-002   2.8214937400882358E-002   2.4627531614325571E-002   1.6491697100538678E-002   1.6491697100538678E-002   1.6461040119062686E-002   1.6461040119062686E-002   2.4212954532330366E-003   5.2658044418917756E-003   6.3916722143149227E-003   6.3916722143149227E-003   2.5350118258474111E-003   2.5350118258474111E-003   2.5040557671647630E-003   2.5040557671647630E-003   2.4669166359275454E-003   2.4669166359275454E-003   8.8919253725560363E-004   8.8919253725560363E-004   8.6186780922769244E-004   8.6186780922769244E-004   8.0624031719090782E-004   8.0624031719090782E-004   5.7000249436810094E-004   5.7000249436810094E-004   5.6122044060665692E-004   5.6122044060665692E-004   2.6105595970573442E-004   2.6105595970573442E-004
  0.17002636105842248       0.17086144776892753       0.17002636105842248        3.5556421596989893E-002   3.5556421596989893E-002   3.5341053551912902E-002   3.5341053551912902E-002   2.8132859396343936E-002   2.4552281668519867E-002   1.6428388497178294E-002   1.6428388497178294E-002   1.6397806507346339E-002   1.6397806507346339E-002   2.4138419285324986E-003   5.2491308523317176E-003   6.3665067557810992E-003   6.3665067557810992E-003   2.5250239465803171E-003   2.5250239465803171E-003   2.4941682267244874E-003   2.4941682267244874E-003   2.4571448717249493E-003   2.4571448717249493E-003   8.8570766837653533E-004   8.8570766837653533E-004   8.5847433506489555E-004   8.5847433506489555E-004   8.0261260544608212E-004   8.0261260544608212E-004   5.6751990685824057E-004   5.6751990685824057E-004   5.5877169093095319E-004   5.5877169093095319E-004   2.5984710627033455E-004   2.5984710627033455E-004
  0.16955807241496315       0.17039184994473300       0.16955807241496315        3.5459560656785120E-002   3.5459560656785120E-002   3.5244447870994837E-002   3.5244447870994837E-002   2.8050849684770708E-002   2.4477091437285031E-002   1.6365179367277456E-002   1.6365179367277456E-002   1.6334672371983570E-002   1.6334672371983570E-002   2.4063938583189807E-003   5.2324703490011139E-003   6.3413811557769435E-003   6.3413811557769435E-003   2.5150519906317241E-003   2.5150519906317241E-003   2.4842965278887943E-003   2.4842965278887943E-003   2.4473888732203476E-003   2.4473888732203476E-003   8.8222809608871325E-004   8.8222809608871325E-004   8.5508607926928007E-004   8.5508607926928007E-004   7.9899246121709479E-004   7.9899246121709479E-004   5.6504209578464636E-004   5.6504209578464636E-004   5.5632767158389409E-004   5.5632767158389409E-004   2.5864089030202701E-004   2.5864089030202701E-004
  0.16909020531405577       0.16992267477463849       0.16909020531405577        3.5362761048163376E-002   3.5362761048163376E-002   3.5147903913011438E-002   3.5147903913011438E-002   2.7968907474454945E-002   2.4401960228562353E-002   1.6302069132014995E-002   1.6302069132014995E-002   1.6271637134893161E-002   1.6271637134893161E-002   2.3989511751041203E-003   5.2158227841843166E-003   6.3162951916294141E-003   6.3162951916294141E-003   2.5050958691351685E-003   2.5050958691351685E-003   2.4744405826571791E-003   2.4744405826571791E-003   2.4376485534146975E-003   2.4376485534146975E-003   8.7875379027464436E-004   8.7875379027464436E-004   8.5170301248371414E-004   8.5170301248371414E-004   7.9537985110546467E-004   7.9537985110546467E-004   5.6256903909971366E-004   5.6256903909971366E-004   5.5388836079369114E-004   5.5388836079369114E-004   2.5743730067752661E-004   2.5743730067752661E-004
  0.16862275394342963       0.16945391642719410       0.16862275394342963        3.5266021561170299E-002   3.5266021561170299E-002   3.5051420472595199E-002   3.5051420472595199E-002   2.7887031757734944E-002   2.4326887152349586E-002   1.6239057048464931E-002   1.6239057048464931E-002   1.6208700054089593E-002   1.6208700054089593E-002   2.3915137917788886E-003   5.1991879663310621E-003   6.2912485754715889E-003   6.2912485754715889E-003   2.4951554673534070E-003   2.4951554673534070E-003   2.4646002774219309E-003   2.4646002774219309E-003   2.4279238000067334E-003   2.4279238000067334E-003   8.7528471178054731E-004   8.7528471178054731E-004   8.4832509655455345E-004   8.4832509655455345E-004   7.9177473239770084E-004   7.9177473239770084E-004   5.6010070836403931E-004   5.6010070836403931E-004   5.5145373048470726E-004   5.5145373048470726E-004   2.5623632317467492E-004   2.5623632317467492E-004
  0.16815571361736473       0.16898557020062474       0.16815571361736473        3.5169341217803712E-002   3.5169341217803712E-002   3.4954996575750935E-002   3.4954996575750935E-002   2.7805221724071127E-002   2.4251871499445007E-002   1.6176142527779658E-002   1.6176142527779658E-002   1.6145860541488172E-002   1.6145860541488172E-002   2.3840816391327798E-003   5.1825657439793418E-003   6.2662410807198948E-003   6.2662410807198948E-003   2.4852306948747209E-003   2.4852306948747209E-003   2.4547755226594042E-003   2.4547755226594042E-003   2.4182145245013878E-003   2.4182145245013878E-003   8.7182082993286520E-004   8.7182082993286520E-004   8.4495230158819620E-004   8.4495230158819620E-004   7.8817707128038300E-004   7.8817707128038300E-004   5.5763708121558313E-004   5.5763708121558313E-004   5.4902375857648694E-004   5.4902375857648694E-004   2.5503794654112283E-004   2.5503794654112283E-004
  0.16768907868693003       0.16851763042722956       0.16768907868693003        3.5072718839552312E-002   3.5072718839552312E-002   3.4858631048538910E-002   3.4858631048538910E-002   2.7723476394023235E-002   2.4176912405843153E-002   1.6113324853470435E-002   1.6113324853470435E-002   1.6083117881520812E-002   1.6083117881520812E-002   2.3766546326064709E-003   5.1659559313926217E-003   6.2412724300944028E-003   6.2412724300944028E-003   2.4753214411707318E-003   2.4753214411707318E-003   2.4449662089353181E-003   2.4449662089353181E-003   2.4085206187316071E-003   2.4085206187316071E-003   8.6836210702878126E-004   8.6836210702878126E-004   8.4158459084912130E-004   8.4158459084912130E-004   7.8458682672079858E-004   7.8458682672079858E-004   5.5517813033353468E-004   5.5517813033353468E-004   5.4659841809827738E-004   5.4659841809827738E-004   2.5384215712438815E-004   2.5384215712438815E-004
  0.16722284410628760       0.16805009204406471       0.16722284410628760        3.4976153371575343E-002   3.4976153371575343E-002   3.4762322840395994E-002   3.4762322840395994E-002   2.7641794893604084E-002   2.4102009104302779E-002   1.6050603392499370E-002   1.6050603392499370E-002   1.6020471441976564E-002   1.6020471441976564E-002   2.3692326972150502E-003   5.1493583643037683E-003   6.2163423795261923E-003   6.2163423795261923E-003   2.4654276088970487E-003   2.4654276088970487E-003   2.4351722398699626E-003   2.4351722398699626E-003   2.3988419874363307E-003   2.3988419874363307E-003   8.6490850995816213E-004   8.6490850995816213E-004   8.3822193207634416E-004   8.3822193207634416E-004   7.8100396254183893E-004   7.8100396254183893E-004   5.5272383170627620E-004   5.5272383170627620E-004   5.4417768534408808E-004   5.4417768534408808E-004   2.5264894289422999E-004   2.5264894289422999E-004
  0.16675700361900678       0.16758294877418370       0.16675700361900678        3.4879643507066543E-002   3.4879643507066543E-002   3.4666070649500440E-002   3.4666070649500440E-002   2.7560176136537783E-002   2.4027160632979123E-002   1.5987977351278285E-002   1.5987977351278285E-002   1.5957920430292347E-002   1.5957920430292347E-002   2.3618157386776865E-003   5.1327728353528614E-003   6.1914506211745018E-003   6.1914506211745018E-003   2.4555490754041586E-003   2.4555490754041586E-003   2.4253934940375488E-003   2.4253934940375488E-003   2.3891785106084727E-003   2.3891785106084727E-003   8.6145999676857823E-004   8.6145999676857823E-004   8.3486428440216777E-004   8.3486428440216777E-004   7.7742843348298034E-004   7.7742843348298034E-004   5.5027415508329691E-004   5.5027415508329691E-004   5.4176153045517401E-004   5.4176153045517401E-004   2.5145828880043846E-004   2.5145828880043846E-004
  0.16629155234907911       0.16711619572489822       0.16629155234907911        3.4783188223916836E-002   3.4783188223916836E-002   3.4569873458004607E-002   3.4569873458004607E-002   2.7478619278196371E-002   2.3952366251699289E-002   1.5925446124209770E-002   1.5925446124209770E-002   1.5895464241677017E-002   1.5895464241677017E-002   2.3544036846656047E-003   5.1161991863292828E-003   6.1665969219629928E-003   6.1665969219629928E-003   2.4456857477173416E-003   2.4456857477173416E-003   2.4156298793911188E-003   2.4156298793911188E-003   2.3795300972788221E-003   2.3795300972788221E-003   8.5801653585719539E-004   8.5801653585719539E-004   8.3151161703867748E-004   8.3151161703867748E-004   7.7386020510879076E-004   7.7386020510879076E-004   5.4782907761311158E-004   5.4782907761311158E-004   5.3934993087141787E-004   5.3934993087141787E-004   2.5027018340294732E-004   2.5027018340294732E-004
  0.16582648395973970       0.16664982653865187       0.16582648395973970        3.4686786196079476E-002   3.4686786196079476E-002   3.4473729944972394E-002   3.4473729944972394E-002   2.7397123217802612E-002   2.3877624985461435E-002   1.5863008911764499E-002   1.5863008911764499E-002   1.5833102077646294E-002   1.5833102077646294E-002   2.3469964395659527E-003   5.0996372070175044E-003   6.1417809717795816E-003   6.1417809717795816E-003   2.4358375022932879E-003   2.4358375022932879E-003   2.4058812736277657E-003   2.4058812736277657E-003   2.3698966265842873E-003   2.3698966265842873E-003   8.5457808494028478E-004   8.5457808494028478E-004   8.2816388880141997E-004   8.2816388880141997E-004   7.7029923200487799E-004   7.7029923200487799E-004   5.4538856890466063E-004   5.4538856890466063E-004   5.3694285659716147E-004   5.3694285659716147E-004   2.4908461161114389E-004   2.4908461161114389E-004
  0.16536179297809334       0.16618383572414980       0.16536179297809334        3.4590436275211647E-002   3.4590436275211647E-002   3.4377638966734292E-002   3.4377638966734292E-002   2.7315687005734252E-002   2.3802935997963393E-002   1.5800665032937960E-002   1.5800665032937960E-002   1.5770833258105046E-002   1.5770833258105046E-002   2.3395939214968268E-003   5.0830867179677986E-003   6.1170025076680715E-003   6.1170025076680715E-003   2.4260042343065237E-003   2.4260042343065237E-003   2.3961475729770620E-003   2.3961475729770620E-003   2.3602779959810420E-003   2.3602779959810420E-003   8.5114460825922984E-004   8.5114460825922984E-004   8.2482106486195315E-004   8.2482106486195315E-004   7.6674547561409638E-004   7.6674547561409638E-004   5.4295260324804795E-004   5.4295260324804795E-004   5.3454028225468719E-004   5.3454028225468719E-004   2.4790156062315144E-004   2.4790156062315144E-004
  0.16489747350796144       0.16571821736560224       0.16489747350796144        3.4494137223921355E-002   3.4494137223921355E-002   3.4281599290848619E-002   3.4281599290848619E-002   2.7234309617986351E-002   2.3728298384770901E-002   1.5738413752362648E-002   1.5738413752362648E-002   1.5708657048666967E-002   1.5708657048666967E-002   2.3321960418103286E-003   5.0665475246654216E-003   6.0922612451134233E-003   6.0922612451134233E-003   2.4161858303796001E-003   2.4161858303796001E-003   2.3864286652069727E-003   2.3864286652069727E-003   2.3506740945690103E-003   2.3506740945690103E-003   8.4771606706012946E-004   8.4771606706012946E-004   8.2148310747849607E-004   8.2148310747849607E-004   7.6319889437217699E-004   7.6319889437217699E-004   5.4052115285498797E-004   5.4052115285498797E-004   5.3214218041721284E-004   5.3214218041721284E-004   2.4672101664138026E-004   2.4672101664138026E-004
  0.16443351923659028       0.16525296512945203       0.16443351923659028        3.4397887717032977E-002   3.4397887717032977E-002   3.4185609597366676E-002   3.4185609597366676E-002   2.7152989957319410E-002   2.3653711174364291E-002   1.5676254281419607E-002   1.5676254281419607E-002   1.5646572661765418E-002   1.5646572661765418E-002   2.3248027051944167E-003   5.0500194177632391E-003   6.0675568784866055E-003   6.0675568784866055E-003   2.4063821687600093E-003   2.4063821687600093E-003   2.3767244297993608E-003   2.3767244297993608E-003   2.3410848032658182E-003   2.3410848032658182E-003   8.4429241965449850E-004   8.4429241965449850E-004   8.1814997605532316E-004   8.1814997605532316E-004   7.5965944378006130E-004   7.5965944378006130E-004   5.3809418790659082E-004   5.3809418790659082E-004   5.2974852165611601E-004   5.2974852165611601E-004   2.4554296489716869E-004   2.4554296489716869E-004
  0.16396992420317671       0.16478807303504933       0.16396992420317671        3.4301686500962394E-002   3.4301686500962394E-002   3.4089668637779257E-002   3.4089668637779257E-002   2.7071726987951693E-002   2.3579173451680938E-002   1.5614185881309216E-002   1.5614185881309216E-002   1.5584579359599983E-002   1.5584579359599983E-002   2.3174138219180461E-003   5.0335022004589156E-003   6.0428891220106317E-003   6.0428891220106317E-003   2.3965931355773048E-003   2.3965931355773048E-003   2.3670347540424037E-003   2.3670347540424037E-003   2.3315100107088537E-003   2.3315100107088537E-003   8.4087362709616895E-004   8.4087362709616895E-004   8.1482163266970305E-004   8.1482163266970305E-004   7.5612708227714061E-004   7.5612708227714061E-004   5.3567168057979883E-004   5.3567168057979883E-004   5.2735927851215521E-004   5.2735927851215521E-004   2.4436739160586433E-004   2.4436739160586433E-004
  0.16350668203546445       0.16432353468911046       0.16350668203546445        3.4205532235329461E-002   3.4205532235329461E-002   3.3993775077057295E-002   3.3993775077057295E-002   2.6990519601752607E-002   2.3504684235391680E-002   1.5552207760805922E-002   1.5552207760805922E-002   1.5522676352014804E-002   1.5522676352014804E-002   2.3100292956663711E-003   5.0169956613012106E-003   6.0182576691262101E-003   6.0182576691262101E-003   2.3868186087177491E-003   2.3868186087177491E-003   2.3573595170688208E-003   2.3573595170688208E-003   2.3219495974826023E-003   2.3219495974826023E-003   8.3745964754997223E-004   8.3745964754997223E-004   8.1149803658949946E-004   8.1149803658949946E-004   7.5260176542031414E-004   7.5260176542031414E-004   5.3325360105592468E-004   5.3325360105592468E-004   5.2497442155878429E-004   5.2497442155878429E-004   2.4319428202947512E-004   2.4319428202947512E-004
  0.16304378671413156       0.16385934405224420       0.16304378671413156        3.4109423651561346E-002   3.4109423651561346E-002   3.3897927651826663E-002   3.3897927651826663E-002   2.6909366752230299E-002   2.3430242600805177E-002   1.5490319178631936E-002   1.5490319178631936E-002   1.5460862898748472E-002   1.5460862898748472E-002   2.3026490357242030E-003   5.0004996014260845E-003   5.9936622331794023E-003   5.9936622331794023E-003   2.3770584739706119E-003   2.3770584739706119E-003   2.3476986058383301E-003   2.3476986058383301E-003   2.3124034519116797E-003   2.3124034519116797E-003   8.3405044193079244E-004   8.3405044193079244E-004   8.0817914976306275E-004   8.0817914976306275E-004   7.4908345171119969E-004   7.4908345171119969E-004   5.3083992151687167E-004   5.3083992151687167E-004   5.2259392334351147E-004   5.2259392334351147E-004   2.4202362241603661E-004   2.4202362241603661E-004
  0.16258123105789174       0.16339549391981373       0.16258123105789174        3.4013359238325616E-002   3.4013359238325616E-002   3.3802124856657248E-002   3.3802124856657248E-002   2.6828267188940776E-002   2.3355847436244935E-002   1.5428519240985679E-002   1.5428519240985679E-002   1.5399138107208461E-002   1.5399138107208461E-002   2.2952729328224583E-003   4.9840137805642728E-003   5.9691024669583500E-003   5.9691024669583500E-003   2.3673125930982111E-003   2.3673125930982111E-003   2.3380518835323968E-003   2.3380518835323968E-003   2.3028714388311838E-003   2.3028714388311838E-003   8.3064596275026815E-004   8.3064596275026815E-004   8.0486492596148888E-004   8.0486492596148888E-004   7.4557209108835811E-004   7.4557209108835811E-004   5.2843060825000427E-004   5.2843060825000427E-004   5.2021775060132731E-004   5.2021775060132731E-004   2.4085539617075080E-004   2.4085539617075080E-004
  0.16211900900119555       0.16293197820600899       0.16211900900119555        3.3917337714422992E-002   3.3917337714422992E-002   3.3706365415671263E-002   3.3706365415671263E-002   2.6747219856804255E-002   2.3281497809348975E-002   1.5366807206100246E-002   1.5366807206100246E-002   1.5337501236659947E-002   1.5337501236659947E-002   2.2879008954537101E-003   4.9675379982430552E-003   5.9445780837308433E-003   5.9445780837308433E-003   2.3575808518668724E-003   2.3575808518668724E-003   2.3284192370969475E-003   2.3284192370969475E-003   2.2933534465646708E-003   2.2933534465646708E-003   8.2724617089398431E-004   8.2724617089398431E-004   8.0155532711137208E-004   8.0155532711137208E-004   7.4206764224214413E-004   7.4206764224214413E-004   5.2602563352663215E-004   5.2602563352663215E-004   5.1784587596989738E-004   5.1784587596989738E-004   2.3968958961727112E-004   2.3968958961727112E-004
  0.16165711357626453       0.16246878992023472       0.16165711357626453        3.3821357609714851E-002   3.3821357609714851E-002   3.3610647864611938E-002   3.3610647864611938E-002   2.6666223542305301E-002   2.3207192642527668E-002   1.5305182214605067E-002   1.5305182214605067E-002   1.5275951428915243E-002   1.5275951428915243E-002   2.2805328176953021E-003   4.9510720218252013E-003   5.9200887500890044E-003   5.9200887500890044E-003   2.3478631175250669E-003   2.3478631175250669E-003   2.3188005351530479E-003   2.3188005351530479E-003   2.2838493453352267E-003   2.2838493453352267E-003   8.2385102076790379E-004   8.2385102076790379E-004   7.9825030883494961E-004   7.9825030883494961E-004   7.3857005729264017E-004   7.3857005729264017E-004   5.2362496508930078E-004   5.2362496508930078E-004   5.1547826762143368E-004   5.1547826762143368E-004   2.3852618689995558E-004   2.3852618689995558E-004
  0.16119553792589841       0.16200592218275014       0.16119553792589841        3.3725417475401129E-002   3.3725417475401129E-002   3.3514970760550267E-002   3.3514970760550267E-002   2.6585277051055935E-002   2.3132930875850388E-002   1.5243643424956274E-002   1.5243643424956274E-002   1.5214487843599812E-002   1.5214487843599812E-002   2.2731685953583289E-003   4.9346156226352115E-003   5.8956341397727518E-003   5.8956341397727518E-003   2.3381592601619430E-003   2.3381592601619430E-003   2.3091956491383420E-003   2.3091956491383420E-003   2.2743590081557635E-003   2.2743590081557635E-003   8.2046046775900651E-004   8.2046046775900651E-004   7.9494982771310019E-004   7.9494982771310019E-004   7.3507928948907933E-004   7.3507928948907933E-004   5.2122857143391428E-004   5.2122857143391428E-004   5.1311489447220698E-004   5.1311489447220698E-004   2.3736517254574000E-004   2.3736517254574000E-004
  0.16073427530327417       0.16154336822446505       0.16073427530327417        3.3629515884001537E-002   3.3629515884001537E-002   3.3419332681866441E-002   3.3419332681866441E-002   2.6504379207769213E-002   2.3058711467030986E-002   1.5182190013381546E-002   1.5182190013381546E-002   1.5153109658097038E-002   1.5153109658097038E-002   2.2658081259869347E-003   4.9181685759500790E-003   5.8712139336490011E-003   5.8712139336490011E-003   2.3284691526989127E-003   2.3284691526989127E-003   2.2996044532986111E-003   2.2996044532986111E-003   2.2648823108205891E-003   2.2648823108205891E-003   8.1707446823273480E-004   8.1707446823273480E-004   7.9165384128279160E-004   7.9165384128279160E-004   7.3159529320495742E-004   7.3159529320495742E-004   5.1883642180688852E-004   5.1883642180688852E-004   5.1075572617971683E-004   5.1075572617971683E-004   2.3620653146239740E-004   2.3620653146239740E-004
  0.16027331807798748       0.16108112039020217       0.16027331807798748        3.3533651222638038E-002   3.3533651222638038E-002   3.3323732022101711E-002   3.3323732022101711E-002   2.6423528681924269E-002   2.2984533231488115E-002   1.5120821041570129E-002   1.5120821041570129E-002   1.5091815935400574E-002   1.5091815935400574E-002   2.2584512929960075E-003   4.9017306255578303E-003   5.8468277671371088E-003   5.8468277671371088E-003   2.3187926500278324E-003   2.3187926500278324E-003   2.2900268040391149E-003   2.2900268040391149E-003   2.2554191115034899E-003   2.2554191115034899E-003   8.1369297224286865E-004   8.1369297224286865E-004   7.8836230094090297E-004   7.8836230094090297E-004   7.2811801644140383E-004   7.2811801644140383E-004   5.1644848105709669E-004   5.1644848105709669E-004   5.0840072806564683E-004   5.0840072806564683E-004   2.3505024644573461E-004   2.3505024644573461E-004
  0.15981265948385157       0.16061917189138425       0.15981265948385157        3.3437822056409328E-002   3.3437822056409328E-002   3.3228167352335310E-002   3.3228167352335310E-002   2.6342724294302053E-002   2.2910395123582488E-002   1.5059535689559365E-002   1.5059535689559365E-002   1.5030605856715821E-002   1.5030605856715821E-002   2.2510979935621333E-003   4.8853015460812695E-003   5.8224753227545598E-003   5.8224753227545598E-003   2.3091296257337348E-003   2.3091296257337348E-003   2.2804625762724807E-003   2.2804625762724807E-003   2.2459692866717614E-003   2.2459692866717614E-003   8.1031593636356311E-004   8.1031593636356311E-004   7.8507516443514550E-004   7.8507516443514550E-004   7.2464741403107009E-004   7.2464741403107009E-004   5.1406471870177361E-004   5.1406471870177361E-004   5.0604987005678905E-004   5.0604987005678905E-004   2.3389630257073158E-004   2.3389630257073158E-004
  0.15935229187893896       0.16015751506120296       0.15935229187893896        3.3342026766522564E-002   3.3342026766522564E-002   3.3132637060313171E-002   3.3132637060313171E-002   2.6261964711802820E-002   2.2836295956627919E-002   1.4998333024116640E-002   1.4998333024116640E-002   1.4969478490125936E-002   1.4969478490125936E-002   2.2437481108550207E-003   4.8688810809336056E-003   5.7981562380806486E-003   5.7981562380806486E-003   2.2994799355744869E-003   2.2994799355744869E-003   2.2709116272714965E-003   2.2709116272714965E-003   2.2365326953709755E-003   2.2365326953709755E-003   8.0694331092724225E-004   8.0694331092724225E-004   7.8179238344148745E-004   7.8179238344148745E-004   7.2118343451493122E-004   7.2118343451493122E-004   5.1168509991446657E-004   5.1168509991446657E-004   5.0370311779731735E-004   5.0370311779731735E-004   2.3274468282778155E-004   2.3274468282778155E-004
  0.15889220774462243       0.15969614235645854       0.15889220774462243        3.3246263758002347E-002   3.3246263758002347E-002   3.3037139557586623E-002   3.3037139557586623E-002   2.6181248622664823E-002   2.2762234563653987E-002   1.4937212131856644E-002   1.4937212131856644E-002   1.4908432923546220E-002   1.4908432923546220E-002   2.2364015299808997E-003   4.8524689779450543E-003   5.7738701586560349E-003   5.7738701586560349E-003   2.2898434384716160E-003   2.2898434384716160E-003   2.2613738174456577E-003   2.2613738174456577E-003   2.2271091997535151E-003   2.2271091997535151E-003   8.0357504735955492E-004   8.0357504735955492E-004   7.7851391070410880E-004   7.7851391070410880E-004   7.1772602768928242E-004   7.1772602768928242E-004   5.0930959070701195E-004   5.0930959070701195E-004   5.0136043775931085E-004   5.0136043775931085E-004   2.3159537063253085E-004   2.3159537063253085E-004
  0.15843239968536862       0.15923504635735175       0.15843239968536862        3.3150531459673054E-002   3.3150531459673054E-002   3.2941673279494738E-002   3.2941673279494738E-002   2.6100574736438342E-002   2.2688209797393166E-002   1.4876172119182983E-002   1.4876172119182983E-002   1.4847468264665624E-002   1.4847468264665624E-002   2.2290581379820285E-003   4.8360649893615416E-003   5.7496167379606066E-003   5.7496167379606066E-003   2.2802199965013285E-003   2.2802199965013285E-003   2.2518490103321980E-003   2.2518490103321980E-003   2.2176986650695838E-003   2.2176986650695838E-003   8.0021109817667718E-004   8.0021109817667718E-004   7.7523970003271251E-004   7.7523970003271251E-004   7.1427514460044414E-004   7.1427514460044414E-004   5.0693815792646874E-004   5.0693815792646874E-004   4.9902179723971423E-004   4.9902179723971423E-004   2.3044834982399539E-004   2.3044834982399539E-004
  0.15797285920351065       0.15877421853882062       0.15797285920351065        3.3054828068984063E-002   3.3054828068984063E-002   3.2846236430700664E-002   3.2846236430700664E-002   2.6019941569002423E-002   2.2614220333019991E-002   1.4815211949783864E-002   1.4815211949783864E-002   1.4786583478643504E-002   1.4786583478643504E-002   2.2217178042670521E-003   4.8196688281330049E-003   5.7253955728478719E-003   5.7253955728478719E-003   2.2706094492759201E-003   2.2706094492759201E-003   2.2423370472403198E-003   2.2423370472403198E-003   2.2083009346159760E-003   2.2083009346159760E-003   7.9685140802957747E-004   7.9685140802957747E-004   7.7196969758587682E-004   7.7196969758587682E-004   7.1083072836346435E-004   7.1083072836346435E-004   5.0457076294471118E-004   5.0457076294471118E-004   4.9668715813723638E-004   4.9668715813723638E-004   2.2930360161319674E-004   2.2930360161319674E-004
  0.15751357891506920       0.15831365149257023       0.15751357891506920        3.2959152013336303E-002   3.2959152013336303E-002   3.2750827445236975E-002   3.2750827445236975E-002   2.5939347831336293E-002   2.2540265024888914E-002   1.4754330738811971E-002   1.4754330738811971E-002   1.4725777681926355E-002   1.4725777681926355E-002   2.2143804160002457E-003   4.8032802469686019E-003   5.7012063204351987E-003   5.7012063204351987E-003   2.2610116603242135E-003   2.2610116603242135E-003   2.2328377931562630E-003   2.2328377931562630E-003   2.1989158750904498E-003   2.1989158750904498E-003   7.9349592991678688E-004   7.9349592991678688E-004   7.6870385765133963E-004   7.6870385765133963E-004   7.0739273079404956E-004   7.0739273079404956E-004   5.0220737308787728E-004   5.0220737308787728E-004   4.9435648822375455E-004   4.9435648822375455E-004   2.2816111011139889E-004   2.2816111011139889E-004
  0.15705455058675893       0.15785333695857762       0.15705455058675893        3.2863501541298717E-002   3.2863501541298717E-002   3.2655444578860306E-002   3.2655444578860306E-002   2.5858792085093445E-002   2.2466342590499233E-002   1.4693527492450963E-002   1.4693527492450963E-002   1.4665049882136232E-002   1.4665049882136232E-002   2.2070458467492245E-003   4.7868989683046287E-003   5.6770485946276029E-003   5.6770485946276029E-003   2.2514264760337579E-003   2.2514264760337579E-003   2.2233510961066046E-003   2.2233510961066046E-003   2.1895433364429013E-003   2.1895433364429013E-003   7.9014461083173242E-004   7.9014461083173242E-004   7.6544212867640381E-004   7.6544212867640381E-004   7.0396109769125083E-004   7.0396109769125083E-004   4.9984795152156444E-004   4.9984795152156444E-004   4.9202975116943736E-004   4.9202975116943736E-004   2.2702085743868348E-004   2.2702085743868348E-004
  0.15659576587835008       0.15739326656953068       0.15659576587835008        3.2767874877103517E-002   3.2767874877103517E-002   3.2560086063119401E-002   3.2560086063119401E-002   2.5778272872839569E-002   2.2392451730004551E-002   1.4632801206584360E-002   1.4632801206584360E-002   1.4604399076618197E-002   1.4604399076618197E-002   2.1997139683397823E-003   4.7705247107896875E-003   5.6529220053255728E-003   5.6529220053255728E-003   2.2418537412081064E-003   2.2418537412081064E-003   2.2138768025562424E-003   2.2138768025562424E-003   2.1801831670888905E-003   2.1801831670888905E-003   7.8679739720053038E-004   7.8679739720053038E-004   7.6218445856081113E-004   7.6218445856081113E-004   7.0053577442025976E-004   7.0053577442025976E-004   4.9749246108653352E-004   4.9749246108653352E-004   4.8970691032544395E-004   4.8970691032544395E-004   2.2588282557987497E-004   2.2588282557987497E-004
  0.15613721610362857       0.15693343161111994       0.15613721610362857        3.2672270170757869E-002   3.2672270170757869E-002   3.2464750055608352E-002   3.2464750055608352E-002   2.5697788676089534E-002   2.2318591087710175E-002   1.4572150835275428E-002   1.4572150835275428E-002   1.4543824220959664E-002   1.4543824220959664E-002   2.1923846470348141E-003   4.7541571807543813E-003   5.6288261459053459E-003   5.6288261459053459E-003   2.2322932940994538E-003   2.2322932940994538E-003   2.2044147524923172E-003   2.2044147524923172E-003   2.1708352090530430E-003   2.1708352090530430E-003   7.8345423314472764E-004   7.8345423314472764E-004   7.5893079296610218E-004   7.5893079296610218E-004   6.9711670413908397E-004   6.9711670413908397E-004   4.9514086307846875E-004   4.9514086307846875E-004   4.8738792752064323E-004   4.8738792752064323E-004   2.2474699579565270E-004   2.2474699579565270E-004
  0.15567889296178225       0.15647382375546939       0.15567889296178225        3.2576685650483418E-002   3.2576685650483418E-002   3.2369434791979367E-002   3.2369434791979367E-002   2.5617338043672930E-002   2.2244759369882183E-002   1.4511575387600076E-002   1.4511575387600076E-002   1.4483324325703007E-002   1.4483324325703007E-002   2.1850577552242935E-003   4.7377960983196778E-003   5.6047606316926742E-003   5.6047606316926742E-003   2.2227449816738295E-003   2.2227449816738295E-003   2.1949647945324370E-003   2.1949647945324370E-003   2.1614993128952981E-003   2.1614993128952981E-003   7.8011506581912701E-004   7.8011506581912701E-004   7.5568108051064905E-004   7.5568108051064905E-004   6.9370383326083538E-004   6.9370383326083538E-004   4.9279312100434982E-004   4.9279312100434982E-004   4.8507276676591267E-004   4.8507276676591267E-004   2.2361335043736674E-004   2.2361335043736674E-004
  0.15522078732931271       0.15601443384966532       0.15522078732931271        3.2481119370760834E-002   3.2481119370760834E-002   3.2274138334697722E-002   3.2274138334697722E-002   2.5536919379679099E-002   2.2170955150149586E-002   1.4451073768000693E-002   1.4451073768000693E-002   1.4422898296898506E-002   1.4422898296898506E-002   2.1777331521141614E-003   4.7214411542760093E-003   5.5807250365404364E-003   5.5807250365404364E-003   2.2132086344473167E-003   2.2132086344473167E-003   2.1855267610201077E-003   2.1855267610201077E-003   2.1521753131069550E-003   2.1521753131069550E-003   7.7677983661186888E-004   7.7677983661186888E-004   7.5243526420548450E-004   7.5243526420548450E-004   6.9029710245944672E-004   6.9029710245944672E-004   4.9044919439533089E-004   4.9044919439533089E-004   4.8276138815287655E-004   4.8276138815287655E-004   2.2248186995944204E-004   2.2248186995944204E-004
  0.15476289047457986       0.15555525313369920       0.15476289047457986        3.2385569465548894E-002   3.2385569465548894E-002   3.2178858825549640E-002   3.2178858825549640E-002   2.5456531156636174E-002   2.2097177065151141E-002   1.4390644936950905E-002   1.4390644936950905E-002   1.4362545096569208E-002   1.4362545096569208E-002   2.1704107031410538E-003   4.7050920534405577E-003   5.5567189566614371E-003   5.5567189566614371E-003   2.2036840918127280E-003   2.2036840918127280E-003   2.1761004930907378E-003   2.1761004930907378E-003   2.1428630528744536E-003   2.1428630528744536E-003   7.7344849000104184E-004   7.7344849000104184E-004   7.4919329007382335E-004   7.4919329007382335E-004   6.8689645572713039E-004   6.8689645572713039E-004   4.8810904503650596E-004   4.8810904503650596E-004   4.8045375399726739E-004   4.8045375399726739E-004   2.2135253592831547E-004   2.2135253592831547E-004
  0.15430519333561146       0.15509627251625482       0.15430519333561146        3.2290033997623056E-002   3.2290033997623056E-002   3.2083594335406973E-002   3.2083594335406973E-002   2.5376171788738133E-002   2.2023423698200852E-002   1.4330287815598928E-002   1.4330287815598928E-002   1.4302263647473315E-002   1.4302263647473315E-002   2.1630902684272074E-003   4.6887484888796724E-003   5.5327419727480721E-003   5.5327419727480721E-003   2.1941711870100892E-003   2.1941711870100892E-003   2.1666858257970911E-003   2.1666858257970911E-003   2.1335623693845441E-003   2.1335623693845441E-003   7.7012096829849662E-004   7.7012096829849662E-004   7.4595510203578181E-004   7.4595510203578181E-004   6.8350183500522153E-004   6.8350183500522153E-004   4.8577263327293635E-004   4.8577263327293635E-004   4.7814982519624655E-004   4.7814982519624655E-004   2.2022532923918263E-004   2.2022532923918263E-004
  0.15384768628792442       0.15463748234187427       0.15384768628792442        3.2194510909979712E-002   3.2194510909979712E-002   3.1988342815772723E-002   3.1988342815772723E-002   2.5295839591055150E-002   2.1949693541855490E-002   1.4270001255386027E-002   1.4270001255386027E-002   1.4242052802761513E-002   1.4242052802761513E-002   2.1557716990633778E-003   4.6724101336161998E-003   5.5087936379082355E-003   5.5087936379082355E-003   2.1846697423405490E-003   2.1846697423405490E-003   2.1572825833730031E-003   2.1572825833730031E-003   2.1242730891459023E-003   2.1242730891459023E-003   7.6679720997477091E-004   7.6679720997477091E-004   7.4272064027857950E-004   7.4272064027857950E-004   6.8011317848503338E-004   6.8011317848503338E-004   4.8343991683842008E-004   4.8343991683842008E-004   4.7584956007353597E-004   4.7584956007353597E-004   2.1910022955238696E-004   2.1910022955238696E-004
  0.15339036010721424       0.15417887335634811       0.15339036010721424        3.2098998226740512E-002   3.2098998226740512E-002   3.1893102299116939E-002   3.1893102299116939E-002   2.5215532948553238E-002   2.1875985153049726E-002   1.4209784165077960E-002   1.4209784165077960E-002   1.4181911472849276E-002   1.4181911472849276E-002   2.1484548525067576E-003   4.6560766750093343E-003   5.4848735281318945E-003   5.4848735281318945E-003   2.1751795891890545E-003   2.1751795891890545E-003   2.1478905990493916E-003   2.1478905990493916E-003   2.1149950475653880E-003   2.1149950475653880E-003   7.6347715666274650E-004   7.6347715666274650E-004   7.3948984807223935E-004   7.3948984807223935E-004   6.7673042775508359E-004   6.7673042775508359E-004   4.8111085577435793E-004   4.8111085577435793E-004   4.7355291922993080E-004   4.7355291922993080E-004   2.1797721766687124E-004   2.1797721766687124E-004
  0.15293320477840930       0.15372043551242345       0.15293320477840930        3.2003493804420323E-002   3.2003493804420323E-002   3.1797870650854189E-002   3.1797870650854189E-002   2.5135250106968487E-002   2.1802296961166093E-002   1.4149635353970295E-002   1.4149635353970295E-002   1.4121838468819509E-002   1.4121838468819509E-002   2.1411395735289806E-003   4.6397477722258653E-003   5.4609811800096428E-003   5.4609811800096428E-003   2.1657005433144421E-003   2.1657005433144421E-003   2.1385096905999637E-003   2.1385096905999637E-003   2.1057280647904203E-003   2.1057280647904203E-003   7.6016074451334546E-004   7.6016074451334546E-004   7.3626266335769463E-004   7.3626266335769463E-004   6.7335351899303303E-004   6.7335351899303303E-004   4.7878540636552198E-004   4.7878540636552198E-004   4.7125985956346334E-004   4.7125985956346334E-004   2.1685627259605659E-004   2.1685627259605659E-004
  0.15247621069309056       0.15326215917058722       0.15247621069309056        3.1907995581936681E-002   3.1907995581936681E-002   3.1702645818642641E-002   3.1702645818642641E-002   2.5054989383064556E-002   2.1728627461025996E-002   1.4089553689694031E-002   1.4089553689694031E-002   1.4061832660030003E-002   1.4061832660030003E-002   2.1338257133731980E-003   4.6234230990086249E-003   5.4371161534219805E-003   5.4371161534219805E-003   2.1562324297211511E-003   2.1562324297211511E-003   2.1291396849558468E-003   2.1291396849558468E-003   2.0964719700252848E-003   2.0964719700252848E-003   7.5684791289632098E-004   7.5684791289632098E-004   7.3303902721380857E-004   7.3303902721380857E-004   6.6998239183575607E-004   6.6998239183575607E-004   4.7646352724635383E-004   4.7646352724635383E-004   4.6897034029075318E-004   4.6897034029075318E-004   2.1573737451287023E-004   2.1573737451287023E-004
  0.15201936770149849       0.15280403414840410       0.15201936770149849        3.1812501382526996E-002   3.1812501382526996E-002   3.1607425634868583E-002   3.1607425634868583E-002   2.4974748998148940E-002   2.1654975060093191E-002   1.4029537973563763E-002   1.4029537973563763E-002   1.4001892849618888E-002   1.4001892849618888E-002   2.1265131145854058E-003   4.6071023098200447E-003   5.4132779820282835E-003   5.4132779820282835E-003   2.1467750630161787E-003   2.1467750630161787E-003   2.1197803987660115E-003   2.1197803987660115E-003   2.0872265823277873E-003   2.0872265823277873E-003   7.5353859752775611E-004   7.5353859752775611E-004   7.2981887716985316E-004   7.2981887716985316E-004   6.6661698238356835E-004   6.6661698238356835E-004   4.7414517458317087E-004   4.7414517458317087E-004   4.6668431819633146E-004   4.6668431819633146E-004   2.1462050242769418E-004   2.1462050242769418E-004
  0.15156266512262509       0.15234604973064042       0.15156266512262509        3.1717008915680162E-002   3.1717008915680162E-002   3.1512207818577047E-002   3.1512207818577047E-002   2.4894527079812410E-002   2.1581338080074335E-002   1.3969586942220551E-002   1.3969586942220551E-002   1.3942017776146287E-002   1.3942017776146287E-002   2.1192016111710394E-003   4.5907850401998036E-003   5.3894661739260904E-003   5.3894661739260904E-003   2.1373282476711032E-003   2.1373282476711032E-003   2.1104316386571166E-003   2.1104316386571166E-003   2.0779917108666801E-003   2.0779917108666801E-003   7.5023273056046963E-004   7.5023273056046963E-004   7.2660214729387471E-004   7.2660214729387471E-004   6.6325722330532139E-004   6.6325722330532139E-004   4.7183030214413926E-004   4.7183030214413926E-004   4.6440174770176403E-004   4.6440174770176403E-004   2.1350563422405978E-004   2.1350563422405978E-004
  0.15110609269322697       0.15188819562093603       0.15110609269322697        3.1621515975474634E-002   3.1621515975474634E-002   3.1416990173242440E-002   3.1416990173242440E-002   2.4814321828612998E-002   2.1507714909930926E-002   1.3909699392380475E-002   1.3909699392380475E-002   1.3882206238185342E-002   1.3882206238185342E-002   2.1118910437868139E-003   4.5744709406736628E-003   5.3656802612043657E-003   5.3656802612043657E-003   2.1278917976814203E-003   2.1278917976814203E-003   2.1010932206890574E-003   2.1010932206890574E-003   2.0687671741405861E-003   2.0687671741405861E-003   7.4693024746319071E-004   7.4693024746319071E-004   7.2338877488660317E-004   7.2338877488660317E-004   6.5990305083608858E-004   6.5990305083608858E-004   4.6951886611959519E-004   4.6951886611959519E-004   4.6212258561875816E-004   4.6212258561875816E-004   2.1239274898110234E-004   2.1239274898110234E-004
  0.15064963962805905       0.15143046099940013       0.15064963962805905        3.1526020244048110E-002   3.1526020244048110E-002   3.1321770390804672E-002   3.1321770390804672E-002   2.4734131353001260E-002   2.1434103854367826E-002   1.3849874057547574E-002   1.3849874057547574E-002   1.3822456971191475E-002   1.3822456971191475E-002   2.1045812446970182E-003   4.5581596431826105E-003   5.3419197509789081E-003   5.3419197509789081E-003   2.1184655171408561E-003   2.1184655171408561E-003   2.0917649511309902E-003   2.0917649511309902E-003   2.0595527809883409E-003   2.0595527809883409E-003   7.4363108022265634E-004   7.4363108022265634E-004   7.2017869386690027E-004   7.2017869386690027E-004   6.5655439787026977E-004   6.5655439787026977E-004   4.6721082036296595E-004   4.6721082036296595E-004   4.5984678645651561E-004   4.5984678645651561E-004   2.1128182468178818E-004   2.1128182468178818E-004
  0.15019329509670104       0.15097283500077099       0.15019329509670104        3.1430519391222239E-002   3.1430519391222239E-002   3.1226546151009782E-002   3.1226546151009782E-002   2.4653953753066823E-002   2.1360503210717325E-002   1.3790109670752662E-002   1.3790109670752662E-002   1.3762768710162134E-002   1.3762768710162134E-002   2.0972720454068240E-003   4.5418507781225682E-003   5.3181841503159135E-003   5.3181841503159135E-003   2.1090492101293375E-003   2.1090492101293375E-003   2.0824466362468989E-003   2.0824466362468989E-003   2.0503483402556570E-003   2.0503483402556570E-003   7.4033516080352453E-004   7.4033516080352453E-004   7.1697183813853801E-004   7.1697183813853801E-004   6.5321119748294417E-004   6.5321119748294417E-004   4.6490611881615061E-004   4.6490611881615061E-004   4.5757430481330728E-004   4.5757430481330728E-004   2.1017283938173779E-004   2.1017283938173779E-004
  0.14973704752880601       0.15051530601771540       0.14973704752880601        3.1335010929013023E-002   3.1335010929013023E-002   3.1131314976344769E-002   3.1131314976344769E-002   2.4573786998459832E-002   2.1286911156885923E-002   1.3730404873748535E-002   1.3730404873748535E-002   1.3703140098948142E-002   1.3703140098948142E-002   2.0899632655334986E-003   4.5255439495180865E-003   5.2944729301737581E-003   5.2944729301737581E-003   2.0996426664082577E-003   2.0996426664082577E-003   2.0731380681399936E-003   2.0731380681399936E-003   2.0411536468129105E-003   2.0411536468129105E-003   7.3704241614087787E-004   7.3704241614087787E-004   7.1376813671824571E-004   7.1376813671824571E-004   6.4987337785719543E-004   6.4987337785719543E-004   4.6260471201142885E-004   4.6260471201142885E-004   4.5530509192735302E-004   4.5530509192735302E-004   2.0906576952698633E-004   2.0906576952698633E-004
  0.14928088578759055       0.15005786287760867       0.14928088578759055        3.1239492457145183E-002   3.1239492457145183E-002   3.1036074476842954E-002   3.1036074476842954E-002   2.4493629134560119E-002   2.1213325940625014E-002   1.3670758370827183E-002   1.3670758370827183E-002   1.3643569843875353E-002   1.3643569843875353E-002   2.0826547316022763E-003   4.5092387769652287E-003   5.2707855864964912E-003   5.2707855864964912E-003   2.0902456856573214E-003   2.0902456856573214E-003   2.0638390487375362E-003   2.0638390487375362E-003   2.0319685052471344E-003   2.0319685052471344E-003   7.3375277662343316E-004   7.3375277662343316E-004   7.1056752198980961E-004   7.1056752198980961E-004   6.4654087089331355E-004   6.4654087089331355E-004   4.6030655300570797E-004   4.6030655300570797E-004   4.5303910152813700E-004   4.5303910152813700E-004   2.0796059281006621E-004   2.0796059281006621E-004
  0.14882479800974935       0.14960049367919093       0.14882479800974935        3.1143961420140365E-002   3.1143961420140365E-002   3.0940822107879799E-002   3.0940822107879799E-002   2.4413478078633467E-002   2.1139745692419096E-002   1.3611168777142281E-002   1.3611168777142281E-002   1.3584056562261002E-002   1.3584056562261002E-002   2.0753462584629980E-003   4.4929348541737071E-003   5.2471215799811191E-003   5.2471215799811191E-003   2.0808580535794994E-003   2.0808580535794994E-003   2.0545493661448537E-003   2.0545493661448537E-003   2.0227927065055609E-003   2.0227927065055609E-003   7.3046616772890101E-004   7.3046616772890101E-004   7.0736992156578311E-004   7.0736992156578311E-004   6.4321360373384960E-004   6.4321360373384960E-004   4.5801159153643521E-004   4.5801159153643521E-004   4.5077628407411065E-004   4.5077628407411065E-004   2.0685728535937124E-004   2.0685728535937124E-004
  0.14836877231087936       0.14914318649996838       0.14836877231087936        3.1048415254893848E-002   3.1048415254893848E-002   3.0845555317324042E-002   3.0845555317324042E-002   2.4333331743767738E-002   2.1066168539271145E-002   1.3551634711199910E-002   1.3551634711199910E-002   1.3524598874786901E-002   1.3524598874786901E-002   2.0680376605899343E-003   4.4766317741834301E-003   5.2234803728148241E-003   5.2234803728148241E-003   2.0714795564752675E-003   2.0714795564752675E-003   2.0452688090680515E-003   2.0452688090680515E-003   2.0136260421422811E-003   2.0136260421422811E-003   7.2718251512524654E-004   7.2718251512524654E-004   7.0417526325098419E-004   7.0417526325098419E-004   6.3989150394096693E-004   6.3989150394096693E-004   4.5571977759030111E-004   4.5571977759030111E-004   4.4851659027153666E-004   4.4851659027153666E-004   2.0575582345676757E-004   2.0575582345676757E-004
  0.14791279655884557       0.14868592916894099       0.14791279655884557        3.0952851343141321E-002   3.0952851343141321E-002   3.0750271498145375E-002   3.0750271498145375E-002   2.4253187999039836E-002   2.0992592568150732E-002   1.3492154765378276E-002   1.3492154765378276E-002   1.3465195376057242E-002   1.3465195376057242E-002   2.0607287484509158E-003   4.4603291212686781E-003   5.1998614169727177E-003   5.1998614169727177E-003   2.0621099766002914E-003   2.0621099766002914E-003   2.0359971622203083E-003   2.0359971622203083E-003   2.0044682997811115E-003   2.0044682997811115E-003   7.2390174304522864E-004   7.2390174304522864E-004   7.0098347346120749E-004   7.0098347346120749E-004   6.3657449785486280E-004   6.3657449785486280E-004   4.5343106027037085E-004   4.5343106027037085E-004   4.4625996995751259E-004   4.4625996995751259E-004   2.0465618299353309E-004   2.0465618299353309E-004
  0.14745685815126808       0.14822870904346258       0.14745685815126808        3.0857266964704679E-002   3.0857266964704679E-002   3.0654967941800934E-002   3.0654967941800934E-002   2.4173044630388461E-002   2.0919015790086995E-002   1.3432727477128866E-002   1.3432727477128866E-002   1.3405844605837354E-002   1.3405844605837354E-002   2.0534193249392742E-003   4.4440264629859120E-003   5.1762641427884259E-003   5.1762641427884259E-003   2.0527490876315942E-003   2.0527490876315942E-003   2.0267342018357947E-003   2.0267342018357947E-003   1.9953192586851299E-003   1.9953192586851299E-003   7.2062377269824078E-004   7.2062377269824078E-004   6.9779447567839322E-004   6.9779447567839322E-004   6.3326250899639982E-004   6.3326250899639982E-004   4.5114538669246209E-004   4.5114538669246209E-004   4.4400637101190679E-004   4.4400637101190679E-004   2.0355833894134488E-004   2.0355833894134488E-004
  0.14700094448282530       0.14777151347785095       0.14700094448282530        3.0761659395332056E-002   3.0761659395332056E-002   3.0559641935791675E-002   3.0559641935791675E-002   2.4092899422735563E-002   2.0845436215576052E-002   1.3373351390122110E-002   1.3373351390122110E-002   1.3346545110121346E-002   1.3346545110121346E-002   2.0461091928639270E-003   4.4277233668860378E-003   5.1526879832404296E-003   5.1526879832404296E-003   2.0433966643020104E-003   2.0433966643020104E-003   2.0174797052036997E-003   2.0174797052036997E-003   1.9861786991739578E-003   1.9861786991739578E-003   7.1734852564338421E-004   7.1734852564338421E-004   6.9460819373243037E-004   6.9460819373243037E-004   6.2995546148395052E-004   6.2995546148395052E-004   4.4886270434167408E-004   4.4886270434167408E-004   4.4175574168089753E-004   4.4175574168089753E-004   2.0246226648545787E-004   2.0246226648545787E-004
  0.14654504226495715       0.14731432914117956       0.14654504226495715        3.0666025763947755E-002   3.0666025763947755E-002   3.0464290621335651E-002   3.0464290621335651E-002   2.4012750040387214E-002   2.0771851744796205E-002   1.3314024965825658E-002   1.3314024965825658E-002   1.3287295352824814E-002   1.3287295352824814E-002   2.0387981440416780E-003   4.4114193761932647E-003   5.1291323388487770E-003   5.1291323388487770E-003   2.0340524684751347E-003   2.0340524684751347E-003   2.0082334368892473E-003   2.0082334368892473E-003   1.9770463890148044E-003   1.9770463890148044E-003   7.1407591891253471E-004   7.1407591891253471E-004   6.9142454705688249E-004   6.9142454705688249E-004   6.2665327511498246E-004   6.2665327511498246E-004   4.4658295767650814E-004   4.4658295767650814E-004   4.3950802722882745E-004   4.3950802722882745E-004   2.0136793939496246E-004   2.0136793939496246E-004
  0.14608913844825616       0.14685714294225746       0.14608913844825616        3.0570363245987716E-002   3.0570363245987716E-002   3.0368911186137309E-002   3.0368911186137309E-002   2.3932594189169508E-002   2.0698260316479231E-002   1.3254746703819346E-002   1.3254746703819346E-002   1.3228093835945197E-002   1.3228093835945197E-002   2.0314859740869109E-003   4.3951140427947229E-003   5.1055966254540388E-003   5.1055966254540388E-003   2.0247162680988458E-003   2.0247162680988458E-003   1.9989951674890326E-003   1.9989951674890326E-003   1.9679221019472670E-003   1.9679221019472670E-003   7.1080587164753107E-004   7.1080587164753107E-004   6.8824345714610738E-004   6.8824345714610738E-004   6.2335587207396959E-004   6.2335587207396959E-004   4.4430609275796559E-004   4.4430609275796559E-004   4.3726317450235806E-004   4.3726317450235806E-004   2.0027533224645136E-004   2.0027533224645136E-004
  0.14563321931638612       0.14639994112099725       0.14563321931638612        3.0474668873239324E-002   3.0474668873239324E-002   3.0273500674791707E-002   3.0273500674791707E-002   2.3852429457125422E-002   2.0624659761673353E-002   1.3195515024072998E-002   1.3195515024072998E-002   1.3168938981992138E-002   1.3168938981992138E-002   2.0241724678815242E-003   4.3788068948433095E-003   5.0820802274818113E-003   5.0820802274818113E-003   2.0153878186660681E-003   2.0153878186660681E-003   1.9897646552863462E-003   1.9897646552863462E-003   1.9588055995651494E-003   1.9588055995651494E-003   7.0753829860685145E-004   7.0753829860685145E-004   6.8506484123863386E-004   6.8506484123863386E-004   6.2006317038651763E-004   6.2006317038651763E-004   4.4203205272944486E-004   4.4203205272944486E-004   4.3502112747393018E-004   4.3502112747393018E-004   1.9918441825516443E-004   1.9918441825516443E-004
  0.14517727095138075       0.14594270969306561       0.14517727095138075        3.0378939631311774E-002   3.0378939631311774E-002   3.0178056085971388E-002   3.0178056085971388E-002   2.3772253396297290E-002   2.0551047878845079E-002   1.3136328327752776E-002   1.3136328327752776E-002   1.3109829194715955E-002   1.3109829194715955E-002   2.0168574070355254E-003   4.3624974534025186E-003   5.0585825220934924E-003   5.0585825220934924E-003   2.0060668727952436E-003   2.0060668727952436E-003   1.9805416557316436E-003   1.9805416557316436E-003   1.9496966406806256E-003   1.9496966406806256E-003   7.0427311352028773E-004   7.0427311352028773E-004   6.8188861558094382E-004   6.8188861558094382E-004   6.1677508731362103E-004   6.1677508731362103E-004   4.3976078015847616E-004   4.3976078015847616E-004   4.3278182955068018E-004   4.3278182955068018E-004   1.9809517040044285E-004   1.9809517040044285E-004
  0.14472127924047179       0.14548543454472110       0.14472127924047179        3.0283172460978093E-002   3.0283172460978093E-002   3.0082574373767493E-002   3.0082574373767493E-002   2.3692063523917974E-002   2.0477422434992960E-002   1.3077184998292185E-002   1.3077184998292185E-002   1.3050762860177778E-002   1.3050762860177778E-002   2.0095405699972345E-003   4.3461852326977636E-003   5.0351028796180421E-003   5.0351028796180421E-003   1.9967531804016467E-003   1.9967531804016467E-003   1.9713259216123180E-003   1.9713259216123180E-003   1.9405949814923118E-003   1.9405949814923118E-003   7.0101022914864782E-004   7.0101022914864782E-004   6.7871469548575381E-004   6.7871469548575381E-004   6.1349153941771175E-004   6.1349153941771175E-004   4.3749221708140113E-004   4.3749221708140113E-004   4.3054522361854377E-004   4.3054522361854377E-004   1.9700756144801486E-004   1.9700756144801486E-004
  0.14426522965848335       0.14502810108232828       0.14426522965848335        3.0187364212362358E-002   3.0187364212362358E-002   2.9987052402017357E-002   2.9987052402017357E-002   2.3611857284130268E-002   2.0403781130521159E-002   1.3018083373389170E-002   1.3018083373389170E-002   1.2991738318783638E-002   1.2991738318783638E-002   2.0022217285616674E-003   4.3298697323387392E-003   5.0116406524421050E-003   5.0116406524421050E-003   1.9874464842905473E-003   1.9874464842905473E-003   1.9621171986925283E-003   1.9621171986925283E-003   1.9315003712795157E-003   1.9315003712795157E-003   6.9774955573944763E-004   6.9774955573944763E-004   6.7554299383004051E-004   6.7554299383004051E-004   6.1021244101601522E-004   6.1021244101601522E-004   4.3522630393359729E-004   4.3522630393359729E-004   4.2831125098761249E-004   4.2831125098761249E-004   1.9592156343820532E-004   1.9592156343820532E-004
  0.14380910727813370       0.14457069433104380       0.14380910727813370        3.0091511646943264E-002   3.0091511646943264E-002   2.9891486946306833E-002   2.9891486946306833E-002   2.3531632049775261E-002   2.0330121600901547E-002   1.2959021746645776E-002   1.2959021746645776E-002   1.2932753866922822E-002   1.2932753866922822E-002   1.9949006480342786E-003   4.3135504376930582E-003   4.9881951756698129E-003   4.9881951756698129E-003   1.9781465204191718E-003   1.9781465204191718E-003   1.9529152259729014E-003   1.9529152259729014E-003   1.9224125526593856E-003   1.9224125526593856E-003   6.9449100111783867E-004   6.9449100111783867E-004   6.7237342114386043E-004   6.7237342114386043E-004   6.0693770428316357E-004   6.0693770428316357E-004   4.3296297961845629E-004   4.3296297961845629E-004   4.2607985146024573E-004   4.2607985146024573E-004   1.9483714772065543E-004   1.9483714772065543E-004
  0.14335289678035573       0.14411319892302790       0.14335289678035573        2.9995611439564470E-002   2.9995611439564470E-002   2.9795874695979666E-002   2.9795874695979666E-002   2.3451385124185476E-002   2.0256441418341424E-002   1.2899998369208725E-002   1.2899998369208725E-002   1.2873807758607190E-002   1.2873807758607190E-002   1.9875770873953470E-003   4.2972268202613757E-003   4.9647657677830579E-003   4.9647657677830579E-003   1.9688530181588412E-003   1.9688530181588412E-003   1.9437197359503514E-003   1.9437197359503514E-003   1.9133312618441862E-003   1.9133312618441862E-003   6.9123447077765285E-004   6.9123447077765285E-004   6.6920588569925274E-004   6.6920588569925274E-004   6.0366723935368868E-004   6.0366723935368868E-004   4.3070218157633853E-004   4.3070218157633853E-004   4.2385096339914987E-004   4.2385096339914987E-004   1.9375428498899155E-004   1.9375428498899155E-004
  0.14289658290940016       0.14365559955382276       0.14289658290940016        2.9899660273987060E-002   2.9899660273987060E-002   2.9700212349406882E-002   2.9700212349406882E-002   2.3371113821224584E-002   2.0182738165296896E-002   1.2841011508879414E-002   1.2841011508879414E-002   1.2814898264504306E-002   1.2814898264504306E-002   1.9802508066062595E-003   4.2808983539694414E-003   4.9413517541131036E-003   4.9413517541131036E-003   1.9595657096053115E-003   1.9595657096053115E-003   1.9345304638305836E-003   1.9345304638305836E-003   1.9042562377398593E-003   1.9042562377398593E-003   6.8797987114340993E-004   6.8797987114340993E-004   6.6604029668335097E-004   6.6604029668335097E-004   6.0040095760554592E-004   6.0040095760554592E-004   4.2844384805317882E-004   4.2844384805317882E-004   4.2162452596402684E-004   4.2162452596402684E-004   1.9267294636852848E-004   1.9267294636852848E-004
  0.14244014958957088       0.14319788009659928       0.14244014958957088        2.9803654657062938E-002   2.9803654657062938E-002   2.9604496428723141E-002   2.9604496428723141E-002   2.3290815309901729E-002   2.0109009291826675E-002   1.2782059336140848E-002   1.2782059336140848E-002   1.2756023558114452E-002   1.2756023558114452E-002   1.9729215524297073E-003   4.2645644835712310E-003   4.9179524216081405E-003   4.9179524216081405E-003   1.9502843116370886E-003   1.9502843116370886E-003   1.9253471297760673E-003   1.9253471297760673E-003   1.8951872044151066E-003   1.8951872044151066E-003   6.8472710328263406E-004   6.8472710328263406E-004   6.6287655808287783E-004   6.6287655808287783E-004   5.9713876535617935E-004   5.9713876535617935E-004   4.2618791374091541E-004   4.2618791374091541E-004   4.1940047481363785E-004   4.1940047481363785E-004   1.9159310132972415E-004   1.9159310132972415E-004
  0.14198358038451250       0.14274002406272984       0.14198358038451250        2.9707591015085546E-002   2.9707591015085546E-002   2.9508723375894063E-002   2.9508723375894063E-002   2.3210486695131091E-002   2.0035252189766737E-002   1.2723139983951106E-002   1.2723139983951106E-002   1.2697181775486815E-002   1.2697181775486815E-002   1.9655890658006490E-003   4.2482246410887057E-003   4.8945670425790859E-003   4.8945670425790859E-003   1.9410085353347368E-003   1.9410085353347368E-003   1.9161694482266061E-003   1.9161694482266061E-003   1.8861238803070382E-003   1.8861238803070382E-003   6.8147606620543662E-004   6.8147606620543662E-004   6.5971457189399130E-004   6.5971457189399130E-004   5.9388056718991079E-004   5.9388056718991079E-004   4.2393431207527203E-004   4.2393431207527203E-004   4.1717874437127294E-004   4.1717874437127294E-004   1.9051471879079238E-004   1.9051471879079238E-004
  0.14152685872795831       0.14228201483318434       0.14152685872795831        2.9611465742208760E-002   2.9611465742208760E-002   2.9412889600993170E-002   2.9412889600993170E-002   2.3130125058315430E-002   1.9961464230021066E-002   1.2664251577784757E-002   1.2664251577784757E-002   1.2638371045222044E-002   1.2638371045222044E-002   1.9582530855326917E-003   4.2318782540791923E-003   4.8711948866322291E-003   4.8711948866322291E-003   1.9317380907140536E-003   1.9317380907140536E-003   1.9069971325828259E-003   1.9069971325828259E-003   1.8770659828468402E-003   1.8770659828468402E-003   6.7822665852292606E-004   6.7822665852292606E-004   6.5655423973555622E-004   6.5655423973555622E-004   5.9062626762871825E-004   5.9062626762871825E-004   4.2168297638997093E-004   4.2168297638997093E-004   4.1495926896272260E-004   4.1495926896272260E-004   1.8943776767128535E-004   1.8943776767128535E-004
  0.14106996771112854       0.14182383544532612       0.14106996771112854        2.9515275155599707E-002   2.9515275155599707E-002   2.9316991437494454E-002   2.9316991437494454E-002   2.3049727419930964E-002   1.9887642728235518E-002   1.2605392208434641E-002   1.2605392208434641E-002   1.2579589461310454E-002   1.2579589461310454E-002   1.9509133449051091E-003   4.2155247380371522E-003   4.8478352098826859E-003   4.8478352098826859E-003   1.9224726824476567E-003   1.9224726824476567E-003   1.8978298909733511E-003   1.8978298909733511E-003   1.8680132242801747E-003   1.8680132242801747E-003   6.7497877694734176E-004   6.7497877694734176E-004   6.5339546139061015E-004   6.5339546139061015E-004   5.8737576963648595E-004   5.8737576963648595E-004   4.1943383888100712E-004   4.1943383888100712E-004   4.1274198179525908E-004   4.1274198179525908E-004   1.8836221639755487E-004   1.8836221639755487E-004
  0.14061288987430334       0.14136546838388958       0.14061288987430334        2.9419015451386209E-002   2.9419015451386209E-002   2.9221025098359329E-002   2.9221025098359329E-002   2.2969290702829343E-002   1.9813784911130373E-002   1.2546559905496869E-002   1.2546559905496869E-002   1.2520835056652984E-002   1.2520835056652984E-002   1.9435695683141503E-003   4.1991634889429067E-003   4.8244872444420505E-003   4.8244872444420505E-003   1.9132120056955567E-003   1.9132120056955567E-003   1.8886674221300520E-003   1.8886674221300520E-003   1.8589653075946559E-003   1.8589653075946559E-003   6.7173231482973593E-004   6.7173231482973593E-004   6.5023813338453945E-004   6.5023813338453945E-004   5.8412897316721256E-004   5.8412897316721256E-004   4.1718682960013181E-004   4.1718682960013181E-004   4.1052681396548131E-004   4.1052681396548131E-004   1.8728803242315956E-004   1.8728803242315956E-004
  0.14015560722081621       0.14090689559500968       0.14015560722081621        2.9322682707383880E-002   2.9322682707383880E-002   2.9124986678762194E-002   2.9124986678762194E-002   2.2888811734669817E-002   1.9739887918762911E-002   1.2487752639593296E-002   1.2487752639593296E-002   1.2462105805281860E-002   1.2462105805281860E-002   1.9362214714960871E-003   4.1827938837715834E-003   4.8011501993128489E-003   4.8011501993128489E-003   1.9039557464602594E-003   1.9039557464602594E-003   1.8795094157400382E-003   1.8795094157400382E-003   1.8499219268683705E-003   1.8499219268683705E-003   6.6848716228331737E-004   6.6848716228331737E-004   6.4708214910553044E-004   6.4708214910553044E-004   5.8088577530373566E-004   5.8088577530373566E-004   4.1494187654820923E-004   4.1494187654820923E-004   4.0831369455149075E-004   4.0831369455149075E-004   1.8621518227578211E-004   1.8621518227578211E-004
  0.13969810166618299       0.14044809893661114       0.13969810166618299        2.9226272977535796E-002   2.9226272977535796E-002   2.9028872250247362E-002   2.9028872250247362E-002   2.2808287326941991E-002   1.9665948877118981E-002   1.2428968380476413E-002   1.2428968380476413E-002   1.2403399680389355E-002   1.2403399680389355E-002   1.9288687687443217E-003   4.1664152965811430E-003   4.7778232834581689E-003   4.7778232834581689E-003   1.8947035907371603E-003   1.8947035907371603E-003   1.8703555614994467E-003   1.8703555614994467E-003   1.8408827762110783E-003   1.8408827762110783E-003   6.6524320939073591E-004   6.6524320939073591E-004   6.4392740192411755E-004   6.4392740192411755E-004   5.7764607347496886E-004   5.7764607347496886E-004   4.1269890790021939E-004   4.1269890790021939E-004   4.0610255280644286E-004   4.0610255280644286E-004   1.8514363262229458E-004   1.8514363262229458E-004
  0.13924035417785358       0.13998905931572853       0.13924035417785358        2.9129782110474321E-002   2.9129782110474321E-002   2.8932677679852019E-002   2.8932677679852019E-002   2.2727714123539224E-002   1.9591964759103974E-002   1.2370204986818284E-002   1.2370204986818284E-002   1.2344714544264028E-002   1.2344714544264028E-002   1.9215111590849855E-003   4.1500270677274501E-003   4.7545056620784476E-003   4.7545056620784476E-003   1.8854552071727142E-003   1.8854552071727142E-003   1.8612055319563198E-003   1.8612055319563198E-003   1.8318475328227485E-003   1.8318475328227485E-003   6.6200034012317468E-004   6.6200034012317468E-004   6.4077377927983714E-004   6.4077377927983714E-004   5.7440975939353960E-004   5.7440975939353960E-004   4.1045784780633282E-004   4.1045784780633282E-004   4.0389331401930465E-004   4.0389331401930465E-004   1.8407334826432733E-004   1.8407334826432733E-004
  0.13878234609323234       0.13952975801024059       0.13878234609323234        2.9033206027123729E-002   2.9033206027123729E-002   2.8836398906863708E-002   2.8836398906863708E-002   2.2647088832727692E-002   1.9517932597576133E-002   1.2311460375855315E-002   1.2311460375855315E-002   1.2286048317710812E-002   1.2286048317710812E-002   1.9141483474609388E-003   4.1336285510619689E-003   4.7311965239410243E-003   4.7311965239410243E-003   1.8762102737694408E-003   1.8762102737694408E-003   1.8520590089323048E-003   1.8520590089323048E-003   1.8228158830847661E-003   1.8228158830847661E-003   6.5875844170310731E-004   6.5875844170310731E-004   6.3762117178683096E-004   6.3762117178683096E-004   5.7117672841553650E-004   5.7117672841553650E-004   4.0821862287056189E-004   4.0821862287056189E-004   4.0168590590165381E-004   4.0168590590165381E-004   1.8300429523470161E-004   1.8300429523470161E-004
  0.13832405718080099       0.13907017472451352       0.13832405718080099        2.8936540311746861E-002   2.8936540311746861E-002   2.8740031535130522E-002   2.8740031535130522E-002   2.2566407885829424E-002   1.9443849171977952E-002   1.2252732274962732E-002   1.2252732274962732E-002   1.2227398731957620E-002   1.2227398731957620E-002   1.9067800135657063E-003   4.1172190445267600E-003   4.7078949828181487E-003   4.7078949828181487E-003   1.8669684387939891E-003   1.8669684387939891E-003   1.8429156448471820E-003   1.8429156448471820E-003   1.8137874843706860E-003   1.8137874843706860E-003   6.5551739089580725E-004   6.5551739089580725E-004   6.3446945990317590E-004   6.3446945990317590E-004   5.6794686587694962E-004   5.6794686587694962E-004   4.0598115268615867E-004   4.0598115268615867E-004   3.9948024925762156E-004   3.9948024925762156E-004   1.8193643627989378E-004   1.8193643627989378E-004
  0.13786546781942316       0.13861028977485176       0.13786546781942316        2.8839780671265539E-002   2.8839780671265539E-002   2.8643571290974442E-002   2.8643571290974442E-002   2.2485667820830935E-002   1.9369711360613384E-002   1.2194018501590779E-002   1.2194018501590779E-002   1.2168763608219123E-002   1.2168763608219123E-002   1.8994058468774638E-003   4.1007978681947338E-003   4.6846001885758144E-003   4.6846001885758144E-003   1.8577293648377030E-003   1.8577293648377030E-003   1.8337751063110346E-003   1.8337751063110346E-003   1.8047620080918121E-003   1.8047620080918121E-003   6.5227706945904826E-004   6.5227706945904826E-004   6.3131852895552312E-004   6.3131852895552312E-004   5.6472006251543012E-004   5.6472006251543012E-004   4.0374536051446507E-004   4.0374536051446507E-004   3.9727626851115852E-004   3.9727626851115852E-004   1.8086973596045597E-004   1.8086973596045597E-004
  0.13740655706859367       0.13815008215429275       0.13740655706859367        2.8742922528050923E-002   2.8742922528050923E-002   2.8547013617244543E-002   2.8547013617244543E-002   2.2404864942637801E-002   1.9295515828724703E-002   1.2135316716326774E-002   1.2135316716326774E-002   1.2110140611089894E-002   1.2110140611089894E-002   1.8920255156343545E-003   4.0843642951876218E-003   4.6613112292087496E-003   4.6613112292087496E-003   1.8484926899619654E-003   1.8484926899619654E-003   1.8246370356841013E-003   1.8246370356841013E-003   1.7957391017410904E-003   1.7957391017410904E-003   6.4903735051645645E-004   6.4903735051645645E-004   6.2816825588844674E-004   6.2816825588844674E-004   5.6149620090200953E-004   5.6149620090200953E-004   4.0151116388374692E-004   4.0151116388374692E-004   3.9507388243856451E-004   3.9507388243856451E-004   1.7980415616584972E-004   1.7980415616584972E-004
  0.13694730397698907       0.13768953084484428       0.13694730397698907        2.8645961295741922E-002   2.8645961295741922E-002   2.8450353948290753E-002   2.8450353948290753E-002   2.2323995553423695E-002   1.9221259240047552E-002   1.2076624590969262E-002   1.2076624590969262E-002   1.2051527416394861E-002   1.2051527416394861E-002   1.8846386878746846E-003   4.0679175985449175E-003   4.6380271975407688E-003   4.6380271975407688E-003   1.8392580541529407E-003   1.8392580541529407E-003   1.8155010772501990E-003   1.8155010772501990E-003   1.7867184147382432E-003   1.7867184147382432E-003   6.4579810783433494E-004   6.4579810783433494E-004   6.2501851828597086E-004   6.2501851828597086E-004   5.5827516469857325E-004   5.5827516469857325E-004   3.9927848100020314E-004   3.9927848100020314E-004   3.9287301048856527E-004   3.9287301048856527E-004   1.7873965917603138E-004   1.7873965917603138E-004
  0.13648768716457507       0.13722861439840700       0.13648768716457507        2.8548892290912040E-002   2.8548892290912037E-002   2.8353587621909905E-002   2.8353587621909909E-002   2.2243055879043367E-002   1.9146938189285329E-002   1.2017939755362151E-002   1.2017939755362151E-002   1.1992921658095557E-002   1.1992921658095557E-002   1.8772450247199321E-003   4.0514570362767417E-003   4.6147471701438051E-003   4.6147471701438051E-003   1.8300250909606094E-003   1.8300250909606094E-003   1.8063668689453970E-003   1.8063668689453970E-003   1.7776995902632289E-003   1.7776995902632289E-003   6.4255921288889489E-004   6.4255921288889489E-004   6.2186919152004488E-004   6.2186919152004488E-004   5.5505683574761224E-004   5.5505683574761224E-004   3.9704722872991959E-004   3.9704722872991959E-004   3.9067357079300121E-004   3.9067357079300121E-004   1.7767620670012364E-004   1.7767620670012364E-004
  0.13602768409514185       0.13676731020724475       0.13602768409514185        2.8451710579153452E-002   2.8451710579153452E-002   2.8256709725918878E-002   2.8256709725918878E-002   2.2162041940890002E-002   1.9072549084491117E-002   1.1959259705056617E-002   1.1959259705056617E-002   1.1934320836077931E-002   1.1934320836077931E-002   1.8698441686716824E-003   4.0349818253252387E-003   4.5914701707251704E-003   4.5914701707251704E-003   1.8207934129783093E-003   1.8207934129783093E-003   1.7972340279937022E-003   1.7972340279937022E-003   1.7686822510745593E-003   1.7686822510745593E-003   6.3932052977122155E-004   6.3932052977122155E-004   6.1872014379704351E-004   6.1872014379704351E-004   5.5184108902882117E-004   5.5184108902882117E-004   3.9481731909904677E-004   3.9481731909904677E-004   3.8847547671707006E-004   3.8847547671707006E-004   1.7661375821119725E-004   1.7661375821119725E-004
  0.13556727237082988       0.13630559580216109       0.13556727237082988        2.8354411248239175E-002   2.8354411248239175E-002   2.8159715370472876E-002   2.8159715370472876E-002   2.2080949783838486E-002   1.8998088356420709E-002   1.1900581967073253E-002   1.1900581967073253E-002   1.1875722481692382E-002   1.1875722481692382E-002   1.8624357644372420E-003   4.0184911879430239E-003   4.5681952359008038E-003   4.5681952359008038E-003   1.8115626379289378E-003   1.8115626379289378E-003   1.7881021767149436E-003   1.7881021767149436E-003   1.7596660249921774E-003   1.7596660249921774E-003   6.3608192433731040E-004   6.3608192433731040E-004   6.1557124505528615E-004   6.1557124505528615E-004   5.4862780176694449E-004   5.4862780176694449E-004   3.9258866560552309E-004   3.9258866560552309E-004   3.8627864308128190E-004   3.8627864308128190E-004   1.7555227395692341E-004   1.7555227395692341E-004
  0.13510642847451609       0.13584344759132266       0.13510642847451609        2.8256989142202614E-002   2.8256989142202614E-002   2.8062599422984402E-002   2.8062599422984402E-002   2.1999775254737210E-002   1.8923552255188377E-002   1.1841903939949321E-002   1.1841903939949321E-002   1.1817123998018268E-002   1.1817123998018268E-002   1.8550194386979470E-003   4.0019843066693645E-003   4.5449213517622360E-003   4.5449213517622360E-003   1.8023323635075271E-003   1.8023323635075271E-003   1.7789709176373870E-003   1.7789709176373870E-003   1.7506505203257934E-003   1.7506505203257934E-003   6.3284325538140701E-004   6.3284325538140701E-004   6.1242235838318147E-004   6.1242235838318147E-004   5.4541684468325548E-004   5.4541684468325548E-004   3.9036117715011135E-004   3.9036117715011135E-004   3.8408298017911349E-004   3.8408298017911349E-004   1.7449171207023519E-004   1.7449171207023519E-004
  0.13464512884624821       0.13538084193972902       0.13464512884624821        2.8159439088553905E-002   2.8159439088553905E-002   2.7965356734636515E-002   2.7965356734636515E-002   2.1918514191969763E-002   1.8848937024381000E-002   1.1783223031461997E-002   1.1783223031461997E-002   1.1758522797402244E-002   1.1758522797402244E-002   1.8475948174308621E-003   3.9854603629032644E-003   4.5216475085236010E-003   4.5216475085236010E-003   1.7931021890543570E-003   1.7931021890543570E-003   1.7698398549393702E-003   1.7698398549393702E-003   1.7416353470461735E-003   1.7416353470461735E-003   6.2960438223890456E-004   6.2960438223890456E-004   6.0927334741212491E-004   6.0927334741212491E-004   5.4220808955717285E-004   5.4220808955717285E-004   3.8813476327784554E-004   3.8813476327784554E-004   3.8188839894385689E-004   3.8188839894385689E-004   1.7343203106849400E-004   1.7343203106849400E-004
  0.13418334895147380       0.13491775423479724       0.13418334895147380        2.8061755701058112E-002   2.8061755701058112E-002   2.7867981943789331E-002   2.7867981943789331E-002   2.1837162261307063E-002   1.8774238750389954E-002   1.1724536540493057E-002   1.1724536540493057E-002   1.1699916183484428E-002   1.1699916183484428E-002   1.8401615109160533E-003   3.9689185035487462E-003   4.4983726536824567E-003   4.4983726536824567E-003   1.7838716969790184E-003   1.7838716969790184E-003   1.7607085760733745E-003   1.7607085760733745E-003   1.7326200986431941E-003   1.7326200986431941E-003   6.2636515826764013E-004   6.2636515826764013E-004   6.0612406997905205E-004   6.0612406997905205E-004   5.3900140277983140E-004   5.3900140277983140E-004   3.8590932970338838E-004   3.8590932970338838E-004   3.7969480653803344E-004   3.7969480653803344E-004   1.7237318772541044E-004   1.7237318772541044E-004
  0.13372106372346124       0.13445415933002494       0.13372106372346121        2.7963933472957975E-002   2.7963933472957975E-002   2.7770469568920070E-002   2.7770469568920070E-002   2.1755715033802525E-002   1.8699453433995497E-002   1.1665841713969116E-002   1.1665841713969116E-002   1.1641301408063116E-002   1.1641301408063116E-002   1.8327191208572875E-003   3.9523578568819301E-003   4.4750957146247562E-003   4.4750957146247562E-003   1.7746404617257103E-003   1.7746404617257103E-003   1.7515766606360545E-003   1.7515766606360545E-003   1.7236043608847213E-003   1.7236043608847213E-003   6.2312543399231407E-004   6.2312543399231407E-004   6.0297438118437263E-004   6.0297438118437263E-004   5.3579664849236718E-004   5.3579664849236718E-004   3.8368478048463170E-004   3.8368478048463170E-004   3.7750210849613362E-004   3.7750210849613362E-004   1.7131513810902450E-004   1.7131513810902450E-004
  0.13325824758184807       0.13399003156358053       0.13325824758184807        2.7865966780638175E-002   2.7865966780638175E-002   2.7672814012284920E-002   2.7672814012284920E-002   2.1674167989036305E-002   1.8624576993407398E-002   1.1607135749753727E-002   1.1607135749753727E-002   1.1582675673984329E-002   1.1582675673984329E-002   1.8252672406833556E-003   3.9357775332379934E-003   4.4518155997909396E-003   4.4518155997909396E-003   1.7654080502358593E-003   1.7654080502358593E-003   1.7424436808266544E-003   1.7424436808266544E-003   1.7145877122703033E-003   1.7145877122703033E-003   6.1988505726595601E-004   6.1988505726595601E-004   5.9982413354951790E-004   5.9982413354951790E-004   5.3259368876306832E-004   5.3259368876306832E-004   3.8146101814283981E-004   3.8146101814283981E-004   3.7531020884318755E-004   3.7531020884318755E-004   1.7025783764140640E-004   1.7025783764140640E-004
  0.13279487424421751       0.13352534456933823       0.13279487424421751        2.7767849843460497E-002   2.7767849843460497E-002   2.7575009519891561E-002   2.7575009519891561E-002   2.1592516481889316E-002   1.8549605233821823E-002   1.1548415773321588E-002   1.1548415773321588E-002   1.1524036111849469E-002   1.1524036111849469E-002   1.8178054525169222E-003   3.9191766182844721E-003   4.4285311894463461E-003   4.4285311894463461E-003   1.7561740182880628E-003   1.7561740182880628E-003   1.7333091978272148E-003   1.7333091978272148E-003   1.7055697204586670E-003   1.7055697204586670E-003   6.1664387198432562E-004   6.1664387198432562E-004   5.9667317576772854E-004   5.9667317576772854E-004   5.2939238233543388E-004   5.2939238233543388E-004   3.7923794279038053E-004   3.7923794279038053E-004   3.7311900923516834E-004   3.7311900923516834E-004   1.6920124068669717E-004   1.6920124068669717E-004
  0.13233091654202650       0.13306007109227186       0.13233091654202650        2.7669576684437383E-002   2.7669576684437383E-002   2.7477050142309768E-002   2.7477050142309768E-002   2.1510755710068691E-002   1.8474533817672670E-002   1.1489678815133545E-002   1.1489678815133545E-002   1.1465379757423153E-002   1.1465379757423153E-002   1.8103333242114931E-003   3.9025541664501032E-003   4.4052413267332037E-003   4.4052413267332037E-003   1.7469379069498889E-003   1.7469379069498889E-003   1.7241727582936624E-003   1.7241727582936624E-003   1.6965499388050598E-003   1.6965499388050598E-003   6.1340171683901270E-004   6.1340171683901270E-004   5.9352135149264755E-004   5.9352135149264755E-004   5.2619258342064554E-004   5.2619258342064554E-004   3.7701545128815400E-004   3.7701545128815400E-004   3.7092840812871520E-004   3.7092840812871520E-004   1.6814530015421073E-004   1.6814530015421073E-004
  0.13186634696073785       0.13259418353010549       0.13186634696073785        2.7571141244296285E-002   2.7571141244296285E-002   2.7378929848383287E-002   2.7378929848383287E-002   2.1428880809258043E-002   1.8399358352069625E-002   1.1430921879713410E-002   1.1430921879713410E-002   1.1406703620617147E-002   1.1406703620617147E-002   1.8028504180524682E-003   3.8859092203020790E-003   4.3819448450842851E-003   4.3819448450842851E-003   1.7376992534496680E-003   1.7376992534496680E-003   1.7150339051113174E-003   1.7150339051113174E-003   1.6875279169808917E-003   1.6875279169808917E-003   6.1015842913240861E-004   6.1015842913240861E-004   5.9036850304777192E-004   5.9036850304777192E-004   5.2299414548613219E-004   5.2299414548613219E-004   3.7479343987313076E-004   3.7479343987313076E-004   3.6873830337118361E-004   3.6873830337118361E-004   1.6708996875028684E-004   1.6708996875028684E-004
  0.13140113724718186       0.13212765353955588       0.13140113724718186        2.7472537298028517E-002   2.7472537298028517E-002   2.7280642442055490E-002   2.7280642442055490E-002   2.1346886783901783E-002   1.8324074325320169E-002   1.1372141896536597E-002   1.1372141896536597E-002   1.1348004636447976E-002   1.1348004636447976E-002   1.7953562844378408E-003   3.8692407965067910E-003   4.3586405487717212E-003   4.3586405487717212E-003   1.7284575834628339E-003   1.7284575834628339E-003   1.7058921697653332E-003   1.7058921697653332E-003   1.6785031934427913E-003   1.6785031934427913E-003   6.0691384206911295E-004   6.0691384206911295E-004   5.8721446879395306E-004   5.8721446879395306E-004   5.1979691860121126E-004   5.1979691860121126E-004   3.7257180231170127E-004   3.7257180231170127E-004   3.6654859038065546E-004   3.6654859038065546E-004   1.6603519810367342E-004   1.6603519810367342E-004
  0.13093525822979613       0.13166045185604414       0.13093525822979613        2.7373758416409055E-002   2.7373758416409055E-002   2.7182181524025802E-002   2.7182181524025802E-002   2.1264768475483233E-002   1.8248677077883933E-002   1.1313335698083340E-002   1.1313335698083340E-002   1.1289279643122407E-002   1.1289279643122407E-002   1.7878504589847178E-003   3.8525478794172278E-003   4.3353272042321762E-003   4.3353272042321762E-003   1.7192124076721473E-003   1.7192124076721473E-003   1.6967470689392338E-003   1.6967470689392338E-003   1.6694752920763207E-003   1.6694752920763207E-003   6.0366778354678464E-004   6.0366778354678464E-004   5.8405908195484596E-004   5.8405908195484596E-004   5.1660074827144750E-004   5.1660074827144750E-004   3.7035042908540694E-004   3.7035042908540694E-004   3.6435916134360896E-004   3.6435916134360896E-004   1.6498093838276592E-004   1.6498093838276592E-004
  0.13046868025391256       0.13119254873020725       0.13046868025391256        2.7274798057906977E-002   2.7274798057906977E-002   2.7083540583377318E-002   2.7083540583377318E-002   2.1182520639213137E-002   1.8173161872869072E-002   1.1254500075562867E-002   1.1254500075562867E-002   1.1230525437686817E-002   1.1230525437686817E-002   1.7803324695451611E-003   3.8358294366998224E-003   4.3120035621855317E-003   4.3120035621855317E-003   1.7099632305394225E-003   1.7099632305394225E-003   1.6875981131928665E-003   1.6875981131928665E-003   1.6604437307643305E-003   1.6604437307643305E-003   6.0042007923451213E-004   6.0042007923451213E-004   5.8090217361014243E-004   5.8090217361014243E-004   5.1340547849577413E-004   5.1340547849577413E-004   3.6812920951135756E-004   3.6812920951135756E-004   3.6216990730507408E-004   3.6216990730507408E-004   1.6392713930580977E-004   1.6392713930580977E-004
  0.13000137269596043       0.13072391344070977       0.13000137269596043        2.7175649465316799E-002   2.7175649465316799E-002   2.6984712894554012E-002   2.6984712894554012E-002   2.1100137858367885E-002   1.8097523817469412E-002   1.1195631718350460E-002   1.1195631718350460E-002   1.1171738715549877E-002   1.1171738715549877E-002   1.7728018283835467E-003   3.8190844019601552E-003   4.2886683336521752E-003   4.2886683336521752E-003   1.7007095407951759E-003   1.7007095407951759E-003   1.6784447975560777E-003   1.6784447975560777E-003   1.6514080121027696E-003   1.6514080121027696E-003   5.9717054923235876E-004   5.9717054923235876E-004   5.7774356944925471E-004   5.7774356944925471E-004   5.1021094850209879E-004   5.1021094850209879E-004   3.6590802946940339E-004   3.6590802946940339E-004   3.5998071592871419E-004   3.5998071592871419E-004   1.6287374906586263E-004   1.6287374906586263E-004
  0.12953330419593143       0.13025451452735365       0.12953330419593143        2.7076305714645706E-002   2.7076305714645706E-002   2.6885691566104722E-002   2.6885691566104722E-002   2.1017614585227749E-002   1.8021757900645259E-002   1.1136727244155828E-002   1.1136727244155828E-002   1.1112916100611481E-002   1.1112916100611481E-002   1.7652580359256841E-003   3.8023116831061806E-003   4.2653202019422428E-003   4.2653202019422428E-003   1.6914508161933938E-003   1.6914508161933938E-003   1.6692866062332278E-003   1.6692866062332278E-003   1.6423676280466148E-003   1.6423676280466148E-003   5.9391900973934804E-004   5.9391900973934804E-004   5.7458309139359564E-004   5.7458309139359564E-004   5.0701699441684531E-004   5.0701699441684531E-004   3.6368677255801783E-004   3.6368677255801783E-004   3.5779147263632731E-004   3.5779147263632731E-004   1.6182071488338688E-004   1.6182071488338688E-004
  0.12906444288577429       0.12978432002010759       0.12906444288577429        2.6976759763229999E-002   2.6976759763229999E-002   2.6786469588656523E-002   2.6786469588656523E-002   2.0934945181317149E-002   1.7945859030165049E-002   1.1077783228520684E-002   1.1077783228520684E-002   1.1054054174721337E-002   1.1054054174721337E-002   1.7577005844456625E-003   3.7855101705690213E-003   4.2419578343758013E-003   4.2419578343758013E-003   1.6821865281593537E-003   1.6821865281593537E-003   1.6601230172016207E-003   1.6601230172016207E-003   1.6333220644506893E-003   1.6333220644506893E-003   5.9066527468462442E-004   5.9066527468462442E-004   5.7142055918286299E-004   5.7142055918286299E-004   5.0382345089112872E-004   5.0382345089112872E-004   3.6146532122138976E-004   3.6146532122138976E-004   3.5560206171891085E-004   3.5560206171891085E-004   1.6076798354407634E-004   1.6076798354407634E-004
  0.12859475581094579       0.12931329685900045       0.12859475581094576        2.6877004326552451E-002   2.6877004326552451E-002   2.6687039712146639E-002   2.6687039712146639E-002   2.0852123815386179E-002   1.7869821939042595E-002   1.1018796132879542E-002   1.1018796132879542E-002   1.0995149405842021E-002   1.0995149405842021E-002   1.7501289487482996E-003   3.7686787166129002E-003   4.2185798537990801E-003   4.2185798537990801E-003   1.6729161304946244E-003   1.6729161304946244E-003   1.6509534910403893E-003   1.6509534910403893E-003   1.6242707900440121E-003   1.6242707900440121E-003   5.8740915175940864E-004   5.8740915175940864E-004   5.6825578651904058E-004   5.6825578651904058E-004   5.0063014723066609E-004   5.0063014723066609E-004   3.5924355405347235E-004   3.5924355405347235E-004   3.5341236367981114E-004   3.5341236367981114E-004   1.5971550012487093E-004   1.5971550012487093E-004
  0.12812420916494718       0.12884141112930519       0.12812420916494718        2.6777031927556021E-002   2.6777031927556021E-002   2.6587394494992523E-002   2.6587394494992523E-002   2.0769144504718003E-002   1.7793641223571452E-002   1.0959762335031896E-002   1.0959762335031896E-002   1.0936198178481365E-002   1.0936198178481365E-002   1.7425425899538784E-003   3.7518161437792895E-003   4.1951848506968101E-003   4.1951848506968101E-003   1.6636390641805773E-003   1.6636390641805773E-003   1.6417774756832453E-003   1.6417774756832453E-003   1.6152132611234036E-003   1.6152132611234036E-003   5.8415044410223748E-004   5.8415044410223748E-004   5.6508858270548678E-004   5.6508858270548678E-004   4.9743690908283763E-004   4.9743690908283763E-004   3.5702134696599034E-004   3.5702134696599034E-004   3.5122225638618490E-004   3.5122225638618490E-004   1.5866320855234087E-004   1.5866320855234087E-004
  0.12765276871905648       0.12836862849248024       0.12765276871905648        2.6676834987546128E-002   2.6676834987546128E-002   2.6487526394711473E-002   2.6487526394711473E-002   2.0686001190883794E-002   1.7717311412985152E-002   1.0900678183904651E-002   1.0900678183904651E-002   1.0877196848380547E-002   1.0877196848380547E-002   1.7349409624338732E-003   3.7349212603299004E-003   4.1717714049265527E-003   4.1717714049265527E-003   1.6543547659970824E-003   1.6543547659970824E-003   1.6325944149445082E-003   1.6325944149445082E-003   1.6061489299711454E-003   1.6061489299711454E-003   5.8088895332525814E-004   5.8088895332525814E-004   5.6191875558914172E-004   5.6191875558914172E-004   4.9424356142869607E-004   4.9424356142869607E-004   3.5479857526641580E-004   3.5479857526641580E-004   3.4903161711719212E-004   3.4903161711719212E-004   1.5761105259057728E-004   1.5761105259057728E-004
  0.12718039905249026       0.12789491341412185       0.12718039905249026        2.6576405662192513E-002   2.6576405662192513E-002   2.6387427604475350E-002   2.6387427604475350E-002   2.0602687603951550E-002   1.7640826844909661E-002   1.0841539903894042E-002   1.0841539903894042E-002   1.0818141646992270E-002   1.0818141646992270E-002   1.7273235014065472E-003   3.7179928327036767E-003   4.1483380478439542E-003   4.1483380478439542E-003   1.6450626535038607E-003   1.6450626535038607E-003   1.6234037336653635E-003   1.6234037336653635E-003   1.5970772301949110E-003   1.5970772301949110E-003   5.7762447423736053E-004   5.7762447423736053E-004   5.5874610643281064E-004   5.5874610643281064E-004   4.9104992344143955E-004   4.9104992344143955E-004   3.5257511007519700E-004   3.5257511007519700E-004   3.4684031903324048E-004   3.4684031903324048E-004   1.5655897414893264E-004   1.5655897414893264E-004
  0.12670706398695222       0.12742022959973148       0.12670706398695225        2.6475735933378548E-002   2.6475735933378548E-002   2.6287090144676669E-002   2.6287090144676669E-002   2.0519197339081419E-002   1.7564181735808936E-002   1.0782343650383792E-002   1.0782343650383792E-002   1.0759028736923908E-002   1.0759028736923908E-002   1.7196896299503993E-003   3.7010296011369330E-003   4.1248832843414776E-003   4.1248832843414776E-003   1.6357621337799839E-003   1.6357621337799839E-003   1.6142048463596024E-003   1.6142048463596024E-003   1.5879975852639205E-003   1.5879975852639205E-003   5.7435679791255031E-004   5.7435679791255031E-004   5.5557043289844313E-004   5.5557043289844313E-004   4.8785581152509678E-004   4.8785581152509678E-004   3.5035082043523817E-004   3.5035082043523817E-004   3.4464823325528545E-004   3.4464823325528545E-004   1.5550691428563751E-004   1.5550691428563751E-004
  0.12623272622448714       0.12694453963151853       0.12623272622448714        2.6374817531702646E-002   2.6374817531702646E-002   2.6186505785703404E-002   2.6186505785703404E-002   2.0435523792613843E-002   1.7487370122444546E-002   1.0723085465465151E-002   1.0723085465465151E-002   1.0699854167722584E-002   1.0699854167722584E-002   1.7120387531719408E-003   3.6840302667352394E-003   4.1014055753416647E-003   4.1014055753416647E-003   1.6264525964821582E-003   1.6264525964821582E-003   1.6049971503492113E-003   1.6049971503492113E-003   1.5789094017355711E-003   1.5789094017355711E-003   5.7108570924958369E-004   5.7108570924958369E-004   5.5239152667654727E-004   5.5239152667654727E-004   4.8466103696108626E-004   4.8466103696108626E-004   3.4812557166788205E-004   3.4812557166788205E-004   3.4245522724489426E-004   3.4245522724489426E-004   1.5445481243490491E-004   1.5445481243490491E-004
  0.12575734836882718       0.12646780599263927       0.12575734836882718        2.6273642153311405E-002   2.6273642153311405E-002   2.6085666264072060E-002   2.6085666264072060E-002   2.0351660342207523E-002   1.7410386027377708E-002   1.0663761406531743E-002   1.0663761406531743E-002   1.0640614004291228E-002   1.0640614004291228E-002   1.7043702746894615E-003   3.6669935281299169E-003   4.0779033887839980E-003   4.0779033887839980E-003   1.6171334340625103E-003   1.6171334340625103E-003   1.5957800457623887E-003   1.5957800457623887E-003   1.5698120889958880E-003   1.5698120889958880E-003   5.6781099407461470E-004   5.6781099407461470E-004   5.4920918038971981E-004   5.4920918038971981E-004   4.8146541287613734E-004   4.8146541287613734E-004   3.4589923022133363E-004   3.4589923022133363E-004   3.4026116958270016E-004   3.4026116958270016E-004   1.5340260870381442E-004   1.5340260870381442E-004
  0.12528089118643046       0.12598998932325653       0.12528089118643046        2.6172201089392156E-002   2.6172201089392156E-002   2.5984562913166389E-002   2.5984562913166389E-002   2.0267600040047684E-002   1.7333223177483668E-002   1.0604367330163776E-002   1.0604367330163776E-002   1.0581304111080717E-002   1.0581304111080717E-002   1.6966835685936754E-003   3.6499180192132042E-003   4.0543751140434316E-003   4.0543751140434316E-003   1.6078040078335246E-003   1.6078040078335246E-003   1.5865529019713366E-003   1.5865529019713366E-003   1.5607050261352549E-003   1.5607050261352549E-003   5.6453242721582627E-004   5.6453242721582627E-004   5.4602317600454175E-004   5.4602317600454175E-004   4.7826874263095858E-004   4.7826874263095858E-004   3.4367165557726455E-004   3.4367165557726455E-004   3.3806592199259482E-004   3.3806592199259482E-004   1.5235024005101638E-004   1.5235024005101638E-004
  0.12480331522045100       0.12551105003909011       0.12480331522045100        2.6070485569111280E-002   2.6070485569111276E-002   2.5883187005058088E-002   2.5883187005058088E-002   2.0183335897533142E-002   1.7255875265440757E-002   1.0544899094739579E-002   1.0544899094739579E-002   1.0521920354418074E-002   1.0521920354418074E-002   1.6889780054930646E-003   3.6328023670395061E-003   4.0308191422430808E-003   4.0308191422430808E-003   1.5984636798141670E-003   1.5984636798141670E-003   1.5773150890913377E-003   1.5773150890913377E-003   1.5515875930405564E-003   1.5515875930405564E-003   5.6124978369226862E-004   5.6124978369226862E-004   5.4283329570609248E-004   5.4283329570609248E-004   4.7507083077700710E-004   4.7507083077700710E-004   3.4144270787804271E-004   3.4144270787804271E-004   3.3586934685870087E-004   3.3586934685870087E-004   1.5129764389710396E-004   1.5129764389710396E-004
  0.12432458004004404       0.12503094757855895       0.12432458004004404        2.5968486599374029E-002   2.5968486599374029E-002   2.5781529590817264E-002   2.5781529590817264E-002   2.0098860752818890E-002   1.7178335828300018E-002   1.0485352467790579E-002   1.0485352467790579E-002   1.0462458509995184E-002   1.0462458509995184E-002   1.6812529404175408E-003   3.6156451649848216E-003   4.0072338295927762E-003   4.0072338295927762E-003   1.5891117981927888E-003   1.5891117981927888E-003   1.5680659636042882E-003   1.5680659636042882E-003   1.5424591562075724E-003   1.5424591562075724E-003   5.5796283360460316E-004   5.5796283360460316E-004   5.3963931693385217E-004   5.3963931693385217E-004   4.7187147810129218E-004   4.7187147810129218E-004   3.3921224446978944E-004   3.3921224446978944E-004   3.3367130381882916E-004   3.3367130381882916E-004   1.5024475649526504E-004   1.5024475649526504E-004
  0.12384464408786365       0.12454964024982067       0.12384464408786364        2.5866194931751213E-002   2.5866194931751213E-002   2.5679581467571825E-002   2.5679581467571825E-002   2.0014167243891084E-002   1.7100598222920677E-002   1.0425723108282076E-002   1.0425723108282076E-002   1.0402914245178122E-002   1.0402914245178122E-002   1.6735077103696005E-003   3.5984449673472827E-003   3.9836174904185730E-003   3.9836174904185730E-003   1.5797476945634734E-003   1.5797476945634734E-003   1.5588048656271730E-003   1.5588048656271730E-003   1.5333190660476480E-003   1.5333190660476480E-003   5.5467134116209355E-004   5.5467134116209355E-004   5.3644101143752695E-004   5.3644101143752695E-004   4.6867048071842061E-004   4.6867048071842061E-004   3.3698011926311042E-004   3.3698011926311042E-004   3.3147164913485016E-004   3.3147164913485016E-004   1.4919151263527455E-004   1.4919151263527455E-004
  0.12336346530314674       0.12406708585560998       0.12336346530314674        2.5763601194718114E-002   2.5763601194718114E-002   2.5577333310324024E-002   2.5577333310324024E-002   1.9929247918461859E-002   1.7022655727046618E-002   1.0366006645256306E-002   1.0366006645256306E-002   1.0343283197541209E-002   1.0343283197541209E-002   1.6657416443938416E-003   3.5812003117480381E-003   3.9599684283575182E-003   3.9599684283575182E-003   1.5703706962951645E-003   1.5703706962951645E-003   1.5495311311468586E-003   1.5495311311468586E-003   1.5241666689650511E-003   1.5241666689650511E-003   5.5137506902896679E-004   5.5137506902896679E-004   5.3323814950162333E-004   5.3323814950162333E-004   4.6546763433491604E-004   4.6546763433491604E-004   3.3474618570077721E-004   3.3474618570077721E-004   3.2927023861754380E-004   3.2927023861754380E-004   1.4813784704930318E-004   1.4813784704930318E-004
  0.12288100058021061       0.12358324115016404       0.12288100058021061        2.5660695777732091E-002   2.5660695777732091E-002   2.5474775556438237E-002   2.5474775556438237E-002   1.9844095138417318E-002   1.6944501451762434E-002   1.0306198611696122E-002   1.0306198611696122E-002   1.0283560908828062E-002   1.0283560908828062E-002   1.6579540548545696E-003   3.5639096997981531E-003   3.9362849102108442E-003   3.9362849102108442E-003   1.5609801161641755E-003   1.5609801161641755E-003   1.5402440817681889E-003   1.5402440817681889E-003   1.5150012972412516E-003   1.5150012972412516E-003   5.4807377467929450E-004   5.4807377467929450E-004   5.3003049640466663E-004   5.3003049640466663E-004   4.6226273073754238E-004   4.6226273073754238E-004   3.3251029430387500E-004   3.3251029430387500E-004   3.2706692520873335E-004   3.2706692520873335E-004   1.4708369325887281E-004   1.4708369325887281E-004
  0.12239720581428615       0.12309806188516069       0.12239720581428615        2.5557468840388887E-002   2.5557468840388887E-002   2.5371898414790338E-002   2.5371898414790338E-002   1.9758701087871124E-002   1.6866128349086951E-002   1.0246294451563279E-002   1.0246294451563279E-002   1.0223742831983377E-002   1.0223742831983377E-002   1.6501442381913751E-003   3.5465715988193891E-003   3.9125651687841800E-003   3.9125651687841800E-003   1.5515752534804889E-003   1.5515752534804889E-003   1.5309430258297644E-003   1.5309430258297644E-003   1.5058222701387770E-003   1.5058222701387770E-003   5.4476721079140227E-004   5.4476721079140227E-004   5.2681781280382149E-004   5.2681781280382149E-004   4.5905555821762619E-004   4.5905555821762619E-004   3.3027229296126608E-004   3.3027229296126608E-004   3.2486155926690261E-004   3.2486155926690261E-004   1.4602898371740696E-004   1.4602898371740696E-004
  0.12191203651925284       0.12261150342919175       0.12191203651925284        2.5453910443681459E-002   2.5453910443681459E-002   2.5268691996604250E-002   2.5268691996604250E-002   1.9673057882187303E-002   1.6787529312232093E-002   1.0186289597524517E-002   1.0186289597524517E-002   1.0163824408770521E-002   1.0163824408770521E-002   1.6423114849099224E-003   3.5291844640644525E-003   3.8888074337150476E-003   3.8888074337150476E-003   1.5421554063107519E-003   1.5421554063107519E-003   1.5216272704936982E-003   1.5216272704936982E-003   1.4966289058347495E-003   1.4966289058347495E-003   5.4145512954428625E-004   5.4145512954428625E-004   5.2359985891055252E-004   5.2359985891055252E-004   4.5584590577407973E-004   4.5584590577407973E-004   3.2803202985704822E-004   3.2803202985704822E-004   3.2265399145228112E-004   3.2265399145228112E-004   1.4497365119505305E-004   1.4497365119505305E-004
  0.12142544748378702       0.12212352042290496       0.12142544748378702        2.5350010476177801E-002   2.5350010476177801E-002   2.5165146241900371E-002   2.5165146241900371E-002   1.9587157507294371E-002   1.6708697120108539E-002   1.0126179429459928E-002   1.0126179429459928E-002   1.0103801028342277E-002   1.0103801028342277E-002   1.6344550740534109E-003   3.5117467264799318E-003   3.8650099150913477E-003   3.8650099150913477E-003   1.5327198649827060E-003   1.5327198649827060E-003   1.5122961153231193E-003   1.5122961153231193E-003   1.4874205150846296E-003   1.4874205150846296E-003   5.3813728033368492E-004   5.3813728033368492E-004   5.2037639227254530E-004   5.2037639227254530E-004   4.5263356092673136E-004   4.5263356092673136E-004   3.2578935194058447E-004   3.2578935194058447E-004   3.2044407121943716E-004   3.2044407121943716E-004   1.4391762806172180E-004   1.4391762806172180E-004
  0.12093739205891466       0.12163406606448145       0.12093739205891464        2.5245758501275271E-002   2.5245758501275271E-002   2.5061250767295904E-002   2.5061250767295904E-002   1.9500991693896397E-002   1.6629624322110126E-002   1.0065959187847657E-002   1.0065959187847657E-002   1.0043667940754283E-002   1.0043667940754283E-002   1.6265742617201275E-003   3.4942567672656580E-003   3.8411707692175283E-003   3.8411707692175283E-003   1.5232678985116865E-003   1.5232678985116865E-003   1.5029488388607385E-003   1.5029488388607385E-003   1.4781963879800747E-003   1.4781963879800747E-003   5.3481340499802142E-004   5.3481340499802142E-004   5.1714716313685399E-004   5.1714716313685399E-004   4.4941830513486994E-004   4.4941830513486994E-004   3.2354410172170212E-004   3.2354410172170212E-004   3.1823164365964450E-004   3.1823164365964450E-004   1.4286084478396216E-004   1.4286084478396216E-004
  0.12044782391106570       0.12114309386768654       0.12044782391106570        2.5141144131045456E-002   2.5141144131045456E-002   2.4956995238597051E-002   2.4956995238597051E-002   1.9414552226962350E-002   1.6550303522358884E-002   1.0005624191484921E-002   1.0005624191484921E-002   9.9834204743745967E-003   9.9834204743745967E-003   1.6186683093931239E-003   3.4767129807932282E-003   3.8172881848614433E-003   3.8172881848614433E-003   1.5137987887964819E-003   1.5137987887964819E-003   1.4935847324478600E-003   1.4935847324478600E-003   1.4689558273251152E-003   1.4689558273251152E-003   5.3148324984267749E-004   5.3148324984267749E-004   5.1391192613318352E-004   5.1391192613318352E-004   4.4619992546928794E-004   4.4619992546928794E-004   3.2129612541518892E-004   3.2129612541518892E-004   3.1601655752668071E-004   3.1601655752668071E-004   1.4180323376429042E-004   1.4180323376429042E-004
  0.11995669554796269       0.12065055618350295       0.11995669554796268        2.5036156710917874E-002   2.5036156710917874E-002   2.4852369056582193E-002   2.4852369056582193E-002   1.9327830685497198E-002   1.6470727141125366E-002   9.9451696566929936E-003   9.9451696566929936E-003   9.9230538553530569E-003   9.9230538553530569E-003   1.6107364601647847E-003   3.4591137218787154E-003   3.7933603117343427E-003   3.7933603117343427E-003   1.5043118022618821E-003   1.5043118022618821E-003   1.4842030721823394E-003   1.4842030721823394E-003   1.4596981209654704E-003   1.4596981209654704E-003   5.2814655566810610E-004   5.2814655566810610E-004   5.1067043058690984E-004   5.1067043058690984E-004   4.4297820499285495E-004   4.4297820499285495E-004   3.1904526621988680E-004   3.1904526621988680E-004   3.1379865861439865E-004   3.1379865861439865E-004   1.4074472618154276E-004   1.4074472618154276E-004
  0.11946395930849185       0.12015640519280894       0.11946395930849185        2.4930785530659881E-002   2.4930785530659881E-002   2.4747361567282595E-002   2.4747361567282595E-002   1.9240818617328057E-002   1.6390887575466150E-002   9.8845908206148959E-003   9.8845908206148959E-003   9.8625633307434461E-003   9.8625633307434461E-003   1.6027779547495048E-003   3.4414573413596595E-003   3.7693853093534483E-003   3.7693853093534483E-003   1.4948062092316333E-003   1.4948062092316333E-003   1.4748031380783784E-003   1.4748031380783784E-003   1.4504225606979432E-003   1.4504225606979432E-003   5.2480306458276764E-004   5.2480306458276764E-004   5.0742242713903822E-004   5.0742242713903822E-004   4.3975292937924458E-004   4.3975292937924458E-004   3.1679136893678512E-004   3.1679136893678512E-004   3.1157779430755468E-004   3.1157779430755468E-004   1.3968525416848226E-004   1.3968525416848226E-004
  0.11896956702869939       0.11966059257138671       0.11896956702869939        2.4825019752556386E-002   2.4825019752556386E-002   2.4641961990430752E-002   2.4641961990430752E-002   1.9153507480164471E-002   1.6310777145385515E-002   9.8238829012003218E-003   9.8238829012003218E-003   9.8019441285492927E-003   9.8019441285492927E-003   1.5947920261208820E-003   3.4237421742346324E-003   3.7453613312565526E-003   3.7453613312565526E-003   1.4852812776691238E-003   1.4852812776691238E-003   1.4653842078779886E-003   1.4653842078779886E-003   1.4411284361655018E-003   1.4411284361655018E-003   5.2145251780228070E-004   5.2145251780228070E-004   5.0416766560907179E-004   5.0416766560907179E-004   4.3652388481308670E-004   4.3652388481308670E-004   3.1453427849877666E-004   3.1453427849877666E-004   3.0935381213330305E-004   3.0935381213330305E-004   1.3862475012385553E-004   1.3862475012385553E-004
  0.11847347008777129       0.11916306953600003       0.11847347008777129        2.4718848420752285E-002   2.4718848420752282E-002   2.4536159428794745E-002   2.4536159428794748E-002   1.9065888649749185E-002   1.6230388101575826E-002   9.7630411040997914E-003   9.7630411040997914E-003   9.7411914646110282E-003   9.7411914646110282E-003   1.5867779002864827E-003   3.4059665414249720E-003   3.7212865277879265E-003   3.7212865277879265E-003   1.4757362742813408E-003   1.4757362742813408E-003   1.4559455581441793E-003   1.4559455581441793E-003   1.4318150359381619E-003   1.4318150359381619E-003   5.1809465603806565E-004   5.1809465603806565E-004   5.0090589537363998E-004   5.0090589537363998E-004   4.3329085839500110E-004   4.3329085839500110E-004   3.1227384024965616E-004   3.1227384024965616E-004   3.0712656003636858E-004   3.0712656003636858E-004   1.3756314684776035E-004   1.3756314684776035E-004
  0.11797562019229726       0.11866378763088167       0.11797562019229726        2.4612260628702119E-002   2.4612260628702119E-002   2.4429943035067909E-002   2.4429943035067909E-002   1.8977953558424823E-002   1.6149712752813520E-002   9.7020607199287002E-003   9.7020607199287002E-003   9.6803006397301952E-003   9.6803006397301952E-003   1.5787348089927686E-003   3.3881287779936376E-003   3.6971590846391540E-003   3.6971590846391540E-003   1.4661704797984192E-003   1.4661704797984192E-003   1.4464864793714586E-003   1.4464864793714586E-003   1.4224816624247190E-003   1.4224816624247190E-003   5.1472922487363936E-004   5.1472922487363936E-004   4.9763687058980476E-004   4.9763687058980476E-004   4.3005364334081835E-004   4.3005364334081835E-004   3.1000990357662263E-004   3.1000990357662263E-004   3.0489588995840326E-004   3.0489588995840326E-004   1.3650037925070474E-004   1.3650037925070474E-004
  0.11747596885696182       0.11816269820690008       0.11747596885696182        2.4505245407749041E-002   2.4505245407749041E-002   2.4323301900853946E-002   2.4323301900853946E-002   1.8889693603491818E-002   1.6068743382141260E-002   9.6409370614705548E-003   9.6409370614705548E-003   9.6192669769666634E-003   9.6192669769666634E-003   1.5706619813752930E-003   3.3702272146589316E-003   3.6729771980499914E-003   3.6729771980499914E-003   1.4565831791403434E-003   1.4565831791403434E-003   1.4370062662629629E-003   1.4370062662629629E-003   1.4131276222801405E-003   1.4131276222801405E-003   5.1135597130722607E-004   5.1135597130722607E-004   4.9436034683719558E-004   4.9436034683719558E-004   4.2681203566692812E-004   4.2681203566692812E-004   3.0774231959175579E-004   3.0774231959175579E-004   3.0266165555361245E-004   3.0266165555361245E-004   1.3543638326645355E-004   1.3543638326645355E-004
  0.11697446817977016       0.11765975319898474       0.11697446817977016        2.4397791892863820E-002   2.4397791892863820E-002   2.4216225221846539E-002   2.4216225221846539E-002   1.8801100284225554E-002   1.5987472372840934E-002   9.5796655594529399E-003   9.5796655594529399E-003   9.5580859172757493E-003   9.5580859172757493E-003   1.5625586565247852E-003   3.3522602056955228E-003   3.6487391127509724E-003   3.6487391127509724E-003   1.4469736764587892E-003   1.4469736764587892E-003   1.4275042326051856E-003   1.4275042326051856E-003   1.4037522410836577E-003   1.4037522410836577E-003   5.0797464904605162E-004   5.0797464904605162E-004   4.9107608626112846E-004   4.9107608626112846E-004   4.2356583929337269E-004   4.2356583929337269E-004   3.0547094470057120E-004   3.0547094470057120E-004   3.0042371570494460E-004   3.0042371570494460E-004   1.3437109752836851E-004   1.3437109752836851E-004
  0.11647107050645511       0.11715490478953688       0.11647107050645511        2.4289889250620231E-002   2.4289889250620231E-002   2.4108702226072622E-002   2.4108702226072622E-002   1.8712165142704757E-002   1.5905892154418018E-002   9.5182417221692777E-003   9.5182417221692777E-003   9.4967529791907621E-003   9.4967529791907621E-003   1.5544240781099415E-003   3.3342261170389341E-003   3.6244431060334144E-003   3.6244431060334144E-003   1.4373412888199460E-003   1.4373412888199460E-003   1.4179797050218120E-003   1.4179797050218120E-003   1.3943548571763824E-003   1.3943548571763824E-003   5.0458501628661409E-004   5.0458501628661409E-004   4.8778385541679744E-004   4.8778385541679744E-004   4.2031486391459657E-004   4.2031486391459657E-004   3.0319563911354125E-004   3.0319563911354125E-004   2.9818193305751039E-004   2.9818193305751039E-004   1.3330446267108170E-004   1.3330446267108170E-004
  0.11596572917435820       0.11664810617272982       0.11596572917435820        2.4181526842434086E-002   2.4181526842434086E-002   2.4000722336573046E-002   2.4000722336573046E-002   1.8622879898575476E-002   1.5823995326496018E-002   9.4566612291229930E-003   9.4566612291229930E-003   9.4352638523298310E-003   9.4352638523298310E-003   1.5462575067400261E-003   3.3161233537211121E-003   3.6000875248344546E-003   3.6000875248344546E-003   1.4276853609057098E-003   1.4276853609057098E-003   1.4084320375106435E-003   1.4084320375106435E-003   1.3849348360047370E-003   1.3849348360047370E-003   5.0118684089119428E-004   5.0118684089119428E-004   4.8448343029726013E-004   4.8448343029726013E-004   4.1705892996625899E-004   4.1705892996625899E-004   3.0091627032364420E-004   3.0091627032364420E-004   2.9593617744488925E-004   2.9593617744488925E-004   1.3223642296053494E-004   1.3223642296053494E-004
  0.11545839878777303       0.11613931175717573       0.11545839878777303        2.4072694268031221E-002   2.4072694268031221E-002   2.3892275214726082E-002   2.3892275214726082E-002   1.8533236484922489E-002   1.5741774691976865E-002   9.3949199558511897E-003   9.3949199558511897E-003   9.3736144221826627E-003   9.3736144221826627E-003   1.5380582232832002E-003   3.2979503672417262E-003   3.5756707955865159E-003   3.5756707955865159E-003   1.4180052689165268E-003   1.4180052689165268E-003   1.3988606153022664E-003   1.3988606153022664E-003   1.3754915739269608E-003   1.3754915739269608E-003   4.9777990176614923E-004   4.9777990176614923E-004   4.8117459767170359E-004   4.8117459767170359E-004   4.1379786992886542E-004   4.1379786992886542E-004   2.9863271402387920E-004   2.9863271402387920E-004   2.9368632679292256E-004   2.9368632679292256E-004   1.3116692672074609E-004   1.3116692672074609E-004
  0.11494903494580340       0.11562847700347238       0.11494903494580340        2.3963381330876436E-002   2.3963381330876436E-002   2.3783350725806965E-002   2.3783350725806965E-002   1.8443227019825235E-002   1.5659223231212376E-002   9.3330139543428264E-003   9.3330139543428264E-003   9.3118007505575071E-003   9.3118007505575071E-003   1.5298255263031563E-003   3.2797056499006012E-003   3.5511914165032286E-003   3.5511914165032286E-003   1.4083004175109777E-003   1.4083004175109777E-003   1.3892648518334177E-003   1.3892648518334177E-003   1.3660244952262482E-003   1.3660244952262482E-003   4.9436398778990136E-004   4.9436398778990136E-004   4.7785715404381166E-004   4.7785715404381166E-004   4.1053152728137796E-004   4.1053152728137796E-004   2.9634485338004901E-004   2.9634485338004901E-004   2.9143226640301455E-004   2.9143226640301455E-004   1.3009592598954860E-004   1.3009592598954860E-004
  0.11443759612789499       0.11511556024126948       0.11443759612789499        2.3853578427375711E-002   2.3853578427375711E-002   2.3673939326809959E-002   2.3673939326809959E-002   1.8352844126737843E-002   1.5576334396083504E-002   9.2709396730251623E-003   9.2709396730251623E-003   9.2498192952381580E-003   9.2498192952381580E-003   1.5215587614015107E-003   3.2613877998285087E-003   3.5266480445879547E-003   3.5266480445879547E-003   1.3985702742978260E-003   1.3985702742978260E-003   1.3796442228501576E-003   1.3796442228501576E-003   1.3565330857549505E-003   1.3565330857549505E-003   4.9093890995974222E-004   4.9093890995974222E-004   4.7453091744747923E-004   4.7453091744747923E-004   4.0725976808142337E-004   4.0725976808142337E-004   2.9405258715013249E-004   2.9405258715013249E-004   2.8917389695119061E-004   2.8917389695119061E-004   1.2902338031353202E-004   1.2902338031353202E-004
  0.11392404241044739       0.11460052140068518       0.11392404241044739        2.3743276276071534E-002   2.3743276276071534E-002   2.3564031796600590E-002   2.3564031796600590E-002   1.8262080711221425E-002   1.5493101905449790E-002   9.2086938022816704E-003   9.2086938022816704E-003   9.1876667557293408E-003   9.1876667557293408E-003   1.5132573008357633E-003   3.2429954758072858E-003   3.5020394345508183E-003   3.5020394345508183E-003   1.3888143456166641E-003   1.3888143456166641E-003   1.3699982424586602E-003   1.3699982424586602E-003   1.3470168693036236E-003   1.3470168693036236E-003   4.8750449287511029E-004   4.8750449287511029E-004   4.7119571917397037E-004   4.7119571917397037E-004   4.0398247276516198E-004   4.0398247276516198E-004   2.9175582395276240E-004   2.9175582395276240E-004   2.8691112884069445E-004   2.8691112884069445E-004   1.2794925405571858E-004   1.2794925405571858E-004
  0.11340833742827576       0.11408332397942304       0.11340833742827576        2.3632466339583817E-002   2.3632466339583817E-002   2.3453619656342004E-002   2.3453619656342004E-002   1.8170930307862657E-002   1.5409520063503053E-002   9.1462735114540734E-003   9.1462735114540734E-003   9.1253403099004916E-003   9.1253403099004916E-003   1.5049205752887980E-003   3.2245274676464316E-003   3.4773645325099634E-003   3.4773645325099634E-003   1.3790322136822133E-003   1.3790322136822133E-003   1.3603264998488286E-003   1.3603264998488286E-003   1.3374754438277073E-003   1.3374754438277073E-003   4.8406058782162647E-004   4.8406058782162647E-004   4.6785141647633099E-004   4.6785141647633099E-004   4.0069954857658571E-004   4.0069954857658571E-004   2.8945449098992122E-004   2.8945449098992122E-004   2.8464389079501756E-004   2.8464389079501756E-004   1.2687352046564671E-004   1.2687352046564671E-004
  0.11289044816400702       0.11356393483155815       0.11289044816400702        2.3521140780612706E-002   2.3521140780612706E-002   2.3342695125632865E-002   2.3342695125632865E-002   1.8079387043398638E-002   1.5325583726103872E-002   9.0836764214851078E-003   9.0836764214851078E-003   9.0628375866633921E-003   9.0628375866633921E-003   1.4965480705342996E-003   3.2059826887536761E-003   3.4526224651456293E-003   3.4526224651456293E-003   1.3692235322805904E-003   1.3692235322805904E-003   1.3506286550351275E-003   1.3506286550351275E-003   1.3279084772401131E-003   1.3279084772401131E-003   4.8060707126732806E-004   4.8060707126732806E-004   4.6449789110605431E-004   4.6449789110605431E-004   3.9741092803294423E-004   3.9741092803294423E-004   2.8714853299150763E-004   2.8714853299150763E-004   2.8237212881711824E-004   2.8237212881711824E-004   1.2579616116980503E-004   1.2579616116980503E-004
  0.11237034667552473       0.11304232589998543       0.11237034667552473        2.3409292834725315E-002   2.3409292834725315E-002   2.3231251493922460E-002   2.3231251493922460E-002   1.7987445942442268E-002   1.5241288581223896E-002   9.0209008114718377E-003   9.0209008114718377E-003   9.0001568722068107E-003   9.0001568722068107E-003   1.4881393554351779E-003   3.1873602380969512E-003   3.4278126212979013E-003   3.4278126212979013E-003   1.3593880591134732E-003   1.3593880591134732E-003   1.3409044708306333E-003   1.3409044708306333E-003   1.3183157389472589E-003   1.3183157389472589E-003   4.7714385626308243E-004   4.7714385626308243E-004   4.6113506037987769E-004   4.6113506037987769E-004   3.9411657966507627E-004   3.9411657966507627E-004   2.8483791976931249E-004   2.8483791976931249E-004   2.8009581363026175E-004   2.8009581363026175E-004   1.2471716968241560E-004   1.2471716968241560E-004
  0.11184800949936857       0.11251847361810627       0.11184800949936857        2.3296916684015585E-002   2.3296916684015585E-002   2.3119282994583271E-002   2.3119282994583271E-002   1.7895102822468069E-002   1.5156631052716581E-002   8.9579455434563946E-003   8.9579455434563946E-003   8.9372970348907677E-003   8.9372970348907677E-003   1.4796940723735420E-003   3.1686593789288019E-003   3.4029346221672446E-003   3.4029346221672446E-003   1.3495256439795956E-003   1.3495256439795956E-003   1.3311538011560292E-003   1.3311538011560292E-003   1.3086970883072742E-003   1.3086970883072742E-003   4.7367088829623440E-004   4.7367088829623440E-004   4.5776287314887342E-004   4.5776287314887342E-004   3.9081650392006897E-004   3.9081650392006897E-004   2.8252264337288638E-004   2.8252264337288638E-004   2.7781493787463183E-004   2.7781493787463183E-004   1.2363655005303014E-004   1.2363655005303014E-004
  0.11132342002874245       0.11199236129475416       0.11132342002874245        2.3184007970856096E-002   2.3184007970856096E-002   2.3006785316749129E-002   2.3006785316749129E-002   1.7802354714689137E-002   1.5071608686182313E-002   8.8948103454744836E-003   8.8948103454744836E-003   8.8742578078547987E-003   8.8742578078547987E-003   1.4712119757742579E-003   3.1498796239989644E-003   3.3779884330774959E-003   3.3779884330774959E-003   1.3396362730759448E-003   1.3396362730759448E-003   1.3213766348320161E-003   1.3213766348320161E-003   1.2990525178198545E-003   1.2990525178198545E-003   4.7018816090682608E-004   4.7018816090682608E-004   4.5438132495632071E-004   4.5438132495632071E-004   3.8751074783345129E-004   3.8751074783345129E-004   2.8020272841534037E-004   2.8020272841534037E-004   2.7552952627811321E-004   2.7552952627811321E-004   1.2255432165959049E-004   1.2255432165959049E-004
  0.11079656856812120       0.11146397916900332       0.11079656856812120        2.3070563812624689E-002   2.3070563812624689E-002   2.2893755619912741E-002   2.2893755619912741E-002   1.7709199874297258E-002   1.4986220158246516E-002   8.8314958129693359E-003   8.8314958129693359E-003   8.8110397904138989E-003   8.8110397904138989E-003   1.4626929330676347E-003   3.1310207375470252E-003   3.3529743638923333E-003   3.3529743638923333E-003   1.3297200691565396E-003   1.3297200691565396E-003   1.3115730957268120E-003   1.3115730957268120E-003   1.2893821532583283E-003   1.2893821532583283E-003   4.6669571576372877E-004   4.6669571576372877E-004   4.5099045810446513E-004   4.5099045810446513E-004   3.8419940487332958E-004   3.8419940487332958E-004   2.7787823200707399E-004   2.7787823200707399E-004   2.7323963558882988E-004   2.7323963558882988E-004   1.2147051914165004E-004   1.2147051914165004E-004
  0.11026745427918135       0.11093332636180762       0.11026745427918135        2.2956583224049629E-002   2.2956583224049629E-002   2.2780192954640337E-002   2.2780192954640337E-002   1.7615638125157457E-002   1.4900465592335724E-002   8.7680036367629183E-003   8.7680036367629183E-003   8.7476446756642613E-003   8.7476446756642613E-003   1.4541369562330868E-003   3.1120828049708942E-003   3.3278931589124294E-003   3.3278931589124294E-003   1.3197773271632692E-003   1.3197773271632692E-003   1.3017434779715080E-003   1.3017434779715080E-003   1.2796862883915721E-003   1.2796862883915721E-003   4.6319365523546304E-004   4.6319365523546304E-004   4.4759037385166820E-004   4.4759037385166820E-004   3.8088262660467215E-004   3.8088262660467215E-004   2.7554925199163371E-004   2.7554925199163371E-004   2.7094536268597124E-004   2.7094536268597124E-004   1.2038519620041631E-004   1.2038519620041631E-004
  0.10973608586336031       0.11040041156062178       0.10973608586336031        2.2842067268399054E-002   2.2842067268399054E-002   2.2666098413093153E-002   2.2666098413093153E-002   1.7521670981230277E-002   1.4814346669642061E-002   8.7043366774783321E-003   8.7043366774783321E-003   8.6840753247693237E-003   8.6840753247693237E-003   1.4455442129155097E-003   3.0930662572237265E-003   3.3027460260498477E-003   3.3027460260498477E-003   1.3098085257836004E-003   1.3098085257836004E-003   1.2918882573730070E-003   1.2918882573730070E-003   1.2699653962228330E-003   1.2699653962228330E-003   4.5968214648680592E-004   4.5968214648680592E-004   4.4418123637973066E-004   4.4418123637973066E-004   3.7756062625421795E-004   3.7756062625421795E-004   2.7321592950742583E-004   2.7321592950742583E-004   2.6864684710033914E-004   2.6864684710033914E-004   1.1929842674327008E-004   1.1929842674327008E-004
  0.10920248358425128       0.10986525504778114       0.10920248358425128        2.2727019498099084E-002   2.2727019498099084E-002   2.2551475567890163E-002   2.2551475567890163E-002   1.7427302005005599E-002   1.4727866957167181E-002   8.6404991991427746E-003   8.6404991991427746E-003   8.6203360001784191E-003   8.6203360001784191E-003   1.4369150592055224E-003   3.0739719431139632E-003   3.2775347288265654E-003   3.2775347288265654E-003   1.2998143639122864E-003   1.2998143639122864E-003   1.2820081274450385E-003   1.2820081274450385E-003   1.2602201645080095E-003   1.2602201645080095E-003   4.5616143435077736E-004   4.5616143435077736E-004   4.4076328527914535E-004   4.4076328527914535E-004   3.7423369052788728E-004   3.7423369052788728E-004   2.7087845735446772E-004   2.7087845735446772E-004   2.6634427925288097E-004   2.6634427925288097E-004   1.1821030872449110E-004   1.1821030872449110E-004
  0.10866668054197776       0.10932788997871647       0.10866668054197776        2.2611446235235713E-002   2.2611446235235713E-002   2.2436330751408013E-002   2.2436330751408013E-002   1.7332537033781407E-002   1.4641032114439104E-002   8.5764970109977173E-003   8.5764970109977173E-003   8.5564325071871474E-003   8.5564325071871474E-003   1.4282500603210776E-003   3.0548011747650282E-003   3.2522616420400780E-003   3.2522616420400780E-003   1.2897957827088099E-003   1.2897957827088099E-003   1.2721040211955445E-003   1.2721040211955445E-003   1.2504515172194692E-003   1.2504515172194692E-003   4.5263184913170830E-004   4.5263184913170830E-004   4.3733684311060333E-004   4.3733684311060333E-004   3.7090218655303999E-004   3.7090218655303999E-004   2.6853708495095128E-004   2.6853708495095128E-004   2.6403790533316001E-004   2.6403790533316001E-004   1.1712096638539531E-004   1.1712096638539531E-004
  0.10812872525296392       0.10878836496940548       0.10812872525296392        2.2495357134687758E-002   2.2495357134687758E-002   2.2320673616628858E-002   2.2320673616628858E-002   1.7237384636933761E-002   1.4553850311668231E-002   8.5123377631132063E-003   8.5123377631132063E-003   8.4923724890586024E-003   8.4923724890586024E-003   1.4195500323941376E-003   3.0355558197041640E-003   3.2269298680856462E-003   3.2269298680856462E-003   1.2797540116988549E-003   1.2797540116988549E-003   1.2621771566799563E-003   1.2621771566799563E-003   1.2406606594459009E-003   1.2406606594459009E-003   4.4909382288364563E-004   4.4909382288364563E-004   4.3390233119164562E-004   4.3390233119164562E-004   3.6756657674347795E-004   3.6756657674347795E-004   2.6619212887132870E-004   2.6619212887132870E-004   2.6172803767519719E-004   2.6172803767519719E-004   1.1603055507952373E-004   1.1603055507952373E-004
  0.10758868211930407       0.10824674456730926       0.10758868211930409        2.2378765293182661E-002   2.2378765293182661E-002   2.2204517245555687E-002   2.2204517245555687E-002   1.7141856200043309E-002   1.4466332305733531E-002   8.4480309876001740E-003   8.4480309876001740E-003   8.4281654681283309E-003   8.4281654681283309E-003   1.4108160501193788E-003   3.0162383173525731E-003   3.2015432527355168E-003   3.2015432527355168E-003   1.2696905750181847E-003   1.2696905750181847E-003   1.2522290431486627E-003   1.2522290431486627E-003   1.2308490834201035E-003   1.2308490834201035E-003   4.4554789165147587E-004   4.4554789165147587E-004   4.3046027175351273E-004   4.3046027175351273E-004   3.6422742033232847E-004   3.6422742033232847E-004   2.6384397402895508E-004   2.6384397402895508E-004   2.5941505591694624E-004   2.5941505591694624E-004   1.1493926173249049E-004   1.1493926173249049E-004
  0.10704663555492268       0.10770311338981718       0.10704663555492268        2.2261688148811753E-002   2.2261688148811753E-002   2.2087879045099956E-002   2.2087879045099956E-002   1.7045966655955907E-002   1.4378492108607061E-002   8.3835885732222587E-003   8.3835885732222587E-003   8.3638233196306859E-003   8.3638233196306859E-003   1.4020495135302576E-003   2.9968518262278340E-003   3.1761065719346018E-003   3.1761065719346018E-003   1.2596073654479955E-003   1.2596073654479955E-003   1.2422615542059200E-003   1.2422615542059200E-003   1.2210186406339826E-003   1.2210186406339826E-003   4.4199472160248509E-004   4.4199472160248509E-004   4.2701131328627180E-004   4.2701131328627180E-004   3.6088539733164033E-004   3.6088539733164033E-004   2.6149309064164779E-004   2.6149309064164779E-004   2.5709942370561947E-004   2.5709942370561947E-004   1.1384731262610866E-004   1.1384731262610866E-004
  0.10650269030222419       0.10715757644211303       0.10650269030222419        2.2144147559773689E-002   2.2144147559773689E-002   2.1970780825205299E-002   2.1970780825205299E-002   1.6949734542138384E-002   1.4290347038184385E-002   8.3190247829530838E-003   8.3190247829530838E-003   8.2993602891698985E-003   8.2993602891698985E-003   1.3932521531480903E-003   2.9774002347416001E-003   3.1506255380360296E-003   3.1506255380360296E-003   1.2495066468734362E-003   1.2495066468734362E-003   1.2322769302067647E-003   1.2322769302067647E-003   1.2111715441550715E-003   1.2111715441550715E-003   4.3843510994413766E-004   4.3843510994413766E-004   4.2355623140471679E-004   4.2355623140471679E-004   3.5754130862634514E-004   3.5754130862634514E-004   2.5914003443572076E-004   2.5914003443572076E-004   2.5478168889141753E-004   2.5478168889141753E-004   1.1275497337396667E-004   1.1275497337396667E-004
  0.10595697553326938       0.10661026323068230       0.10595697553326938        2.2026170701872318E-002   2.2026170701872318E-002   2.1853249692608042E-002   2.1853249692608042E-002   1.6853182727629562E-002   1.4201918382148916E-002   8.2543567186690332E-003   8.2543567186690332E-003   8.2347934566230335E-003   8.2347934566230335E-003   1.3844260963275258E-003   2.9578883072185463E-003   3.1251069824214136E-003   3.1251069824214136E-003   1.2393911266609622E-003   1.2393911266609622E-003   1.2222778497660441E-003   1.2222778497660441E-003   1.2013104390987846E-003   1.2013104390987846E-003   4.3487001048483573E-004   4.3487001048483573E-004   4.2009595363133226E-004   4.2009595363133226E-004   3.5419609915121711E-004   3.5419609915121711E-004   2.5678546310356249E-004   2.5678546310356249E-004   2.5246249973020113E-004   2.5246249973020113E-004   1.1166255643197899E-004   1.1166255643197899E-004
  0.10540964632754803       0.10606132924581421       0.10540964632754803        2.1907790401130459E-002   2.1907790401130459E-002   2.1735318381769050E-002   2.1735318381769050E-002   1.6756338676044109E-002   1.4113231636383426E-002   8.1896044702944922E-003   8.1896044702944922E-003   8.1701428849760283E-003   8.1701428849760283E-003   1.3755738911282161E-003   2.9383217359190074E-003   3.0995589134281245E-003   3.0995589134281245E-003   1.2292639786056136E-003   1.2292639786056136E-003   1.2122674523990012E-003   1.2122674523990012E-003   1.1914384248961068E-003   1.1914384248961068E-003   4.3130054178267918E-004   4.3130054178267918E-004   4.1663156727372831E-004   4.1663156727372831E-004   3.5085086456433076E-004   3.5085086456433076E-004   2.5443014117371599E-004   2.5443014117371599E-004   2.5014260967124688E-004   2.5014260967124688E-004   1.1057042320748030E-004   1.1057042320748030E-004
  0.10486088688402451       0.10551095918351970       0.10486088688402451        2.1789045842882507E-002   2.1789045842882507E-002   2.1617025960804243E-002   2.1617025960804243E-002   1.6659235015514667E-002   1.4024317024047562E-002   8.1247914671406206E-003   8.1247914671406206E-003   8.1054319710274752E-003   8.1054319710274752E-003   1.3666985582244033E-003   2.9187072548956137E-003   3.0739906539318526E-003   3.0739906539318526E-003   1.2191288974528250E-003   1.2191288974528250E-003   1.2022493923679277E-003   1.2022493923679277E-003   1.1815591083295597E-003   1.1815591083295597E-003   4.2772800642723640E-004   4.2772800642723640E-004   4.1316433810405543E-004   4.1316433810405543E-004   3.4750686825591121E-004   3.4750686825591121E-004   2.5207495217433615E-004   2.5207495217433615E-004   2.4782288932775171E-004   2.4782288932775171E-004   1.0947898953527197E-004   1.0947898953527197E-004
  0.10431091262558992       0.10495936905668583       0.10431091262558992        2.1669983043192533E-002   2.1669983043192533E-002   2.1498418300572232E-002   2.1498418300572232E-002   1.6561909912779380E-002   1.3935209834756761E-002   8.0599446941758447E-003   8.0599446941758447E-003   8.0406876612248487E-003   8.0406876612248487E-003   1.3578036248533510E-003   2.8990527140447787E-003   3.0484129254783380E-003   3.0484129254783380E-003   1.2089901322315248E-003   1.2089901322315248E-003   1.1922278715782407E-003   1.1922278715782407E-003   1.1716766358994856E-003   1.1716766358994856E-003   4.2415390285921721E-004   4.2415390285921721E-004   4.0969572179145876E-004   4.0969572179145876E-004   3.4416555122822296E-004   3.4416555122822296E-004   2.4972090580019233E-004   2.4972090580019233E-004   2.4550433352479639E-004   2.4550433352479639E-004   1.0838872881624879E-004   1.0838872881624879E-004
  0.10375997285729609       0.10440680886171334       0.10375997285729609        2.1550655441740889E-002   2.1550655441740889E-002   2.1379548664704373E-002   2.1379548664704373E-002   1.6464407545116272E-002   1.3845950853026444E-002   7.9950949701020450E-003   7.9950949701020450E-003   7.9759407291990908E-003   7.9759407291990908E-003   1.3488931676785933E-003   2.8793671727398839E-003   3.0228379566493331E-003   3.0228379566493331E-003   1.1988525291931047E-003   1.1988525291931047E-003   1.1822076819641878E-003   1.1822076819641878E-003   1.1617957355409094E-003   1.1617957355409094E-003   4.2057994058061348E-004   4.2057994058061348E-004   4.0622737862112870E-004   4.0622737862112870E-004   3.4082854503255614E-004   3.4082854503255614E-004   2.4736914725208845E-004   2.4736914725208845E-004   2.4318807048593204E-004   2.4318807048593204E-004   1.0730017614514259E-004   1.0730017614514259E-004
  0.10320835363269225       0.10385356545394983       0.10320835363269225        2.1431124541631829E-002   2.1431124541631829E-002   2.1260478346303586E-002   2.1260478346303586E-002   1.6366778610284585E-002   1.3756586819898400E-002   7.9302772458437129E-003   7.9302772458437129E-003   7.9112260736684519E-003   7.9112260736684519E-003   1.3399718589681929E-003   2.8596610006571162E-003   2.9972795993111314E-003   2.9972795993111314E-003   1.1887215778743773E-003   1.1887215778743773E-003   1.1721942509563075E-003   1.1721942509563075E-003   1.1519217613706753E-003   1.1519217613706753E-003   4.1700805647126030E-004   4.1700805647126030E-004   4.0276118928261862E-004   4.0276118928261862E-004   3.3749768560701216E-004   3.3749768560701216E-004   2.4502096723307693E-004   2.4502096723307693E-004   2.4087537166542848E-004   2.4087537166542848E-004   1.0621393272224557E-004   1.0621393272224557E-004
  0.10265633162142425       0.10329991627996601       0.10265633162142425        2.1311449926016204E-002   2.1311449926016204E-002   2.1141266722563636E-002   2.1141266722563636E-002   1.6269072161404049E-002   1.3667162956755788E-002   7.8655251562463769E-003   7.8655251562463769E-003   7.8465772787218724E-003   7.8465772787218724E-003   1.3310442202869083E-003   2.8399442284012550E-003   2.9717511792021816E-003   2.9717511792021816E-003   1.1786025590947531E-003   1.1786025590947531E-003   1.1621927993191626E-003   1.1621927993191626E-003   1.1420598631929550E-003   1.1420598631929550E-003   4.1344011444275432E-004   4.1344011444275432E-004   3.9929896337954630E-004   3.9929896337954630E-004   3.3417473224596202E-004   3.3417473224596202E-004   2.4267760399107090E-004   2.4267760399107090E-004   2.3856745677317172E-004   2.3856745677317172E-004   1.0513057413471405E-004   1.0513057413471405E-004
  0.10210397766548453       0.10274593235378325       0.10210397766548453        2.1191646636712552E-002   2.1191646636712552E-002   2.1021928799349592E-002   2.1021928799349592E-002   1.6171300833654784E-002   1.3577691144675084E-002   7.8008480434194677E-003   7.8008480434194677E-003   7.7820036740107214E-003   7.7820036740107214E-003   1.3221114454312873E-003   2.8202195328710287E-003   2.9462564397042582E-003   2.9462564397042582E-003   1.1684969552723265E-003   1.1684969552723265E-003   1.1522047932849789E-003   1.1522047932849789E-003   1.1322114882951842E-003   1.1322114882951842E-003   4.0987663955050299E-004   4.0987663955050299E-004   3.9584121113210943E-004   3.9584121113210943E-004   3.3086019119344908E-004   3.3086019119344908E-004   2.4033941324506832E-004   2.4033941324506832E-004   2.3626467628182549E-004   2.3626467628182549E-004   1.0405026700557816E-004   1.0405026700557816E-004
  0.10155128725907783       0.10219160911908777       0.10155128725907783        2.1071713389889248E-002   2.1071713389889248E-002   2.0902463320063226E-002   2.0902463320063226E-002   1.6073463930696058E-002   1.3488171067912324E-002   7.7362464048711102E-003   7.7362464048711102E-003   7.7175057586589659E-003   7.7175057586589659E-003   1.3131735108322588E-003   2.8004869023693186E-003   2.9207956373607487E-003   2.9207956373607487E-003   1.1584048666662496E-003   1.1584048666662496E-003   1.1422303329582679E-003   1.1422303329582679E-003   1.1223767368609664E-003   1.1223767368609664E-003   4.0631766961471888E-004   4.0631766961471888E-004   3.9238796994026196E-004   3.9238796994026196E-004   3.2755411416493074E-004   3.2755411416493074E-004   2.3800643034150814E-004   2.3800643034150814E-004   2.3396706513021046E-004   2.3396706513021046E-004   1.0297302971971804E-004   1.0297302971971804E-004
  0.10099825707004099       0.10163694319583799       0.10099825707004101        2.0951649154310120E-002   2.0951649154310120E-002   2.0782869280125252E-002   2.0782869280125252E-002   1.5975560967649502E-002   1.3398602611197574E-002   7.6717208920050340E-003   7.6717208920050340E-003   7.6530841854709625E-003   7.6530841854709625E-003   1.3042304131763234E-003   2.7807463705782410E-003   2.8953690903376051E-003   2.8953690903376051E-003   1.1483264179371166E-003   1.1483264179371166E-003   1.1322695425707695E-003   1.1322695425707695E-003   1.1125557328784043E-003   1.1125557328784043E-003   4.0276325111931739E-004   4.0276325111931739E-004   3.8893928561663433E-004   3.8893928561663433E-004   3.2425656102883302E-004   3.2425656102883302E-004   2.3567869639084301E-004   2.3567869639084301E-004   2.3167466393423018E-004   2.3167466393423018E-004   1.0189888332904533E-004   1.0189888332904533E-004
  0.10044488370876997       0.10108193114554029       0.10044488370876997        2.0831452884530144E-002   2.0831452884530144E-002   2.0663145661210726E-002   2.0663145661210726E-002   1.5877591453334738E-002   1.3308985660598700E-002   7.6072721659496316E-003   7.6072721659496316E-003   7.5887396169906233E-003   7.5887396169906233E-003   1.2952821495322597E-003   2.7609979726784693E-003   2.8699771215986197E-003   2.8699771215986197E-003   1.1382617356221222E-003   1.1382617356221222E-003   1.1223225482182159E-003   1.1223225482182159E-003   1.1027486021873588E-003   1.1027486021873588E-003   3.9921343127143706E-004   3.9921343127143706E-004   3.8549520468121406E-004   3.8549520468121406E-004   3.2096759240594132E-004   3.2096759240594132E-004   2.3335625305011062E-004   2.3335625305011062E-004   2.2938751384830202E-004   2.2938751384830202E-004   1.0082784913936185E-004   1.0082784913936185E-004
   9.9891163726849017E-002  0.10052656946985135        9.9891163726849017E-002   2.0711123520622092E-002   2.0711123520622092E-002   2.0543291430986731E-002   2.0543291430986731E-002   1.5779554890157928E-002   1.3219320103605299E-002   7.5429008977678591E-003   7.5429008977678591E-003   7.5244727257115221E-003   7.5244727257115221E-003   1.2863287173668636E-003   2.7412417453977502E-003   2.8446200590077284E-003   2.8446200590077284E-003   1.1282109481751384E-003   1.1282109481751384E-003   1.1123894779000321E-003   1.1123894779000321E-003   1.0929554725187603E-003   1.0929554725187603E-003   3.9566825801705115E-004   3.9566825801705115E-004   3.8205577437653258E-004   3.8205577437653258E-004   3.1768726968324750E-004   3.1768726968324750E-004   2.3103914253338025E-004   2.3103914253338025E-004   2.2710565657563315E-004   2.2710565657563315E-004   9.9759948714833383E-005   9.9759948714833383E-005
   9.9337093615594313E-002   9.9970854609093884E-002   9.9337093615594313E-002   2.0590659987886603E-002   2.0590659987886603E-002   2.0423305542833774E-002   2.0423305542833774E-002   1.5681450773989507E-002   1.3129605829209025E-002   7.4786077686677804E-003   7.4786077686677804E-003   7.4602841942876608E-003   7.4602841942876608E-003   1.2773701145605612E-003   2.7214777270595739E-003   2.8192982354320359E-003   2.8192982354320359E-003   1.1181741860070821E-003   1.1181741860070821E-003   1.1024704615593389E-003   1.1024704615593389E-003   1.0831764735342055E-003   1.0831764735342055E-003   3.9212778005671300E-004   3.9212778005671300E-004   3.7862104268298529E-004   3.7862104268298529E-004   3.1441565502785576E-004   3.1441565502785576E-004   2.2872740762228171E-004   2.2872740762228171E-004   2.2482913437856349E-004   2.2482913437856349E-004   9.8695203882481850E-005   9.8695203882481850E-005
   9.8782669804595019E-002   9.9414782940767402E-002   9.8782669804595019E-002   2.0470061196564505E-002   2.0470061196564505E-002   2.0303186935569838E-002   2.0303186935569838E-002   1.5583278594047168E-002   1.3039842727994612E-002   7.4143934702241296E-003   7.4143934702241296E-003   7.3961747157552105E-003   7.3961747157552105E-003   1.2684063394243471E-003   2.7017059576350932E-003   2.7940119888496865E-003   2.7940119888496865E-003   1.1081515815281871E-003   1.1081515815281871E-003   1.0925656311248323E-003   1.0925656311248323E-003   1.0734117368674104E-003   1.0734117368674104E-003   3.8859204686202440E-004   3.8859204686202440E-004   3.7519105833485076E-004   3.7519105833485076E-004   3.1115281140149084E-004   3.1115281140149084E-004   2.2642109167696851E-004   2.2642109167696851E-004   2.2255799008935121E-004   2.2255799008935121E-004   9.7633636736863233E-005   9.7633636736863233E-005
   9.8227888660175414E-002   9.8858350777982079E-002   9.8227888660175414E-002   2.0349326041534478E-002   2.0349326041534478E-002   2.0182934533160037E-002   2.0182934533160037E-002   1.5485037832769923E-002   1.2950030692229404E-002   7.3502587046022890E-003   7.3502587046022890E-003   7.3321449937567397E-003   7.3321449937567397E-003   1.2594373907168523E-003   2.6819264787957312E-003   2.7687616624592075E-003   2.7687616624592075E-003   1.0981432691908562E-003   1.0981432691908562E-003   1.0826751205532392E-003   1.0826751205532392E-003   1.0636613961662335E-003   1.0636613961662335E-003   3.8506110869234524E-004   3.8506110869234524E-004   3.7176587083654467E-004   3.7176587083654467E-004   3.0789880257515859E-004   3.0789880257515859E-004   2.2412023864722672E-004   2.2412023864722672E-004   2.2029226712108699E-004   2.2029226712108699E-004   9.6575269644791904E-005   9.6575269644791904E-005
   9.7672746483827427E-002   9.8301554367857369E-002   9.7672746483827427E-002   2.0228453402006873E-002   2.0228453402006873E-002   2.0062547244422916E-002   2.0062547244422916E-002   1.5386727965692560E-002   1.2860169615959585E-002   7.2862041847905597E-003   7.2862041847905597E-003   7.2681957427736567E-003   7.2681957427736567E-003   1.2504632676623429E-003   2.6621393339682619E-003   2.7435476047926832E-003   2.7435476047926832E-003   1.0881493855340076E-003   1.0881493855340076E-003   1.0727990658732458E-003   1.0727990658732458E-003   1.0539255871361486E-003   1.0539255871361486E-003   3.8153501661208238E-004   3.8153501661208238E-004   3.6834553047942993E-004   3.6834553047942993E-004   3.0465369314426594E-004   3.0465369314426594E-004   2.2182489308392918E-004   2.2182489308392918E-004   2.1803200947895327E-004   2.1803200947895327E-004   9.5520125250207402E-005   9.5520125250207402E-005
   9.7117239510583708E-002   9.7744389889864863E-002   9.7117239510583708E-002   2.0107442141208423E-002   2.0107442141208423E-002   1.9942023962727883E-002   1.9942023962727883E-002   1.5288348461315970E-002   1.2770259395109789E-002   7.2222306348385086E-003   7.2222306348385086E-003   7.2043276883648026E-003   7.2043276883648026E-003   1.2414839699693655E-003   2.6423445683917131E-003   2.7183701698318429E-003   2.7183701698318429E-003   1.0781700692285882E-003   1.0781700692285882E-003   1.0629376052305882E-003   1.0629376052305882E-003   1.0442044475848691E-003   1.0442044475848691E-003   3.7801382250842824E-004   3.7801382250842824E-004   3.6493008835907138E-004   3.6493008835907138E-004   3.0141754854408261E-004   3.0141754854408261E-004   2.1953510015075892E-004   2.1953510015075892E-004   2.1577726177175085E-004   2.1577726177175085E-004   9.4468226479144430E-005   9.4468226479144430E-005
   9.6561363907341283E-002   9.7186853454117358E-002   9.6561363907341283E-002   1.9986291106058363E-002   1.9986291106058363E-002   1.9821363565684650E-002   1.9821363565684650E-002   1.5189898780974384E-002   1.2680299927586840E-002   7.1583387901020638E-003   7.1583387901020638E-003   7.1405415674117350E-003   7.1405415674117350E-003   1.2324994978500966E-003   2.6225422291762364E-003   2.6932297171273953E-003   2.6932297171273953E-003   1.0682054611243367E-003   1.0682054611243367E-003   1.0530908789343713E-003   1.0530908789343713E-003   1.0344981174681808E-003   1.0344981174681808E-003   3.7449757910959980E-004   3.7449757910959980E-004   3.6151959639296499E-004   3.6151959639296499E-004   2.9819043506557448E-004   2.9819043506557448E-004   2.1725090563622822E-004   2.1725090563622822E-004   2.1352806922370716E-004   2.1352806922370716E-004   9.3419596544818746E-005   9.3419596544818746E-005
   9.6005115771132479E-002   9.6628941099605875E-002   9.6005115771132479E-002   1.9864999126837382E-002   1.9864999126837382E-002   1.9700564914825712E-002   1.9700564914825712E-002   1.5091378378700128E-002   1.2590291113388784E-002   7.0945293974961033E-003   7.0945293974961033E-003   7.0768381283715645E-003   7.0768381283715645E-003   1.2235098520405317E-003   2.6027323653643256E-003   2.6681266119219162E-003   2.6681266119219162E-003   1.0582557042979693E-003   1.0582557042979693E-003   1.0432590295047944E-003   1.0432590295047944E-003   1.0248067389371641E-003   1.0248067389371641E-003   3.7098634000361626E-004   3.7098634000361626E-004   3.5811410733879788E-004   3.5811410733879788E-004   2.9497241987165796E-004   2.9497241987165796E-004   2.1497235596602222E-004   2.1497235596602222E-004   2.1128447768661016E-004   2.1128447768661016E-004   9.2374258952840935E-005   9.2374258952840935E-005
   9.5448491127338150E-002   9.6070648792376354E-002   9.5448491127338150E-002   1.9743565016846636E-002   1.9743565016846636E-002   1.9579626855279472E-002   1.9579626855279472E-002   1.4992786701084415E-002   1.2500232854718076E-002   7.0308032157540591E-003   7.0308032157540591E-003   7.0132181315367727E-003   7.0132181315367727E-003   1.2145150338214168E-003   2.5829150279940614E-003   2.6430612252760725E-003   2.6430612252760725E-003   1.0483209441026604E-003   1.0483209441026604E-003   1.0334422017221631E-003   1.0334422017221631E-003   1.0151304563866838E-003   1.0151304563866838E-003   3.6748015965759725E-004   3.6748015965759725E-004   3.5471367481320395E-004   3.5471367481320395E-004   2.9176357101383599E-004   2.9176357101383599E-004   2.1269949821564236E-004   2.1269949821564236E-004   2.0904653365223360E-004   2.0904653365223360E-004   9.1332237506546154E-005   9.1332237506546154E-005
   9.4891485927838554E-002   9.5511972423643871E-002   9.4891485927838554E-002   1.9621987572058196E-002   1.9621987572058196E-002   1.9458548215435117E-002   1.9458548215435120E-002   1.4894123187134917E-002   1.2410125056099725E-002   6.9671610156950333E-003   6.9671610156950333E-003   6.9496823493025430E-003   6.9496823493025430E-003   1.2055150450400202E-003   2.5630902701647275E-003   2.6180339341984752E-003   2.6180339341984752E-003   1.0384013282189542E-003   1.0384013282189542E-003   1.0236405426773099E-003   1.0236405426773099E-003   1.0054694165052707E-003   1.0054694165052707E-003   3.6397909343760916E-004   3.6397909343760916E-004   3.5131835331105954E-004   3.5131835331105954E-004   2.8856395744924958E-004   2.8856395744924958E-004   2.1043238012338083E-004   2.1043238012338083E-004   2.0681428426508623E-004   2.0681428426508623E-004   9.0293556312452360E-005   9.0293556312452360E-005
   9.4317921845948394E-002   9.4934831822905422E-002   9.4317921845948408E-002   1.9502815859173711E-002   1.9502815859173711E-002   1.9340323824738131E-002   1.9340323824738131E-002   1.4803103921573534E-002   1.2333588607418771E-002   6.9230451848207178E-003   6.9230451848207178E-003   6.9056725120220834E-003   6.9056725120220826E-003   1.1980584956883349E-003   2.5471758992379129E-003   2.6013586868687314E-003   2.6013586868687318E-003   1.0317879828380132E-003   1.0317879828380130E-003   1.0171191813547629E-003   1.0171191813547627E-003   9.9906088799810448E-004   9.9906088799810427E-004   3.6165885846887650E-004   3.6165885846887655E-004   3.4907741807127941E-004   3.4907741807127941E-004   2.8668727455351674E-004   2.8668727455351674E-004   2.0906962366413153E-004   2.0906962366413153E-004   2.0547459802875375E-004   2.0547459802875375E-004   8.9703039711665615E-005   8.9703039711665615E-005
   9.3742164364957817E-002   9.4355308455876113E-002   9.3742164364957845E-002   1.9383762216530945E-002   1.9383762216530945E-002   1.9222262103911689E-002   1.9222262103911689E-002   1.4712739357948408E-002   1.2258299035776094E-002   6.8807839157648950E-003   6.8807839157648950E-003   6.8635172932923674E-003   6.8635172932923674E-003   1.1907450272545432E-003   2.5316268333100589E-003   2.5854788657151788E-003   2.5854788657151784E-003   1.0254895016948372E-003   1.0254895016948375E-003   1.0109102449349938E-003   1.0109102449349938E-003   9.9296218722953310E-004   9.9296218722953310E-004   3.5945113601212506E-004   3.5945113601212506E-004   3.4694649818096230E-004   3.4694649818096230E-004   2.8493721114632365E-004   2.8493721114632365E-004   2.0779337204640641E-004   2.0779337204640641E-004   2.0422029200600528E-004   2.0422029200600528E-004   8.9155453469626605E-005   8.9155453469626618E-005
   9.3165774587446015E-002   9.3775148723697355E-002   9.3165774587446001E-002   1.9264577823906281E-002   1.9264577823906281E-002   1.9104070722542079E-002   1.9104070722542082E-002   1.4622275552411383E-002   1.2182926779213701E-002   6.8384762345357593E-003   6.8384762345357611E-003   6.8213157788554850E-003   6.8213157788554850E-003   1.1834235270066938E-003   2.5160606910581964E-003   2.5695816050114386E-003   2.5695816050114381E-003   1.0191841034282913E-003   1.0191841034282916E-003   1.0046944897316840E-003   1.0046944897316840E-003   9.8685678874050079E-004   9.8685678874050079E-004   3.5724098898830465E-004   3.5724098898830465E-004   3.4481323806975501E-004   3.4481323806975501E-004   2.8318522578268268E-004   2.8318522578268268E-004   2.0651571882230406E-004   2.0651571882230403E-004   2.0296460847799358E-004   2.0296460847799358E-004   8.8607265856848025E-005   8.8607265856848025E-005
   9.2588747734755769E-002   9.3194347682310788E-002   9.2588747734755769E-002   1.9145261704174226E-002   1.9145261704174226E-002   1.8985748711515538E-002   1.8985748711515538E-002   1.4531711762407331E-002   1.2107471217011797E-002   6.7961217922712629E-003   6.7961217922712629E-003   6.7790676207257058E-003   6.7790676207257067E-003   1.1760939346048341E-003   2.5004773441811450E-003   2.5536667736951080E-003   2.5536667736951080E-003   1.0128717360550509E-003   1.0128717360550507E-003   9.9847186450065456E-004   9.9847186450065456E-004   9.8074464219666019E-004   9.8074464219666019E-004   3.5502839917681900E-004   3.5502839917681906E-004   3.4267762015094004E-004   3.4267762015094004E-004   2.8143130401938091E-004   2.8143130401938091E-004   2.0523665345897050E-004   2.0523665345897050E-004   2.0170753709298161E-004   2.0170753709298161E-004   8.8058472354138282E-005   8.8058472354138282E-005
   9.2011078984600828E-002   9.2612900544979573E-002   9.2011078984600828E-002   1.9025812854542516E-002   1.9025812854542509E-002   1.8867295076457923E-002   1.8867295076457919E-002   1.4441047227233357E-002   1.2031931716367862E-002   6.7537202339851892E-003   6.7537202339851927E-003   6.7367724648071765E-003   6.7367724648071800E-003   1.1687561886017143E-003   2.4848766620431746E-003   2.5377342383672134E-003   2.5377342383672134E-003   1.0065523466642504E-003   1.0065523466642507E-003   9.9224231708321554E-004   9.9224231708321575E-004   9.7462569636535428E-004   9.7462569636535428E-004   3.5281334803132180E-004   3.5281334803132180E-004   3.4053962652335560E-004   3.4053962652335560E-004   2.7967543115458405E-004   2.7967543115458405E-004   2.0395616523494011E-004   2.0395616523494008E-004   2.0044906731386209E-004   2.0044906731386209E-004   8.7509068361356024E-005   8.7509068361356010E-005
   9.1432763431132755E-002   9.2030802373767664E-002   9.1432763431132727E-002   1.8906230260592200E-002   1.8906230260592200E-002   1.8748708811402150E-002   1.8748708811402150E-002   1.4350281176921220E-002   1.1956307635762917E-002   6.7112711995824647E-003   6.7112711995824647E-003   6.6944299519084427E-003   6.6944299519084427E-003   1.1614102266815573E-003   2.4692585121555465E-003   2.5217838637207513E-003   2.5217838637207513E-003   1.0002258815884982E-003   1.0002258815884982E-003   9.8600579457495865E-004   9.8600579457495865E-004   9.6849989928145545E-004   9.6849989928145545E-004   3.5059581674049841E-004   3.5059581674049852E-004   3.3839923903009766E-004   3.3839923903009761E-004   2.7791759227654739E-004   2.7791759227654744E-004   2.0267424327567089E-004   2.0267424327567087E-004   1.9918918845308436E-004   1.9918918845308436E-004   8.6959049212690393E-005   8.6959049212690393E-005
   9.0853796093345762E-002   9.1448048155090847E-002   9.0853796093345762E-002   1.8786512892363716E-002   1.8786512892363716E-002   1.8629988894970011E-002   1.8629988894970008E-002   1.4259412829706938E-002   1.1880598323850184E-002   6.6687743234514225E-003   6.6687743234514225E-003   6.6520397173353146E-003   6.6520397173353146E-003   1.1540559855739128E-003   2.4536227599998308E-003   2.5058155123758572E-003   2.5058155123758577E-003   9.9389228633822778E-004   9.9389228633822756E-004   9.7976224326098895E-004   9.7976224326098917E-004   9.6236719818374545E-004   9.6236719818374534E-004   3.4837578620485051E-004   3.4837578620485051E-004   3.3625643923610300E-004   3.3625643923610300E-004   2.7615777224508317E-004   2.7615777224508317E-004   2.0139087654002518E-004   2.0139087654002516E-004   1.9792788965936856E-004   1.9792788965936856E-004   8.6408410170850657E-005   8.6408410170850657E-005
   9.0274171913320322E-002   9.0864632797946945E-002   9.0274171913320322E-002   1.8666659703993296E-002   1.8666659703993293E-002   1.8511134290011513E-002   1.8511134290011510E-002   1.4168441391754851E-002   1.1804803119224926E-002   6.6262292343347799E-003   6.6262292343347799E-003   6.6096013907621333E-003   6.6096013907621341E-003   1.1466934010313443E-003   2.4379692689804177E-003   2.4898290448312882E-003   2.4898290448312887E-003   9.8755150558247230E-004   9.8755150558247251E-004   9.7351160859697190E-004   9.7351160859697190E-004   9.5622753949628839E-004   9.5622753949628850E-004   3.4615323702995239E-004   3.4615323702995239E-004   3.3411120842164279E-004   3.3411120842164279E-004   2.7439595568621368E-004   2.7439595568621368E-004   2.0010605381637391E-004   2.0010605381637391E-004   1.9666515991387137E-004   1.9666515991387140E-004   8.5857146425394651E-005   8.5857146425394651E-005
   8.9693885754404290E-002   9.0280551132087605E-002   8.9693885754404290E-002   1.8546669633337006E-002   1.8546669633337003E-002   1.8392143943232284E-002   1.8392143943232284E-002   1.4077366056872390E-002   1.1728921350186947E-002   6.5836355551962536E-003   6.5836355551962544E-003   6.5671145960987517E-003   6.5671145960987509E-003   1.1393224078063262E-003   2.4222979003754286E-003   2.4738243194143326E-003   2.4738243194143321E-003   9.8120348312897578E-004   9.8120348312897578E-004   9.6725383518953055E-004   9.6725383518953055E-004   9.5008086880917929E-004   9.5008086880917950E-004   3.4392814951948297E-004   3.4392814951948297E-004   3.3196352757559471E-004   3.3196352757559471E-004   2.7263212698664893E-004   2.7263212698664893E-004   1.9881976371856507E-004   1.9881976371856507E-004   1.9540098802623191E-004   1.9540098802623191E-004   8.5305253091000804E-005   8.5305253091000804E-005
   8.9112932399341635E-002   8.9695797906132510E-002   8.9112932399341621E-002   1.8426541601584117E-002   1.8426541601584117E-002   1.8273016784809915E-002   1.8273016784809918E-002   1.3986186006216334E-002   1.1652952334495889E-002   6.5409929030831185E-003   6.5409929030831185E-003   6.5245789513534228E-003   6.5245789513534228E-003   1.1319429396274823E-003   2.4066085132861885E-003   2.4578011922291444E-003   2.4578011922291444E-003   9.7484816190371965E-004   9.7484816190371944E-004   9.6098886677605899E-004   9.6098886677605856E-004   9.4392713085872035E-004   9.4392713085872035E-004   3.4170050366804955E-004   3.4170050366804955E-004   3.2981337738851582E-004   3.2981337738851582E-004   2.7086627028809782E-004   2.7086627028809782E-004   1.9753199468177822E-004   1.9753199468177822E-004   1.9413536263048950E-004   1.9413536263048948E-004   8.4752725205688040E-005   8.4752725205688013E-005
   8.8531306548340058E-002   8.9110367785625852E-002   8.8531306548340030E-002   1.8306274512856865E-002   1.8306274512856862E-002   1.8153751727997183E-002   1.8153751727997179E-002   1.3894900407989231E-002   1.1576895379118208E-002   6.4983008889843230E-003   6.4983008889843204E-003   6.4819940684912843E-003   6.4819940684912834E-003   1.1245549291750122E-003   2.3909009645849901E-003   2.4417595171034520E-003   2.4417595171034516E-003   9.6848548392977120E-004   9.6848548392977120E-004   9.5471664620387620E-004   9.5471664620387620E-004   9.3776626950693937E-004   9.3776626950693959E-004   3.3947027915377250E-004   3.3947027915377250E-004   3.2766073824548727E-004   3.2766073824548727E-004   2.6909836948139020E-004   2.6909836948139020E-004   1.9624273495823613E-004   1.9624273495823618E-004   1.9286827218087420E-004   1.9286827218087420E-004   8.4199557728975225E-005   8.4199557728975225E-005
   8.7949002817074573E-002   8.8524255351025580E-002   8.7949002817074573E-002   1.8185867253798359E-002   1.8185867253798359E-002   1.8034347668713389E-002   1.8034347668713382E-002   1.3803508417126581E-002   1.1500749779966563E-002   6.4555591176840999E-003   6.4555591176840999E-003   6.4393595532883201E-003   6.4393595532883201E-003   1.1171583080553736E-003   2.3751751088612492E-003   2.4256991455335400E-003   2.4256991455335400E-003   9.6211539030546637E-004   9.6211539030546637E-004   9.4843711540871904E-004   9.4843711540871904E-004   9.3159822772046332E-004   9.3159822772046332E-004   3.3723745533063815E-004   3.3723745533063815E-004   3.2550559021873209E-004   3.2550559021873209E-004   2.6732840820041330E-004   2.6732840820041330E-004   1.9495197261278424E-004   1.9495197261278421E-004   1.9159970494746068E-004   1.9159970494746071E-004   8.3645745539987062E-005   8.3645745539987062E-005
   8.7366015734626920E-002   8.7937455095630626E-002   8.7366015734626920E-002   1.8065318693145805E-002   1.8065318693145808E-002   1.7914803485121117E-002   1.7914803485121120E-002   1.3712009174972905E-002   1.1424514821629926E-002   6.4127671876105553E-003   6.4127671876105545E-003   6.3966750051803354E-003   6.3966750051803337E-003   1.1097530067750668E-003   2.3594307983657806E-003   2.4096199266273387E-003   2.4096199266273387E-003   9.5573782118184411E-004   9.5573782118184411E-004   9.4215021539248661E-004   9.4215021539248672E-004   9.2542294754867002E-004   9.2542294754866981E-004   3.3500201122058960E-004   3.3500201122058960E-004   3.2334791305998058E-004   3.2334791305998068E-004   2.6555636981584420E-004   2.6555636981584420E-004   1.9365969551831858E-004   1.9365969551831855E-004   1.9032964901167552E-004   1.9032964901167555E-004   8.3091283435489700E-005   8.3091283435489700E-005
   8.6782339741355630E-002   8.7349961423436359E-002   8.6782339741355630E-002   1.7944627681290858E-002   1.7944627681290858E-002   1.7795118037190215E-002   1.7795118037190215E-002   1.3620401808947856E-002   1.1348189777095483E-002   6.3699246906794606E-003   6.3699246906794597E-003   6.3539400171071479E-003   6.3539400171071479E-003   1.1023389547136163E-003   2.3436678829533396E-003   2.3935217070457674E-003   2.3935217070457670E-003   9.4935271573936880E-004   9.4935271573936880E-004   9.3585588620030994E-004   9.3585588620031005E-004   9.1924037010114601E-004   9.1924037010114601E-004   3.3276392550536709E-004   3.3276392550536709E-004   3.2118768619259625E-004   3.2118768619259619E-004   2.6378223742868192E-004   2.6378223742868192E-004   1.9236589135107032E-004   1.9236589135107035E-004   1.8905809226166018E-004   1.8905809226166020E-004   8.2536166127868702E-005   8.2536166127868674E-005
   8.6197969186700071E-002   8.6761768646924031E-002   8.6197969186700071E-002   1.7823793049824697E-002   1.7823793049824697E-002   1.7675290166246735E-002   1.7675290166246735E-002   1.3528685432201273E-002   1.1271773907461060E-002   6.3270312121329669E-003   6.3270312121329669E-003   6.3111541753517056E-003   6.3111541753517039E-003   1.0949160800956387E-003   2.3278862100232786E-003   2.3774043309420872E-003   2.3774043309420872E-003   9.4296001216388607E-004   9.4296001216388574E-004   9.2955406689683895E-004   9.2955406689683895E-004   9.1305043552440993E-004   9.1305043552440993E-004   3.3052317651808118E-004   3.3052317651808118E-004   3.1902488870344032E-004   3.1902488870344032E-004   2.6200599386356463E-004   2.6200599386356463E-004   1.9107054758573145E-004   1.9107054758573145E-004   1.8778502238748484E-004   1.8778502238748484E-004   8.1980388243037882E-005   8.1980388243037868E-005
   8.5612898326905107E-002   8.6172870984771194E-002   8.5612898326905149E-002   1.7702813611068246E-002   1.7702813611068246E-002   1.7555318694506997E-002   1.7555318694506997E-002   1.3436859143256288E-002   1.1195266461637916E-002   6.2840863303726298E-003   6.2840863303726298E-003   6.2683170593735198E-003   6.2683170593735189E-003   1.0874843099619759E-003   2.3120856244581056E-003   2.3612676398992059E-003   2.3612676398992063E-003   9.3655964762174725E-004   9.3655964762174703E-004   9.2324469554172224E-004   9.2324469554172235E-004   9.0685308297782134E-004   9.0685308297782155E-004   3.2827974223449344E-004   3.2827974223449344E-004   3.1685949933445601E-004   3.1685949933445601E-004   2.6022762166185960E-004   2.6022762166185960E-004   1.8977365149041550E-004   1.8977365149041550E-004   1.8651042687619103E-004   1.8651042687619103E-004   8.1423944318276471E-005   8.1423944318276471E-005
   8.5027121322672705E-002   8.5583262559487741E-002   8.5027121322672691E-002   1.7581688157586241E-002   1.7581688157586237E-002   1.7435202424595776E-002   1.7435202424595772E-002   1.3344922025640603E-002   1.1118666676043470E-002   6.2410896167870841E-003   6.2410896167870850E-003   6.2254282416367894E-003   6.2254282416367877E-003   1.0800435701398452E-003   2.2962659685600894E-003   2.3451114728648822E-003   2.3451114728648818E-003   9.3015155823411902E-004   9.3015155823411902E-004   9.1692770916428318E-004   9.1692770916428318E-004   9.0064825060870890E-004   9.0064825060870890E-004   3.2603360026400792E-004   3.2603360026400792E-004   3.1469149647397584E-004   3.1469149647397584E-004   2.5844710307452442E-004   2.5844710307452442E-004   1.8847519012145196E-004   1.8847519012145196E-004   1.8523429300668063E-004   1.8523429300668063E-004   8.0866828799996699E-005   8.0866828799996699E-005
   8.4440632236733676E-002   8.4992937394971421E-002   8.4440632236733662E-002   1.7460415461685048E-002   1.7460415461685051E-002   1.7314940139048218E-002   1.7314940139048218E-002   1.3252873147505444E-002   1.1041973774283856E-002   6.1980406355737101E-003   6.1980406355737084E-003   6.1824872874324758E-003   6.1824872874324758E-003   1.0725937852120032E-003   2.2804270819856321E-003   2.3289356660847441E-003   2.3289356660847441E-003   9.2373567905040300E-004   9.2373567905040311E-004   9.1060304373731993E-004   9.1060304373731993E-004   8.9443587552663097E-004   8.9443587552663097E-004   3.2378472784036060E-004   3.2378472784036060E-004   3.1252085814773109E-004   3.1252085814773109E-004   2.5666442005472129E-004   2.5666442005472129E-004   1.8717515031800060E-004   1.8717515031800057E-004   1.8395660784441725E-004   1.8395660784441723E-004   8.0309036041431808E-005   8.0309036041431808E-005
   8.3853425031334819E-002   8.4401889413978803E-002   8.3853425031334805E-002   1.7338994274893330E-002   1.7338994274893323E-002   1.7194530599794911E-002   1.7194530599794904E-002   1.3160711561231135E-002   1.0965186966825217E-002   6.1549389435542681E-003   6.1549389435542690E-003   6.1394937546944729E-003   6.1394937546944729E-003   1.0651348784848165E-003   2.2645688016774577E-003   2.3127400530330035E-003   2.3127400530330031E-003   9.1731194402076756E-004   9.1731194402076756E-004   9.0427063415002230E-004   9.0427063415002230E-004   8.8821589377677430E-004   8.8821589377677430E-004   3.2153310181198418E-004   3.2153310181198412E-004   3.1034756200955504E-004   3.1034756200955498E-004   2.5487955425018601E-004   2.5487955425018601E-004   1.8587351869648418E-004   1.8587351869648420E-004   1.8267735823596052E-004   1.8267735823596055E-004   7.9750560300248215E-005   7.9750560300248215E-005
   8.3265493565640863E-002   8.3810112435510550E-002   8.3265493565640891E-002   1.7217423327424538E-002   1.7217423327424534E-002   1.7073972547628814E-002   1.7073972547628810E-002   1.3068436303019357E-002   1.0888305450654072E-002   6.1117840899841168E-003   6.1117840899841168E-003   6.0964471938092218E-003   6.0964471938092226E-003   1.0576667719552648E-003   2.2486909617943957E-003   2.2965244643407662E-003   2.2965244643407662E-003   9.1088028596770663E-004   9.1088028596770674E-004   8.9793041417993743E-004   8.9793041417993743E-004   8.8198824031243065E-004   8.8198824031243065E-004   3.1927869863204722E-004   3.1927869863204722E-004   3.0817158533176633E-004   3.0817158533176633E-004   2.5309248699532418E-004   2.5309248699532418E-004   1.8457028164482837E-004   1.8457028164482837E-004   1.8139653080329935E-004   1.8139653080329927E-004   7.9191395736073191E-005   7.9191395736073191E-005
   8.2676831593044259E-002   8.3217600172103501E-002   8.2676831593044259E-002   1.7095701327620932E-002   1.7095701327620932E-002   1.6953264701653901E-002   1.6953264701653897E-002   1.2976046392470922E-002   1.0811328408925541E-002   6.0685756163548600E-003   6.0685756163548609E-003   6.0533471474189153E-003   6.0533471474189153E-003   1.0501893862767770E-003   2.2327933936387876E-003   2.2802887277218807E-003   2.2802887277218816E-003   9.0444063655662973E-004   9.0444063655662995E-004   8.9158231646398005E-004   8.9158231646398005E-004   8.7575284896649805E-004   8.7575284896649805E-004   3.1702149434813785E-004   3.1702149434813785E-004   3.0599290499521261E-004   3.0599290499521261E-004   2.5130319930303933E-004   2.5130319930303927E-004   1.8326542531649811E-004   1.8326542531649811E-004   1.8011411193799497E-004   1.8011411193799497E-004   7.8631536407937260E-005   7.8631536407937260E-005
   8.2087432758381859E-002   8.2624346227027079E-002   8.2087432758381859E-002   1.6973826961377662E-002   1.6973826961377659E-002   1.6832405758714111E-002   1.6832405758714114E-002   1.2883540832148837E-002   1.0734255010599179E-002   6.0253130561898956E-003   6.0253130561898956E-003   6.0101931502175212E-003   6.0101931502175212E-003   1.0427026407238609E-003   2.2168759255812467E-003   2.2640326678961195E-003   2.2640326678961195E-003   8.9799292626539502E-004   8.9799292626539491E-004   8.8522627246839477E-004   8.8522627246839477E-004   8.6950965242199140E-004   8.6950965242199140E-004   3.1476146459158741E-004   3.1476146459158741E-004   3.0381149747896636E-004   3.0381149747896636E-004   2.4951167185626805E-004   2.4951167185626805E-004   1.8195893562432833E-004   1.8195893562432833E-004   1.7883008779511668E-004   1.7883008779511668E-004   7.8070976271626816E-005   7.8070976271626816E-005
   8.1497290595676272E-002   8.2030344092014776E-002   8.1497290595676272E-002   1.6851798891676165E-002   1.6851798891676165E-002   1.6711394392930519E-002   1.6711394392930519E-002   1.2790918607224040E-002   1.0657084410143932E-002   5.9819959348787885E-003   5.9819959348787902E-003   5.9669847287855899E-003   5.9669847287855916E-003   1.0352064531634288E-003   2.2009383829997425E-003   2.2477561065269336E-003   2.2477561065269345E-003   8.9153708435961215E-004   8.9153708435961237E-004   8.7886221246441781E-004   8.7886221246441781E-004   8.6325858218814068E-004   8.6325858218814068E-004   3.1249858456881667E-004   3.1249858456881667E-004   3.0162733885197193E-004   3.0162733885197193E-004   2.4771788500112019E-004   2.4771788500112019E-004   1.8065079823551862E-004   1.8065079823551867E-004   1.7754444428832048E-004   1.7754444428832048E-004   7.7509709177535713E-005   7.7509709177535713E-005
   8.0906398522671008E-002   8.1435587141760357E-002   8.0906398522671022E-002   1.6729615757453978E-002   1.6729615757453981E-002   1.6590229254580674E-002   1.6590229254580671E-002   1.2698178684617542E-002   1.0579815746823332E-002   5.9386237692761008E-003   5.9386237692760999E-003   5.9237214011900949E-003   5.9237214011900966E-003   1.0277007399853793E-003   2.1849805881319689E-003   2.2314588620707169E-003   2.2314588620707169E-003   8.8507303883287106E-004   8.8507303883287106E-004   8.7249006546933955E-004   8.7249006546933966E-004   8.5699956854248468E-004   8.5699956854248447E-004   3.1023282904037847E-004   3.1023282904037847E-004   2.9944040475281513E-004   2.9944040475281513E-004   2.4592181873026497E-004   2.4592181873026497E-004   1.7934099855951863E-004   1.7934099855951866E-004   1.7625716707794653E-004   1.7625716707794653E-004   7.6947728865468354E-005   7.6947728865468354E-005
   8.0314749841429764E-002   8.0840068634513998E-002   8.0314749841429806E-002   1.6607276173728269E-002   1.6607276173728269E-002   1.6468908970221033E-002   1.6468908970221033E-002   1.2605320013094234E-002   1.0502448144773706E-002   5.8951960677451655E-003   5.8951960677451672E-003   5.8804026770280732E-003   5.8804026770280758E-003   1.0201854161101776E-003   2.1690023600914846E-003   2.2151407497932596E-003   2.2151407497932600E-003   8.7860071641325196E-004   8.7860071641325196E-004   8.6610975925294133E-004   8.6610975925294133E-004   8.5073254053720895E-004   8.5073254053720905E-004   3.0796417232324723E-004   3.0796417232324723E-004   2.9725067039193444E-004   2.9725067039193444E-004   2.4412345268474674E-004   2.4412345268474671E-004   1.7802952174935172E-004   1.7802952174935172E-004   1.7496824157231712E-004   1.7496824157231712E-004   7.6385028965207967E-005   7.6385028965207967E-005
   7.9722337732685236E-002   8.0243781706413359E-002   7.9722337732685236E-002   1.6484778730428036E-002   1.6484778730428036E-002   1.6347432141528895E-002   1.6347432141528891E-002   1.2512341522376466E-002   1.0424980712265523E-002   5.8517123297436649E-003   5.8517123297436666E-003   5.8370280570132728E-003   5.8370280570132736E-003   1.0126603949171312E-003   2.1530035147152085E-003   2.1988015816140072E-003   2.1988015816140072E-003   8.7212004250156725E-004   8.7212004250156736E-004   8.5972122027660135E-004   8.5972122027660135E-004   8.4445742593931914E-004   8.4445742593931904E-004   3.0569258826916655E-004   3.0569258826916655E-004   2.9505811053072298E-004   2.9505811053072298E-004   2.4232276613681992E-004   2.4232276613681992E-004   1.7671635268909832E-004   1.7671635268909830E-004   1.7367765291543565E-004   1.7367765291543565E-004   7.5821602991144461E-005   7.5821602991144461E-005
   7.9129155253124875E-002   7.9646719368731494E-002   7.9129155253124861E-002   1.6362121991832325E-002   1.6362121991832325E-002   1.6225797344745357E-002   1.6225797344745357E-002   1.2419242122717691E-002   1.0347412541348357E-002   5.8081720456241021E-003   5.8081720456241021E-003   5.7935970327770946E-003   5.7935970327770946E-003   1.0051255882098562E-003   2.1369838644900068E-003   2.1824411660311201E-003   2.1824411660311201E-003   8.6563094114162084E-004   8.6563094114162095E-004   8.5332437366398455E-004   8.5332437366398433E-004   8.3817415120186355E-004   8.3817415120186376E-004   3.0341805025422441E-004   3.0341805025422441E-004   2.9286269947146449E-004   2.9286269947146454E-004   2.4051973798168918E-004   2.4051973798168915E-004   1.7540147598787026E-004   1.7540147598787024E-004   1.7238538598106660E-004   1.7238538598106663E-004   7.5257444339691236E-005   7.5257444339691236E-005
   7.8535195331943308E-002   7.9048874504417152E-002   7.8535195331943308E-002   1.6239304495857421E-002   1.6239304495857424E-002   1.6104003129968365E-002   1.6104003129968361E-002   1.2326020704361401E-002   1.0269742707399830E-002   5.7645746963808425E-003   5.7645746963808416E-003   5.7501090866163077E-003   5.7501090866163077E-003   9.9758090617251645E-004   2.1209432184596541E-003   2.1660593080263927E-003   2.1660593080263927E-003   8.5913333498251546E-004   8.5913333498251546E-004   8.4691914316388040E-004   8.4691914316388040E-004   8.3188264142742012E-004   8.3188264142742012E-004   3.0114053116564384E-004   3.0114053116564384E-004   2.9066441104458833E-004   2.9066441104458833E-004   2.3871434672703473E-004   2.3871434672703468E-004   1.7408487597217364E-004   1.7408487597217364E-004   1.7109142536522615E-004   1.7109142536522615E-004   7.4692546286006973E-005   7.4692546286006973E-005
   7.7940450767266592E-002   7.8450239864492927E-002   7.7940450767266592E-002   1.6116324753317601E-002   1.6116324753317604E-002   1.5982048020419668E-002   1.5982048020419672E-002   1.2232676136980021E-002   1.0191970268658330E-002   5.7209197533876427E-003   5.7209197533876445E-003   5.7065636912311977E-003   5.7065636912311968E-003   9.9002625732439353E-004   2.1048813821282326E-003   2.1496558089666531E-003   2.1496558089666531E-003   8.5262714523952549E-004   8.5262714523952527E-004   8.4050545111163694E-004   8.4050545111163672E-004   8.2558282033022600E-004   8.2558282033022589E-004   2.9886000338806909E-004   2.9886000338806909E-004   2.8846321859542212E-004   2.8846321859542212E-004   2.3690657048213871E-004   2.3690657048213874E-004   1.7276653667797970E-004   1.7276653667797970E-004   1.6979575537839350E-004   1.6979575537839350E-004   7.4126901980593502E-005   7.4126901980593502E-005
   7.7344914222443481E-002   7.7850808064323249E-002   7.7344914222443481E-002   1.5993181247158129E-002   1.5993181247158129E-002   1.5859930511684227E-002   1.5859930511684227E-002   1.2139207269092627E-002   1.0114094265737807E-002   5.6772066781254288E-003   5.6772066781254271E-003   5.6629603094540413E-003   5.6629603094540430E-003   9.8246154847277394E-004   2.0887981573599790E-003   2.1332304665014493E-003   2.1332304665014497E-003   8.4611229165353183E-004   8.4611229165353161E-004   8.3408321838916884E-004   8.3408321838916884E-004   8.1927461019688352E-004   8.1927461019688352E-004   2.9657643878934172E-004   2.9657643878934167E-004   2.8625909497047503E-004   2.8625909497047503E-004   2.3509638694661807E-004   2.3509638694661813E-004   1.7144644184250522E-004   1.7144644184250522E-004   1.6849836003742969E-004   1.6849836003742969E-004   7.3560504445770725E-005   7.3560504445770725E-005
   7.6748578222193983E-002   7.7250571579736943E-002   7.6748578222193969E-002   1.5869872431658959E-002   1.5869872431658959E-002   1.5737649070920501E-002   1.5737649070920498E-002   1.2045612927460841E-002   1.0036113721124293E-002   5.6334349218996041E-003   5.6334349218996041E-003   5.6192983939671514E-003   5.6192983939671523E-003   9.7488668466403478E-004   2.0726933422752923E-003   2.1167830744568544E-003   2.1167830744568544E-003   8.3958869244888875E-004   8.3958869244888875E-004   8.2765236438342373E-004   8.2765236438342373E-004   8.1295793184557412E-004   8.1295793184557391E-004   2.9428980870573702E-004   2.9428980870573702E-004   2.8405201250317967E-004   2.8405201250317967E-004   2.3328377339871446E-004   2.3328377339871441E-004   1.7012457489567646E-004   1.7012457489567646E-004   1.6719922305718897E-004   1.6719922305718897E-004   7.2993346572011904E-005   7.2993346572011904E-005
   7.6151435148609350E-002   7.6649522743001366E-002   7.6151435148609364E-002   1.5746396731607517E-002   1.5746396731607517E-002   1.5615202136040139E-002   1.5615202136040141E-002   1.1951891916460537E-002   9.9580276386527049E-003   5.5896039255463985E-003   5.5896039255463985E-003   5.5755773870099067E-003   5.5755773870099067E-003   9.6730156913282415E-004   2.0565667311426630E-003   2.1003134227251031E-003   2.1003134227251027E-003   8.3305626428965894E-004   8.3305626428965872E-004   8.2121280694324159E-004   8.2121280694324149E-004   8.0663270458367759E-004   8.0663270458367748E-004   2.9200008392662373E-004   2.9200008392662373E-004   2.8184194299908790E-004   2.8184194299908801E-004   2.3146870668313530E-004   2.3146870668313532E-004   1.6880091895125985E-004   1.6880091895125985E-004   1.6589832784180176E-004   1.6589832784180176E-004   7.2425421114139787E-005   7.2425421114139787E-005
   7.5553477237000941E-002   7.6047653738644652E-002   7.5553477237000968E-002   1.5622752541440329E-002   1.5622752541440325E-002   1.5492588114856792E-002   1.5492588114856792E-002   1.1858043017430656E-002   9.8798350029640908E-003   5.5457131191282210E-003   5.5457131191282210E-003   5.5317967200749271E-003   5.5317967200749271E-003   9.5970610324934175E-004   2.0404181142666114E-003   2.0838212971501300E-003   2.0838212971501300E-003   8.2651492223420955E-004   8.2651492223420934E-004   8.1476446233459579E-004   8.1476446233459568E-004   8.0029884616381107E-004   8.0029884616381107E-004   2.8970723467854471E-004   2.8970723467854471E-004   2.7962885772050673E-004   2.7962885772050679E-004   2.2965116319843796E-004   2.2965116319843796E-004   1.6747545679766146E-004   1.6747545679766146E-004   1.6459565747563469E-004   1.6459565747563469E-004   7.1856720687378899E-005   7.1856720687378913E-005
   7.4954696571580909E-002   7.5444956599107105E-002   7.4954696571580964E-002   1.5498938224350051E-002   1.5498938224350051E-002   1.5369805384200514E-002   1.5369805384200514E-002   1.1764064987995289E-002   9.8015347789408187E-003   5.5017619216165868E-003   5.5017619216165886E-003   5.4879558135917496E-003   5.4879558135917496E-003   9.5210018646446366E-004   2.0242472778710190E-003   2.0673064794084345E-003   2.0673064794084345E-003   8.1996457968795883E-004   8.1996457968795894E-004   8.0830724519400613E-004   8.0830724519400613E-004   7.9395627273806809E-004   7.9395627273806798E-004   2.8741123060865902E-004   2.8741123060865902E-004   2.7741272737051304E-004   2.7741272737051310E-004   2.2783111888389839E-004   2.2783111888389839E-004   1.6614817088835386E-004   1.6614817088835386E-004   1.6329119471387863E-004   1.6329119471387860E-004   7.1287237763247293E-005   7.1287237763247293E-005
   7.4355085082122713E-002   7.4841423201379750E-002   7.4355085082122727E-002   1.5374952111594644E-002   1.5374952111594644E-002   1.5246852289232778E-002   1.5246852289232778E-002   1.1669956561539237E-002   9.7231259112697636E-003   5.4577497406469739E-003   5.4577497406469748E-003   5.4440540766823352E-003   5.4440540766823352E-003   9.4448371626732635E-004   2.0080540040089234E-003   2.0507687469169455E-003   2.0507687469169455E-003   8.1340514836683651E-004   8.1340514836683662E-004   8.0184106849252694E-004   8.0184106849252705E-004   7.8760489882264654E-004   7.8760489882264664E-004   2.8511204077192931E-004   2.8511204077192931E-004   2.7519352208059096E-004   2.7519352208059107E-004   2.2600854920936238E-004   2.2600854920936238E-004   1.6481904333447009E-004   1.6481904333447009E-004   1.6198492197527239E-004   1.6198492197527239E-004   7.0716964666379836E-005   7.0716964666379836E-005
   7.3754634531396898E-002   7.4237045254358661E-002   7.3754634531396898E-002   1.5250792499899392E-002   1.5250792499899392E-002   1.5123727140870066E-002   1.5123727140870067E-002   1.1575716445236327E-002   9.6446073227992781E-003   5.4136759715965408E-003   5.4136759715965399E-003   5.4000909062410793E-003   5.4000909062410802E-003   9.3685658802571679E-004   1.9918380702232028E-003   2.0342078724865007E-003   2.0342078724865011E-003   8.0683653815983637E-004   8.0683653815983637E-004   7.9536584340025071E-004   7.9536584340025071E-004   7.8124463716475602E-004   7.8124463716475602E-004   2.8280963358294888E-004   2.8280963358294888E-004   2.7297121136413127E-004   2.7297121136413127E-004   2.2418342913705166E-004   2.2418342913705166E-004   1.6348805587695518E-004   1.6348805587695518E-004   1.6067682131473072E-004   1.6067682131473072E-004   7.0145893562578761E-005   7.0145893562578761E-005
   7.3153336530184535E-002   7.3631814313961971E-002   7.3153336530184535E-002   1.5126457654562182E-002   1.5126457654562182E-002   1.5000428218863347E-002   1.5000428218863347E-002   1.1481343322406062E-002   9.5659779165031093E-003   5.3695399986864551E-003   5.3695399986864551E-003   5.3560656880343917E-003   5.3560656880343917E-003   9.2921869517683937E-004   1.9755992499521425E-003   2.0176236247360299E-003   2.0176236247360295E-003   8.0025865729329735E-004   8.0025865729329757E-004   7.8888147944824896E-004   7.8888147944824918E-004   7.7487539890168388E-004   7.7487539890168378E-004   2.8050397687352275E-004   2.8050397687352275E-004   2.7074576417201063E-004   2.7074576417201063E-004   2.2235573316721098E-004   2.2235573316721098E-004   1.6215518991985177E-004   1.6215518991985177E-004   1.5936687445606160E-004   1.5936687445606160E-004   6.9574016473095601E-005   6.9574016473095601E-005
   7.2551182508469383E-002   7.3025721754118714E-002   7.2551182508469383E-002   1.5001945803495018E-002   1.5001945803495018E-002   1.4876953765889130E-002   1.4876953765889132E-002   1.1386835847991328E-002   9.4872365717120679E-003   5.3253411928667971E-003   5.3253411928667980E-003   5.3119777945908764E-003   5.3119777945908773E-003   9.2156992886128510E-004   1.9593373117512271E-003   2.0010157672977992E-003   2.0010157672977996E-003   7.9367141201567735E-004   7.9367141201567735E-004   7.8238788421783583E-004   7.8238788421783594E-004   7.6849709325557908E-004   7.6849709325557908E-004   2.7819503778217568E-004   2.7819503778217568E-004   2.6851714878594295E-004   2.6851714878594295E-004   2.2052543525052156E-004   2.2052543525052156E-004   1.6082042646642906E-004   1.6082042646642906E-004   1.5805506272918864E-004   1.5805506272918864E-004   6.9001325247227248E-005   6.9001325247227248E-005
   7.1948163723954961E-002   7.2418758775357681E-002   7.1948163723954961E-002   1.4877255138986661E-002   1.4877255138986665E-002   1.4753301989297545E-002   1.4753301989297543E-002   1.1292192649895989E-002   9.4083821452288236E-003   5.2810789124421746E-003   5.2810789124421754E-003   5.2678265858254218E-003   5.2678265858254227E-003   9.1391017803129943E-004   1.9430520195233374E-003   1.9843840590524991E-003   1.9843840590524995E-003   7.8707470669079932E-004   7.8707470669079932E-004   7.7588496343247845E-004   7.7588496343247845E-004   7.6210962762372834E-004   7.6210962762372834E-004   2.7588278278683484E-004   2.7588278278683484E-004   2.6628533285002776E-004   2.6628533285002776E-004   2.1869250881400873E-004   2.1869250881400873E-004   1.5948374613807321E-004   1.5948374613807321E-004   1.5674136708872000E-004   1.5674136708872000E-004   6.8427811570420175E-005   6.8427811570420175E-005
   7.1344271253459365E-002   7.1810916396138319E-002   7.1344271253459365E-002   1.4752383815922570E-002   1.4752383815922570E-002   1.4629471059347024E-002   1.4629471059347024E-002   1.1197412327634050E-002   9.3294134702022521E-003   5.2367525024399515E-003   5.2367525024399524E-003   5.2236114084089694E-003   5.2236114084089702E-003   9.0623932934145448E-004   1.9267431322862972E-003   1.9677282538918483E-003   1.9677282538918483E-003   7.8046844370368500E-004   7.8046844370368500E-004   7.6937262086498187E-004   7.6937262086498187E-004   7.5571290748738652E-004   7.5571290748738652E-004   2.7356717767182658E-004   2.7356717767182658E-004   2.6405028333888913E-004   2.6405028333888913E-004   2.1685692673488084E-004   2.1685692673488089E-004   1.5814512915521042E-004   1.5814512915521042E-004   1.5542576809520031E-004   1.5542576809520031E-004   6.7853466956085780E-005   6.7853466956085780E-005
   7.0739495987210577E-002   7.1202185447108796E-002   7.0739495987210577E-002   1.4627329950605252E-002   1.4627329950605252E-002   1.4505459108034526E-002   1.4505459108034528E-002   1.1102493451433956E-002   9.2503293553812729E-003   5.1923612941914077E-003   5.1923612941914077E-003   5.1793315953507606E-003   5.1793315953507614E-003   8.9855726707616036E-004   1.9104104040187635E-003   1.9510481005612049E-003   1.9510481005612049E-003   7.7385252339813636E-004   7.7385252339813625E-004   7.6285075827594564E-004   7.6285075827594586E-004   7.4930683635133360E-004   7.4930683635133350E-004   2.7124818750599514E-004   2.7124818750599514E-004   2.6181196653656284E-004   2.6181196653656284E-004   2.1501866132318139E-004   2.1501866132318139E-004   1.5680455532465808E-004   1.5680455532465808E-004   1.5410824590267398E-004   1.5410824590267398E-004   6.7278282740172870E-005   6.7278282740172870E-005
   7.0133828622899602E-002   7.0592556565122436E-002   7.0133828622899616E-002   1.4502091619525053E-002   1.4502091619525049E-002   1.4381264227876535E-002   1.4381264227876531E-002   1.1007434561305872E-002   9.1711285843376327E-003   5.1479046048954263E-003   5.1479046048954263E-003   5.1349864655630970E-003   5.1349864655630979E-003   8.9086387307416785E-004   1.8940535834997068E-003   1.9343433424956499E-003   1.9343433424956502E-003   7.6722684401171390E-004   7.6722684401171390E-004   7.5631927534967577E-004   7.5631927534967577E-004   7.4289131568091183E-004   7.4289131568091194E-004   2.6892577661991149E-004   2.6892577661991149E-004   2.5957034801449226E-004   2.5957034801449226E-004   2.1317768430372466E-004   2.1317768430372466E-004   1.5546200402644840E-004   1.5546200402644840E-004   1.5278878024574115E-004   1.5278878024574115E-004   6.6702250075515213E-005   6.6702250075515213E-005
   6.9527259659483337E-002   6.9982020186998825E-002   6.9527259659483309E-002   1.4376666858078086E-002   1.4376666858078084E-002   1.4256884470637702E-002   1.4256884470637702E-002   1.0912234166068513E-002   9.0918099146550472E-003   5.1033817371634264E-003   5.1033817371634264E-003   5.0905753234074154E-003   5.0905753234074154E-003   8.8315902664981235E-004   1.8776724141409751E-003   1.9176137176489519E-003   1.9176137176489519E-003   7.6059130160790642E-004   7.6059130160790642E-004   7.4977806962731280E-004   7.4977806962731280E-004   7.3646624483635461E-004   7.3646624483635461E-004   2.6659990858209862E-004   2.6659990858209862E-004   2.5732539260858451E-004   2.5732539260858446E-004   2.1133396679724886E-004   2.1133396679724886E-004   1.5411745420008409E-004   1.5411745420008409E-004   1.5146735042604793E-004   1.5146735042604793E-004   6.6125359925933128E-005   6.6125359925933128E-005
   6.8919779390718333E-002   6.9370566543014892E-002   6.8919779390718347E-002   1.4251053659229546E-002   1.4251053659229547E-002   1.4132317846005266E-002   1.4132317846005261E-002   1.0816890742334396E-002   9.0123720770838717E-003   5.0587919785448146E-003   5.0587919785448146E-003   5.0460974582209571E-003   5.0460974582209571E-003   8.7544260451088919E-004   1.8612666338126873E-003   1.9008589583152846E-003   1.9008589583152848E-003   7.5394579000540745E-004   7.5394579000540745E-004   7.4322703643711760E-004   7.4322703643711760E-004   7.3003152100430298E-004   7.3003152100430276E-004   2.6427054617424319E-004   2.6427054617424319E-004   2.5507706439528179E-004   2.5507706439528179E-004   2.0948747930076654E-004   2.0948747930076654E-004   1.5277088433020969E-004   1.5277088433020969E-004   1.5014393529820262E-004   1.5014393529820262E-004   6.5547603060086936E-005   6.5547603060086936E-005
   6.8311377898411504E-002   6.8758185650112005E-002   6.8311377898411518E-002   1.4125249972117979E-002   1.4125249972117979E-002   1.4007562320204983E-002   1.4007562320204983E-002   1.0721402733450625E-002   8.9328137746585833E-003   5.0141346010315908E-003   5.0141346010315925E-003   5.0015521438225748E-003   5.0015521438225756E-003   8.6771448067293115E-004   1.8448359746609775E-003   1.8840787909430719E-003   1.8840787909430716E-003   7.4729020070429212E-004   7.4729020070429223E-004   7.3666606882169300E-004   7.3666606882169300E-004   7.2358703912631702E-004   7.2358703912631746E-004   2.6193765136531402E-004   2.6193765136531402E-004   2.5282532666658233E-004   2.5282532666658233E-004   2.0763819166704791E-004   2.0763819166704791E-004   1.5142227243165088E-004   1.5142227243165088E-004   1.4881851325507383E-004   1.4881851325507383E-004   6.4968970045056737E-005   6.4968970045056737E-005
   6.7702045043794387E-002   6.8144867303217518E-002   6.7702045043794387E-002   1.3999253700271812E-002   1.3999253700271812E-002   1.3882615814232497E-002   1.3882615814232495E-002   1.0625768548145138E-002   8.8531336815696349E-003   4.9694088604251780E-003   4.9694088604251788E-003   4.9569386378811838E-003   4.9569386378811829E-003   8.5997452634963077E-004   1.8283801628750224E-003   1.8672729358970594E-003   1.8672729358970598E-003   7.4062442279163965E-004   7.4062442279163975E-004   7.3009505744495498E-004   7.3009505744495509E-004   7.1713269180750580E-004   7.1713269180750580E-004   2.5960118527848779E-004   2.5960118527848779E-004   2.5057014189811482E-004   2.5057014189811477E-004   2.0578607307840304E-004   2.0578607307840299E-004   1.5007159603029193E-004   1.5007159603029193E-004   1.4749106220899552E-004   1.4749106220899552E-004   6.4389451238138458E-005   6.4389451238138458E-005
   6.7091770408760854E-002   6.7530600965090434E-002   6.7091770408760840E-002   1.3873062701818355E-002   1.3873062701818355E-002   1.3757476204068916E-002   1.3757476204068919E-002   1.0529986560613660E-002   8.7733304432949522E-003   4.9246139964152572E-003   4.9246139964152572E-003   4.9122561819943834E-003   4.9122561819943842E-003   8.5222260996537728E-004   1.8118989187149185E-003   1.8504411074889999E-003   1.8504411074890001E-003   7.3394834295397110E-004   7.3394834295397089E-004   7.2351389060439661E-004   7.2351389060439661E-004   7.1066836932855094E-004   7.1066836932855073E-004   2.5726110819550480E-004   2.5726110819550480E-004   2.4831147175334161E-004   2.4831147175334161E-004   2.0393109205010582E-004   2.0393109205010582E-004   1.4871883216557394E-004   1.4871883216557394E-004   1.4616155959422354E-004   1.4616155959422354E-004   6.3809036787914049E-005   6.3809036787914049E-005
   6.6480543505592293E-002   6.6915376178624683E-002   6.6480543505592293E-002   1.3746674784239037E-002   1.3746674784239039E-002   1.3632141315446839E-002   1.3632141315446837E-002   1.0434055106820888E-002   8.6934026732838413E-003   4.8797492306977847E-003   4.8797492306977865E-003   4.8675039998112134E-003   4.8675039998112134E-003   8.4445859683398813E-004   1.7953919558238236E-003   1.8335830132664231E-003   1.8335830132664231E-003   7.2726184519408712E-004   7.2726184519408712E-004   7.1692245395192189E-004   7.1692245395192178E-004   7.0419395937156471E-004   7.0419395937156471E-004   2.5491737945741515E-004   2.5491737945741515E-004   2.4604927698776842E-004   2.4604927698776842E-004   2.0207321635183073E-004   2.0207321635183073E-004   1.4736395733320464E-004   1.4736395733320464E-004   1.4482998231063140E-004   1.4482998231063140E-004   6.3227716609677234E-005   6.3227716609677234E-005
   6.5868353441145347E-002   6.6299181931058521E-002   6.5868353441145347E-002   1.3620087706667748E-002   1.3620087706667746E-002   1.3506608926178422E-002   1.3506608926178422E-002   1.0337972485828429E-002   8.6133489544135047E-003   4.8348137678238543E-003   4.8348137678238543E-003   4.8226812978788523E-003   4.8226812978788532E-003   8.3668234929900091E-004   1.7788589815333719E-003   1.8166983543375344E-003   1.8166983543375344E-003   7.2056481096152464E-004   7.2056481096152486E-004   7.1032063062248713E-004   7.1032063062248692E-004   6.9770934714635184E-004   6.9770934714635173E-004   2.5256995751030917E-004   2.5256995751030917E-004   2.4378351749306437E-004   2.4378351749306437E-004   2.0021241304372998E-004   2.0021241304372998E-004   1.4600694751146310E-004   1.4600694751146310E-004   1.4349630674955873E-004   1.4349630674955873E-004   6.2645480396709304E-005   6.2645480396709304E-005
   6.5255189124122454E-002   6.5682007058547459E-002   6.5255189124122454E-002   1.3493299175675315E-002   1.3493299175675315E-002   1.3380876761942703E-002   1.3380876761942703E-002   1.0241736956868685E-002   8.5331678363183994E-003   4.7898067936795255E-003   4.7898067936795255E-003   4.7777872641263036E-003   4.7777872641263028E-003   8.2889372647499901E-004   1.7622996963089839E-003   1.7997868247961555E-003   1.7997868247961553E-003   7.1385711892340566E-004   7.1385711892340566E-004   7.0370830100819422E-004   7.0370830100819422E-004   6.9121441516857584E-004   6.9121441516857573E-004   2.5021879982499445E-004   2.5021879982499445E-004   2.4151415221954997E-004   2.4151415221954997E-004   1.9834864841287945E-004   1.9834864841287945E-004   1.4464777811485339E-004   1.4464777811485339E-004   1.4216050874826734E-004   1.4216050874826734E-004   6.2062317600401832E-005   6.2062317600401832E-005
   6.4641039205624293E-002   6.5063840137960016E-002   6.4641039205624293E-002   1.3366306844566189E-002   1.3366306844566189E-002   1.3254942495596151E-002   1.3254942495596150E-002   1.0145346738743592E-002   8.4528578349472496E-003   4.7447274752425552E-003   4.7447274752425552E-003   4.7328210676217076E-003   4.7328210676217076E-003   8.2109258420441080E-004   1.7457137936592127E-003   1.7828481116312271E-003   1.7828481116312271E-003   7.0713864492882460E-004   7.0713864492882460E-004   6.9708534272317499E-004   6.9708534272317499E-004   6.8470904322524753E-004   6.8470904322524753E-004   2.4786386288451191E-004   2.4786386288451191E-004   2.3924113916413967E-004   2.3924113916413967E-004   1.9648188796334874E-004   1.9648188796334874E-004   1.4328642398686762E-004   1.4328642398686762E-004   1.4082256358282326E-004   1.4082256358282326E-004   6.1478217427147938E-005   6.1478217427147938E-005
   6.4025892067702803E-002   6.4444669475355237E-002   6.4025892067702816E-002   1.3239108311011780E-002   1.3239108311011778E-002   1.3128803744825694E-002   1.3128803744825692E-002   1.0048800008028210E-002   8.3724174310665263E-003   4.6995749597422707E-003   4.6995749597422715E-003   4.6877818577343274E-003   4.6877818577343265E-003   8.1327877491212781E-004   1.7291009598266209E-003   1.7658818944111627E-003   1.7658818944111621E-003   7.0040926188363504E-004   7.0040926188363515E-004   6.9045163048016256E-004   6.9045163048016256E-004   6.7819310825349634E-004   6.7819310825349634E-004   2.4550510214024757E-004   2.4550510214024757E-004   2.3696443532798497E-004   2.3696443532798497E-004   1.9461209638141586E-004   1.9461209638141586E-004   1.4192285937461241E-004   1.4192285937461241E-004   1.3948244594316319E-004   1.3948244594316319E-004   6.0893168827457271E-005   6.0893168827457271E-005
   6.3409735814268897E-002   6.3824483096833043E-002   6.3409735814268897E-002   1.3111701115170305E-002   1.3111701115170305E-002   1.3002458070284294E-002   1.3002458070284294E-002   9.9520948976437804E-003   8.2918450690713189E-003   4.6543483739921740E-003   4.6543483739921740E-003   4.6426687634688445E-003   4.6426687634688445E-003   8.0545214749000340E-004   1.7124608735422336E-003   1.7488878450330450E-003   1.7488878450330448E-003   6.9366883965097607E-004   6.9366883965097618E-004   6.8380703599243628E-004   6.8380703599243628E-004   6.7166648424425051E-004   6.7166648424425062E-004   2.4314247197706763E-004   2.4314247197706763E-004   2.3468399668281526E-004   2.3468399668281526E-004   1.9273923750792537E-004   1.9273923750792537E-004   1.4055705790865463E-004   1.4055705790865463E-004   1.3814012991328600E-004   1.3814012991328600E-004   6.0307160487308092E-005   6.0307160487308092E-005
   6.2792558260985412E-002   6.3203268738358603E-002   6.2792558260985412E-002   1.2984082737596844E-002   1.2984082737596847E-002   1.2875902973518313E-002   1.2875902973518313E-002   9.8552294952713327E-003   8.2111391556635958E-003   4.6090468236479939E-003   4.6090468236479939E-003   4.5974808927252463E-003   4.5974808927252463E-003   7.9761254716846685E-004   1.6957932057525627E-003   1.7318656274438553E-003   1.7318656274438553E-003   6.8691724494070920E-004   6.8691724494070920E-004   6.7715142786482741E-004   6.7715142786482741E-004   6.6512904213517619E-004   6.6512904213517640E-004   2.4077592567455864E-004   2.4077592567455866E-004   2.3239977813353633E-004   2.3239977813353636E-004   1.9086327430756908E-004   1.9086327430756908E-004   1.3918899258061682E-004   1.3918899258061682E-004   1.3679558894923275E-004   1.3679558894923275E-004   5.9720180818533897E-005   5.9720180818533897E-005
   6.2174346924664989E-002   6.2581013835092819E-002   6.2174346924664996E-002   1.2856250597051014E-002   1.2856250597051016E-002   1.2749135894793578E-002   1.2749135894793581E-002   9.7582018416876339E-003   8.1302980584659190E-003   4.5636693924295500E-003   4.5636693924295500E-003   4.5522173315226625E-003   4.5522173315226634E-003   7.8975981538185515E-004   1.6790976193333091E-003   1.7148148973480824E-003   1.7148148973480824E-003   6.8015434119343568E-004   6.8015434119343568E-004   6.7048467147938777E-004   6.7048467147938766E-004   6.5858064969837851E-004   6.5858064969837840E-004   2.3840541536638033E-004   2.3840541536638033E-004   2.3011173347898674E-004   2.3011173347898674E-004   1.8898416883665798E-004   1.8898416883665798E-004   1.3781863571967693E-004   1.3781863571967693E-004   1.3544879585599068E-004   1.3544879585599071E-004   5.9132217948741258E-005   5.9132217948741258E-005
   6.1555089012151856E-002   6.1957705510200328E-002   6.1555089012151849E-002   1.2728202048198196E-002   1.2728202048198196E-002   1.2622154210815650E-002   1.2622154210815650E-002   9.6610099290203900E-003   8.0493201045675807E-003   4.5182151413046935E-003   4.5182151413046935E-003   4.5068771431853614E-003   4.5068771431853614E-003   7.8189378962719065E-004   1.6623737687890966E-003   1.6977353019010746E-003   1.6977353019010750E-003   6.7337998845888190E-004   6.7337998845888190E-004   6.6380662887549375E-004   6.6380662887549364E-004   6.5202117142263761E-004   6.5202117142263761E-004   2.3603089199763204E-004   2.3603089199763204E-004   2.2781981537079536E-004   2.2781981537079536E-004   1.8710188220933245E-004   1.8710188220933245E-004   1.3644595896792394E-004   1.3644595896792394E-004   1.3409972276327313E-004   1.3409972276327313E-004   5.8543259710735507E-005   5.8543259710735507E-005
   6.0934771408650799E-002   6.1333330563100787E-002   6.0934771408650786E-002   1.2599934379195888E-002   1.2599934379195888E-002   1.2494955232336317E-002   1.2494955232336315E-002   9.5636516989162524E-003   7.9682035789982782E-003   4.4726831076324974E-003   4.4726831076324974E-003   4.4614593674880531E-003   4.4614593674880531E-003   7.7401430331591184E-004   1.6456212999382497E-003   1.6806264793871079E-003   1.6806264793871081E-003   6.6659404326819378E-004   6.6659404326819378E-004   6.5711715862397466E-004   6.5711715862397466E-004   6.4545046838976620E-004   6.4545046838976620E-004   2.3365230528009338E-004   2.3365230528009338E-004   2.2552397527017553E-004   2.2552397527017553E-004   1.8521637456207836E-004   1.8521637456207836E-004   1.3507093325448391E-004   1.3507093325448391E-004   1.3274834110009001E-004   1.3274834110009001E-004   5.7953293631419085E-005   5.7953293631419085E-005
   6.0313380665467903E-002   6.0707875457133499E-002   6.0313380665467903E-002   1.2471444809159198E-002   1.2471444809159201E-002   1.2367536201640290E-002   1.2367536201640290E-002   9.4661250406170641E-003   7.8869467231252946E-003   4.4270723042636462E-003   4.4270723042636462E-003   4.4159630197585743E-003   4.4159630197585743E-003   7.6612118561819045E-004   1.6288398495817868E-003   1.6634880588813356E-003   1.6634880588813356E-003   6.5979635849987370E-004   6.5979635849987360E-004   6.5041611569493769E-004   6.5041611569493759E-004   6.3886839814478321E-004   6.3886839814478310E-004   2.3126960364522962E-004   2.3126960364522962E-004   2.2322416340256771E-004   2.2322416340256771E-004   1.8332760501647716E-004   1.8332760501647716E-004   1.3369352876835139E-004   1.3369352876835139E-004   1.3139462156804666E-004   1.3139462156804666E-004   5.7362306920135510E-005   5.7362306920135510E-005
   5.9690902987131943E-002   6.0081326306590389E-002   5.9690902987131943E-002   1.2342730485497612E-002   1.2342730485497612E-002   1.2239894289904015E-002   1.2239894289904015E-002   9.3684277889383299E-003   7.8055477329692481E-003   4.3813817185949580E-003   4.3813817185949580E-003   4.3703870899347678E-003   4.3703870899347678E-003   7.5821426129931379E-004   1.6120290451555640E-003   1.6463196598945368E-003   1.6463196598945373E-003   6.5298678323885446E-004   6.5298678323885446E-004   6.4370335131885966E-004   6.4370335131885966E-004   6.3227481455947147E-004   6.3227481455947147E-004   2.2888273419480022E-004   2.2888273419480022E-004   2.2092032870996132E-004   2.2092032870996132E-004   1.8143553164004923E-004   1.8143553164004923E-004   1.3231371492983753E-004   1.3231371492983753E-004   1.3003853411328294E-004   1.3003853411328294E-004   5.6770286456417926E-005   5.6770286456417926E-005
   5.9067324218874458E-002   5.9453668864116037E-002   5.9067324218874451E-002   1.2213788481326109E-002   1.2213788481326114E-002   1.2112026594628482E-002   1.2112026594628482E-002   9.2705577223042637E-003   7.7240047575668092E-003   4.3356103116504469E-003   4.3356103116504487E-003   4.3247305416478530E-003   4.3247305416478530E-003   7.5029335056065252E-004   1.5951885043921630E-003   1.6291208920278127E-003   1.6291208920278127E-003   6.4616516263956141E-004   6.4616516263956141E-004   6.3697871285158241E-004   6.3697871285158241E-004   6.2566956769977123E-004   6.2566956769977123E-004   2.2649164265285294E-004   2.2649164265285294E-004   2.1861241880456384E-004   2.1861241880456384E-004   1.7954011140820236E-004   1.7954011140820236E-004   1.3093146036281946E-004   1.3093146036281946E-004   1.2868004789919884E-004   1.2868004789919884E-004   5.6177218778082965E-005   5.6177218778082965E-005
   5.8442629828332017E-002   5.8824888502289868E-002   5.8442629828332003E-002   1.2084615791681699E-002   1.2084615791681701E-002   1.1983930135887192E-002   1.1983930135887192E-002   9.1725125598760907E-003   7.6423158965782086E-003   4.2897570167382583E-003   4.2897570167382583E-003   4.2789923108827290E-003   4.2789923108827290E-003   7.4235826880725449E-004   1.5783178348267532E-003   1.6118913544679314E-003   1.6118913544679314E-003   6.3933133772573294E-004   6.3933133772573305E-004   6.3024204357699416E-004   6.3024204357699405E-004   6.1905250363196429E-004   6.1905250363196440E-004   2.2409627329556377E-004   2.2409627329556377E-004   2.1630037990108035E-004   2.1630037990108035E-004   1.7764130014861525E-004   1.7764130014861533E-004   1.2954673285418041E-004   1.2954673285418041E-004   1.2731913126659412E-004   1.2731913126659412E-004   5.5583090063828323E-005   5.5583090063828323E-005
   5.7816804896571178E-002   5.8194970204592140E-002   5.7816804896571171E-002   1.1955209331667738E-002   1.1955209331667738E-002   1.1855601854486031E-002   1.1855601854486031E-002   9.0742899601434033E-003   7.5604791991135574E-003   4.2438207387919804E-003   4.2438207387919804E-003   4.2331713053209352E-003   4.2331713053209352E-003   7.3440882653383213E-004   1.5614166335547284E-003   1.5946306357398213E-003   1.5946306357398213E-003   6.3248514529225600E-004   6.3248514529225600E-004   6.2349318261024672E-004   6.2349318261024672E-004   6.1242346432760942E-004   6.1242346432760942E-004   2.2169656891682393E-004   2.2169656891682393E-004   2.1398415678349565E-004   2.1398415678349565E-004   1.7573905251395944E-004   1.7573905251395944E-004   1.2815949933391734E-004   1.2815949933391734E-004   1.2595575171411529E-004   1.2595575171411529E-004   5.4987886124697396E-005   5.4987886124697396E-005
   5.7189834098313165E-002   5.7563898545501480E-002   5.7189834098313165E-002   1.1825565932364649E-002   1.1825565932364649E-002   1.1727038607907955E-002   1.1727038607907955E-002   8.9758875178203579E-003   7.4784926611467916E-003   4.1978003529189612E-003   4.1978003529189612E-003   4.1872664028926344E-003   4.1872664028926344E-003   7.2644482907357100E-004   1.5444844866976065E-003   1.5773383131610919E-003   1.5773383131610919E-003   6.2562641768881550E-004   6.2562641768881550E-004   6.1673196468448987E-004   6.1673196468448987E-004   6.0578228745406101E-004   6.0578228745406101E-004   2.1929247075240795E-004   2.1929247075240795E-004   2.1166369273188331E-004   2.1166369273188331E-004   1.7383332192178453E-004   1.7383332192178453E-004   1.2676972583130298E-004   1.2676972583130298E-004   1.2458987585517442E-004   1.2458987585517442E-004   5.4391592385270647E-005   5.4391592385270647E-005
   5.6561701686271199E-002   5.6931657674724620E-002   5.6561701686271192E-002   1.1695682337591291E-002   1.1695682337591291E-002   1.1598237167101432E-002   1.1598237167101432E-002   8.8773027613875954E-003   7.3963542234676436E-003   4.1516947032507953E-003   4.1516947032507944E-003   4.1412764506299424E-003   4.1412764506299424E-003   7.1846607639917731E-004   1.5275209689800773E-003   1.5600139524101077E-003   1.5600139524101079E-003   6.1875498264856777E-004   6.1875498264856799E-004   6.0995821998197325E-004   6.0995821998197303E-004   5.9912880620857450E-004   5.9912880620857450E-004   2.1688391841992037E-004   2.1688391841992037E-004   2.0933892946443911E-004   2.0933892946443911E-004   1.7192406050691575E-004   1.7192406050691583E-004   1.2537737744016921E-004   1.2537737744016921E-004   1.2322146938382675E-004   1.2322146938382675E-004   5.3794193868769901E-005   5.3794193868769901E-005
   5.5932391473590345E-002   5.6298231299526956E-002   5.5932391473590345E-002   1.1565555200274099E-002   1.1565555200274099E-002   1.1469194212879768E-002   1.1469194212879768E-002   8.7785331503361669E-003   7.3140617693854566E-003   4.1055026016543284E-003   4.1055026016543284E-003   4.0952002633812129E-003   4.0952002633812129E-003   7.1047236289983125E-004   1.5105256432557761E-003   1.5426571070416403E-003   1.5426571070416403E-003   6.1187066309604122E-004   6.1187066309604111E-004   6.0317177394468807E-004   6.0317177394468818E-004   5.9246284913230297E-004   5.9246284913230297E-004   2.1447084985146164E-004   2.1447084985146164E-004   2.0700980707249035E-004   2.0700980707249035E-004   1.7001121906807826E-004   1.7001121906807826E-004   1.2398241827998421E-004   1.2398241827998421E-004   1.2185049703651925E-004   1.2185049703651925E-004   5.3195675180358042E-005   5.3195675180358042E-005
   5.5301886815318849E-002   5.5663602666079309E-002   5.5301886815318856E-002   1.1435181078615646E-002   1.1435181078615648E-002   1.1339906332121662E-002   1.1339906332121662E-002   8.6795760722594602E-003   7.2316131223060893E-003   4.0592228263716685E-003   4.0592228263716685E-003   4.0490366224544237E-003   4.0490366224544237E-003   7.0246347714582151E-004   1.4934980600068547E-003   1.5252673179758441E-003   1.5252673179758436E-003   6.0497327694443827E-004   6.0497327694443827E-004   5.9637244707453978E-004   5.9637244707453978E-004   5.8578423991403005E-004   5.8578423991403016E-004   2.1205320122257883E-004   2.1205320122257883E-004   2.0467626395191831E-004   2.0467626395191831E-004   1.6809474701157579E-004   1.6809474701157579E-004   1.2258481145477817E-004   1.2258481145477817E-004   1.2047692255172087E-004   1.2047692255172087E-004   5.2596020489516011E-005   5.2596020489516011E-005
   5.4670170588836171E-002   5.5027754539758798E-002   5.4670170588836164E-002   1.1304556432047646E-002   1.1304556432047648E-002   1.1210370013757832E-002   1.1210370013757834E-002   8.5804288397813861E-003   7.1490060431727478E-003   4.0128541205835654E-003   4.0128541205835654E-003   4.0027842741841881E-003   4.0027842741841872E-003   6.9443920163994621E-004   1.4764377568154698E-003   1.5078441129584440E-003   1.5078441129584440E-003   5.9806263688153471E-004   5.9806263688153482E-004   5.8956005472230182E-004   5.8956005472230182E-004   5.7909279718285187E-004   5.7909279718285187E-004   2.0963090687722076E-004   2.0963090687722076E-004   2.0233823673072390E-004   2.0233823673072390E-004   1.6617459229180290E-004   1.6617459229180287E-004   1.2118451900976065E-004   1.2118451900976065E-004   1.1910070862728739E-004   1.1910070862728739E-004   5.1995213511429517E-005   5.1995213511429517E-005
   5.4037225173173040E-002   5.4390669184333967E-002   5.4037225173173040E-002   1.1173677616954859E-002   1.1173677616954859E-002   1.1080581644530633E-002   1.1080581644530635E-002   8.4810886873108188E-003   7.0662382277616826E-003   3.9663951908915154E-003   3.9663951908915154E-003   3.9564419284176498E-003   3.9564419284176507E-003   6.8639931255482130E-004   1.4593442578052639E-003   1.4903870059903858E-003   1.4903870059903858E-003   5.9113855014345342E-004   5.9113855014345331E-004   5.8273440686459367E-004   5.8273440686459367E-004   5.7238833428913127E-004   5.7238833428913138E-004   2.0720389924844021E-004   2.0720389924844021E-004   1.9999566019248907E-004   1.9999566019248907E-004   1.6425070134838395E-004   1.6425070134838397E-004   1.1978150188548170E-004   1.1978150188548170E-004   1.1772181687540965E-004   1.1772181687540965E-004   5.1393237487320432E-005   5.1393237487320432E-005
   5.3403032427137807E-002   5.3752328339947281E-002   5.3403032427137807E-002   1.1042540882152230E-002   1.1042540882152228E-002   1.0950537504508842E-002   1.0950537504508842E-002   8.3815527676084651E-003   6.9833073038219054E-003   3.9198447057121862E-003   3.9198447057121862E-003   3.9100082569129505E-003   3.9100082569129505E-003   6.7834357945504686E-004   1.4422170730506497E-003   1.4728954967245292E-003   1.4728954967245292E-003   5.8420081827537476E-004   5.8420081827537476E-004   5.7589530786800755E-004   5.7589530786800755E-004   5.6567065907280490E-004   5.6567065907280490E-004   2.0477210877452043E-004   2.0477210877452043E-004   1.9764846719542040E-004   1.9764846719542040E-004   1.6232301903968961E-004   1.6232301903968964E-004   1.1837571986934486E-004   1.1837571986934486E-004   1.1634020777496068E-004   1.1634020777496068E-004   5.0790075163643701E-005   5.0790075163643701E-005
   5.2767573666670682E-002   5.3112713200321279E-002   5.2767573666670682E-002   1.0911142364202110E-002   1.0911142364202110E-002   1.0820233762443903E-002   1.0820233762443903E-002   8.2818181482327072E-003   6.9002108281138678E-003   3.8732012936152456E-003   3.8732012936152443E-003   3.8634818916812204E-003   3.8634818916812213E-003   6.7027176500954319E-004   1.4250556979652615E-003   1.4553690698410795E-003   1.4553690698410793E-003   5.7724923688381503E-004   5.7724923688381503E-004   5.6904255624489191E-004   5.6904255624489191E-004   5.5893957362350552E-004   5.5893957362350552E-004   2.0233546381214388E-004   2.0233546381214388E-004   1.9529658858853644E-004   1.9529658858853644E-004   1.6039148857400313E-004   1.6039148857400313E-004   1.1696713154540973E-004   1.1696713154540973E-004   1.1495584062216190E-004   1.1495584062216190E-004   5.0185708770550065E-005   5.0185708770550065E-005
   5.2130829638339454E-002   5.2471804386081733E-002   5.2130829638339454E-002   1.0779478081934014E-002   1.0779478081934012E-002   1.0689666470335327E-002   1.0689666470335323E-002   8.1818818073798958E-003   6.8169462829437604E-003   3.8264635413779234E-003   3.8264635413779247E-003   3.8168614230460300E-003   3.8168614230460309E-003   6.6218362465490094E-004   1.4078596125861337E-003   1.4378071943165888E-003   1.4378071943165888E-003   5.7028359534667830E-004   5.7028359534667852E-004   5.6217594436754211E-004   5.6217594436754211E-004   5.5219487399982411E-004   5.5219487399982389E-004   1.9989389053476090E-004   1.9989389053476090E-004   1.9293995311357820E-004   1.9293995311357820E-004   1.5845605142895776E-004   1.5845605142895773E-004   1.1555569423564272E-004   1.1555569423564273E-004   1.1356867347284403E-004   1.1356867347284404E-004   4.9580119996678599E-005   4.9580119996678599E-005
   5.1492780496305887E-002   5.1829581921572471E-002   5.1492780496305894E-002   1.0647543931681767E-002   1.0647543931681769E-002   1.0558831558707557E-002   1.0558831558707557E-002   8.0817406302691568E-003   6.7335110731514001E-003   3.7796299922943288E-003   3.7796299922943288E-003   3.7701453979569416E-003   3.7701453979569425E-003   6.5407890630279583E-004   1.3906282809517129E-003   1.4202093227886738E-003   1.4202093227886738E-003   5.6330367656129172E-004   5.6330367656129161E-004   5.5529525821980548E-004   5.5529525821980548E-004   5.4543634998532365E-004   5.4543634998532376E-004   1.9744731284427190E-004   1.9744731284427193E-004   1.9057848731975741E-004   1.9057848731975741E-004   1.5651664728152725E-004   1.5651664728152725E-004   1.1414136394886110E-004   1.1414136394886110E-004   1.1217866309226765E-004   1.1217866309226765E-004   4.8973289967250711E-005   4.8973289967250711E-005
   5.0853405772810265E-002   5.1186025205146250E-002   5.0853405772810258E-002   1.0515335681180286E-002   1.0515335681180292E-002   1.0427724830557556E-002   1.0427724830557560E-002   7.9813914045099941E-003   6.6499025222505996E-003   3.7326991440089700E-003   3.7326991440089700E-003   3.7233323178284695E-003   3.7233323178284690E-003   6.4595734996506665E-004   1.3733611503047075E-003   1.4025748907419467E-003   1.4025748907419467E-003   5.5630925662150991E-004   5.5630925662151012E-004   5.4840027707878320E-004   5.4840027707878320E-004   5.3866378477590105E-004   5.3866378477590105E-004   1.9499565225784672E-004   1.9499565225784672E-004   1.8821211545451484E-004   1.8821211545451484E-004   1.5457321391830798E-004   1.5457321391830798E-004   1.1272409531530438E-004   1.1272409531530438E-004   1.1078576489082134E-004   1.1078576489082134E-004   4.8365199215997989E-005   4.8365199215997989E-005
   5.0212684384809442E-002   5.0541113053423119E-002   5.0212684384809442E-002   1.0382848963024306E-002   1.0382848963024306E-002   1.0296341954868300E-002   1.0296341954868298E-002   7.8808308152007647E-003   6.5661178683911843E-003   3.6856694462622831E-003   3.6856694462622831E-003   3.6764206362912308E-003   3.6764206362912308E-003   6.3781868736291112E-004   1.3560576502610801E-003   1.3849033156594782E-003   1.3849033156594782E-003   5.4930010448102113E-004   5.4930010448102113E-004   5.4149077318291293E-004   5.4149077318291293E-004   5.3187695465375777E-004   5.3187695465375777E-004   1.9253882778989286E-004   1.9253882778989286E-004   1.8584075934959706E-004   1.8584075934959706E-004   1.5262568714195673E-004   1.5262568714195673E-004   1.1130384151840439E-004   1.1130384151840439E-004   1.0938993285696430E-004   1.0938993285696430E-004   4.7755827655887564E-005   4.7755827655887564E-005
   4.9570594464900940E-002   4.9894823383657597E-002   4.9570594464900940E-002   1.0250079270548633E-002   1.0250079270548633E-002   1.0164678462522317E-002   1.0164678462522317E-002   7.7800554415525741E-003   6.4821542613653759E-003   3.6385392991623690E-003   3.6385392991623695E-003   3.6294087574681639E-003   3.6294087574681643E-003   6.2966264163043587E-004   1.3387171921802265E-003   1.3671939963789805E-003   1.3671939963789805E-003   5.4227598169853284E-004   5.4227598169853273E-004   5.3456651148080518E-004   5.3456651148080529E-004   5.2507562874067808E-004   5.2507562874067808E-004   1.9007675586279850E-004   1.9007675586279850E-004   1.8346433833490273E-004   1.8346433833490273E-004   1.5067400070042659E-004   1.5067400070042659E-004   1.0988055424317850E-004   1.0988055424317850E-004   1.0799111950650719E-004   1.0799111950650719E-004   4.7145154556978825E-005   4.7145154556978825E-005
   4.8927113530061107E-002   4.9247133600715365E-002   4.8927113530061121E-002   1.0117021947593613E-002   1.0117021947593613E-002   1.0032729736154121E-002   1.0032729736154123E-002   7.6790617494878763E-003   6.3980087567085450E-003   3.5913070499445253E-003   3.5913070499445248E-003   3.5822950327419733E-003   3.5822950327419737E-003   6.2148892674998666E-004   1.3213391679637889E-003   1.3494463118669498E-003   1.3494463118669498E-003   5.3523664195075083E-004   5.3523664195075083E-004   5.2762724915110916E-004   5.2762724915110916E-004   5.1825956852645223E-004   5.1825956852645223E-004   1.8760935013613559E-004   1.8760935013613559E-004   1.8108276907362686E-004   1.8108276907362686E-004   1.4871808615159161E-004   1.4871808615159161E-004   1.0845418357750841E-004   1.0845418357750841E-004   1.0658927578558761E-004   1.0658927578558761E-004   4.6533158504067229E-005   4.6533158504067229E-005
   4.8282218315131589E-002   4.8598020287269970E-002   4.8282218315131596E-002   9.9836721834487257E-003   9.9836721834487257E-003   9.9004910051346488E-003   9.9004910051346470E-003   7.5778460875622570E-003   6.3136783121254510E-003   3.5439709909186176E-003   3.5439709909186184E-003   3.5350777587077999E-003   3.5350777587078008E-003   6.1329724719948631E-004   1.3039229493062993E-003   1.3316596204527853E-003   1.3316596204527857E-003   5.2818183072912955E-004   5.2818183072912944E-004   5.2067273530359342E-004   5.2067273530359353E-004   5.1142852757524334E-004   5.1142852757524334E-004   1.8513652140042400E-004   1.8513652140042400E-004   1.7869596545972075E-004   1.7869596545972075E-004   1.4675787277902352E-004   1.4675787277902352E-004   1.0702467795071542E-004   1.0702467795071542E-004   1.0518435101030313E-004   1.0518435101030313E-004   4.5919817370329574E-005   4.5919817370329574E-005
   4.7635884767393971E-002   4.7947459233283779E-002   4.7635884767393971E-002   9.8500250045535503E-003   9.8500250045535503E-003   9.7679573373418323E-003   9.7679573373418323E-003   7.4764046807243596E-003   6.2291597823344652E-003   3.4965293565865953E-003   3.4965293565865961E-003   3.4877551742979285E-003   3.4877551742979280E-003   6.0508729745298859E-004   1.2864678866331873E-003   1.3138332587443559E-003   1.3138332587443559E-003   5.2111128490962074E-004   5.2111128490962074E-004   5.1370271055501218E-004   5.1370271055501218E-004   5.0458225110898783E-004   5.0458225110898793E-004   1.8265817742630605E-004   1.8265817742630605E-004   1.7630383847231536E-004   1.7630383847231536E-004   1.4479328747243455E-004   1.4479328747243455E-004   1.0559198404637553E-004   1.0559198404637553E-004   1.0377629278102461E-004   1.0377629278102461E-004   4.5305108279916223E-005   4.5305108279916223E-005
   4.6988088006584133E-002   4.7295425395761738E-002   4.6988088006584126E-002   9.7160752662298414E-003   9.7160752662298396E-003   9.6351236309614313E-003   9.6351236309614313E-003   7.3747336240402740E-003   6.1444499138389964E-003   3.4489803207075525E-003   3.4489803207075503E-003   3.4403254578542182E-003   3.4403254578542178E-003   5.9685876147276952E-004   1.2689733080209480E-003   1.2959665405251879E-003   1.2959665405251882E-003   5.1402473231526168E-004   5.1402473231526168E-004   5.0671690659790736E-004   5.0671690659790736E-004   4.9772047558385333E-004   4.9772047558385333E-004   1.8017422281122622E-004   1.8017422281122622E-004   1.7390629602773318E-004   1.7390629602773318E-004   1.4282425460614078E-004   1.4282425460614072E-004   1.0415604671368618E-004   1.0415604671368618E-004   1.0236504689528644E-004   1.0236504689528644E-004   4.4689007569922050E-005   4.4689007569922050E-005
   4.6338802282213175E-002   4.6641892855791595E-002   4.6338802282213161E-002   9.5818176438562178E-003   9.5818176438562178E-003   9.5019846057353349E-003   9.5019846057353367E-003   7.2728288759949826E-003   6.0595453393463413E-003   3.4013219931649749E-003   3.4013219931649757E-003   3.3927867240032094E-003   3.3927867240032103E-003   5.8861131216720133E-004   1.2514385180445037E-003   1.2780587555773295E-003   1.2780587555773295E-003   5.0692189124927568E-004   5.0692189124927568E-004   4.9971504574035255E-004   4.9971504574035255E-004   4.9084292823815302E-004   4.9084292823815302E-004   1.7768455881577683E-004   1.7768455881577683E-004   1.7150324282152720E-004   1.7150324282152720E-004   1.4085069590933261E-004   1.4085069590933261E-004   1.0271680887285991E-004   1.0271680887285991E-004   1.0095055725480824E-004   1.0095055725480824E-004   4.4071490749795346E-005   4.4071490749795346E-005
   4.5688000927965496E-002   4.5986834772645924E-002   4.5688000927965496E-002   9.4472466234389232E-003   9.4472466234389232E-003   9.3685347936108571E-003   9.3685347936108571E-003   7.1706862513352650E-003   5.9744425718046340E-003   3.3535524166195727E-003   3.3535524166195727E-003   3.3451370203173539E-003   3.3451370203173539E-003   5.8034461081149719E-004   1.2338627965456908E-003   1.2601091684236183E-003   1.2601091684236185E-003   4.9980246999622351E-004   4.9980246999622362E-004   4.9269684041419184E-004   4.9269684041419184E-004   4.8394932660931648E-004   4.8394932660931648E-004   1.7518908318884207E-004   1.7518908318884207E-004   1.6909458015970788E-004   1.6909458015970788E-004   1.3887253032746565E-004   1.3887253032746565E-004   1.0127421141404272E-004   1.0127421141404272E-004   9.9532765766151019E-005   9.9532765766151019E-005   4.3452532457967606E-005   4.3452532457967606E-005
   4.5035656313817285E-002   4.5330223335584958E-002   4.5035656313817285E-002   9.3123564917107094E-003   9.3123564917107111E-003   9.2347685289220893E-003   9.2347685289220893E-003   7.0683014135546219E-003   5.8891379981413777E-003   3.3056695629946043E-003   3.3056695629946043E-003   3.2973743238091597E-003   3.2973743238091592E-003   5.7205830643950340E-004   1.2162453973401353E-003   1.2421170170070603E-003   1.2421170170070603E-003   4.9266616629819147E-004   4.9266616629819137E-004   4.8566199265867116E-004   4.8566199265867116E-004   4.7703937802669253E-004   4.7703937802669248E-004   1.7268768998399253E-004   1.7268768998399253E-004   1.6668020578152577E-004   1.6668020578152577E-004   1.3688967387671946E-004   1.3688967387671946E-004   9.9828193091174418E-005   9.9828193091174418E-005   9.8111612236402075E-005   9.8111612236402075E-005   4.2832106416313633E-005   4.2832106416313633E-005
   4.4381739790301342E-002   4.4672029707758638E-002   4.4381739790301349E-002   9.1771413246062496E-003   9.1771413246062496E-003   9.1006799369613613E-003   9.1006799369613579E-003   6.9656698661456551E-003   5.8036278719752659E-003   3.2576713293849132E-003   3.2576713293849119E-003   3.2494965368504978E-003   3.2494965368504974E-003   5.6375203513572608E-004   1.1985855467120424E-003   1.2240815111536094E-003   1.2240815111536096E-003   4.8551266674507935E-004   4.8551266674507935E-004   4.7861019351940409E-004   4.7861019351940409E-004   4.7011277902118015E-004   4.7011277902118015E-004   1.7018026934577352E-004   1.7018026934577355E-004   1.6426001365319297E-004   1.6426001365319300E-004   1.3490203947458336E-004   1.3490203947458336E-004   9.8378690398445430E-005   9.8378690398445430E-005   9.6687034251756302E-005   9.6687034251756302E-005   4.2210185377143829E-005   4.2210185377143829E-005
   4.3726221637771810E-002   4.4012223975139708E-002   4.3726221637771803E-002   9.0415949767711310E-003   9.0415949767711310E-003   8.9662629235756717E-003   8.9662629235756717E-003   6.8627869446373823E-003   5.7179083069817203E-003   3.2095555343328989E-003   3.2095555343328980E-003   3.2015014834579081E-003   3.2015014834579076E-003   5.5542541939088499E-004   1.1808824420440627E-003   1.2060018311728677E-003   1.2060018311728677E-003   4.7834164621959251E-004   4.7834164621959267E-004   4.7154112250124896E-004   4.7154112250124896E-004   4.6316921478781924E-004   4.6316921478781924E-004   1.6766670731516146E-004   1.6766670731516146E-004   1.6183389378010953E-004   1.6183389378010953E-004   1.3290953678564692E-004   1.3290953678564692E-004   9.6925637457834359E-005   9.6925637457834359E-005   9.5258967066988367E-005   9.5258967066988367E-005   4.1586741074952168E-005   4.1586741074952168E-005
   4.3069071002891660E-002   4.3350775082594446E-002   4.3069071002891660E-002   8.9057110684288062E-003   8.9057110684288045E-003   8.8315111621429711E-003   8.8315111621429729E-003   6.7596478066267078E-003   5.6319752685874630E-003   3.1613199131665295E-003   3.1613199131665295E-003   3.1533869046423304E-003   3.1533869046423300E-003   5.4707806729513647E-004   1.1631352501019930E-003   1.1878771261063157E-003   1.1878771261063157E-003   4.7115276720242493E-004   4.7115276720242493E-004   4.6445444688336917E-004   4.6445444688336917E-004   4.5620835851301945E-004   4.5620835851301934E-004   1.6514688558602353E-004   1.6514688558602353E-004   1.5940173197179339E-004   1.5940173197179339E-004   1.3091207202854077E-004   1.3091207202854077E-004   9.5468965878320184E-005   9.5468965878320184E-005   9.3827343467084345E-005   9.3827343467084345E-005   4.0961744166008861E-005   4.0961744166008861E-005
   4.2410255834975270E-002   4.2687650769809786E-002   4.2410255834975270E-002   8.7694829722177077E-003   8.7694829722177060E-003   8.6964180805190212E-003   8.6964180805190212E-003   6.6562474217876340E-003   5.5458245656463678E-003   3.1129621133268903E-003   3.1129621133268903E-003   3.1051504537483424E-003   3.1051504537483424E-003   5.3870957172948250E-004   1.1453431053156679E-003   1.1697065119716308E-003   1.1697065119716308E-003   4.6394567907590185E-004   4.6394567907590185E-004   4.5734982103277797E-004   4.5734982103277797E-004   4.4922987070028216E-004   4.4922987070028216E-004   1.6262068126103027E-004   1.6262068126103027E-004   1.5696340960628401E-004   1.5696340960628401E-004   1.2890954778245028E-004   1.2890954778245028E-004   9.4008604614777947E-005   9.4008604614777947E-005   9.2392093628565803E-005   9.2392093628565803E-005   4.0335164167819712E-005   4.0335164167819712E-005
   4.1749742816600530E-002   4.2022817501452099E-002   4.1749742816600530E-002   8.6329037988433343E-003   8.6329037988433326E-003   8.5609768468090132E-003   8.5609768468090149E-003   6.5525805609808032E-003   5.4594518413658465E-003   3.0644796892749658E-003   3.0644796892749658E-003   3.0567896913737680E-003   3.0567896913737680E-003   5.3031950948438157E-004   1.1275051079050232E-003   1.1514890698488896E-003   1.1514890698488896E-003   4.5672001736489590E-004   4.5672001736489590E-004   4.5022688565604543E-004   4.5022688565604543E-004   4.4223339843520019E-004   4.4223339843520019E-004   1.6008796658558338E-004   1.6008796658558338E-004   1.5451880337332967E-004   1.5451880337332967E-004   1.2690186277620124E-004   1.2690186277620124E-004   9.2544479814169543E-005   9.2544479814169543E-005   9.0953144968323216E-005   9.0953144968323216E-005   3.9706969393131674E-005   3.9706969393131674E-005
   4.1087497288883230E-002   4.1356240391951841E-002   4.1087497288883224E-002   8.4959663816265643E-003   8.4959663816265678E-003   8.4251803540446105E-003   8.4251803540446105E-003   6.4486417845252770E-003   5.3728525635351404E-003   3.0158700970066752E-003   3.0158700970066756E-003   3.0083020798984421E-003   3.0083020798984412E-003   5.2190744031054568E-004   1.1096203218620279E-003   1.1332238438195637E-003   1.1332238438195637E-003   4.4947540291937063E-004   4.4947540291937063E-004   4.4308526699346322E-004   4.4308526699346322E-004   4.3521857459392758E-004   4.3521857459392758E-004   1.5754860866128552E-004   1.5754860866128552E-004   1.5206778499782098E-004   1.5206778499782098E-004   1.2488891166112414E-004   1.2488891166112414E-004   9.1076514649901871E-005   9.1076514649901871E-005   8.9510421980823658E-005   8.9510421980823658E-005   3.9077126878863907E-005   3.9077126878863907E-005
   4.0423483170904058E-002   4.0687883124404564E-002   4.0423483170904051E-002   8.3586632598430730E-003   8.3586632598430730E-003   8.2890212036621554E-003   8.2890212036621537E-003   6.3444254295527414E-003   5.2860220139891558E-003   2.9671306881387171E-003   2.9671306881387176E-003   2.9596849775849077E-003   2.9596849775849077E-003   5.1347290589548152E-004   1.0916877727747080E-003   1.1149098387442801E-003   1.1149098387442801E-003   4.4221144103294966E-004   4.4221144103294966E-004   4.3592457595014854E-004   4.3592457595014817E-004   4.2818501698970926E-004   4.2818501698970926E-004   1.5500246913698407E-004   1.5500246913698407E-004   1.4961022094158537E-004   1.4961022094158537E-004   1.2287058476614671E-004   1.2287058476614671E-004   8.9604629143224623E-005   8.9604629143224623E-005   8.8063846062579737E-005   8.8063846062579737E-005   3.8445602309476473E-005   3.8445602309476473E-005
   3.9757662873138443E-002   4.0017707863433755E-002   3.9757662873138457E-002   8.2209866608222489E-003   8.2209866608222489E-003   8.1524916877507569E-003   8.1524916877507569E-003   6.2399255964202633E-003   5.1989552772879165E-003   2.9182587035541550E-003   2.9182587035541559E-003   2.9109356322399521E-003   2.9109356322399521E-003   5.0501542876382993E-004   1.0737064454891918E-003   1.0965460178750971E-003   1.0965460178750971E-003   4.3492772049588240E-004   4.3492772049588246E-004   4.2874440716246705E-004   4.2874440716246705E-004   4.2113232745588094E-004   4.2113232745588094E-004   1.5244940387681774E-004   1.5244940387681774E-004   1.4714597208298041E-004   1.4714597208298041E-004   1.2084676783465321E-004   1.2084676783465321E-004   8.8128739971333740E-005   8.8128739971333740E-005   8.6613335323552148E-005   8.6613335323552148E-005   3.7812359934635749E-005   3.7812359934635749E-005
   3.9089997201704328E-002   3.9345675158813709E-002   3.9089997201704328E-002   8.0829284801481171E-003   8.0829284801481206E-003   8.0155837694181834E-003   8.0155837694181834E-003   6.1351361336821923E-003   5.1116472281954690E-003   2.8692512663741694E-003   2.8692512663741677E-003   2.8620511742039880E-003   2.8620511742039885E-003   4.9653451106109977E-004   1.0556752815238052E-003   1.0781313002146318E-003   1.0781313002146313E-003   4.2762381254756940E-004   4.2762381254756940E-004   4.2154433796545482E-004   4.2154433796545476E-004   4.1406009083162120E-004   4.1406009083162125E-004   1.4988926259306090E-004   1.4988926259306088E-004   1.4467489336251164E-004   1.4467489336251162E-004   1.1881734173343988E-004   1.1881734173343987E-004   8.6648760255123546E-005   8.6648760255123546E-005   8.5158804378551980E-005   8.5158804378551980E-005   3.7177362478147588E-005   3.7177362478147588E-005
   3.8420445228681481E-002   3.8671743789056523E-002   3.8420445228681481E-002   7.9444802614455322E-003   7.9444802614455322E-003   7.8782890627469310E-003   7.8782890627469310E-003   6.0300506227180736E-003   5.0240925188682244E-003   2.8201053747636201E-003   2.8201053747636201E-003   2.8130286091746816E-003   2.8130286091746816E-003   4.8802963330884592E-004   1.0375931764226324E-003   1.0596645578134034E-003   1.0596645578134034E-003   4.2029926980468636E-004   4.2029926980468636E-004   4.1432392733618595E-004   4.1432392733618595E-004   4.0696787392407709E-004   4.0696787392407709E-004   1.4732188847041961E-004   1.4732188847041961E-004   1.4219683342019758E-004   1.4219683342019758E-004   1.1678218215489046E-004   1.1678218215489046E-004   8.5164599341994504E-005   8.5164599341994504E-005   8.3700164133783213E-005   8.3700164133783213E-005   3.6540571044769331E-005   3.6540571044769331E-005
   3.7748964297708541E-002   3.7995870868155091E-002   3.7748964297708541E-002   7.8056331719380733E-003   7.8056331719380716E-003   7.7405988085500286E-003   7.7405988085500286E-003   5.9246623592952167E-003   4.9362855635094694E-003   2.7708178933290679E-003   2.7708178933290688E-003   2.7638648096265247E-003   2.7638648096265247E-003   4.7950025291531310E-004   1.0194589765884132E-003   1.0411446125349675E-003   1.0411446125349675E-003   4.1295362497778944E-004   4.1295362497778944E-004   4.0708271462860495E-004   4.0708271462860495E-004   3.9985522426567327E-004   3.9985522426567327E-004   1.4474711771615621E-004   1.4474711771615621E-004   1.3971163416134672E-004   1.3971163416134672E-004   1.1474115926037448E-004   1.1474115926037448E-004   8.3676162545799360E-005   8.3676162545799360E-005   8.2237321531260010E-005   8.2237321531260010E-005   3.5901945008631861E-005   3.5901945008631861E-005
   3.7075509733057753E-002   3.7318011404488809E-002   3.7075509733057753E-002   7.6663779795791837E-003   7.6663779795791837E-003   7.6025038517010847E-003   7.6025038517010873E-003   5.8189643360425447E-003   4.8482205237429399E-003   2.7213855448916281E-003   2.7213855448916281E-003   2.7145565066043808E-003   2.7145565066043803E-003   4.7094580275278120E-004   1.0012714762587496E-003   1.0225702329683907E-003   1.0225702329683907E-003   4.0558638964719107E-004   4.0558638964719107E-004   3.9982021836682994E-004   3.9982021836682994E-004   3.9272166892881719E-004   3.9272166892881719E-004   1.4216477913104751E-004   1.4216477913104751E-004   1.3721913034243888E-004   1.3721913034243888E-004   1.1269413734012293E-004   1.1269413734012293E-004   8.2183350898802930E-005   8.2183350898802930E-005   8.0770179305031991E-005   8.0770179305031991E-005   3.5261441906814974E-005   3.5261441906814974E-005
   3.6400034820279224E-002   3.6638118378056264E-002   3.6400034820279231E-002   7.5267050248777603E-003   7.5267050248777612E-003   7.4639946131891946E-003   7.4639946131891972E-003   5.7129492211751495E-003   4.7598912909026046E-003   2.6718049005570268E-003   2.6718049005570268E-003   2.6651002798184450E-003   2.6651002798184450E-003   4.6236568943845257E-004   9.8302941385053550E-004   1.0039401306945364E-003   1.0039401306945364E-003   3.9819705278171838E-004   3.9819705278171838E-004   3.9253593478495420E-004   3.9253593478495420E-004   3.8556671309164037E-004   3.8556671309164037E-004   1.3957469359016268E-004   1.3957469359016268E-004   1.3471914906996671E-004   1.3471914906996671E-004   1.1064097440165666E-004   1.1064097440165666E-004   8.0686060851538441E-005   8.0686060851538441E-005   7.9298635686202244E-005   7.9298635686202244E-005   3.4619017310569531E-005   3.4619017310569531E-005
   3.5722490637027621E-002   3.5956142546518390E-002   3.5722490637027621E-002   7.3866041917999350E-003   7.3866041917999350E-003   7.3250610612644630E-003   7.3250610612644630E-003   5.6066093363812703E-003   4.6712914676045507E-003   2.6220723693689599E-003   2.6220723693689599E-003   2.6154925473235468E-003   2.6154925473235468E-003   4.5375929154410155E-004   9.6473146815365075E-004   9.8525295639889155E-004   9.8525295639889155E-004   3.9078507919700387E-004   3.9078507919700387E-004   3.8522933630725977E-004   3.8522933630725977E-004   3.7838983854519105E-004   3.7838983854519105E-004   1.3697667350247571E-004   1.3697667350247571E-004   1.3221150927884777E-004   1.3221150927884777E-004   1.0858152174141397E-004   1.0858152174141397E-004   7.9184183960415483E-005   7.9184183960415483E-005   7.7822584095905379E-005   7.7822584095905379E-005   3.3974624691281712E-005   3.3974624691281712E-005
   3.5042825897927225E-002   3.5272032289049106E-002   3.5042825897927225E-002   7.2460648756908098E-003   7.2460648756908098E-003   7.1856926796270235E-003   7.1856926796270235E-003   5.4999366324740709E-003   4.5824143474607545E-003   2.5721841869220442E-003   2.5721841869220442E-003   2.5657295541606923E-003   2.5657295541606923E-003   4.4512595762549528E-004   9.4637625414136113E-004   9.6650729559282986E-004   9.6650729559282986E-004   3.8334990785839648E-004   3.8334990785839648E-004   3.7789986987525577E-004   3.7789986987525577E-004   3.7119050205017273E-004   3.7119050205017268E-004   1.3437052221600357E-004   1.3437052221600357E-004   1.2969602115825730E-004   1.2969602115825730E-004   1.0651562347320730E-004   1.0651562347320730E-004   7.7677606543838262E-005   7.7677606543838262E-005   7.6341912807341357E-005   7.6341912807341357E-005   3.3328215272929220E-005   3.3328215272929220E-005
   3.4360986784947145E-002   3.4585733435601555E-002   3.4360986784947152E-002   7.1050759481998960E-003   7.1050759481998960E-003   7.0458784326447111E-003   7.0458784326447111E-003   5.3929226627692410E-003   4.4932528928978525E-003   2.5221364029111653E-003   2.5221364029111653E-003   2.5158073599376475E-003   2.5158073599376475E-003   4.3646500406776644E-004   9.2796231838938056E-004   9.4770166393524403E-004   9.4770166393524414E-004   3.7589095002535735E-004   3.7589095002535735E-004   3.7054695511845484E-004   3.7054695511845484E-004   3.6396813354020157E-004   3.6396813354020157E-004   1.3175603336739068E-004   1.3175603336739068E-004   1.2717248552383736E-004   1.2717248552383736E-004   1.0444311601263437E-004   1.0444311601263437E-004   7.6166209306211105E-005   7.6166209306211105E-005   7.4856504576243407E-005   7.4856504576243407E-005   3.2679737870756374E-005   3.2679737870756374E-005
   3.3676916761584949E-002   3.3897189079876031E-002   3.3676916761584949E-002   6.9636257188586377E-003   6.9636257188586386E-003   6.9056067272507153E-003   6.9056067272507153E-003   5.2855585539213984E-003   4.4037997108588491E-003   2.4719248674923799E-003   2.4719248674923799E-003   2.4657218252240828E-003   2.4657218252240828E-003   4.2777571272512228E-004   9.0948813405769015E-004   9.2883450210761971E-004   9.2883450210761971E-004   3.6840758721873697E-004   3.6840758721873692E-004   3.6316998235054780E-004   3.6316998235054769E-004   3.5672213415355433E-004   3.5672213415355433E-004   1.2913299016940253E-004   1.2913299016940253E-004   1.2464069312997873E-004   1.2464069312997873E-004   1.0236382751227602E-004   1.0236382751227602E-004   7.4649866926047533E-005   7.4649866926047533E-005   7.3366236236072847E-005   7.3366236236072847E-005   3.2029138714549966E-005   3.2029138714549966E-005
   3.2990556368916596E-002   3.3206339374035457E-002   3.2990556368916596E-002   6.8217018929079215E-003   6.8217018929079207E-003   6.7648653711224107E-003   6.7648653711224107E-003   5.1778349739141378E-003   4.3140470261330876E-003   2.4215452163126828E-003   2.4215452163126828E-003   2.4154685966188906E-003   2.4154685966188906E-003   4.1905732833018115E-004   8.9095209538256901E-004   9.0990417018889239E-004   9.0990417018889239E-004   3.6089916898965482E-004   3.6089916898965482E-004   3.5576831037000423E-004   3.5576831037000423E-004   3.4945187407282131E-004   3.4945187407282131E-004   1.2650116462888222E-004   1.2650116462888222E-004   1.2210042391498351E-004   1.2210042391498351E-004   1.0027757724176959E-004   1.0027757724176959E-004   7.3128447603884508E-005   7.3128447603884508E-005   7.1870978253704132E-005   7.1870978253704132E-005   3.1376361254667455E-005   3.1376361254667455E-005
   3.2301843001280230E-002   3.2513121302922457E-002   3.2301843001280237E-002   6.6792915249148056E-003   6.6792915249148056E-003   6.6236415266846009E-003   6.6236415266846009E-003   5.0697420968541058E-003   4.2239866520235713E-003   2.3709928540450276E-003   2.3709928540450263E-003   2.3650430903265299E-003   2.3650430903265299E-003   4.1030905564465574E-004   8.7235251161868791E-004   8.9090894146869103E-004   8.9090894146869103E-004   3.5336501046561716E-004   3.5336501046561716E-004   3.4834126404108040E-004   3.4834126404108040E-004   3.4215669014885390E-004   3.4215669014885390E-004   1.2386031668662348E-004   1.2386031668662348E-004   1.1955144617085915E-004   1.1955144617085915E-004   9.8184174905984465E-005   9.8184174905984465E-005   7.1601812565054014E-005   7.1601812565054014E-005   7.0370594240748343E-005   7.0370594240748343E-005   3.0721345948697341E-005   3.0721345948697341E-005
   3.1610710659038706E-002   3.1817468435204763E-002   3.1610710659038706E-002   6.5363809676493448E-003   6.5363809676493448E-003   6.4819216604122890E-003   6.4819216604122890E-003   4.9612695641672007E-003   4.1336099580165861E-003   2.3202629362407880E-003   2.3202629362407880E-003   2.3144404740550080E-003   2.3144404740550080E-003   4.0153005631884817E-004   8.5368760036214162E-004   8.7184699562832925E-004   8.7184699562832925E-004   3.4580438964586544E-004   3.4580438964586544E-004   3.4088813162760922E-004   3.4088813162760922E-004   3.3483588328190288E-004   3.3483588328190288E-004   1.2121019326934477E-004   1.2121019326934477E-004   1.1699351562827465E-004   1.1699351562827465E-004   9.6083419893522399E-005   9.6083419893522399E-005   7.0069815511644701E-005   7.0069815511644701E-005   6.8864940414938613E-005   6.8864940414938613E-005   3.0064030026318700E-005   3.0064030026318700E-005
   3.0917089675465744E-002   3.1119310648474681E-002   3.0917089675465755E-002   6.3929558156108407E-003   6.3929558156108415E-003   6.3396914868273785E-003   6.3396914868273785E-003   4.8524064417336784E-003   4.0429078340676614E-003   2.2693503492828729E-003   2.2693503492828737E-003   2.2636556470193494E-003   2.2636556470193503E-003   3.9271944542246690E-004   8.3495548017464762E-004   8.5271641120811866E-004   8.5271641120811866E-004   3.3821654441365480E-004   3.3821654441365480E-004   3.3340816184776749E-004   3.3340816184776749E-004   3.2748871552866650E-004   3.2748871552866650E-004   1.1855052724244469E-004   1.1855052724244469E-004   1.1442637444574487E-004   1.1442637444574487E-004   9.3975100446565203E-005   9.3975100446565203E-005   6.8532302017104062E-005   6.8532302017104062E-005   6.7353865005141019E-005   6.7353865005141019E-005   2.9404347229550775E-005   2.9404347229550775E-005
   3.0220906414989750E-002   3.0418573825518828E-002   3.0220906414989750E-002   6.2490008426314613E-003   6.2490008426314613E-003   6.1969359066222432E-003   6.1969359066222432E-003   4.7431411725277943E-003   3.9518706511421347E-003   2.2182496882364954E-003   2.2182496882364954E-003   2.2126832178478899E-003   2.2126832178478899E-003   3.8387628761161682E-004   8.1615416243426312E-004   8.3351515728471775E-004   8.3351515728471775E-004   3.3060066923520405E-004   3.3060066923520405E-004   3.2590056061994663E-004   3.2590056061994663E-004   3.2011440690594251E-004   3.2011440690594251E-004   1.1588103625292732E-004   1.1588103625292732E-004   1.1184975009281061E-004   1.1184975009281061E-004   9.1858992743661067E-005   9.1858992743661067E-005   6.6989108857352133E-005   6.6989108857352133E-005   6.5837207593970727E-005   6.5837207593970727E-005   2.8742227525760663E-005   2.8742227525760663E-005
   2.9522082934945220E-002   2.9715179513858100E-002   2.9522082934945217E-002   6.1044999319344231E-003   6.1044999319344231E-003   6.0536389373005870E-003   6.0536389373005870E-003   4.6334615235302870E-003   3.8604882169838693E-003   2.1669552320214397E-003   2.1669552320214397E-003   2.1615174798168750E-003   2.1615174798168750E-003   3.7499959283227306E-004   7.9728154220055892E-004   8.1424108414202294E-004   8.1424108414202294E-004   3.2295591145945266E-004   3.2295591145945266E-004   3.1836448741512081E-004   3.1836448741512081E-004   3.1271213180775409E-004   3.1271213180775409E-004   1.1320142143240730E-004   1.1320142143240730E-004   1.0926335409816325E-004   1.0926335409816325E-004   8.9734859871594505E-005   8.9734859871594505E-005   6.5440063261005955E-005   6.5440063261005955E-005   6.4314798380910178E-005   6.4314798380910178E-005   2.8077596785967336E-005   2.8077596785967336E-005
   2.8820536615916135E-002   2.9009044553672547E-002   2.8820536615916135E-002   5.9594359996967931E-003   5.9594359996967931E-003   5.9097836373771303E-003   5.9097836373771303E-003   4.5233545277107677E-003   3.7687497277763445E-003   2.1154609162786385E-003   2.1154609162786385E-003   2.1101523837851262E-003   2.1101523837851262E-003   3.6608831162473956E-004   7.7833538823152994E-004   7.9489191307569170E-004   7.9489191307569170E-004   3.1528136727418626E-004   3.1528136727418626E-004   3.1079905127046021E-004   3.1079905127046021E-004   3.0528101508974095E-004   3.0528101508974095E-004   1.1051136597966182E-004   1.1051136597966182E-004   1.0666688068150636E-004   1.0666688068150636E-004   8.7602450701776185E-005   8.7602450701776185E-005   6.3884982089976752E-005   6.3884982089976752E-005   6.2786457376993408E-005   6.2786457376993408E-005   2.7410376433269003E-005   2.7410376433269003E-005
   2.8116179769625944E-002   2.8300080702681467E-002   2.8116179769625944E-002   5.8137909080584541E-003   5.8137909080584541E-003   5.7653520201104381E-003   5.7653520201104381E-003   4.4128064180193709E-003   3.6766437131499200E-003   2.0637603025041389E-003   2.0637603025041389E-003   2.0585815074054604E-003   2.0585815074054604E-003   3.5714132978194839E-004   7.5931333162659160E-004   7.7546522479459334E-004   7.7546522479459334E-004   3.0757607710559041E-004   3.0757607710559041E-004   3.0320330625429172E-004   3.0320330625429172E-004   2.9782012761463595E-004   2.9782012761463595E-004   1.0781053354809613E-004   1.0781053354809613E-004   1.0406000519711900E-004   1.0406000519711900E-004   8.5461498611985102E-005   8.5461498611985102E-005   6.2323670907285964E-005   6.2323670907285964E-005   6.1251993488654720E-005   6.1251993488654720E-005   2.6740483042882869E-005   2.6740483042882869E-005
   2.7408919067754729E-002   2.7588193985047704E-002   2.7408919067754729E-002   5.6675453698704480E-003   5.6675453698704480E-003   5.6203249590484703E-003   5.6203249590484703E-003   4.3018025550104208E-003   3.5841579758647572E-003   2.0118465441831498E-003   2.0118465441831489E-003   2.0067980213437143E-003   2.0067980213437143E-003   3.4815746248968222E-004   7.4021285336845291E-004   7.5595844669759725E-004   7.5595844669759725E-004   2.9983902057203175E-004   2.9983902057203175E-004   2.9557624649162407E-004   2.9557624649162407E-004   2.9032848136610509E-004   2.9032848136610509E-004   1.0509856647697587E-004   1.0509856647697587E-004   1.0144238242661951E-004   1.0144238242661943E-004   8.3311720084259950E-005   8.3311720084259950E-005   6.0755922954563894E-005   6.0755922954563894E-005   5.9711203512806899E-005   5.9711203512806899E-005   2.6067827903431144E-005   2.6067827903431144E-005
   2.6698655171497471E-002   2.6873284429919424E-002   2.6698655171497474E-002   5.5206788389005152E-003   5.5206788389005152E-003   5.4746820791436220E-003   5.4746820791436220E-003   4.1903273436202397E-003   3.4912795224940484E-003   1.9597123478946299E-003   1.9597123478946299E-003   1.9547946504809427E-003   1.9547946504809427E-003   3.3913544759434132E-004   7.2103127000942607E-004   7.3636883825550759E-004   7.3636883825550802E-004   2.9206911068567932E-004   2.9206911068567926E-004   2.8791680044819469E-004   2.8791680044819458E-004   2.8280502383428520E-004   2.8280502383428520E-004   1.0237508375897259E-004   1.0237508375897259E-004   9.8813644617217627E-005   9.8813644617217627E-005   8.1152813093779533E-005   8.1152813093779533E-005   5.9181517977124701E-005   5.9181517977124701E-005   5.8163870982120830E-005   5.8163870982120830E-005   2.5392316512831661E-005   2.5392316512831661E-005
   2.5985282043176725E-002   2.6155245306056795E-002   2.5985282043176725E-002   5.3731693889500498E-003   5.3731693889500498E-003   5.3284016368802672E-003   5.3284016368802672E-003   4.0783641413393709E-003   3.3979944869009801E-003   1.9073499303489804E-003   1.9073499303489804E-003   1.9025636310589030E-003   1.9025636310589030E-003   3.3007393816896359E-004   7.0176571786638149E-004   7.1669347486975898E-004   7.1669347486975898E-004   2.8426518745054122E-004   2.8426518745054122E-004   2.8022382461952963E-004   2.8022382461952963E-004   2.7524863181688540E-004   2.7524863181688540E-004   9.9639678796187078E-005   9.9639678796187078E-005   9.6173399315800060E-005   9.6173399315800060E-005   7.8984455330054925E-005   7.8984455330054925E-005   5.7600220926751134E-005   5.7600220926751134E-005   5.6609764890116319E-005   5.6609764890116319E-005   2.4713848021715762E-005   2.4713848021715762E-005
   2.5268686304326375E-002   2.5433962493416833E-002   2.5268686304326375E-002   5.2249935759110088E-003   5.2249935759110088E-003   5.1814603834801415E-003   5.1814603834801415E-003   3.9658951535288291E-003   3.3042880430221560E-003   1.8547509694341255E-003   1.8547509694341255E-003   1.8500966618490216E-003   1.8500966618490216E-003   3.2097149404136974E-004   6.8241313500880957E-004   6.9692922947733904E-004   6.9692922947733904E-004   2.7642601056628474E-004   2.7642601056628474E-004   2.7249609633849529E-004   2.7249609633849529E-004   2.6765810435443464E-004   2.6765810435443464E-004   9.6891916842712880E-005   9.6891916842712880E-005   9.3521226900463494E-005   9.3521226900463494E-005   7.6806302169648579E-005   7.6806302169648579E-005   5.6011780483281096E-005   5.6011780483281096E-005   5.5048638238169101E-005   5.5048638238169101E-005   2.4032314599102889E-005   2.4032314599102889E-005
   2.4548746480683940E-002   2.4709313723208046E-002   2.4548746480683940E-002   5.0761262816474105E-003   5.0761262816474105E-003   5.0338334100845945E-003   5.0338334100845945E-003   3.8529013149223288E-003   3.2101443061382678E-003   1.8019065487970842E-003   1.8019065487970842E-003   1.7973848488729862E-003   1.7973848488729862E-003   3.1182657220379804E-004   6.6297024086885863E-004   6.7707275172711342E-004   6.7707275172711342E-004   2.6855025116886229E-004   2.6855025116886229E-004   2.6473230563333580E-004   2.6473230563333580E-004   2.6003215473288042E-004   2.6003215473288042E-004   9.4131332109586709E-005   9.4131332109586709E-005   9.0856677786178147E-005   9.0856677786178147E-005   7.4617984381265771E-005   7.4617984381265771E-005   5.4415927381021240E-005   5.4415927381021240E-005   5.3480226390704323E-005   5.3480226390704323E-005   2.3347600714335160E-005   2.3347600714335160E-005
   2.3825332142958022E-002   2.3981167713037353E-002   2.3825332142958029E-002   4.9265405363253783E-003   4.9265405363253783E-003   4.8854939715648922E-003   4.8854939715648922E-003   3.7393621547706151E-003   3.1155462205154855E-003   1.7488070947752573E-003   1.7488070947752573E-003   1.7444186424923186E-003   1.7444186424923182E-003   3.0263751589863877E-004   6.4343351303666979E-004   6.5712044428153720E-004   6.5712044428153731E-004   2.6063648243095181E-004   2.6063648243095181E-004   2.5693104596175600E-004   2.5693104596175600E-004   2.5236940138217615E-004   2.5236940138217615E-004   9.1357424470087171E-005   9.1357424470087171E-005   8.8179269244703190E-005   8.8179269244703190E-005   7.2419105514043790E-005   7.2419105514043790E-005   5.2812372504129181E-005   5.2812372504129181E-005   5.1904245203328517E-005   5.1904245203328517E-005   2.2659582319885150E-005   2.2659582319885150E-005
   2.3098302925059717E-002   2.3249383178719683E-002   2.3098302925059717E-002   4.7762073154057260E-003   4.7762073154057252E-003   4.7364132852062294E-003   4.7364132852062320E-003   3.6252556427539061E-003   3.0204754310235414E-003   1.6954423043335505E-003   1.6954423043335496E-003   1.6911877655263403E-003   1.6911877655263403E-003   2.9340254214767740E-004   6.2379916074647567E-004   6.3706843573877402E-004   6.3706843573877402E-004   2.5268316882194158E-004   2.5268316882194158E-004   2.4909080362359409E-004   2.4909080362359409E-004   2.4466835747692661E-004   2.4466835747692661E-004   8.8569655695182244E-005   8.8569655695182244E-005   8.5488481770995282E-005   8.5488481770995282E-005   7.0209238913385635E-005   7.0209238913385635E-005   5.1200804710382257E-005   5.1200804710382257E-005   5.0320388884018364E-005   5.0320388884018364E-005   2.1968125917625790E-005   2.1968125917625790E-005
   2.2367507397531069E-002   2.2513807700338725E-002   2.2367507397531069E-002   4.6250953066943523E-003   4.6250953066943523E-003   4.5865602996989982E-003   4.5865602996989982E-003   3.5105580121675924E-003   2.9249121358182477E-003   1.6418010623726687E-003   1.6418010623726687E-003   1.6376811307679637E-003   1.6376811307679637E-003   2.8411972744199948E-004   6.0406309445209031E-004   6.1691254956099486E-004   6.1691254956099486E-004   2.4468865378383399E-004   2.4468865378383399E-004   2.4120994561192968E-004   2.4120994561192968E-004   2.3692741900319448E-004   2.3692741900319448E-004   8.5767445133725636E-005   8.5767445133725636E-005   8.2783754913683889E-005   8.2783754913683889E-005   6.7987924296650188E-005   6.7987924296650188E-005   4.9580888333962078E-005   4.9580888333962078E-005   4.8728327538847537E-005   4.8728327538847537E-005   2.1273087487380138E-005   2.1273087487380138E-005
   2.1632781768912913E-002   2.1774276415119479E-002   2.1632781768912916E-002   4.4731706418145931E-003   4.4731706418145931E-003   4.4359014288484228E-003   4.4359014288484228E-003   3.3952435561033526E-003   2.8288349165245456E-003   1.5878713464080754E-003   1.5878713464080754E-003   1.5838867459018371E-003   1.5838867459018371E-003   2.7478699124632521E-004   5.8422089075570638E-004   5.9664826825716060E-004   5.9664826825716060E-004   2.3665114552490351E-004   2.3665114552490351E-004   2.3328670560871813E-004   2.3328670560871813E-004   2.2914485100276901E-004   2.2914485100276901E-004   8.2950164732899370E-005   8.2950164732899370E-005   8.0064482468743137E-005   8.0064482468743137E-005   6.5754663805852619E-005   6.5754663805852619E-005   4.7952260306847479E-005   4.7952260306847479E-005   4.7127704342876373E-005   4.7127704342876373E-005   2.0574311251830499E-005   2.0574311251830499E-005
   2.0893948381469716E-002   2.1030610503314558E-002   2.0893948381469716E-002   4.3203965851571656E-003   4.3203965851571656E-003   4.2844002431160913E-003   4.2844002431160913E-003   3.2792843913546643E-003   2.7322205415283045E-003   1.5336401161544521E-003   1.5336401161544521E-003   1.5297916033659056E-003   1.5297916033659056E-003   2.6540207689120036E-004   5.6426775178304383E-004   5.7627069189399287E-004   5.7627069189399320E-004   2.2856870056373158E-004   2.2856870056373158E-004   2.2531916776277446E-004   2.2531916776277446E-004   2.2131877163916446E-004   2.2131877163916446E-004   8.0117133270124258E-005   8.0117133270124258E-005   7.7330006912062346E-005   7.7330006912062346E-005   6.3508917435293617E-005   6.3508917435293617E-005   4.6314526824365264E-005   4.6314526824365264E-005   4.5518132263041950E-005   4.5518132263041950E-005   1.9871628245846757E-005   1.9871628245846757E-005
   2.0150813940457382E-002   2.0282615394118807E-002   2.0150813940457386E-002   4.1667331718483400E-003   4.1667331718483400E-003   4.1320171106051526E-003   4.1320171106051526E-003   3.1626501836179029E-003   2.6350437370216018E-003   1.4790931850089590E-003   1.4790931850089590E-003   1.4753815521571603E-003   1.4753815521571603E-003   2.5596252933280799E-004   5.4419845789881259E-004   5.5577448980561619E-004   5.5577448980561619E-004   2.2043920457562942E-004   2.2043920457562942E-004   2.1730524780850177E-004   2.1730524780850177E-004   2.1344713365157103E-004   2.1344713365157103E-004   7.7267609639413174E-005   7.7267609639413174E-005   7.4579612919356347E-005   7.4579612919356347E-005   6.1250097709647161E-005   6.1250097709647161E-005   4.4667259464132706E-005   4.4667259464132706E-005   4.3899190243834887E-005   4.3899190243834887E-005   1.9164854651285450E-005   1.9164854651285450E-005
   1.9403167537091908E-002   1.9530078821602050E-002   1.9403167537091908E-002   4.0121367830029727E-003   4.0121367830029727E-003   3.9787087758496077E-003   3.9787087758496077E-003   3.0453078251312768E-003   2.5372769184151358E-003   1.4242150692914855E-003   1.4242150692914857E-003   1.4206411474501942E-003   1.4206411474501945E-003   2.4646566906299719E-004   5.2400731223705517E-004   5.3515384394402395E-004   5.3515384394402395E-004   2.1226034992335047E-004   2.1226034992335047E-004   2.0924267091604408E-004   2.0924267091604408E-004   2.0552770259826749E-004   2.0552770259826749E-004   7.4400784975504742E-005   7.4400784975504742E-005   7.1812519764284790E-005   7.1812519764284790E-005   5.8977563440756692E-005   5.8977563440756692E-005   4.3009990633136687E-005   4.3009990633136687E-005   4.2270418732668189E-005   4.2270418732668189E-005   1.8453789843522886E-005   1.8453789843522886E-005
   1.8650778124483954E-002   1.8772768216982816E-002   1.8650778124483954E-002   3.8565596469867488E-003   3.8565596469867488E-003   3.8244278652357065E-003   3.8244278652357065E-003   2.9272210560735601E-003   2.4388898749025893E-003   1.3689888111812019E-003   1.3689888111812019E-003   1.3655534739780934E-003   1.3655534739780934E-003   2.3690856146845227E-004   5.0368807555627442E-004   5.1440238234837232E-004   5.1440238234837232E-004   2.0402960926894063E-004   2.0402960926894063E-004   2.0112894567829795E-004   2.0112894567829795E-004   1.9755803130547142E-004   1.9755803130547142E-004   7.1515773404389287E-005   7.1515773404389287E-005   6.9027872390750610E-005   6.9027872390750610E-005   5.6690612395565357E-005   5.6690612395565357E-005   4.1342208220746517E-005   4.1342208220746517E-005   4.0631314424833349E-005   4.0631314424833349E-005   1.7738214097285475E-005   1.7738214097285475E-005
   1.7893391721863102E-002   1.8010427938265579E-002   1.7893391721863102E-002   3.6999492463132351E-003   3.6999492463132351E-003   3.6691222988380974E-003   3.6691222988380974E-003   2.8083500144158837E-003   2.3398493944043861E-003   1.3133957681941667E-003   1.3133957681941678E-003   1.3100999360383234E-003   1.3100999360383236E-003   2.2728798039858722E-004   4.8323388878152381E-004   4.9351310003945220E-004   4.9351310003945220E-004   1.9574420419764317E-004   1.9574420419764317E-004   1.9296133318088288E-004   1.9296133318088288E-004   1.8953542948645644E-004   1.8953542948645644E-004   6.8611601045457692E-005   6.8611601045457692E-005   6.6224730797643451E-005   6.6224730797643451E-005   5.4388472578113532E-005   5.4388472578113532E-005   3.9663349241022179E-005   3.9663349241022179E-005   3.8981324015131212E-005   3.8981324015131212E-005   1.7017885858830155E-005   1.7017885858830155E-005
   1.7130727975425846E-002   1.7242775797923403E-002   1.7130727975425846E-002   3.5422476101482038E-003   3.5422476101482038E-003   3.5127345888194025E-003   3.5127345888194025E-003   2.6886506989078495E-003   2.2401188161415972E-003   1.2574153620350313E-003   1.2574153620350313E-003   1.2542600069746558E-003   1.2542600069746558E-003   2.1760036470351698E-004   4.6263718060038774E-004   4.7247826465008757E-004   4.7247826465008757E-004   1.8740106778770805E-004   1.8740106778770805E-004   1.8473681010409490E-004   1.8473681010409490E-004   1.8145692749860464E-004   1.8145692749860464E-004   6.5687192891598415E-005   6.5687192891598415E-005   6.3402057375353628E-005   6.3402057375353628E-005   5.2070291829379788E-005   5.2070291829379788E-005   3.7972792248291921E-005   3.7972792248291921E-005   3.7319836743867146E-005   3.7319836743867146E-005   1.6292538491786029E-005   1.6292538491786029E-005
   1.6362476039285062E-002   1.6469498916904014E-002   1.6362476039285062E-002   3.3833904625828939E-003   3.3833904625828939E-003   3.3552009947998575E-003   3.3552009947998575E-003   2.5680743225966712E-003   2.1396574920036142E-003   1.2010247762539094E-003   1.2010247762539094E-003   1.1980109275927511E-003   1.1980109275927511E-003   2.0784176591246060E-004   4.4188955622275367E-004   4.5128930281862506E-004   4.5128930281862506E-004   1.7899679955016474E-004   1.7899679955016474E-004   1.7645202430329192E-004   1.7645202430329192E-004   1.7331923271243459E-004   1.7331923271243459E-004   6.2741357014837982E-005   6.2741357014837982E-005   6.0558701660869610E-005   6.0558701660869610E-005   4.9735125307078960E-005   4.9735125307078960E-005   3.6269848206667475E-005   3.6269848206667475E-005   3.5646175423366694E-005   3.5646175423366694E-005   1.5561876359643947E-005   1.5561876359643947E-005
   1.5588289575427128E-002   1.5690248691885018E-002   1.5588289575427128E-002   3.2233061887380365E-003   3.2233061887380365E-003   3.1964504985754348E-003   3.1964504985754348E-003   2.4465665280752856E-003   2.0384201327119326E-003   1.1441985892373901E-003   1.1441985892373901E-003   1.1413273400721336E-003   1.1413273400721336E-003   1.9800778472148350E-004   4.2098166234826625E-004   4.2993666228401150E-004   4.2993666228401150E-004   1.7052761073099918E-004   1.7052761073099918E-004   1.6810324088870510E-004   1.6810324088870510E-004   1.6511867654872989E-004   1.6511867654872989E-004   5.9772765393844207E-005   5.9772765393844207E-005   5.7693381832256437E-005   5.7693381832256437E-005   4.7381920287609267E-005   4.7381920287609267E-005   3.4553749406707411E-005   3.4553749406707411E-005   3.3959585545222076E-005   3.3959585545222076E-005   1.4825570070360886E-005   1.4825570070360886E-005
   1.4807780627276576E-002   1.4904634628765954E-002   1.4807780627276576E-002   3.0619145679553570E-003   3.0619145679553570E-003   3.0364035478640575E-003   3.0364035478640575E-003   2.3240664259444677E-003   1.9363560066899242E-003   1.0869083245210462E-003   1.0869083245210462E-003   1.0841808394071440E-003   1.0841808394071440E-003   1.8809349317341849E-004   3.9990302171411039E-004   4.0840964291413197E-004   4.0840964291413197E-004   1.6198925729120846E-004   1.6198925729120846E-004   1.5968627615830627E-004   1.5968627615830627E-004   1.5685114958438682E-004   1.5685114958438682E-004   5.6779930422319396E-005   5.6779930422319396E-005   5.4804662034278004E-005   5.4804662034278004E-005   4.5009497544234263E-005   4.5009497544234263E-005   3.2823635885268310E-005   3.2823635885268310E-005   3.2259221933658351E-005   3.2259221933658351E-005   1.4083250649684732E-005   1.4083250649684732E-005
   1.4020512035173590E-002   1.4112216708537902E-002   1.4020512035173590E-002   2.8991252054893727E-003   2.8991252054893727E-003   2.8749705010641044E-003   2.8749705010641044E-003   2.2005054044293365E-003   1.8334079482641083E-003   1.0291218940765494E-003   1.0291218940765494E-003   1.0265394180910782E-003   1.0265394180910782E-003   1.7809333831665048E-004   3.7864182826525649E-004   3.8669618751897931E-004   3.8669618751897931E-004   1.5337695693613246E-004   1.5337695693613246E-004   1.5119641580672326E-004   1.5119641580672326E-004   1.4851202121347732E-004   1.4851202121347732E-004   5.3761175826400459E-005   5.3761175826400459E-005   5.1890924307528045E-005   5.1890924307528045E-005   4.2616528293284932E-005   4.2616528293284932E-005   3.1078538613284557E-005   3.1078538613284557E-005   3.0544132222405047E-005   3.0544132222405047E-005   1.3334502327733601E-005   1.3334502327733601E-005
   1.3225987938242046E-002   1.3312495827026634E-002   1.3225987938242046E-002   2.7348355685082085E-003   2.7348355685082077E-003   2.7120496796187196E-003   2.7120496796187187E-003   2.0758056386569563E-003   1.7295111156302727E-003   9.7080290113773810E-004   9.7080290113773788E-004   9.6836677069172844E-004   9.6836677069172844E-004   1.6800102155659376E-004   3.5718469064528822E-004   3.6478261988508041E-004   3.6478261988508041E-004   1.4468528521093384E-004   1.4468528521093384E-004   1.4262831249792001E-004   1.4262831249792001E-004   1.4009603903845724E-004   1.4009603903845724E-004   5.0714600244396216E-005   5.0714600244396216E-005   4.8950333435158767E-005   4.8950333435158767E-005   4.0201505323784366E-005   4.0201505323784366E-005   2.9317358441754160E-005   2.9317358441754160E-005   2.8813236162713636E-005   2.8813236162713636E-005   1.2578853505597885E-005   1.2578853505597885E-005
   1.2423641725598450E-002   1.2504901667293433E-002   1.2423641725598450E-002   2.5689284946755070E-003   2.5689284946755070E-003   2.5475248973555330E-003   2.5475248973555330E-003   1.9498781996104507E-003   1.6245914152796634E-003   9.1190975580524968E-004   9.1190975580524968E-004   9.0962141167532729E-004   9.0962141167532729E-004   1.5780934560781384E-004   3.3551630680337470E-004   3.4265331246081395E-004   3.4265331246081395E-004   1.3590804369320911E-004   1.3590804369320911E-004   1.3397585593169316E-004   1.3397585593169316E-004   1.3159720124355384E-004   1.3159720124355384E-004   4.7638031026103196E-005   4.7638031026103196E-005   4.5980792349435003E-005   4.5980792349435003E-005   3.7762706374129553E-005   3.7762706374129553E-005   2.7538839393809396E-005   2.7538839393809396E-005   2.7065299374679885E-005   2.7065299374679885E-005   1.1815765296083356E-005   1.1815765296083356E-005
   1.1612820530393456E-002   1.1688777092256348E-002   1.1612820530393456E-002   2.4012689858682922E-003   2.4012689858682922E-003   2.3812622809183579E-003   2.3812622809183579E-003   1.8226206204840780E-003   1.5185634743448686E-003   8.5239453689105074E-004   8.5239453689105074E-004   8.5025554010715384E-004   8.5025554010715384E-004   1.4751001753202924E-004   3.1361904523604365E-004   3.2029025869047490E-004   3.2029025869047490E-004   1.2703809036602618E-004   1.2703809036602618E-004   1.2523200562827730E-004   1.2523200562827730E-004   1.2300859234816596E-004   1.2300859234816596E-004   4.4528964775732982E-005   4.4528964775732982E-005   4.2979884743061077E-005   4.2979884743061077E-005   3.5298147000420022E-005   3.5298147000420022E-005   2.5741534293463327E-005   2.5741534293463327E-005   2.5298899567016144E-005   2.5298899567016144E-005   1.1044616776443246E-005   1.1044616776443246E-005
   1.0792764949655224E-002   1.0863357738615296E-002   1.0792764949655224E-002   2.2317000121534905E-003   2.2317000121534905E-003   2.2131061087036002E-003   2.2131061087036002E-003   1.6939137118036299E-003   1.4113279870351589E-003   7.9220150242963856E-004   7.9220150242963856E-004   7.9021355390045676E-004   7.9021355390045676E-004   1.3709339097650326E-004   2.9147239696372310E-004   2.9767251333346603E-004   2.9767251333346603E-004   1.1806711762931847E-004   1.1806711762931847E-004   1.1638857209572358E-004   1.1638857209572358E-004   1.1432216825947978E-004   1.1432216825947978E-004   4.1384489541210109E-005   4.1384489541210109E-005   3.9944799965369326E-005   3.9944799965369326E-005   3.2805518895850775E-005   3.2805518895850775E-005   2.3923759784397609E-005   2.3923759784397609E-005   2.3512382329307697E-005   2.3512382329307697E-005   1.0264685688819044E-005   1.0264685688819044E-005
   9.9625819199132010E-003   1.0027744688487742E-002   9.9625819199132010E-003   2.0600369131338610E-003   2.0600369131338610E-003   2.0428732588535187E-003   2.0428732588535187E-003   1.5636173119036665E-003   1.3027681740366509E-003   7.3126510227959521E-004   7.3126510227959521E-004   7.2943006740518472E-004   7.2943006740518472E-004   1.2654812224771551E-004   2.6905224431367220E-004   2.7477544569281582E-004   2.7477544569281582E-004   1.0898535610481184E-004   1.0898535610481184E-004   1.0743592484579374E-004   1.0743592484579374E-004   1.0552846947234731E-004   1.0552846947234731E-004   3.8201180992874810E-005   3.8201180992874810E-005   3.6872232812772650E-005   3.6872232812772650E-005   3.0282107591484085E-005   3.0282107591484085E-005   2.2083536312409222E-005   2.2083536312409222E-005   2.1703802146481456E-005   2.1703802146481456E-005   9.4751226892161541E-006   9.4751226892161541E-006
   9.1212079145068497E-003   9.1808674653029373E-003   9.1212079145068497E-003   1.8860597731228167E-003   1.8860597731228167E-003   1.8703456479575904E-003   1.8703456479575904E-003   1.4315644995182284E-003   1.1927449605825327E-003   6.6950727149808081E-004   6.6950727149808081E-004   6.6782721157447481E-004   6.6782721157447481E-004   1.1586070191939936E-004   2.4632986507813954E-004   2.5156972259033142E-004   2.5156972259033142E-004   9.9781171249002553E-005   9.9781171249002553E-005   9.8362594741843831E-005   9.8362594741843831E-005   9.6616230477229422E-005   9.6616230477229422E-005   3.4974961029612099E-005   3.4974961029612099E-005   3.3758247053724345E-005   3.3758247053724345E-005   2.7724680373212099E-005   2.7724680373212099E-005   2.0218506387710869E-005   2.0218506387710869E-005   1.9870842066615273E-005   1.9870842066615273E-005   8.6749162772725975E-006   8.6749162772725975E-006
   8.2673572334031140E-003   8.3214319595814636E-003   8.2673572334031123E-003   1.7095027383937033E-003   1.7095027383937033E-003   1.6952596373084319E-003   1.6952596373084319E-003   1.2975534853071308E-003   1.0810902206688704E-003   6.0683363820686364E-004   6.0683363820686364E-004   6.0531085134666164E-004   6.0531085134666164E-004   1.0501479859006237E-004   2.2327053728617754E-004   2.2801988345936053E-004   2.2801988345936053E-004   9.0440498186209118E-005   9.0440498186209118E-005   8.9154716866780517E-005   8.9154716866780517E-005   8.7571832519670652E-005   8.7571832519670652E-005   3.1700899678434960E-005   3.1700899678434960E-005   3.0598084219847067E-005   3.0598084219847067E-005   2.5129329247393248E-005   2.5129329247393248E-005   1.8325820066016777E-005   1.8325820066016777E-005   1.8010701151216872E-005   1.8010701151216872E-005   7.8628436609781535E-006   7.8628436609781535E-006
   7.3994474659084299E-003   7.4478454104731258E-003   7.3994474659084299E-003   1.5300386021552949E-003   1.5300386021552949E-003   1.5172907463107434E-003   1.5172907463107434E-003   1.1613359114859955E-003   9.6759702858888554E-004   5.4312805161936528E-004   5.4312805161936528E-004   5.4176512740366676E-004   5.4176512740366676E-004   9.3990311937820761E-005   1.9983152591637076E-004   2.0408228423149271E-004   2.0408228423149271E-004   8.0946026183569765E-005   8.0946026183569765E-005   7.9795226592278473E-005   7.9795226592278473E-005   7.8378513942787431E-005   7.8378513942787431E-005   2.8372929239399039E-005   2.8372929239399039E-005   2.7385887695214969E-005   2.7385887695214969E-005   2.2491244343291567E-005   2.2491244343291567E-005   1.6401969699956581E-005   1.6401969699956581E-005   1.6119932068144626E-005   1.6119932068144626E-005   7.0373998554101644E-006   7.0373998554101644E-006
   6.5154876291702675E-003   6.5581038126002623E-003   6.5154876291702675E-003   1.3472556741175948E-003   1.3472556741175948E-003   1.3360307147634333E-003   1.3360307147634333E-003   1.0225992952731910E-003   8.5200503123696416E-004   4.7824437127540892E-004   4.7824437127540892E-004   4.7704426600982754E-004   4.7704426600982754E-004   8.2761951817200011E-005   1.7595906193383989E-004   1.7970201211251646E-004   1.7970201211251646E-004   7.1275974945479815E-005   7.1275974945479815E-005   7.0262653270489921E-005   7.0262653270489921E-005   6.9015185296199285E-005   6.9015185296199285E-005   2.4983415356438942E-005   2.4983415356438942E-005   2.4114288708839540E-005   2.4114288708839540E-005   1.9804373900574810E-005   1.9804373900574810E-005   1.4442541981485634E-005   1.4442541981485634E-005   1.4194197397736388E-005   1.4194197397736388E-005   6.1966912944932310E-006   6.1966912944932310E-006
   5.6129020957212524E-003   5.6496146919574530E-003   5.6129020957212524E-003   1.1606213726767769E-003   1.1606213726767769E-003   1.1509513983843807E-003   1.1509513983843807E-003   8.8093939448687618E-004   7.3397742379148327E-004   4.1199354311506565E-004   4.1199354311506565E-004   4.1095968751702104E-004   4.1095968751702104E-004   7.1297001726063145E-005   1.5158358722764794E-004   1.5480802937151012E-004   1.5480802937151012E-004   6.1402168473965592E-005   6.1402168473965592E-005   6.0529221478099894E-005   6.0529221478099894E-005   5.9454564291273007E-005   5.9454564291273007E-005   2.1522481873374080E-005   2.1522481873374080E-005   2.0773754677682562E-005   2.0773754677682562E-005   1.7060889082116379E-005   1.7060889082116379E-005   1.2441827651152499E-005   1.2441827651152499E-005   1.2227886053263126E-005   1.2227886053263126E-005   5.3382683735533951E-006   5.3382683735533951E-006
   4.6882357221178887E-003   4.7189003058747490E-003   4.6882357221178887E-003   9.6942125215002735E-004   9.6942125215002735E-004   9.6134430405330883E-004   9.6134430405330883E-004   7.3581392775681428E-004   6.1306239051267075E-004   3.4412195556718188E-004   3.4412195556718188E-004   3.4325841676634863E-004   3.4325841676634863E-004   5.9551573246936003E-005   1.2661179122935861E-004   1.2930504056464504E-004   1.2930504056464504E-004   5.1286809330999730E-005   5.1286809330999730E-005   5.0557671138559377E-005   5.0557671138559377E-005   4.9660052380024230E-005   4.9660052380024230E-005   1.7976880159170900E-005   1.7976880159170900E-005   1.7351497865992567E-005   1.7351497865992567E-005   1.4250287687199556E-005   1.4250287687199556E-005   1.0392167871798017E-005   1.0392167871798017E-005   1.0213470893961094E-005   1.0213470893961094E-005   4.4588450055838921E-006   4.4588450055838921E-006
   3.7366169060728052E-003   3.7610571864490658E-003   3.7366169060728052E-003   7.7264797612906398E-004   7.7264797612906398E-004   7.6621048820905925E-004   7.6621048820905925E-004   5.8645830265174859E-004   4.8862289146571990E-004   2.7427202768985030E-004   2.7427202768985030E-004   2.7358377012864937E-004   2.7358377012864937E-004   4.7463785679200643E-005   1.0091211022169910E-004   1.0305868338949215E-004   1.0305868338949215E-004   4.0876604823910918E-005   4.0876604823910918E-005   4.0295467214783090E-005   4.0295467214783090E-005   3.9580047250979710E-005   3.9580047250979710E-005   1.4327930238176386E-005   1.4327930238176386E-005   1.3829488139797115E-005   1.3829488139797115E-005   1.1357762083760489E-005   1.1357762083760489E-005   8.2827640264696962E-006   8.2827640264696962E-006   8.1403389888908451E-006   8.1403389888908451E-006   3.5537879552617952E-006   3.5537879552617952E-006
   2.7506556959439005E-003   2.7686470499273118E-003   2.7506556959439005E-003   5.6877346794959960E-004   5.6877346794959960E-004   5.6403460569629427E-004   5.6403460569629427E-004   4.3171267240987420E-004   3.5969257033477246E-004   2.0190132786188181E-004   2.0190132786188181E-004   2.0139467715933851E-004   2.0139467715933851E-004   3.4939769230938921E-005   7.4284968914694620E-005   7.5865137248221773E-005   7.5865137248221773E-005   3.0090712720318596E-005   3.0090712720318596E-005   2.9662916798358925E-005   2.9662916798358925E-005   2.9136270891784038E-005   2.9136270891784038E-005   1.0547295562608495E-005   1.0547295562608495E-005   1.0180374727214869E-005   1.0180374727214869E-005   8.3608498670675655E-006   8.3608498670675655E-006   6.0972351770493099E-006   6.0972351770493099E-006   5.9923910759204219E-006   5.9923910759204219E-006   2.6160688465046056E-006   2.6160688465046056E-006
   1.7177143583586461E-003   1.7289495002324165E-003   1.7177143583586461E-003   3.5518453071330130E-004   3.5518453071330130E-004   3.5222523204624513E-004   3.5222523204624513E-004   2.6959355805682026E-004   2.2461884035466419E-004   1.2608223207999491E-004   1.2608223207999491E-004   1.2576584163255115E-004   1.2576584163255115E-004   2.1818995148018522E-005   4.6389069304018117E-005   4.7375844144296001E-005   4.7375844144296001E-005   1.8790882976515713E-005   1.8790882976515713E-005   1.8523735329263437E-005   1.8523735329263437E-005   1.8194858386650309E-005   1.8194858386650309E-005   6.5865171914612337E-006   6.5865171914612337E-006   6.3573844838510674E-006   6.3573844838510674E-006   5.2211375947303081E-006   5.2211375947303081E-006   3.8075679282552914E-006   3.8075679282552914E-006   3.7420954599424845E-006   3.7420954599424845E-006   1.6336683019137258E-006   1.6336683019137258E-006
   6.1014919385097156E-004   6.1414002778794577E-004   6.1014919385097156E-004   1.2616507164970014E-004   1.2616507164970014E-004   1.2511389938268805E-004   1.2511389938268805E-004   9.5762308398660459E-005   7.9786842153426976E-005   4.4785660603739082E-005   4.4785660603739082E-005   4.4673275575621768E-005   4.4673275575621768E-005   7.7503236997994532E-006   1.6477857976481502E-005   1.6828370196644283E-005   1.6828370196644283E-005   6.6747081927968504E-006   6.6747081927968504E-006   6.5798146961990756E-006   6.5798146961990756E-006   6.4629943410286427E-006   6.4629943410286427E-006   2.3395962986298481E-006   2.3395962986298481E-006   2.2582060860126556E-006   2.2582060860126556E-006   1.8545999101169842E-006   1.8545999101169842E-006   1.3524859303906937E-006   1.3524859303906937E-006   1.3292294596225912E-006   1.3292294596225912E-006   5.8029520021616475E-007   5.8029520021616475E-007


==> anc/s88h_18/README <==
These files contain the Equation of State s88h_18 by Auvinen, Eskola,
Huovinen, Niemi, Paatelainen and Petreczky. Below 155 MeV temperature,
the EoS is based on hadron resonance gas with all the other strange
and non-strange resonances except f_0(500) listed in the summary
tables of the 2018 edition of the Partice Data Book (see the resonance
list in the pdg18i.dat file). The summary tables contain 3 and 4 star
baryonic resonances, and all the mesons not marked "omitted from the
summary tables" in the individual listings. Above 155 MeV the EoS is
based on lattice results by Bazavov et al. [HotQCD Collaboration],
Phys. Rev. D90, 094503 (2014), and Bazavov, Petreczky and Weber,
Phys. Rev. D97, 014501 (2018). In particular this lattice data was
obtained on lattices with N_tau = 12, 10, and 8, augmented with the
N_tau = 6 and 4 results at temperatures above T = 800 MeV.

The file

    s88h_18.dat

contains the EoS tabulated as function of temperature, i.e. on a
equidistant temperature grid with 1 MeV spacing. The first column is
temperature (in MeV), the second energy density (GeV/fm^3), third
pressure (GeV/fm^3), and the fourth entropy density (fm^-3). Chemical
potentials and baryon density are zero everywhere.

The EoS is tabulated twice as function of energy density, i.e. on
equidistant energy density grid(s). First in the files

	s88h_18-par1.dat, s88h_18-dens1.dat
	s88h_18-par2.dat, s88h_18-dens2.dat
	s88h_18-par3.dat, s88h_18-dens3.dat
	s88h_18-par4.dat, s88h_18-dens4.dat
	s88h_18-par5.dat, s88h_18-dens5.dat
	s88h_18-par6.dat, s88h_18-dens6.dat
	s88h_18-par7.dat, s88h_18-dens7.dat

which are in the same format than the old s95p EoS was tabluated to
provide backward compatibility to the users of s95p, whereas the
chemical potentials (which are zero anyway) and plasma fraction have
been omitted from the

     	s88h_18-eos1.dat
     	s88h_18-eos2.dat
     	s88h_18-eos3.dat
     	s88h_18-eos4.dat
     	s88h_18-eos5.dat
     	s88h_18-eos6.dat
     	s88h_18-eos7.dat

files.

All the files begin by two lines with

    e0
    de	ne

where e0 is the lowest energy density of the grid, de grid spacing and
ne the number of grid points, i.e. lines.

In the s88h_18-par*.dat files the thermodynamical parameters,
temperature (in GeV, first row) and chemical potentials are tabulated
from the third line on. The s88h_18-dens*.dat files contain the
densities from the third line on. First line is energy density (in
GeV/fm^3), second pressure (in GeV/fm^3), third entropy density (in
fm^-3), fourth net baryon density (in fm^-3) and the fifth net
strangeness density (in fm^-3). The lines on par* and dens* files
correspond to each other, i.e. the nth line in s88h_18-par*.dat gives
a temperature and the nth line in s88h_18-dens*.dat gives the
corresponding densities and pressure. Note that the densities and
temperature in the files run from the highest value _down_.

The s88h_18-eos*.dat files contain the same information in more
condensed form. From the third line on, the first line is energy
density (in GeV/fm^3), second pressure (in GeV/fm^3), third entropy
density (in fm^-3), fourth net baryon density (in fm^-3) and the fifth
temperature in GeV. Chemical potentials are zero everywhere.

The file

        pdg18i.dat

contains the hadrons and resonances included in the hadron resonance
gas. The format is explained at the end of the file.

     	 	   	 - PH, Belgrade, Jun 1, in the year of corona -


==> anc/s88h_18/pdg18i.dat <==
      22  Gamma                   0.00000   0.00000  2  0  0  0 -1  1  0  1
      22  1  1.000            22       0       0       0       0      
     211  Pion (+)                0.13957   0.00000  1  0  0  0 -1  3  1  1
     211  1  1.000           211       0       0       0       0
     111  Pion (0)                0.13498   0.00000  1  0  0  0 -1  3  0  1
     111  1  1.000           111       0       0       0       0
    -211  Pion (-)                0.13957   0.00000  1  0  0  0 -1  3 -1  1
    -211  1  1.000          -211       0       0       0       0
     321  Kaon (+)                0.49368   0.00000  1  0  1  0 -1  2  1  1
     321  1  1.000           321       0       0       0       0
    -321  Kaon (-)                0.49368   0.00000  1  0 -1  0 -1  2 -1  1
    -321  1  1.000          -321       0       0       0       0
     311  Kaon (0)                0.49761   0.00000  1  0  1  0 -1  2  0  1
     311  1  1.000           311       0       0       0       0
    -311  Anti Kaon (0)           0.49761   0.00000  1  0 -1  0 -1  2  0  1
    -311  1  1.000          -311       0       0       0       0
     221  eta                     0.54786   0.00000  1  0  0  0 -1  1  0  4
     221  2  0.394            22      22       0       0       0
     221  3  0.327           111     111     111       0       0
     221  3  0.233           211     111    -211       0       0
     221  3  0.046           211    -211      22       0       0
     213  rho (+)                 0.77526   0.14910  3  0  0  0 -1  3  1  1
     213  2  1.000           211     111       0       0       0
     113  rho (0)                 0.77526   0.14910  3  0  0  0 -1  3  0  1
     113  2  1.000           211    -211       0       0       0
    -213  rho (-)                 0.77526   0.14910  3  0  0  0 -1  3 -1  1
    -213  2  1.000          -211     111       0       0       0
     223  omega                   0.78265   0.00849  3  0  0  0 -1  1  0  3
     223  3  0.892           211     111    -211       0       0
     223  2  0.092           111      22       0       0       0
     223  2  0.016           211    -211       0       0       0
     323  K* 892 (+)              0.89176   0.05030  3  0  1  0 -1  2  1  2
     323  2  0.667           311     211       0       0       0
     323  2  0.333           321     111       0       0       0
    -323  K* 892 (-)              0.89176   0.05030  3  0 -1  0 -1  2 -1  2
    -323  2  0.667          -311    -211       0       0       0
    -323  2  0.333          -321     111       0       0       0
     313  K* 892 (0)              0.89555   0.04730  3  0  1  0 -1  2  0  2
     313  2  0.667           321    -211       0       0       0
     313  2  0.333           311     111       0       0       0
    -313  Anti K* 892 (0)         0.89555   0.04730  3  0 -1  0 -1  2  0  2
    -313  2  0.667          -321     211       0       0       0
    -313  2  0.333          -311     111       0       0       0
    2212  p                       0.93827   0.00000  2  1  0  0  1  2  1  1
    2212  1  1.000          2212       0       0       0       0
    2112  n                       0.93957   0.00000  2  1  0  0  1  2  0  1
    2112  1  1.000          2112       0       0       0       0
     331  eta prime 958           0.95778   0.00020  1  0  0  0 -1  1  0  7
     331  3  0.426           211    -211     221       0       0
     331  2  0.289           113      22       0       0       0
     331  3  0.228           111     111     221       0       0
     331  2  0.027           223      22       0       0       0
     331  2  0.023            22      22       0       0       0
     331  3  0.003           111     111     111       0       0
     331  3  0.004           211     111    -211       0       0
 9000211  a0 980 (+)              0.98000   0.07500  1  0  0  0  1  3  1  2
 9000211  2  0.844           221     211       0       0       0
 9000211 -2  0.156           321    -311       0       0       0
 9000111  a0 980 (0)              0.98000   0.07500  1  0  0  0  1  3  0  3
 9000111  2  0.844           221     111       0       0       0
 9000111 -2  0.078           311    -311       0       0       0
 9000111 -2  0.078           321    -321       0       0       0
-9000211  a0 980 (-)              0.98000   0.07500  1  0  0  0  1  3 -1  2
-9000211  2  0.844           221    -211       0       0       0
-9000211 -2  0.156          -321     311       0       0       0
 9010221  f0 980                  0.99000   0.06000  1  0  0  0  1  1  0  4
 9010221  2  0.520           211    -211       0       0       0
 9010221  2  0.260           111     111       0       0       0
 9010221  2  0.110           321    -321       0       0       0
 9010221 -2  0.110           311    -311       0       0       0
     333  phi 1020                1.01946   0.00425  3  0  0  0 -1  1  0  7
     333  2  0.492           321    -321       0       0       0
     333  2  0.341           311    -311       0       0       0
     333  2  0.051           213    -211       0       0       0
     333  2  0.051           113     111       0       0       0
     333  2  0.051          -213     211       0       0       0
     333  2  0.013           221      22       0       0       0
     333  2  0.001           111      22       0       0       0
    3122  Lambda                  1.11568   0.00000  2  1 -1  0  1  1  0  1
    3122  1  1.000          3122       0       0       0       0
   10223  h1(1170)                1.17000   0.36000  3  0  0  0  1  1  0  3
   10223  2  0.333           213    -211       0       0       0
   10223  2  0.334           113     111       0       0       0
   10223  2  0.333          -213     211       0       0       0
    3222  Sigma (+)               1.18937   0.00000  2  1 -1  0  1  3  1  1
    3222  1  1.000          3222       0       0       0       0
    3212  Sigma (0)               1.19264   0.00000  2  1 -1  0  1  3  0  1
    3212  2  1.000          3122      22       0       0       0
    3112  Sigma (-)               1.19745   0.00000  2  1 -1  0  1  3 -1  1
    3112  1  1.000          3112       0       0       0       0
   10113  b1 1235                 1.22950   0.14200  9  0  0  0  1  3  0  3
   10113  2  0.333           223     211       0       0       0
   10113  2  0.334           223     111       0       0       0
   10113  2  0.333           223    -211       0       0       0
   20113  a1 1260                 1.23000   0.42000  9  0  0  0  1  3  0 12
   20113  2  0.137           213     111       0       0       0
   20113  2  0.136           113     211       0       0       0
   20113  2  0.137           213    -211       0       0       0
   20113  2  0.137          -213     211       0       0       0
   20113  2  0.136           113    -211       0       0       0
   20113  2  0.137          -213     111       0       0       0
   20113  3  0.040           211     211    -211       0       0
   20113  3  0.020           211     111     111       0       0
   20113  3  0.040           111     211    -211       0       0
   20113  3  0.020           111     111     111       0       0
   20113  3  0.040          -211     211    -211       0       0
   20113  3  0.020          -211     111     111       0       0
    2224  Delta 1232 (++)         1.23200   0.11700  4  1  0  0  1  4  2  1
    2224  2  1.000          2212     211       0       0       0
    2214  Delta 1232 (+)          1.23200   0.11700  4  1  0  0  1  4  1  3
    2214  2  0.663          2212     111       0       0       0
    2214  2  0.331          2112     211       0       0       0
    2214  2  0.006          2212      22       0       0       0
    2114  Delta 1232 (0)          1.23200   0.11700  4  1  0  0  1  4  0  3
    2114  2  0.663          2112     111       0       0       0
    2114  2  0.331          2212    -211       0       0       0
    2114  2  0.006          2112      22       0       0       0
    1114  Delta 1232 (-)          1.23200   0.11700  4  1  0  0  1  4 -1  1
    1114  2  1.000          2112    -211       0       0       0
   10323  K1 1270                 1.27200   0.09000  6  0  1  0  1  2  0 20
   10323 -2  0.140           311     213       0       0       0
   10323  2  0.070           321     113       0       0       0
   10323 -2  0.070           311     113       0       0       0
   10323  2  0.140           321    -213       0       0       0
   10323 -2  0.056           321     223       0       0       0
   10323 -2  0.056           311     223       0       0       0
   10323  2  0.054           313     211       0       0       0
   10323  2  0.027           323     111       0       0       0
   10323  2  0.027           313     111       0       0       0
   10323  2  0.054           323    -211       0       0       0
   10323  3  0.004           321     221     111       0       0
   10323  3  0.008           321     221    -211       0       0
   10323  3  0.008           311     221     211       0       0
   10323  3  0.004           311     221     111       0       0
   10323  3  0.019           321     111     111       0       0
   10323  3  0.019           311     111     111       0       0   
   10323  3  0.066           321     211    -211       0       0
   10323  3  0.056           311     211     111       0       0
   10323  3  0.056           321    -211     111       0       0
   10323  3  0.066           311     211    -211       0       0
  -10323  Anti K1 1270            1.27200   0.09000  6  0 -1  0  1  2  0 20
  -10323 -2  0.140          -311    -213       0       0       0
  -10323  2  0.070          -321     113       0       0       0
  -10323 -2  0.070          -311     113       0       0       0
  -10323  2  0.140          -321     213       0       0       0
  -10323 -2  0.056          -321     223       0       0       0
  -10323 -2  0.056          -311     223       0       0       0
  -10323  2  0.054          -313    -211       0       0       0
  -10323  2  0.027          -323     111       0       0       0
  -10323  2  0.027          -313     111       0       0       0
  -10323  2  0.054          -323     211       0       0       0
  -10323  3  0.004          -311     221     111       0       0
  -10323  3  0.008          -311     221    -211       0       0
  -10323  3  0.008          -321     221     211       0       0
  -10323  3  0.004          -321     221     111       0       0
  -10323  3  0.019          -311     111     111       0       0
  -10323  3  0.019          -321     111     111       0       0
  -10323  3  0.066          -311     211    -211       0       0
  -10323  3  0.056          -321     211     111       0       0
  -10323  3  0.056          -311    -211     111       0       0
  -10323  3  0.066          -321     211    -211       0       0
     225  f2 1270                 1.27550   0.18670  5  0  0  0  1  1  0  8
     225  2  0.562           211    -211       0       0       0
     225  2  0.280           111     111       0       0       0
     225  4  0.077           211    -211     111     111       0
     225  2  0.023           321    -321       0       0       0
     225  2  0.023           311    -311       0       0       0
     225  4  0.028           211     211    -211    -211       0
     225  2  0.004           221     221       0       0       0
     225  4  0.003           111     111     111     111       0
   20223  f1 1285                 1.28190   0.02270  3  0  0  0  1  1  0 13
   20223  4  0.223           211    -211     111     111       0
   20223  3  0.112           113     211    -211       0       0
   20223  2  0.127       9000211    -211       0       0       0
   20223  2  0.127       9000111     111       0       0       0
   20223  2  0.127      -9000211     211       0       0       0
   20223  3  0.092           221     211    -211       0       0
   20223  3  0.046           221     111     111       0       0
   20223  3  0.015           321    -321     111       0       0
   20223  3  0.015           311    -311     111       0       0
   20223  3  0.030           321    -311    -211       0       0
   20223  3  0.030          -321     311     211       0       0
   20223  2  0.053           113      22       0       0       0
   20223  3  0.003           211    -211     111       0       0
  200221  eta 1295                1.29400   0.05500  1  0  0  0 -1  1  0  5
  200221  2  0.060       9000211    -211       0       0       0
  200221  2  0.060       9000111     111       0       0       0
  200221  2  0.060      -9000211     211       0       0       0
  200221  3  0.550           221     211    -211       0       0
  200221  3  0.270           221     111     111       0       0
  200111  Pion 1300               1.30000   0.40000  3  0  0  0 -1  3  0 12
  200111  2  0.054           213     111       0       0       0
  200111  2  0.054           213    -211       0       0       0
  200111  2  0.054           113     211       0       0       0
  200111  2  0.054           113    -211       0       0       0
  200111  2  0.054          -213     211       0       0       0
  200111  2  0.054          -213     111       0       0       0
  200111  3  0.150           211     211    -211       0       0
  200111  3  0.075           211     111     111       0       0
  200111  3  0.150           111     211    -211       0       0
  200111  3  0.076           111     111     111       0       0
  200111  3  0.150          -211     211    -211       0       0
  200111  3  0.075          -211     111     111       0       0
    3322  Xsi (0)                 1.31486   0.00000  2  1 -2  0  1  2  0  1
    3322  1  1.000          3322       0       0       0       0
    3312  Xsi (-)                 1.32171   0.00000  2  1 -2  0  1  2 -1  1
    3312  1  1.000          3312       0       0       0       0
     115  a2 1320                 1.31830   0.10700 15  0  0  0  1  3  0 15
     115  3  0.117           211     211    -211       0       0
     115  3  0.117           211     111     111       0       0
     115  3  0.234           211     111    -211       0       0
     115  3  0.117           211    -211    -211       0       0
     115  3  0.117          -211     111     111       0       0
     115  2  0.048	     221     211       0       0       0
     115  2  0.049           221     111       0       0       0
     115  2  0.048           221    -211       0       0       0
     115  3  0.035           223     211     111       0       0
     115  3  0.035           223     211    -211       0       0
     115  3  0.035           223    -211     111       0       0
     115  2  0.016           321    -311       0       0       0
     115  2  0.008           321    -321       0       0       0
     115  2  0.008           311    -311       0       0       0
     115  2  0.016           311    -321       0       0       0
   10221  f0 1370                 1.35000   0.35000  1  0  0  0  1  1  0  7
   10221  2  0.140           211    -211       0       0       0
   10221  2  0.070           111     111       0       0       0
   10221  4  0.036           111     111     111     111       0
   10221  4  0.223           211     211    -211    -211       0
   10221  4  0.271           211    -211     111     111       0
   10221  2  0.130           321    -321       0       0       0
   10221  2  0.130           311    -311       0       0       0
 9000113  Pion1 1400              1.35400   0.33000  9  0  0  0 -1  3  0  3
 9000113  2  0.333	     221     211       0       0       0
 9000113  2  0.334	     221     111       0       0       0
 9000113  2  0.333	     221    -211       0       0       0
    3224  Sigma 1385 (+)          1.38280   0.03600  4  1 -1  0  1  3  1  4
    3224  2  0.875          3122     211       0       0       0
    3224  2  0.059          3222     111       0       0       0
    3224  2  0.059          3212     211       0       0       0
    3224  2  0.007          3222      22       0       0       0
    3214  Sigma 1385 (0)          1.38370   0.03600  4  1 -1  0  1  3  0  4
    3214  2  0.871          3122     111       0       0       0
    3214  2  0.058          3222    -211       0       0       0
    3214  2  0.058          3112     211       0       0       0
    3214  2  0.013          3122      22       0       0       0
    3114  Sigma 1385 (-)          1.38720   0.03940  4  1 -1  0  1  3 -1  3
    3114  2  0.880          3122    -211       0       0       0
    3114  2  0.060          3212    -211       0       0       0
    3114  2  0.060          3112     111       0       0       0
   20323  K1 1400                 1.40300   0.17400  6  0  1  0  1  2  0 12
   20323  2  0.314           313     211       0       0       0
   20323  2  0.157           323     111       0       0       0
   20323  2  0.157           313     111       0       0       0
   20323  2  0.314           323    -211       0       0       0
   20323  2  0.010           311     213       0       0       0
   20323  2  0.005           321     113       0       0       0
   20323  2  0.005           311     113       0       0       0
   20323  2  0.010           321    -213       0       0       0
   20323 -2  0.010           321   10221       0       0       0
   20323 -2  0.010           311   10221       0       0       0   
   20323  2  0.004           321     223       0       0       0
   20323  2  0.004           311     223       0       0       0
  -20323  Anti K1 1400            1.40300   0.17400  6  0 -1  0  1  2  0 12
  -20323  2  0.314          -313    -211       0       0       0
  -20323  2  0.157          -323     111       0       0       0
  -20323  2  0.157          -313     111       0       0       0
  -20323  2  0.314          -323     211       0       0       0
  -20323  2  0.010          -321     213       0       0       0
  -20323  2  0.005          -311     113       0       0       0
  -20323  2  0.005          -321     113       0       0       0
  -20323  2  0.010          -311    -213       0       0       0
  -20323 -2  0.010          -321   10221       0       0       0
  -20323 -2  0.010          -311   10221       0       0       0
  -20323  2  0.004          -321     223       0       0       0
  -20323  2  0.004          -311     223       0       0       0
  102132  Lambda 1405             1.40510   0.05050  2  1 -1  0 -1  1  0  3
  102132  2  0.333          3222    -211       0       0       0
  102132  2  0.334          3212     111       0       0       0
  102132  2  0.333          3112     211       0       0       0
 9020221  eta 1405                1.40880   0.05100  1  0  0  0 -1  1  0 12
 9020221  3  0.140	     321    -311    -211       0       0
 9020221  3  0.070	     321    -321     111       0       0
 9020221  3  0.070	     311    -311     111       0       0
 9020221  3  0.140	     311    -321     211       0       0
 9020221  2  0.026	 9000211    -211       0       0       0
 9020221  2  0.026	 9000111     111       0       0       0
 9020221  2  0.026	-9000211     211       0       0       0
 9020221  3  0.216	     221     211    -211       0       0
 9020221  3  0.108	     221     111     111       0       0
 9020221 -2  0.127	 9010221     221       0       0       0
 9020221 -2  0.034	     213    -213       0       0       0
 9020221 -2  0.017	     113     113       0       0       0
  100323  K* 1410                 1.42100   0.23600  6  0  1  0 -1  2  0  8
  100323  2  0.311           313     211       0       0       0
  100323  2  0.156           323     111       0       0       0
  100323  2  0.311           323    -211       0       0       0
  100323  2  0.156           313     111       0       0       0
  100323  2  0.022           311     211       0       0       0
  100323  2  0.011           321     111       0       0       0
  100323  2  0.022           321    -211       0       0       0
  100323  2  0.011           311     111       0       0       0
 -100323  Anti K* 1410            1.42100   0.23600  6  0 -1  0 -1  2  0  8
 -100323  2  0.311          -313    -211       0       0       0
 -100323  2  0.156          -323     111       0       0       0
 -100323  2  0.311          -323     211       0       0       0
 -100323  2  0.156          -313     111       0       0       0
 -100323  2  0.022          -311    -211       0       0       0
 -100323  2  0.011          -321     111       0       0       0
 -100323  2  0.022          -321     211       0       0       0
 -100323  2  0.011          -311     111       0       0       0
  200223  omega 1420              1.42500   0.21500  3  0  0  0 -1  1  0  8
  200223  2  0.160	     213    -211       0       0       0
  200223  2  0.160	     113     111       0       0       0
  200223  2  0.160	    -213     211       0       0       0
  200223  2  0.120	   10113    -211       0       0       0
  200223  2  0.120	   10113     111       0       0       0
  200223  2  0.120	   10113     211       0       0       0
  200223  3  0.106	     223     211    -211       0       0
  200223  3  0.054	     223     111     111       0       0
   10321  K0* 1430                1.42500   0.27000  2  0  1  0  1  2  0  6
   10321  2  0.306           311     211       0       0       0
   10321  2  0.153           321     111       0       0       0
   10321  2  0.153           311     111       0       0       0
   10321  2  0.306           321    -211       0       0       0
   10321  2  0.041           321     221       0       0       0
   10321  2  0.041           311     221       0       0       0
  -10321  Anti K0* 1430           1.42500   0.27000  2  0 -1  0  1  2  0  6
  -10323  2  0.306          -321     211       0       0       0
  -10323  2  0.153          -311     111       0       0       0
  -10323  2  0.153          -321     111       0       0       0
  -10323  2  0.306          -311    -211       0       0       0
  -10321  2  0.041          -321     221       0       0       0
  -10321  2  0.041          -311     221       0       0       0
     325  K2* 1430 (+)            1.42560   0.09850  5  0  1  0  1  2  1 11
     325  2  0.332           311     211       0       0       0
     325  2  0.166           321     111       0       0       0
     325  2  0.164	     313     211       0       0       0
     325  2  0.082	     323     111       0       0       0
     325  3  0.090	     313     211     111       0       0
     325  3  0.045	     323     211    -211       0       0
     325  2  0.058	     311     213       0       0       0
     325  2  0.029	     321     113       0       0       0
     325  2  0.030	     321     223       0       0       0
     325  2  0.002	     321      22       0       0       0
     325  2  0.002	     321     221       0       0       0
    -325  K2* 1430 (-)            1.42560   0.09850  5  0 -1  0  1  2 -1 11
    -325  2  0.332          -311    -211       0       0       0
    -325  2  0.166          -321     111       0       0       0
    -325  2  0.164	    -313    -211       0       0       0
    -325  2  0.082	    -323     111       0       0       0    
    -325  3  0.090	    -313    -211     111       0       0
    -325  3  0.045	    -323     211    -211       0       0
    -325  2  0.058	    -311    -213       0       0       0
    -325  2  0.029	    -321     113       0       0       0
    -325  2  0.030	    -321     223       0       0       0
    -325  2  0.002	    -321      22       0       0       0
    -325  2  0.002	    -321     221       0       0       0
     315  K2* 1430 (0)            1.43240   0.10900  5  0  1  0  1  2  0 11
     315  2  0.332           321    -211       0       0       0
     315  2  0.166           311     111       0       0       0     
     315  2  0.164	     323    -211       0       0       0
     315  2  0.082	     313     111       0       0       0     
     315  3  0.090	     323    -211     111       0       0
     315  3  0.045	     313     211    -211       0       0     
     315  2  0.058	     321    -213       0       0       0
     315  2  0.029	     311     113       0       0       0
     315  2  0.030	     311     223       0       0       0
     315  2  0.002	     311      22       0       0       0
     315  2  0.002	     311     221       0       0       0
    -315  Anti K2* 1430 (0)       1.43240   0.10900  5  0 -1  0  1  2  0 11
    -315  2  0.332          -321     211       0       0       0
    -315  2  0.166          -311     111       0       0       0    
    -315  2  0.164	    -323     211       0       0       0
    -315  2  0.082	    -313     111       0       0       0    
    -315  3  0.090	    -323     211     111       0       0
    -315  3  0.045	    -313     211    -211       0       0    
    -315  2  0.058	    -321     213       0       0       0
    -315  2  0.029	    -311     113       0       0       0
    -315  2  0.030	    -311     223       0       0       0
    -315  2  0.002	    -311      22       0       0       0
    -315  2  0.002	    -311     221       0       0       0
   20333  f1 1420                 1.42640   0.05490  3  0  0  0  1  1  0  9
   20333  3  0.184           321    -311    -211       0       0
   20333  3  0.092           321    -321     111       0       0
   20333  3  0.092           311    -311     111       0       0
   20333  3  0.184           311    -321     211       0       0
   20333  2  0.111           321    -323       0       0       0
   20333  2  0.111           311    -313       0       0       0
   20333  2  0.111          -311     313       0       0       0
   20333  2  0.111          -321     323       0       0       0
   20333  2  0.004           333      22       0       0       0
  202112  N 1440                  1.44000   0.35000  4  1  0  0  1  2  0 14
  202112  2  0.220          2212    -211       0       0       0
  202112  2  0.110          2212     111       0       0       0
  202112  2  0.110          2112     111       0       0       0
  202112  2  0.220          2112     211       0       0       0
  202112  2  0.042          2224    -211       0       0       0
  202112  2  0.028          2214     111       0       0       0
  202112  2  0.014          2114     211       0       0       0
  202112  2  0.014          2214    -211       0       0       0
  202112  2  0.028          2114     111       0       0       0
  202112  2  0.042          1114     211       0       0       0
  202112  3  0.057          2212     211    -211       0       0
  202112  3  0.029          2212     111     111       0       0
  202112  3  0.057          2112     211    -211       0       0
  202112  3  0.029          2112     111     111       0       0
  200113  rho 1450                1.46500   0.40000  9  0  0  0 -1  3  0 13
  200113  2  0.070           211     111       0       0       0
  200113  2  0.070           211    -211       0       0       0
  200113  2  0.070           111    -211       0       0       0
  200113  4  0.189           211     211     111    -211       0
  200113  4  0.189           211     111     111    -211       0
  200113  4  0.189           211     111    -211    -211       0
  200113  2  0.054           221     213       0       0       0
  200113  2  0.055           221     113       0       0       0
  200113  2  0.054           221    -213       0       0       0
  200113  2  0.020           321    -311       0       0       0
  200113  2  0.010           321    -321       0       0       0
  200113  2  0.010           311    -311       0       0       0
  200113  2  0.020           311    -321       0       0       0
   10111  a0 1450                 1.47400   0.26500  3  0  0  0  1  3  0 13
   10111  2  0.031           211     221       0       0       0
   10111  2  0.031	     111     221       0       0       0
   10111  2  0.031	    -211     221       0       0       0
   10111  2  0.011	     211     331       0       0       0
   10111  2  0.011	     111     331       0       0       0
   10111  2  0.011	    -211     331       0       0       0
   10111  2  0.028	     321    -311       0       0       0
   10111  2  0.014	     321    -321       0       0       0
   10111  2  0.014	     311    -311       0       0       0
   10111  2  0.028	     311    -321       0       0       0
   10111  3  0.263	     223     211     111       0       0
   10111  3  0.264	     223     211    -211       0       0
   10111  3  0.263	     223     111    -211       0       0
  200331  eta 1475                1.47600   0.08500  1  0  0  0 -1  1  0 12
  200331  3  0.162           321    -311    -211       0       0
  200331  3  0.081           321    -321     111       0       0
  200331  3  0.081           311    -311     111       0       0
  200331  3  0.162           311    -321     211       0       0
  200331  2  0.003           321    -323       0       0       0
  200331  2  0.003           311    -313       0       0       0
  200331  2  0.003          -311     313       0       0       0
  200331  2  0.003          -321     323       0       0       0
  200331  2  0.012       9000211    -211       0       0       0
  200331  2  0.012       9000111     111       0       0       0
  200331  2  0.012      -9000211     211       0       0       0
  200331  2  0.466            22      22       0       0       0
   10331  f0 1500                 1.50400   0.10900  1  0  0  0  1  1  0  9
   10331  2  0.116           111     111       0       0       0
   10331  2  0.233           211    -211       0       0       0
   10331  4  0.209           211     211    -211    -211       0
   10331  4  0.242           211    -211     111     111       0
   10331  4  0.044           111     111     111     111       0
   10331  2  0.051           221     221       0       0       0
   10331 -2  0.019           331     221       0       0       0
   10331  2  0.043           321    -321       0       0       0
   10331  2  0.043           311    -311       0       0       0
  101124  N 1520                  1.51500   0.11000  8  1  0  0 -1  2  0 14
  101124  2  0.215          2212    -211       0       0       0
  101124  2  0.108          2212     111       0       0       0
  101124  2  0.108          2112     111       0       0       0
  101124  2  0.215          2112     211       0       0       0
  101124  2  0.084          2224    -211       0       0       0
  101124  2  0.056          2214     111       0       0       0
  101124  2  0.028          2114     211       0       0       0
  101124  2  0.028          2214    -211       0       0       0
  101124  2  0.056          2114     111       0       0       0
  101124  2  0.084          1114     211       0       0       0
  101124  3  0.006          2212     211    -211       0       0
  101124  3  0.003          2212     111     111       0       0
  101124  3  0.006          2112     211    -211       0       0
  101124  3  0.003          2112     111     111       0       0
  102134  Lambda 1520             1.51950   0.01560  4  1 -1  0 -1  1  0 11
  102134  2  0.225          2212    -321       0       0       0
  102134  2  0.225	    2112    -311       0       0       0
  102134  2  0.141	    3222    -211       0       0       0
  102134  2  0.141	    3212     111       0       0       0
  102134  2  0.141	    3112     211       0       0       0
  102134  3  0.070	    3122     211    -211       0       0
  102134  3  0.035	    3122     111     111       0       0
  102134 -2  0.004	    3224    -211       0       0       0
  102134  2  0.004	    3214     111       0       0       0
  102134 -2  0.004	    3114     211       0       0       0
  102134  2  0.010	    3122      22       0       0       0
     335  f2 prime 1525           1.52500   0.07300  5  0  0  0  1  1  0  5
     335  2  0.444           321    -321       0       0       0
     335  2  0.444           311    -311       0       0       0
     335  2  0.103           221     221       0       0       0
     335  2  0.006           211    -211       0       0       0
     335  2  0.003           111     111       0       0       0
  101122  N 1535                  1.53000   0.15000  4  1  0  0 -1  2  0 19
  101122  2  0.130          2212    -211       0       0       0
  101122  2  0.065          2212     111       0       0       0
  101122  2  0.065          2112     111       0       0       0
  101122  2  0.130          2112     211       0       0       0
  101122  2  0.210          2212     221       0       0       0
  101122  2  0.210          2112     221       0       0       0
  101122  2  0.010          2224    -211       0       0       0
  101122  2  0.007          2214     111       0       0       0
  101122  2  0.003          2114     211       0       0       0
  101122  2  0.003          2214    -211       0       0       0
  101122  2  0.007          2114     111       0       0       0
  101122  2  0.010          1114     211       0       0       0
  101122  3  0.020          2212     211    -211       0       0
  101122  3  0.010          2212     111     111       0       0
  101122  3  0.010          2112     211    -211       0       0
  101122  3  0.020          2112     111     111       0       0
  101122 -2  0.030        202112     211       0       0       0
  101122 -2  0.030        202112     111       0       0       0
  101122 -2  0.030        202112    -211       0       0       0
    3324  Xsi 1530 (0)            1.53180   0.00910  4  1 -2  0  1  2  0  3
    3324  2  0.660	    3312     211       0       0       0
    3324  2  0.330	    3322     111       0       0       0
    3324  2  0.010	    3322      22       0       0       0
    3314  Xsi 1530 (-)            1.53500   0.00990  4  1 -2  0  1  2 -1  3
    3314  2  0.330	    3312     111       0       0       0
    3314  2  0.660	    3322    -211       0       0       0
    3314  2  0.010	    3312      22       0       0       0
  202114  Delta 1600              1.57000   0.25000 16  1  0  0  1  4  0 19
  202114  2  0.032          2212     211       0       0       0
  202114  2  0.022          2212     111       0       0       0
  202114  2  0.011          2212    -211       0       0       0
  202114  2  0.011          2112     211       0       0       0
  202114  2  0.022          2112     111       0       0       0
  202114  2  0.032          2112    -211       0       0       0
  202114  2  0.108          2224     111       0       0       0
  202114  2  0.072          2214     211       0       0       0
  202114  2  0.072          2224    -211       0       0       0
  202114  2  0.012          2214     111       0       0       0
  202114  2  0.096          2114     211       0       0       0
  202114  2  0.096          2214    -211       0       0       0
  202114  2  0.012          2114     111       0       0       0
  202114  2  0.072          1114     211       0       0       0
  202114  2  0.072          2114    -211       0       0       0
  202114  2  0.108          1114     111       0       0       0
  202114 -2  0.050        202112     211       0       0       0
  202114 -2  0.050        202112     111       0       0       0
  202114 -2  0.050        202112    -211       0       0       0
  203122  Lambda 1600             1.60000   0.15000  2  1 -1  0  1  1  0  5
  203122  2  0.200          2212    -321       0       0       0
  203122  2  0.200	    2112    -311       0       0       0
  203122  2  0.200	    3222    -211       0       0       0
  203122  2  0.200	    3212     111       0       0       0
  203122  2  0.200	    3112     211       0       0       0
  102112  Delta 1620              1.61000   0.13000  8  1  0  0 -1  4  0 19
  102112  2  0.070          2212     211       0       0       0
  102112  2  0.047          2212     111       0       0       0
  102112  2  0.023          2212    -211       0       0       0
  102112  2  0.023          2112     211       0       0       0
  102112  2  0.047          2112     111       0       0       0
  102112  2  0.070          2112    -211       0       0       0
  102112  2  0.099          2224     111       0       0       0
  102112  2  0.066          2214     211       0       0       0
  102112  2  0.066          2224    -211       0       0       0
  102112  2  0.011          2214     111       0       0       0
  102112  2  0.088          2114     211       0       0       0
  102112  2  0.088          2214    -211       0       0       0
  102112  2  0.011          2114     111       0       0       0
  102112  2  0.066          1114     211       0       0       0
  102112  2  0.066          2114    -211       0       0       0
  102112  2  0.099          1114     111       0       0       0
  102112  2  0.020        202112     211       0       0       0
  102112  2  0.020        202112     111       0       0       0
  102112  2  0.020        202112    -211       0       0       0
   10225  eta2 1645               1.61700   0.18100  5  0  0  0 -1  1  0 10
   10225  2  0.290           115    -211       0       0       0
   10225  2  0.290           115     111       0       0       0
   10225  2  0.290           115     211       0       0       0
   10225  3  0.020           321    -311    -211       0       0
   10225  3  0.010           321    -321     111       0       0
   10225  3  0.010           311    -311     111       0       0
   10225  3  0.020           311    -321     211       0       0
   10225  2  0.023       9000211    -211       0       0       0
   10225  2  0.024       9000111     111       0       0       0
   10225  2  0.023      -9000211     211       0       0       0
  122112  N 1650                  1.65000   0.12500  4  1  0  0 -1  2  0 21
  122112  2  0.180          2212    -211       0       0       0
  122112  2  0.090          2212     111       0       0       0
  122112  2  0.090          2112     111       0       0       0
  122112  2  0.180          2112     211       0       0       0
  122112  2  0.103          2212     221       0       0       0
  122112  2  0.103          2112     221       0       0       0
  122112  2  0.040          3122     321       0       0       0
  122112  2  0.040          3122     311       0       0       0
  122112  2  0.018          2224    -211       0       0       0
  122112  2  0.012          2214     111       0       0       0
  122112  2  0.006          2114     211       0       0       0
  122112  2  0.006          2214    -211       0       0       0
  122112  2  0.012          2114     111       0       0       0
  122112  2  0.018          1114     211       0       0       0
  122112  3  0.012          2212     211    -211       0       0
  122112  3  0.006          2212     111     111       0       0
  122112  3  0.006          2112     211    -211       0       0
  122112  3  0.012          2112     111     111       0       0
  122112  2  0.022        202112     211       0       0       0
  122112  2  0.022        202112     111       0       0       0
  122112  2  0.022        202112    -211       0       0       0
  203212  Sigma 1660              1.66000   0.10000  6  1 -1  0  1  3  0 13
  203212  2  0.070          2212    -311       0       0       0
  203212  2  0.035          2212    -321       0       0       0
  203212  2  0.035          2112    -311       0       0       0
  203212  2  0.070          2112    -321       0       0       0
  203212  2  0.031          3122     211       0       0       0
  203212  2  0.032          3122     111       0       0       0
  203212  2  0.031          3122    -211       0       0       0
  203212  2  0.116          3222     111       0       0       0
  203212  2  0.116          3222    -211       0       0       0
  203212  2  0.116          3212     211       0       0       0
  203212  2  0.116          3212    -211       0       0       0
  203212  2  0.116          3112     211       0       0       0
  203212  2  0.116          3112     111       0       0       0
 9010113  Pion1 1600              1.66200   0.24100  9  0  0  0 -1  3  0  6
 9010113  3  0.222           211     211    -211       0       0
 9010113  3  0.111           211     111     111       0       0
 9010113  3  0.222           211     111    -211       0       0
 9010113  3  0.112           111     111     111       0       0
 9010113  3  0.222           211    -211    -211       0       0
 9010113  3  0.111          -211     111     111       0       0
     227  omega3 1670             1.66700   0.16800  7  0  0  0 -1  1  0  5
     227  2  0.195           213    -211       0       0       0
     227  2  0.195           113     111       0       0       0
     227  2  0.195          -213     211       0       0       0
     227  3  0.277           223     211    -211       0       0
     227  3  0.138           223     111     111       0       0
   30223  omega 1650              1.67000   0.31500  3  0  0  0 -1  1  0  6
   30223  2  0.173           213    -211       0       0       0
   30223  2  0.173           113     111       0       0       0
   30223  2  0.173          -213     211       0       0       0
   30223  3  0.166           223     211    -211       0       0
   30223  3  0.083           223     111     111       0       0
   30223  2  0.232           223     221       0       0       0
  103122  Lambda 1670             1.67000   0.03500  2  1 -1  0 -1  1  0  8
  103122  2  0.150	    2212    -321       0       0       0
  103122  2  0.150	    2112    -311       0       0       0
  103122  2  0.150	    3222    -211       0       0       0
  103122  2  0.150	    3212     111       0       0       0
  103122  2  0.150	    3112     211       0       0       0
  103122  2  0.200	    3122     221       0       0       0
  103122 -2  0.025	    2212    -323       0       0       0
  103122 -2  0.025	    2112    -313       0       0       0
  103214  Sigma 1670              1.67000   0.06000 12  1 -1  0 -1  3  0 19
  103214  2  0.042          2212    -311       0       0       0
  103214  2  0.021          2212    -321       0       0       0
  103214  2  0.021          2112    -311       0       0       0
  103214  2  0.042          2112    -321       0       0       0
  103214  2  0.049          3122     211       0       0       0
  103214  2  0.050          3122     111       0       0       0
  103214  2  0.049          3122    -211       0       0       0
  103214  2  0.100          3222     111       0       0       0
  103214  2  0.100          3222    -211       0       0       0
  103214  2  0.100          3212     211       0       0       0
  103214  2  0.100          3212    -211       0       0       0
  103214  2  0.100          3112     211       0       0       0
  103214  2  0.100          3112     111       0       0       0
  103214  2  0.021          3224     111       0       0       0
  103214  2  0.021          3224    -211       0       0       0
  103214  2  0.021          3214     211       0       0       0
  103214  2  0.021          3214    -211       0       0       0
  103214  2  0.021          3114     211       0       0       0
  103214  2  0.021          3114     111       0       0       0
   10115  Pion2 1670              1.67220   0.26000 15  0  0  0 -1  3  0 26
   10115  2  0.182	     225     211       0       0       0
   10115  2  0.182	     225     111       0       0       0
   10115  2  0.182	     225    -211       0       0       0
   10115  2  0.050	     213     111       0       0       0
   10115  2  0.050	     113     211       0       0       0
   10115  2  0.050	     213    -211       0       0       0
   10115  2  0.050	    -213     211       0       0       0
   10115  2  0.050	     113    -211       0       0       0
   10115  2  0.050	    -213     111       0       0       0
   10115  3  0.020	     211     211    -211       0       0
   10115  3  0.010	     211     111     111       0       0
   10115  3  0.020	     211     111    -211       0       0
   10115  3  0.010	     111     111     111       0       0
   10115  3  0.020	     211    -211    -211       0       0
   10115  3  0.010	     111     111    -211       0       0
   10115  2  0.006	     321    -313       0       0       0
   10115  2  0.003	     321    -323       0       0       0
   10115  2  0.003	     311    -313       0       0       0
   10115  2  0.006	     311    -323       0       0       0
   10115  2  0.006	    -321     313       0       0       0
   10115  2  0.003	    -321     323       0       0       0
   10115  2  0.003	    -311     313       0       0       0
   10115  2  0.006	    -311     323       0       0       0
   10115  2  0.009	     223     213       0       0       0
   10115  2  0.010	     223     113       0       0       0
   10115  2  0.009	     223    -213       0       0       0
    3334  Omega                   1.67245   0.00000  4  1 -3  0  1  1 -1  1
    3334  1  1.000          3334       0       0       0       0
  102116  N 1675                  1.67500   0.14500 12  1  0  0 -1  2  0 16
  102116  2  0.160          2212    -211       0       0       0
  102116  2  0.080          2212     111       0       0       0
  102116  2  0.080          2112     111       0       0       0
  102116  2  0.160          2112     211       0       0       0
  102116  2  0.005          2212     221       0       0       0
  102116  2  0.005          2112     221       0       0       0
  102116  2  0.105          2224    -211       0       0       0
  102116  2  0.070          2214     111       0       0       0
  102116  2  0.035          2114     211       0       0       0
  102116  2  0.035          2214    -211       0       0       0
  102116  2  0.070          2114     111       0       0       0
  102116  2  0.105          1114     211       0       0       0
  102116  3  0.030          2212     211    -211       0       0
  102116  3  0.015          2212     111     111       0       0
  102116  3  0.015          2112     211    -211       0       0
  102116  3  0.030          2112     111     111       0       0
  200333  phi 1680                1.68000   0.15000  3  0  0  0 -1  1  0  4
  200333  2  0.250           323    -321       0       0       0
  200333  2  0.250           313    -311       0       0       0
  200333  2  0.250          -323     321       0       0       0
  200333  2  0.250          -313     311       0       0       0
  201126  N 1680                  1.68500   0.12000 12  1  0  0  1  2  0 16
  201126  2  0.224          2212    -211       0       0       0
  201126  2  0.112          2212     111       0       0       0
  201126  2  0.112          2112     111       0       0       0
  201126  2  0.224          2112     211       0       0       0
  201126  2  0.002          2212     221       0       0       0
  201126  2  0.002          2112     221       0       0       0
  201126  2  0.045          2224    -211       0       0       0
  201126  2  0.030          2214     111       0       0       0
  201126  2  0.015          2114     211       0       0       0
  201126  2  0.015          2214    -211       0       0       0
  201126  2  0.030          2114     111       0       0       0
  201126  2  0.045          1114     211       0       0       0
  201126  3  0.048          2212     211    -211       0       0
  201126  3  0.024          2212     111     111       0       0
  201126  3  0.048          2112     211    -211       0       0
  201126  3  0.024          2112     111     111       0       0
     117  rho3 1690               1.68880   0.16100 21  0  0  0 -1  3  0 19
     117  4  0.189           211     211     111    -211       0
     117  4  0.190           211     111     111    -211       0
     117  4  0.189           211     111    -211    -211       0
     117  2  0.045           223     211       0       0       0
     117  2  0.045           223     111       0       0       0
     117  2  0.045           223    -211       0       0       0
     117  2  0.079           211     111       0       0       0
     117  2  0.079           211    -211       0       0       0
     117  2  0.079           111    -211       0       0       0
     117  3  0.007           321    -321     211       0       0
     117  3  0.007           311    -311     211       0       0
     117  3  0.007           321    -321     111       0       0
     117  3  0.007           311    -311     111       0       0
     117  3  0.007           321    -321    -211       0       0
     117  3  0.007           311    -311    -211       0       0
     117  2  0.006           321    -311       0       0       0
     117  2  0.003           321    -321       0       0       0
     117  2  0.003           311    -311       0       0       0
     117  2  0.006           311    -321       0       0       0
  103124  Lambda 1690             1.69000   0.06000  4  1 -1  0 -1  1  0 10
  103124  2  0.125	    2212    -321       0       0       0
  103124  2  0.125	    2112    -311       0       0       0
  103124  2  0.100	    3222    -211       0       0       0
  103124  2  0.100	    3212     111       0       0       0
  103124  2  0.100	    3112     211       0       0       0
  103124  3  0.160	    3122     211    -211       0       0
  103124  3  0.080	    3122     111     111       0       0
  103124  3  0.070	    3222     111    -211       0       0
  103124  3  0.070	    3212     211    -211       0       0
  103124  3  0.070	    3112     211     111       0       0
  103322  Xsi 1690                1.69000   0.02500  4  1 -2  0 -1  2  0 10
  103322  2  0.149	    3122    -321       0       0       0
  103322  2  0.149	    3122    -311       0       0       0
  103322  2  0.214	    3222    -321       0       0       0
  103322 -2  0.107	    3212    -311       0       0       0
  103322  2  0.107	    3212    -321       0       0       0
  103322 -2  0.214	    3112    -311       0       0       0
  103322  2  0.020	    3312     211       0       0       0
  103322  2  0.010	    3322     111       0       0       0
  103322  2  0.010	    3312     111       0       0       0
  103322  2  0.020	    3322    -211       0       0       0
  102114  Delta 1700              1.71000   0.30000 16  1  0  0 -1  4  0 32
  102114  2  0.054          2212     211       0       0       0
  102114  2  0.036          2212     111       0       0       0
  102114  2  0.018          2212    -211       0       0       0
  102114  2  0.018          2112     211       0       0       0
  102114  2  0.036          2112     111       0       0       0
  102114  2  0.054          2112    -211       0       0       0
  102114  2  0.081          2224     111       0       0       0
  102114  2  0.054          2214     211       0       0       0
  102114  2  0.054          2224    -211       0       0       0
  102114  2  0.009          2214     111       0       0       0
  102114  2  0.072          2114     211       0       0       0
  102114  2  0.072          2214    -211       0       0       0
  102114  2  0.009          2114     111       0       0       0
  102114  2  0.054          1114     211       0       0       0
  102114  2  0.054          2114    -211       0       0       0
  102114  2  0.081          1114     111       0       0       0
  102114 -2  0.023          2212     213       0       0       0
  102114 -2  0.015          2212     113       0       0       0
  102114 -2  0.007          2212    -213       0       0       0
  102114 -2  0.007          2112     213       0       0       0
  102114 -2  0.015          2112     113       0       0       0
  102114 -2  0.023          2112    -213       0       0       0
  102114  2  0.020        101124     211       0       0       0
  102114  2  0.020        101124     111       0       0       0
  102114  2  0.020        101124    -211       0       0       0
  102114  2  0.006        101122     211       0       0       0
  102114  2  0.006        101122     111       0       0       0
  102114  2  0.006        101122    -211       0       0       0
  102114 -2  0.019          2224     221       0       0       0
  102114 -2  0.019          2214     221       0       0       0
  102114 -2  0.019          2114     221       0       0       0
  102114 -2  0.019          1114     221       0       0       0
  211122  N 1710                  1.71000   0.14000  4  1  0  0  1  2  0 23
  211122  2  0.050          2212    -211       0       0       0
  211122  2  0.025          2112     111       0       0       0
  211122  2  0.025          2212     111       0       0       0
  211122  2  0.050          2112     211       0       0       0
  211122  2  0.150          2212     221       0       0       0
  211122  2  0.150          2112     221       0       0       0
  211122 -2  0.015          2212     223       0       0       0
  211122 -2  0.015          2112     223       0       0       0
  211122  2  0.071          3122     321       0       0       0
  211122  2  0.071          3122     311       0       0       0
  211122  2  0.050        101122     211       0       0       0
  211122  2  0.050        101122     111       0       0       0
  211122  2  0.050        101122    -211       0       0       0
  211122  2  0.015          2224    -211       0       0       0
  211122  2  0.010          2214     111       0       0       0
  211122  2  0.005          2114     211       0       0       0
  211122  2  0.005          2214    -211       0       0       0
  211122  2  0.010          2114     111       0       0       0
  211122  2  0.015          1114     211       0       0       0
  211122 -2  0.056          2212    -213       0       0       0
  211122 -2  0.028          2112     113       0       0       0
  211122 -2  0.028          2212     113       0       0       0
  211122 -2  0.056          2112     213       0       0       0
   30323  K* 1680                 1.71800   0.32200  6  0  1  0 -1  2  0 12
   30323  2  0.129           311     211       0       0       0
   30323  2  0.065	     321     111       0       0       0
   30323  2  0.065	     311     111       0       0       0
   30323  2  0.129	     321    -211       0       0       0
   30323  2  0.104	     311     213       0       0       0
   30323  2  0.052	     321     113       0       0       0
   30323  2  0.052	     311     113       0       0       0
   30323  2  0.104	     321    -213       0       0       0
   30323  2  0.100	     313     211       0       0       0
   30323  2  0.050	     323     111       0       0       0
   30323  2  0.050	     313     111       0       0       0
   30323  2  0.100	     323    -211       0       0       0
  -30323  Anti K* 1680            1.71800   0.32200  6  0 -1  0 -1  2  0 12
  -30323  2  0.129          -311    -211       0       0       0
  -30323  2  0.065	    -321     111       0       0       0
  -30323  2  0.065	    -311     111       0       0       0
  -30323  2  0.129	    -321     211       0       0       0
  -30323  2  0.104	    -311    -213       0       0       0
  -30323  2  0.052	    -321     113       0       0       0
  -30323  2  0.052	    -311     113       0       0       0
  -30323  2  0.104	    -321     213       0       0       0
  -30323  2  0.100	    -313    -211       0       0       0
  -30323  2  0.050	    -323     111       0       0       0
  -30323  2  0.050	    -313     111       0       0       0
  -30323  2  0.100	    -323     211       0       0       0
   30113  rho 1700                1.72000   0.25000  9  0  0  0 -1  3  0 12
   30113  2  0.030           213     111       0       0       0
   30113  2  0.030           113     211       0       0       0
   30113  2  0.030           213    -211       0       0       0
   30113  2  0.030          -213     211       0       0       0
   30113  2  0.030           113    -211       0       0       0
   30113  2  0.030          -213     111       0       0       0
   30113  3  0.182           213     211    -211       0       0
   30113  3  0.091           213     111     111       0       0
   30113  3  0.182           113     211    -211       0       0
   30113  3  0.092           113     111     111       0       0
   30113  3  0.182          -213     211    -211       0       0
   30113  3  0.091          -213     111     111       0       0
  112114  N 1700                  1.72000   0.20000  8  1  0  0 -1  2  0 19
  112114  2  0.040          2212    -211       0       0       0
  112114  2  0.020          2212     111       0       0       0
  112114  2  0.020          2112     111       0       0       0
  112114  2  0.040          2112     211       0       0       0
  112114 -2  0.095          2212     223       0       0       0
  112114 -2  0.095          2112     223       0       0       0
  112114  2  0.141          2224    -211       0       0       0
  112114  2  0.094          2214     111       0       0       0
  112114  2  0.047          2114     211       0       0       0
  112114  2  0.047          2214    -211       0       0       0
  112114  2  0.094          2114     111       0       0       0
  112114  2  0.141          1114     211       0       0       0
  112114  2  0.022        202112     211       0       0       0
  112114  2  0.022        202112     111       0       0       0
  112114  2  0.022        202112    -211       0       0       0
  112114  3  0.020          2212     211    -211       0       0
  112114  3  0.010          2212     111     111       0       0
  112114  3  0.020          2112     211    -211       0       0
  112114  3  0.010          2112     111     111       0       0
  201124  N 1720                  1.72000   0.25000  8  1  0  0  1  2  0 23
  201124  2  0.036          2212    -211       0       0       0
  201124  2  0.018          2212     111       0       0       0
  201124  2  0.018          2112     111       0       0       0
  201124  2  0.036          2112     211       0       0       0
  201124  2  0.015          2212     221       0       0       0
  201124  2  0.015          2112     221       0       0       0
  201124 -2  0.096          2212     223       0       0       0
  201124 -2  0.096          2112     223       0       0       0
  201124  2  0.020          3122     321       0       0       0
  201124  2  0.020          3122     311       0       0       0
  201124  2  0.135          2224    -211       0       0       0
  201124  2  0.090          2214     111       0       0       0
  201124  2  0.045          2114     211       0       0       0
  201124  2  0.045          2214    -211       0       0       0
  201124  2  0.090          2114     111       0       0       0
  201124  2  0.135          1114     211       0       0       0
  201124  3  0.020          2212     211    -211       0       0
  201124  3  0.010          2212     111     111       0       0
  201124  3  0.020          2112     211    -211       0       0
  201124  3  0.010          2112     111     111       0       0
  201124  2  0.010        101124     211       0       0       0
  201124  2  0.010        101124     111       0       0       0
  201124  2  0.010        101124    -211       0       0       0
  210221  f0 1710                 1.72300   0.13900  1  0  0  0  1  1  0  6
  210221  2  0.210           321    -321       0       0       0
  210221  2  0.210           311    -311       0       0       0
  210221  2  0.240           221     221       0       0       0
  210221  2  0.140           211    -211       0       0       0
  210221  2  0.070           111    -111       0       0       0
  210221  2  0.130           223     223       0       0       0
  113212  Sigma 1750              1.75000   0.09000  6  1 -1  0 -1  3  0 11
  113212  2  0.130          2212    -311       0       0       0
  113212  2  0.065          2212    -321       0       0       0
  113212  2  0.065          2112    -311       0       0       0
  113212  2  0.130          2112    -321       0       0       0
  113212  2  0.173          3222     221       0       0       0
  113212  2  0.174          3212     221       0       0       0
  113212  2  0.173          3112     221       0       0       0
  113212 -2  0.030          2212    -313       0       0       0
  113212 -2  0.015          2212    -323       0       0       0
  113212 -2  0.015          2112    -313       0       0       0
  113212 -2  0.030          2112    -323       0       0       0
   10325  K2 1770                 1.77300   0.18600 10  0  1  0 -1  2  0 10
   10325  2  0.010           315     211       0       0       0
   10325  2  0.005	     325     111       0       0       0
   10325  2  0.005	     315     111       0       0       0
   10325  2  0.010	     325    -211       0       0       0   
   10325  2  0.070	     313     211       0       0       0
   10325  2  0.035	     323     111       0       0       0
   10325  2  0.035	     313     111       0       0       0
   10325  2  0.070	     323    -211       0       0       0   
   10325  2  0.380	     321     225       0       0       0
   10325 -2  0.380	     311     225       0       0       0
  -10325  Anti K2 1770            1.77300   0.18600 10  0 -1  0 -1  2  0 10
  -10325  2  0.010          -315    -211       0       0       0
  -10325  2  0.005	    -325     111       0       0       0
  -10325  2  0.005	    -315     111       0       0       0
  -10325  2  0.010	    -325     211       0       0       0  
  -10325  2  0.070	    -313    -211       0       0       0
  -10325  2  0.035	    -323     111       0       0       0
  -10325  2  0.035	    -313     111       0       0       0
  -10325  2  0.070	    -323     211       0       0       0
  -10325  2  0.380	    -321     225       0       0       0
  -10325 -2  0.380	    -311     225       0       0       0
  103216  Sigma 1775              1.77500   0.12000 18  1 -1  0 -1  3  0 22
  103216  2  0.140          2212    -311       0       0       0
  103216  2  0.070          2212    -321       0       0       0
  103216  2  0.070          2112    -311       0       0       0
  103216  2  0.140          2112    -321       0       0       0
  103216  2  0.060          3122     211       0       0       0
  103216  2  0.060          3122     111       0       0       0
  103216  2  0.060          3122    -211       0       0       0
  103216  2  0.009          3222     111       0       0       0
  103216  2  0.009          3222    -211       0       0       0
  103216  2  0.009          3212     211       0       0       0
  103216  2  0.009          3212    -211       0       0       0
  103216  2  0.009          3112     211       0       0       0
  103216  2  0.009          3112     111       0       0       0
  103216  2  0.020          3224     111       0       0       0
  103216  2  0.020          3224    -211       0       0       0
  103216  2  0.020          3214     211       0       0       0
  103216  2  0.020          3214    -211       0       0       0
  103216  2  0.020          3114     211       0       0       0
  103216  2  0.020          3114     111       0       0       0
  103216  2  0.075        102134     211       0       0       0
  103216  2  0.076        102134     111       0       0       0
  103216  2  0.075        102134    -211       0       0       0
     327  K3* 1780                1.77600   0.15900 14  0  1  0 -1  2  0 14
     327  2  0.104           311     213       0       0       0
     327  2  0.052	     321     113       0       0       0
     327  2  0.052	     311     113       0       0       0
     327  2  0.104	     321    -213       0       0       0
     327  2  0.066	     313     211       0       0       0
     327  2  0.033	     323     111       0       0       0
     327  2  0.033	     313     111       0       0       0
     327  2  0.066	     323    -211       0       0       0     
     327  2  0.062	     311     211       0       0       0
     327  2  0.031	     321     111       0       0       0
     327  2  0.031	     311     111       0       0       0
     327  2  0.062	     321    -211       0       0       0
     327  2  0.152	     321     221       0       0       0
     327  2  0.152	     311     221       0       0       0
    -327  Anti K3* 1780           1.77600   0.15900 14  0 -1  0 -1  2  0 14
    -327  2  0.104          -311    -213       0       0       0
    -327  2  0.052	    -321     113       0       0       0
    -327  2  0.052	    -311     113       0       0       0
    -327  2  0.104	    -321     213       0       0       0    
    -327  2  0.066	    -313    -211       0       0       0
    -327  2  0.033	    -323     111       0       0       0
    -327  2  0.033	    -313     111       0       0       0
    -327  2  0.066	    -323     211       0       0       0    
    -327  2  0.062	    -311    -211       0       0       0
    -327  2  0.031	    -321     111       0       0       0
    -327  2  0.031	    -311     111       0       0       0
    -327  2  0.062	    -321     211       0       0       0    
    -327  2  0.152	    -321     221       0       0       0
    -327  2  0.152	    -311     221       0       0       0
  123122  Lambda 1800             1.80000   0.30000  2  1 -1  0 -1  1  0 11
  123122  2  0.200	    2212    -321       0       0       0
  123122  2  0.200	    2112    -311       0       0       0
  123122  2  0.067	    3222    -211       0       0       0
  123122  2  0.067	    3212     111       0       0       0
  123122  2  0.067	    3112     211       0       0       0
  123122  2  0.067	    3224    -211       0       0       0
  123122  2  0.067	    3214     111       0       0       0
  123122  2  0.067	    3114     211       0       0       0
  123122  2  0.060	    3122     221       0       0       0
  123122 -2  0.069	    2212    -323       0       0       0
  123122 -2  0.069	    2112    -313       0       0       0
  213122  Lambda 1810             1.81000   0.15000  2  1 -1  0  1  1  0  7
  213122  2  0.180	    2212    -321       0       0       0
  213122  2  0.180	    2112    -311       0       0       0
  213122  2  0.080	    3222    -211       0       0       0
  213122  2  0.080	    3212     111       0       0       0
  213122  2  0.080	    3112     211       0       0       0
  213122 -2  0.200	    2212    -323       0       0       0
  213122 -2  0.200	    2112    -313       0       0       0
  300111  Pion 1800               1.81200   0.20800  3  0  0  0 -1  3  0 25
  300111  3  0.072           211     211    -211       0       0
  300111  3  0.036           211     111     111       0       0
  300111  3  0.072           211     111    -211       0       0
  300111  3  0.036           111     111     111       0       0
  300111  3  0.072           211    -211    -211       0       0
  300111  3  0.036           111     111    -211       0       0
  300111  2  0.048       9010221     211       0       0       0
  300111  2  0.048       9010221     111       0       0       0
  300111  2  0.048       9010221    -211       0       0       0
  300111  2  0.026         10221     211       0       0       0
  300111  2  0.026         10221     111       0       0       0
  300111  2  0.026         10221    -211       0       0       0
  300111  2  0.076       9000211     221       0       0       0
  300111  2  0.076       9000111     221       0       0       0
  300111  2  0.076      -9000211     221       0       0       0
  300111  2  0.015         10331     211       0       0       0
  300111  2  0.015         10331     111       0       0       0
  300111  2  0.015         10331    -211       0       0       0
  300111  3  0.027           331     221     211       0       0
  300111  3  0.027           331     221     111       0       0
  300111  3  0.027           331     221    -211       0       0
  300111 -2  0.025         10321    -321       0       0       0
  300111 -2  0.025         10321    -311       0       0       0
  300111 -2  0.025        -10321     321       0       0       0
  300111 -2  0.025        -10321     311       0       0       0
   20325  K2 1820                 1.81900   0.26400 10  0  1  0 -1  2  0 10
   20325  2  0.260           315     211       0       0       0
   20325  2  0.130	     325     111       0       0       0
   20325  2  0.130	     315     111       0       0       0
   20325  2  0.260	     325    -211       0       0       0
   20325  2  0.020	     313     211       0       0       0
   20325  2  0.010	     323     111       0       0       0
   20325  2  0.010	     313     111       0       0       0
   20325  2  0.020	     323    -211       0       0       0
   20325  2  0.080	     321     225       0       0       0
   20325  2  0.080	     311     225       0       0       0
  -20325  Anti K2 1820            1.81900   0.26400 10  0 -1  0 -1  2  0 10
  -20325  2  0.260          -315    -211       0       0       0
  -20325  2  0.130	    -325     111       0       0       0
  -20325  2  0.130	    -315     111       0       0       0
  -20325  2  0.260	    -325     211       0       0       0  
  -20325  2  0.020	    -313    -211       0       0       0
  -20325  2  0.010	    -323     111       0       0       0
  -20325  2  0.010	    -313     111       0       0       0
  -20325  2  0.020	    -323     211       0       0       0
  -20325  2  0.080	    -321     225       0       0       0
  -20325  2  0.080	    -311     225       0       0       0
  203126  Lambda 1820             1.82000   0.08000  6  1 -1  0  1  1  0 10
  203126  2  0.375	    2212    -321       0       0       0
  203126  2  0.375	    2112    -311       0       0       0
  203126  2  0.040	    3222    -211       0       0       0
  203126  2  0.040	    3212     111       0       0       0
  203126  2  0.040	    3112     211       0       0       0
  203126  2  0.030	    3224    -211       0       0       0
  203126  2  0.030	    3214     111       0       0       0
  203126  2  0.030	    3114     211       0       0       0
  203126 -2  0.020	    2212    -323       0       0       0
  203126 -2  0.020	    2112    -313       0       0       0
  103324  Xsi 1820                1.82300   0.02400  8  1 -2  0 -1  2  0 14
  103324  2  0.128	    3122    -311       0       0       0
  103324  2  0.128	    3122    -321       0       0       0
  103324  2  0.128	    3222    -321       0       0       0
  103324  2  0.064	    3212    -311       0       0       0
  103324  2  0.064	    3212    -321       0       0       0
  103324  2  0.128	    3112    -311       0       0       0
  103324  2  0.060	    3312     211       0       0       0
  103324  2  0.030	    3322     111       0       0       0
  103324  2  0.030	    3312     111       0       0       0
  103324  2  0.060	    3322    -211       0       0       0
  103324  2  0.060	    3314     211       0       0       0
  103324  2  0.030	    3324     111       0       0       0
  103324  2  0.030	    3314     111       0       0       0
  103324  2  0.060	    3324    -211       0       0       0
  103126  Lambda 1830             1.83000   0.09500  6  1 -1  0 -1  1  0  8
  103126  2  0.020	    2212    -321       0       0       0
  103126  2  0.020	    2112    -311       0       0       0
  103126  2  0.160	    3222    -211       0       0       0
  103126  2  0.160	    3212     111       0       0       0
  103126  2  0.160	    3112     211       0       0       0
  103126  2  0.160	    3224    -211       0       0       0
  103126  2  0.160	    3214     111       0       0       0
  103126  2  0.160	    3114     211       0       0       0
     337  phi3 1850               1.85400   0.08700  7  0  0  0 -1  1  0  6
     337  2  0.322           321    -321       0       0       0
     337  2  0.322           311    -311       0       0       0
     337  2  0.089           323    -321       0       0       0
     337  2  0.089           313    -311       0       0       0
     337  2  0.089          -323     321       0       0       0
     337  2  0.089          -313     311       0       0       0
  302112  Delta 1900              1.86000   0.25000  8  1  0  0 -1  4  0 28
  302112  2  0.018          2212     211       0       0       0
  302112  2  0.012          2212     111       0       0       0
  302112  2  0.006          2212    -211       0       0       0
  302112  2  0.006          2112     211       0       0       0
  302112  2  0.012          2112     111       0       0       0
  302112  2  0.018          2112    -211       0       0       0
  302112  2  0.063          2224     111       0       0       0
  302112  2  0.042          2214     211       0       0       0
  302112  2  0.042          2224    -211       0       0       0
  302112  2  0.007          2214     111       0       0       0
  302112  2  0.056          2114     211       0       0       0
  302112  2  0.056          2214    -211       0       0       0
  302112  2  0.007          2114     111       0       0       0
  302112  2  0.042          1114     211       0       0       0
  302112  2  0.042          2114    -211       0       0       0
  302112  2  0.063          1114     111       0       0       0
  302112  2  0.070          2212     213       0       0       0
  302112  2  0.023          2212     113       0       0       0
  302112  2  0.047          2212    -213       0       0       0
  302112  2  0.047          2112     213       0       0       0
  302112  2  0.023          2112     113       0       0       0
  302112  2  0.070          2112    -213       0       0       0
  302112  2  0.060        202112     211       0       0       0
  302112  2  0.060        202112     111       0       0       0
  302112  2  0.060        202112    -211       0       0       0
  302112  2  0.016        101124     211       0       0       0
  302112  2  0.016        101124     111       0       0       0
  302112  2  0.016        101124    -211       0       0       0
  302114  N 1875                  1.87500   0.20000  8  1  0  0 -1  2  0 19
  302114  2  0.030          2212    -211       0       0       0
  302114  2  0.015          2212     111       0       0       0
  302114  2  0.015          2112     111       0       0       0
  302114  2  0.030          2112     211       0       0       0
  302114  2  0.086          2212     223       0       0       0
  302114  2  0.086          2112     223       0       0       0
  302114  2  0.057          2224    -211       0       0       0
  302114  2  0.038          2214     111       0       0       0
  302114  2  0.019          2114     211       0       0       0
  302114  2  0.019          2214    -211       0       0       0
  302114  2  0.038          2114     111       0       0       0
  302114  2  0.057          1114     211       0       0       0
  302114  3  0.150          2212     211    -211       0       0
  302114  3  0.075          2212     111     111       0       0
  302114  3  0.150          2112     211    -211       0       0
  302114  3  0.075          2112     111     111       0       0
  302114  2  0.020        202112     211       0       0       0
  302114  2  0.020        202112     111       0       0       0
  302114  2  0.020        202112    -211       0       0       0
  221122  N 1880                  1.88000   0.30000  4  1  0  0  1  2  0 27
  221122  2  0.010          2212     111       0       0       0
  221122  2  0.020          2112     211       0       0       0
  221122  2  0.010          2112     111       0       0       0
  221122  2  0.020          2212    -211       0       0       0
  221122  2  0.080          2212     221       0       0       0
  221122  2  0.080          2112     221       0       0       0
  221122  2  0.078          2212     223       0       0       0
  221122  2  0.078          2112     223       0       0       0
  221122  2  0.078          3122     321       0       0       0
  221122  2  0.078          3122     311       0       0       0
  221122  2  0.040          3222     311       0       0       0
  221122  2  0.020          3212     321       0       0       0
  221122  2  0.040          3112     321       0       0       0
  221122  2  0.020          3212     311       0       0       0
  221122  2  0.045          2224    -211       0       0       0
  221122  2  0.030          2214     111       0       0       0
  221122  2  0.015          2114     211       0       0       0
  221122  2  0.015          2214    -211       0       0       0
  221122  2  0.030          2114     111       0       0       0
  221122  2  0.045          1114     211       0       0       0
  221122  3  0.040          2212     211    -211       0       0
  221122  3  0.020          2212     111     111       0       0
  221122  3  0.040          2112     211    -211       0       0
  221122  3  0.020          2112     111     111       0       0
  221122  2  0.016        101122     211       0       0       0
  221122  2  0.016        101122     111       0       0       0
  221122  2  0.016        101122    -211       0       0       0
  202116  Delta 1905              1.88000   0.33000 24  1  0  0  1  4  0 23
  202116  2  0.030          2212     211       0       0       0
  202116  2  0.020          2212     111       0       0       0
  202116  2  0.010          2212    -211       0       0       0
  202116  2  0.010          2112     211       0       0       0
  202116  2  0.020          2112     111       0       0       0
  202116  2  0.030          2112    -211       0       0       0
  202116  2  0.117          2224     111       0       0       0
  202116  2  0.078          2214     211       0       0       0
  202116  2  0.078          2224    -211       0       0       0
  202116  2  0.013          2214     111       0       0       0
  202116  2  0.104          2114     211       0       0       0
  202116  2  0.104          2214    -211       0       0       0
  202116  2  0.013          2114     111       0       0       0
  202116  2  0.078          1114     211       0       0       0
  202116  2  0.078          2114    -211       0       0       0
  202116  2  0.117          1114     111       0       0       0
  202116  2  0.020        201126     211       0       0       0
  202116  2  0.020        201126     111       0       0       0
  202116  2  0.020        201126    -211       0       0       0
  202116  2  0.010          2224     221       0       0       0
  202116  2  0.010          2214     221       0       0       0
  202116  2  0.010          2114     221       0       0       0
  202116  2  0.010          1114     221       0       0       0
  203124  Lambda 1890             1.89000   0.10000  4  1 -1  0  1  1  0 10
  203124  2  0.200	    2212    -321       0       0       0
  203124  2  0.200	    2112    -311       0       0       0
  203124  2  0.034	    3222    -211       0       0       0
  203124  2  0.034	    3212     111       0       0       0
  203124  2  0.034	    3112     211       0       0       0
  203124  2  0.080	    3224    -211       0       0       0
  203124  2  0.080	    3214     111       0       0       0
  203124  2  0.080	    3114     211       0       0       0
  203124  2  0.129	    2212    -323       0       0       0
  203124  2  0.129	    2112    -313       0       0       0
 9010115  Pion2 1880              1.89500   0.23500 15  0  0  0 -1  3  0  3
 9010115  3  0.333           221     221     211       0       0
 9010115  3  0.334           221     221     111       0       0
 9010115  3  0.333           221     221    -211       0       0
  301122  N 1895                  1.89500   0.12000  4  1  0  0 -1  2  0 31
  301122  2  0.013          2212     111       0       0       0
  301122  2  0.026          2112     211       0       0       0
  301122  2  0.013          2112     111       0       0       0
  301122  2  0.026          2212    -211       0       0       0
  301122  2  0.096          2212     221       0       0       0
  301122  2  0.096          2112     221       0       0       0
  301122 -2  0.077          2212     331       0       0       0
  301122 -2  0.077          2112     331       0       0       0
  301122  2  0.085          2212     223       0       0       0
  301122  2  0.085          2112     223       0       0       0
  301122  2  0.075          3122     321       0       0       0
  301122  2  0.075          3122     311       0       0       0
  301122  2  0.030          3222     311       0       0       0
  301122  2  0.015          3212     321       0       0       0
  301122  2  0.030          3112     321       0       0       0
  301122  2  0.015          3212     311       0       0       0
  301122  2  0.012          2224    -211       0       0       0
  301122  2  0.008          2214     111       0       0       0
  301122  2  0.004          2114     211       0       0       0
  301122  2  0.004          2214    -211       0       0       0
  301122  2  0.008          2114     111       0       0       0
  301122  2  0.012          1114     211       0       0       0
  301122  2  0.010          2212     113       0       0       0
  301122  2  0.020          2112     213       0       0       0
  301122  2  0.010          2112     113       0       0       0
  301122  2  0.020          2212    -213       0       0       0
  301122 -2  0.020          3122     323       0       0       0
  301122 -2  0.020          3122     313       0       0       0
  301122  2  0.006        202112     111       0       0       0
  301122  2  0.006        202112     211       0       0       0
  301122  2  0.006        202112    -211       0       0       0
  212112  Delta 1910              1.90000   0.30000  8  1  0  0  1  4  0 29
  212112  2  0.054          2212     211       0       0       0
  212112  2  0.036          2212     111       0       0       0
  212112  2  0.018          2212    -211       0       0       0
  212112  2  0.018          2112     211       0       0       0
  212112  2  0.036          2112     111       0       0       0
  212112  2  0.054          2112    -211       0       0       0  
  212112  2  0.021          3222     321       0       0       0
  212112  2  0.007          3222     311       0       0       0
  212112  2  0.014          3212     321       0       0       0
  212112  2  0.014          3212     311       0       0       0
  212112  2  0.007          3112     321       0       0       0
  212112  2  0.021          3112     311       0       0       0
  212112  2  0.081          2224     111       0       0       0
  212112  2  0.054          2214     211       0       0       0
  212112  2  0.054          2224    -211       0       0       0
  212112  2  0.009          2214     111       0       0       0
  212112  2  0.072          2114     211       0       0       0
  212112  2  0.072          2214    -211       0       0       0
  212112  2  0.009          2114     111       0       0       0
  212112  2  0.054          1114     211       0       0       0
  212112  2  0.054          2114    -211       0       0       0
  212112  2  0.081          1114     111       0       0       0
  212112  2  0.020        202112     211       0       0       0
  212112  2  0.020        202112     111       0       0       0
  212112  2  0.020        202112    -211       0       0       0
  212112  2  0.025          2224     221       0       0       0
  212112  2  0.025          2214     221       0       0       0
  212112  2  0.025          2114     221       0       0       0
  212112  2  0.025          1114     221       0       0       0
  203216  Sigma 1915              1.91500   0.12000 18  1 -1  0  1  3  0 19
  203216  2  0.050          2212    -311       0       0       0
  203216  2  0.025          2212    -321       0       0       0
  203216  2  0.025          2112    -311       0       0       0
  203216  2  0.050          2112    -321       0       0       0
  203216  2  0.041          3122     211       0       0       0
  203216  2  0.042          3122     111       0       0       0
  203216  2  0.041          3122    -211       0       0       0
  203216  2  0.113          3222     111       0       0       0
  203216  2  0.113          3222    -211       0       0       0
  203216  2  0.113          3212     211       0       0       0
  203216  2  0.113          3212    -211       0       0       0
  203216  2  0.113          3112     211       0       0       0
  203216  2  0.113          3112     111       0       0       0
  203216  2  0.008          3224     111       0       0       0
  203216  2  0.008          3224    -211       0       0       0
  203216  2  0.008          3214     211       0       0       0
  203216  2  0.008          3214    -211       0       0       0
  203216  2  0.008          3114     211       0       0       0
  203216  2  0.008          3114     111       0       0       0
  212114  N 1900                  1.92000   0.20000  8  1  0  0  1  2  0 32
  212114  2  0.026          2112     211       0       0       0
  212114  2  0.013          2212     111       0       0       0
  212114  2  0.013          2112     111       0       0       0
  212114  2  0.026          2212    -211       0       0       0
  212114  2  0.023          2212     221       0       0       0
  212114  2  0.023          2112     221       0       0       0
  212114  2  0.023          2212     331       0       0       0
  212114  2  0.023          2112     331       0       0       0
  212114  2  0.044          2212     223       0       0       0
  212114  2  0.044          2112     223       0       0       0
  212114  2  0.044          3122     321       0       0       0
  212114  2  0.044          3122     311       0       0       0
  212114  2  0.014          3222     311       0       0       0
  212114  2  0.007          3212     321       0       0       0
  212114  2  0.007          3212     311       0       0       0
  212114  2  0.014          3112     321       0       0       0
  212114  2  0.102          2224    -211       0       0       0
  212114  2  0.068          2214     111       0       0       0
  212114  2  0.034          2114     211       0       0       0
  212114  2  0.034          2214    -211       0       0       0
  212114  2  0.068          2114     111       0       0       0
  212114  2  0.102          1114     211       0       0       0
  212114  3  0.012          2212     211    -211       0       0
  212114  3  0.006          2212     111     111       0       0
  212114  3  0.012          2112     211    -211       0       0
  212114  3  0.006          2112     111     111       0       0
  212114  2  0.040        101124     211       0       0       0
  212114  2  0.040        101124     111       0       0       0
  212114  2  0.040        101124    -211       0       0       0
  212114  2  0.016        101122     211       0       0       0
  212114  2  0.016        101122     111       0       0       0
  212114  2  0.016        101122    -211       0       0       0
  222114  Delta 1920              1.92000   0.26000 16  1  0  0  1  4  0 26
  222114  2  0.034          2212     211       0       0       0
  222114  2  0.023          2212     111       0       0       0
  222114  2  0.011          2212    -211       0       0       0
  222114  2  0.011          2112     211       0       0       0
  222114  2  0.023          2112     111       0       0       0
  222114  2  0.034          2112    -211       0       0       0
  222114  2  0.108          2224     111       0       0       0
  222114  2  0.072          2214     211       0       0       0
  222114  2  0.072          2224    -211       0       0       0
  222114  2  0.012          2214     111       0       0       0
  222114  2  0.096          2114     211       0       0       0
  222114  2  0.096          2214    -211       0       0       0
  222114  2  0.012          2114     111       0       0       0
  222114  2  0.072          1114     211       0       0       0
  222114  2  0.072          2114    -211       0       0       0
  222114  2  0.108          1114     111       0       0       0
  222114  2  0.027          2224     221       0       0       0
  222114  2  0.027          2214     221       0       0       0
  222114  2  0.027          2114     221       0       0       0
  222114  2  0.027          1114     221       0       0       0
  222114  2  0.009          3222     321       0       0       0
  222114  2  0.003          3222     311       0       0       0
  222114  2  0.006          3212     321       0       0       0
  222114  2  0.006          3212     311       0       0       0
  222114  2  0.003          3112     321       0       0       0
  222114  2  0.009          3112     311       0       0       0
  202118  Delta 1950              1.93000   0.28500 32  1  0  0  1  4  0 19
  202118  2  0.120          2212     211       0       0       0
  202118  2  0.080          2212     111       0       0       0
  202118  2  0.040          2212    -211       0       0       0
  202118  2  0.040          2112     211       0       0       0
  202118  2  0.080          2112     111       0       0       0
  202118  2  0.120          2112    -211       0       0       0
  202118  2  0.063          2224     111       0       0       0
  202118  2  0.042          2214     211       0       0       0
  202118  2  0.042          2224    -211       0       0       0
  202118  2  0.007          2214     111       0       0       0
  202118  2  0.056          2114     211       0       0       0
  202118  2  0.056          2214    -211       0       0       0
  202118  2  0.007          2114     111       0       0       0
  202118  2  0.042          1114     211       0       0       0
  202118  2  0.042          2114    -211       0       0       0
  202118  2  0.063          1114     111       0       0       0
  202118  2  0.033        201126     211       0       0       0
  202118  2  0.034        201126     111       0       0       0
  202118  2  0.033        201126    -211       0       0       0
  123214  Sigma 1940              1.94000   0.22000 12  1 -1  0 -1  3  0 32
  123214  2  0.036          2212    -311       0       0       0
  123214  2  0.018          2212    -321       0       0       0
  123214  2  0.018          2112    -311       0       0       0
  123214  2  0.036          2112    -321       0       0       0
  123214  2  0.050          3122     211       0       0       0
  123214  2  0.050          3122     111       0       0       0
  123214  2  0.050          3122    -211       0       0       0
  123214  2  0.025          3222     111       0       0       0
  123214  2  0.025          3222    -211       0       0       0
  123214  2  0.025          3212     211       0       0       0
  123214  2  0.025          3212    -211       0       0       0
  123214  2  0.025          3112     211       0       0       0
  123214  2  0.025          3112     111       0       0       0
  123214  2  0.025          3224     111       0       0       0
  123214  2  0.025          3224    -211       0       0       0
  123214  2  0.025          3214     211       0       0       0
  123214  2  0.025          3214    -211       0       0       0
  123214  2  0.025          3114     211       0       0       0
  123214  2  0.025          3114     111       0       0       0
  123214  2  0.049        102134     211       0       0       0
  123214  2  0.050        102134     111       0       0       0
  123214  2  0.049        102134    -211       0       0       0
  123214  2  0.036          2224    -321       0       0       0
  123214  2  0.012          2214    -311       0       0       0
  123214  2  0.024          2214    -321       0       0       0
  123214  2  0.024          2114    -311       0       0       0
  123214  2  0.012          2114    -321       0       0       0
  123214  2  0.036          1114    -311       0       0       0
  123214  2  0.050          2212    -313       0       0       0
  123214  2  0.025          2212    -323       0       0       0
  123214  2  0.025          2112    -313       0       0       0
  123214  2  0.050          2112    -323       0       0       0
  300225  f2 1950                 1.94400   0.47200  5  0  0  0  1  1  0  9
  300225  2  0.255           111     111       0       0       0
  300225  2  0.510           211    -211       0       0       0
  300225  2  0.071           221     221       0       0       0
  300225  4  0.066           211    -211     111     111       0
  300225  4  0.026           211     211    -211    -211       0
  300225  2  0.023           321    -321       0       0       0
  300225  2  0.023           311    -311       0       0       0
  300225  2  0.013           323    -323       0       0       0
  300225  2  0.013           313    -313       0       0       0
  301216  Delta 1930              1.95000   0.30000 24  1  0  0 -1  4  0 19
  301216  2  0.030          2212     211       0       0       0
  301216  2  0.020          2212     111       0       0       0
  301216  2  0.010          2212    -211       0       0       0
  301216  2  0.010          2112     211       0       0       0
  301216  2  0.020          2112     111       0       0       0
  301216  2  0.030          2112    -211       0       0       0
  301216  2  0.117          2224     111       0       0       0
  301216  2  0.078          2214     211       0       0       0
  301216  2  0.078          2224    -211       0       0       0
  301216  2  0.013          2214     111       0       0       0
  301216  2  0.104          2114     211       0       0       0
  301216  2  0.104          2214    -211       0       0       0
  301216  2  0.013          2114     111       0       0       0
  301216  2  0.078          1114     211       0       0       0
  301216  2  0.078          2114    -211       0       0       0
  301216  2  0.117          1114     111       0       0       0
  301216  2  0.033        202112     211       0       0       0
  301216  2  0.034        202112     111       0       0       0
  301216  2  0.033        202112    -211       0       0       0
  103326  Xsi 1950                1.95000   0.06000 12  1 -2  0 -1  2  0  6
  103326  2  0.230	    3122    -321       0       0       0
  103326  2  0.230	    3122    -311       0       0       0
  103326  2  0.180	    3312     211       0       0       0
  103326  2  0.090	    3322     111       0       0       0
  103326  2  0.090	    3312     111       0       0       0
  103326  2  0.180	    3322    -211       0       0       0
     119  a4 2040                 1.99500   0.25700 27  0  0  0  1  3  0 20
     119  2  0.053           321    -321       0       0       0
     119  2  0.053           311    -311       0       0       0
     119  2  0.018           213     111       0       0       0
     119  2  0.018           113     211       0       0       0
     119  2  0.018          -213     211       0       0       0
     119  2  0.018           213    -211       0       0       0
     119  2  0.018           113    -211       0       0       0
     119  2  0.018          -213     111       0       0       0
     119  2  0.032           225     211       0       0       0
     119  2  0.032           225     111       0       0       0
     119  2  0.032           225    -211       0       0       0
     119  2  0.025           223     213       0       0       0
     119  2  0.025           223     113       0       0       0
     119  2  0.025           223    -213       0       0       0
     119  2  0.167           221     211       0       0       0
     119  2  0.167           221     111       0       0       0
     119  2  0.167           221    -211       0       0       0
     119  2  0.038           331     211       0       0       0
     119  2  0.038           331     111       0       0       0
     119  2  0.038           331    -211       0       0       0
  200335  f2 2010                 2.01100   0.20200  5  0  0  0  1  1  0  3
  200335 -2  0.300           333     333       0       0       0
  200335  2  0.350           321    -321       0       0       0
  200335  2  0.350           311    -311       0       0       0
     229  f4 2050                 2.01800   0.23700  9  0  0  0  1  1  0  9
     229  2  0.320           223     223       0       0       0
     229  2  0.120           211    -211       0       0       0
     229  2  0.060           111     111       0       0       0
     229  2  0.004           321    -321       0       0       0
     229  2  0.004           311    -311       0       0       0
     229  2  0.002           221     221       0       0       0
     229  2  0.163           115     211       0       0       0
     229  2  0.164           115     111       0       0       0
     229  2  0.163           115    -211       0       0       0
  203326  Xsi 2030                2.02500   0.02000 12  1 -2  0  1  2  0  6
  203326  2  0.110	    3122    -321       0       0       0
  203326  2  0.110	    3122    -311       0       0       0
  203326  2  0.260	    3222    -321       0       0       0
  203326  2  0.130	    3212    -311       0       0       0
  203326  2  0.130	    3212    -321       0       0       0
  203326  2  0.260	    3112    -311       0       0       0
  203218  Sigma 2030              2.03000   0.18000 24  1 -1  0  1  3  0 32
  203218  2  0.074          2212    -311       0       0       0
  203218  2  0.037          2212    -321       0       0       0
  203218  2  0.037          2112    -311       0       0       0
  203218  2  0.074          2112    -321       0       0       0
  203218  2  0.074          3122     211       0       0       0
  203218  2  0.075          3122     111       0       0       0
  203218  2  0.074          3122    -211       0       0       0
  203218  2  0.014          3222     111       0       0       0
  203218  2  0.014          3222    -211       0       0       0
  203218  2  0.014          3212     211       0       0       0
  203218  2  0.014          3212    -211       0       0       0
  203218  2  0.014          3112     211       0       0       0
  203218  2  0.014          3112     111       0       0       0
  203218  2  0.018          3224     111       0       0       0
  203218  2  0.018          3224    -211       0       0       0
  203218  2  0.018          3214     211       0       0       0
  203218  2  0.018          3214    -211       0       0       0
  203218  2  0.018          3114     211       0       0       0
  203218  2  0.018          3114     111       0       0       0
  203218  2  0.055        102134     211       0       0       0
  203218  2  0.055        102134     111       0       0       0
  203218  2  0.055        102134    -211       0       0       0
  203218  2  0.042          2224    -321       0       0       0
  203218  2  0.014          2214    -311       0       0       0
  203218  2  0.028          2214    -321       0       0       0
  203218  2  0.028          2114    -311       0       0       0
  203218  2  0.014          2114    -321       0       0       0
  203218  2  0.042          1114    -311       0       0       0
  203218  2  0.010          2212    -313       0       0       0
  203218  2  0.005          2212    -323       0       0       0
  203218  2  0.005          2112    -313       0       0       0
  203218  2  0.010          2112    -323       0       0       0
     329  K4* 2045                2.04500   0.19800 18  0  1  0  1  2  0 34
     329  2  0.080	     311     211       0       0       0
     329  2  0.040	     321     111       0       0       0
     329  2  0.040	     311     111       0       0       0
     329  2  0.080	     321    -211       0       0       0
     329  3  0.072	     313     211     111       0       0
     329  3  0.036	     323     211    -211       0       0
     329  3  0.036	     313     211    -211       0       0
     329  3  0.072	     323    -211     111       0       0
     329  4  0.070	     323     211     111    -211       0
     329  4  0.010	     313     211     211    -211       0
     329  4  0.010	     313     211     111     111       0
     329  4  0.010	     323     111     111    -211       0
     329  4  0.010	     323     211    -211    -211       0
     329  4  0.070	     313     211     111    -211       0
     329  3  0.036	     321    -213     211       0       0
     329  3  0.016	     321     113     111       0       0
     329  3  0.008	     311     113     211       0       0
     329  3  0.008	     311     213     111       0       0
     329  3  0.004	     321     213    -211       0       0
     329  3  0.004	     311    -213     211       0       0
     329  3  0.008	     321    -213     111       0       0
     329  3  0.008	     321     113    -211       0       0
     329  3  0.016	     311     113     111       0       0
     329  3  0.036	     311     213    -211       0       0
     329  3  0.040	     311     211     223       0       0
     329  3  0.020	     321     111     223       0       0
     329  3  0.020	     311     111     223       0       0
     329  3  0.040	     321    -211     223       0       0
     329  3  0.022	     311     211     333       0       0
     329  3  0.011	     321     111     333       0       0
     329  3  0.011	     311     111     333       0       0
     329  3  0.022	     321    -211     333       0       0
     329  2  0.017	     323     333       0       0       0
     329  2  0.017	     313     333       0       0       0
    -329  Anti K4* 2045           2.04500   0.19800 18  0 -1  0  1  2  0 34
    -329  2  0.080	    -311    -211       0       0       0
    -329  2  0.040	    -321     111       0       0       0
    -329  2  0.040	    -311     111       0       0       0
    -329  2  0.080	    -321     211       0       0       0
    -329  3  0.072	    -313    -211     111       0       0
    -329  3  0.036	    -323     211    -211       0       0
    -329  3  0.036	    -313     211    -211       0       0
    -329  3  0.072	    -323     211     111       0       0
    -329  4  0.070	    -323     211     111    -211       0
    -329  4  0.010	    -313     211    -211    -211       0
    -329  4  0.010	    -313    -211     111     111       0
    -329  4  0.010	    -323     211     111     111       0
    -329  4  0.010	    -323     211     211    -211       0
    -329  4  0.070	    -313     211     111    -211       0
    -329  3  0.036	    -321     213    -211       0       0
    -329  3  0.016	    -321     113     111       0       0
    -329  3  0.008	    -311     113    -211       0       0
    -329  3  0.008	    -311    -213     111       0       0
    -329  3  0.004	    -321    -213     211       0       0
    -329  3  0.004	    -311     213    -211       0       0
    -329  3  0.008	    -321     213     111       0       0
    -329  3  0.008	    -321     113     211       0       0
    -329  3  0.016	    -311     113     111       0       0
    -329  3  0.036	    -311    -213     211       0       0
    -329  3  0.040	    -311    -211     223       0       0
    -329  3  0.020	    -321     111     223       0       0
    -329  3  0.020	    -311     111     223       0       0
    -329  3  0.040	    -321     211     223       0       0
    -329  3  0.022	    -311    -211     333       0       0
    -329  3  0.011	    -321     111     333       0       0
    -329  3  0.011	    -311     111     333       0       0
    -329  3  0.022	    -321     211     333       0       0
    -329  2  0.017	    -323     333       0       0       0
    -329  2  0.017	    -313     333       0       0       0
  311126  N 2060                  2.10000   0.40000 12  1  0  0 -1  2  0 33
  311126  2  0.034          2112     211       0       0       0
  311126  2  0.017          2212     111       0       0       0
  311126  2  0.017          2112     111       0       0       0
  311126  2  0.034          2212    -211       0       0       0
  311126  2  0.027          2212     221       0       0       0
  311126  2  0.027          2112     221       0       0       0
  311126  2  0.032          2212     223       0       0       0
  311126  2  0.032          2112     223       0       0       0
  311126  2  0.016          3222     311       0       0       0
  311126  2  0.008          3212     321       0       0       0
  311126  2  0.008          3212     311       0       0       0
  311126  2  0.016          3112     321       0       0       0
  311126  2  0.024          2224    -211       0       0       0
  311126  2  0.016          2214     111       0       0       0
  311126  2  0.008          2114     211       0       0       0
  311126  2  0.008          2214    -211       0       0       0
  311126  2  0.016          2114     111       0       0       0
  311126  2  0.024          1114     211       0       0       0
  311126  3  0.030          2212     211    -211       0       0
  311126  3  0.015          2212     111     111       0       0
  311126  3  0.030          2112     211    -211       0       0
  311126  3  0.015          2112     111     111       0       0
  311126  2  0.006          3122     323       0       0       0
  311126  2  0.006          3122     313       0       0       0
  311126  2  0.046        202112     211       0       0       0
  311126  2  0.046        202112     111       0       0       0
  311126  2  0.046        202112    -211       0       0       0
  311126  2  0.066        101124     211       0       0       0
  311126  2  0.066        101124     111       0       0       0
  311126  2  0.066        101124    -211       0       0       0
  311126  2  0.066        201126     211       0       0       0
  311126  2  0.066        201126     111       0       0       0
  311126  2  0.066        201126    -211       0       0       0
  411122  N 2100                  2.10000   0.26000  4  1  0  0  1  2  0 23
  411122  2  0.040          2112     211       0       0       0
  411122  2  0.020          2212     111       0       0       0
  411122  2  0.020          2112     111       0       0       0
  411122  2  0.040          2212    -211       0       0       0
  411122  2  0.039          2212     331       0       0       0
  411122  2  0.039          2112     331       0       0       0
  411122  2  0.074          2212     223       0       0       0
  411122  2  0.074          2112     223       0       0       0
  411122  2  0.024          2224    -211       0       0       0
  411122  2  0.016          2214     111       0       0       0
  411122  2  0.008          2114     211       0       0       0
  411122  2  0.008          2214    -211       0       0       0
  411122  2  0.016          2114     111       0       0       0
  411122  2  0.024          1114     211       0       0       0
  411122  3  0.066          2212     211    -211       0       0
  411122  3  0.033          2212     111     111       0       0
  411122  3  0.066          2112     211    -211       0       0
  411122  3  0.033          2112     111     111       0       0
  411122  2  0.033          3122     323       0       0       0
  411122  2  0.033          3122     313       0       0       0
  411122  2  0.098        101122     211       0       0       0
  411122  2  0.098        101122     111       0       0       0
  411122  2  0.098        101122    -211       0       0       0
  303128  Lambda 2100             2.10000   0.20000  8  1 -1  0 -1  1  0 11
  303128  2  0.240	    2212    -321       0       0       0
  303128  2  0.240	    2112    -311       0       0       0
  303128  2  0.030	    3222    -211       0       0       0
  303128  2  0.030	    3212     111       0       0       0
  303128  2  0.030	    3112     211       0       0       0
  303128  2  0.040	    3122     221       0       0       0
  303128  2  0.020	    3322     311       0       0       0
  303128  2  0.020	    3312     321       0       0       0
  303128  2  0.110	    3122     223       0       0       0
  303128  2  0.120	    2212    -323       0       0       0
  303128  2  0.120	    2112    -313       0       0       0
  233126  Lambda 2110             2.11000   0.20000  6  1 -1  0  1  1  0  7
  233126  2  0.100	    2212    -321       0       0       0
  233126  2  0.100	    2112    -311       0       0       0
  233126  2  0.110	    3222    -211       0       0       0
  233126  2  0.110	    3212     111       0       0       0
  233126  2  0.110	    3112     211       0       0       0
  233126  2  0.235	    2212    -323       0       0       0
  233126  2  0.235	    2112    -313       0       0       0
  331124  N 2120                  2.12000   0.30000  8  1  0  0 -1  2  0 21
  331124  2  0.034          2112     211       0       0       0
  331124  2  0.017          2212     111       0       0       0
  331124  2  0.017          2112     111       0       0       0
  331124  2  0.034          2212    -211       0       0       0
  331124  2  0.020          2212     331       0       0       0
  331124  2  0.020          2112     331       0       0       0
  331124  2  0.060          2212     223       0       0       0
  331124  2  0.060          2112     223       0       0       0
  331124  2  0.120          2224    -211       0       0       0
  331124  2  0.080          2214     111       0       0       0
  331124  2  0.040          2114     211       0       0       0
  331124  2  0.040          2214    -211       0       0       0
  331124  2  0.080          2114     111       0       0       0
  331124  2  0.120          1114     211       0       0       0
  331124  3  0.036          2212     211    -211       0       0
  331124  3  0.018          2212     111     111       0       0
  331124  3  0.036          2112     211    -211       0       0
  331124  3  0.018          2112     111     111       0       0
  331124  2  0.050        101122     211       0       0       0
  331124  2  0.050        101122     111       0       0       0
  331124  2  0.050        101122    -211       0       0       0
  312118  N 2190                  2.18000   0.40000 16  1  0  0 -1  2  0 26
  312118  2  0.066          2212    -211       0       0       0
  312118  2  0.033          2212     111       0       0       0
  312118  2  0.033          2112     111       0       0       0
  312118  2  0.066          2112     211       0       0       0
  312118  2  0.015          2212     221       0       0       0
  312118  2  0.015          2112     221       0       0       0
  312118  2  0.100          2212     223       0       0       0
  312118  2  0.100          2112     223       0       0       0
  312118  2  0.078          2224    -211       0       0       0
  312118  2  0.052          2214     111       0       0       0
  312118  2  0.026          2114     211       0       0       0
  312118  2  0.026          2214    -211       0       0       0
  312118  2  0.052          2114     111       0       0       0
  312118  2  0.078          1114     211       0       0       0
  312118  3  0.030          2212     211    -211       0       0
  312118  3  0.015          2212     111     111       0       0
  312118  3  0.030          2112     211    -211       0       0
  312118  3  0.015          2112     111     111       0       0
  312118  2  0.004          3122     321       0       0       0
  312118  2  0.004          3122     311       0       0       0
  312118  2  0.004          3122     323       0       0       0
  312118  2  0.004          3122     313       0       0       0
  312118  2  0.051          2212    -213       0       0       0
  312118  2  0.026          2212     113       0       0       0
  312118  2  0.026          2112     113       0       0       0
  312118  2  0.051          2112     213       0       0       0
  300333  phi 2170                2.18800   0.08300  3  0  0  0 -1  1  0  1
  300333  2  1.000           333 9010221       0       0       0
  302118  Delta 2200              2.20000   0.35000 32  1  0  0 -1  4  0 25
  302118  2  0.021          2212     211       0       0       0
  302118  2  0.014          2212     111       0       0       0
  302118  2  0.007          2212    -211       0       0       0
  302118  2  0.007          2112     211       0       0       0
  302118  2  0.014          2112     111       0       0       0
  302118  2  0.021          2112    -211       0       0       0
  302118  2  0.018          3222     321       0       0       0
  302118  2  0.006          3222     311       0       0       0
  302118  2  0.012          3212     321       0       0       0
  302118  2  0.012          3212     311       0       0       0
  302118  2  0.006          3112     321       0       0       0
  302118  2  0.018          3112     311       0       0       0
  302118  2  0.108          2224     111       0       0       0
  302118  2  0.072          2214     211       0       0       0
  302118  2  0.072          2224    -211       0       0       0
  302118  2  0.012          2214     111       0       0       0
  302118  2  0.096          2114     211       0       0       0
  302118  2  0.096          2214    -211       0       0       0
  302118  2  0.012          2114     111       0       0       0
  302118  2  0.072          1114     211       0       0       0
  302118  2  0.072          2114    -211       0       0       0
  302118  2  0.108          1114     111       0       0       0
  302118  2  0.041        101124     211       0       0       0
  302118  2  0.042        101124     111       0       0       0
  302118  2  0.041        101124    -211       0       0       0
  402110  N 2220                  2.25000   0.40000 20  1  0  0  1  2  0 26
  402110  2  0.066          2212    -211       0       0       0
  402110  2  0.033          2212     111       0       0       0
  402110  2  0.033          2112     111       0       0       0
  402110  2  0.066          2112     211       0       0       0
  402110  2  0.015          2212     221       0       0       0
  402110  2  0.015          2112     221       0       0       0
  402110  2  0.100          2212     223       0       0       0
  402110  2  0.100          2112     223       0       0       0
  402110  2  0.078          2224    -211       0       0       0
  402110  2  0.052          2214     111       0       0       0
  402110  2  0.026          2114     211       0       0       0
  402110  2  0.026          2214    -211       0       0       0
  402110  2  0.052          2114     111       0       0       0
  402110  2  0.078          1114     211       0       0       0
  402110  3  0.030          2212     211    -211       0       0
  402110  3  0.015          2212     111     111       0       0
  402110  3  0.030          2112     211    -211       0       0
  402110  3  0.015          2112     111     111       0       0
  402110  2  0.004          3122     321       0       0       0
  402110  2  0.004          3122     311       0       0       0
  402110  2  0.004          3122     323       0       0       0
  402110  2  0.004          3122     313       0       0       0
  402110  2  0.051          2212    -213       0       0       0
  402110  2  0.026          2212     113       0       0       0
  402110  2  0.026          2112     113       0       0       0
  402110  2  0.051          2112     213       0       0       0
  323216  Sigma 2250              2.25000   0.10000 18  1 -1  0 -1  3  0 32
  323216  2  0.036          2212    -311       0       0       0
  323216  2  0.018          2212    -321       0       0       0
  323216  2  0.018          2112    -311       0       0       0
  323216  2  0.036          2112    -321       0       0       0
  323216  2  0.050          3122     211       0       0       0
  323216  2  0.050          3122     111       0       0       0
  323216  2  0.050          3122    -211       0       0       0
  323216  2  0.025          3222     111       0       0       0
  323216  2  0.025          3222    -211       0       0       0
  323216  2  0.025          3212     211       0       0       0
  323216  2  0.025          3212    -211       0       0       0
  323216  2  0.025          3112     211       0       0       0
  323216  2  0.025          3112     111       0       0       0
  323216  2  0.025          3224     111       0       0       0
  323216  2  0.025          3224    -211       0       0       0
  323216  2  0.025          3214     211       0       0       0
  323216  2  0.025          3214    -211       0       0       0
  323216  2  0.025          3114     211       0       0       0
  323216  2  0.025          3114     111       0       0       0
  323216  2  0.049        102134     211       0       0       0
  323216  2  0.050        102134     111       0       0       0
  323216  2  0.049        102134    -211       0       0       0
  323216  2  0.036          2224    -321       0       0       0
  323216  2  0.012          2214    -311       0       0       0
  323216  2  0.024          2214    -321       0       0       0
  323216  2  0.024          2114    -311       0       0       0
  323216  2  0.012          2114    -321       0       0       0
  323216  2  0.036          1114    -311       0       0       0
  323216  2  0.050          2212    -313       0       0       0
  323216  2  0.025          2212    -323       0       0       0
  323216  2  0.025          2112    -313       0       0       0
  323216  2  0.050          2112    -323       0       0       0
  203336  Omega 2250              2.25200   0.05500  6  1 -3  0  1  1 -1  2
  203336  2  0.500          3324    -321       0       0       0
  203336  2  0.500          3314    -311       0       0       0
  302110  N 2250                  2.28000   0.50000 20  1  0  0 -1  2  0 14
  302110  2  0.036          2212    -211       0       0       0
  302110  2  0.018          2212     111       0       0       0
  302110  2  0.018          2112     111       0       0       0
  302110  2  0.036          2112     211       0       0       0
  302110  2  0.185          2224    -211       0       0       0
  302110  2  0.124          2214     111       0       0       0
  302110  2  0.062          2114     211       0       0       0
  302110  2  0.062          2214    -211       0       0       0
  302110  2  0.124          2114     111       0       0       0
  302110  2  0.185          1114     211       0       0       0
  302110  3  0.050          2212     211    -211       0       0
  302110  3  0.025          2212     111     111       0       0
  302110  3  0.050          2112     211    -211       0       0
  302110  3  0.025          2112     111     111       0       0
 9080225  f2 2300                 2.29700   0.14900  5  0  0  0  1  1  0  3
 9080225  2  0.340           333     333       0       0       0
 9080225  2  0.330           321    -321       0       0       0
 9080225  2  0.330           311    -311       0       0       0
  300335  f2 2340                 2.34500   0.32200  5  0  0  0  1  1  0  2
  300335  2  0.350           333     333       0       0       0
  300335  2  0.650           221     221       0       0       0
  403120  Lambda 2350             2.35000   0.15000 10  1 -1  0  1  1  0  5
  403120  2  0.272	    2212    -321       0       0       0
  403120  2  0.272	    2112    -311       0       0       0
  403120  2  0.152	    3222    -211       0       0       0
  403120  2  0.152	    3212     111       0       0       0
  403120  2  0.152	    3112     211       0       0       0
  402112  Delta 2420              2.45000   0.50000 48  1  0  0  1  4  0 19
  402112  2  0.021          2212     211       0       0       0
  402112  2  0.014          2212     111       0       0       0
  402112  2  0.007          2212    -211       0       0       0
  402112  2  0.007          2112     211       0       0       0
  402112  2  0.014          2112     111       0       0       0
  402112  2  0.021          2112    -211       0       0       0
  402112  2  0.117          2224     111       0       0       0
  402112  2  0.078          2214     211       0       0       0
  402112  2  0.078          2224    -211       0       0       0
  402112  2  0.013          2214     111       0       0       0
  402112  2  0.104          2114     211       0       0       0
  402112  2  0.104          2214    -211       0       0       0
  402112  2  0.013          2114     111       0       0       0
  402112  2  0.078          1114     211       0       0       0
  402112  2  0.078          2114    -211       0       0       0
  402112  2  0.117          1114     111       0       0       0
  402112  2  0.045        201126     211       0       0       0
  402112  2  0.046        201126     111       0       0       0
  402112  2  0.045        201126    -211       0       0       0
  512112  N 2600                  2.60000   0.65000 24  1  0  0 -1  2  0 14
  512112  2  0.020          2212    -211       0       0       0
  512112  2  0.010          2212     111       0       0       0
  512112  2  0.010          2112     111       0       0       0
  512112  2  0.020          2112     211       0       0       0
  512112  2  0.196          2224    -211       0       0       0
  512112  2  0.131          2214     111       0       0       0
  512112  2  0.065          2114     211       0       0       0
  512112  2  0.065          2214    -211       0       0       0
  512112  2  0.131          2114     111       0       0       0
  512112  2  0.196          1114     211       0       0       0
  512112  3  0.052          2212     211    -211       0       0
  512112  3  0.026          2212     111     111       0       0
  512112  3  0.052          2112     211    -211       0       0
  512112  3  0.026          2112     111     111       0       0
       7

Properties of particles and resonances according to 2018 edition of
the Review of Particle Physics, (M. Tanabashi et al. (Particle Data
Group), Phys. Rev. D 98, 030001 (2018)). Strange and nonstrange
particles and resonances in the summary table of the Review of
Particle Physics with the exception of f_0(500) (a.k.a. sigma) are
included. Note that even if photon is included in this list, it is not
included in the hadron resonance gas EoS.

Each isospin state is listed separately for particles and resonances
with less than 1 GeV mass, and if the masses are not isospin
degenerate. Otherwise isospin multiplets are listed as one state with
zero charge (except Deltas which are listed individually).

The properties of each particle are on one line, followed by one or
more lines describing the decay channels of the particle in
question. The format is

mc-number  name  mass  width  deg  nb  ns  nc  parity  isospin  charge  #decays

where deg: degeneracy due to spin states
      nb:  baryon number
      ns:  strangeness
      nc:  charm
      #decays:  number of decay channels (1 for stable particles)

The line with particle properties is followed by #decays lines
describing each decay channel. The format of these lines is

mc0  # of daughters   g1/g0  mc1  mc2  mc3  mc4  mc5

where mc0:     mc-number of the decaying particle
      g1/g0:   fraction of the decay width 
      mc1-mc5: mc-numbers of the daughters

				- PH and J. Auvinen, September 2018 -


==> anc/s88h_18/s88h_18-dens1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1519832173     6.4428621996  0.0000000000  0.0000000000
     0.9990000000     0.1516389197     6.4316845432  0.0000000000  0.0000000000
     0.9970000000     0.1512949439     6.4205035417  0.0000000000  0.0000000000
     0.9950000000     0.1509512906     6.4093191993  0.0000000000  0.0000000000
     0.9930000000     0.1506079598     6.3981314895  0.0000000000  0.0000000000
     0.9910000000     0.1502649532     6.3869404401  0.0000000000  0.0000000000
     0.9890000000     0.1499222704     6.3757460169  0.0000000000  0.0000000000
     0.9870000000     0.1495799124     6.3645482246  0.0000000000  0.0000000000
     0.9850000000     0.1492378799     6.3533470606  0.0000000000  0.0000000000
     0.9830000000     0.1488961737     6.3421425297  0.0000000000  0.0000000000
     0.9810000000     0.1485547942     6.3309346139  0.0000000000  0.0000000000
     0.9790000000     0.1482137419     6.3197233107  0.0000000000  0.0000000000
     0.9770000000     0.1478730173     6.3085086100  0.0000000000  0.0000000000
     0.9750000000     0.1475326217     6.2972905250  0.0000000000  0.0000000000
     0.9730000000     0.1471925549     6.2860690305  0.0000000000  0.0000000000
     0.9710000000     0.1468528180     6.2748441322  0.0000000000  0.0000000000
     0.9690000000     0.1465134116     6.2636158283  0.0000000000  0.0000000000
     0.9670000000     0.1461743360     6.2523841017  0.0000000000  0.0000000000
     0.9650000000     0.1458355922     6.2411489586  0.0000000000  0.0000000000
     0.9630000000     0.1454971805     6.2299103899  0.0000000000  0.0000000000
     0.9610000000     0.1451591018     6.2186683944  0.0000000000  0.0000000000
     0.9590000000     0.1448213563     6.2074229554  0.0000000000  0.0000000000
     0.9570000000     0.1444839452     6.1961740876  0.0000000000  0.0000000000
     0.9550000000     0.1441468688     6.1849217747  0.0000000000  0.0000000000
     0.9530000000     0.1438101275     6.1736660084  0.0000000000  0.0000000000
     0.9510000000     0.1434737221     6.1624067881  0.0000000000  0.0000000000
     0.9490000000     0.1431376532     6.1511441060  0.0000000000  0.0000000000
     0.9470000000     0.1428019214     6.1398779619  0.0000000000  0.0000000000
     0.9450000000     0.1424665273     6.1286083481  0.0000000000  0.0000000000
     0.9430000000     0.1421314714     6.1173352571  0.0000000000  0.0000000000
     0.9410000000     0.1417967545     6.1060586894  0.0000000000  0.0000000000
     0.9390000000     0.1414623771     6.0947786377  0.0000000000  0.0000000000
     0.9370000000     0.1411283395     6.0834950874  0.0000000000  0.0000000000
     0.9350000000     0.1407946430     6.0722080549  0.0000000000  0.0000000000
     0.9330000000     0.1404612877     6.0609175181  0.0000000000  0.0000000000
     0.9310000000     0.1401282742     6.0496234784  0.0000000000  0.0000000000
     0.9290000000     0.1397956030     6.0383259219  0.0000000000  0.0000000000
     0.9270000000     0.1394632748     6.0270248503  0.0000000000  0.0000000000
     0.9250000000     0.1391312905     6.0157202654  0.0000000000  0.0000000000
     0.9230000000     0.1387996503     6.0044121540  0.0000000000  0.0000000000
     0.9210000000     0.1384683549     5.9931005108  0.0000000000  0.0000000000
     0.9190000000     0.1381374048     5.9817853305  0.0000000000  0.0000000000
     0.9170000000     0.1378068007     5.9704666082  0.0000000000  0.0000000000
     0.9150000000     0.1374765430     5.9591443392  0.0000000000  0.0000000000
     0.9130000000     0.1371466324     5.9478185189  0.0000000000  0.0000000000
     0.9110000000     0.1368170698     5.9364891507  0.0000000000  0.0000000000
     0.9090000000     0.1364878549     5.9251562076  0.0000000000  0.0000000000
     0.9070000000     0.1361589893     5.9138197087  0.0000000000  0.0000000000
     0.9050000000     0.1358304726     5.9024796275  0.0000000000  0.0000000000
     0.9030000000     0.1355023059     5.8911359683  0.0000000000  0.0000000000
     0.9010000000     0.1351744900     5.8797887356  0.0000000000  0.0000000000
     0.8990000000     0.1348470248     5.8684379036  0.0000000000  0.0000000000
     0.8970000000     0.1345199113     5.8570834851  0.0000000000  0.0000000000
     0.8950000000     0.1341931499     5.8457254623  0.0000000000  0.0000000000
     0.8930000000     0.1338667413     5.8343638409  0.0000000000  0.0000000000
     0.8910000000     0.1335406857     5.8229986037  0.0000000000  0.0000000000
     0.8890000000     0.1332149839     5.8116297493  0.0000000000  0.0000000000
     0.8870000000     0.1328896366     5.8002572839  0.0000000000  0.0000000000
     0.8850000000     0.1325646440     5.7888811837  0.0000000000  0.0000000000
     0.8830000000     0.1322400068     5.7775014556  0.0000000000  0.0000000000
     0.8810000000     0.1319157254     5.7661180841  0.0000000000  0.0000000000
     0.8790000000     0.1315918006     5.7547310764  0.0000000000  0.0000000000
     0.8770000000     0.1312682326     5.7433404176  0.0000000000  0.0000000000
     0.8750000000     0.1309450220     5.7319461006  0.0000000000  0.0000000000
     0.8730000000     0.1306221696     5.7205481337  0.0000000000  0.0000000000
     0.8710000000     0.1302996755     5.7091464952  0.0000000000  0.0000000000
     0.8690000000     0.1299775403     5.6977411790  0.0000000000  0.0000000000
     0.8670000000     0.1296557647     5.6863321943  0.0000000000  0.0000000000
     0.8650000000     0.1293343494     5.6749195356  0.0000000000  0.0000000000
     0.8630000000     0.1290132942     5.6635031751  0.0000000000  0.0000000000
     0.8610000000     0.1286926002     5.6520831304  0.0000000000  0.0000000000
     0.8590000000     0.1283722676     5.6406593821  0.0000000000  0.0000000000
     0.8570000000     0.1280522970     5.6292319335  0.0000000000  0.0000000000
     0.8550000000     0.1277326889     5.6178007733  0.0000000000  0.0000000000
     0.8530000000     0.1274134435     5.6063658905  0.0000000000  0.0000000000
     0.8510000000     0.1270945616     5.5949272895  0.0000000000  0.0000000000
     0.8490000000     0.1267760435     5.5834849603  0.0000000000  0.0000000000
     0.8470000000     0.1264578898     5.5720389003  0.0000000000  0.0000000000
     0.8450000000     0.1261401009     5.5605891003  0.0000000000  0.0000000000
     0.8430000000     0.1258226771     5.5491355511  0.0000000000  0.0000000000
     0.8410000000     0.1255056192     5.5376782592  0.0000000000  0.0000000000
     0.8390000000     0.1251889274     5.5262172088  0.0000000000  0.0000000000
     0.8370000000     0.1248726018     5.5147523846  0.0000000000  0.0000000000
     0.8350000000     0.1245566435     5.5032838018  0.0000000000  0.0000000000
     0.8330000000     0.1242410527     5.4918114458  0.0000000000  0.0000000000
     0.8310000000     0.1239258295     5.4803353027  0.0000000000  0.0000000000
     0.8290000000     0.1236109746     5.4688553739  0.0000000000  0.0000000000
     0.8270000000     0.1232964884     5.4573716538  0.0000000000  0.0000000000
     0.8250000000     0.1229823712     5.4458841298  0.0000000000  0.0000000000
     0.8230000000     0.1226686237     5.4343928121  0.0000000000  0.0000000000
     0.8210000000     0.1223552458     5.4228976741  0.0000000000  0.0000000000
     0.8190000000     0.1220422382     5.4113987196  0.0000000000  0.0000000000
     0.8170000000     0.1217296013     5.3998959453  0.0000000000  0.0000000000
     0.8150000000     0.1214173354     5.3883893410  0.0000000000  0.0000000000
     0.8130000000     0.1211054409     5.3768789045  0.0000000000  0.0000000000
     0.8110000000     0.1207939180     5.3653646192  0.0000000000  0.0000000000
     0.8090000000     0.1204827674     5.3538464914  0.0000000000  0.0000000000
     0.8070000000     0.1201719890     5.3423245055  0.0000000000  0.0000000000
     0.8050000000     0.1198615838     5.3307986689  0.0000000000  0.0000000000
     0.8030000000     0.1195515512     5.3192689523  0.0000000000  0.0000000000
     0.8010000000     0.1192418924     5.3077353714  0.0000000000  0.0000000000
     0.7990000000     0.1189326072     5.2961979058  0.0000000000  0.0000000000
     0.7970000000     0.1186236962     5.2846565574  0.0000000000  0.0000000000
     0.7950000000     0.1183151594     5.2731113143  0.0000000000  0.0000000000
     0.7930000000     0.1180069976     5.2615621796  0.0000000000  0.0000000000
     0.7910000000     0.1176992106     5.2500091353  0.0000000000  0.0000000000
     0.7890000000     0.1173917989     5.2384521784  0.0000000000  0.0000000000
     0.7870000000     0.1170847627     5.2268913067  0.0000000000  0.0000000000
     0.7850000000     0.1167781024     5.2153265113  0.0000000000  0.0000000000
     0.7830000000     0.1164718180     5.2037577765  0.0000000000  0.0000000000
     0.7810000000     0.1161659100     5.1921851095  0.0000000000  0.0000000000
     0.7790000000     0.1158603786     5.1806085033  0.0000000000  0.0000000000
     0.7770000000     0.1155552239     5.1690279369  0.0000000000  0.0000000000
     0.7750000000     0.1152504463     5.1574434196  0.0000000000  0.0000000000
     0.7730000000     0.1149460459     5.1458549390  0.0000000000  0.0000000000
     0.7710000000     0.1146420229     5.1342624838  0.0000000000  0.0000000000
     0.7690000000     0.1143383776     5.1226660507  0.0000000000  0.0000000000
     0.7670000000     0.1140351101     5.1110656369  0.0000000000  0.0000000000
     0.7650000000     0.1137322205     5.0994612260  0.0000000000  0.0000000000
     0.7630000000     0.1134297092     5.0878528242  0.0000000000  0.0000000000
     0.7610000000     0.1131275760     5.0762404093  0.0000000000  0.0000000000
     0.7590000000     0.1128258215     5.0646239891  0.0000000000  0.0000000000
     0.7570000000     0.1125244456     5.0530035503  0.0000000000  0.0000000000
     0.7550000000     0.1122234483     5.0413790804  0.0000000000  0.0000000000
     0.7530000000     0.1119228299     5.0297505825  0.0000000000  0.0000000000
     0.7510000000     0.1116225903     5.0181180386  0.0000000000  0.0000000000
     0.7490000000     0.1113227299     5.0064814533  0.0000000000  0.0000000000
     0.7470000000     0.1110232486     4.9948408105  0.0000000000  0.0000000000
     0.7450000000     0.1107241465     4.9831961093  0.0000000000  0.0000000000
     0.7430000000     0.1104254237     4.9715473427  0.0000000000  0.0000000000
     0.7410000000     0.1101270801     4.9598944972  0.0000000000  0.0000000000
     0.7390000000     0.1098291158     4.9482375676  0.0000000000  0.0000000000
     0.7370000000     0.1095315309     4.9365765497  0.0000000000  0.0000000000
     0.7350000000     0.1092343254     4.9249114331  0.0000000000  0.0000000000
     0.7330000000     0.1089374991     4.9132422081  0.0000000000  0.0000000000
     0.7310000000     0.1086410524     4.9015688809  0.0000000000  0.0000000000
     0.7290000000     0.1083449848     4.8898914295  0.0000000000  0.0000000000
     0.7270000000     0.1080492965     4.8782098478  0.0000000000  0.0000000000
     0.7250000000     0.1077539873     4.8665241303  0.0000000000  0.0000000000
     0.7230000000     0.1074590576     4.8548342803  0.0000000000  0.0000000000
     0.7210000000     0.1071645066     4.8431402730  0.0000000000  0.0000000000
     0.7190000000     0.1068703348     4.8314421137  0.0000000000  0.0000000000
     0.7170000000     0.1065765415     4.8197397803  0.0000000000  0.0000000000
     0.7150000000     0.1062831271     4.8080332803  0.0000000000  0.0000000000
     0.7130000000     0.1059900913     4.7963226010  0.0000000000  0.0000000000
     0.7110000000     0.1056974339     4.7846077310  0.0000000000  0.0000000000
     0.7090000000     0.1054051547     4.7728886672  0.0000000000  0.0000000000
     0.7070000000     0.1051132536     4.7611654007  0.0000000000  0.0000000000
     0.7050000000     0.1048217301     4.7494379168  0.0000000000  0.0000000000
     0.7030000000     0.1045305845     4.7377062233  0.0000000000  0.0000000000
     0.7010000000     0.1042398161     4.7259702940  0.0000000000  0.0000000000
     0.6990000000     0.1039494248     4.7142301323  0.0000000000  0.0000000000
     0.6970000000     0.1036594103     4.7024857218  0.0000000000  0.0000000000
     0.6950000000     0.1033697723     4.6907370618  0.0000000000  0.0000000000
     0.6930000000     0.1030805107     4.6789841456  0.0000000000  0.0000000000
     0.6910000000     0.1027916247     4.6672269543  0.0000000000  0.0000000000
     0.6890000000     0.1025031144     4.6554654912  0.0000000000  0.0000000000
     0.6870000000     0.1022149793     4.6436997404  0.0000000000  0.0000000000
     0.6850000000     0.1019272188     4.6319296943  0.0000000000  0.0000000000
     0.6830000000     0.1016398327     4.6201553469  0.0000000000  0.0000000000
     0.6810000000     0.1013528207     4.6083766941  0.0000000000  0.0000000000
     0.6790000000     0.1010661821     4.5965937189  0.0000000000  0.0000000000
     0.6770000000     0.1007799165     4.5848064134  0.0000000000  0.0000000000
     0.6750000000     0.1004940235     4.5730147783  0.0000000000  0.0000000000
     0.6730000000     0.1002085025     4.5612187948  0.0000000000  0.0000000000
     0.6710000000     0.0999233528     4.5494184532  0.0000000000  0.0000000000
     0.6690000000     0.0996385741     4.5376137525  0.0000000000  0.0000000000
     0.6670000000     0.0993541658     4.5258046793  0.0000000000  0.0000000000
     0.6650000000     0.0990701271     4.5139912224  0.0000000000  0.0000000000
     0.6630000000     0.0987864578     4.5021733863  0.0000000000  0.0000000000
     0.6610000000     0.0985031567     4.4903511426  0.0000000000  0.0000000000
     0.6590000000     0.0982202235     4.4785244927  0.0000000000  0.0000000000
     0.6570000000     0.0979376573     4.4666934263  0.0000000000  0.0000000000
     0.6550000000     0.0976554575     4.4548579349  0.0000000000  0.0000000000
     0.6530000000     0.0973736232     4.4430180054  0.0000000000  0.0000000000
     0.6510000000     0.0970921539     4.4311736336  0.0000000000  0.0000000000
     0.6490000000     0.0968110486     4.4193248105  0.0000000000  0.0000000000
     0.6470000000     0.0965303063     4.4074715157  0.0000000000  0.0000000000
     0.6450000000     0.0962499264     4.3956137517  0.0000000000  0.0000000000
     0.6430000000     0.0959699079     4.3837515026  0.0000000000  0.0000000000
     0.6410000000     0.0956902500     4.3718847617  0.0000000000  0.0000000000
     0.6390000000     0.0954109516     4.3600135179  0.0000000000  0.0000000000
     0.6370000000     0.0951320118     4.3481377626  0.0000000000  0.0000000000
     0.6350000000     0.0948534296     4.3362574827  0.0000000000  0.0000000000
     0.6330000000     0.0945752040     4.3243726746  0.0000000000  0.0000000000
     0.6310000000     0.0942973337     4.3124833167  0.0000000000  0.0000000000
     0.6290000000     0.0940198178     4.3005894106  0.0000000000  0.0000000000
     0.6270000000     0.0937426552     4.2886909402  0.0000000000  0.0000000000
     0.6250000000     0.0934658446     4.2767878989  0.0000000000  0.0000000000
     0.6230000000     0.0931893848     4.2648802693  0.0000000000  0.0000000000
     0.6210000000     0.0929132747     4.2529680505  0.0000000000  0.0000000000
     0.6190000000     0.0926375129     4.2410512240  0.0000000000  0.0000000000
     0.6170000000     0.0923620980     4.2291297815  0.0000000000  0.0000000000
     0.6150000000     0.0920870288     4.2172037105  0.0000000000  0.0000000000
     0.6130000000     0.0918123038     4.2052730020  0.0000000000  0.0000000000
     0.6110000000     0.0915379218     4.1933376500  0.0000000000  0.0000000000
     0.6090000000     0.0912638810     4.1813976314  0.0000000000  0.0000000000
     0.6070000000     0.0909901801     4.1694529470  0.0000000000  0.0000000000
     0.6050000000     0.0907168176     4.1575035804  0.0000000000  0.0000000000
     0.6030000000     0.0904437917     4.1455495191  0.0000000000  0.0000000000
     0.6010000000     0.0901711010     4.1335907537  0.0000000000  0.0000000000
     0.5990000000     0.0898987436     4.1216272719  0.0000000000  0.0000000000
     0.5970000000     0.0896267178     4.1096590586  0.0000000000  0.0000000000
     0.5950000000     0.0893550222     4.0976861156  0.0000000000  0.0000000000
     0.5930000000     0.0890836545     4.0857084151  0.0000000000  0.0000000000
     0.5910000000     0.0888126129     4.0737259468  0.0000000000  0.0000000000
     0.5890000000     0.0885418959     4.0617387112  0.0000000000  0.0000000000
     0.5870000000     0.0882715010     4.0497466791  0.0000000000  0.0000000000
     0.5850000000     0.0880014266     4.0377498528  0.0000000000  0.0000000000
     0.5830000000     0.0877316704     4.0257482119  0.0000000000  0.0000000000
     0.5810000000     0.0874622306     4.0137417538  0.0000000000  0.0000000000
     0.5790000000     0.0871931045     4.0017304472  0.0000000000  0.0000000000
     0.5770000000     0.0869242903     3.9897142986  0.0000000000  0.0000000000
     0.5750000000     0.0866557855     3.9776932795  0.0000000000  0.0000000000
     0.5730000000     0.0863875879     3.9656673861  0.0000000000  0.0000000000
     0.5710000000     0.0861196951     3.9536366064  0.0000000000  0.0000000000
     0.5690000000     0.0858521045     3.9416009199  0.0000000000  0.0000000000
     0.5670000000     0.0855848137     3.9295603184  0.0000000000  0.0000000000
     0.5650000000     0.0853178201     3.9175147854  0.0000000000  0.0000000000
     0.5630000000     0.0850511211     3.9054643167  0.0000000000  0.0000000000
     0.5610000000     0.0847847137     3.8934088806  0.0000000000  0.0000000000
     0.5590000000     0.0845185955     3.8813484774  0.0000000000  0.0000000000
     0.5570000000     0.0842527634     3.8692830871  0.0000000000  0.0000000000
     0.5550000000     0.0839872146     3.8572126955  0.0000000000  0.0000000000
     0.5530000000     0.0837219461     3.8451372947  0.0000000000  0.0000000000
     0.5510000000     0.0834569547     3.8330568568  0.0000000000  0.0000000000
     0.5490000000     0.0831922374     3.8209713800  0.0000000000  0.0000000000
     0.5470000000     0.0829277909     3.8088808428  0.0000000000  0.0000000000
     0.5450000000     0.0826636119     3.7967852307  0.0000000000  0.0000000000
     0.5430000000     0.0823996972     3.7846845358  0.0000000000  0.0000000000
     0.5410000000     0.0821360429     3.7725787252  0.0000000000  0.0000000000
     0.5390000000     0.0818726459     3.7604677989  0.0000000000  0.0000000000
     0.5370000000     0.0816095024     3.7483517384  0.0000000000  0.0000000000
     0.5350000000     0.0813466087     3.7362305266  0.0000000000  0.0000000000
     0.5330000000     0.0810839608     3.7241041411  0.0000000000  0.0000000000
     0.5310000000     0.0808215550     3.7119725740  0.0000000000  0.0000000000
     0.5290000000     0.0805593871     3.6998358001  0.0000000000  0.0000000000
     0.5270000000     0.0802974531     3.6876938087  0.0000000000  0.0000000000
     0.5250000000     0.0800357489     3.6755465851  0.0000000000  0.0000000000
     0.5230000000     0.0797742700     3.6633941043  0.0000000000  0.0000000000
     0.5210000000     0.0795130121     3.6512363567  0.0000000000  0.0000000000
     0.5190000000     0.0792519706     3.6390733165  0.0000000000  0.0000000000
     0.5170000000     0.0789911408     3.6269049740  0.0000000000  0.0000000000
     0.5150000000     0.0787305182     3.6147313100  0.0000000000  0.0000000000
     0.5130000000     0.0784700976     3.6025522966  0.0000000000  0.0000000000
     0.5110000000     0.0782098741     3.5903679225  0.0000000000  0.0000000000
     0.5090000000     0.0779498426     3.5781781681  0.0000000000  0.0000000000
     0.5070000000     0.0776899980     3.5659830182  0.0000000000  0.0000000000
     0.5050000000     0.0774303346     3.5537824440  0.0000000000  0.0000000000
     0.5030000000     0.0771708472     3.5415764343  0.0000000000  0.0000000000
     0.5010000000     0.0769115300     3.5293649645  0.0000000000  0.0000000000
     0.4990000000     0.0766523772     3.5171480161  0.0000000000  0.0000000000
     0.4970000000     0.0763933829     3.5049255706  0.0000000000  0.0000000000
     0.4950000000     0.0761345409     3.4926976034  0.0000000000  0.0000000000
     0.4930000000     0.0758758451     3.4804640972  0.0000000000  0.0000000000
     0.4910000000     0.0756172889     3.4682250232  0.0000000000  0.0000000000
     0.4890000000     0.0753588660     3.4559803666  0.0000000000  0.0000000000
     0.4870000000     0.0751005694     3.4437301021  0.0000000000  0.0000000000
     0.4850000000     0.0748423922     3.4314742070  0.0000000000  0.0000000000
     0.4830000000     0.0745843275     3.4192126613  0.0000000000  0.0000000000
     0.4810000000     0.0743263680     3.4069454422  0.0000000000  0.0000000000
     0.4790000000     0.0740685062     3.3946725244  0.0000000000  0.0000000000
     0.4770000000     0.0738107343     3.3823938810  0.0000000000  0.0000000000
     0.4750000000     0.0735530447     3.3701094957  0.0000000000  0.0000000000
     0.4730000000     0.0732954293     3.3578193395  0.0000000000  0.0000000000
     0.4710000000     0.0730378796     3.3455233830  0.0000000000  0.0000000000
     0.4690000000     0.0727803872     3.3332216032  0.0000000000  0.0000000000
     0.4670000000     0.0725229436     3.3209139780  0.0000000000  0.0000000000
     0.4650000000     0.0722655398     3.3086004807  0.0000000000  0.0000000000
     0.4630000000     0.0720081665     3.2962810809  0.0000000000  0.0000000000
     0.4610000000     0.0717508145     3.2839557568  0.0000000000  0.0000000000
     0.4590000000     0.0714934738     3.2716244722  0.0000000000  0.0000000000
     0.4570000000     0.0712361349     3.2592872126  0.0000000000  0.0000000000
     0.4550000000     0.0709787873     3.2469439333  0.0000000000  0.0000000000
     0.4530000000     0.0707214207     3.2345946180  0.0000000000  0.0000000000
     0.4510000000     0.0704640242     3.2222392279  0.0000000000  0.0000000000
     0.4490000000     0.0702065869     3.2098777367  0.0000000000  0.0000000000
     0.4470000000     0.0699490976     3.1975101199  0.0000000000  0.0000000000
     0.4450000000     0.0696915444     3.1851363356  0.0000000000  0.0000000000
     0.4430000000     0.0694339155     3.1727563600  0.0000000000  0.0000000000
     0.4410000000     0.0691761986     3.1603701534  0.0000000000  0.0000000000
     0.4390000000     0.0689183811     3.1479776902  0.0000000000  0.0000000000
     0.4370000000     0.0686604501     3.1355789337  0.0000000000  0.0000000000
     0.4350000000     0.0684023923     3.1231738488  0.0000000000  0.0000000000
     0.4330000000     0.0681441939     3.1107624026  0.0000000000  0.0000000000
     0.4310000000     0.0678858411     3.0983445600  0.0000000000  0.0000000000
     0.4290000000     0.0676273192     3.0859202794  0.0000000000  0.0000000000
     0.4270000000     0.0673686135     3.0734895270  0.0000000000  0.0000000000
     0.4250000000     0.0671097088     3.0610522673  0.0000000000  0.0000000000
     0.4230000000     0.0668505894     3.0486084585  0.0000000000  0.0000000000
     0.4210000000     0.0665912394     3.0361580644  0.0000000000  0.0000000000
     0.4190000000     0.0663316421     3.0237010424  0.0000000000  0.0000000000
     0.4170000000     0.0660717805     3.0112373494  0.0000000000  0.0000000000
     0.4150000000     0.0658116374     2.9987669489  0.0000000000  0.0000000000
     0.4130000000     0.0655511949     2.9862897956  0.0000000000  0.0000000000
     0.4110000000     0.0652904344     2.9738058423  0.0000000000  0.0000000000
     0.4090000000     0.0650293373     2.9613150513  0.0000000000  0.0000000000
     0.4070000000     0.0647678842     2.9488173748  0.0000000000  0.0000000000
     0.4050000000     0.0645060552     2.9363127661  0.0000000000  0.0000000000
     0.4030000000     0.0642438298     2.9238011708  0.0000000000  0.0000000000
     0.4010000000     0.0639811874     2.9112825536  0.0000000000  0.0000000000
     0.3990000000     0.0637181064     2.8987568525  0.0000000000  0.0000000000
     0.3970000000     0.0634545648     2.8862240216  0.0000000000  0.0000000000
     0.3950000000     0.0631905403     2.8736840112  0.0000000000  0.0000000000
     0.3930000000     0.0629260098     2.8611367633  0.0000000000  0.0000000000
     0.3910000000     0.0626609497     2.8485822282  0.0000000000  0.0000000000
     0.3890000000     0.0623953361     2.8360203494  0.0000000000  0.0000000000
     0.3870000000     0.0621291443     2.8234510642  0.0000000000  0.0000000000
     0.3850000000     0.0618623492     2.8108743194  0.0000000000  0.0000000000
     0.3830000000     0.0615949254     2.7982900607  0.0000000000  0.0000000000
     0.3810000000     0.0613268466     2.7856982134  0.0000000000  0.0000000000
     0.3790000000     0.0610580865     2.7730987260  0.0000000000  0.0000000000
     0.3770000000     0.0607886183     2.7604915301  0.0000000000  0.0000000000
     0.3750000000     0.0605184147     2.7478765633  0.0000000000  0.0000000000
     0.3730000000     0.0602474483     2.7352537586  0.0000000000  0.0000000000
     0.3710000000     0.0599756913     2.7226230412  0.0000000000  0.0000000000
     0.3690000000     0.0597031157     2.7099843455  0.0000000000  0.0000000000
     0.3670000000     0.0594296936     2.6973375970  0.0000000000  0.0000000000
     0.3650000000     0.0591553971     2.6846827263  0.0000000000  0.0000000000
     0.3630000000     0.0588801986     2.6720196549  0.0000000000  0.0000000000
     0.3610000000     0.0586040705     2.6593483071  0.0000000000  0.0000000000
     0.3590000000     0.0583269861     2.6466686066  0.0000000000  0.0000000000
     0.3570000000     0.0580489189     2.6339804632  0.0000000000  0.0000000000
     0.3550000000     0.0577698440     2.6212838071  0.0000000000  0.0000000000
     0.3530000000     0.0574897370     2.6085785450  0.0000000000  0.0000000000
     0.3510000000     0.0572085756     2.5958645945  0.0000000000  0.0000000000
     0.3490000000     0.0569263388     2.5831418626  0.0000000000  0.0000000000
     0.3470000000     0.0566430086     2.5704102705  0.0000000000  0.0000000000
     0.3450000000     0.0563585691     2.5576697175  0.0000000000  0.0000000000
     0.3430000000     0.0560730080     2.5449201168  0.0000000000  0.0000000000
     0.3410000000     0.0557863167     2.5321613699  0.0000000000  0.0000000000
     0.3390000000     0.0554984913     2.5193933853  0.0000000000  0.0000000000
     0.3370000000     0.0552095329     2.5066160621  0.0000000000  0.0000000000
     0.3350000000     0.0549194489     2.4938293032  0.0000000000  0.0000000000
     0.3330000000     0.0546282535     2.4810330058  0.0000000000  0.0000000000
     0.3310000000     0.0543359696     2.4682270802  0.0000000000  0.0000000000
     0.3290000000     0.0540426283     2.4554114136  0.0000000000  0.0000000000
     0.3270000000     0.0537482719     2.4425859173  0.0000000000  0.0000000000
     0.3250000000     0.0534529538     2.4297504806  0.0000000000  0.0000000000
     0.3230000000     0.0531567409     2.4169050099  0.0000000000  0.0000000000
     0.3210000000     0.0528597144     2.4040494045  0.0000000000  0.0000000000
     0.3190000000     0.0525619715     2.3911835714  0.0000000000  0.0000000000
     0.3170000000     0.0522636271     2.3783074145  0.0000000000  0.0000000000
     0.3150000000     0.0519648147     2.3654208378  0.0000000000  0.0000000000
     0.3130000000     0.0516656886     2.3525237580  0.0000000000  0.0000000000
     0.3110000000     0.0513663986     2.3396160932  0.0000000000  0.0000000000
     0.3090000000     0.0510669836     2.3266977601  0.0000000000  0.0000000000
     0.3070000000     0.0507674414     2.3137686779  0.0000000000  0.0000000000
     0.3050000000     0.0504677708     2.3008287638  0.0000000000  0.0000000000
     0.3030000000     0.0501679703     2.2878779339  0.0000000000  0.0000000000
     0.3010000000     0.0498680384     2.2749161031  0.0000000000  0.0000000000
     0.2990000000     0.0495679738     2.2619431848  0.0000000000  0.0000000000
     0.2970000000     0.0492677749     2.2489590913  0.0000000000  0.0000000000
     0.2950000000     0.0489674402     2.2359637337  0.0000000000  0.0000000000
     0.2930000000     0.0486669682     2.2229570216  0.0000000000  0.0000000000
     0.2910000000     0.0483663574     2.2099388633  0.0000000000  0.0000000000
     0.2890000000     0.0480656061     2.1969091655  0.0000000000  0.0000000000
     0.2870000000     0.0477647128     2.1838678338  0.0000000000  0.0000000000
     0.2850000000     0.0474636758     2.1708147721  0.0000000000  0.0000000000
     0.2830000000     0.0471624934     2.1577498829  0.0000000000  0.0000000000
     0.2810000000     0.0468611640     2.1446730672  0.0000000000  0.0000000000
     0.2790000000     0.0465596859     2.1315842242  0.0000000000  0.0000000000
     0.2770000000     0.0462580572     2.1184832518  0.0000000000  0.0000000000
     0.2750000000     0.0459562762     2.1053700462  0.0000000000  0.0000000000
     0.2730000000     0.0456543410     2.0922445017  0.0000000000  0.0000000000
     0.2710000000     0.0453522499     2.0791065111  0.0000000000  0.0000000000
     0.2690000000     0.0450500009     2.0659559653  0.0000000000  0.0000000000
     0.2670000000     0.0447475922     2.0527927537  0.0000000000  0.0000000000
     0.2650000000     0.0444450217     2.0396167634  0.0000000000  0.0000000000
     0.2630000000     0.0441422874     2.0264278798  0.0000000000  0.0000000000
     0.2610000000     0.0438393874     2.0132259866  0.0000000000  0.0000000000
     0.2590000000     0.0435363195     2.0000109652  0.0000000000  0.0000000000
     0.2570000000     0.0432330818     1.9867826951  0.0000000000  0.0000000000
     0.2550000000     0.0429296719     1.9735410536  0.0000000000  0.0000000000
     0.2530000000     0.0426260877     1.9602859160  0.0000000000  0.0000000000
     0.2510000000     0.0423223271     1.9470171554  0.0000000000  0.0000000000
     0.2490000000     0.0420183876     1.9337346425  0.0000000000  0.0000000000
     0.2470000000     0.0417142671     1.9204382458  0.0000000000  0.0000000000
     0.2450000000     0.0414099630     1.9071278314  0.0000000000  0.0000000000
     0.2430000000     0.0411054731     1.8938032630  0.0000000000  0.0000000000
     0.2410000000     0.0408007949     1.8804644017  0.0000000000  0.0000000000
     0.2390000000     0.0404959258     1.8671111062  0.0000000000  0.0000000000
     0.2370000000     0.0401908633     1.8537432324  0.0000000000  0.0000000000
     0.2350000000     0.0398856047     1.8403606336  0.0000000000  0.0000000000
     0.2330000000     0.0395801474     1.8269631602  0.0000000000  0.0000000000
     0.2310000000     0.0392744887     1.8135506598  0.0000000000  0.0000000000
     0.2290000000     0.0389686258     1.8001229771  0.0000000000  0.0000000000
     0.2270000000     0.0386625558     1.7866799538  0.0000000000  0.0000000000
     0.2250000000     0.0383562759     1.7732214282  0.0000000000  0.0000000000
     0.2230000000     0.0380497830     1.7597472358  0.0000000000  0.0000000000
     0.2210000000     0.0377430741     1.7462572086  0.0000000000  0.0000000000
     0.2190000000     0.0374361462     1.7327511751  0.0000000000  0.0000000000
     0.2170000000     0.0371289960     1.7192289604  0.0000000000  0.0000000000
     0.2150000000     0.0368216203     1.7056903862  0.0000000000  0.0000000000
     0.2130000000     0.0365140159     1.6921352702  0.0000000000  0.0000000000
     0.2110000000     0.0362061792     1.6785634263  0.0000000000  0.0000000000
     0.2090000000     0.0358981070     1.6649746647  0.0000000000  0.0000000000
     0.2070000000     0.0355897955     1.6513687912  0.0000000000  0.0000000000
     0.2050000000     0.0352812412     1.6377456077  0.0000000000  0.0000000000
     0.2030000000     0.0349724404     1.6241049117  0.0000000000  0.0000000000
     0.2010000000     0.0346633892     1.6104464960  0.0000000000  0.0000000000
     0.1990000000     0.0343540838     1.5967701491  0.0000000000  0.0000000000
     0.1970000000     0.0340445202     1.5830756547  0.0000000000  0.0000000000
     0.1950000000     0.0337346942     1.5693627913  0.0000000000  0.0000000000
     0.1930000000     0.0334246018     1.5556313326  0.0000000000  0.0000000000
     0.1910000000     0.0331142385     1.5418810470  0.0000000000  0.0000000000
     0.1890000000     0.0328036001     1.5281116974  0.0000000000  0.0000000000
     0.1870000000     0.0324926819     1.5143230410  0.0000000000  0.0000000000
     0.1850000000     0.0321814794     1.5005148294  0.0000000000  0.0000000000
     0.1830000000     0.0318699878     1.4866868080  0.0000000000  0.0000000000
     0.1810000000     0.0315582023     1.4728387161  0.0000000000  0.0000000000
     0.1790000000     0.0312461178     1.4589702863  0.0000000000  0.0000000000
     0.1770000000     0.0309337291     1.4450812448  0.0000000000  0.0000000000
     0.1750000000     0.0306210311     1.4311713106  0.0000000000  0.0000000000
     0.1730000000     0.0303080183     1.4172401956  0.0000000000  0.0000000000
     0.1710000000     0.0299946852     1.4032876043  0.0000000000  0.0000000000
     0.1690000000     0.0296810259     1.3893132333  0.0000000000  0.0000000000
     0.1670000000     0.0293670346     1.3753167711  0.0000000000  0.0000000000
     0.1650000000     0.0290527053     1.3612978981  0.0000000000  0.0000000000
     0.1630000000     0.0287380318     1.3472562856  0.0000000000  0.0000000000
     0.1610000000     0.0284230076     1.3331915961  0.0000000000  0.0000000000
     0.1590000000     0.0281076260     1.3191034827  0.0000000000  0.0000000000
     0.1570000000     0.0277918805     1.3049915884  0.0000000000  0.0000000000
     0.1550000000     0.0274757638     1.2908555462  0.0000000000  0.0000000000
     0.1530000000     0.0271592688     1.2766949785  0.0000000000  0.0000000000
     0.1510000000     0.0268423882     1.2625094975  0.0000000000  0.0000000000
     0.1490000000     0.0265251141     1.2482987006  0.0000000000  0.0000000000
     0.1470000000     0.0262074387     1.2340621764  0.0000000000  0.0000000000
     0.1450000000     0.0258893538     1.2197994996  0.0000000000  0.0000000000
     0.1430000000     0.0255708510     1.2055102319  0.0000000000  0.0000000000
     0.1410000000     0.0252519215     1.1911939210  0.0000000000  0.0000000000
     0.1390000000     0.0249325565     1.1768501003  0.0000000000  0.0000000000
     0.1370000000     0.0246127465     1.1624782879  0.0000000000  0.0000000000
     0.1350000000     0.0242924819     1.1480779861  0.0000000000  0.0000000000
     0.1330000000     0.0239717528     1.1336486806  0.0000000000  0.0000000000
     0.1310000000     0.0236505489     1.1191898395  0.0000000000  0.0000000000
     0.1290000000     0.0233288595     1.1047009127  0.0000000000  0.0000000000
     0.1270000000     0.0230066736     1.0901813308  0.0000000000  0.0000000000
     0.1250000000     0.0226839797     1.0756305040  0.0000000000  0.0000000000
     0.1230000000     0.0223607658     1.0610478213  0.0000000000  0.0000000000
     0.1210000000     0.0220370198     1.0464326492  0.0000000000  0.0000000000
     0.1190000000     0.0217127286     1.0317843306  0.0000000000  0.0000000000
     0.1170000000     0.0213878792     1.0171021832  0.0000000000  0.0000000000
     0.1150000000     0.0210624575     1.0023854984  0.0000000000  0.0000000000
     0.1130000000     0.0207364493     0.9876335398  0.0000000000  0.0000000000
     0.1110000000     0.0204098395     0.9728455413  0.0000000000  0.0000000000
     0.1090000000     0.0200826127     0.9580207056  0.0000000000  0.0000000000
     0.1070000000     0.0197547524     0.9431582022  0.0000000000  0.0000000000
     0.1050000000     0.0194262419     0.9282571656  0.0000000000  0.0000000000
     0.1030000000     0.0190970633     0.9133166925  0.0000000000  0.0000000000
     0.1010000000     0.0187671983     0.8983358401  0.0000000000  0.0000000000
     0.0990000000     0.0184366276     0.8833136231  0.0000000000  0.0000000000
     0.0970000000     0.0181053309     0.8682490110  0.0000000000  0.0000000000
     0.0950000000     0.0177732873     0.8531409251  0.0000000000  0.0000000000
     0.0930000000     0.0174404745     0.8379882350  0.0000000000  0.0000000000
     0.0910000000     0.0171068694     0.8227897549  0.0000000000  0.0000000000
     0.0890000000     0.0167724476     0.8075442400  0.0000000000  0.0000000000
     0.0870000000     0.0164371836     0.7922503816  0.0000000000  0.0000000000
     0.0850000000     0.0161010505     0.7769068027  0.0000000000  0.0000000000
     0.0830000000     0.0157640200     0.7615120522  0.0000000000  0.0000000000
     0.0810000000     0.0154260624     0.7460645996  0.0000000000  0.0000000000
     0.0790000000     0.0150871461     0.7305628282  0.0000000000  0.0000000000
     0.0770000000     0.0147472380     0.7150050278  0.0000000000  0.0000000000
     0.0750000000     0.0144063031     0.6993893870  0.0000000000  0.0000000000
     0.0730000000     0.0140643041     0.6837139840  0.0000000000  0.0000000000
     0.0710000000     0.0137212017     0.6679767770  0.0000000000  0.0000000000
     0.0690000000     0.0133769541     0.6521755924  0.0000000000  0.0000000000
     0.0670000000     0.0130315170     0.6363081129  0.0000000000  0.0000000000
     0.0650000000     0.0126848429     0.6203718629  0.0000000000  0.0000000000
     0.0630000000     0.0123368816     0.6043641923  0.0000000000  0.0000000000
     0.0610000000     0.0119875792     0.5882822587  0.0000000000  0.0000000000
     0.0590000000     0.0116368780     0.5721230060  0.0000000000  0.0000000000
     0.0570000000     0.0112847163     0.5558831407  0.0000000000  0.0000000000
     0.0550000000     0.0109310278     0.5395591045  0.0000000000  0.0000000000
     0.0530000000     0.0105757411     0.5231470420  0.0000000000  0.0000000000
     0.0510000000     0.0102187792     0.5066427640  0.0000000000  0.0000000000
     0.0490000000     0.0098600588     0.4900417040  0.0000000000  0.0000000000
     0.0470000000     0.0094994896     0.4733388668  0.0000000000  0.0000000000
     0.0450000000     0.0091369736     0.4565287690  0.0000000000  0.0000000000
     0.0430000000     0.0087724039     0.4396053661  0.0000000000  0.0000000000
     0.0410000000     0.0084056634     0.4225619663  0.0000000000  0.0000000000
     0.0390000000     0.0080366239     0.4053911260  0.0000000000  0.0000000000
     0.0370000000     0.0076651443     0.3880845218  0.0000000000  0.0000000000
     0.0350000000     0.0072910683     0.3706327922  0.0000000000  0.0000000000
     0.0330000000     0.0069142229     0.3530253411  0.0000000000  0.0000000000
     0.0310000000     0.0065344150     0.3352500890  0.0000000000  0.0000000000
     0.0290000000     0.0061514282     0.3172931550  0.0000000000  0.0000000000
     0.0270000000     0.0057650189     0.2991384433  0.0000000000  0.0000000000
     0.0250000000     0.0053749113     0.2807670981  0.0000000000  0.0000000000
     0.0230000000     0.0049807908     0.2621567675  0.0000000000  0.0000000000
     0.0210000000     0.0045822964     0.2432805903  0.0000000000  0.0000000000
     0.0190000000     0.0041790104     0.2241057646  0.0000000000  0.0000000000
     0.0170000000     0.0037704461     0.2045914579  0.0000000000  0.0000000000
     0.0150000000     0.0033560311     0.1846856470  0.0000000000  0.0000000000
     0.0130000000     0.0029350871     0.1643201137  0.0000000000  0.0000000000
     0.0110000000     0.0025068045     0.1434020604  0.0000000000  0.0000000000
     0.0090000000     0.0020702155     0.1217989903  0.0000000000  0.0000000000
     0.0070000000     0.0016241809     0.0993085814  0.0000000000  0.0000000000
     0.0050000000     0.0011674582     0.0755893484  0.0000000000  0.0000000000
     0.0030000000     0.0006992110     0.0499589712  0.0000000000  0.0000000000
     0.0010000000     0.0002229947     0.0204347619  0.0000000000  0.0000000000


==> anc/s88h_18/s88h_18-dens2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7563852994    47.5345598659  0.0000000000  0.0000000000
    10.9810000000     2.7506732946    47.4654414464  0.0000000000  0.0000000000
    10.9610000000     2.7449621291    47.3962942587  0.0000000000  0.0000000000
    10.9410000000     2.7392518105    47.3271183055  0.0000000000  0.0000000000
    10.9210000000     2.7335423288    47.2579133773  0.0000000000  0.0000000000
    10.9010000000     2.7278337026    47.1886796072  0.0000000000  0.0000000000
    10.8810000000     2.7221259221    47.1194167878  0.0000000000  0.0000000000
    10.8610000000     2.7164189919    47.0501248837  0.0000000000  0.0000000000
    10.8410000000     2.7107129203    46.9808039031  0.0000000000  0.0000000000
    10.8210000000     2.7050077049    46.9114537277  0.0000000000  0.0000000000
    10.8010000000     2.6993033439    46.8420742403  0.0000000000  0.0000000000
    10.7810000000     2.6935998491    46.7726654949  0.0000000000  0.0000000000
    10.7610000000     2.6878972154    46.7032273342  0.0000000000  0.0000000000
    10.7410000000     2.6821954479    46.6337597296  0.0000000000  0.0000000000
    10.7210000000     2.6764945453    46.5642625688  0.0000000000  0.0000000000
    10.7010000000     2.6707945199    46.4947359100  0.0000000000  0.0000000000
    10.6810000000     2.6650953636    46.4251795587  0.0000000000  0.0000000000
    10.6610000000     2.6593970823    46.3555934909  0.0000000000  0.0000000000
    10.6410000000     2.6536996817    46.2859776836  0.0000000000  0.0000000000
    10.6210000000     2.6480031611    46.2163320306  0.0000000000  0.0000000000
    10.6010000000     2.6423075266    46.1466565113  0.0000000000  0.0000000000
    10.5810000000     2.6366127709    46.0769509380  0.0000000000  0.0000000000
    10.5610000000     2.6309189071    46.0072153766  0.0000000000  0.0000000000
    10.5410000000     2.6252259351    45.9374497260  0.0000000000  0.0000000000
    10.5210000000     2.6195338546    45.8676538862  0.0000000000  0.0000000000
    10.5010000000     2.6138426724    45.7978278429  0.0000000000  0.0000000000
    10.4810000000     2.6081523820    45.7279714148  0.0000000000  0.0000000000
    10.4610000000     2.6024629971    45.6580846737  0.0000000000  0.0000000000
    10.4410000000     2.5967745148    45.5881674830  0.0000000000  0.0000000000
    10.4210000000     2.5910869357    45.5182197495  0.0000000000  0.0000000000
    10.4010000000     2.5854002706    45.4482415063  0.0000000000  0.0000000000
    10.3810000000     2.5797145135    45.3782325793  0.0000000000  0.0000000000
    10.3610000000     2.5740296689    45.3081929210  0.0000000000  0.0000000000
    10.3410000000     2.5683457447    45.2381225265  0.0000000000  0.0000000000
    10.3210000000     2.5626627319    45.1680211845  0.0000000000  0.0000000000
    10.3010000000     2.5569806455    45.0978889758  0.0000000000  0.0000000000
    10.2810000000     2.5512994838    45.0277257750  0.0000000000  0.0000000000
    10.2610000000     2.5456192483    44.9575314994  0.0000000000  0.0000000000
    10.2410000000     2.5399399443    44.8873061093  0.0000000000  0.0000000000
    10.2210000000     2.5342615672    44.8170494419  0.0000000000  0.0000000000
    10.2010000000     2.5285841325    44.7467615843  0.0000000000  0.0000000000
    10.1810000000     2.5229076291    44.6764422941  0.0000000000  0.0000000000
    10.1610000000     2.5172320662    44.6060915782  0.0000000000  0.0000000000
    10.1410000000     2.5115574530    44.5357094446  0.0000000000  0.0000000000
    10.1210000000     2.5058837790    44.4652956559  0.0000000000  0.0000000000
    10.1010000000     2.5002110604    44.3948503050  0.0000000000  0.0000000000
    10.0810000000     2.4945392870    44.3243731576  0.0000000000  0.0000000000
    10.0610000000     2.4888684687    44.2538642271  0.0000000000  0.0000000000
    10.0410000000     2.4831986088    44.1833234466  0.0000000000  0.0000000000
    10.0210000000     2.4775297109    44.1127507500  0.0000000000  0.0000000000
    10.0010000000     2.4718617786    44.0421460731  0.0000000000  0.0000000000
     9.9810000000     2.4661948060    43.9715092304  0.0000000000  0.0000000000
     9.9610000000     2.4605288036    43.9008402423  0.0000000000  0.0000000000
     9.9410000000     2.4548637723    43.8301390081  0.0000000000  0.0000000000
     9.9210000000     2.4491997197    43.7594055102  0.0000000000  0.0000000000
     9.9010000000     2.4435366438    43.6886396101  0.0000000000  0.0000000000
     9.8810000000     2.4378745458    43.6178412116  0.0000000000  0.0000000000
     9.8610000000     2.4322134307    43.5470102610  0.0000000000  0.0000000000
     9.8410000000     2.4265533034    43.4761467058  0.0000000000  0.0000000000
     9.8210000000     2.4208941624    43.4052504140  0.0000000000  0.0000000000
     9.8010000000     2.4152360197    43.3343214173  0.0000000000  0.0000000000
     9.7810000000     2.4095788676    43.2633595058  0.0000000000  0.0000000000
     9.7610000000     2.4039227119    43.1923646334  0.0000000000  0.0000000000
     9.7410000000     2.3982675647    43.1213368360  0.0000000000  0.0000000000
     9.7210000000     2.3926134191    43.0502759090  0.0000000000  0.0000000000
     9.7010000000     2.3869602749    42.9791817302  0.0000000000  0.0000000000
     9.6810000000     2.3813081510    42.9080544208  0.0000000000  0.0000000000
     9.6610000000     2.3756570347    42.8368937006  0.0000000000  0.0000000000
     9.6410000000     2.3700069391    42.7656996134  0.0000000000  0.0000000000
     9.6210000000     2.3643578582    42.6944719632  0.0000000000  0.0000000000
     9.6010000000     2.3587098052    42.6232107966  0.0000000000  0.0000000000
     9.5810000000     2.3530627747    42.5519159213  0.0000000000  0.0000000000
     9.5610000000     2.3474167802    42.4805873869  0.0000000000  0.0000000000
     9.5410000000     2.3417718102    42.4092249247  0.0000000000  0.0000000000
     9.5210000000     2.3361278818    42.3378286274  0.0000000000  0.0000000000
     9.5010000000     2.3304849903    42.2663983100  0.0000000000  0.0000000000
     9.4810000000     2.3248431435    42.1949339485  0.0000000000  0.0000000000
     9.4610000000     2.3192023434    42.1234354412  0.0000000000  0.0000000000
     9.4410000000     2.3135625889    42.0519026482  0.0000000000  0.0000000000
     9.4210000000     2.3079238886    41.9803355509  0.0000000000  0.0000000000
     9.4010000000     2.3022862447    41.9087340526  0.0000000000  0.0000000000
     9.3810000000     2.2966496570    41.8370980190  0.0000000000  0.0000000000
     9.3610000000     2.2910141343    41.7654274367  0.0000000000  0.0000000000
     9.3410000000     2.2853796766    41.6937221747  0.0000000000  0.0000000000
     9.3210000000     2.2797462872    41.6219821439  0.0000000000  0.0000000000
     9.3010000000     2.2741139724    41.5502072964  0.0000000000  0.0000000000
     9.2810000000     2.2684827359    41.4783975465  0.0000000000  0.0000000000
     9.2610000000     2.2628525722    41.4065526923  0.0000000000  0.0000000000
     9.2410000000     2.2572234977    41.3346728094  0.0000000000  0.0000000000
     9.2210000000     2.2515955041    41.2627576604  0.0000000000  0.0000000000
     9.2010000000     2.2459686081    41.1908073244  0.0000000000  0.0000000000
     9.1810000000     2.2403428021    41.1188215680  0.0000000000  0.0000000000
     9.1610000000     2.2347180908    41.0468003169  0.0000000000  0.0000000000
     9.1410000000     2.2290944792    40.9747434989  0.0000000000  0.0000000000
     9.1210000000     2.2234719785    40.9026511217  0.0000000000  0.0000000000
     9.1010000000     2.2178505820    40.8305229601  0.0000000000  0.0000000000
     9.0810000000     2.2122302952    40.7583589477  0.0000000000  0.0000000000
     9.0610000000     2.2066111239    40.6861590198  0.0000000000  0.0000000000
     9.0410000000     2.2009930741    40.6139231137  0.0000000000  0.0000000000
     9.0210000000     2.1953761459    40.5416510907  0.0000000000  0.0000000000
     9.0010000000     2.1897603457    40.4693428921  0.0000000000  0.0000000000
     8.9810000000     2.1841456742    40.3969983835  0.0000000000  0.0000000000
     8.9610000000     2.1785321380    40.3246175102  0.0000000000  0.0000000000
     8.9410000000     2.1729197353    40.2522001030  0.0000000000  0.0000000000
     8.9210000000     2.1673084763    40.1797461503  0.0000000000  0.0000000000
     8.9010000000     2.1616983624    40.1072555259  0.0000000000  0.0000000000
     8.8810000000     2.1560893983    40.0347281446  0.0000000000  0.0000000000
     8.8610000000     2.1504815830    39.9621638462  0.0000000000  0.0000000000
     8.8410000000     2.1448749305    39.8895626654  0.0000000000  0.0000000000
     8.8210000000     2.1392694371    39.8169244077  0.0000000000  0.0000000000
     8.8010000000     2.1336651056    39.7442489579  0.0000000000  0.0000000000
     8.7810000000     2.1280619446    39.6715362802  0.0000000000  0.0000000000
     8.7610000000     2.1224599573    39.5987862635  0.0000000000  0.0000000000
     8.7410000000     2.1168591409    39.5259987229  0.0000000000  0.0000000000
     8.7210000000     2.1112595109    39.4531737053  0.0000000000  0.0000000000
     8.7010000000     2.1056610649    39.3803110299  0.0000000000  0.0000000000
     8.6810000000     2.1000638072    39.3074105952  0.0000000000  0.0000000000
     8.6610000000     2.0944677418    39.2344723016  0.0000000000  0.0000000000
     8.6410000000     2.0888728732    39.1614960519  0.0000000000  0.0000000000
     8.6210000000     2.0832792033    39.0884817133  0.0000000000  0.0000000000
     8.6010000000     2.0776867427    39.0154292693  0.0000000000  0.0000000000
     8.5810000000     2.0720954880    38.9423385155  0.0000000000  0.0000000000
     8.5610000000     2.0665054474    38.8692094023  0.0000000000  0.0000000000
     8.5410000000     2.0609166267    38.7960418439  0.0000000000  0.0000000000
     8.5210000000     2.0553290230    38.7228356437  0.0000000000  0.0000000000
     8.5010000000     2.0497426512    38.6495908344  0.0000000000  0.0000000000
     8.4810000000     2.0441575090    38.5763072243  0.0000000000  0.0000000000
     8.4610000000     2.0385736003    38.5029846997  0.0000000000  0.0000000000
     8.4410000000     2.0329909318    38.4296231870  0.0000000000  0.0000000000
     8.4210000000     2.0274095051    38.3562225401  0.0000000000  0.0000000000
     8.4010000000     2.0218293304    38.2827827278  0.0000000000  0.0000000000
     8.3810000000     2.0162504039    38.2093035337  0.0000000000  0.0000000000
     8.3610000000     2.0106727393    38.1357849693  0.0000000000  0.0000000000
     8.3410000000     2.0050963333    38.0622268235  0.0000000000  0.0000000000
     8.3210000000     1.9995211943    37.9886290378  0.0000000000  0.0000000000
     8.3010000000     1.9939473255    37.9149914811  0.0000000000  0.0000000000
     8.2810000000     1.9883747300    37.8413140255  0.0000000000  0.0000000000
     8.2610000000     1.9828034171    37.7675966199  0.0000000000  0.0000000000
     8.2410000000     1.9772333878    37.6938391041  0.0000000000  0.0000000000
     8.2210000000     1.9716646462    37.6200413580  0.0000000000  0.0000000000
     8.2010000000     1.9660971996    37.5462033012  0.0000000000  0.0000000000
     8.1810000000     1.9605310525    37.4723248189  0.0000000000  0.0000000000
     8.1610000000     1.9549662099    37.3984057991  0.0000000000  0.0000000000
     8.1410000000     1.9494026714    37.3244460583  0.0000000000  0.0000000000
     8.1210000000     1.9438404483    37.2504455641  0.0000000000  0.0000000000
     8.1010000000     1.9382795406    37.1764041389  0.0000000000  0.0000000000
     8.0810000000     1.9327199600    37.1023217554  0.0000000000  0.0000000000
     8.0610000000     1.9271617018    37.0281981682  0.0000000000  0.0000000000
     8.0410000000     1.9216047782    36.9540333555  0.0000000000  0.0000000000
     8.0210000000     1.9160491906    36.8798271516  0.0000000000  0.0000000000
     8.0010000000     1.9104949463    36.8055794667  0.0000000000  0.0000000000
     7.9810000000     1.9049420473    36.7312901409  0.0000000000  0.0000000000
     7.9610000000     1.8993905068    36.6569591637  0.0000000000  0.0000000000
     7.9410000000     1.8938403167    36.5825862346  0.0000000000  0.0000000000
     7.9210000000     1.8882914907    36.5081713491  0.0000000000  0.0000000000
     7.9010000000     1.8827440377    36.4337144320  0.0000000000  0.0000000000
     7.8810000000     1.8771979503    36.3592151927  0.0000000000  0.0000000000
     7.8610000000     1.8716532459    36.2846736717  0.0000000000  0.0000000000
     7.8410000000     1.8661099235    36.2100896574  0.0000000000  0.0000000000
     7.8210000000     1.8605679901    36.1354630507  0.0000000000  0.0000000000
     7.8010000000     1.8550274507    36.0607937193  0.0000000000  0.0000000000
     7.7810000000     1.8494883104    35.9860815338  0.0000000000  0.0000000000
     7.7610000000     1.8439505720    35.9113263324  0.0000000000  0.0000000000
     7.7410000000     1.8384142468    35.8365280643  0.0000000000  0.0000000000
     7.7210000000     1.8328793381    35.7616865740  0.0000000000  0.0000000000
     7.7010000000     1.8273458472    35.6868016731  0.0000000000  0.0000000000
     7.6810000000     1.8218137861    35.6118733206  0.0000000000  0.0000000000
     7.6610000000     1.8162831540    35.5369012988  0.0000000000  0.0000000000
     7.6410000000     1.8107539610    35.4618855373  0.0000000000  0.0000000000
     7.6210000000     1.8052262123    35.3868258972  0.0000000000  0.0000000000
     7.6010000000     1.7996999107    35.3117222071  0.0000000000  0.0000000000
     7.5810000000     1.7941750648    35.2365743707  0.0000000000  0.0000000000
     7.5610000000     1.7886516806    35.1613822594  0.0000000000  0.0000000000
     7.5410000000     1.7831297622    35.0861457121  0.0000000000  0.0000000000
     7.5210000000     1.7776093137    35.0108645718  0.0000000000  0.0000000000
     7.5010000000     1.7720903451    34.9355387558  0.0000000000  0.0000000000
     7.4810000000     1.7665728613    34.8601681140  0.0000000000  0.0000000000
     7.4610000000     1.7610568676    34.7847524996  0.0000000000  0.0000000000
     7.4410000000     1.7555423698    34.7092917698  0.0000000000  0.0000000000
     7.4210000000     1.7500293714    34.6337857500  0.0000000000  0.0000000000
     7.4010000000     1.7445178814    34.5582343401  0.0000000000  0.0000000000
     7.3810000000     1.7390079066    34.4826374080  0.0000000000  0.0000000000
     7.3610000000     1.7334994516    34.4069947905  0.0000000000  0.0000000000
     7.3410000000     1.7279925215    34.3313063279  0.0000000000  0.0000000000
     7.3210000000     1.7224871267    34.2555719349  0.0000000000  0.0000000000
     7.3010000000     1.7169832704    34.1797914242  0.0000000000  0.0000000000
     7.2810000000     1.7114809588    34.1039646479  0.0000000000  0.0000000000
     7.2610000000     1.7059801984    34.0280914620  0.0000000000  0.0000000000
     7.2410000000     1.7004809962    33.9521717262  0.0000000000  0.0000000000
     7.2210000000     1.6949833595    33.8762053042  0.0000000000  0.0000000000
     7.2010000000     1.6894872909    33.8001919941  0.0000000000  0.0000000000
     7.1810000000     1.6839928011    33.7241317026  0.0000000000  0.0000000000
     7.1610000000     1.6784998961    33.6480242706  0.0000000000  0.0000000000
     7.1410000000     1.6730085823    33.5718695432  0.0000000000  0.0000000000
     7.1210000000     1.6675188665    33.4956673697  0.0000000000  0.0000000000
     7.1010000000     1.6620307534    33.4194175689  0.0000000000  0.0000000000
     7.0810000000     1.6565442507    33.3431199985  0.0000000000  0.0000000000
     7.0610000000     1.6510593690    33.2667745550  0.0000000000  0.0000000000
     7.0410000000     1.6455761067    33.1903809663  0.0000000000  0.0000000000
     7.0210000000     1.6400944804    33.1139392065  0.0000000000  0.0000000000
     7.0010000000     1.6346144893    33.0374490125  0.0000000000  0.0000000000
     6.9810000000     1.6291361457    32.9609102980  0.0000000000  0.0000000000
     6.9610000000     1.6236594550    32.8843228776  0.0000000000  0.0000000000
     6.9410000000     1.6181844277    32.8076866393  0.0000000000  0.0000000000
     6.9210000000     1.6127110601    32.7310012700  0.0000000000  0.0000000000
     6.9010000000     1.6072393737    32.6542668035  0.0000000000  0.0000000000
     6.8810000000     1.6017693657    32.5774829360  0.0000000000  0.0000000000
     6.8610000000     1.5963010436    32.5006495055  0.0000000000  0.0000000000
     6.8410000000     1.5908344202    32.4237664225  0.0000000000  0.0000000000
     6.8210000000     1.5853695041    32.3468335339  0.0000000000  0.0000000000
     6.8010000000     1.5799062945    32.2698505558  0.0000000000  0.0000000000
     6.7810000000     1.5744448055    32.1928174126  0.0000000000  0.0000000000
     6.7610000000     1.5689850422    32.1157338981  0.0000000000  0.0000000000
     6.7410000000     1.5635270150    32.0385998785  0.0000000000  0.0000000000
     6.7210000000     1.5580707275    31.9614151236  0.0000000000  0.0000000000
     6.7010000000     1.5526161908    31.8841795096  0.0000000000  0.0000000000
     6.6810000000     1.5471634098    31.8068928164  0.0000000000  0.0000000000
     6.6610000000     1.5417123965    31.7295549301  0.0000000000  0.0000000000
     6.6410000000     1.5362631566    31.6521656409  0.0000000000  0.0000000000
     6.6210000000     1.5308156987    31.5747247778  0.0000000000  0.0000000000
     6.6010000000     1.5253700293    31.4972321416  0.0000000000  0.0000000000
     6.5810000000     1.5199261580    31.4196875718  0.0000000000  0.0000000000
     6.5610000000     1.5144840902    31.3420908465  0.0000000000  0.0000000000
     6.5410000000     1.5090438410    31.2644418824  0.0000000000  0.0000000000
     6.5210000000     1.5036054098    31.1867403684  0.0000000000  0.0000000000
     6.5010000000     1.4981688128    31.1089862319  0.0000000000  0.0000000000
     6.4810000000     1.4927340553    31.0311792396  0.0000000000  0.0000000000
     6.4610000000     1.4873011452    30.9533191968  0.0000000000  0.0000000000
     6.4410000000     1.4818700911    30.8754059147  0.0000000000  0.0000000000
     6.4210000000     1.4764409020    30.7974392101  0.0000000000  0.0000000000
     6.4010000000     1.4710135877    30.7194189054  0.0000000000  0.0000000000
     6.3810000000     1.4655881559    30.6413447959  0.0000000000  0.0000000000
     6.3610000000     1.4601646176    30.5632167155  0.0000000000  0.0000000000
     6.3410000000     1.4547429771    30.4850344055  0.0000000000  0.0000000000
     6.3210000000     1.4493232510    30.4067977772  0.0000000000  0.0000000000
     6.3010000000     1.4439054402    30.3285065184  0.0000000000  0.0000000000
     6.2810000000     1.4384895579    30.2501604868  0.0000000000  0.0000000000
     6.2610000000     1.4330756154    30.1717595133  0.0000000000  0.0000000000
     6.2410000000     1.4276636179    30.0933033372  0.0000000000  0.0000000000
     6.2210000000     1.4222535756    30.0147917692  0.0000000000  0.0000000000
     6.2010000000     1.4168455018    29.9362246587  0.0000000000  0.0000000000
     6.1810000000     1.4114394011    29.8576017317  0.0000000000  0.0000000000
     6.1610000000     1.4060352880    29.7789228501  0.0000000000  0.0000000000
     6.1410000000     1.4006331662    29.7001877205  0.0000000000  0.0000000000
     6.1210000000     1.3952330490    29.6213961857  0.0000000000  0.0000000000
     6.1010000000     1.3898349483    29.5425480622  0.0000000000  0.0000000000
     6.0810000000     1.3844388697    29.4636430768  0.0000000000  0.0000000000
     6.0610000000     1.3790448285    29.3846810916  0.0000000000  0.0000000000
     6.0410000000     1.3736528295    29.3056618151  0.0000000000  0.0000000000
     6.0210000000     1.3682628849    29.2265850588  0.0000000000  0.0000000000
     6.0010000000     1.3628750096    29.1474506729  0.0000000000  0.0000000000
     5.9810000000     1.3574892040    29.0682582911  0.0000000000  0.0000000000
     5.9610000000     1.3521054885    28.9890078413  0.0000000000  0.0000000000
     5.9410000000     1.3467238695    28.9096990355  0.0000000000  0.0000000000
     5.9210000000     1.3413443557    28.8303316248  0.0000000000  0.0000000000
     5.9010000000     1.3359669591    28.7509053993  0.0000000000  0.0000000000
     5.8810000000     1.3305916943    28.6714201881  0.0000000000  0.0000000000
     5.8610000000     1.3252185679    28.5918757012  0.0000000000  0.0000000000
     5.8410000000     1.3198475919    28.5122717191  0.0000000000  0.0000000000
     5.8210000000     1.3144787787    28.4326080302  0.0000000000  0.0000000000
     5.8010000000     1.3091121393    28.3528843988  0.0000000000  0.0000000000
     5.7810000000     1.3037476857    28.2731005969  0.0000000000  0.0000000000
     5.7610000000     1.2983854260    28.1932563417  0.0000000000  0.0000000000
     5.7410000000     1.2930253737    28.1133514211  0.0000000000  0.0000000000
     5.7210000000     1.2876675428    28.0333856306  0.0000000000  0.0000000000
     5.7010000000     1.2823119418    27.9533586804  0.0000000000  0.0000000000
     5.6810000000     1.2769585841    27.8732703509  0.0000000000  0.0000000000
     5.6610000000     1.2716074820    27.7931203998  0.0000000000  0.0000000000
     5.6410000000     1.2662586462    27.7129085619  0.0000000000  0.0000000000
     5.6210000000     1.2609120886    27.6326345807  0.0000000000  0.0000000000
     5.6010000000     1.2555678235    27.5522982388  0.0000000000  0.0000000000
     5.5810000000     1.2502258643    27.4718992965  0.0000000000  0.0000000000
     5.5610000000     1.2448862189    27.3914374303  0.0000000000  0.0000000000
     5.5410000000     1.2395489042    27.3109124487  0.0000000000  0.0000000000
     5.5210000000     1.2342139318    27.2303240767  0.0000000000  0.0000000000
     5.5010000000     1.2288813144    27.1496720481  0.0000000000  0.0000000000
     5.4810000000     1.2235510631    27.0689560754  0.0000000000  0.0000000000
     5.4610000000     1.2182231942    26.9881759413  0.0000000000  0.0000000000
     5.4410000000     1.2128977186    26.9073313461  0.0000000000  0.0000000000
     5.4210000000     1.2075746505    26.8264220300  0.0000000000  0.0000000000
     5.4010000000     1.2022540044    26.7454477423  0.0000000000  0.0000000000
     5.3810000000     1.1969357941    26.6644082119  0.0000000000  0.0000000000
     5.3610000000     1.1916200321    26.5833031465  0.0000000000  0.0000000000
     5.3410000000     1.1863067301    26.5021322338  0.0000000000  0.0000000000
     5.3210000000     1.1809959063    26.4208952618  0.0000000000  0.0000000000
     5.3010000000     1.1756875742    26.3395919378  0.0000000000  0.0000000000
     5.2810000000     1.1703817460    26.2582219492  0.0000000000  0.0000000000
     5.2610000000     1.1650784371    26.1767850237  0.0000000000  0.0000000000
     5.2410000000     1.1597776637    26.0952808992  0.0000000000  0.0000000000
     5.2210000000     1.1544794371    26.0137092340  0.0000000000  0.0000000000
     5.2010000000     1.1491837754    25.9320697870  0.0000000000  0.0000000000
     5.1810000000     1.1438906920    25.8503622379  0.0000000000  0.0000000000
     5.1610000000     1.1386002051    25.7685863367  0.0000000000  0.0000000000
     5.1410000000     1.1333123241    25.6867416957  0.0000000000  0.0000000000
     5.1210000000     1.1280270694    25.6048280868  0.0000000000  0.0000000000
     5.1010000000     1.1227444544    25.5228451742  0.0000000000  0.0000000000
     5.0810000000     1.1174644976    25.4407926928  0.0000000000  0.0000000000
     5.0610000000     1.1121872108    25.3586702704  0.0000000000  0.0000000000
     5.0410000000     1.1069126145    25.2764776646  0.0000000000  0.0000000000
     5.0210000000     1.1016407209    25.1942144974  0.0000000000  0.0000000000
     5.0010000000     1.0963715489    25.1118804906  0.0000000000  0.0000000000
     4.9810000000     1.0911051146    25.0294753195  0.0000000000  0.0000000000
     4.9610000000     1.0858414354    24.9469986712  0.0000000000  0.0000000000
     4.9410000000     1.0805805298    24.8644502450  0.0000000000  0.0000000000
     4.9210000000     1.0753224098    24.7818296361  0.0000000000  0.0000000000
     4.9010000000     1.0700670982    24.6991365977  0.0000000000  0.0000000000
     4.8810000000     1.0648146093    24.6163707504  0.0000000000  0.0000000000
     4.8610000000     1.0595649644    24.5335318141  0.0000000000  0.0000000000
     4.8410000000     1.0543181766    24.4506193776  0.0000000000  0.0000000000
     4.8210000000     1.0490742659    24.3676331292  0.0000000000  0.0000000000
     4.8010000000     1.0438332515    24.2845727417  0.0000000000  0.0000000000
     4.7810000000     1.0385951522    24.2014378722  0.0000000000  0.0000000000
     4.7610000000     1.0333599861    24.1182281628  0.0000000000  0.0000000000
     4.7410000000     1.0281277707    24.0349432409  0.0000000000  0.0000000000
     4.7210000000     1.0228985268    23.9515827763  0.0000000000  0.0000000000
     4.7010000000     1.0176722744    23.8681464239  0.0000000000  0.0000000000
     4.6810000000     1.0124490314    23.7846337964  0.0000000000  0.0000000000
     4.6610000000     1.0072288188    23.7010445489  0.0000000000  0.0000000000
     4.6410000000     1.0020116537    23.6173782664  0.0000000000  0.0000000000
     4.6210000000     0.9967975613    23.5336346615  0.0000000000  0.0000000000
     4.6010000000     0.9915865596    23.4498133205  0.0000000000  0.0000000000
     4.5810000000     0.9863786679    23.3659138448  0.0000000000  0.0000000000
     4.5610000000     0.9811739088    23.2819358795  0.0000000000  0.0000000000
     4.5410000000     0.9759723026    23.1978790288  0.0000000000  0.0000000000
     4.5210000000     0.9707738712    23.1137429125  0.0000000000  0.0000000000
     4.5010000000     0.9655786360    23.0295271386  0.0000000000  0.0000000000
     4.4810000000     0.9603866201    22.9452313309  0.0000000000  0.0000000000
     4.4610000000     0.9551978445    22.8608550736  0.0000000000  0.0000000000
     4.4410000000     0.9500123318    22.7763979677  0.0000000000  0.0000000000
     4.4210000000     0.9448301060    22.6918596306  0.0000000000  0.0000000000
     4.4010000000     0.9396511859    22.6072395864  0.0000000000  0.0000000000
     4.3810000000     0.9344755986    22.5225374862  0.0000000000  0.0000000000
     4.3610000000     0.9293033694    22.4377529435  0.0000000000  0.0000000000
     4.3410000000     0.9241345168    22.3528854516  0.0000000000  0.0000000000
     4.3210000000     0.9189690677    22.2679346319  0.0000000000  0.0000000000
     4.3010000000     0.9138070471    22.1829000686  0.0000000000  0.0000000000
     4.2810000000     0.9086484784    22.0977813093  0.0000000000  0.0000000000
     4.2610000000     0.9034933868    22.0125779206  0.0000000000  0.0000000000
     4.2410000000     0.8983417991    21.9272894872  0.0000000000  0.0000000000
     4.2210000000     0.8931937403    21.8419155586  0.0000000000  0.0000000000
     4.2010000000     0.8880492343    21.7564556495  0.0000000000  0.0000000000
     4.1810000000     0.8829083081    21.6709093212  0.0000000000  0.0000000000
     4.1610000000     0.8777709906    21.5852761542  0.0000000000  0.0000000000
     4.1410000000     0.8726373090    21.4995556951  0.0000000000  0.0000000000
     4.1210000000     0.8675072863    21.4137474037  0.0000000000  0.0000000000
     4.1010000000     0.8623809534    21.3278508673  0.0000000000  0.0000000000
     4.0810000000     0.8572583385    21.2418656136  0.0000000000  0.0000000000
     4.0610000000     0.8521394684    21.1557911381  0.0000000000  0.0000000000
     4.0410000000     0.8470243736    21.0696269840  0.0000000000  0.0000000000
     4.0210000000     0.8419130814    20.9833726366  0.0000000000  0.0000000000
     4.0010000000     0.8368056215    20.8970276031  0.0000000000  0.0000000000
     3.9810000000     0.8317020253    20.8105914128  0.0000000000  0.0000000000
     3.9610000000     0.8266023218    20.7240635383  0.0000000000  0.0000000000
     3.9410000000     0.8215065433    20.6374435012  0.0000000000  0.0000000000
     3.9210000000     0.8164147198    20.5507307673  0.0000000000  0.0000000000
     3.9010000000     0.8113268818    20.4639248000  0.0000000000  0.0000000000
     3.8810000000     0.8062430633    20.3770251122  0.0000000000  0.0000000000
     3.8610000000     0.8011632961    20.2900311626  0.0000000000  0.0000000000
     3.8410000000     0.7960876109    20.2029423825  0.0000000000  0.0000000000
     3.8210000000     0.7910160441    20.1157582796  0.0000000000  0.0000000000
     3.8010000000     0.7859486277    20.0284782831  0.0000000000  0.0000000000
     3.7810000000     0.7808853980    19.9411018733  0.0000000000  0.0000000000
     3.7610000000     0.7758263873    19.8536284531  0.0000000000  0.0000000000
     3.7410000000     0.7707716320    19.7660574775  0.0000000000  0.0000000000
     3.7210000000     0.7657211692    19.6783884019  0.0000000000  0.0000000000
     3.7010000000     0.7606750325    19.5906206065  0.0000000000  0.0000000000
     3.6810000000     0.7556332595    19.5027535241  0.0000000000  0.0000000000
     3.6610000000     0.7505958888    19.4147865897  0.0000000000  0.0000000000
     3.6410000000     0.7455629572    19.3267191897  0.0000000000  0.0000000000
     3.6210000000     0.7405345039    19.2385507393  0.0000000000  0.0000000000
     3.6010000000     0.7355105679    19.1502806316  0.0000000000  0.0000000000
     3.5810000000     0.7304911879    19.0619082385  0.0000000000  0.0000000000
     3.5610000000     0.7254764038    18.9734329365  0.0000000000  0.0000000000
     3.5410000000     0.7204662584    18.8848541319  0.0000000000  0.0000000000
     3.5210000000     0.7154607913    18.7961711613  0.0000000000  0.0000000000
     3.5010000000     0.7104600465    18.7073834171  0.0000000000  0.0000000000
     3.4810000000     0.7054640649    18.6184902235  0.0000000000  0.0000000000
     3.4610000000     0.7004728893    18.5294909118  0.0000000000  0.0000000000
     3.4410000000     0.6954865663    18.4403848699  0.0000000000  0.0000000000
     3.4210000000     0.6905051390    18.3511713948  0.0000000000  0.0000000000
     3.4010000000     0.6855286530    18.2618498170  0.0000000000  0.0000000000
     3.3810000000     0.6805571547    18.1724194512  0.0000000000  0.0000000000
     3.3610000000     0.6755906917    18.0828796216  0.0000000000  0.0000000000
     3.3410000000     0.6706293097    17.9932295893  0.0000000000  0.0000000000
     3.3210000000     0.6656730586    17.9034686751  0.0000000000  0.0000000000
     3.3010000000     0.6607219878    17.8135961621  0.0000000000  0.0000000000
     3.2810000000     0.6557761483    17.7236113451  0.0000000000  0.0000000000
     3.2610000000     0.6508355879    17.6335134349  0.0000000000  0.0000000000
     3.2410000000     0.6459003606    17.5433017279  0.0000000000  0.0000000000
     3.2210000000     0.6409705195    17.4529754853  0.0000000000  0.0000000000
     3.2010000000     0.6360461162    17.3625339114  0.0000000000  0.0000000000
     3.1810000000     0.6311272057    17.2719762490  0.0000000000  0.0000000000
     3.1610000000     0.6262138453    17.1813017560  0.0000000000  0.0000000000
     3.1410000000     0.6213060882    17.0905095882  0.0000000000  0.0000000000
     3.1210000000     0.6164039938    16.9995989888  0.0000000000  0.0000000000
     3.1010000000     0.6115076202    16.9085691476  0.0000000000  0.0000000000
     3.0810000000     0.6066170254    16.8174192257  0.0000000000  0.0000000000
     3.0610000000     0.6017322715    16.7261484261  0.0000000000  0.0000000000
     3.0410000000     0.5968534179    16.6347558776  0.0000000000  0.0000000000
     3.0210000000     0.5919805283    16.5432407528  0.0000000000  0.0000000000
     3.0010000000     0.5871136666    16.4516021982  0.0000000000  0.0000000000
     2.9810000000     0.5822528969    16.3598393355  0.0000000000  0.0000000000
     2.9610000000     0.5773982855    16.2679512856  0.0000000000  0.0000000000
     2.9410000000     0.5725499000    16.1759371691  0.0000000000  0.0000000000
     2.9210000000     0.5677078077    16.0837960616  0.0000000000  0.0000000000
     2.9010000000     0.5628720804    15.9915270856  0.0000000000  0.0000000000
     2.8810000000     0.5580427870    15.8991292750  0.0000000000  0.0000000000
     2.8610000000     0.5532200009    15.8066017122  0.0000000000  0.0000000000
     2.8410000000     0.5484037954    15.7139434382  0.0000000000  0.0000000000
     2.8210000000     0.5435942462    15.6211534989  0.0000000000  0.0000000000
     2.8010000000     0.5387914303    15.5282309231  0.0000000000  0.0000000000
     2.7810000000     0.5339954257    15.4351747236  0.0000000000  0.0000000000
     2.7610000000     0.5292063122    15.3419838985  0.0000000000  0.0000000000
     2.7410000000     0.5244241698    15.2486574093  0.0000000000  0.0000000000
     2.7210000000     0.5196490826    15.1551942492  0.0000000000  0.0000000000
     2.7010000000     0.5148811353    15.0615933766  0.0000000000  0.0000000000
     2.6810000000     0.5101204132    14.9678537171  0.0000000000  0.0000000000
     2.6610000000     0.5053670047    14.8739742078  0.0000000000  0.0000000000
     2.6410000000     0.5006210006    14.7799537769  0.0000000000  0.0000000000
     2.6210000000     0.4958824924    14.6857913219  0.0000000000  0.0000000000
     2.6010000000     0.4911515731    14.5914857117  0.0000000000  0.0000000000
     2.5810000000     0.4864283391    14.4970358304  0.0000000000  0.0000000000
     2.5610000000     0.4817128873    14.4024405138  0.0000000000  0.0000000000
     2.5410000000     0.4770053182    14.3076986147  0.0000000000  0.0000000000
     2.5210000000     0.4723057320    14.2128089183  0.0000000000  0.0000000000
     2.5010000000     0.4676142352    14.1177702721  0.0000000000  0.0000000000
     2.4810000000     0.4629309328    14.0225814364  0.0000000000  0.0000000000
     2.4610000000     0.4582559343    13.9272411927  0.0000000000  0.0000000000
     2.4410000000     0.4535893493    13.8317482597  0.0000000000  0.0000000000
     2.4210000000     0.4489312939    13.7361014214  0.0000000000  0.0000000000
     2.4010000000     0.4442818819    13.6402993378  0.0000000000  0.0000000000
     2.3810000000     0.4396412327    13.5443407150  0.0000000000  0.0000000000
     2.3610000000     0.4350094695    13.4482242638  0.0000000000  0.0000000000
     2.3410000000     0.4303867148    13.3519485962  0.0000000000  0.0000000000
     2.3210000000     0.4257730959    13.2555123521  0.0000000000  0.0000000000
     2.3010000000     0.4211687438    13.1589141583  0.0000000000  0.0000000000
     2.2810000000     0.4165737918    13.0621526088  0.0000000000  0.0000000000
     2.2610000000     0.4119883760    12.9652262660  0.0000000000  0.0000000000
     2.2410000000     0.4074126353    12.8681336624  0.0000000000  0.0000000000
     2.2210000000     0.4028467147    12.7708733618  0.0000000000  0.0000000000
     2.2010000000     0.3982907592    12.6734438389  0.0000000000  0.0000000000
     2.1810000000     0.3937449203    12.5758436017  0.0000000000  0.0000000000
     2.1610000000     0.3892093503    12.4780710714  0.0000000000  0.0000000000
     2.1410000000     0.3846842071    12.3801246842  0.0000000000  0.0000000000
     2.1210000000     0.3801696534    12.2820028719  0.0000000000  0.0000000000
     2.1010000000     0.3756658544    12.1837040027  0.0000000000  0.0000000000
     2.0810000000     0.3711729794    12.0852264224  0.0000000000  0.0000000000
     2.0610000000     0.3666912025    11.9865684550  0.0000000000  0.0000000000
     2.0410000000     0.3622207034    11.8877284233  0.0000000000  0.0000000000
     2.0210000000     0.3577616650    11.7887045904  0.0000000000  0.0000000000
     2.0010000000     0.3533142752    11.6894952000  0.0000000000  0.0000000000
     1.9810000000     0.3488787276    11.5900984769  0.0000000000  0.0000000000
     1.9610000000     0.3444552195    11.4905125889  0.0000000000  0.0000000000
     1.9410000000     0.3400439549    11.3907357055  0.0000000000  0.0000000000
     1.9210000000     0.3356451430    11.2907659597  0.0000000000  0.0000000000
     1.9010000000     0.3312589968    11.1906014101  0.0000000000  0.0000000000
     1.8810000000     0.3268857383    11.0902401566  0.0000000000  0.0000000000
     1.8610000000     0.3225255929    10.9896802064  0.0000000000  0.0000000000
     1.8410000000     0.3181787930    10.8889195511  0.0000000000  0.0000000000
     1.8210000000     0.3138455783    10.7879561667  0.0000000000  0.0000000000
     1.8010000000     0.3095261938    10.6867879662  0.0000000000  0.0000000000
     1.7810000000     0.3052208918    10.5854128380  0.0000000000  0.0000000000
     1.7610000000     0.3009299317    10.4838286267  0.0000000000  0.0000000000
     1.7410000000     0.2966535802    10.3820331518  0.0000000000  0.0000000000
     1.7210000000     0.2923921114    10.2800241799  0.0000000000  0.0000000000
     1.7010000000     0.2881458079    10.1777994613  0.0000000000  0.0000000000
     1.6810000000     0.2839149590    10.0753566742  0.0000000000  0.0000000000
     1.6610000000     0.2796998633     9.9726934805  0.0000000000  0.0000000000
     1.6410000000     0.2755008268     9.8698074695  0.0000000000  0.0000000000
     1.6210000000     0.2713181660     9.7666962311  0.0000000000  0.0000000000
     1.6010000000     0.2671522058     9.6633573003  0.0000000000  0.0000000000
     1.5810000000     0.2630032781     9.5597881037  0.0000000000  0.0000000000
     1.5610000000     0.2588717283     9.4559861202  0.0000000000  0.0000000000
     1.5410000000     0.2547579088     9.3519487108  0.0000000000  0.0000000000
     1.5210000000     0.2506621829     9.2476732081  0.0000000000  0.0000000000
     1.5010000000     0.2465849244     9.1431568980  0.0000000000  0.0000000000
     1.4810000000     0.2425265180     9.0383970203  0.0000000000  0.0000000000
     1.4610000000     0.2384873589     8.9333907601  0.0000000000  0.0000000000
     1.4410000000     0.2344678532     8.8281352315  0.0000000000  0.0000000000
     1.4210000000     0.2304684181     8.7226274969  0.0000000000  0.0000000000
     1.4010000000     0.2264894841     8.6168646029  0.0000000000  0.0000000000
     1.3810000000     0.2225314920     8.5108434966  0.0000000000  0.0000000000
     1.3610000000     0.2185948943     8.4045610647  0.0000000000  0.0000000000
     1.3410000000     0.2146801569     8.2980141630  0.0000000000  0.0000000000
     1.3210000000     0.2107877571     8.1911995631  0.0000000000  0.0000000000
     1.3010000000     0.2069181846     8.0841139773  0.0000000000  0.0000000000
     1.2810000000     0.2030719421     7.9767540678  0.0000000000  0.0000000000
     1.2610000000     0.1992495439     7.8691164085  0.0000000000  0.0000000000
     1.2410000000     0.1954515167     7.7611975082  0.0000000000  0.0000000000
     1.2210000000     0.1916783999     7.6529938196  0.0000000000  0.0000000000
     1.2010000000     0.1879307442     7.5445017119  0.0000000000  0.0000000000
     1.1810000000     0.1842091121     7.4357174721  0.0000000000  0.0000000000
     1.1610000000     0.1805140770     7.3266373203  0.0000000000  0.0000000000
     1.1410000000     0.1768462240     7.2172574145  0.0000000000  0.0000000000
     1.1210000000     0.1732061466     7.1075737986  0.0000000000  0.0000000000
     1.1010000000     0.1695944478     6.9975824405  0.0000000000  0.0000000000
     1.0810000000     0.1660117386     6.8872792233  0.0000000000  0.0000000000
     1.0610000000     0.1624586370     6.7766599495  0.0000000000  0.0000000000
     1.0410000000     0.1589357652     6.6657203033  0.0000000000  0.0000000000
     1.0210000000     0.1554437497     6.5544558939  0.0000000000  0.0000000000
     1.0010000000     0.1519832173     6.4428621996  0.0000000000  0.0000000000


==> anc/s88h_18/s88h_18-dens3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9742990203   182.1707234587  0.0000000000  0.0000000000
    60.9010000000    17.9430637778   181.9400097662  0.0000000000  0.0000000000
    60.8010000000    17.9118301680   181.7092046456  0.0000000000  0.0000000000
    60.7010000000    17.8805982219   181.4783081119  0.0000000000  0.0000000000
    60.6010000000    17.8493678896   181.2473195825  0.0000000000  0.0000000000
    60.5010000000    17.8181392301   181.0162392780  0.0000000000  0.0000000000
    60.4010000000    17.7869122217   180.7850668218  0.0000000000  0.0000000000
    60.3010000000    17.7556868434   180.5538018412  0.0000000000  0.0000000000
    60.2010000000    17.7244631284   180.3224443652  0.0000000000  0.0000000000
    60.1010000000    17.6932411105   180.0909944252  0.0000000000  0.0000000000
    60.0010000000    17.6620207165   179.8594512595  0.0000000000  0.0000000000
    59.9010000000    17.6308020081   179.6278151046  0.0000000000  0.0000000000
    59.8010000000    17.5995849669   179.3960856034  0.0000000000  0.0000000000
    59.7010000000    17.5683696285   179.1642627987  0.0000000000  0.0000000000
    59.6010000000    17.5371559490   178.9323461413  0.0000000000  0.0000000000
    59.5010000000    17.5059439651   178.7003356803  0.0000000000  0.0000000000
    59.4010000000    17.4747336873   178.4682312693  0.0000000000  0.0000000000
    59.3010000000    17.4435251000   178.2360325669  0.0000000000  0.0000000000
    59.2010000000    17.4123182147   178.0037394333  0.0000000000  0.0000000000
    59.1010000000    17.3811130172   177.7713515340  0.0000000000  0.0000000000
    59.0010000000    17.3499095464   177.5388689326  0.0000000000  0.0000000000
    58.9010000000    17.3187077628   177.3062911041  0.0000000000  0.0000000000
    58.8010000000    17.2875077327   177.0736183149  0.0000000000  0.0000000000
    58.7010000000    17.2563094177   176.8408500466  0.0000000000  0.0000000000
    58.6010000000    17.2251128063   176.6079859816  0.0000000000  0.0000000000
    58.5010000000    17.1939179663   176.3750263950  0.0000000000  0.0000000000
    58.4010000000    17.1627248085   176.1419703865  0.0000000000  0.0000000000
    58.3010000000    17.1315334281   175.9088184334  0.0000000000  0.0000000000
    58.2010000000    17.1003437897   175.6755700351  0.0000000000  0.0000000000
    58.1010000000    17.0691558845   175.4422248908  0.0000000000  0.0000000000
    58.0010000000    17.0379697307   175.2087828989  0.0000000000  0.0000000000
    57.9010000000    17.0067853469   174.9752439610  0.0000000000  0.0000000000
    57.8010000000    16.9756027523   174.7416079815  0.0000000000  0.0000000000
    57.7010000000    16.9444218884   174.5078742830  0.0000000000  0.0000000000
    57.6010000000    16.9132428016   174.2740429724  0.0000000000  0.0000000000
    57.5010000000    16.8820654869   174.0401137698  0.0000000000  0.0000000000
    57.4010000000    16.8508899657   173.8060865932  0.0000000000  0.0000000000
    57.3010000000    16.8197162340   173.5719611696  0.0000000000  0.0000000000
    57.2010000000    16.7885442887   173.3377372297  0.0000000000  0.0000000000
    57.1010000000    16.7573741269   173.1034145079  0.0000000000  0.0000000000
    57.0010000000    16.7262057725   172.8689929360  0.0000000000  0.0000000000
    56.9010000000    16.6950392241   172.6344722555  0.0000000000  0.0000000000
    56.8010000000    16.6638744807   172.3998522114  0.0000000000  0.0000000000
    56.7010000000    16.6327115422   172.1651325527  0.0000000000  0.0000000000
    56.6010000000    16.6015504347   171.9303132250  0.0000000000  0.0000000000
    56.5010000000    16.5703911591   171.6953939843  0.0000000000  0.0000000000
    56.4010000000    16.5392336915   171.4603743975  0.0000000000  0.0000000000
    56.3010000000    16.5080780854   171.2252546136  0.0000000000  0.0000000000
    56.2010000000    16.4769242925   170.9900340146  0.0000000000  0.0000000000
    56.1010000000    16.4457723419   170.7547125642  0.0000000000  0.0000000000
    56.0010000000    16.4146222633   170.5192902293  0.0000000000  0.0000000000
    55.9010000000    16.3834740107   170.2837664042  0.0000000000  0.0000000000
    55.8010000000    16.3523276148   170.0481410634  0.0000000000  0.0000000000
    55.7010000000    16.3211830819   169.8124139932  0.0000000000  0.0000000000
    55.6010000000    16.2900404439   169.5765851750  0.0000000000  0.0000000000
    55.5010000000    16.2588996576   169.3406540196  0.0000000000  0.0000000000
    55.4010000000    16.2277607564   169.1046205163  0.0000000000  0.0000000000
    55.3010000000    16.1966237490   168.8684844665  0.0000000000  0.0000000000
    55.2010000000    16.1654885943   168.6322452941  0.0000000000  0.0000000000
    55.1010000000    16.1343553528   168.3959031904  0.0000000000  0.0000000000
    55.0010000000    16.1032240098   168.1594577780  0.0000000000  0.0000000000
    54.9010000000    16.0720945769   167.9229088742  0.0000000000  0.0000000000
    54.8010000000    16.0409670409   167.6862561103  0.0000000000  0.0000000000
    54.7010000000    16.0098414395   167.4494995016  0.0000000000  0.0000000000
    54.6010000000    15.9787177361   167.2126384979  0.0000000000  0.0000000000
    54.5010000000    15.9475959697   166.9756731223  0.0000000000  0.0000000000
    54.4010000000    15.9164761301   166.7386030228  0.0000000000  0.0000000000
    54.3010000000    15.8853582078   166.5014278518  0.0000000000  0.0000000000
    54.2010000000    15.8542422437   166.2641476444  0.0000000000  0.0000000000
    54.1010000000    15.8231282051   166.0267618722  0.0000000000  0.0000000000
    54.0010000000    15.7920161340   165.7892705784  0.0000000000  0.0000000000
    53.9010000000    15.7609060239   165.5516734320  0.0000000000  0.0000000000
    53.8010000000    15.7297978690   165.3139701071  0.0000000000  0.0000000000
    53.7010000000    15.6986916886   165.0761604701  0.0000000000  0.0000000000
    53.6010000000    15.6675874785   164.8382442037  0.0000000000  0.0000000000
    53.5010000000    15.6364852351   164.6002209950  0.0000000000  0.0000000000
    53.4010000000    15.6053849799   164.3620907235  0.0000000000  0.0000000000
    53.3010000000    15.5742867108   164.1238530851  0.0000000000  0.0000000000
    53.2010000000    15.5431904508   163.8855079676  0.0000000000  0.0000000000
    53.1010000000    15.5120961749   163.6470548888  0.0000000000  0.0000000000
    53.0010000000    15.4810039076   163.4084937454  0.0000000000  0.0000000000
    52.9010000000    15.4499136497   163.1698242515  0.0000000000  0.0000000000
    52.8010000000    15.4188254272   162.9310463123  0.0000000000  0.0000000000
    52.7010000000    15.3877392180   162.6921594643  0.0000000000  0.0000000000
    52.6010000000    15.3566550255   162.4531634358  0.0000000000  0.0000000000
    52.5010000000    15.3255728776   162.2140581453  0.0000000000  0.0000000000
    52.4010000000    15.2944927792   161.9748433300  0.0000000000  0.0000000000
    52.3010000000    15.2634147114   161.7355185457  0.0000000000  0.0000000000
    52.2010000000    15.2323387047   161.4960837250  0.0000000000  0.0000000000
    52.1010000000    15.2012647661   161.2565386189  0.0000000000  0.0000000000
    52.0010000000    15.1701928793   161.0168827981  0.0000000000  0.0000000000
    51.9010000000    15.1391230530   160.7771160237  0.0000000000  0.0000000000
    51.8010000000    15.1080553205   160.5372382464  0.0000000000  0.0000000000
    51.7010000000    15.0769896442   160.2972488670  0.0000000000  0.0000000000
    51.6010000000    15.0459260828   160.0571480302  0.0000000000  0.0000000000
    51.5010000000    15.0148646005   159.8169351472  0.0000000000  0.0000000000
    51.4010000000    14.9838052336   159.5766101873  0.0000000000  0.0000000000
    51.3010000000    14.9527479480   159.3361725726  0.0000000000  0.0000000000
    51.2010000000    14.9216928054   159.0956224660  0.0000000000  0.0000000000
    51.1010000000    14.8906397733   158.8549592995  0.0000000000  0.0000000000
    51.0010000000    14.8595888441   158.6141826951  0.0000000000  0.0000000000
    50.9010000000    14.8285400581   158.3732926464  0.0000000000  0.0000000000
    50.8010000000    14.7974934092   158.1322887851  0.0000000000  0.0000000000
    50.7010000000    14.7664488921   157.8911707484  0.0000000000  0.0000000000
    50.6010000000    14.7354065496   157.6499385446  0.0000000000  0.0000000000
    50.5010000000    14.7043663546   157.4085916384  0.0000000000  0.0000000000
    50.4010000000    14.6733283047   157.1671296834  0.0000000000  0.0000000000
    50.3010000000    14.6422924449   156.9255527027  0.0000000000  0.0000000000
    50.2010000000    14.6112587511   156.6838601778  0.0000000000  0.0000000000
    50.1010000000    14.5802272233   156.4420517785  0.0000000000  0.0000000000
    50.0010000000    14.5491979091   156.2001275430  0.0000000000  0.0000000000
    49.9010000000    14.5181707870   155.9580869698  0.0000000000  0.0000000000
    49.8010000000    14.4871458599   155.7159297447  0.0000000000  0.0000000000
    49.7010000000    14.4561231547   155.4736557403  0.0000000000  0.0000000000
    49.6010000000    14.4251026525   155.2312644725  0.0000000000  0.0000000000
    49.5010000000    14.3940843592   154.9887556440  0.0000000000  0.0000000000
    49.4010000000    14.3630683041   154.7461291438  0.0000000000  0.0000000000
    49.3010000000    14.3320544946   154.5033846854  0.0000000000  0.0000000000
    49.2010000000    14.3010429158   154.2605218081  0.0000000000  0.0000000000
    49.1010000000    14.2700335771   154.0175402372  0.0000000000  0.0000000000
    49.0010000000    14.2390265115   153.7744398838  0.0000000000  0.0000000000
    48.9010000000    14.2080216843   153.5312201249  0.0000000000  0.0000000000
    48.8010000000    14.1770191303   153.2878808832  0.0000000000  0.0000000000
    48.7010000000    14.1460188853   153.0444220859  0.0000000000  0.0000000000
    48.6010000000    14.1150208948   152.8008429497  0.0000000000  0.0000000000
    48.5010000000    14.0840251964   152.5571434142  0.0000000000  0.0000000000
    48.4010000000    14.0530317834   152.3133230667  0.0000000000  0.0000000000
    48.3010000000    14.0220406951   152.0693818580  0.0000000000  0.0000000000
    48.2010000000    13.9910519266   151.8253193874  0.0000000000  0.0000000000
    48.1010000000    13.9600654515   151.5811350826  0.0000000000  0.0000000000
    48.0010000000    13.9290813120   151.3368289123  0.0000000000  0.0000000000
    47.9010000000    13.8980995063   151.0924004946  0.0000000000  0.0000000000
    47.8010000000    13.8671200336   150.8478494545  0.0000000000  0.0000000000
    47.7010000000    13.8361429166   150.6031756005  0.0000000000  0.0000000000
    47.6010000000    13.8051681564   150.3583785701  0.0000000000  0.0000000000
    47.5010000000    13.7741957554   150.1134580072  0.0000000000  0.0000000000
    47.4010000000    13.7432257392   149.8684137390  0.0000000000  0.0000000000
    47.3010000000    13.7122580675   149.6232450690  0.0000000000  0.0000000000
    47.2010000000    13.6812928128   149.3779521905  0.0000000000  0.0000000000
    47.1010000000    13.6503299368   149.1325344203  0.0000000000  0.0000000000
    47.0010000000    13.6193694471   148.8869914353  0.0000000000  0.0000000000
    46.9010000000    13.5884113969   148.6413232708  0.0000000000  0.0000000000
    46.8010000000    13.5574557291   148.3955290890  0.0000000000  0.0000000000
    46.7010000000    13.5265024990   148.1496089380  0.0000000000  0.0000000000
    46.6010000000    13.4955516962   147.9035623457  0.0000000000  0.0000000000
    46.5010000000    13.4646033337   147.6573890221  0.0000000000  0.0000000000
    46.4010000000    13.4336574254   147.4110886842  0.0000000000  0.0000000000
    46.3010000000    13.4027139427   147.1646607062  0.0000000000  0.0000000000
    46.2010000000    13.3717729455   146.9181051684  0.0000000000  0.0000000000
    46.1010000000    13.3408344294   146.6714216336  0.0000000000  0.0000000000
    46.0010000000    13.3098983690   146.4246094977  0.0000000000  0.0000000000
    45.9010000000    13.2789648058   146.1776686870  0.0000000000  0.0000000000
    45.8010000000    13.2480337386   145.9305987859  0.0000000000  0.0000000000
    45.7010000000    13.2171051676   145.6833993866  0.0000000000  0.0000000000
    45.6010000000    13.1861790940   145.4360700887  0.0000000000  0.0000000000
    45.5010000000    13.1552555636   145.1886108459  0.0000000000  0.0000000000
    45.4010000000    13.1243345584   144.9410210987  0.0000000000  0.0000000000
    45.3010000000    13.0934160616   144.6933002961  0.0000000000  0.0000000000
    45.2010000000    13.0625001439   144.4454485859  0.0000000000  0.0000000000
    45.1010000000    13.0315867480   144.1974650865  0.0000000000  0.0000000000
    45.0010000000    13.0006759252   143.9493497877  0.0000000000  0.0000000000
    44.9010000000    12.9697676637   143.7011021688  0.0000000000  0.0000000000
    44.8010000000    12.9388619959   143.4527220617  0.0000000000  0.0000000000
    44.7010000000    12.9079589124   143.2042089616  0.0000000000  0.0000000000
    44.6010000000    12.8770584264   142.9555625434  0.0000000000  0.0000000000
    44.5010000000    12.8461605312   142.7067823189  0.0000000000  0.0000000000
    44.4010000000    12.8152652428   142.4578679790  0.0000000000  0.0000000000
    44.3010000000    12.7843725993   142.2088193934  0.0000000000  0.0000000000
    44.2010000000    12.7534825766   141.9596359266  0.0000000000  0.0000000000
    44.1010000000    12.7225951732   141.7103171229  0.0000000000  0.0000000000
    44.0010000000    12.6917104311   141.4608628757  0.0000000000  0.0000000000
    43.9010000000    12.6608283512   141.2112727452  0.0000000000  0.0000000000
    43.8010000000    12.6299489360   140.9615463001  0.0000000000  0.0000000000
    43.7010000000    12.5990721890   140.7116831176  0.0000000000  0.0000000000
    43.6010000000    12.5681981363   140.4616829531  0.0000000000  0.0000000000
    43.5010000000    12.5373267634   140.2115452312  0.0000000000  0.0000000000
    43.4010000000    12.5064580987   139.9612697239  0.0000000000  0.0000000000
    43.3010000000    12.4755921514   139.7108560424  0.0000000000  0.0000000000
    43.2010000000    12.4447289319   139.4603038064  0.0000000000  0.0000000000
    43.1010000000    12.4138684311   139.2096124756  0.0000000000  0.0000000000
    43.0010000000    12.3830106622   138.9587816877  0.0000000000  0.0000000000
    42.9010000000    12.3521556399   138.7078110888  0.0000000000  0.0000000000
    42.8010000000    12.3213034007   138.4567005020  0.0000000000  0.0000000000
    42.7010000000    12.2904539205   138.2054492547  0.0000000000  0.0000000000
    42.6010000000    12.2596072182   137.9540570200  0.0000000000  0.0000000000
    42.5010000000    12.2287632934   137.7025233122  0.0000000000  0.0000000000
    42.4010000000    12.1979221880   137.4508479896  0.0000000000  0.0000000000
    42.3010000000    12.1670838637   137.1990302503  0.0000000000  0.0000000000
    42.2010000000    12.1362483858   136.9470701379  0.0000000000  0.0000000000
    42.1010000000    12.1054157188   136.6949668700  0.0000000000  0.0000000000
    42.0010000000    12.0745858901   136.4427201746  0.0000000000  0.0000000000
    41.9010000000    12.0437589082   136.1903296224  0.0000000000  0.0000000000
    41.8010000000    12.0129348032   135.9377949598  0.0000000000  0.0000000000
    41.7010000000    11.9821135459   135.6851154443  0.0000000000  0.0000000000
    41.6010000000    11.9512951698   135.4322908421  0.0000000000  0.0000000000
    41.5010000000    11.9204796891   135.1793207623  0.0000000000  0.0000000000
    41.4010000000    11.8896670998   134.9262046590  0.0000000000  0.0000000000
    41.3010000000    11.8588574396   134.6729423264  0.0000000000  0.0000000000
    41.2010000000    11.8280506672   134.4195329088  0.0000000000  0.0000000000
    41.1010000000    11.7972468636   134.1659765500  0.0000000000  0.0000000000
    41.0010000000    11.7664459709   133.9122722506  0.0000000000  0.0000000000
    40.9010000000    11.7356480330   133.6584198451  0.0000000000  0.0000000000
    40.8010000000    11.7048530751   133.4044190131  0.0000000000  0.0000000000
    40.7010000000    11.6740610846   133.1502691163  0.0000000000  0.0000000000
    40.6010000000    11.6432720701   132.8959696916  0.0000000000  0.0000000000
    40.5010000000    11.6124860619   132.6415204500  0.0000000000  0.0000000000
    40.4010000000    11.5817030720   132.3869209491  0.0000000000  0.0000000000
    40.3010000000    11.5509230746   132.1321704312  0.0000000000  0.0000000000
    40.2010000000    11.5201461246   131.8772688024  0.0000000000  0.0000000000
    40.1010000000    11.4893721997   131.6222153272  0.0000000000  0.0000000000
    40.0010000000    11.4586013382   131.3670097701  0.0000000000  0.0000000000
    39.9010000000    11.4278335412   131.1116515808  0.0000000000  0.0000000000
    39.8010000000    11.3970688111   130.8561402209  0.0000000000  0.0000000000
    39.7010000000    11.3663071720   130.6004753255  0.0000000000  0.0000000000
    39.6010000000    11.3355486300   130.3446563787  0.0000000000  0.0000000000
    39.5010000000    11.3047931930   130.0886828766  0.0000000000  0.0000000000
    39.4010000000    11.2740408903   129.8325544881  0.0000000000  0.0000000000
    39.3010000000    11.2432917139   129.5762705710  0.0000000000  0.0000000000
    39.2010000000    11.2125456772   129.3198306566  0.0000000000  0.0000000000
    39.1010000000    11.1818027955   129.0632342880  0.0000000000  0.0000000000
    39.0010000000    11.1510630858   128.8064810199  0.0000000000  0.0000000000
    38.9010000000    11.1203265668   128.5495704191  0.0000000000  0.0000000000
    38.8010000000    11.0895932210   128.2925017443  0.0000000000  0.0000000000
    38.7010000000    11.0588631091   128.0352749067  0.0000000000  0.0000000000
    38.6010000000    11.0281361984   127.7778890299  0.0000000000  0.0000000000
    38.5010000000    10.9974125152   127.5203437303  0.0000000000  0.0000000000
    38.4010000000    10.9666920876   127.2626386359  0.0000000000  0.0000000000
    38.3010000000    10.9359749079   127.0047730690  0.0000000000  0.0000000000
    38.2010000000    10.9052609891   126.7467465242  0.0000000000  0.0000000000
    38.1010000000    10.8745503654   126.4885586677  0.0000000000  0.0000000000
    38.0010000000    10.8438430347   126.2302088608  0.0000000000  0.0000000000
    37.9010000000    10.8131389974   125.9716964789  0.0000000000  0.0000000000
    37.8010000000    10.7824382933   125.7130212267  0.0000000000  0.0000000000
    37.7010000000    10.7517409267   125.4541825058  0.0000000000  0.0000000000
    37.6010000000    10.7210469039   125.1951797316  0.0000000000  0.0000000000
    37.5010000000    10.6903562147   124.9360121760  0.0000000000  0.0000000000
    37.4010000000    10.6596689258   124.6766797540  0.0000000000  0.0000000000
    37.3010000000    10.6289850309   124.4171817646  0.0000000000  0.0000000000
    37.2010000000    10.5983045077   124.1575173648  0.0000000000  0.0000000000
    37.1010000000    10.5676274288   123.8976865095  0.0000000000  0.0000000000
    37.0010000000    10.5369537577   123.6376882278  0.0000000000  0.0000000000
    36.9010000000    10.5062835340   123.3775221893  0.0000000000  0.0000000000
    36.8010000000    10.4756167626   123.1171877652  0.0000000000  0.0000000000
    36.7010000000    10.4449534507   122.8566843418  0.0000000000  0.0000000000
    36.6010000000    10.4142936444   122.5960116309  0.0000000000  0.0000000000
    36.5010000000    10.3836373186   122.3351687371  0.0000000000  0.0000000000
    36.4010000000    10.3529845055   122.0741552465  0.0000000000  0.0000000000
    36.3010000000    10.3223352213   121.8129706047  0.0000000000  0.0000000000
    36.2010000000    10.2916894844   121.5516142723  0.0000000000  0.0000000000
    36.1010000000    10.2610473154   121.2900857252  0.0000000000  0.0000000000
    36.0010000000    10.2304087012   121.0283841461  0.0000000000  0.0000000000
    35.9010000000    10.1997736673   120.7665090424  0.0000000000  0.0000000000
    35.8010000000    10.1691422412   120.5044599367  0.0000000000  0.0000000000
    35.7010000000    10.1385144173   120.2422360599  0.0000000000  0.0000000000
    35.6010000000    10.1078902279   119.9798369666  0.0000000000  0.0000000000
    35.5010000000    10.0772696899   119.7172620734  0.0000000000  0.0000000000
    35.4010000000    10.0466528226   119.4545108133  0.0000000000  0.0000000000
    35.3010000000    10.0160396122   119.1915823302  0.0000000000  0.0000000000
    35.2010000000     9.9854301008   118.9284762432  0.0000000000  0.0000000000
    35.1010000000     9.9548242975   118.6651918827  0.0000000000  0.0000000000
    35.0010000000     9.9242222314   118.4017287479  0.0000000000  0.0000000000
    34.9010000000     9.8936238814   118.1380858995  0.0000000000  0.0000000000
    34.8010000000     9.8630292994   117.8742630232  0.0000000000  0.0000000000
    34.7010000000     9.8324384871   117.6102593663  0.0000000000  0.0000000000
    34.6010000000     9.8018514664   117.3460743456  0.0000000000  0.0000000000
    34.5010000000     9.7712682268   117.0817070932  0.0000000000  0.0000000000
    34.4010000000     9.7406888304   116.8171573635  0.0000000000  0.0000000000
    34.3010000000     9.7101132548   116.5524241740  0.0000000000  0.0000000000
    34.2010000000     9.6795415497   116.2875071636  0.0000000000  0.0000000000
    34.1010000000     9.6489737155   116.0224055375  0.0000000000  0.0000000000
    34.0010000000     9.6184097557   115.7571185206  0.0000000000  0.0000000000
    33.9010000000     9.5878497107   115.4916456561  0.0000000000  0.0000000000
    33.8010000000     9.5572935723   115.2259860570  0.0000000000  0.0000000000
    33.7010000000     9.5267413865   114.9601393038  0.0000000000  0.0000000000
    33.6010000000     9.4961931508   114.6941045483  0.0000000000  0.0000000000
    33.5010000000     9.4656488826   114.4278811113  0.0000000000  0.0000000000
    33.4010000000     9.4351086193   114.1614684818  0.0000000000  0.0000000000
    33.3010000000     9.4045723502   113.8948657227  0.0000000000  0.0000000000
    33.2010000000     9.3740401355   113.6280725106  0.0000000000  0.0000000000
    33.1010000000     9.3435119364   113.3610876530  0.0000000000  0.0000000000
    33.0010000000     9.3129878190   113.0939108667  0.0000000000  0.0000000000
    32.9010000000     9.2824677845   112.8265412967  0.0000000000  0.0000000000
    32.8010000000     9.2519518376   112.5589781099  0.0000000000  0.0000000000
    32.7010000000     9.2214400194   112.2912207886  0.0000000000  0.0000000000
    32.6010000000     9.1909323406   112.0232685419  0.0000000000  0.0000000000
    32.5010000000     9.1604288151   111.7551206006  0.0000000000  0.0000000000
    32.4010000000     9.1299294600   111.4867762173  0.0000000000  0.0000000000
    32.3010000000     9.0994343121   111.2182348127  0.0000000000  0.0000000000
    32.2010000000     9.0689433618   110.9494953912  0.0000000000  0.0000000000
    32.1010000000     9.0384566690   110.6805575631  0.0000000000  0.0000000000
    32.0010000000     9.0079742139   110.4114202325  0.0000000000  0.0000000000
    31.9010000000     8.9774960464   110.1420829087  0.0000000000  0.0000000000
    31.8010000000     8.9470221539   109.8725445427  0.0000000000  0.0000000000
    31.7010000000     8.9165525925   109.6028046893  0.0000000000  0.0000000000
    31.6010000000     8.8860873566   109.3328623466  0.0000000000  0.0000000000
    31.5010000000     8.8556264765   109.0627168266  0.0000000000  0.0000000000
    31.4010000000     8.8251699697   108.7923673204  0.0000000000  0.0000000000
    31.3010000000     8.7947178735   108.5218131872  0.0000000000  0.0000000000
    31.2010000000     8.7642701801   108.2510533789  0.0000000000  0.0000000000
    31.1010000000     8.7338269337   107.9800873039  0.0000000000  0.0000000000
    31.0010000000     8.7033881339   107.7089139647  0.0000000000  0.0000000000
    30.9010000000     8.6729538321   107.4375328185  0.0000000000  0.0000000000
    30.8010000000     8.6425240191   107.1659427762  0.0000000000  0.0000000000
    30.7010000000     8.6120987376   106.8941432029  0.0000000000  0.0000000000
    30.6010000000     8.5816780020   106.6221332042  0.0000000000  0.0000000000
    30.5010000000     8.5512618304   106.3499119123  0.0000000000  0.0000000000
    30.4010000000     8.5208502609   106.0774786280  0.0000000000  0.0000000000
    30.3010000000     8.4904433034   105.8048323946  0.0000000000  0.0000000000
    30.2010000000     8.4600409720   105.5319722837  0.0000000000  0.0000000000
    30.1010000000     8.4296433161   105.2588976762  0.0000000000  0.0000000000
    30.0010000000     8.3992503261   104.9856074162  0.0000000000  0.0000000000
    29.9010000000     8.3688620438   104.7121007994  0.0000000000  0.0000000000
    29.8010000000     8.3384784990   104.4383770080  0.0000000000  0.0000000000
    29.7010000000     8.3080997101   104.1644351124  0.0000000000  0.0000000000
    29.6010000000     8.2777256843   103.8902740723  0.0000000000  0.0000000000
    29.5010000000     8.2473564792   103.6158932963  0.0000000000  0.0000000000
    29.4010000000     8.2169920794   103.3412915236  0.0000000000  0.0000000000
    29.3010000000     8.1866325355   103.0664680821  0.0000000000  0.0000000000
    29.2010000000     8.1562778717   102.7914220502  0.0000000000  0.0000000000
    29.1010000000     8.1259281008   102.5161523985  0.0000000000  0.0000000000
    29.0010000000     8.0955832558   102.2406582672  0.0000000000  0.0000000000
    28.9010000000     8.0652433736   101.9649388271  0.0000000000  0.0000000000
    28.8010000000     8.0349084504   101.6889928660  0.0000000000  0.0000000000
    28.7010000000     8.0045785322   101.4128196184  0.0000000000  0.0000000000
    28.6010000000     7.9742536393   101.1364180747  0.0000000000  0.0000000000
    28.5010000000     7.9439338117   100.8597873954  0.0000000000  0.0000000000
    28.4010000000     7.9136190488   100.5829263621  0.0000000000  0.0000000000
    28.3010000000     7.8833094001   100.3058342014  0.0000000000  0.0000000000
    28.2010000000     7.8530048895   100.0285098991  0.0000000000  0.0000000000
    28.1010000000     7.8227055309    99.7509523391  0.0000000000  0.0000000000
    28.0010000000     7.7924113581    99.4731605764  0.0000000000  0.0000000000
    27.9010000000     7.7621224096    99.1951337003  0.0000000000  0.0000000000
    27.8010000000     7.7318386994    98.9168705636  0.0000000000  0.0000000000
    27.7010000000     7.7015602758    98.6383703260  0.0000000000  0.0000000000
    27.6010000000     7.6712871334    98.3596316419  0.0000000000  0.0000000000
    27.5010000000     7.6410193309    98.0806537434  0.0000000000  0.0000000000
    27.4010000000     7.6107568731    97.8014353591  0.0000000000  0.0000000000
    27.3010000000     7.5804998143    97.5219756595  0.0000000000  0.0000000000
    27.2010000000     7.5502481701    97.2422734490  0.0000000000  0.0000000000
    27.1010000000     7.5200019759    96.9623277047  0.0000000000  0.0000000000
    27.0010000000     7.4897612439    96.6821371748  0.0000000000  0.0000000000
    26.9010000000     7.4595260348    96.4017010478  0.0000000000  0.0000000000
    26.8010000000     7.4292963429    96.1210178840  0.0000000000  0.0000000000
    26.7010000000     7.3990722398    95.8400869506  0.0000000000  0.0000000000
    26.6010000000     7.3688537168    95.5589067568  0.0000000000  0.0000000000
    26.5010000000     7.3386408425    95.2774765170  0.0000000000  0.0000000000
    26.4010000000     7.3084336199    94.9957948243  0.0000000000  0.0000000000
    26.3010000000     7.2782320862    94.7138605793  0.0000000000  0.0000000000
    26.2010000000     7.2480362848    94.4316727245  0.0000000000  0.0000000000
    26.1010000000     7.2178462504    94.1492301135  0.0000000000  0.0000000000
    26.0010000000     7.1876619960    93.8665313808  0.0000000000  0.0000000000
    25.9010000000     7.1574835687    93.5835754682  0.0000000000  0.0000000000
    25.8010000000     7.1273109939    93.3003610999  0.0000000000  0.0000000000
    25.7010000000     7.0971443307    93.0168873062  0.0000000000  0.0000000000
    25.6010000000     7.0669835753    92.7331525112  0.0000000000  0.0000000000
    25.5010000000     7.0368287858    92.4491557070  0.0000000000  0.0000000000
    25.4010000000     7.0066799989    92.1648956719  0.0000000000  0.0000000000
    25.3010000000     6.9765372442    91.8803711020  0.0000000000  0.0000000000
    25.2010000000     6.9464005441    91.5955806128  0.0000000000  0.0000000000
    25.1010000000     6.9162699551    91.3105231270  0.0000000000  0.0000000000
    25.0010000000     6.8861454996    91.0251972293  0.0000000000  0.0000000000
    24.9010000000     6.8560272202    90.7396016837  0.0000000000  0.0000000000
    24.8010000000     6.8259151530    90.4537351762  0.0000000000  0.0000000000
    24.7010000000     6.7958093412    90.1675964438  0.0000000000  0.0000000000
    24.6010000000     6.7657098213    89.8811841477  0.0000000000  0.0000000000
    24.5010000000     6.7356166239    89.5944968741  0.0000000000  0.0000000000
    24.4010000000     6.7055297865    89.3075332631  0.0000000000  0.0000000000
    24.3010000000     6.6754493410    89.0202918820  0.0000000000  0.0000000000
    24.2010000000     6.6453753531    88.7327716062  0.0000000000  0.0000000000
    24.1010000000     6.6153078428    88.4449708592  0.0000000000  0.0000000000
    24.0010000000     6.5852468644    88.1568883743  0.0000000000  0.0000000000
    23.9010000000     6.5551924403    87.8685225632  0.0000000000  0.0000000000
    23.8010000000     6.5251446139    87.5798720220  0.0000000000  0.0000000000
    23.7010000000     6.4951034494    87.2909355302  0.0000000000  0.0000000000
    23.6010000000     6.4650689540    87.0017112997  0.0000000000  0.0000000000
    23.5010000000     6.4350411948    86.7121981039  0.0000000000  0.0000000000
    23.4010000000     6.4050202082    86.4223944017  0.0000000000  0.0000000000
    23.3010000000     6.3750060391    86.1322987140  0.0000000000  0.0000000000
    23.2010000000     6.3449987278    85.8419095000  0.0000000000  0.0000000000
    23.1010000000     6.3149983102    85.5512251589  0.0000000000  0.0000000000
    23.0010000000     6.2850048564    85.2602444012  0.0000000000  0.0000000000
    22.9010000000     6.2550183817    84.9689653852  0.0000000000  0.0000000000
    22.8010000000     6.2250389481    84.6773867057  0.0000000000  0.0000000000
    22.7010000000     6.1950666013    84.3855067779  0.0000000000  0.0000000000
    22.6010000000     6.1651013835    84.0933239627  0.0000000000  0.0000000000
    22.5010000000     6.1351433336    83.8008365679  0.0000000000  0.0000000000
    22.4010000000     6.1051925246    83.5080432152  0.0000000000  0.0000000000
    22.3010000000     6.0752489766    83.2149419875  0.0000000000  0.0000000000
    22.2010000000     6.0453127567    82.9215314054  0.0000000000  0.0000000000
    22.1010000000     6.0153839043    82.6278096977  0.0000000000  0.0000000000
    22.0010000000     5.9854624810    82.3337752888  0.0000000000  0.0000000000
    21.9010000000     5.9555485214    82.0394263155  0.0000000000  0.0000000000
    21.8010000000     5.9256420826    81.7447611119  0.0000000000  0.0000000000
    21.7010000000     5.8957432194    81.4497779692  0.0000000000  0.0000000000
    21.6010000000     5.8658519849    81.1544751365  0.0000000000  0.0000000000
    21.5010000000     5.8359684184    80.8588507037  0.0000000000  0.0000000000
    21.4010000000     5.8060925940    80.5629030804  0.0000000000  0.0000000000
    21.3010000000     5.7762245484    80.2666302813  0.0000000000  0.0000000000
    21.2010000000     5.7463643412    79.9700305237  0.0000000000  0.0000000000
    21.1010000000     5.7165120309    79.6731019906  0.0000000000  0.0000000000
    21.0010000000     5.6866676639    79.3758427143  0.0000000000  0.0000000000
    20.9010000000     5.6568313092    79.0782509323  0.0000000000  0.0000000000
    20.8010000000     5.6270030242    78.7803247344  0.0000000000  0.0000000000
    20.7010000000     5.5971828540    78.4820620656  0.0000000000  0.0000000000
    20.6010000000     5.5673708676    78.1834610796  0.0000000000  0.0000000000
    20.5010000000     5.5375671226    77.8845197883  0.0000000000  0.0000000000
    20.4010000000     5.5077716654    77.5852360651  0.0000000000  0.0000000000
    20.3010000000     5.4779845781    77.2856081113  0.0000000000  0.0000000000
    20.2010000000     5.4482059090    76.9856337606  0.0000000000  0.0000000000
    20.1010000000     5.4184357192    76.6853109455  0.0000000000  0.0000000000
    20.0010000000     5.3886740827    76.3846376986  0.0000000000  0.0000000000
    19.9010000000     5.3589210523    76.0836118082  0.0000000000  0.0000000000
    19.8010000000     5.3291766942    75.7822311665  0.0000000000  0.0000000000
    19.7010000000     5.2994410879    75.4804937699  0.0000000000  0.0000000000
    19.6010000000     5.2697142703    75.1783971502  0.0000000000  0.0000000000
    19.5010000000     5.2399963373    74.8759394043  0.0000000000  0.0000000000
    19.4010000000     5.2102873425    74.5731181693  0.0000000000  0.0000000000
    19.3010000000     5.1805873543    74.2699311950  0.0000000000  0.0000000000
    19.2010000000     5.1508964442    73.9663762321  0.0000000000  0.0000000000
    19.1010000000     5.1212146875    73.6624510334  0.0000000000  0.0000000000
    19.0010000000     5.0915421525    73.3581532441  0.0000000000  0.0000000000
    18.9010000000     5.0618789006    73.0534804051  0.0000000000  0.0000000000
    18.8010000000     5.0322250307    72.7484304026  0.0000000000  0.0000000000
    18.7010000000     5.0025805919    72.4430005753  0.0000000000  0.0000000000
    18.6010000000     4.9729456603    72.1371885008  0.0000000000  0.0000000000
    18.5010000000     4.9433203388    71.8309919948  0.0000000000  0.0000000000
    18.4010000000     4.9137046716    71.5244082265  0.0000000000  0.0000000000
    18.3010000000     4.8840987623    71.2174349412  0.0000000000  0.0000000000
    18.2010000000     4.8545026677    70.9100693563  0.0000000000  0.0000000000
    18.1010000000     4.8249164935    70.6023091568  0.0000000000  0.0000000000
    18.0010000000     4.7953402996    70.2941515081  0.0000000000  0.0000000000
    17.9010000000     4.7657741847    69.9855939375  0.0000000000  0.0000000000
    17.8010000000     4.7362182134    69.6766335709  0.0000000000  0.0000000000
    17.7010000000     4.7066724894    69.3672678991  0.0000000000  0.0000000000
    17.6010000000     4.6771370935    69.0574941281  0.0000000000  0.0000000000
    17.5010000000     4.6476121151    68.7473095080  0.0000000000  0.0000000000
    17.4010000000     4.6180976324    68.4367111211  0.0000000000  0.0000000000
    17.3010000000     4.5885937430    68.1256962079  0.0000000000  0.0000000000
    17.2010000000     4.5591005339    67.8142618477  0.0000000000  0.0000000000
    17.1010000000     4.5296181125    67.5024052835  0.0000000000  0.0000000000
    17.0010000000     4.5001465561    67.1901233915  0.0000000000  0.0000000000
    16.9010000000     4.4706859633    66.8774132190  0.0000000000  0.0000000000
    16.8010000000     4.4412364338    66.5642717742  0.0000000000  0.0000000000
    16.7010000000     4.4117980595    66.2506959246  0.0000000000  0.0000000000
    16.6010000000     4.3823709443    65.9366826127  0.0000000000  0.0000000000
    16.5010000000     4.3529551948    65.6222287533  0.0000000000  0.0000000000
    16.4010000000     4.3235509110    65.3073311334  0.0000000000  0.0000000000
    16.3010000000     4.2941581967    64.9919865218  0.0000000000  0.0000000000
    16.2010000000     4.2647771504    64.6761915693  0.0000000000  0.0000000000
    16.1010000000     4.2354078850    64.3599430213  0.0000000000  0.0000000000
    16.0010000000     4.2060505090    64.0432375140  0.0000000000  0.0000000000
    15.9010000000     4.1767051369    63.7260716829  0.0000000000  0.0000000000
    15.8010000000     4.1473718704    63.4084419621  0.0000000000  0.0000000000
    15.7010000000     4.1180508372    63.0903450004  0.0000000000  0.0000000000
    15.6010000000     4.0887421443    62.7717771528  0.0000000000  0.0000000000
    15.5010000000     4.0594459162    62.4527348961  0.0000000000  0.0000000000
    15.4010000000     4.0301622581    62.1332144266  0.0000000000  0.0000000000
    15.3010000000     4.0008913124    61.8132122745  0.0000000000  0.0000000000
    15.2010000000     3.9716331898    61.4927245494  0.0000000000  0.0000000000
    15.1010000000     3.9423880164    61.1717474534  0.0000000000  0.0000000000
    15.0010000000     3.9131559249    60.8502771842  0.0000000000  0.0000000000
    14.9010000000     3.8839370462    60.5283098415  0.0000000000  0.0000000000
    14.8010000000     3.8547315058    60.2058413845  0.0000000000  0.0000000000
    14.7010000000     3.8255394335    59.8828677382  0.0000000000  0.0000000000
    14.6010000000     3.7963609822    59.5593849968  0.0000000000  0.0000000000
    14.5010000000     3.7671962837    59.2353889365  0.0000000000  0.0000000000
    14.4010000000     3.7380454678    58.9108752218  0.0000000000  0.0000000000
    14.3010000000     3.7089086980    58.5858398040  0.0000000000  0.0000000000
    14.2010000000     3.6797861024    58.2602781457  0.0000000000  0.0000000000
    14.1010000000     3.6506778444    57.9341860097  0.0000000000  0.0000000000
    14.0010000000     3.6215840627    57.6075587859  0.0000000000  0.0000000000
    13.9010000000     3.5925049242    57.2803920814  0.0000000000  0.0000000000
    13.8010000000     3.5634405732    56.9526811488  0.0000000000  0.0000000000
    13.7010000000     3.5343911757    56.6244213779  0.0000000000  0.0000000000
    13.6010000000     3.5053568939    56.2956080148  0.0000000000  0.0000000000
    13.5010000000     3.4763378967    55.9662362675  0.0000000000  0.0000000000
    13.4010000000     3.4473343516    55.6363012203  0.0000000000  0.0000000000
    13.3010000000     3.4183464182    55.3057977503  0.0000000000  0.0000000000
    13.2010000000     3.3893742902    54.9747210084  0.0000000000  0.0000000000
    13.1010000000     3.3604181391    54.6430657697  0.0000000000  0.0000000000
    13.0010000000     3.3314781401    54.3108267284  0.0000000000  0.0000000000
    12.9010000000     3.3025544812    53.9779986018  0.0000000000  0.0000000000
    12.8010000000     3.2736473568    53.6445760473  0.0000000000  0.0000000000
    12.7010000000     3.2447569523    53.3105534893  0.0000000000  0.0000000000
    12.6010000000     3.2158834703    52.9759254094  0.0000000000  0.0000000000
    12.5010000000     3.1870270994    52.6406859910  0.0000000000  0.0000000000
    12.4010000000     3.1581880633    52.3048296811  0.0000000000  0.0000000000
    12.3010000000     3.1293665520    51.9683503824  0.0000000000  0.0000000000
    12.2010000000     3.1005627851    51.6312421969  0.0000000000  0.0000000000
    12.1010000000     3.0717769831    51.2934990752  0.0000000000  0.0000000000
    12.0010000000     3.0430093605    50.9551147426  0.0000000000  0.0000000000
    11.9010000000     3.0142601437    50.6160828951  0.0000000000  0.0000000000
    11.8010000000     2.9855295720    50.2763972133  0.0000000000  0.0000000000
    11.7010000000     2.9568178694    49.9360510239  0.0000000000  0.0000000000
    11.6010000000     2.9281252842    49.5950377607  0.0000000000  0.0000000000
    11.5010000000     2.8994520536    49.2533505400  0.0000000000  0.0000000000
    11.4010000000     2.8707984351    48.9109825318  0.0000000000  0.0000000000
    11.3010000000     2.8421646865    48.5679267138  0.0000000000  0.0000000000
    11.2010000000     2.8135510680    48.2241758926  0.0000000000  0.0000000000
    11.1010000000     2.7849578519    47.8797228107  0.0000000000  0.0000000000
    11.0010000000     2.7563852994    47.5345598659  0.0000000000  0.0000000000


==> anc/s88h_18/s88h_18-dens4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    97.9872083402   634.0337594665  0.0000000000  0.0000000000
   310.5010000000    97.8254796000   633.2584813732  0.0000000000  0.0000000000
   310.0010000000    97.6637545088   632.4828965833  0.0000000000  0.0000000000
   309.5010000000    97.5020328677   631.7070034885  0.0000000000  0.0000000000
   309.0010000000    97.3403148575   630.9308022983  0.0000000000  0.0000000000
   308.5010000000    97.1786004728   630.1542923271  0.0000000000  0.0000000000
   308.0010000000    97.0168895231   629.3774719977  0.0000000000  0.0000000000
   307.5010000000    96.8551821960   628.6003415466  0.0000000000  0.0000000000
   307.0010000000    96.6934786810   627.8229012172  0.0000000000  0.0000000000
   306.5010000000    96.5317786082   627.0451485624  0.0000000000  0.0000000000
   306.0010000000    96.3700821724   626.2670838458  0.0000000000  0.0000000000
   305.5010000000    96.2083893833   625.4887064400  0.0000000000  0.0000000000
   305.0010000000    96.0467002533   624.7100157278  0.0000000000  0.0000000000
   304.5010000000    95.8850147974   623.9310111013  0.0000000000  0.0000000000
   304.0010000000    95.7233330329   623.1516919627  0.0000000000  0.0000000000
   303.5010000000    95.5616549800   622.3720577240  0.0000000000  0.0000000000
   303.0010000000    95.3999804759   621.5921069131  0.0000000000  0.0000000000
   302.5010000000    95.2383097314   620.8118398570  0.0000000000  0.0000000000
   302.0010000000    95.0766427741   620.0312559970  0.0000000000  0.0000000000
   301.5010000000    94.9149794497   619.2503538928  0.0000000000  0.0000000000
   301.0010000000    94.7533197915   618.4691330079  0.0000000000  0.0000000000
   300.5010000000    94.5916638357   617.6875928155  0.0000000000  0.0000000000
   300.0010000000    94.4300118044   616.9057336883  0.0000000000  0.0000000000
   299.5010000000    94.2683633708   616.1235533398  0.0000000000  0.0000000000
   299.0010000000    94.1067187625   615.3410521632  0.0000000000  0.0000000000
   298.5010000000    93.9450778427   614.5582287843  0.0000000000  0.0000000000
   298.0010000000    93.7834406606   613.7750827281  0.0000000000  0.0000000000
   297.5010000000    93.6218074508   612.9916144156  0.0000000000  0.0000000000
   297.0010000000    93.4601779021   612.2078216197  0.0000000000  0.0000000000
   296.5010000000    93.2985522546   611.4237047818  0.0000000000  0.0000000000
   296.0010000000    93.1369303857   610.6392625838  0.0000000000  0.0000000000
   295.5010000000    92.9753121765   609.8544937200  0.0000000000  0.0000000000
   295.0010000000    92.8136980561   609.0693995442  0.0000000000  0.0000000000
   294.5010000000    92.6520875477   608.2839770078  0.0000000000  0.0000000000
   294.0010000000    92.4904810852   607.4982274837  0.0000000000  0.0000000000
   293.5010000000    92.3288783801   606.7121488301  0.0000000000  0.0000000000
   293.0010000000    92.1672795091   605.9257406791  0.0000000000  0.0000000000
   292.5010000000    92.0056845517   605.1390026728  0.0000000000  0.0000000000
   292.0010000000    91.8440935899   604.3519344636  0.0000000000  0.0000000000
   291.5010000000    91.6825065282   603.5645348374  0.0000000000  0.0000000000
   291.0010000000    91.5209232750   602.7768025928  0.0000000000  0.0000000000
   290.5010000000    91.3593439210   601.9887374173  0.0000000000  0.0000000000
   290.0010000000    91.1977685599   601.2003390083  0.0000000000  0.0000000000
   289.5010000000    91.0361971087   600.4116061997  0.0000000000  0.0000000000
   289.0010000000    90.8746296669   599.6225387115  0.0000000000  0.0000000000
   288.5010000000    90.7130661578   598.8331354020  0.0000000000  0.0000000000
   288.0010000000    90.5515066865   598.0433960137  0.0000000000  0.0000000000
   287.5010000000    90.3899510047   597.2533185585  0.0000000000  0.0000000000
   287.0010000000    90.2283995794   596.4629045440  0.0000000000  0.0000000000
   286.5010000000    90.0668519909   595.6721511362  0.0000000000  0.0000000000
   286.0010000000    89.9053085337   594.8810589942  0.0000000000  0.0000000000
   285.5010000000    89.7437689730   594.0896261813  0.0000000000  0.0000000000
   285.0010000000    89.5822334319   593.2978525112  0.0000000000  0.0000000000
   284.5010000000    89.4207020361   592.5057378076  0.0000000000  0.0000000000
   284.0010000000    89.2591747375   591.7132810395  0.0000000000  0.0000000000
   283.5010000000    89.0976514914   590.9204811890  0.0000000000  0.0000000000
   283.0010000000    88.9361322567   590.1273372519  0.0000000000  0.0000000000
   282.5010000000    88.7746169957   589.3338482373  0.0000000000  0.0000000000
   282.0010000000    88.6131060250   588.5400148923  0.0000000000  0.0000000000
   281.5010000000    88.4515991374   587.7458353868  0.0000000000  0.0000000000
   281.0010000000    88.2900963047   586.9513087682  0.0000000000  0.0000000000
   280.5010000000    88.1285976774   586.1564349571  0.0000000000  0.0000000000
   280.0010000000    87.9671032335   585.3612130256  0.0000000000  0.0000000000
   279.5010000000    87.8056127809   584.5656412008  0.0000000000  0.0000000000
   279.0010000000    87.6441266533   583.7697202994  0.0000000000  0.0000000000
   278.5010000000    87.4826446650   582.9734485749  0.0000000000  0.0000000000
   278.0010000000    87.3211668083   582.1768251535  0.0000000000  0.0000000000
   277.5010000000    87.1596932521   581.3798500307  0.0000000000  0.0000000000
   277.0010000000    86.9982238219   580.5825215030  0.0000000000  0.0000000000
   276.5010000000    86.8367585203   579.7848387376  0.0000000000  0.0000000000
   276.0010000000    86.6752976986   578.9868026216  0.0000000000  0.0000000000
   275.5010000000    86.5138408481   578.1884097880  0.0000000000  0.0000000000
   275.0010000000    86.3523884987   577.3896620020  0.0000000000  0.0000000000
   274.5010000000    86.1909403219   576.5905567795  0.0000000000  0.0000000000
   274.0010000000    86.0294965095   575.7910942063  0.0000000000  0.0000000000
   273.5010000000    85.8680569128   574.9912726805  0.0000000000  0.0000000000
   273.0010000000    85.7066215589   574.1910914654  0.0000000000  0.0000000000
   272.5010000000    85.5451906492   573.3905506858  0.0000000000  0.0000000000
   272.0010000000    85.3837638756   572.5896479367  0.0000000000  0.0000000000
   271.5010000000    85.2223416172   571.7883842174  0.0000000000  0.0000000000
   271.0010000000    85.0609235738   570.9867571538  0.0000000000  0.0000000000
   270.5010000000    84.8995101303   570.1847677698  0.0000000000  0.0000000000
   270.0010000000    84.7381008250   569.3824128784  0.0000000000  0.0000000000
   269.5010000000    84.5766960495   568.5796935307  0.0000000000  0.0000000000
   269.0010000000    84.4152956895   567.7766082590  0.0000000000  0.0000000000
   268.5010000000    84.2538996350   566.9731556125  0.0000000000  0.0000000000
   268.0010000000    84.0925079492   566.1693349983  0.0000000000  0.0000000000
   267.5010000000    83.9311208674   565.3651466774  0.0000000000  0.0000000000
   267.0010000000    83.7697381226   564.5605884045  0.0000000000  0.0000000000
   266.5010000000    83.6083599571   563.7556604693  0.0000000000  0.0000000000
   266.0010000000    83.4469861126   562.9503606601  0.0000000000  0.0000000000
   265.5010000000    83.2856170062   562.1446901324  0.0000000000  0.0000000000
   265.0010000000    83.1242522200   561.3386458700  0.0000000000  0.0000000000
   264.5010000000    82.9628918439   560.5322273855  0.0000000000  0.0000000000
   264.0010000000    82.8015361379   559.7254350401  0.0000000000  0.0000000000
   263.5010000000    82.6401850313   558.9182675390  0.0000000000  0.0000000000
   263.0010000000    82.4788382918   558.1107227718  0.0000000000  0.0000000000
   262.5010000000    82.3174963564   557.3028019768  0.0000000000  0.0000000000
   262.0010000000    82.1561588349   556.4945022441  0.0000000000  0.0000000000
   261.5010000000    81.9948258398   555.6858231789  0.0000000000  0.0000000000
   261.0010000000    81.8334976530   554.8767652300  0.0000000000  0.0000000000
   260.5010000000    81.6721738979   554.0673255426  0.0000000000  0.0000000000
   260.0010000000    81.5108548640   553.2575045974  0.0000000000  0.0000000000
   259.5010000000    81.3495405141   552.4473012319  0.0000000000  0.0000000000
   259.0010000000    81.1882308154   551.6367143014  0.0000000000  0.0000000000
   258.5010000000    81.0269257393   550.8257426786  0.0000000000  0.0000000000
   258.0010000000    80.8656252621   550.0143852539  0.0000000000  0.0000000000
   257.5010000000    80.7043296915   549.2026425831  0.0000000000  0.0000000000
   257.0010000000    80.5430386841   548.3905119410  0.0000000000  0.0000000000
   256.5010000000    80.3817523924   547.5779930932  0.0000000000  0.0000000000
   256.0010000000    80.2204709725   546.7650858199  0.0000000000  0.0000000000
   255.5010000000    80.0591940957   545.9517874537  0.0000000000  0.0000000000
   255.0010000000    79.8979220896   545.1380986311  0.0000000000  0.0000000000
   254.5010000000    79.7366549599   544.3240183617  0.0000000000  0.0000000000
   254.0010000000    79.5753925547   543.5095448546  0.0000000000  0.0000000000
   253.5010000000    79.4141348892   542.6946771575  0.0000000000  0.0000000000
   253.0010000000    79.2528821446   541.8794151526  0.0000000000  0.0000000000
   252.5010000000    79.0916341831   541.0637571051  0.0000000000  0.0000000000
   252.0010000000    78.9303911942   540.2477029316  0.0000000000  0.0000000000
   251.5010000000    78.7691528887   539.4312501203  0.0000000000  0.0000000000
   251.0010000000    78.6079196257   538.6143994381  0.0000000000  0.0000000000
   250.5010000000    78.4466911259   537.7971484125  0.0000000000  0.0000000000
   250.0010000000    78.2854675963   536.9794970313  0.0000000000  0.0000000000
   249.5010000000    78.1242490878   536.1614444859  0.0000000000  0.0000000000
   249.0010000000    77.9630353363   535.3429883655  0.0000000000  0.0000000000
   248.5010000000    77.8018267215   534.5241295214  0.0000000000  0.0000000000
   248.0010000000    77.6406229894   533.7048655825  0.0000000000  0.0000000000
   247.5010000000    77.4794242100   532.8851958175  0.0000000000  0.0000000000
   247.0010000000    77.3182304576   532.0651195137  0.0000000000  0.0000000000
   246.5010000000    77.1570418110   531.2446359764  0.0000000000  0.0000000000
   246.0010000000    76.9958580374   530.4237429188  0.0000000000  0.0000000000
   245.5010000000    76.8346793836   529.6024404921  0.0000000000  0.0000000000
   245.0010000000    76.6735057851   528.7807272554  0.0000000000  0.0000000000
   244.5010000000    76.5123373397   527.9586025923  0.0000000000  0.0000000000
   244.0010000000    76.3511738358   527.1360643006  0.0000000000  0.0000000000
   243.5010000000    76.1900155386   526.3131126070  0.0000000000  0.0000000000
   243.0010000000    76.0288624034   525.4897461522  0.0000000000  0.0000000000
   242.5010000000    75.8677143912   524.6659635990  0.0000000000  0.0000000000
   242.0010000000    75.7065714682   523.8417636318  0.0000000000  0.0000000000
   241.5010000000    75.5454337620   523.0171457548  0.0000000000  0.0000000000
   241.0010000000    75.3843012489   522.1921086938  0.0000000000  0.0000000000
   240.5010000000    75.2231739107   521.3666511964  0.0000000000  0.0000000000
   240.0010000000    75.0620517346   520.5407720322  0.0000000000  0.0000000000
   239.5010000000    74.9009348680   519.7144707872  0.0000000000  0.0000000000
   239.0010000000    74.7398233082   518.8877462726  0.0000000000  0.0000000000
   238.5010000000    74.5787169035   518.0605965286  0.0000000000  0.0000000000
   238.0010000000    74.4176158168   517.2330212049  0.0000000000  0.0000000000
   237.5010000000    74.2565200618   516.4050191789  0.0000000000  0.0000000000
   237.0010000000    74.0954296572   515.5765893499  0.0000000000  0.0000000000
   236.5010000000    73.9343446274   514.7477306398  0.0000000000  0.0000000000
   236.0010000000    73.7732648490   513.9184412036  0.0000000000  0.0000000000
   235.5010000000    73.6121905108   513.0887207978  0.0000000000  0.0000000000
   235.0010000000    73.4511215007   512.2585676240  0.0000000000  0.0000000000
   234.5010000000    73.2900578654   511.4279806952  0.0000000000  0.0000000000
   234.0010000000    73.1289998091   510.5969598327  0.0000000000  0.0000000000
   233.5010000000    72.9679470849   509.7655025227  0.0000000000  0.0000000000
   233.0010000000    72.8068997564   508.9336078485  0.0000000000  0.0000000000
   232.5010000000    72.6458580441   508.1012756983  0.0000000000  0.0000000000
   232.0010000000    72.4848217194   507.2685036336  0.0000000000  0.0000000000
   231.5010000000    72.3237908631   506.4352908075  0.0000000000  0.0000000000
   231.0010000000    72.1627655611   505.6016363958  0.0000000000  0.0000000000
   230.5010000000    72.0017459050   504.7675395969  0.0000000000  0.0000000000
   230.0010000000    71.8407318413   503.9329988530  0.0000000000  0.0000000000
   229.5010000000    71.6797231734   503.0980118549  0.0000000000  0.0000000000
   229.0010000000    71.5187203105   502.2625794305  0.0000000000  0.0000000000
   228.5010000000    71.3577229182   501.4266985435  0.0000000000  0.0000000000
   228.0010000000    71.1967311179   500.5903685161  0.0000000000  0.0000000000
   227.5010000000    71.0357451854   499.7535894678  0.0000000000  0.0000000000
   227.0010000000    70.8747648063   498.9163584436  0.0000000000  0.0000000000
   226.5010000000    70.7137901198   498.0786748394  0.0000000000  0.0000000000
   226.0010000000    70.5528211223   497.2405373027  0.0000000000  0.0000000000
   225.5010000000    70.3918578166   496.4019445072  0.0000000000  0.0000000000
   225.0010000000    70.2309003597   495.5628959231  0.0000000000  0.0000000000
   224.5010000000    70.0699486189   494.7233895053  0.0000000000  0.0000000000
   224.0010000000    69.9090026163   493.8834240073  0.0000000000  0.0000000000
   223.5010000000    69.7480625272   493.0429989766  0.0000000000  0.0000000000
   223.0010000000    69.5871282391   492.2021124504  0.0000000000  0.0000000000
   222.5010000000    69.4261997931   491.3607632621  0.0000000000  0.0000000000
   222.0010000000    69.2652772370   490.5189502719  0.0000000000  0.0000000000
   221.5010000000    69.1043604787   489.6766716025  0.0000000000  0.0000000000
   221.0010000000    68.9434497252   488.8339269336  0.0000000000  0.0000000000
   220.5010000000    68.7825448251   487.9907140623  0.0000000000  0.0000000000
   220.0010000000    68.6216458528   487.1470319601  0.0000000000  0.0000000000
   219.5010000000    68.4607529616   486.3028800058  0.0000000000  0.0000000000
   219.0010000000    68.2998659487   485.4582557041  0.0000000000  0.0000000000
   218.5010000000    68.1389850534   484.6131588706  0.0000000000  0.0000000000
   218.0010000000    67.9781100876   483.7675870702  0.0000000000  0.0000000000
   217.5010000000    67.8172411595   482.9215394164  0.0000000000  0.0000000000
   217.0010000000    67.6563783838   482.0750150501  0.0000000000  0.0000000000
   216.5010000000    67.4955215947   481.2280116283  0.0000000000  0.0000000000
   216.0010000000    67.3346710642   480.3805291063  0.0000000000  0.0000000000
   215.5010000000    67.1738264982   479.5325644484  0.0000000000  0.0000000000
   215.0010000000    67.0129881826   478.6841176680  0.0000000000  0.0000000000
   214.5010000000    66.8521561238   477.8351872989  0.0000000000  0.0000000000
   214.0010000000    66.6913301936   476.9857711547  0.0000000000  0.0000000000
   213.5010000000    66.5305104140   476.1358678337  0.0000000000  0.0000000000
   213.0010000000    66.3696969560   475.2854767149  0.0000000000  0.0000000000
   212.5010000000    66.2088897143   474.4345957080  0.0000000000  0.0000000000
   212.0010000000    66.0480887333   473.5832235050  0.0000000000  0.0000000000
   211.5010000000    65.8872940644   472.7313588294  0.0000000000  0.0000000000
   211.0010000000    65.7265057668   471.8790004358  0.0000000000  0.0000000000
   210.5010000000    65.5657239070   471.0261471106  0.0000000000  0.0000000000
   210.0010000000    65.4049482784   470.1727961835  0.0000000000  0.0000000000
   209.5010000000    65.2441791037   469.3189472522  0.0000000000  0.0000000000
   209.0010000000    65.0834163328   468.4645984580  0.0000000000  0.0000000000
   208.5010000000    64.9226600632   467.6097487188  0.0000000000  0.0000000000
   208.0010000000    64.7619101216   466.7543955034  0.0000000000  0.0000000000
   207.5010000000    64.6011667608   465.8985385380  0.0000000000  0.0000000000
   207.0010000000    64.4404299628   465.0421761000  0.0000000000  0.0000000000
   206.5010000000    64.2796995795   464.1853057644  0.0000000000  0.0000000000
   206.0010000000    64.1189758866   463.3279273558  0.0000000000  0.0000000000
   205.5010000000    63.9582587528   462.4700385197  0.0000000000  0.0000000000
   205.0010000000    63.7975481936   461.6116376755  0.0000000000  0.0000000000
   204.5010000000    63.6368442331   460.7527232788  0.0000000000  0.0000000000
   204.0010000000    63.4761470407   459.8932945538  0.0000000000  0.0000000000
   203.5010000000    63.3154563830   459.0333485604  0.0000000000  0.0000000000
   203.0010000000    63.1547725830   458.1728853270  0.0000000000  0.0000000000
   202.5010000000    62.9940954250   457.3119019890  0.0000000000  0.0000000000
   202.0010000000    62.8334249761   456.4503971840  0.0000000000  0.0000000000
   201.5010000000    62.6727614471   455.5883703150  0.0000000000  0.0000000000
   201.0010000000    62.5121046500   454.7258186335  0.0000000000  0.0000000000
   200.5010000000    62.3514546777   453.8627408890  0.0000000000  0.0000000000
   200.0010000000    62.1908114965   452.9991351408  0.0000000000  0.0000000000
   199.5010000000    62.0301753515   452.1350009388  0.0000000000  0.0000000000
   199.0010000000    61.8695459575   451.2703349690  0.0000000000  0.0000000000
   198.5010000000    61.7089235774   450.4051368579  0.0000000000  0.0000000000
   198.0010000000    61.5483082139   449.5394048202  0.0000000000  0.0000000000
   197.5010000000    61.3876997451   448.6731363898  0.0000000000  0.0000000000
   197.0010000000    61.2270983266   447.8063305854  0.0000000000  0.0000000000
   196.5010000000    61.0665039893   446.9389857433  0.0000000000  0.0000000000
   196.0010000000    60.9059166404   446.0710995215  0.0000000000  0.0000000000
   195.5010000000    60.7453364632   445.2026710579  0.0000000000  0.0000000000
   195.0010000000    60.5847633844   444.3336980939  0.0000000000  0.0000000000
   194.5010000000    60.4241974733   443.4641791313  0.0000000000  0.0000000000
   194.0010000000    60.2636386768   442.5941119977  0.0000000000  0.0000000000
   193.5010000000    60.1030870840   441.7234952797  0.0000000000  0.0000000000
   193.0010000000    59.9425427931   440.8523276048  0.0000000000  0.0000000000
   192.5010000000    59.7820056500   439.9806062173  0.0000000000  0.0000000000
   192.0010000000    59.6214759043   439.1083305441  0.0000000000  0.0000000000
   191.5010000000    59.4609534223   438.2354979184  0.0000000000  0.0000000000
   191.0010000000    59.3004383425   437.3621071414  0.0000000000  0.0000000000
   190.5010000000    59.1399306178   436.4881559929  0.0000000000  0.0000000000
   190.0010000000    58.9794302770   435.6136426536  0.0000000000  0.0000000000
   189.5010000000    58.8189374239   434.7385657030  0.0000000000  0.0000000000
   189.0010000000    58.6584519785   433.8629227057  0.0000000000  0.0000000000
   188.5010000000    58.4979740014   432.9867119804  0.0000000000  0.0000000000
   188.0010000000    58.3375035637   432.1099318914  0.0000000000  0.0000000000
   187.5010000000    58.1770407467   431.2325808489  0.0000000000  0.0000000000
   187.0010000000    58.0165853858   430.3546559047  0.0000000000  0.0000000000
   186.5010000000    57.8561377132   429.4761562676  0.0000000000  0.0000000000
   186.0010000000    57.6956977147   428.5970797884  0.0000000000  0.0000000000
   185.5010000000    57.5352653877   427.7174243675  0.0000000000  0.0000000000
   185.0010000000    57.3748407412   426.8371879557  0.0000000000  0.0000000000
   184.5010000000    57.2144237956   425.9563685537  0.0000000000  0.0000000000
   184.0010000000    57.0540147097   425.0749649089  0.0000000000  0.0000000000
   183.5010000000    56.8936132733   424.1929737291  0.0000000000  0.0000000000
   183.0010000000    56.7332197946   423.3103945577  0.0000000000  0.0000000000
   182.5010000000    56.5728341503   422.4272245540  0.0000000000  0.0000000000
   182.0010000000    56.4124564190   421.5434619723  0.0000000000  0.0000000000
   181.5010000000    56.2520866279   420.6591047721  0.0000000000  0.0000000000
   181.0010000000    56.0917247537   419.7741506202  0.0000000000  0.0000000000
   180.5010000000    55.9313707857   418.8885972382  0.0000000000  0.0000000000
   180.0010000000    55.7710249750   418.0024437800  0.0000000000  0.0000000000
   179.5010000000    55.6106872101   417.1156873837  0.0000000000  0.0000000000
   179.0010000000    55.4503575171   416.2283259331  0.0000000000  0.0000000000
   178.5010000000    55.2900359349   415.3403573673  0.0000000000  0.0000000000
   178.0010000000    55.1297226383   414.4517803656  0.0000000000  0.0000000000
   177.5010000000    54.9694174438   413.5625916072  0.0000000000  0.0000000000
   177.0010000000    54.8091204287   412.6727892005  0.0000000000  0.0000000000
   176.5010000000    54.6488316828   411.7823713098  0.0000000000  0.0000000000
   176.0010000000    54.4885513084   410.8913361551  0.0000000000  0.0000000000
   175.5010000000    54.3282792983   409.9996813322  0.0000000000  0.0000000000
   175.0010000000    54.1680155368   409.1074038181  0.0000000000  0.0000000000
   174.5010000000    54.0077602881   408.2145026879  0.0000000000  0.0000000000
   174.0010000000    53.8475134635   407.3209750379  0.0000000000  0.0000000000
   173.5010000000    53.6872751102   406.4268187047  0.0000000000  0.0000000000
   173.0010000000    53.5270452890   405.5320315854  0.0000000000  0.0000000000
   172.5010000000    53.3668240141   404.6366113008  0.0000000000  0.0000000000
   172.0010000000    53.2066113738   403.7405558708  0.0000000000  0.0000000000
   171.5010000000    53.0464072902   402.8438623680  0.0000000000  0.0000000000
   171.0010000000    52.8862118801   401.9465289388  0.0000000000  0.0000000000
   170.5010000000    52.7260251545   401.0485531205  0.0000000000  0.0000000000
   170.0010000000    52.5658472582   400.1499331850  0.0000000000  0.0000000000
   169.5010000000    52.4056781118   399.2506661288  0.0000000000  0.0000000000
   169.0010000000    52.2455177702   398.3507496855  0.0000000000  0.0000000000
   168.5010000000    52.0853663032   397.4501816542  0.0000000000  0.0000000000
   168.0010000000    51.9252236769   396.5489592347  0.0000000000  0.0000000000
   167.5010000000    51.7650901091   395.6470810254  0.0000000000  0.0000000000
   167.0010000000    51.6049654193   394.7445433648  0.0000000000  0.0000000000
   166.5010000000    51.4448497380   393.8413443241  0.0000000000  0.0000000000
   166.0010000000    51.2847431516   392.9374817098  0.0000000000  0.0000000000
   165.5010000000    51.1246457035   392.0329530671  0.0000000000  0.0000000000
   165.0010000000    50.9645573944   391.1277556822  0.0000000000  0.0000000000
   164.5010000000    50.8044782414   390.2218869140  0.0000000000  0.0000000000
   164.0010000000    50.6444082778   389.3153441949  0.0000000000  0.0000000000
   163.5010000000    50.4843476690   388.4081256866  0.0000000000  0.0000000000
   163.0010000000    50.3242963069   387.5002279819  0.0000000000  0.0000000000
   162.5010000000    50.1642543317   386.5916490620  0.0000000000  0.0000000000
   162.0010000000    50.0042217843   385.6823863264  0.0000000000  0.0000000000
   161.5010000000    49.8441986080   384.7724365984  0.0000000000  0.0000000000
   161.0010000000    49.6841848783   383.8617974327  0.0000000000  0.0000000000
   160.5010000000    49.5241808014   382.9504671106  0.0000000000  0.0000000000
   160.0010000000    49.3641862011   382.0384417134  0.0000000000  0.0000000000
   159.5010000000    49.2042012045   381.1257190299  0.0000000000  0.0000000000
   159.0010000000    49.0442260122   380.2122972494  0.0000000000  0.0000000000
   158.5010000000    48.8842603890   379.2981720513  0.0000000000  0.0000000000
   158.0010000000    48.7243045148   378.3833414649  0.0000000000  0.0000000000
   157.5010000000    48.5643585304   377.4678032746  0.0000000000  0.0000000000
   157.0010000000    48.4044223130   376.5515537368  0.0000000000  0.0000000000
   156.5010000000    48.2444960961   375.6345911242  0.0000000000  0.0000000000
   156.0010000000    48.0845797388   374.7169115439  0.0000000000  0.0000000000
   155.5010000000    47.9246733997   373.7985127957  0.0000000000  0.0000000000
   155.0010000000    47.7647770882   372.8793918032  0.0000000000  0.0000000000
   154.5010000000    47.6048908891   371.9595458982  0.0000000000  0.0000000000
   154.0010000000    47.4450147952   371.0389718625  0.0000000000  0.0000000000
   153.5010000000    47.2851488196   370.1176665692  0.0000000000  0.0000000000
   153.0010000000    47.1252932155   369.1956282531  0.0000000000  0.0000000000
   152.5010000000    46.9654478151   368.2728526971  0.0000000000  0.0000000000
   152.0010000000    46.8056126915   367.3493370500  0.0000000000  0.0000000000
   151.5010000000    46.6457880473   366.4250791848  0.0000000000  0.0000000000
   151.0010000000    46.4859738319   365.5000754862  0.0000000000  0.0000000000
   150.5010000000    46.3261700704   364.5743227528  0.0000000000  0.0000000000
   150.0010000000    46.1663768636   363.6478181945  0.0000000000  0.0000000000
   149.5010000000    46.0065942787   362.7205588032  0.0000000000  0.0000000000
   149.0010000000    45.8468222962   361.7925410417  0.0000000000  0.0000000000
   148.5010000000    45.6870611341   360.8637627261  0.0000000000  0.0000000000
   148.0010000000    45.5273106014   359.9342192688  0.0000000000  0.0000000000
   147.5010000000    45.3675709059   359.0039083750  0.0000000000  0.0000000000
   147.0010000000    45.2078421160   358.0728269133  0.0000000000  0.0000000000
   146.5010000000    45.0481241628   357.1409709236  0.0000000000  0.0000000000
   146.0010000000    44.8884172668   356.2083381061  0.0000000000  0.0000000000
   145.5010000000    44.7287213518   355.2749244031  0.0000000000  0.0000000000
   145.0010000000    44.5690365774   354.3407271057  0.0000000000  0.0000000000
   144.5010000000    44.4093629149   353.4057423755  0.0000000000  0.0000000000
   144.0010000000    44.2497004649   352.4699671029  0.0000000000  0.0000000000
   143.5010000000    44.0900492470   351.5333976726  0.0000000000  0.0000000000
   143.0010000000    43.9304093571   350.5960308904  0.0000000000  0.0000000000
   142.5010000000    43.7707808633   349.6578633671  0.0000000000  0.0000000000
   142.0010000000    43.6111638059   348.7188915224  0.0000000000  0.0000000000
   141.5010000000    43.4515583023   347.7791121981  0.0000000000  0.0000000000
   141.0010000000    43.2919642875   346.8385211318  0.0000000000  0.0000000000
   140.5010000000    43.1323819296   345.8971154020  0.0000000000  0.0000000000
   140.0010000000    42.9728112154   344.9548909882  0.0000000000  0.0000000000
   139.5010000000    42.8132523634   344.0118452068  0.0000000000  0.0000000000
   139.0010000000    42.6537052079   343.0679730703  0.0000000000  0.0000000000
   138.5010000000    42.4941699686   342.1232718388  0.0000000000  0.0000000000
   138.0010000000    42.3346466365   341.1777373846  0.0000000000  0.0000000000
   137.5010000000    42.1751353821   340.2313666128  0.0000000000  0.0000000000
   137.0010000000    42.0156361496   339.2841550510  0.0000000000  0.0000000000
   136.5010000000    41.8561490633   338.3360992615  0.0000000000  0.0000000000
   136.0010000000    41.6966741741   337.3871953376  0.0000000000  0.0000000000
   135.5010000000    41.5372115615   336.4374395062  0.0000000000  0.0000000000
   135.0010000000    41.3777612833   335.4868278306  0.0000000000  0.0000000000
   134.5010000000    41.2183234262   334.5353565113  0.0000000000  0.0000000000
   134.0010000000    41.0588980067   333.5830212917  0.0000000000  0.0000000000
   133.5010000000    40.8994851702   332.6298186504  0.0000000000  0.0000000000
   133.0010000000    40.7400849430   331.6757443166  0.0000000000  0.0000000000
   132.5010000000    40.5806973820   330.7207941644  0.0000000000  0.0000000000
   132.0010000000    40.4213226238   329.7649645085  0.0000000000  0.0000000000
   131.5010000000    40.2619605903   328.8082503361  0.0000000000  0.0000000000
   131.0010000000    40.1026115781   327.8506488457  0.0000000000  0.0000000000
   130.5010000000    39.9432755232   326.8921550308  0.0000000000  0.0000000000
   130.0010000000    39.7839524923   325.9327646287  0.0000000000  0.0000000000
   129.5010000000    39.6246425841   324.9724735313  0.0000000000  0.0000000000
   129.0010000000    39.4653459301   324.0112777853  0.0000000000  0.0000000000
   128.5010000000    39.3060625013   323.0491724293  0.0000000000  0.0000000000
   128.0010000000    39.1467924474   322.0861535380  0.0000000000  0.0000000000
   127.5010000000    38.9875358076   321.1222164753  0.0000000000  0.0000000000
   127.0010000000    38.8282927031   320.1573570604  0.0000000000  0.0000000000
   126.5010000000    38.6690632421   319.1915709878  0.0000000000  0.0000000000
   126.0010000000    38.5098473773   318.2248529670  0.0000000000  0.0000000000
   125.5010000000    38.3506453823   317.2571996087  0.0000000000  0.0000000000
   125.0010000000    38.1914570925   316.2886048182  0.0000000000  0.0000000000
   124.5010000000    38.0322828529   315.3190655507  0.0000000000  0.0000000000
   124.0010000000    37.8731225262   314.3485757826  0.0000000000  0.0000000000
   123.5010000000    37.7139763422   313.3771316768  0.0000000000  0.0000000000
   123.0010000000    37.5548442869   312.4047278634  0.0000000000  0.0000000000
   122.5010000000    37.3957265249   311.4313600134  0.0000000000  0.0000000000
   122.0010000000    37.2366231193   310.4570231305  0.0000000000  0.0000000000
   121.5010000000    37.0775341266   309.4817121257  0.0000000000  0.0000000000
   121.0010000000    36.9184597348   308.5054226677  0.0000000000  0.0000000000
   120.5010000000    36.7593998499   307.5281486426  0.0000000000  0.0000000000
   120.0010000000    36.6003547861   306.5498863915  0.0000000000  0.0000000000
   119.5010000000    36.4413244401   305.5706296382  0.0000000000  0.0000000000
   119.0010000000    36.2823090250   304.5903739983  0.0000000000  0.0000000000
   118.5010000000    36.1233086133   303.6091141686  0.0000000000  0.0000000000
   118.0010000000    35.9643232298   302.6268444972  0.0000000000  0.0000000000
   117.5010000000    35.8053530334   301.6435601027  0.0000000000  0.0000000000
   117.0010000000    35.6463981358   300.6592557586  0.0000000000  0.0000000000
   116.5010000000    35.4874586033   299.6739258999  0.0000000000  0.0000000000
   116.0010000000    35.3285345475   298.6875651827  0.0000000000  0.0000000000
   115.5010000000    35.1696261248   297.7001684847  0.0000000000  0.0000000000
   115.0010000000    35.0107332712   296.7117292551  0.0000000000  0.0000000000
   114.5010000000    34.8518562360   295.7222428279  0.0000000000  0.0000000000
   114.0010000000    34.6929951376   294.7317036654  0.0000000000  0.0000000000
   113.5010000000    34.5341499668   293.7401053704  0.0000000000  0.0000000000
   113.0010000000    34.3753208513   292.7474423360  0.0000000000  0.0000000000
   112.5010000000    34.2165079673   291.7537091962  0.0000000000  0.0000000000
   112.0010000000    34.0577113665   290.7588997402  0.0000000000  0.0000000000
   111.5010000000    33.8989312375   289.7630085509  0.0000000000  0.0000000000
   111.0010000000    33.7401675607   288.7660288375  0.0000000000  0.0000000000
   110.5010000000    33.5814205410   287.7679551515  0.0000000000  0.0000000000
   110.0010000000    33.4226902637   286.7687812225  0.0000000000  0.0000000000
   109.5010000000    33.2639768670   285.7685010456  0.0000000000  0.0000000000
   109.0010000000    33.1052804575   284.7671083461  0.0000000000  0.0000000000
   108.5010000000    32.9466011119   283.7645965870  0.0000000000  0.0000000000
   108.0010000000    32.7879390466   282.7609600425  0.0000000000  0.0000000000
   107.5010000000    32.6292942387   281.7561913985  0.0000000000  0.0000000000
   107.0010000000    32.4706669329   280.7502849604  0.0000000000  0.0000000000
   106.5010000000    32.3120571379   279.7432334607  0.0000000000  0.0000000000
   106.0010000000    32.1534650881   278.7350309882  0.0000000000  0.0000000000
   105.5010000000    31.9948908688   277.7256706044  0.0000000000  0.0000000000
   105.0010000000    31.8363345840   276.7151454115  0.0000000000  0.0000000000
   104.5010000000    31.6777963579   275.7034485574  0.0000000000  0.0000000000
   104.0010000000    31.5192763761   274.6905735009  0.0000000000  0.0000000000
   103.5010000000    31.3607747229   273.6765129692  0.0000000000  0.0000000000
   103.0010000000    31.2022915464   272.6612600129  0.0000000000  0.0000000000
   102.5010000000    31.0438269374   271.6448072282  0.0000000000  0.0000000000
   102.0010000000    30.8853810925   270.6271478040  0.0000000000  0.0000000000
   101.5010000000    30.7269541534   269.6082744860  0.0000000000  0.0000000000
   101.0010000000    30.5685462084   268.5881795874  0.0000000000  0.0000000000
   100.5010000000    30.4101574148   267.5668557716  0.0000000000  0.0000000000
   100.0010000000    30.2517879986   266.5442960534  0.0000000000  0.0000000000
    99.5010000000    30.0934379381   265.5204917528  0.0000000000  0.0000000000
    99.0010000000    29.9351075216   264.4954360964  0.0000000000  0.0000000000
    98.5010000000    29.7767968722   263.4691211435  0.0000000000  0.0000000000
    98.0010000000    29.6185060689   262.4415385689  0.0000000000  0.0000000000
    97.5010000000    29.4602353055   261.4126806876  0.0000000000  0.0000000000
    97.0010000000    29.3019848116   260.3825399479  0.0000000000  0.0000000000
    96.5010000000    29.1437546219   259.3511074230  0.0000000000  0.0000000000
    96.0010000000    28.9855449276   258.3183750991  0.0000000000  0.0000000000
    95.5010000000    28.8273559605   257.2843351174  0.0000000000  0.0000000000
    95.0010000000    28.6691878019   256.2489785289  0.0000000000  0.0000000000
    94.5010000000    28.5110406545   255.2122970619  0.0000000000  0.0000000000
    94.0010000000    28.3529146890   254.1742821250  0.0000000000  0.0000000000
    93.5010000000    28.1948100096   253.1349245709  0.0000000000  0.0000000000
    93.0010000000    28.0367269197   252.0942164436  0.0000000000  0.0000000000
    92.5010000000    27.8786654330   251.0521477620  0.0000000000  0.0000000000
    92.0010000000    27.7206258777   250.0087104927  0.0000000000  0.0000000000
    91.5010000000    27.5626082981   248.9638946052  0.0000000000  0.0000000000
    91.0010000000    27.4046129426   247.9176912890  0.0000000000  0.0000000000
    90.5010000000    27.2466400038   246.8700912372  0.0000000000  0.0000000000
    90.0010000000    27.0886896216   245.8210846615  0.0000000000  0.0000000000
    89.5010000000    26.9307620690   244.7706625220  0.0000000000  0.0000000000
    89.0010000000    26.7728574241   243.7188143472  0.0000000000  0.0000000000
    88.5010000000    26.6149759741   242.6655309186  0.0000000000  0.0000000000
    88.0010000000    26.4571178531   241.6108018555  0.0000000000  0.0000000000
    87.5010000000    26.2992832985   240.5546173219  0.0000000000  0.0000000000
    87.0010000000    26.1414725081   239.4969670706  0.0000000000  0.0000000000
    86.5010000000    25.9836856787   238.4378406991  0.0000000000  0.0000000000
    86.0010000000    25.8259230088   237.3772276615  0.0000000000  0.0000000000
    85.5010000000    25.6681847006   236.3151172817  0.0000000000  0.0000000000
    85.0010000000    25.5104709625   235.2514987666  0.0000000000  0.0000000000
    84.5010000000    25.3527820813   234.1863616907  0.0000000000  0.0000000000
    84.0010000000    25.1951182145   233.1196945914  0.0000000000  0.0000000000
    83.5010000000    25.0374796031   232.0514864027  0.0000000000  0.0000000000
    83.0010000000    24.8798664352   230.9817255271  0.0000000000  0.0000000000
    82.5010000000    24.7222790209   229.9104010210  0.0000000000  0.0000000000
    82.0010000000    24.5647175194   228.8375007390  0.0000000000  0.0000000000
    81.5010000000    24.4071822171   227.7630132185  0.0000000000  0.0000000000
    81.0010000000    24.2496733250   226.6869262971  0.0000000000  0.0000000000
    80.5010000000    24.0921911178   225.6092280583  0.0000000000  0.0000000000
    80.0010000000    23.9347358014   224.5299059237  0.0000000000  0.0000000000
    79.5010000000    23.7773076515   223.4489475933  0.0000000000  0.0000000000
    79.0010000000    23.6199068820   222.3663401437  0.0000000000  0.0000000000
    78.5010000000    23.4625338483   221.2820714179  0.0000000000  0.0000000000
    78.0010000000    23.3051887513   220.1961279886  0.0000000000  0.0000000000
    77.5010000000    23.1478718411   219.1084965506  0.0000000000  0.0000000000
    77.0010000000    22.9905834516   218.0191641608  0.0000000000  0.0000000000
    76.5010000000    22.8333238083   216.9281169024  0.0000000000  0.0000000000
    76.0010000000    22.6760932275   215.8353412612  0.0000000000  0.0000000000
    75.5010000000    22.5188919582   214.7408230218  0.0000000000  0.0000000000
    75.0010000000    22.3617203469   213.6445484092  0.0000000000  0.0000000000
    74.5010000000    22.2045785857   212.5465023287  0.0000000000  0.0000000000
    74.0010000000    22.0474671300   211.4466712772  0.0000000000  0.0000000000
    73.5010000000    21.8903861636   210.3450395969  0.0000000000  0.0000000000
    73.0010000000    21.7333360148   209.2415923827  0.0000000000  0.0000000000
    72.5010000000    21.5763170337   208.1363146171  0.0000000000  0.0000000000
    72.0010000000    21.4193295345   207.0291907581  0.0000000000  0.0000000000
    71.5010000000    21.2623738622   205.9202052059  0.0000000000  0.0000000000
    71.0010000000    21.1054503056   204.8093416775  0.0000000000  0.0000000000
    70.5010000000    20.9485592253   203.6965841056  0.0000000000  0.0000000000
    70.0010000000    20.7917009658   202.5819160146  0.0000000000  0.0000000000
    69.5010000000    20.6348758622   201.4653205542  0.0000000000  0.0000000000
    69.0010000000    20.4780843347   200.3467811716  0.0000000000  0.0000000000
    68.5010000000    20.3213266847   199.2262801462  0.0000000000  0.0000000000
    68.0010000000    20.1646033100   198.1038001205  0.0000000000  0.0000000000
    67.5010000000    20.0079145620   196.9793230678  0.0000000000  0.0000000000
    67.0010000000    19.8512608402   195.8528309647  0.0000000000  0.0000000000
    66.5010000000    19.6946425684   194.7243056122  0.0000000000  0.0000000000
    66.0010000000    19.5380600852   193.5937278369  0.0000000000  0.0000000000
    65.5010000000    19.3815138536   192.4610789955  0.0000000000  0.0000000000
    65.0010000000    19.2250042370   191.3263393434  0.0000000000  0.0000000000
    64.5010000000    19.0685317067   190.1894895336  0.0000000000  0.0000000000
    64.0010000000    18.9120966778   189.0505094126  0.0000000000  0.0000000000
    63.5010000000    18.7556995743   187.9093784823  0.0000000000  0.0000000000
    63.0010000000    18.5993408363   186.7660759453  0.0000000000  0.0000000000
    62.5010000000    18.4430209558   185.6205809531  0.0000000000  0.0000000000
    62.0010000000    18.2867403733   184.4728718399  0.0000000000  0.0000000000
    61.5010000000    18.1304995425   183.3229265837  0.0000000000  0.0000000000
    61.0010000000    17.9742990203   182.1707234587  0.0000000000  0.0000000000


==> anc/s88h_18/s88h_18-dens5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   506.5402001264  2151.5298829147  0.0000000000  0.0000000000
  1558.5010000000   505.7193249813  2148.9278087523  0.0000000000  0.0000000000
  1556.0010000000   504.8984583806  2146.3247016379  0.0000000000  0.0000000000
  1553.5010000000   504.0775992725  2143.7205561055  0.0000000000  0.0000000000
  1551.0010000000   503.2567485369  2141.1153728079  0.0000000000  0.0000000000
  1548.5010000000   502.4359051500  2138.5091463490  0.0000000000  0.0000000000
  1546.0010000000   501.6150706515  2135.9018794639  0.0000000000  0.0000000000
  1543.5010000000   500.7942434074  2133.2935648008  0.0000000000  0.0000000000
  1541.0010000000   499.9734243444  2130.6842031328  0.0000000000  0.0000000000
  1538.5010000000   499.1526131286  2128.0737912212  0.0000000000  0.0000000000
  1536.0010000000   498.3318107078  2125.4623298946  0.0000000000  0.0000000000
  1533.5010000000   497.5110161395  2122.8498139622  0.0000000000  0.0000000000
  1531.0010000000   496.6902284991  2120.2362382757  0.0000000000  0.0000000000
  1528.5010000000   495.8694506658  2117.6216097945  0.0000000000  0.0000000000
  1526.0010000000   495.0486798450  2115.0059173986  0.0000000000  0.0000000000
  1523.5010000000   494.2279176756  2112.3891640832  0.0000000000  0.0000000000
  1521.0010000000   493.4071639151  2109.7713468423  0.0000000000  0.0000000000
  1518.5010000000   492.5864177077  2107.1524607018  0.0000000000  0.0000000000
  1516.0010000000   491.7656800964  2104.5325067385  0.0000000000  0.0000000000
  1513.5010000000   490.9449502534  2101.9114800493  0.0000000000  0.0000000000
  1511.0010000000   490.1242292451  2099.2893817721  0.0000000000  0.0000000000
  1508.5010000000   489.3035162716  2096.6662070750  0.0000000000  0.0000000000
  1506.0010000000   488.4828117984  2094.0419551611  0.0000000000  0.0000000000
  1503.5010000000   487.6621156793  2091.4166232693  0.0000000000  0.0000000000
  1501.0010000000   486.8414277824  2088.7902086749  0.0000000000  0.0000000000
  1498.5010000000   486.0207479901  2086.1627086898  0.0000000000  0.0000000000
  1496.0010000000   485.2000774410  2083.5341246412  0.0000000000  0.0000000000
  1493.5010000000   484.3794141812  2080.9044479416  0.0000000000  0.0000000000
  1491.0010000000   483.5587599969  2078.2736819760  0.0000000000  0.0000000000
  1488.5010000000   482.7381142046  2075.6418222089  0.0000000000  0.0000000000
  1486.0010000000   481.9174773743  2073.0088681137  0.0000000000  0.0000000000
  1483.5010000000   481.0968482360  2070.3748132510  0.0000000000  0.0000000000
  1481.0010000000   480.2762273889  2067.7396571699  0.0000000000  0.0000000000
  1478.5010000000   479.4556160594  2065.1034014269  0.0000000000  0.0000000000
  1476.0010000000   478.6350124081  2062.4660377229  0.0000000000  0.0000000000
  1473.5010000000   477.8144183032  2059.8275696614  0.0000000000  0.0000000000
  1471.0010000000   476.9938319388  2057.1879890273  0.0000000000  0.0000000000
  1468.5010000000   476.1732545949  2054.5472975174  0.0000000000  0.0000000000
  1466.0010000000   475.3526857245  2051.9054909448  0.0000000000  0.0000000000
  1463.5010000000   474.5321254093  2049.2625671339  0.0000000000  0.0000000000
  1461.0010000000   473.7115743551  2046.6185259125  0.0000000000  0.0000000000
  1458.5010000000   472.8910314514  2043.9733612462  0.0000000000  0.0000000000
  1456.0010000000   472.0704974338  2041.3270730394  0.0000000000  0.0000000000
  1453.5010000000   471.2499724413  2038.6796592660  0.0000000000  0.0000000000
  1451.0010000000   470.4294560205  2036.0311159787  0.0000000000  0.0000000000
  1448.5010000000   469.6089483417  2033.3814412316  0.0000000000  0.0000000000
  1446.0010000000   468.7884495893  2030.7306331167  0.0000000000  0.0000000000
  1443.5010000000   467.9679599625  2028.0786897634  0.0000000000  0.0000000000
  1441.0010000000   467.1474784673  2025.4256054346  0.0000000000  0.0000000000
  1438.5010000000   466.3270059390  2022.7713802960  0.0000000000  0.0000000000
  1436.0010000000   465.5065432241  2020.1160145444  0.0000000000  0.0000000000
  1433.5010000000   464.6860887754  2017.4595006190  0.0000000000  0.0000000000
  1431.0010000000   463.8656434713  2014.8018387994  0.0000000000  0.0000000000
  1428.5010000000   463.0452070022  2012.1430255084  0.0000000000  0.0000000000
  1426.0010000000   462.2247802737  2009.4830610982  0.0000000000  0.0000000000
  1423.5010000000   461.4043618102  2006.8219381907  0.0000000000  0.0000000000
  1421.0010000000   460.5839525495  2004.1596572209  0.0000000000  0.0000000000
  1418.5010000000   459.7635522472  2001.4962147813  0.0000000000  0.0000000000
  1416.0010000000   458.9431612723  1998.8316094449  0.0000000000  0.0000000000
  1413.5010000000   458.1227794133  1996.1658378894  0.0000000000  0.0000000000
  1411.0010000000   457.3024064763  1993.4988968375  0.0000000000  0.0000000000
  1408.5010000000   456.4820428782  1990.8307849874  0.0000000000  0.0000000000
  1406.0010000000   455.6616890503  1988.1615010759  0.0000000000  0.0000000000
  1403.5010000000   454.8413430713  1985.4910361714  0.0000000000  0.0000000000
  1401.0010000000   454.0210071835  1982.8193948831  0.0000000000  0.0000000000
  1398.5010000000   453.2006812736  1980.1465741454  0.0000000000  0.0000000000
  1396.0010000000   452.3803640670  1977.4725670950  0.0000000000  0.0000000000
  1393.5010000000   451.5600554904  1974.7973707677  0.0000000000  0.0000000000
  1391.0010000000   450.7397572510  1972.1209879993  0.0000000000  0.0000000000
  1388.5010000000   449.9194681294  1969.4434120687  0.0000000000  0.0000000000
  1386.0010000000   449.0991881022  1966.7646401439  0.0000000000  0.0000000000
  1383.5010000000   448.2789177493  1964.0846713514  0.0000000000  0.0000000000
  1381.0010000000   447.4586564956  1961.4035010347  0.0000000000  0.0000000000
  1378.5010000000   446.6384055379  1958.7211303182  0.0000000000  0.0000000000
  1376.0010000000   445.8181637526  1956.0375527279  0.0000000000  0.0000000000
  1373.5010000000   444.9979312042  1953.3527656618  0.0000000000  0.0000000000
  1371.0010000000   444.1777079748  1950.6667665639  0.0000000000  0.0000000000
  1368.5010000000   443.3574947446  1947.9795548271  0.0000000000  0.0000000000
  1366.0010000000   442.5372916284  1945.2911279827  0.0000000000  0.0000000000
  1363.5010000000   441.7170976006  1942.6014798108  0.0000000000  0.0000000000
  1361.0010000000   440.8969128159  1939.9106079459  0.0000000000  0.0000000000
  1358.5010000000   440.0767386013  1937.2185138604  0.0000000000  0.0000000000
  1356.0010000000   439.2565739886  1934.5251914841  0.0000000000  0.0000000000
  1353.5010000000   438.4364186094  1931.8306366997  0.0000000000  0.0000000000
  1351.0010000000   437.6162732661  1929.1348492236  0.0000000000  0.0000000000
  1348.5010000000   436.7961376267  1926.4378250356  0.0000000000  0.0000000000
  1346.0010000000   435.9760119538  1923.7395620557  0.0000000000  0.0000000000
  1343.5010000000   435.1558959548  1921.0400563659  0.0000000000  0.0000000000
  1341.0010000000   434.3357899295  1918.3393059856  0.0000000000  0.0000000000
  1338.5010000000   433.5156936245  1915.6373070997  0.0000000000  0.0000000000
  1336.0010000000   432.6956079471  1912.9340597065  0.0000000000  0.0000000000
  1333.5010000000   431.8755315422  1910.2295563330  0.0000000000  0.0000000000
  1331.0010000000   431.0554653553  1907.5237970790  0.0000000000  0.0000000000
  1328.5010000000   430.2354092113  1904.8167783361  0.0000000000  0.0000000000
  1326.0010000000   429.4153629556  1902.1084965501  0.0000000000  0.0000000000
  1323.5010000000   428.5953270206  1899.3989500922  0.0000000000  0.0000000000
  1321.0010000000   427.7753007256  1896.6881336433  0.0000000000  0.0000000000
  1318.5010000000   426.9552851072  1893.9760475476  0.0000000000  0.0000000000
  1316.0010000000   426.1352795256  1891.2626865935  0.0000000000  0.0000000000
  1313.5010000000   425.3152839277  1888.5480474951  0.0000000000  0.0000000000
  1311.0010000000   424.4952988430  1885.8321288835  0.0000000000  0.0000000000
  1308.5010000000   423.6753236963  1883.1149257171  0.0000000000  0.0000000000
  1306.0010000000   422.8553590573  1880.3964367334  0.0000000000  0.0000000000
  1303.5010000000   422.0354049534  1877.6766588615  0.0000000000  0.0000000000
  1301.0010000000   421.2154608742  1874.9555872308  0.0000000000  0.0000000000
  1298.5010000000   420.3955268910  1872.2332188862  0.0000000000  0.0000000000
  1296.0010000000   419.5756036534  1869.5095527792  0.0000000000  0.0000000000
  1293.5010000000   418.7556912717  1866.7845860603  0.0000000000  0.0000000000
  1291.0010000000   417.9357887663  1864.0583122403  0.0000000000  0.0000000000
  1288.5010000000   417.1158968489  1861.3307304374  0.0000000000  0.0000000000
  1286.0010000000   416.2960156946  1858.6018379746  0.0000000000  0.0000000000
  1283.5010000000   415.4761449465  1855.8716303882  0.0000000000  0.0000000000
  1281.0010000000   414.6562842715  1853.1401032777  0.0000000000  0.0000000000
  1278.5010000000   413.8364350148  1850.4072578218  0.0000000000  0.0000000000
  1276.0010000000   413.0165957830  1847.6730860565  0.0000000000  0.0000000000
  1273.5010000000   412.1967679619  1844.9375892710  0.0000000000  0.0000000000
  1271.0010000000   411.3769502068  1842.2007596300  0.0000000000  0.0000000000
  1268.5010000000   410.5571433963  1839.4625967020  0.0000000000  0.0000000000
  1266.0010000000   409.7373473315  1836.7230964453  0.0000000000  0.0000000000
  1263.5010000000   408.9175623844  1833.9822567101  0.0000000000  0.0000000000
  1261.0010000000   408.0977878559  1831.2400717507  0.0000000000  0.0000000000
  1258.5010000000   407.2780241644  1828.4965395415  0.0000000000  0.0000000000
  1256.0010000000   406.4582717488  1825.7516581133  0.0000000000  0.0000000000
  1253.5010000000   405.6385299821  1823.0054219129  0.0000000000  0.0000000000
  1251.0010000000   404.8187993499  1820.2578290958  0.0000000000  0.0000000000
  1248.5010000000   403.9990798166  1817.5088760579  0.0000000000  0.0000000000
  1246.0010000000   403.1793708297  1814.7585574442  0.0000000000  0.0000000000
  1243.5010000000   402.3596734844  1812.0068734116  0.0000000000  0.0000000000
  1241.0010000000   401.5399867361  1809.2538169211  0.0000000000  0.0000000000
  1238.5010000000   400.7203111863  1806.4993864417  0.0000000000  0.0000000000
  1236.0010000000   399.9006469196  1803.7435786924  0.0000000000  0.0000000000
  1233.5010000000   399.0809940443  1800.9863904570  0.0000000000  0.0000000000
  1231.0010000000   398.2613521573  1798.2278167802  0.0000000000  0.0000000000
  1228.5010000000   397.4417219526  1795.4678563838  0.0000000000  0.0000000000
  1226.0010000000   396.6221025423  1792.7065026461  0.0000000000  0.0000000000
  1223.5010000000   395.8024946694  1789.9437544211  0.0000000000  0.0000000000
  1221.0010000000   394.9828980322  1787.1796070276  0.0000000000  0.0000000000
  1218.5010000000   394.1633134202  1784.4140594469  0.0000000000  0.0000000000
  1216.0010000000   393.3437395195  1781.6471035466  0.0000000000  0.0000000000
  1213.5010000000   392.5241771708  1778.8787384466  0.0000000000  0.0000000000
  1211.0010000000   391.7046261768  1776.1089597470  0.0000000000  0.0000000000
  1208.5010000000   390.8850874245  1773.3377666960  0.0000000000  0.0000000000
  1206.0010000000   390.0655602386  1770.5651532436  0.0000000000  0.0000000000
  1203.5010000000   389.2460439745  1767.7911134206  0.0000000000  0.0000000000
  1201.0010000000   388.4265401221  1765.0156484669  0.0000000000  0.0000000000
  1198.5010000000   387.6070470377  1762.2387489934  0.0000000000  0.0000000000
  1196.0010000000   386.7875662610  1759.4604163765  0.0000000000  0.0000000000
  1193.5010000000   385.9680972548  1756.6806449388  0.0000000000  0.0000000000
  1191.0010000000   385.1486400353  1753.8994308592  0.0000000000  0.0000000000
  1188.5010000000   384.3291946461  1751.1167703908  0.0000000000  0.0000000000
  1186.0010000000   383.5097611580  1748.3326598611  0.0000000000  0.0000000000
  1183.5010000000   382.6903396691  1745.5470956720  0.0000000000  0.0000000000
  1181.0010000000   381.8709297855  1742.7600725332  0.0000000000  0.0000000000
  1178.5010000000   381.0515321809  1739.9715887669  0.0000000000  0.0000000000
  1176.0010000000   380.2321465176  1737.1816392360  0.0000000000  0.0000000000
  1173.5010000000   379.4127730056  1734.3902206475  0.0000000000  0.0000000000
  1171.0010000000   378.5934113658  1731.5973280240  0.0000000000  0.0000000000
  1168.5010000000   377.7740618651  1728.8029582283  0.0000000000  0.0000000000
  1166.0010000000   376.9547253122  1726.0071099545  0.0000000000  0.0000000000
  1163.5010000000   376.1354004855  1723.2097749493  0.0000000000  0.0000000000
  1161.0010000000   375.3160872260  1720.4109485614  0.0000000000  0.0000000000
  1158.5010000000   374.4967874530  1717.6106332232  0.0000000000  0.0000000000
  1156.0010000000   373.6774990146  1714.8088174349  0.0000000000  0.0000000000
  1153.5010000000   372.8582238846  1712.0055037809  0.0000000000  0.0000000000
  1151.0010000000   372.0389604886  1709.2006826880  0.0000000000  0.0000000000
  1148.5010000000   371.2197098353  1706.3943534024  0.0000000000  0.0000000000
  1146.0010000000   370.4004714345  1703.5865100171  0.0000000000  0.0000000000
  1143.5010000000   369.5812458433  1700.7771501944  0.0000000000  0.0000000000
  1141.0010000000   368.7620331406  1697.9662699364  0.0000000000  0.0000000000
  1138.5010000000   367.9428324250  1695.1538618597  0.0000000000  0.0000000000
  1136.0010000000   367.1236448503  1692.3399256129  0.0000000000  0.0000000000
  1133.5010000000   366.3044695798  1689.5244539895  0.0000000000  0.0000000000
  1131.0010000000   365.4853068196  1686.7074433417  0.0000000000  0.0000000000
  1128.5010000000   364.6661573085  1683.8888918337  0.0000000000  0.0000000000
  1126.0010000000   363.8470213112  1681.0687959819  0.0000000000  0.0000000000
  1123.5010000000   363.0278971227  1678.2471454946  0.0000000000  0.0000000000
  1121.0010000000   362.2087860776  1675.4239405248  0.0000000000  0.0000000000
  1118.5010000000   361.3896885379  1672.5991778567  0.0000000000  0.0000000000
  1116.0010000000   360.5706034030  1669.7728492075  0.0000000000  0.0000000000
  1113.5010000000   359.7515316001  1666.9449532659  0.0000000000  0.0000000000
  1111.0010000000   358.9324730922  1664.1154853717  0.0000000000  0.0000000000
  1108.5010000000   358.1134273807  1661.2844392465  0.0000000000  0.0000000000
  1106.0010000000   357.2943949930  1658.4518121335  0.0000000000  0.0000000000
  1103.5010000000   356.4753759939  1655.6175996547  0.0000000000  0.0000000000
  1101.0010000000   355.6563699895  1652.7817958201  0.0000000000  0.0000000000
  1098.5010000000   354.8373776065  1649.9443981504  0.0000000000  0.0000000000
  1096.0010000000   354.0183980298  1647.1053991468  0.0000000000  0.0000000000
  1093.5010000000   353.1994319551  1644.2647965213  0.0000000000  0.0000000000
  1091.0010000000   352.3804801086  1641.4225880735  0.0000000000  0.0000000000
  1088.5010000000   351.5615412939  1638.5787649050  0.0000000000  0.0000000000
  1086.0010000000   350.7426158210  1635.7333233193  0.0000000000  0.0000000000
  1083.5010000000   349.9237045207  1632.8862614077  0.0000000000  0.0000000000
  1081.0010000000   349.1048063112  1630.0375705880  0.0000000000  0.0000000000
  1078.5010000000   348.2859220944  1627.1872491510  0.0000000000  0.0000000000
  1076.0010000000   347.4670513507  1624.3352904162  0.0000000000  0.0000000000
  1073.5010000000   346.6481945677  1621.4816911843  0.0000000000  0.0000000000
  1071.0010000000   345.8293513022  1618.6264449870  0.0000000000  0.0000000000
  1068.5010000000   345.0105225964  1615.7695505104  0.0000000000  0.0000000000
  1066.0010000000   344.1917076001  1612.9109998148  0.0000000000  0.0000000000
  1063.5010000000   343.3729059874  1610.0507867579  0.0000000000  0.0000000000
  1061.0010000000   342.5541189099  1607.1889103341  0.0000000000  0.0000000000
  1058.5010000000   341.7353461155  1604.3253646095  0.0000000000  0.0000000000
  1056.0010000000   340.9165869154  1601.4601420923  0.0000000000  0.0000000000
  1053.5010000000   340.0978425709  1598.5932420876  0.0000000000  0.0000000000
  1051.0010000000   339.2791119959  1595.7246556562  0.0000000000  0.0000000000
  1048.5010000000   338.4603960506  1592.8543806480  0.0000000000  0.0000000000
  1046.0010000000   337.6416937340  1589.9824083601  0.0000000000  0.0000000000
  1043.5010000000   336.8230064573  1587.1087385235  0.0000000000  0.0000000000
  1041.0010000000   336.0043337741  1584.2333643249  0.0000000000  0.0000000000
  1038.5010000000   335.1856752819  1581.3562790737  0.0000000000  0.0000000000
  1036.0010000000   334.3670310928  1578.4774778570  0.0000000000  0.0000000000
  1033.5010000000   333.5484018294  1575.5969575298  0.0000000000  0.0000000000
  1031.0010000000   332.7297867454  1572.7147101023  0.0000000000  0.0000000000
  1028.5010000000   331.9111865458  1569.8307326624  0.0000000000  0.0000000000
  1026.0010000000   331.0926015056  1566.9450207592  0.0000000000  0.0000000000
  1023.5010000000   330.2740310088  1564.0575667684  0.0000000000  0.0000000000
  1021.0010000000   329.4554754171  1561.1683664834  0.0000000000  0.0000000000
  1018.5010000000   328.6369351334  1558.2774158140  0.0000000000  0.0000000000
  1016.0010000000   327.8184092103  1555.3847058707  0.0000000000  0.0000000000
  1013.5010000000   326.9998986025  1552.4902344519  0.0000000000  0.0000000000
  1011.0010000000   326.1814029165  1549.5939945609  0.0000000000  0.0000000000
  1008.5010000000   325.3629222673  1546.6959809675  0.0000000000  0.0000000000
  1006.0010000000   324.5444572742  1543.7961901974  0.0000000000  0.0000000000
  1003.5010000000   323.7260072197  1540.8946140087  0.0000000000  0.0000000000
  1001.0010000000   322.9075723540  1537.9912475550  0.0000000000  0.0000000000
   998.5010000000   322.0891529715  1535.0860861161  0.0000000000  0.0000000000
   996.0010000000   321.2707494109  1532.1791250987  0.0000000000  0.0000000000
   993.5010000000   320.4523611433  1529.2703567954  0.0000000000  0.0000000000
   991.0010000000   319.6339876913  1526.3597736425  0.0000000000  0.0000000000
   988.5010000000   318.8156304444  1523.4473746851  0.0000000000  0.0000000000
   986.0010000000   317.9972890169  1520.5331526226  0.0000000000  0.0000000000
   983.5010000000   317.1789630741  1517.6171002988  0.0000000000  0.0000000000
   981.0010000000   316.3606532353  1514.6992139222  0.0000000000  0.0000000000
   978.5010000000   315.5423588123  1511.7794850056  0.0000000000  0.0000000000
   976.0010000000   314.7240805207  1508.8579100331  0.0000000000  0.0000000000
   973.5010000000   313.9058182223  1505.9344824099  0.0000000000  0.0000000000
   971.0010000000   313.0875718304  1503.0091956869  0.0000000000  0.0000000000
   968.5010000000   312.2693417563  1500.0820451607  0.0000000000  0.0000000000
   966.0010000000   311.4511275665  1497.1530230704  0.0000000000  0.0000000000
   963.5010000000   310.6329293276  1494.2221234057  0.0000000000  0.0000000000
   961.0010000000   309.8147476016  1491.2893418966  0.0000000000  0.0000000000
   958.5010000000   308.9965825546  1488.3546728206  0.0000000000  0.0000000000
   956.0010000000   308.1784335185  1485.4181074236  0.0000000000  0.0000000000
   953.5010000000   307.3603012087  1482.4796418778  0.0000000000  0.0000000000
   951.0010000000   306.5421855064  1479.5392693247  0.0000000000  0.0000000000
   948.5010000000   305.7240863474  1476.5969830625  0.0000000000  0.0000000000
   946.0010000000   304.9060037219  1473.6527765462  0.0000000000  0.0000000000
   943.5010000000   304.0879376751  1470.7066433882  0.0000000000  0.0000000000
   941.0010000000   303.2698887439  1467.7585789354  0.0000000000  0.0000000000
   938.5010000000   302.4518562069  1464.8085739598  0.0000000000  0.0000000000
   936.0010000000   301.6338407112  1461.8566241264  0.0000000000  0.0000000000
   933.5010000000   300.8158425202  1458.9027236801  0.0000000000  0.0000000000
   931.0010000000   299.9978615180  1455.9468654560  0.0000000000  0.0000000000
   928.5010000000   299.1798972140  1452.9890408902  0.0000000000  0.0000000000
   926.0010000000   298.3619504753  1450.0292462886  0.0000000000  0.0000000000
   923.5010000000   297.5440204955  1447.0674718595  0.0000000000  0.0000000000
   921.0010000000   296.7261082545  1444.1037142371  0.0000000000  0.0000000000
   918.5010000000   295.9082134948  1441.1379655339  0.0000000000  0.0000000000
   916.0010000000   295.0903364495  1438.1702195961  0.0000000000  0.0000000000
   913.5010000000   294.2724761263  1435.2004657787  0.0000000000  0.0000000000
   911.0010000000   293.4546341628  1432.2287029413  0.0000000000  0.0000000000
   908.5010000000   292.6368096884  1429.2549207924  0.0000000000  0.0000000000
   906.0010000000   291.8190027513  1426.2791123311  0.0000000000  0.0000000000
   903.5010000000   291.0012143097  1423.3012738267  0.0000000000  0.0000000000
   901.0010000000   290.1834432601  1420.3213939963  0.0000000000  0.0000000000
   898.5010000000   289.3656902605  1417.3394679269  0.0000000000  0.0000000000
   896.0010000000   288.5479551844  1414.3554878002  0.0000000000  0.0000000000
   893.5010000000   287.7302388115  1411.3694490609  0.0000000000  0.0000000000
   891.0010000000   286.9125403007  1408.3813411893  0.0000000000  0.0000000000
   888.5010000000   286.0948597210  1405.3911569379  0.0000000000  0.0000000000
   886.0010000000   285.2771980423  1402.3988923105  0.0000000000  0.0000000000
   883.5010000000   284.4595546245  1399.4045373736  0.0000000000  0.0000000000
   881.0010000000   283.6419297320  1396.4080854542  0.0000000000  0.0000000000
   878.5010000000   282.8243236947  1393.4095300716  0.0000000000  0.0000000000
   876.0010000000   282.0067360785  1390.4088618954  0.0000000000  0.0000000000
   873.5010000000   281.1891673490  1387.4060748437  0.0000000000  0.0000000000
   871.0010000000   280.3716176241  1384.4011615116  0.0000000000  0.0000000000
   868.5010000000   279.5540866789  1381.3941131818  0.0000000000  0.0000000000
   866.0010000000   278.7365747716  1378.3849228616  0.0000000000  0.0000000000
   863.5010000000   277.9190818193  1375.3735822518  0.0000000000  0.0000000000
   861.0010000000   277.1016082203  1372.3600847738  0.0000000000  0.0000000000
   858.5010000000   276.2841540338  1369.3444225479  0.0000000000  0.0000000000
   856.0010000000   275.4667189838  1366.3265864040  0.0000000000  0.0000000000
   853.5010000000   274.6493032769  1363.3065688970  0.0000000000  0.0000000000
   851.0010000000   273.8319071916  1360.2843627963  0.0000000000  0.0000000000
   848.5010000000   273.0145306745  1357.2599595895  0.0000000000  0.0000000000
   846.0010000000   272.1971737483  1354.2333509885  0.0000000000  0.0000000000
   843.5010000000   271.3798369138  1351.2045304232  0.0000000000  0.0000000000
   841.0010000000   270.5625195392  1348.1734870685  0.0000000000  0.0000000000
   838.5010000000   269.7452226793  1345.1402162963  0.0000000000  0.0000000000
   836.0010000000   268.9279454574  1342.1047062568  0.0000000000  0.0000000000
   833.5010000000   268.1106886802  1339.0669512897  0.0000000000  0.0000000000
   831.0010000000   267.2934516340  1336.0269400265  0.0000000000  0.0000000000
   828.5010000000   266.4762352806  1332.9846672716  0.0000000000  0.0000000000
   826.0010000000   265.6590394653  1329.9401236173  0.0000000000  0.0000000000
   823.5010000000   264.8418637211  1326.8932984282  0.0000000000  0.0000000000
   821.0010000000   264.0247088513  1323.8441857437  0.0000000000  0.0000000000
   818.5010000000   263.2075745541  1320.7927754220  0.0000000000  0.0000000000
   816.0010000000   262.3904614001  1317.7390605158  0.0000000000  0.0000000000
   813.5010000000   261.5733688640  1314.6830299200  0.0000000000  0.0000000000
   811.0010000000   260.7562972925  1311.6246757252  0.0000000000  0.0000000000
   808.5010000000   259.9392467256  1308.5639888110  0.0000000000  0.0000000000
   806.0010000000   259.1222176792  1305.5009617765  0.0000000000  0.0000000000
   803.5010000000   258.3052091995  1302.4355816449  0.0000000000  0.0000000000
   801.0010000000   257.4882227541  1299.3678444560  0.0000000000  0.0000000000
   798.5010000000   256.6712575684  1296.2977377701  0.0000000000  0.0000000000
   796.0010000000   255.8543137361  1293.2252523380  0.0000000000  0.0000000000
   793.5010000000   255.0373922107  1290.1503820783  0.0000000000  0.0000000000
   791.0010000000   254.2204917271  1287.0731124915  0.0000000000  0.0000000000
   788.5010000000   253.4036138040  1283.9934394910  0.0000000000  0.0000000000
   786.0010000000   252.5867573671  1280.9113491506  0.0000000000  0.0000000000
   783.5010000000   251.7699229707  1277.8268336108  0.0000000000  0.0000000000
   781.0010000000   250.9531108795  1274.7398838512  0.0000000000  0.0000000000
   778.5010000000   250.1363214524  1271.6504911372  0.0000000000  0.0000000000
   776.0010000000   249.3195540079  1268.5586427256  0.0000000000  0.0000000000
   773.5010000000   248.5028094785  1265.4643319054  0.0000000000  0.0000000000
   771.0010000000   247.6860873820  1262.3675465361  0.0000000000  0.0000000000
   768.5010000000   246.8693877167  1259.2682762179  0.0000000000  0.0000000000
   766.0010000000   246.0527113309  1256.1665137041  0.0000000000  0.0000000000
   763.5010000000   245.2360576733  1253.0622463575  0.0000000000  0.0000000000
   761.0010000000   244.4194270465  1249.9554647041  0.0000000000  0.0000000000
   758.5010000000   243.6028198544  1246.8461595805  0.0000000000  0.0000000000
   756.0010000000   242.7862358611  1243.7343193077  0.0000000000  0.0000000000
   753.5010000000   241.9696749393  1240.6199325372  0.0000000000  0.0000000000
   751.0010000000   241.1531378083  1237.5029910687  0.0000000000  0.0000000000
   748.5010000000   240.3366245531  1234.3834842029  0.0000000000  0.0000000000
   746.0010000000   239.5201350004  1231.2614001699  0.0000000000  0.0000000000
   743.5010000000   238.7036690896  1228.1367275429  0.0000000000  0.0000000000
   741.0010000000   237.8872276025  1225.0094580371  0.0000000000  0.0000000000
   738.5010000000   237.0708099697  1221.8795781073  0.0000000000  0.0000000000
   736.0010000000   236.2544164681  1218.7470773617  0.0000000000  0.0000000000
   733.5010000000   235.4380474871  1215.6119457551  0.0000000000  0.0000000000
   731.0010000000   234.6217028058  1212.4741708109  0.0000000000  0.0000000000
   728.5010000000   233.8053830443  1209.3337431945  0.0000000000  0.0000000000
   726.0010000000   232.9890878568  1206.1906497665  0.0000000000  0.0000000000
   723.5010000000   232.1728177380  1203.0448805311  0.0000000000  0.0000000000
   721.0010000000   231.3565725839  1199.8964230937  0.0000000000  0.0000000000
   718.5010000000   230.5403524141  1196.7452654406  0.0000000000  0.0000000000
   716.0010000000   229.7241577278  1193.5913973154  0.0000000000  0.0000000000
   713.5010000000   228.9079884344  1190.4348060896  0.0000000000  0.0000000000
   711.0010000000   228.0918445708  1187.2754795283  0.0000000000  0.0000000000
   708.5010000000   227.2757263015  1184.1134057915  0.0000000000  0.0000000000
   706.0010000000   226.4596342703  1180.9485748004  0.0000000000  0.0000000000
   703.5010000000   225.6435678406  1177.7809714112  0.0000000000  0.0000000000
   701.0010000000   224.8275275650  1174.6105849890  0.0000000000  0.0000000000
   698.5010000000   224.0115134251  1171.4374025816  0.0000000000  0.0000000000
   696.0010000000   223.1955255376  1168.2614116564  0.0000000000  0.0000000000
   693.5010000000   222.3795645013  1165.0826014549  0.0000000000  0.0000000000
   691.0010000000   221.5636300074  1161.9009575780  0.0000000000  0.0000000000
   688.5010000000   220.7477222352  1158.7164674178  0.0000000000  0.0000000000
   686.0010000000   219.9318415025  1155.5291188004  0.0000000000  0.0000000000
   683.5010000000   219.1159879226  1152.3388986436  0.0000000000  0.0000000000
   681.0010000000   218.3001614087  1149.1457929705  0.0000000000  0.0000000000
   678.5010000000   217.4843623621  1145.9497896004  0.0000000000  0.0000000000
   676.0010000000   216.6685909859  1142.7508754650  0.0000000000  0.0000000000
   673.5010000000   215.8528469504  1139.5490352888  0.0000000000  0.0000000000
   671.0010000000   215.0371310958  1136.3442582711  0.0000000000  0.0000000000
   668.5010000000   214.2214430541  1133.1365287491  0.0000000000  0.0000000000
   666.0010000000   213.4057832884  1129.9258342059  0.0000000000  0.0000000000
   663.5010000000   212.5901520764  1126.7121612765  0.0000000000  0.0000000000
   661.0010000000   211.7745488449  1123.4954931188  0.0000000000  0.0000000000
   658.5010000000   210.9589745219  1120.2758186834  0.0000000000  0.0000000000
   656.0010000000   210.1434291868  1117.0531234520  0.0000000000  0.0000000000
   653.5010000000   209.3279127484  1113.8273921033  0.0000000000  0.0000000000
   651.0010000000   208.5124249501  1110.5986085276  0.0000000000  0.0000000000
   648.5010000000   207.6969670248  1107.3667623837  0.0000000000  0.0000000000
   646.0010000000   206.8815383847  1104.1318359890  0.0000000000  0.0000000000
   643.5010000000   206.0661392752  1100.8938148259  0.0000000000  0.0000000000
   641.0010000000   205.2507701112  1097.6526849150  0.0000000000  0.0000000000
   638.5010000000   204.4354311503  1094.4084315193  0.0000000000  0.0000000000
   636.0010000000   203.6201221732  1091.1610378622  0.0000000000  0.0000000000
   633.5010000000   202.8048434655  1087.9104890343  0.0000000000  0.0000000000
   631.0010000000   201.9895954898  1084.6567706925  0.0000000000  0.0000000000
   628.5010000000   201.1743779186  1081.3998651961  0.0000000000  0.0000000000
   626.0010000000   200.3591915773  1078.1397593615  0.0000000000  0.0000000000
   623.5010000000   199.5440361865  1074.8764354437  0.0000000000  0.0000000000
   621.0010000000   198.7289119790  1071.6098775921  0.0000000000  0.0000000000
   618.5010000000   197.9138193757  1068.3400705616  0.0000000000  0.0000000000
   616.0010000000   197.0987583518  1065.0669971636  0.0000000000  0.0000000000
   613.5010000000   196.2837290782  1061.7906408397  0.0000000000  0.0000000000
   611.0010000000   195.4687319228  1058.5109856632  0.0000000000  0.0000000000
   608.5010000000   194.6537671348  1055.2280150738  0.0000000000  0.0000000000
   606.0010000000   193.8388345369  1051.9417106274  0.0000000000  0.0000000000
   603.5010000000   193.0239347848  1048.6520570741  0.0000000000  0.0000000000
   601.0010000000   192.2090677999  1045.3590360348  0.0000000000  0.0000000000
   598.5010000000   191.3942337154  1042.0626298149  0.0000000000  0.0000000000
   596.0010000000   190.5794328765  1038.7628214053  0.0000000000  0.0000000000
   593.5010000000   189.7646658405  1035.4595944855  0.0000000000  0.0000000000
   591.0010000000   188.9499321458  1032.1529284287  0.0000000000  0.0000000000
   588.5010000000   188.1352324788  1028.8428070828  0.0000000000  0.0000000000
   586.0010000000   187.3205668246  1025.5292112696  0.0000000000  0.0000000000
   583.5010000000   186.5059353959  1022.2121225507  0.0000000000  0.0000000000
   581.0010000000   185.6913386332  1018.8915232298  0.0000000000  0.0000000000
   578.5010000000   184.8767765993  1015.5673938835  0.0000000000  0.0000000000
   576.0010000000   184.0622495924  1012.2397158570  0.0000000000  0.0000000000
   573.5010000000   183.2477578457  1008.9084700357  0.0000000000  0.0000000000
   571.0010000000   182.4333015321  1005.5736368618  0.0000000000  0.0000000000
   568.5010000000   181.6188807694  1002.2351963497  0.0000000000  0.0000000000
   566.0010000000   180.8044962203   998.8931305474  0.0000000000  0.0000000000
   563.5010000000   179.9901476044   995.5474174274  0.0000000000  0.0000000000
   561.0010000000   179.1758351961   992.1980370278  0.0000000000  0.0000000000
   558.5010000000   178.3615598199   988.8449714423  0.0000000000  0.0000000000
   556.0010000000   177.5473210833   985.4881975400  0.0000000000  0.0000000000
   553.5010000000   176.7331194503   982.1276954980  0.0000000000  0.0000000000
   551.0010000000   175.9189553567   978.7634451590  0.0000000000  0.0000000000
   548.5010000000   175.1048289239   975.3954248445  0.0000000000  0.0000000000
   546.0010000000   174.2907402592   972.0236125863  0.0000000000  0.0000000000
   543.5010000000   173.4766897490   968.6479873409  0.0000000000  0.0000000000
   541.0010000000   172.6626777715   965.2685277979  0.0000000000  0.0000000000
   538.5010000000   171.8487044147   961.8852112045  0.0000000000  0.0000000000
   536.0010000000   171.0347700580   958.4980157759  0.0000000000  0.0000000000
   533.5010000000   170.2208748027   955.1069183253  0.0000000000  0.0000000000
   531.0010000000   169.4070190497   951.7118966626  0.0000000000  0.0000000000
   528.5010000000   168.5932032164   948.3129284174  0.0000000000  0.0000000000
   526.0010000000   167.7794274605   944.9099898779  0.0000000000  0.0000000000
   523.5010000000   166.9656919707   941.5030571984  0.0000000000  0.0000000000
   521.0010000000   166.1519972509   938.0921075895  0.0000000000  0.0000000000
   518.5010000000   165.3383432852   934.6771158126  0.0000000000  0.0000000000
   516.0010000000   164.5247306625   931.2580588942  0.0000000000  0.0000000000
   513.5010000000   163.7111594662   927.8349114591  0.0000000000  0.0000000000
   511.0010000000   162.8976303906   924.4076504222  0.0000000000  0.0000000000
   508.5010000000   162.0841430894   920.9762480277  0.0000000000  0.0000000000
   506.0010000000   161.2706986625   917.5406823255  0.0000000000  0.0000000000
   503.5010000000   160.4572966383   914.1009244372  0.0000000000  0.0000000000
   501.0010000000   159.6439379950   910.6569513106  0.0000000000  0.0000000000
   498.5010000000   158.8306224369   907.2087341960  0.0000000000  0.0000000000
   496.0010000000   158.0173508487   903.7562490347  0.0000000000  0.0000000000
   493.5010000000   157.2041234019   900.2994684317  0.0000000000  0.0000000000
   491.0010000000   156.3909401105   896.8383639947  0.0000000000  0.0000000000
   488.5010000000   155.5778016392   893.3729097751  0.0000000000  0.0000000000
   486.0010000000   154.7647082380   889.9030777277  0.0000000000  0.0000000000
   483.5010000000   153.9516605498   886.4288411489  0.0000000000  0.0000000000
   481.0010000000   153.1386582952   882.9501690482  0.0000000000  0.0000000000
   478.5010000000   152.3257023945   879.4670352170  0.0000000000  0.0000000000
   476.0010000000   151.5127928641   875.9794092236  0.0000000000  0.0000000000
   473.5010000000   150.6999304025   872.4872631995  0.0000000000  0.0000000000
   471.0010000000   149.8871150899   868.9905662562  0.0000000000  0.0000000000
   468.5010000000   149.0743474411   865.4892889974  0.0000000000  0.0000000000
   466.0010000000   148.2616278916   861.9834013078  0.0000000000  0.0000000000
   463.5010000000   147.4489565519   858.4728712826  0.0000000000  0.0000000000
   461.0010000000   146.6363339880   854.9576685876  0.0000000000  0.0000000000
   458.5010000000   145.8237607134   851.4377622660  0.0000000000  0.0000000000
   456.0010000000   145.0112369472   847.9131196773  0.0000000000  0.0000000000
   453.5010000000   144.1987633845   844.3837098320  0.0000000000  0.0000000000
   451.0010000000   143.3863399437   840.8494979428  0.0000000000  0.0000000000
   448.5010000000   142.5739675393   837.3104531235  0.0000000000  0.0000000000
   446.0010000000   141.7616463319   833.7665407714  0.0000000000  0.0000000000
   443.5010000000   140.9493767445   830.2177269780  0.0000000000  0.0000000000
   441.0010000000   140.1371594676   826.6639785519  0.0000000000  0.0000000000
   438.5010000000   139.3249944833   823.1052587393  0.0000000000  0.0000000000
   436.0010000000   138.5128825570   819.5415337439  0.0000000000  0.0000000000
   433.5010000000   137.7008242597   815.9727684419  0.0000000000  0.0000000000
   431.0010000000   136.8888199835   812.3989264366  0.0000000000  0.0000000000
   428.5010000000   136.0768699578   808.8199701131  0.0000000000  0.0000000000
   426.0010000000   135.2649747453   805.2358628142  0.0000000000  0.0000000000
   423.5010000000   134.4531350079   801.6465678079  0.0000000000  0.0000000000
   421.0010000000   133.6413512800   798.0520472736  0.0000000000  0.0000000000
   418.5010000000   132.8296237475   794.4522613082  0.0000000000  0.0000000000
   416.0010000000   132.0179529764   790.8471711407  0.0000000000  0.0000000000
   413.5010000000   131.2063396833   787.2367381144  0.0000000000  0.0000000000
   411.0010000000   130.3947845128   783.6209226863  0.0000000000  0.0000000000
   408.5010000000   129.5832873560   779.9996813713  0.0000000000  0.0000000000
   406.0010000000   128.7718494654   776.3729761626  0.0000000000  0.0000000000
   403.5010000000   127.9604709053   772.7407631456  0.0000000000  0.0000000000
   401.0010000000   127.1491526579   769.1030018939  0.0000000000  0.0000000000
   398.5010000000   126.3378947927   765.4596472622  0.0000000000  0.0000000000
   396.0010000000   125.5266983211   761.8106576876  0.0000000000  0.0000000000
   393.5010000000   124.7155633829   758.1559870346  0.0000000000  0.0000000000
   391.0010000000   123.9044910834   754.4955928464  0.0000000000  0.0000000000
   388.5010000000   123.0934816976   750.8294282419  0.0000000000  0.0000000000
   386.0010000000   122.2825355995   747.1574460797  0.0000000000  0.0000000000
   383.5010000000   121.4716539424   743.4796020380  0.0000000000  0.0000000000
   381.0010000000   120.6608371161   739.7958476113  0.0000000000  0.0000000000
   378.5010000000   119.8500856624   736.1061342358  0.0000000000  0.0000000000
   376.0010000000   119.0394005101   732.4104143507  0.0000000000  0.0000000000
   373.5010000000   118.2287818998   728.7086364826  0.0000000000  0.0000000000
   371.0010000000   117.4182309347   725.0007523025  0.0000000000  0.0000000000
   368.5010000000   116.6077478613   721.2867087547  0.0000000000  0.0000000000
   366.0010000000   115.7973338242   717.5664560671  0.0000000000  0.0000000000
   363.5010000000   114.9869893766   713.8399409143  0.0000000000  0.0000000000
   361.0010000000   114.1767149425   710.1071085039  0.0000000000  0.0000000000
   358.5010000000   113.3665116864   706.3679065693  0.0000000000  0.0000000000
   356.0010000000   112.5563800531   702.6222786215  0.0000000000  0.0000000000
   353.5010000000   111.7463208534   698.8701689325  0.0000000000  0.0000000000
   351.0010000000   110.9363348666   695.1115206818  0.0000000000  0.0000000000
   348.5010000000   110.1264230744   691.3462770209  0.0000000000  0.0000000000
   346.0010000000   109.3165860683   687.5743782969  0.0000000000  0.0000000000
   343.5010000000   108.5068244967   683.7957640986  0.0000000000  0.0000000000
   341.0010000000   107.6971397004   680.0103762101  0.0000000000  0.0000000000
   338.5010000000   106.8875321122   676.2181511097  0.0000000000  0.0000000000
   336.0010000000   106.0780027152   672.4190267567  0.0000000000  0.0000000000
   333.5010000000   105.2685522633   668.6129389177  0.0000000000  0.0000000000
   331.0010000000   104.4591817166   664.7998231826  0.0000000000  0.0000000000
   328.5010000000   103.6498920727   660.9796141482  0.0000000000  0.0000000000
   326.0010000000   102.8406844009   657.1522455510  0.0000000000  0.0000000000
   323.5010000000   102.0315590969   653.3176467062  0.0000000000  0.0000000000
   321.0010000000   101.2225176824   649.4757509960  0.0000000000  0.0000000000
   318.5010000000   100.4135608862   645.6264867518  0.0000000000  0.0000000000
   316.0010000000    99.6046896635   641.7697820462  0.0000000000  0.0000000000
   313.5010000000    98.7959052298   637.9055648331  0.0000000000  0.0000000000
   311.0010000000    97.9872083402   634.0337594665  0.0000000000  0.0000000000


==> anc/s88h_18/s88h_18-dens6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2568.1500476318  7240.3503910134  0.0000000000  0.0000000000
  7798.5010000000  2564.0184188075  7231.6288241569  0.0000000000  0.0000000000
  7786.0010000000  2559.8868125810  7222.9037896670  0.0000000000  0.0000000000
  7773.5010000000  2555.7552213999  7214.1752645413  0.0000000000  0.0000000000
  7761.0010000000  2551.6236463999  7205.4432440911  0.0000000000  0.0000000000
  7748.5010000000  2547.4920930626  7196.7077327976  0.0000000000  0.0000000000
  7736.0010000000  2543.3605540528  7187.9687080181  0.0000000000  0.0000000000
  7723.5010000000  2539.2290349709  7179.2261744373  0.0000000000  0.0000000000
  7711.0010000000  2535.0975329054  7170.4801187103  0.0000000000  0.0000000000
  7698.5010000000  2530.9660492912  7161.7305366617  0.0000000000  0.0000000000
  7686.0010000000  2526.8345813560  7152.9774151805  0.0000000000  0.0000000000
  7673.5010000000  2522.7031349222  7144.2207593382  0.0000000000  0.0000000000
  7661.0010000000  2518.5717073416  7135.4605562362  0.0000000000  0.0000000000
  7648.5010000000  2514.4402960435  7126.6967931039  0.0000000000  0.0000000000
  7636.0010000000  2510.3089027776  7117.9294663051  0.0000000000  0.0000000000
  7623.5010000000  2506.1775251128  7109.1585633045  0.0000000000  0.0000000000
  7611.0010000000  2502.0461691600  7100.3840896772  0.0000000000  0.0000000000
  7598.5010000000  2497.9148283851  7091.6060241187  0.0000000000  0.0000000000
  7586.0010000000  2493.7835090175  7082.8243724104  0.0000000000  0.0000000000
  7573.5010000000  2489.6522088894  7074.0391224677  0.0000000000  0.0000000000
  7561.0010000000  2485.5209259109  7065.2502623351  0.0000000000  0.0000000000
  7548.5010000000  2481.3896622754  7056.4577891406  0.0000000000  0.0000000000
  7536.0010000000  2477.2584160323  7047.6616911663  0.0000000000  0.0000000000
  7523.5010000000  2473.1271853087  7038.8619568244  0.0000000000  0.0000000000
  7511.0010000000  2468.9959766899  7030.0585925192  0.0000000000  0.0000000000
  7498.5010000000  2464.8647884266  7021.2515868790  0.0000000000  0.0000000000
  7486.0010000000  2460.7336146676  7012.4409197463  0.0000000000  0.0000000000
  7473.5010000000  2456.6024621838  7003.6265978501  0.0000000000  0.0000000000
  7461.0010000000  2452.4713294432  6994.8086101881  0.0000000000  0.0000000000
  7448.5010000000  2448.3402149915  6985.9869458891  0.0000000000  0.0000000000
  7436.0010000000  2444.2091174521  6977.1615942133  0.0000000000  0.0000000000
  7423.5010000000  2440.0780396792  6968.3325534305  0.0000000000  0.0000000000
  7411.0010000000  2435.9469804358  6959.4998130412  0.0000000000  0.0000000000
  7398.5010000000  2431.8159427053  6950.6633715413  0.0000000000  0.0000000000
  7386.0010000000  2427.6849253901  6941.8232186719  0.0000000000  0.0000000000
  7373.5010000000  2423.5539233378  6932.9793354579  0.0000000000  0.0000000000
  7361.0010000000  2419.4229397490  6924.1317207685  0.0000000000  0.0000000000
  7348.5010000000  2415.2919778808  6915.2803735753  0.0000000000  0.0000000000
  7336.0010000000  2411.1610369306  6906.4252841260  0.0000000000  0.0000000000
  7323.5010000000  2407.0301120618  6897.5664339825  0.0000000000  0.0000000000
  7311.0010000000  2402.8992067488  6888.7038224919  0.0000000000  0.0000000000
  7298.5010000000  2398.7683245224  6879.8374491039  0.0000000000  0.0000000000
  7286.0010000000  2394.6374566840  6870.9672869835  0.0000000000  0.0000000000
  7273.5010000000  2390.5066110150  6862.0933446430  0.0000000000  0.0000000000
  7261.0010000000  2386.3757871629  6853.2156131061  0.0000000000  0.0000000000
  7248.5010000000  2382.2449807731  6844.3340747569  0.0000000000  0.0000000000
  7236.0010000000  2378.1141916641  6835.4487209096  0.0000000000  0.0000000000
  7223.5010000000  2373.9834278701  6826.5595605282  0.0000000000  0.0000000000
  7211.0010000000  2369.8526771422  6817.6665588982  0.0000000000  0.0000000000
  7198.5010000000  2365.7219517230  6808.7697339877  0.0000000000  0.0000000000
  7186.0010000000  2361.5912436038  6799.8690601318  0.0000000000  0.0000000000
  7173.5010000000  2357.4605570391  6790.9645380442  0.0000000000  0.0000000000
  7161.0010000000  2353.3298882554  6782.0561511033  0.0000000000  0.0000000000
  7148.5010000000  2349.1992416520  6773.1439002775  0.0000000000  0.0000000000
  7136.0010000000  2345.0686136210  6764.2277692307  0.0000000000  0.0000000000
  7123.5010000000  2340.9380087066  6755.3077591870  0.0000000000  0.0000000000
  7111.0010000000  2336.8074194457  6746.3838454073  0.0000000000  0.0000000000
  7098.5010000000  2332.6768545589  6737.4560380766  0.0000000000  0.0000000000
  7086.0010000000  2328.5463067597  6728.5243127583  0.0000000000  0.0000000000
  7073.5010000000  2324.4157808977  6719.5886712126  0.0000000000  0.0000000000
  7061.0010000000  2320.2852778786  6710.6491066466  0.0000000000  0.0000000000
  7048.5010000000  2316.1547906970  6701.7055951020  0.0000000000  0.0000000000
  7036.0010000000  2312.0243284244  6692.7581473921  0.0000000000  0.0000000000
  7023.5010000000  2307.8938842319  6683.8067398632  0.0000000000  0.0000000000
  7011.0010000000  2303.7634633464  6674.8513749438  0.0000000000  0.0000000000
  6998.5010000000  2299.6330591318  6665.8920293086  0.0000000000  0.0000000000
  6986.0010000000  2295.5026769755  6656.9287056689  0.0000000000  0.0000000000
  6973.5010000000  2291.3723183591  6647.9613982382  0.0000000000  0.0000000000
  6961.0010000000  2287.2419769270  6638.9900841736  0.0000000000  0.0000000000
  6948.5010000000  2283.1116582999  6630.0147666004  0.0000000000  0.0000000000
  6936.0010000000  2278.9813602615  6621.0354315877  0.0000000000  0.0000000000
  6923.5010000000  2274.8510846358  6612.0520739485  0.0000000000  0.0000000000
  6911.0010000000  2270.7208293886  6603.0646800679  0.0000000000  0.0000000000
  6898.5010000000  2266.5905925846  6594.0732365012  0.0000000000  0.0000000000
  6886.0010000000  2262.4603802378  6585.0777470749  0.0000000000  0.0000000000
  6873.5010000000  2258.3301905789  6576.0781986382  0.0000000000  0.0000000000
  6861.0010000000  2254.2000180233  6567.0745696760  0.0000000000  0.0000000000
  6848.5010000000  2250.0698688339  6558.0668644567  0.0000000000  0.0000000000
  6836.0010000000  2245.9397415222  6549.0550703185  0.0000000000  0.0000000000
  6823.5010000000  2241.8096346992  6540.0391747713  0.0000000000  0.0000000000
  6811.0010000000  2237.6795509674  6531.0191740000  0.0000000000  0.0000000000
  6798.5010000000  2233.5494852322  6521.9950473383  0.0000000000  0.0000000000
  6786.0010000000  2229.4194441657  6512.9667997874  0.0000000000  0.0000000000
  6773.5010000000  2225.2894267426  6503.9344194978  0.0000000000  0.0000000000
  6761.0010000000  2221.1594281654  6494.8978863198  0.0000000000  0.0000000000
  6748.5010000000  2217.0294514890  6485.8571972373  0.0000000000  0.0000000000
  6736.0010000000  2212.8994998458  6476.8123493754  0.0000000000  0.0000000000
  6723.5010000000  2208.7695687355  6467.7633231035  0.0000000000  0.0000000000
  6711.0010000000  2204.6396576283  6458.7101074369  0.0000000000  0.0000000000
  6698.5010000000  2200.5097699374  6449.6526999977  0.0000000000  0.0000000000
  6686.0010000000  2196.3799053150  6440.5910901250  0.0000000000  0.0000000000
  6673.5010000000  2192.2500596785  6431.5252589152  0.0000000000  0.0000000000
  6661.0010000000  2188.1202405505  6422.4552128985  0.0000000000  0.0000000000
  6648.5010000000  2183.9904402187  6413.3809251109  0.0000000000  0.0000000000
  6636.0010000000  2179.8606663819  6404.3024024008  0.0000000000  0.0000000000
  6623.5010000000  2175.7309115477  6395.2196181859  0.0000000000  0.0000000000
  6611.0010000000  2171.6011797851  6386.1325712559  0.0000000000  0.0000000000
  6598.5010000000  2167.4714714395  6377.0412521746  0.0000000000  0.0000000000
  6586.0010000000  2163.3417869555  6367.9456516818  0.0000000000  0.0000000000
  6573.5010000000  2159.2121230864  6358.8457523397  0.0000000000  0.0000000000
  6561.0010000000  2155.0824842759  6349.7415536105  0.0000000000  0.0000000000
  6548.5010000000  2150.9528674864  6340.6330384254  0.0000000000  0.0000000000
  6536.0010000000  2146.8232735748  6331.5201982546  0.0000000000  0.0000000000
  6523.5010000000  2142.6936997287  6322.4030164233  0.0000000000  0.0000000000
  6511.0010000000  2138.5641545456  6313.2815014082  0.0000000000  0.0000000000
  6498.5010000000  2134.4346278906  6304.1556202700  0.0000000000  0.0000000000
  6486.0010000000  2130.3051248016  6295.0253735354  0.0000000000  0.0000000000
  6473.5010000000  2126.1756466471  6285.8907535870  0.0000000000  0.0000000000
  6461.0010000000  2122.0461911535  6276.7517447046  0.0000000000  0.0000000000
  6448.5010000000  2117.9167599036  6267.6083396524  0.0000000000  0.0000000000
  6436.0010000000  2113.7873545794  6258.4605313739  0.0000000000  0.0000000000
  6423.5010000000  2109.6579657871  6249.3082882186  0.0000000000  0.0000000000
  6411.0010000000  2105.5286066140  6240.1516283104  0.0000000000  0.0000000000
  6398.5010000000  2101.3992678972  6230.9905204069  0.0000000000  0.0000000000
  6386.0010000000  2097.2699554723  6221.8249664766  0.0000000000  0.0000000000
  6373.5010000000  2093.1406678457  6212.6549521853  0.0000000000  0.0000000000
  6361.0010000000  2089.0113999474  6203.4804551947  0.0000000000  0.0000000000
  6348.5010000000  2084.8821579263  6194.3014780398  0.0000000000  0.0000000000
  6336.0010000000  2080.7529406351  6185.1180070024  0.0000000000  0.0000000000
  6323.5010000000  2076.6237470474  6175.9300285782  0.0000000000  0.0000000000
  6311.0010000000  2072.4945762575  6166.7375294773  0.0000000000  0.0000000000
  6298.5010000000  2068.3654311510  6157.5405048012  0.0000000000  0.0000000000
  6286.0010000000  2064.2363110474  6148.3389416652  0.0000000000  0.0000000000
  6273.5010000000  2060.1072153875  6139.1328274000  0.0000000000  0.0000000000
  6261.0010000000  2055.9781437325  6129.9221495517  0.0000000000  0.0000000000
  6248.5010000000  2051.8490957646  6120.7068958826  0.0000000000  0.0000000000
  6236.0010000000  2047.7200712871  6111.4870543709  0.0000000000  0.0000000000
  6223.5010000000  2043.5910738611  6102.2626213398  0.0000000000  0.0000000000
  6211.0010000000  2039.4620998831  6093.0335770568  0.0000000000  0.0000000000
  6198.5010000000  2035.3331531452  6083.7999182627  0.0000000000  0.0000000000
  6186.0010000000  2031.2042302965  6074.5616256765  0.0000000000  0.0000000000
  6173.5010000000  2027.0753317445  6065.3186883630  0.0000000000  0.0000000000
  6161.0010000000  2022.9464580175  6056.0710956051  0.0000000000  0.0000000000
  6148.5010000000  2018.8176097644  6046.8188369046  0.0000000000  0.0000000000
  6136.0010000000  2014.6887841565  6037.5618939116  0.0000000000  0.0000000000
  6123.5010000000  2010.5599856944  6028.3002646528  0.0000000000  0.0000000000
  6111.0010000000  2006.4312153895  6019.0339392877  0.0000000000  0.0000000000
  6098.5010000000  2002.3024672101  6009.7628921046  0.0000000000  0.0000000000
  6086.0010000000  1998.1737460193  6000.4871217900  0.0000000000  0.0000000000
  6073.5010000000  1994.0450496364  5991.2066111602  0.0000000000  0.0000000000
  6061.0010000000  1989.9163795897  5981.9213513061  0.0000000000  0.0000000000
  6048.5010000000  1985.7877375279  5972.6313335402  0.0000000000  0.0000000000
  6036.0010000000  1981.6591181119  5963.3365333881  0.0000000000  0.0000000000
  6023.5010000000  1977.5305268141  5954.0369506519  0.0000000000  0.0000000000
  6011.0010000000  1973.4019585757  5944.7325613600  0.0000000000  0.0000000000
  5998.5010000000  1969.2734191165  5935.4233657679  0.0000000000  0.0000000000
  5986.0010000000  1965.1449036580  5926.1093404082  0.0000000000  0.0000000000
  5973.5010000000  1961.0164181668  5916.7904859917  0.0000000000  0.0000000000
  5961.0010000000  1956.8879546239  5907.4667716025  0.0000000000  0.0000000000
  5948.5010000000  1952.7595192597  5898.1381984330  0.0000000000  0.0000000000
  5936.0010000000  1948.6311113832  5888.8047519915  0.0000000000  0.0000000000
  5923.5010000000  1944.5027304464  5879.4664180451  0.0000000000  0.0000000000
  5911.0010000000  1940.3743725453  5870.1231746990  0.0000000000  0.0000000000
  5898.5010000000  1936.2460444211  5860.7750240883  0.0000000000  0.0000000000
  5886.0010000000  1932.1177424502  5851.4219448287  0.0000000000  0.0000000000
  5873.5010000000  1927.9894701388  5842.0639316210  0.0000000000  0.0000000000
  5861.0010000000  1923.8612206837  5832.7009557317  0.0000000000  0.0000000000
  5848.5010000000  1919.7330013535  5823.3330202700  0.0000000000  0.0000000000
  5836.0010000000  1915.6048056534  5813.9600970586  0.0000000000  0.0000000000
  5823.5010000000  1911.4766411155  5804.5821896963  0.0000000000  0.0000000000
  5811.0010000000  1907.3485015533  5795.1992705638  0.0000000000  0.0000000000
  5798.5010000000  1903.2203913140  5785.8113359063  0.0000000000  0.0000000000
  5786.0010000000  1899.0923079791  5776.4183665260  0.0000000000  0.0000000000
  5773.5010000000  1894.9642492955  5767.0203435222  0.0000000000  0.0000000000
  5761.0010000000  1890.8362234711  5757.6172717505  0.0000000000  0.0000000000
  5748.5010000000  1886.7082216805  5748.2091172090  0.0000000000  0.0000000000
  5736.0010000000  1882.5802489913  5738.7958774716  0.0000000000  0.0000000000
  5723.5010000000  1878.4523037613  5729.3775347563  0.0000000000  0.0000000000
  5711.0010000000  1874.3243879233  5719.9540793663  0.0000000000  0.0000000000
  5698.5010000000  1870.1965001490  5710.5254940942  0.0000000000  0.0000000000
  5686.0010000000  1866.0686392756  5701.0917620336  0.0000000000  0.0000000000
  5673.5010000000  1861.9408076983  5691.6528743390  0.0000000000  0.0000000000
  5661.0010000000  1857.8130045682  5682.2088146818  0.0000000000  0.0000000000
  5648.5010000000  1853.6852292017  5672.7595670356  0.0000000000  0.0000000000
  5636.0010000000  1849.5574844563  5663.3051234108  0.0000000000  0.0000000000
  5623.5010000000  1845.4297665923  5653.8454606363  0.0000000000  0.0000000000
  5611.0010000000  1841.3020787869  5644.3805713128  0.0000000000  0.0000000000
  5598.5010000000  1837.1744176423  5634.9104328948  0.0000000000  0.0000000000
  5586.0010000000  1833.0467866551  5625.4350385752  0.0000000000  0.0000000000
  5573.5010000000  1828.9191861171  5615.9543741268  0.0000000000  0.0000000000
  5561.0010000000  1824.7916131439  5606.4684179466  0.0000000000  0.0000000000
  5548.5010000000  1820.6640717110  5596.9771641196  0.0000000000  0.0000000000
  5536.0010000000  1816.5365559458  5587.4805840086  0.0000000000  0.0000000000
  5523.5010000000  1812.4090734849  5577.9786799781  0.0000000000  0.0000000000
  5511.0010000000  1808.2816188088  5568.4714240414  0.0000000000  0.0000000000
  5498.5010000000  1804.1541965492  5558.9588115061  0.0000000000  0.0000000000
  5486.0010000000  1800.0268015567  5549.4408150645  0.0000000000  0.0000000000
  5473.5010000000  1795.8994354973  5539.9174230304  0.0000000000  0.0000000000
  5461.0010000000  1791.7721002020  5530.3886240284  0.0000000000  0.0000000000
  5448.5010000000  1787.6447976671  5520.8544069934  0.0000000000  0.0000000000
  5436.0010000000  1783.5175234844  5511.3147459821  0.0000000000  0.0000000000
  5423.5010000000  1779.3902767358  5501.7696230190  0.0000000000  0.0000000000
  5411.0010000000  1775.2630632383  5492.2190356315  0.0000000000  0.0000000000
  5398.5010000000  1771.1358824157  5482.6629664875  0.0000000000  0.0000000000
  5386.0010000000  1767.0087306175  5473.1013910434  0.0000000000  0.0000000000
  5373.5010000000  1762.8816076608  5463.5342926917  0.0000000000  0.0000000000
  5361.0010000000  1758.7545168013  5453.9616627167  0.0000000000  0.0000000000
  5348.5010000000  1754.6274582150  5444.3834851852  0.0000000000  0.0000000000
  5336.0010000000  1750.5004290266  5434.7997369899  0.0000000000  0.0000000000
  5323.5010000000  1746.3734330387  5425.2104104428  0.0000000000  0.0000000000
  5311.0010000000  1742.2464645355  5415.6154756519  0.0000000000  0.0000000000
  5298.5010000000  1738.1195309240  5406.0149331415  0.0000000000  0.0000000000
  5286.0010000000  1733.9926268871  5396.4087537620  0.0000000000  0.0000000000
  5273.5010000000  1729.8657569741  5386.7969312302  0.0000000000  0.0000000000
  5261.0010000000  1725.7389162841  5377.1794371678  0.0000000000  0.0000000000
  5248.5010000000  1721.6121097482  5367.5562660113  0.0000000000  0.0000000000
  5236.0010000000  1717.4853328817  5357.9273901568  0.0000000000  0.0000000000
  5223.5010000000  1713.3585909971  5348.2928047629  0.0000000000  0.0000000000
  5211.0010000000  1709.2318800260  5338.6524830029  0.0000000000  0.0000000000
  5198.5010000000  1705.1051993100  5329.0064059067  0.0000000000  0.0000000000
  5186.0010000000  1700.9785547430  5319.3545697348  0.0000000000  0.0000000000
  5173.5010000000  1696.8519397243  5309.6969414357  0.0000000000  0.0000000000
  5161.0010000000  1692.7253573876  5300.0335106259  0.0000000000  0.0000000000
  5148.5010000000  1688.5988079010  5290.3642598920  0.0000000000  0.0000000000
  5136.0010000000  1684.4722947913  5280.6891796003  0.0000000000  0.0000000000
  5123.5010000000  1680.3458123477  5271.0082383603  0.0000000000  0.0000000000
  5111.0010000000  1676.2193613885  5261.3214199809  0.0000000000  0.0000000000
  5098.5010000000  1672.0929460731  5251.6287160259  0.0000000000  0.0000000000
  5086.0010000000  1667.9665613756  5241.9300963859  0.0000000000  0.0000000000
  5073.5010000000  1663.8402150015  5232.2255607725  0.0000000000  0.0000000000
  5061.0010000000  1659.7138992570  5222.5150725884  0.0000000000  0.0000000000
  5048.5010000000  1655.5876160496  5212.7986177039  0.0000000000  0.0000000000
  5036.0010000000  1651.4613674977  5203.0761823933  0.0000000000  0.0000000000
  5023.5010000000  1647.3351559307  5193.3477533351  0.0000000000  0.0000000000
  5011.0010000000  1643.2089746197  5183.6132957391  0.0000000000  0.0000000000
  4998.5010000000  1639.0828294517  5173.8728044596  0.0000000000  0.0000000000
  4986.0010000000  1634.9567203453  5164.1262601748  0.0000000000  0.0000000000
  4973.5010000000  1630.8306413085  5154.3736294791  0.0000000000  0.0000000000
  4961.0010000000  1626.7046019623  5144.6149157596  0.0000000000  0.0000000000
  4948.5010000000  1622.5785937279  5134.8500792650  0.0000000000  0.0000000000
  4936.0010000000  1618.4526236044  5125.0791169836  0.0000000000  0.0000000000
  4923.5010000000  1614.3266865827  5115.3019973682  0.0000000000  0.0000000000
  4911.0010000000  1610.2007840203  5105.5187038302  0.0000000000  0.0000000000
  4898.5010000000  1606.0749175089  5095.7292202302  0.0000000000  0.0000000000
  4886.0010000000  1601.9490858427  5085.9335236795  0.0000000000  0.0000000000
  4873.5010000000  1597.8232910987  5076.1315989677  0.0000000000  0.0000000000
  4861.0010000000  1593.6975325684  5066.3234241554  0.0000000000  0.0000000000
  4848.5010000000  1589.5718098003  5056.5089777930  0.0000000000  0.0000000000
  4836.0010000000  1585.4461226004  5046.6882389217  0.0000000000  0.0000000000
  4823.5010000000  1581.3204710321  5036.8611870748  0.0000000000  0.0000000000
  4811.0010000000  1577.1948554160  5027.0278022781  0.0000000000  0.0000000000
  4798.5010000000  1573.0692763300  5017.1880650515  0.0000000000  0.0000000000
  4786.0010000000  1568.9437346095  5007.3419564094  0.0000000000  0.0000000000
  4773.5010000000  1564.8182283683  4997.4894507459  0.0000000000  0.0000000000
  4761.0010000000  1560.6927619469  4987.6305372030  0.0000000000  0.0000000000
  4748.5010000000  1556.5673310183  4977.7651840903  0.0000000000  0.0000000000
  4736.0010000000  1552.4419345213  4967.8933673793  0.0000000000  0.0000000000
  4723.5010000000  1548.3165805409  4958.0150848150  0.0000000000  0.0000000000
  4711.0010000000  1544.1912596765  4948.1302921520  0.0000000000  0.0000000000
  4698.5010000000  1540.0659775959  4938.2389810968  0.0000000000  0.0000000000
  4686.0010000000  1535.9407343257  4928.3411297199  0.0000000000  0.0000000000
  4673.5010000000  1531.8155272415  4918.4367095927  0.0000000000  0.0000000000
  4661.0010000000  1527.6903598750  4908.5257069297  0.0000000000  0.0000000000
  4648.5010000000  1523.5652301751  4898.6080944076  0.0000000000  0.0000000000
  4636.0010000000  1519.4401393093  4888.6838522983  0.0000000000  0.0000000000
  4623.5010000000  1515.3150858177  4878.7529544165  0.0000000000  0.0000000000
  4611.0010000000  1511.1900714470  4868.8153821557  0.0000000000  0.0000000000
  4598.5010000000  1507.0650982246  4858.8711174578  0.0000000000  0.0000000000
  4586.0010000000  1502.9401597880  4848.9201218900  0.0000000000  0.0000000000
  4573.5010000000  1498.8152645480  4838.9623925103  0.0000000000  0.0000000000
  4561.0010000000  1494.6904067569  4828.9978920739  0.0000000000  0.0000000000
  4548.5010000000  1490.5655867637  4819.0265978958  0.0000000000  0.0000000000
  4536.0010000000  1486.4408080884  4809.0484948198  0.0000000000  0.0000000000
  4523.5010000000  1482.3160688104  4799.0635543913  0.0000000000  0.0000000000
  4511.0010000000  1478.1913701922  4789.0717557061  0.0000000000  0.0000000000
  4498.5010000000  1474.0667138002  4779.0730784563  0.0000000000  0.0000000000
  4486.0010000000  1469.9420929780  4769.0674822371  0.0000000000  0.0000000000
  4473.5010000000  1465.8175156277  4759.0549617999  0.0000000000  0.0000000000
  4461.0010000000  1461.6929785857  4749.0354849042  0.0000000000  0.0000000000
  4448.5010000000  1457.5684818651  4739.0090268568  0.0000000000  0.0000000000
  4436.0010000000  1453.4440286260  4728.9755704653  0.0000000000  0.0000000000
  4423.5010000000  1449.3196138944  4718.9350785921  0.0000000000  0.0000000000
  4411.0010000000  1445.1952414929  4708.8875353410  0.0000000000  0.0000000000
  4398.5010000000  1441.0709099466  4698.8329117619  0.0000000000  0.0000000000
  4386.0010000000  1436.9466209274  4688.7711864111  0.0000000000  0.0000000000
  4373.5010000000  1432.8223708583  4678.7023248713  0.0000000000  0.0000000000
  4361.0010000000  1428.6981648863  4668.6263138561  0.0000000000  0.0000000000
  4348.5010000000  1424.5740029092  4658.5431271084  0.0000000000  0.0000000000
  4336.0010000000  1420.4498824060  4648.4527322816  0.0000000000  0.0000000000
  4323.5010000000  1416.3258039970  4638.3551045328  0.0000000000  0.0000000000
  4311.0010000000  1412.2017686544  4628.2502197137  0.0000000000  0.0000000000
  4298.5010000000  1408.0777749497  4618.1380476206  0.0000000000  0.0000000000
  4286.0010000000  1403.9538245774  4608.0185655287  0.0000000000  0.0000000000
  4273.5010000000  1399.8299195843  4597.8917514127  0.0000000000  0.0000000000
  4261.0010000000  1395.7060568997  4587.7575705032  0.0000000000  0.0000000000
  4248.5010000000  1391.5822365823  4577.6159955250  0.0000000000  0.0000000000
  4236.0010000000  1387.4584617891  4567.4670066491  0.0000000000  0.0000000000
  4223.5010000000  1383.3347333127  4557.3105780595  0.0000000000  0.0000000000
  4211.0010000000  1379.2110441911  4547.1466646387  0.0000000000  0.0000000000
  4198.5010000000  1375.0874041365  4536.9752621742  0.0000000000  0.0000000000
  4186.0010000000  1370.9638069757  4526.7963271074  0.0000000000  0.0000000000
  4173.5010000000  1366.8402550605  4516.6098367099  0.0000000000  0.0000000000
  4161.0010000000  1362.7167457468  4506.4157557213  0.0000000000  0.0000000000
  4148.5010000000  1358.5932848550  4496.2140696157  0.0000000000  0.0000000000
  4136.0010000000  1354.4698678620  4486.0047380927  0.0000000000  0.0000000000
  4123.5010000000  1350.3464986968  4475.7877415701  0.0000000000  0.0000000000
  4111.0010000000  1346.2231736796  4465.5630414180  0.0000000000  0.0000000000
  4098.5010000000  1342.0998948906  4455.3306130757  0.0000000000  0.0000000000
  4086.0010000000  1337.9766621611  4445.0904262043  0.0000000000  0.0000000000
  4073.5010000000  1333.8534757470  4434.8424513122  0.0000000000  0.0000000000
  4061.0010000000  1329.7303389660  4424.5866663191  0.0000000000  0.0000000000
  4048.5010000000  1325.6072450117  4414.3230237464  0.0000000000  0.0000000000
  4036.0010000000  1321.4842007008  4404.0515098004  0.0000000000  0.0000000000
  4023.5010000000  1317.3612027501  4393.7720853337  0.0000000000  0.0000000000
  4011.0010000000  1313.2382535757  4383.4847251808  0.0000000000  0.0000000000
  3998.5010000000  1309.1153534113  4373.1893985236  0.0000000000  0.0000000000
  3986.0010000000  1304.9925003398  4362.8860689447  0.0000000000  0.0000000000
  3973.5010000000  1300.8696929173  4352.5747009717  0.0000000000  0.0000000000
  3961.0010000000  1296.7469379383  4342.2552795222  0.0000000000  0.0000000000
  3948.5010000000  1292.6242296873  4331.9277579869  0.0000000000  0.0000000000
  3936.0010000000  1288.5015706988  4321.5921101716  0.0000000000  0.0000000000
  3923.5010000000  1284.3789613872  4311.2483043449  0.0000000000  0.0000000000
  3911.0010000000  1280.2564026400  4300.8963097317  0.0000000000  0.0000000000
  3898.5010000000  1276.1338907041  4290.5360836568  0.0000000000  0.0000000000
  3886.0010000000  1272.0114300028  4280.1676037456  0.0000000000  0.0000000000
  3873.5010000000  1267.8890203182  4269.7908357285  0.0000000000  0.0000000000
  3861.0010000000  1263.7666619308  4259.4057463426  0.0000000000  0.0000000000
  3848.5010000000  1259.6443530869  4249.0122969470  0.0000000000  0.0000000000
  3836.0010000000  1255.5220950821  4238.6104563318  0.0000000000  0.0000000000
  3823.5010000000  1251.3998871902  4228.2001879348  0.0000000000  0.0000000000
  3811.0010000000  1247.2777317219  4217.7814626095  0.0000000000  0.0000000000
  3798.5010000000  1243.1556289788  4207.3542458828  0.0000000000  0.0000000000
  3786.0010000000  1239.0335772834  4196.9184980100  0.0000000000  0.0000000000
  3773.5010000000  1234.9115780018  4186.4741866805  0.0000000000  0.0000000000
  3761.0010000000  1230.7896305340  4176.0212743383  0.0000000000  0.0000000000
  3748.5010000000  1226.6677348278  4165.5597245419  0.0000000000  0.0000000000
  3736.0010000000  1222.5458938557  4155.0895082606  0.0000000000  0.0000000000
  3723.5010000000  1218.4241061722  4144.6105849752  0.0000000000  0.0000000000
  3711.0010000000  1214.3023733690  4134.1229216042  0.0000000000  0.0000000000
  3698.5010000000  1210.1806926696  4123.6264736675  0.0000000000  0.0000000000
  3686.0010000000  1206.0590643472  4113.1212041502  0.0000000000  0.0000000000
  3673.5010000000  1201.9374941385  4102.6070896926  0.0000000000  0.0000000000
  3661.0010000000  1197.8159761075  4092.0840768768  0.0000000000  0.0000000000
  3648.5010000000  1193.6945122647  4081.5521322511  0.0000000000  0.0000000000
  3636.0010000000  1189.5731051933  4071.0112235468  0.0000000000  0.0000000000
  3623.5010000000  1185.4517532088  4060.4613072858  0.0000000000  0.0000000000
  3611.0010000000  1181.3304576636  4049.9023474522  0.0000000000  0.0000000000
  3598.5010000000  1177.2092181004  4039.3343030893  0.0000000000  0.0000000000
  3586.0010000000  1173.0880322835  4028.7571283563  0.0000000000  0.0000000000
  3573.5010000000  1168.9669058105  4018.1707972058  0.0000000000  0.0000000000
  3561.0010000000  1164.8458352966  4007.5752602159  0.0000000000  0.0000000000
  3548.5010000000  1160.7248227952  3996.9704816100  0.0000000000  0.0000000000
  3536.0010000000  1156.6038686067  3986.3564207846  0.0000000000  0.0000000000
  3523.5010000000  1152.4829713098  3975.7330323665  0.0000000000  0.0000000000
  3511.0010000000  1148.3621301568  3965.1002723724  0.0000000000  0.0000000000
  3498.5010000000  1144.2413497874  3954.4581103920  0.0000000000  0.0000000000
  3486.0010000000  1140.1206284121  3943.8064990877  0.0000000000  0.0000000000
  3473.5010000000  1135.9999649402  3933.1453925663  0.0000000000  0.0000000000
  3461.0010000000  1131.8793613178  3922.4747524401  0.0000000000  0.0000000000
  3448.5010000000  1127.7588178328  3911.7945356837  0.0000000000  0.0000000000
  3436.0010000000  1123.6383331467  3901.1046946930  0.0000000000  0.0000000000
  3423.5010000000  1119.5179112828  3890.4051954163  0.0000000000  0.0000000000
  3411.0010000000  1115.3975476879  3879.6959811698  0.0000000000  0.0000000000
  3398.5010000000  1111.2772455026  3868.9770148769  0.0000000000  0.0000000000
  3386.0010000000  1107.1570062660  3858.2482549425  0.0000000000  0.0000000000
  3373.5010000000  1103.0368276552  3847.5096493330  0.0000000000  0.0000000000
  3361.0010000000  1098.9167104093  3836.7611535976  0.0000000000  0.0000000000
  3348.5010000000  1094.7966582980  3826.0027308174  0.0000000000  0.0000000000
  3336.0010000000  1090.6766667183  3815.2343218219  0.0000000000  0.0000000000
  3323.5010000000  1086.5567386971  3804.4558869632  0.0000000000  0.0000000000
  3311.0010000000  1082.4368734886  3793.6673763336  0.0000000000  0.0000000000
  3298.5010000000  1078.3170734026  3782.8687476197  0.0000000000  0.0000000000
  3286.0010000000  1074.1973370275  3772.0599483472  0.0000000000  0.0000000000
  3273.5010000000  1070.0776637786  3761.2409277780  0.0000000000  0.0000000000
  3261.0010000000  1065.9580583686  3750.4116486744  0.0000000000  0.0000000000
  3248.5010000000  1061.8385162551  3739.5720490496  0.0000000000  0.0000000000
  3236.0010000000  1057.7190393430  3728.7220834230  0.0000000000  0.0000000000
  3223.5010000000  1053.5996314722  3717.8617109935  0.0000000000  0.0000000000
  3211.0010000000  1049.4802873529  3706.9908664477  0.0000000000  0.0000000000
  3198.5010000000  1045.3610114381  3696.1095097109  0.0000000000  0.0000000000
  3186.0010000000  1041.2418024172  3685.2175850484  0.0000000000  0.0000000000
  3173.5010000000  1037.1226598843  3674.3150386405  0.0000000000  0.0000000000
  3161.0010000000  1033.0035865210  3663.4018243766  0.0000000000  0.0000000000
  3148.5010000000  1028.8845815332  3652.4778864736  0.0000000000  0.0000000000
  3136.0010000000  1024.7656450570  3641.5431711266  0.0000000000  0.0000000000
  3123.5010000000  1020.6467781588  3630.5976265151  0.0000000000  0.0000000000
  3111.0010000000  1016.5279806776  3619.6411970670  0.0000000000  0.0000000000
  3098.5010000000  1012.4092534088  3608.6738292527  0.0000000000  0.0000000000
  3086.0010000000  1008.2905970318  3597.6954687321  0.0000000000  0.0000000000
  3073.5010000000  1004.1720121263  3586.7060603898  0.0000000000  0.0000000000
  3061.0010000000  1000.0534970576  3575.7055426752  0.0000000000  0.0000000000
  3048.5010000000   995.9350543996  3564.6938647480  0.0000000000  0.0000000000
  3036.0010000000   991.8166834721  3553.6709665447  0.0000000000  0.0000000000
  3023.5010000000   987.6983867413  3542.6367958839  0.0000000000  0.0000000000
  3011.0010000000   983.5801634718  3531.5912914680  0.0000000000  0.0000000000
  2998.5010000000   979.4620118908  3520.5343886447  0.0000000000  0.0000000000
  2986.0010000000   975.3439354964  3509.4660363492  0.0000000000  0.0000000000
  2973.5010000000   971.2259325657  3498.3861689259  0.0000000000  0.0000000000
  2961.0010000000   967.1080066468  3487.2947343211  0.0000000000  0.0000000000
  2948.5010000000   962.9901540604  3476.1916604342  0.0000000000  0.0000000000
  2936.0010000000   958.8723784902  3465.0768944069  0.0000000000  0.0000000000
  2923.5010000000   954.7546805893  3453.9503746235  0.0000000000  0.0000000000
  2911.0010000000   950.6370580468  3442.8120308379  0.0000000000  0.0000000000
  2898.5010000000   946.5195138359  3431.6618064690  0.0000000000  0.0000000000
  2886.0010000000   942.4020469726  3420.4996336046  0.0000000000  0.0000000000
  2873.5010000000   938.2846586955  3409.3254497133  0.0000000000  0.0000000000
  2861.0010000000   934.1673504234  3398.1391921174  0.0000000000  0.0000000000
  2848.5010000000   930.0501197347  3386.9407870437  0.0000000000  0.0000000000
  2836.0010000000   925.9329695047  3375.7301744513  0.0000000000  0.0000000000
  2823.5010000000   921.8159018229  3364.5072915112  0.0000000000  0.0000000000
  2811.0010000000   917.6989120301  3353.2720563028  0.0000000000  0.0000000000
  2798.5010000000   913.5820067806  3342.0244170749  0.0000000000  0.0000000000
  2786.0010000000   909.4651820358  3330.7642921863  0.0000000000  0.0000000000
  2773.5010000000   905.3484410732  3319.4916192695  0.0000000000  0.0000000000
  2761.0010000000   901.2317825540  3308.2063226057  0.0000000000  0.0000000000
  2748.5010000000   897.1152084847  3296.9083349040  0.0000000000  0.0000000000
  2736.0010000000   892.9987183082  3285.5975810981  0.0000000000  0.0000000000
  2723.5010000000   888.8823128744  3274.2739892238  0.0000000000  0.0000000000
  2711.0010000000   884.7659934675  3262.9374877496  0.0000000000  0.0000000000
  2698.5010000000   880.6497598852  3251.5880002719  0.0000000000  0.0000000000
  2686.0010000000   876.5336143514  3240.2254562882  0.0000000000  0.0000000000
  2673.5010000000   872.4175547637  3228.8497725498  0.0000000000  0.0000000000
  2661.0010000000   868.3015834251  3217.4608771538  0.0000000000  0.0000000000
  2648.5010000000   864.1857012595  3206.0586935701  0.0000000000  0.0000000000
  2636.0010000000   860.0699078633  3194.6431407469  0.0000000000  0.0000000000
  2623.5010000000   855.9542044019  3183.2141411255  0.0000000000  0.0000000000
  2611.0010000000   851.8385917194  3171.7716153934  0.0000000000  0.0000000000
  2598.5010000000   847.7230703722  3160.3154825599  0.0000000000  0.0000000000
  2586.0010000000   843.6076406638  3148.8456600326  0.0000000000  0.0000000000
  2573.5010000000   839.4923036130  3137.3620663046  0.0000000000  0.0000000000
  2561.0010000000   835.3770591086  3125.8646157913  0.0000000000  0.0000000000
  2548.5010000000   831.2619096727  3114.3532293318  0.0000000000  0.0000000000
  2536.0010000000   827.1468530461  3102.8278134382  0.0000000000  0.0000000000
  2523.5010000000   823.0318942848  3091.2882941412  0.0000000000  0.0000000000
  2511.0010000000   818.9170291361  3079.7345703955  0.0000000000  0.0000000000
  2498.5010000000   814.8022607034  3068.1665607816  0.0000000000  0.0000000000
  2486.0010000000   810.6875911449  3056.5841802354  0.0000000000  0.0000000000
  2473.5010000000   806.5730190028  3044.9873324829  0.0000000000  0.0000000000
  2461.0010000000   802.4585465384  3033.3759306734  0.0000000000  0.0000000000
  2448.5010000000   798.3441724938  3021.7498769601  0.0000000000  0.0000000000
  2436.0010000000   794.2298984747  3010.1090804909  0.0000000000  0.0000000000
  2423.5010000000   790.1157262525  2998.4534497934  0.0000000000  0.0000000000
  2411.0010000000   786.0016569086  2986.7828903310  0.0000000000  0.0000000000
  2398.5010000000   781.8876891133  2975.0972995784  0.0000000000  0.0000000000
  2386.0010000000   777.7738262777  2963.3965873134  0.0000000000  0.0000000000
  2373.5010000000   773.6600659458  2951.6806454527  0.0000000000  0.0000000000
  2361.0010000000   769.5464130937  2939.9493858740  0.0000000000  0.0000000000
  2348.5010000000   765.4328643165  2928.2026953501  0.0000000000  0.0000000000
  2336.0010000000   761.3194236835  2916.4404807339  0.0000000000  0.0000000000
  2323.5010000000   757.2060905133  2904.6626340546  0.0000000000  0.0000000000
  2311.0010000000   753.0928646873  2892.8690476469  0.0000000000  0.0000000000
  2298.5010000000   748.9797501191  2881.0596241083  0.0000000000  0.0000000000
  2286.0010000000   744.8667444580  2869.2342467304  0.0000000000  0.0000000000
  2273.5010000000   740.7538511867  2857.3928142066  0.0000000000  0.0000000000
  2261.0010000000   736.6410693748  2845.5352111602  0.0000000000  0.0000000000
  2248.5010000000   732.5284022644  2833.6613328372  0.0000000000  0.0000000000
  2236.0010000000   728.4158471434  2821.7710558652  0.0000000000  0.0000000000
  2223.5010000000   724.3034089207  2809.8642774394  0.0000000000  0.0000000000
  2211.0010000000   720.1910850109  2797.9408715925  0.0000000000  0.0000000000
  2198.5010000000   716.0788796617  2786.0007306454  0.0000000000  0.0000000000
  2186.0010000000   711.9667922907  2774.0437313825  0.0000000000  0.0000000000
  2173.5010000000   707.8548225846  2762.0697497804  0.0000000000  0.0000000000
  2161.0010000000   703.7429738312  2750.0786707076  0.0000000000  0.0000000000
  2148.5010000000   699.6312455566  2738.0703664537  0.0000000000  0.0000000000
  2136.0010000000   695.5196401683  2726.0447160597  0.0000000000  0.0000000000
  2123.5010000000   691.4081581015  2714.0015911224  0.0000000000  0.0000000000
  2111.0010000000   687.2968003423  2701.9408631256  0.0000000000  0.0000000000
  2098.5010000000   683.1855676801  2689.8624012205  0.0000000000  0.0000000000
  2086.0010000000   679.0744615771  2677.7660747475  0.0000000000  0.0000000000
  2073.5010000000   674.9634834280  2665.6517510327  0.0000000000  0.0000000000
  2061.0010000000   670.8526338409  2653.5192932267  0.0000000000  0.0000000000
  2048.5010000000   666.7419143020  2641.3685651740  0.0000000000  0.0000000000
  2036.0010000000   662.6313264463  2629.1994292338  0.0000000000  0.0000000000
  2023.5010000000   658.5208697896  2617.0117395159  0.0000000000  0.0000000000
  2011.0010000000   654.4105480664  2604.8053606258  0.0000000000  0.0000000000
  1998.5010000000   650.3003607115  2592.5801423678  0.0000000000  0.0000000000
  1986.0010000000   646.1903099637  2580.3359407791  0.0000000000  0.0000000000
  1973.5010000000   642.0803962912  2568.0726044929  0.0000000000  0.0000000000
  1961.0010000000   637.9706215662  2555.7899841469  0.0000000000  0.0000000000
  1948.5010000000   633.8609868453  2543.4879257220  0.0000000000  0.0000000000
  1936.0010000000   629.7514932338  2531.1662730686  0.0000000000  0.0000000000
  1923.5010000000   625.6421434782  2518.8248726469  0.0000000000  0.0000000000
  1911.0010000000   621.5329367924  2506.4635579406  0.0000000000  0.0000000000
  1898.5010000000   617.4238757314  2494.0821700468  0.0000000000  0.0000000000
  1886.0010000000   613.3149632504  2481.6805488250  0.0000000000  0.0000000000
  1873.5010000000   609.2061976462  2469.2585175457  0.0000000000  0.0000000000
  1861.0010000000   605.0975822972  2456.8159122382  0.0000000000  0.0000000000
  1848.5010000000   600.9891198167  2444.3525640127  0.0000000000  0.0000000000
  1836.0010000000   596.8808092835  2431.8682905595  0.0000000000  0.0000000000
  1823.5010000000   592.7726529352  2419.3629163887  0.0000000000  0.0000000000
  1811.0010000000   588.6646540538  2406.8362663966  0.0000000000  0.0000000000
  1798.5010000000   584.5568127765  2394.2881530240  0.0000000000  0.0000000000
  1786.0010000000   580.4491305603  2381.7183897790  0.0000000000  0.0000000000
  1773.5010000000   576.3416095692  2369.1267893240  0.0000000000  0.0000000000
  1761.0010000000   572.2342520836  2356.5131616115  0.0000000000  0.0000000000
  1748.5010000000   568.1270578379  2343.8773056151  0.0000000000  0.0000000000
  1736.0010000000   564.0200311739  2331.2190312547  0.0000000000  0.0000000000
  1723.5010000000   559.9131727684  2318.5381338799  0.0000000000  0.0000000000
  1711.0010000000   555.8064840006  2305.8344076130  0.0000000000  0.0000000000
  1698.5010000000   551.6999670845  2293.1076456974  0.0000000000  0.0000000000
  1686.0010000000   547.5936245216  2280.3576387362  0.0000000000  0.0000000000
  1673.5010000000   543.4874572245  2267.5841687735  0.0000000000  0.0000000000
  1661.0010000000   539.3814680862  2254.7870202911  0.0000000000  0.0000000000
  1648.5010000000   535.2756580843  2241.9659680008  0.0000000000  0.0000000000
  1636.0010000000   531.1700304960  2229.1207898905  0.0000000000  0.0000000000
  1623.5010000000   527.0645863889  2216.2512530469  0.0000000000  0.0000000000
  1611.0010000000   522.9593281525  2203.3571245903  0.0000000000  0.0000000000
  1598.5010000000   518.8542583459  2190.4381679802  0.0000000000  0.0000000000
  1586.0010000000   514.7493792406  2177.4941414689  0.0000000000  0.0000000000
  1573.5010000000   510.6446923866  2164.5247966098  0.0000000000  0.0000000000
  1561.0010000000   506.5402001264  2151.5298829147  0.0000000000  0.0000000000


==> anc/s88h_18/s88h_18-dens7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12918.2763506005 24288.3631255560  0.0000000000  0.0000000000
 38998.5010000000 12897.5573019451 24259.1529330429  0.0000000000  0.0000000000
 38936.0010000000 12876.8382775584 24229.9310547334  0.0000000000  0.0000000000
 38873.5010000000 12856.1192897517 24200.6974844602  0.0000000000  0.0000000000
 38811.0010000000 12835.4003510865 24171.4522163520  0.0000000000  0.0000000000
 38748.5010000000 12814.6814455950 24142.1952041861  0.0000000000  0.0000000000
 38686.0010000000 12793.9625864438 24112.9264427826  0.0000000000  0.0000000000
 38623.5010000000 12773.2437870498 24083.6459272591  0.0000000000  0.0000000000
 38561.0010000000 12752.5250037302 24054.3535719320  0.0000000000  0.0000000000
 38498.5010000000 12731.8062506116 24025.0493727118  0.0000000000  0.0000000000
 38436.0010000000 12711.0875563735 23995.7333460487  0.0000000000  0.0000000000
 38373.5010000000 12690.3689070205 23966.4054479507  0.0000000000  0.0000000000
 38311.0010000000 12669.6502746792 23937.0656146479  0.0000000000  0.0000000000
 38248.5010000000 12648.9317031868 23907.7138838286  0.0000000000  0.0000000000
 38186.0010000000 12628.2131653275 23878.3501924714  0.0000000000  0.0000000000
 38123.5010000000 12607.4946769909 23848.9745385303  0.0000000000  0.0000000000
 38061.0010000000 12586.7762117237 23819.5868598330  0.0000000000  0.0000000000
 37998.5010000000 12566.0577860728 23790.1871550846  0.0000000000  0.0000000000
 37936.0010000000 12545.3394168352 23760.7754232918  0.0000000000  0.0000000000
 37873.5010000000 12524.6210927677 23731.3516235782  0.0000000000  0.0000000000
 37811.0010000000 12503.9028030170 23701.9157155023  0.0000000000  0.0000000000
 37748.5010000000 12483.1845653400 23672.4676991772  0.0000000000  0.0000000000
 37686.0010000000 12462.4663413739 23643.0074948484  0.0000000000  0.0000000000
 37623.5010000000 12441.7481777349 23613.5351434878  0.0000000000  0.0000000000
 37561.0010000000 12421.0300649199 23584.0506062006  0.0000000000  0.0000000000
 37498.5010000000 12400.3119657367 23554.5538045444  0.0000000000  0.0000000000
 37436.0010000000 12379.5939276559 23525.0447805046  0.0000000000  0.0000000000
 37373.5010000000 12358.8759422395 23495.5234964015  0.0000000000  0.0000000000
 37311.0010000000 12338.1579734659 23465.9898751097  0.0000000000  0.0000000000
 37248.5010000000 12317.4400696600 23436.4439596322  0.0000000000  0.0000000000
 37186.0010000000 12296.7221955455 23406.8856736910  0.0000000000  0.0000000000
 37123.5010000000 12276.0043721134 23377.3150211519  0.0000000000  0.0000000000
 37061.0010000000 12255.2865649383 23347.7319266866  0.0000000000  0.0000000000
 36998.5010000000 12234.5688235190 23318.1364346952  0.0000000000  0.0000000000
 36936.0010000000 12213.8511419375 23288.5285103844  0.0000000000  0.0000000000
 36873.5010000000 12193.1334730764 23258.9080599295  0.0000000000  0.0000000000
 36811.0010000000 12172.4158673405 23229.2751288084  0.0000000000  0.0000000000
 36748.5010000000 12151.6982784458 23199.6296241352  0.0000000000  0.0000000000
 36686.0010000000 12130.9807573837 23169.9715920920  0.0000000000  0.0000000000
 36623.5010000000 12110.2632724966 23140.3009604918  0.0000000000  0.0000000000
 36561.0010000000 12089.5458202091 23110.6176972098  0.0000000000  0.0000000000
 36498.5010000000 12068.8284248505 23080.9218100155  0.0000000000  0.0000000000
 36436.0010000000 12048.1110835199 23051.2132675768  0.0000000000  0.0000000000
 36373.5010000000 12027.3937662629 23021.4919996299  0.0000000000  0.0000000000
 36311.0010000000 12006.6764984739 22991.7580151864  0.0000000000  0.0000000000
 36248.5010000000 11985.9592784232 22962.0112842597  0.0000000000  0.0000000000
 36186.0010000000 11965.2421047712 22932.2517773127  0.0000000000  0.0000000000
 36123.5010000000 11944.5249492671 22902.4794260150  0.0000000000  0.0000000000
 36061.0010000000 11923.8078659915 22872.6942802519  0.0000000000  0.0000000000
 35998.5010000000 11903.0908274388 22842.8962725612  0.0000000000  0.0000000000
 35936.0010000000 11882.3738202335 22813.0853556396  0.0000000000  0.0000000000
 35873.5010000000 11861.6568722012 22783.2615413656  0.0000000000  0.0000000000
 35811.0010000000 11840.9399436053 22753.4247442518  0.0000000000  0.0000000000
 35748.5010000000 11820.2230901230 22723.5750161056  0.0000000000  0.0000000000
 35686.0010000000 11799.5062593253 22693.7122528966  0.0000000000  0.0000000000
 35623.5010000000 11778.7894805105 22663.8364682344  0.0000000000  0.0000000000
 35561.0010000000 11758.0727562431 22633.9476371114  0.0000000000  0.0000000000
 35498.5010000000 11737.3560625317 22604.0456960741  0.0000000000  0.0000000000
 35436.0010000000 11716.6394297389 22574.1306599983  0.0000000000  0.0000000000
 35373.5010000000 11695.9228347253 22544.2024664136  0.0000000000  0.0000000000
 35311.0010000000 11675.2062817237 22514.2610922439  0.0000000000  0.0000000000
 35248.5010000000 11654.4897753572 22484.3065148720  0.0000000000  0.0000000000
 35186.0010000000 11633.7733206393 22454.3387121400  0.0000000000  0.0000000000
 35123.5010000000 11613.0569229736 22424.3576623500  0.0000000000  0.0000000000
 35061.0010000000 11592.3405614579 22394.3633056039  0.0000000000  0.0000000000
 34998.5010000000 11571.6242423837 22364.3556212292  0.0000000000  0.0000000000
 34936.0010000000 11550.9079724327 22334.3345890154  0.0000000000  0.0000000000
 34873.5010000000 11530.1917320880 22304.3001506575  0.0000000000  0.0000000000
 34811.0010000000 11509.4755554722 22274.2523254973  0.0000000000  0.0000000000
 34748.5010000000 11488.7594239204 22244.1910562259  0.0000000000  0.0000000000
 34686.0010000000 11468.0433457825 22214.1163245911  0.0000000000  0.0000000000
 34623.5010000000 11447.3273033531 22184.0280743872  0.0000000000  0.0000000000
 34561.0010000000 11426.6113058701 22153.9262883971  0.0000000000  0.0000000000
 34498.5010000000 11405.8953629612 22123.8109498702  0.0000000000  0.0000000000
 34436.0010000000 11385.1794846444 22093.6820425230  0.0000000000  0.0000000000
 34373.5010000000 11364.4636287240 22063.5394739816  0.0000000000  0.0000000000
 34311.0010000000 11343.7478324793 22033.3832673521  0.0000000000  0.0000000000
 34248.5010000000 11323.0320809761 22003.2133696518  0.0000000000  0.0000000000
 34186.0010000000 11302.3163729108 21973.0297475947  0.0000000000  0.0000000000
 34123.5010000000 11281.6007205209 21942.8323875049  0.0000000000  0.0000000000
 34061.0010000000 11260.8851103117 21912.6212380735  0.0000000000  0.0000000000
 33998.5010000000 11240.1695554081 21882.3962866728  0.0000000000  0.0000000000
 33936.0010000000 11219.4540432754 21852.1574831135  0.0000000000  0.0000000000
 33873.5010000000 11198.7385879262 21821.9048158191  0.0000000000  0.0000000000
 33811.0010000000 11178.0231647965 21791.6382167414  0.0000000000  0.0000000000
 33748.5010000000 11157.3078147826 21761.3577133393  0.0000000000  0.0000000000
 33686.0010000000 11136.5925013093 21731.0632197262  0.0000000000  0.0000000000
 33623.5010000000 11115.8772143495 21700.7546886314  0.0000000000  0.0000000000
 33561.0010000000 11095.1620089930 21670.4321679596  0.0000000000  0.0000000000
 33498.5010000000 11074.4468502129 21640.0955736248  0.0000000000  0.0000000000
 33436.0010000000 11053.7317165412 21609.7448411774  0.0000000000  0.0000000000
 33373.5010000000 11033.0166514281 21579.3800011518  0.0000000000  0.0000000000
 33311.0010000000 11012.3016471918 21549.0010090573  0.0000000000  0.0000000000
 33248.5010000000 10991.5866710321 21518.6077833793  0.0000000000  0.0000000000
 33186.0010000000 10970.8717676759 21488.2003561997  0.0000000000  0.0000000000
 33123.5010000000 10950.1568925655 21457.7786284279  0.0000000000  0.0000000000
 33061.0010000000 10929.4420785251 21427.3426144294  0.0000000000  0.0000000000
 32998.5010000000 10908.7273076814 21396.8922539744  0.0000000000  0.0000000000
 32936.0010000000 10888.0125882385 21366.4275249992  0.0000000000  0.0000000000
 32873.5010000000 10867.2979415797 21335.9484247124  0.0000000000  0.0000000000
 32811.0010000000 10846.5833132825 21305.4548386175  0.0000000000  0.0000000000
 32748.5010000000 10825.8687511967 21274.9468025775  0.0000000000  0.0000000000
 32686.0010000000 10805.1542527645 21244.4242781491  0.0000000000  0.0000000000
 32623.5010000000 10784.4397906738 21213.8871902301  0.0000000000  0.0000000000
 32561.0010000000 10763.7253887969 21183.3355390012  0.0000000000  0.0000000000
 32498.5010000000 10743.0110335711 21152.7692693055  0.0000000000  0.0000000000
 32436.0010000000 10722.2967246302 21122.1883452830  0.0000000000  0.0000000000
 32373.5010000000 10701.5824747143 21091.5927502810  0.0000000000  0.0000000000
 32311.0010000000 10680.8682844711 21060.9824496561  0.0000000000  0.0000000000
 32248.5010000000 10660.1541300126 21030.3573723266  0.0000000000  0.0000000000
 32186.0010000000 10639.4400381984 20999.7175220691  0.0000000000  0.0000000000
 32123.5010000000 10618.7260112790 20969.0628661522  0.0000000000  0.0000000000
 32061.0010000000 10598.0120145984 20938.3933170350  0.0000000000  0.0000000000
 31998.5010000000 10577.2980765641 20907.7088803580  0.0000000000  0.0000000000
 31936.0010000000 10556.5841886405 20877.0095069184  0.0000000000  0.0000000000
 31873.5010000000 10535.8703801753 20846.2952035139  0.0000000000  0.0000000000
 31811.0010000000 10515.1566064619 20815.5658669769  0.0000000000  0.0000000000
 31748.5010000000 10494.4428731756 20784.8214686438  0.0000000000  0.0000000000
 31686.0010000000 10473.7292112666 20754.0620172453  0.0000000000  0.0000000000
 31623.5010000000 10453.0156026646 20723.2874485879  0.0000000000  0.0000000000
 31561.0010000000 10432.3020299798 20692.4976992711  0.0000000000  0.0000000000
 31498.5010000000 10411.5885257651 20661.6927799669  0.0000000000  0.0000000000
 31436.0010000000 10390.8750737721 20630.8726286448  0.0000000000  0.0000000000
 31373.5010000000 10370.1616829911 20600.0372206368  0.0000000000  0.0000000000
 31311.0010000000 10349.4483384256 20569.1864953961  0.0000000000  0.0000000000
 31248.5010000000 10328.7350624858 20538.3204479143  0.0000000000  0.0000000000
 31186.0010000000 10308.0218291484 20507.4390008495  0.0000000000  0.0000000000
 31123.5010000000 10287.3086619649 20476.5421505740  0.0000000000  0.0000000000
 31061.0010000000 10266.5955362008 20445.6298212751  0.0000000000  0.0000000000
 30998.5010000000 10245.8824643808 20414.7019925367  0.0000000000  0.0000000000
 30936.0010000000 10225.1694595635 20383.7586446002  0.0000000000  0.0000000000
 30873.5010000000 10204.4565110785 20352.7997220921  0.0000000000  0.0000000000
 30811.0010000000 10183.7436089370 20321.8251704453  0.0000000000  0.0000000000
 30748.5010000000 10163.0307680198 20290.8349721004  0.0000000000  0.0000000000
 30686.0010000000 10142.3179916656 20259.8290920782  0.0000000000  0.0000000000
 30623.5010000000 10121.6052717633 20228.8074780729  0.0000000000  0.0000000000
 30561.0010000000 10100.8925888441 20197.7700605459  0.0000000000  0.0000000000
 30498.5010000000 10080.1799842965 20166.7168609749  0.0000000000  0.0000000000
 30436.0010000000 10059.4674278833 20135.6477933112  0.0000000000  0.0000000000
 30373.5010000000 10038.7549261466 20104.5628264359  0.0000000000  0.0000000000
 30311.0010000000 10018.0424862360 20073.4619299724  0.0000000000  0.0000000000
 30248.5010000000  9997.3300920161 20042.3450383845  0.0000000000  0.0000000000
 30186.0010000000  9976.6177758175 20011.2121587615  0.0000000000  0.0000000000
 30123.5010000000  9955.9055108843 19980.0632092174  0.0000000000  0.0000000000
 30061.0010000000  9935.1932950716 19948.8981446283  0.0000000000  0.0000000000
 29998.5010000000  9914.4811506598 19917.7169564478  0.0000000000  0.0000000000
 29936.0010000000  9893.7690530488 19886.5195653701  0.0000000000  0.0000000000
 29873.5010000000  9873.0570258077 19855.3059644238  0.0000000000  0.0000000000
 29811.0010000000  9852.3450457737 19824.0760760299  0.0000000000  0.0000000000
 29748.5010000000  9831.6331378042 19792.8298947971  0.0000000000  0.0000000000
 29686.0010000000  9810.9212801740 19761.5673448790  0.0000000000  0.0000000000
 29623.5010000000  9790.2094755085 19730.2883869395  0.0000000000  0.0000000000
 29561.0010000000  9769.4977505978 19698.9930179672  0.0000000000  0.0000000000
 29498.5010000000  9748.7860624268 19667.6811292696  0.0000000000  0.0000000000
 29436.0010000000  9728.0744508900 19636.3527372496  0.0000000000  0.0000000000
 29373.5010000000  9707.3628979113 19605.0077704720  0.0000000000  0.0000000000
 29311.0010000000  9686.6513979126 19573.6461761608  0.0000000000  0.0000000000
 29248.5010000000  9665.9399577196 19542.2679201062  0.0000000000  0.0000000000
 29186.0010000000  9645.2285848397 19510.8729689387  0.0000000000  0.0000000000
 29123.5010000000  9624.5172758506 19479.4612725164  0.0000000000  0.0000000000
 29061.0010000000  9603.8060164944 19448.0327640214  0.0000000000  0.0000000000
 28998.5010000000  9583.0948280635 19416.5874303598  0.0000000000  0.0000000000
 28936.0010000000  9562.3836977935 19385.1252065369  0.0000000000  0.0000000000
 28873.5010000000  9541.6726368224 19353.6460636331  0.0000000000  0.0000000000
 28811.0010000000  9520.9616339352 19322.1499385396  0.0000000000  0.0000000000
 28748.5010000000  9500.2506787484 19290.6367691500  0.0000000000  0.0000000000
 28686.0010000000  9479.5398076268 19259.1065642859  0.0000000000  0.0000000000
 28623.5010000000  9458.8289887030 19227.5592286984  0.0000000000  0.0000000000
 28561.0010000000  9438.1182368577 19195.9947380694  0.0000000000  0.0000000000
 28498.5010000000  9417.4075448068 19164.4130340900  0.0000000000  0.0000000000
 28436.0010000000  9396.6969060977 19132.8140594618  0.0000000000  0.0000000000
 28373.5010000000  9375.9863492644 19101.1978100545  0.0000000000  0.0000000000
 28311.0010000000  9355.2758466147 19069.5641956916  0.0000000000  0.0000000000
 28248.5010000000  9334.5654054810 19037.9131794061  0.0000000000  0.0000000000
 28186.0010000000  9313.8550452799 19006.2447424990  0.0000000000  0.0000000000
 28123.5010000000  9293.1447295602 18974.5587805954  0.0000000000  0.0000000000
 28061.0010000000  9272.4344793826 18942.8552770168  0.0000000000  0.0000000000
 27998.5010000000  9251.7243052161 18911.1341986835  0.0000000000  0.0000000000
 27936.0010000000  9231.0141845264 18879.3954617120  0.0000000000  0.0000000000
 27873.5010000000  9210.3041406985 18847.6390523230  0.0000000000  0.0000000000
 27811.0010000000  9189.5941529365 18815.8648887638  0.0000000000  0.0000000000
 27748.5010000000  9168.8842462121 18784.0729592350  0.0000000000  0.0000000000
 27686.0010000000  9148.1743791134 18752.2631497766  0.0000000000  0.0000000000
 27623.5010000000  9127.4646006295 18720.4354849990  0.0000000000  0.0000000000
 27561.0010000000  9106.7548711626 18688.5898531654  0.0000000000  0.0000000000
 27498.5010000000  9086.0452189720 18656.7262465736  0.0000000000  0.0000000000
 27436.0010000000  9065.3356396920 18624.8446071189  0.0000000000  0.0000000000
 27373.5010000000  9044.6261187823 18592.9448607397  0.0000000000  0.0000000000
 27311.0010000000  9023.9166648120 18561.0269686845  0.0000000000  0.0000000000
 27248.5010000000  9003.2072871814 18529.0908932455  0.0000000000  0.0000000000
 27186.0010000000  8982.4979630464 18497.1365467108  0.0000000000  0.0000000000
 27123.5010000000  8961.7887146471 18465.1639106396  0.0000000000  0.0000000000
 27061.0010000000  8941.0795320168 18433.1729166300  0.0000000000  0.0000000000
 26998.5010000000  8920.3704171407 18401.1635144462  0.0000000000  0.0000000000
 26936.0010000000  8899.6613729109 18369.1356549845  0.0000000000  0.0000000000
 26873.5010000000  8878.9523921968 18337.0892733570  0.0000000000  0.0000000000
 26811.0010000000  8858.2434906729 18305.0243396878  0.0000000000  0.0000000000
 26748.5010000000  8837.5346630611 18272.9407914023  0.0000000000  0.0000000000
 26686.0010000000  8816.8258941946 18240.8385502860  0.0000000000  0.0000000000
 26623.5010000000  8796.1171916729 18208.7175731032  0.0000000000  0.0000000000
 26561.0010000000  8775.4085640029 18176.5778177626  0.0000000000  0.0000000000
 26498.5010000000  8754.6999989684 18144.4192097201  0.0000000000  0.0000000000
 26436.0010000000  8733.9915178007 18112.2417260778  0.0000000000  0.0000000000
 26373.5010000000  8713.2830994550 18080.0452779696  0.0000000000  0.0000000000
 26311.0010000000  8692.5747562958 18047.8298281402  0.0000000000  0.0000000000
 26248.5010000000  8671.8664908558 18015.5953237695  0.0000000000  0.0000000000
 26186.0010000000  8651.1582852138 17983.3416798736  0.0000000000  0.0000000000
 26123.5010000000  8630.4501439850 17951.0688462275  0.0000000000  0.0000000000
 26061.0010000000  8609.7420941291 17918.7768071678  0.0000000000  0.0000000000
 25998.5010000000  8589.0341101293 17886.4654649140  0.0000000000  0.0000000000
 25936.0010000000  8568.3261996089 17854.1347730318  0.0000000000  0.0000000000
 25873.5010000000  8547.6183605521 17821.7846697353  0.0000000000  0.0000000000
 25811.0010000000  8526.9105814002 17789.4150779894  0.0000000000  0.0000000000
 25748.5010000000  8506.2028940680 17757.0259884112  0.0000000000  0.0000000000
 25686.0010000000  8485.4952679112 17724.6172934752  0.0000000000  0.0000000000
 25623.5010000000  8464.7877263043 17692.1889698322  0.0000000000  0.0000000000
 25561.0010000000  8444.0802619494 17659.7409458149  0.0000000000  0.0000000000
 25498.5010000000  8423.3728581798 17627.2731347013  0.0000000000  0.0000000000
 25436.0010000000  8402.6655310057 17594.7855006524  0.0000000000  0.0000000000
 25373.5010000000  8381.9582974205 17562.2780090966  0.0000000000  0.0000000000
 25311.0010000000  8361.2511127087 17529.7505282236  0.0000000000  0.0000000000
 25248.5010000000  8340.5440170361 17497.2030591642  0.0000000000  0.0000000000
 25186.0010000000  8319.8369993471 17464.6355222744  0.0000000000  0.0000000000
 25123.5010000000  8299.1300601919 17432.0478557885  0.0000000000  0.0000000000
 25061.0010000000  8278.4231908876 17399.4399830468  0.0000000000  0.0000000000
 24998.5010000000  8257.7163943179 17366.8118452327  0.0000000000  0.0000000000
 24936.0010000000  8237.0096745046 17334.1633849779  0.0000000000  0.0000000000
 24873.5010000000  8216.3030366068 17301.4945463649  0.0000000000  0.0000000000
 24811.0010000000  8195.5964869215 17268.8052749300  0.0000000000  0.0000000000
 24748.5010000000  8174.8900020626 17236.0954689634  0.0000000000  0.0000000000
 24686.0010000000  8154.1836010315 17203.3650933154  0.0000000000  0.0000000000
 24623.5010000000  8133.4772731855 17170.6140656374  0.0000000000  0.0000000000
 24561.0010000000  8112.7710296057 17137.8423375552  0.0000000000  0.0000000000
 24498.5010000000  8092.0648621194 17105.0498298591  0.0000000000  0.0000000000
 24436.0010000000  8071.3587740236 17072.2364811063  0.0000000000  0.0000000000
 24373.5010000000  8050.6527698308 17039.4022314106  0.0000000000  0.0000000000
 24311.0010000000  8029.9468349953 17006.5469902660  0.0000000000  0.0000000000
 24248.5010000000  8009.2409866948 16973.6707171014  0.0000000000  0.0000000000
 24186.0010000000  7988.5352230492 16940.7733407321  0.0000000000  0.0000000000
 24123.5010000000  7967.8295434716 16907.8547916253  0.0000000000  0.0000000000
 24061.0010000000  7947.1239386111 16874.9149858968  0.0000000000  0.0000000000
 23998.5010000000  7926.4184105270 16841.9538573895  0.0000000000  0.0000000000
 23936.0010000000  7905.7129625728 16808.9713416082  0.0000000000  0.0000000000
 23873.5010000000  7885.0075993954 16775.9673757227  0.0000000000  0.0000000000
 23811.0010000000  7864.3023269353 16742.9418985711  0.0000000000  0.0000000000
 23748.5010000000  7843.5971325066 16709.8948188589  0.0000000000  0.0000000000
 23686.0010000000  7822.8920247551 16676.8260788964  0.0000000000  0.0000000000
 23623.5010000000  7802.1869937788 16643.7355909525  0.0000000000  0.0000000000
 23561.0010000000  7781.4820509286 16610.6233008238  0.0000000000  0.0000000000
 23498.5010000000  7760.7771890864 16577.4891243565  0.0000000000  0.0000000000
 23436.0010000000  7740.0724223080 16544.3330108476  0.0000000000  0.0000000000
 23373.5010000000  7719.3677265765 16511.1548481841  0.0000000000  0.0000000000
 23311.0010000000  7698.6631187709 16477.9545893043  0.0000000000  0.0000000000
 23248.5010000000  7677.9585974595 16444.7321573798  0.0000000000  0.0000000000
 23186.0010000000  7657.2541724440 16411.4874931664  0.0000000000  0.0000000000
 23123.5010000000  7636.5498256111 16378.2204921385  0.0000000000  0.0000000000
 23061.0010000000  7615.8455696846 16344.9310988296  0.0000000000  0.0000000000
 22998.5010000000  7595.1413895924 16311.6192126269  0.0000000000  0.0000000000
 22936.0010000000  7574.4373009806 16278.2847818570  0.0000000000  0.0000000000
 22873.5010000000  7553.7333111837 16244.9277410473  0.0000000000  0.0000000000
 22811.0010000000  7533.0293999989 16211.5479798684  0.0000000000  0.0000000000
 22748.5010000000  7512.3255681988 16178.1454212728  0.0000000000  0.0000000000
 22686.0010000000  7491.6218373327 16144.7200212851  0.0000000000  0.0000000000
 22623.5010000000  7470.9181919085 16111.2716756727  0.0000000000  0.0000000000
 22561.0010000000  7450.2146372905 16077.8003133692  0.0000000000  0.0000000000
 22498.5010000000  7429.5111708100 16044.3058498333  0.0000000000  0.0000000000
 22436.0010000000  7408.8077914084 16010.7882026164  0.0000000000  0.0000000000
 22373.5010000000  7388.1045091607 15977.2473068001  0.0000000000  0.0000000000
 22311.0010000000  7367.4013166656 15943.6830686573  0.0000000000  0.0000000000
 22248.5010000000  7346.6982082119 15910.0953966526  0.0000000000  0.0000000000
 22186.0010000000  7325.9951987047 15876.4842321853  0.0000000000  0.0000000000
 22123.5010000000  7305.2922856931 15842.8494879888  0.0000000000  0.0000000000
 22061.0010000000  7284.5894589930 15809.1910636773  0.0000000000  0.0000000000
 21998.5010000000  7263.8867195939 15775.5088764665  0.0000000000  0.0000000000
 21936.0010000000  7243.1840795581 15741.8028610697  0.0000000000  0.0000000000
 21873.5010000000  7222.4815338321 15708.0729238138  0.0000000000  0.0000000000
 21811.0010000000  7201.7790791330 15674.3189733385  0.0000000000  0.0000000000
 21748.5010000000  7181.0767325932 15640.5409510332  0.0000000000  0.0000000000
 21686.0010000000  7160.3744571404 15606.7387092702  0.0000000000  0.0000000000
 21623.5010000000  7139.6722920525 15572.9122244781  0.0000000000  0.0000000000
 21561.0010000000  7118.9702224833 15539.0613841659  0.0000000000  0.0000000000
 21498.5010000000  7098.2682540018 15505.1861086129  0.0000000000  0.0000000000
 21436.0010000000  7077.5663755041 15471.2862902296  0.0000000000  0.0000000000
 21373.5010000000  7056.8645870194 15437.3618390355  0.0000000000  0.0000000000
 21311.0010000000  7036.1628996095 15403.4126825544  0.0000000000  0.0000000000
 21248.5010000000  7015.4613169448 15369.4387356294  0.0000000000  0.0000000000
 21186.0010000000  6994.7598262658 15335.4398855217  0.0000000000  0.0000000000
 21123.5010000000  6974.0584350664 15301.4160521193  0.0000000000  0.0000000000
 21061.0010000000  6953.3571435914 15267.3671428012  0.0000000000  0.0000000000
 20998.5010000000  6932.6559540173 15233.2930675055  0.0000000000  0.0000000000
 20936.0010000000  6911.9548613932 15199.1937238063  0.0000000000  0.0000000000
 20873.5010000000  6891.2538718203 15165.0690268437  0.0000000000  0.0000000000
 20811.0010000000  6870.5529752942 15130.9188645665  0.0000000000  0.0000000000
 20748.5010000000  6849.8521908998 15096.7431722691  0.0000000000  0.0000000000
 20686.0010000000  6829.1515036604 15062.5418283888  0.0000000000  0.0000000000
 20623.5010000000  6808.4509186905 15028.3147438595  0.0000000000  0.0000000000
 20561.0010000000  6787.7504431175 14994.0618323053  0.0000000000  0.0000000000
 20498.5010000000  6767.0500593314 14959.7829657329  0.0000000000  0.0000000000
 20436.0010000000  6746.3497875653 14925.4780781176  0.0000000000  0.0000000000
 20373.5010000000  6725.6496144801 14891.1470471489  0.0000000000  0.0000000000
 20311.0010000000  6704.9495467053 14856.7897829105  0.0000000000  0.0000000000
 20248.5010000000  6684.2495841298 14822.4061836181  0.0000000000  0.0000000000
 20186.0010000000  6663.5497288189 14787.9961503974  0.0000000000  0.0000000000
 20123.5010000000  6642.8499762202 14753.5595726560  0.0000000000  0.0000000000
 20061.0010000000  6622.1503328127 14719.0963574287  0.0000000000  0.0000000000
 19998.5010000000  6601.4507984988 14684.6064000917  0.0000000000  0.0000000000
 19936.0010000000  6580.7513754390 14650.0895990503  0.0000000000  0.0000000000
 19873.5010000000  6560.0520506288 14615.5458266583  0.0000000000  0.0000000000
 19811.0010000000  6539.3528482502 14580.9750165804  0.0000000000  0.0000000000
 19748.5010000000  6518.6537425567 14546.3770183609  0.0000000000  0.0000000000
 19686.0010000000  6497.9547449879 14511.7517428699  0.0000000000  0.0000000000
 19623.5010000000  6477.2558692415 14477.0991040437  0.0000000000  0.0000000000
 19561.0010000000  6456.5570968394 14442.4189611764  0.0000000000  0.0000000000
 19498.5010000000  6435.8584290668 14407.7112058240  0.0000000000  0.0000000000
 19436.0010000000  6415.1598867659 14372.9757615813  0.0000000000  0.0000000000
 19373.5010000000  6394.4614417583 14338.2124689832  0.0000000000  0.0000000000
 19311.0010000000  6373.7631197732 14303.4212582422  0.0000000000  0.0000000000
 19248.5010000000  6353.0649147769 14268.6020054316  0.0000000000  0.0000000000
 19186.0010000000  6332.3668233246 14233.7545901166  0.0000000000  0.0000000000
 19123.5010000000  6311.6688360965 14198.8788810972  0.0000000000  0.0000000000
 19061.0010000000  6290.9709717716 14163.9747935046  0.0000000000  0.0000000000
 18998.5010000000  6270.2732177646 14129.0421889238  0.0000000000  0.0000000000
 18936.0010000000  6249.5755810467 14094.0809610460  0.0000000000  0.0000000000
 18873.5010000000  6228.8780627970 14059.0909929260  0.0000000000  0.0000000000
 18811.0010000000  6208.1806668666 14024.0721712575  0.0000000000  0.0000000000
 18748.5010000000  6187.4833831016 13989.0243581315  0.0000000000  0.0000000000
 18686.0010000000  6166.7862208208 13953.9474476883  0.0000000000  0.0000000000
 18623.5010000000  6146.0891754219 13918.8413095793  0.0000000000  0.0000000000
 18561.0010000000  6125.3922534164 13883.7058313751  0.0000000000  0.0000000000
 18498.5010000000  6104.6954475616 13848.5408763661  0.0000000000  0.0000000000
 18436.0010000000  6083.9987535372 13813.3463118226  0.0000000000  0.0000000000
 18373.5010000000  6063.3021945825 13778.1220509544  0.0000000000  0.0000000000
 18311.0010000000  6042.6057556499 13742.8679408904  0.0000000000  0.0000000000
 18248.5010000000  6021.9094329524 13707.5838468964  0.0000000000  0.0000000000
 18186.0010000000  6001.2132420080 13672.2696661780  0.0000000000  0.0000000000
 18123.5010000000  5980.5171767877 13636.9252582147  0.0000000000  0.0000000000
 18061.0010000000  5959.8212262455 13601.5504728573  0.0000000000  0.0000000000
 17998.5010000000  5939.1254067684 13566.1452058161  0.0000000000  0.0000000000
 17936.0010000000  5918.4297134702 13530.7093154198  0.0000000000  0.0000000000
 17873.5010000000  5897.7341526831 13495.2426781527  0.0000000000  0.0000000000
 17811.0010000000  5877.0387097614 13459.7451334780  0.0000000000  0.0000000000
 17748.5010000000  5856.3433974078 13424.2165666674  0.0000000000  0.0000000000
 17686.0010000000  5835.6482154542 13388.6568398588  0.0000000000  0.0000000000
 17623.5010000000  5814.9531590328 13353.0658060040  0.0000000000  0.0000000000
 17561.0010000000  5794.2582345574 13317.4433363424  0.0000000000  0.0000000000
 17498.5010000000  5773.5634437842 13281.7892930008  0.0000000000  0.0000000000
 17436.0010000000  5752.8687839182 13246.1035291276  0.0000000000  0.0000000000
 17373.5010000000  5732.1742555930 13210.3859026244  0.0000000000  0.0000000000
 17311.0010000000  5711.4798550182 13174.6362625873  0.0000000000  0.0000000000
 17248.5010000000  5690.7855897489 13138.8544765366  0.0000000000  0.0000000000
 17186.0010000000  5670.0914629588 13103.0404032625  0.0000000000  0.0000000000
 17123.5010000000  5649.3974657577 13067.1938794636  0.0000000000  0.0000000000
 17061.0010000000  5628.7036084749 13031.3147738999  0.0000000000  0.0000000000
 16998.5010000000  5608.0098894610 12995.4029333662  0.0000000000  0.0000000000
 16936.0010000000  5587.3163030272 12959.4581963769  0.0000000000  0.0000000000
 16873.5010000000  5566.6228626603 12923.4804335013  0.0000000000  0.0000000000
 16811.0010000000  5545.9295470384 12887.4694535124  0.0000000000  0.0000000000
 16748.5010000000  5525.2363848271 12851.4251508618  0.0000000000  0.0000000000
 16686.0010000000  5504.5433547347 12815.3473317366  0.0000000000  0.0000000000
 16623.5010000000  5483.8504700511 12779.2358612357  0.0000000000  0.0000000000
 16561.0010000000  5463.1577250493 12743.0905699687  0.0000000000  0.0000000000
 16498.5010000000  5442.4651256040 12706.9113074426  0.0000000000  0.0000000000
 16436.0010000000  5421.7726664268 12670.6979022816  0.0000000000  0.0000000000
 16373.5010000000  5401.0803538742 12634.4502020898  0.0000000000  0.0000000000
 16311.0010000000  5380.3881833117 12598.1680338231  0.0000000000  0.0000000000
 16248.5010000000  5359.6961617927 12561.8512435014  0.0000000000  0.0000000000
 16186.0010000000  5339.0042855530 12525.4996567323  0.0000000000  0.0000000000
 16123.5010000000  5318.3125551149 12489.1131051760  0.0000000000  0.0000000000
 16061.0010000000  5297.6209827099 12452.6914396344  0.0000000000  0.0000000000
 15998.5010000000  5276.9295477660 12416.2344516660  0.0000000000  0.0000000000
 15936.0010000000  5256.2382712400 12379.7420044457  0.0000000000  0.0000000000
 15873.5010000000  5235.5471415021 12343.2139021973  0.0000000000  0.0000000000
 15811.0010000000  5214.8561662274 12306.6499816356  0.0000000000  0.0000000000
 15748.5010000000  5194.1653429240 12270.0500599558  0.0000000000  0.0000000000
 15686.0010000000  5173.4746737341 12233.4139609456  0.0000000000  0.0000000000
 15623.5010000000  5152.7841654340 12196.7415150045  0.0000000000  0.0000000000
 15561.0010000000  5132.0938004424 12160.0325077009  0.0000000000  0.0000000000
 15498.5010000000  5111.4036022917 12123.2867958693  0.0000000000  0.0000000000
 15436.0010000000  5090.7135630396 12086.5041788441  0.0000000000  0.0000000000
 15373.5010000000  5070.0236725456 12049.6844502808  0.0000000000  0.0000000000
 15311.0010000000  5049.3339472214 12012.8274493560  0.0000000000  0.0000000000
 15248.5010000000  5028.6443797337 11975.9329712483  0.0000000000  0.0000000000
 15186.0010000000  5007.9549821411 11939.0008439400  0.0000000000  0.0000000000
 15123.5010000000  4987.2657431087 11902.0308518781  0.0000000000  0.0000000000
 15061.0010000000  4966.5766637092 11865.0227998075  0.0000000000  0.0000000000
 14998.5010000000  4945.8877502628 11827.9765000326  0.0000000000  0.0000000000
 14936.0010000000  4925.1990002807 11790.8917472329  0.0000000000  0.0000000000
 14873.5010000000  4904.5104237035 11753.7683564845  0.0000000000  0.0000000000
 14811.0010000000  4883.8220078725 11716.6061003962  0.0000000000  0.0000000000
 14748.5010000000  4863.1337667023 11679.4047973381  0.0000000000  0.0000000000
 14686.0010000000  4842.4456917732 11642.1642235822  0.0000000000  0.0000000000
 14623.5010000000  4821.7577873607 11604.8841762182  0.0000000000  0.0000000000
 14561.0010000000  4801.0700565340 11567.5644481576  0.0000000000  0.0000000000
 14498.5010000000  4780.3825012674 11530.2048282941  0.0000000000  0.0000000000
 14436.0010000000  4759.6951157011 11492.8050892746  0.0000000000  0.0000000000
 14373.5010000000  4739.0079136755 11455.3650372519  0.0000000000  0.0000000000
 14311.0010000000  4718.3208740631 11417.8844129481  0.0000000000  0.0000000000
 14248.5010000000  4697.6340228377 11380.3630402129  0.0000000000  0.0000000000
 14186.0010000000  4676.9473512728 11342.8006778478  0.0000000000  0.0000000000
 14123.5010000000  4656.2608570434 11305.1970939829  0.0000000000  0.0000000000
 14061.0010000000  4635.5745442261 11267.5520661082  0.0000000000  0.0000000000
 13998.5010000000  4614.8884099117 11229.8653567027  0.0000000000  0.0000000000
 13936.0010000000  4594.2024577720 11192.1367378873  0.0000000000  0.0000000000
 13873.5010000000  4573.5166980592 11154.3659914572  0.0000000000  0.0000000000
 13811.0010000000  4552.8311211019 11116.5528604384  0.0000000000  0.0000000000
 13748.5010000000  4532.1457307722 11078.6971101287  0.0000000000  0.0000000000
 13686.0010000000  4511.4605312120 11040.7985038670  0.0000000000  0.0000000000
 13623.5010000000  4490.7755203864 11002.8567911703  0.0000000000  0.0000000000
 13561.0010000000  4470.0907033815 10964.8717320626  0.0000000000  0.0000000000
 13498.5010000000  4449.4060728650 10926.8430611694  0.0000000000  0.0000000000
 13436.0010000000  4428.7216418771 10888.7705479372  0.0000000000  0.0000000000
 13373.5010000000  4408.0374047987 10850.6539248416  0.0000000000  0.0000000000
 13311.0010000000  4387.3533635837 10812.4929355734  0.0000000000  0.0000000000
 13248.5010000000  4366.6695277596 10774.2873350777  0.0000000000  0.0000000000
 13186.0010000000  4345.9858824303 10736.0368303894  0.0000000000  0.0000000000
 13123.5010000000  4325.3024398576 10697.7411758798  0.0000000000  0.0000000000
 13061.0010000000  4304.6192009970 10659.4001021687  0.0000000000  0.0000000000
 12998.5010000000  4283.9361621711 10621.0133283469  0.0000000000  0.0000000000
 12936.0010000000  4263.2533342206 10582.5805974866  0.0000000000  0.0000000000
 12873.5010000000  4242.5707109664 10544.1016180467  0.0000000000  0.0000000000
 12811.0010000000  4221.8882947142 10505.5761111713  0.0000000000  0.0000000000
 12748.5010000000  4201.2060900165 10467.0037990935  0.0000000000  0.0000000000
 12686.0010000000  4180.5240913545 10428.3843820986  0.0000000000  0.0000000000
 12623.5010000000  4159.8423082550 10389.7175853426  0.0000000000  0.0000000000
 12561.0010000000  4139.1607404954 10351.0031125327  0.0000000000  0.0000000000
 12498.5010000000  4118.4793907429 10312.2406694646  0.0000000000  0.0000000000
 12436.0010000000  4097.7982585460 10273.4299527194  0.0000000000  0.0000000000
 12373.5010000000  4077.1173466659 10234.5706614755  0.0000000000  0.0000000000
 12311.0010000000  4056.4366490374 10195.6624748265  0.0000000000  0.0000000000
 12248.5010000000  4035.7561813863 10156.7051093297  0.0000000000  0.0000000000
 12186.0010000000  4015.0759327515 10117.6982277127  0.0000000000  0.0000000000
 12123.5010000000  3994.3959142404 10078.6415306313  0.0000000000  0.0000000000
 12061.0010000000  3973.7161228923 10039.5346884932  0.0000000000  0.0000000000
 11998.5010000000  3953.0365600253 10000.3773759885  0.0000000000  0.0000000000
 11936.0010000000  3932.3572313532  9961.1692722976  0.0000000000  0.0000000000
 11873.5010000000  3911.6781352737  9921.9100388320  0.0000000000  0.0000000000
 11811.0010000000  3890.9992691095  9882.5993309474  0.0000000000  0.0000000000
 11748.5010000000  3870.3206469433  9843.2368318332  0.0000000000  0.0000000000
 11686.0010000000  3849.6422585951  9803.8221744101  0.0000000000  0.0000000000
 11623.5010000000  3828.9641110665  9764.3550201044  0.0000000000  0.0000000000
 11561.0010000000  3808.2862110334  9724.8350255118  0.0000000000  0.0000000000
 11498.5010000000  3787.6085477622  9685.2618096006  0.0000000000  0.0000000000
 11436.0010000000  3766.9311396929  9645.6350427425  0.0000000000  0.0000000000
 11373.5010000000  3746.2539768284  9605.9543363819  0.0000000000  0.0000000000
 11311.0010000000  3725.5770671766  9566.2193318902  0.0000000000  0.0000000000
 11248.5010000000  3704.9004025628  9526.4296348861  0.0000000000  0.0000000000
 11186.0010000000  3684.2239988027  9486.5848924053  0.0000000000  0.0000000000
 11123.5010000000  3663.5478504194  9446.6847056892  0.0000000000  0.0000000000
 11061.0010000000  3642.8719649968  9406.7286962433  0.0000000000  0.0000000000
 10998.5010000000  3622.1963408468  9366.7164626754  0.0000000000  0.0000000000
 10936.0010000000  3601.5209786043  9326.6476029613  0.0000000000  0.0000000000
 10873.5010000000  3580.8458814650  9286.5217148442  0.0000000000  0.0000000000
 10811.0010000000  3560.1710499129  9246.3383855174  0.0000000000  0.0000000000
 10748.5010000000  3539.4964930533  9206.0972135609  0.0000000000  0.0000000000
 10686.0010000000  3518.8222068786  9165.7977665661  0.0000000000  0.0000000000
 10623.5010000000  3498.1481966253  9125.4396245181  0.0000000000  0.0000000000
 10561.0010000000  3477.4744660627  9085.0223588661  0.0000000000  0.0000000000
 10498.5010000000  3456.8010124627  9044.5455225354  0.0000000000  0.0000000000
 10436.0010000000  3436.1278431822  9004.0086822590  0.0000000000  0.0000000000
 10373.5010000000  3415.4549597545  8963.4113873463  0.0000000000  0.0000000000
 10311.0010000000  3394.7823636914  8922.7531808970  0.0000000000  0.0000000000
 10248.5010000000  3374.1100621395  8882.0336108296  0.0000000000  0.0000000000
 10186.0010000000  3353.4380470428  8841.2521887017  0.0000000000  0.0000000000
 10123.5010000000  3332.7663325890  8800.4084633964  0.0000000000  0.0000000000
 10061.0010000000  3312.0949133187  8759.5019383664  0.0000000000  0.0000000000
  9998.5010000000  3291.4237961571  8718.5321347346  0.0000000000  0.0000000000
  9936.0010000000  3270.7529850187  8677.4985607609  0.0000000000  0.0000000000
  9873.5010000000  3250.0824812951  8636.4007126243  0.0000000000  0.0000000000
  9811.0010000000  3229.4122843441  8595.2380752105  0.0000000000  0.0000000000
  9748.5010000000  3208.7424021761  8554.0101432621  0.0000000000  0.0000000000
  9686.0010000000  3188.0728364769  8512.7163914166  0.0000000000  0.0000000000
  9623.5010000000  3167.4035933204  8471.3562953995  0.0000000000  0.0000000000
  9561.0010000000  3146.7346684630  8429.9293024353  0.0000000000  0.0000000000
  9498.5010000000  3126.0660680826  8388.4348725794  0.0000000000  0.0000000000
  9436.0010000000  3105.3977940997  8346.8724491751  0.0000000000  0.0000000000
  9373.5010000000  3084.7298546958  8305.2414798102  0.0000000000  0.0000000000
  9311.0010000000  3064.0622548328  8263.5413970963  0.0000000000  0.0000000000
  9248.5010000000  3043.3949870719  8221.7715998559  0.0000000000  0.0000000000
  9186.0010000000  3022.7280665728  8179.9315236330  0.0000000000  0.0000000000
  9123.5010000000  3002.0614874368  8138.0205522733  0.0000000000  0.0000000000
  9061.0010000000  2981.3952576076  8096.0380883161  0.0000000000  0.0000000000
  8998.5010000000  2960.7293799190  8053.9835144234  0.0000000000  0.0000000000
  8936.0010000000  2940.0638623949  8011.8562140907  0.0000000000  0.0000000000
  8873.5010000000  2919.3987044993  7969.6555434117  0.0000000000  0.0000000000
  8811.0010000000  2898.7339074644  7927.3808518440  0.0000000000  0.0000000000
  8748.5010000000  2878.0694749195  7885.0314832916  0.0000000000  0.0000000000
  8686.0010000000  2857.4054228688  7842.6067964101  0.0000000000  0.0000000000
  8623.5010000000  2836.7417428745  7800.1060887922  0.0000000000  0.0000000000
  8561.0010000000  2816.0784404390  7757.5286754125  0.0000000000  0.0000000000
  8498.5010000000  2795.4155215880  7714.8738609002  0.0000000000  0.0000000000
  8436.0010000000  2774.7529936312  7672.1409408481  0.0000000000  0.0000000000
  8373.5010000000  2754.0908568288  7629.3291842716  0.0000000000  0.0000000000
  8311.0010000000  2733.4291144537  7586.4378540859  0.0000000000  0.0000000000
  8248.5010000000  2712.7677780523  7543.4662178138  0.0000000000  0.0000000000
  8186.0010000000  2692.1068457287  7500.4135021445  0.0000000000  0.0000000000
  8123.5010000000  2671.4463256500  7457.2789414633  0.0000000000  0.0000000000
  8061.0010000000  2650.7862190091  7414.0617420489  0.0000000000  0.0000000000
  7998.5010000000  2630.1265343617  7370.7611116649  0.0000000000  0.0000000000
  7936.0010000000  2609.4672709271  7327.3762242528  0.0000000000  0.0000000000
  7873.5010000000  2588.8084415861  7283.9062678112  0.0000000000  0.0000000000
  7811.0010000000  2568.1500476318  7240.3503910134  0.0000000000  0.0000000000


==> anc/s88h_18/s88h_18-eos1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
     1.0010000000     0.1519832173     6.4428621996  0.0000000000  0.1789551261
     0.9990000000     0.1516389197     6.4316845432  0.0000000000  0.1789016411
     0.9970000000     0.1512949439     6.4205035417  0.0000000000  0.1788481131
     0.9950000000     0.1509512906     6.4093191993  0.0000000000  0.1787945421
     0.9930000000     0.1506079598     6.3981314895  0.0000000000  0.1787409279
     0.9910000000     0.1502649532     6.3869404401  0.0000000000  0.1786872705
     0.9890000000     0.1499222704     6.3757460169  0.0000000000  0.1786335698
     0.9870000000     0.1495799124     6.3645482246  0.0000000000  0.1785798256
     0.9850000000     0.1492378799     6.3533470606  0.0000000000  0.1785260380
     0.9830000000     0.1488961737     6.3421425297  0.0000000000  0.1784722069
     0.9810000000     0.1485547942     6.3309346139  0.0000000000  0.1784183321
     0.9790000000     0.1482137419     6.3197233107  0.0000000000  0.1783644136
     0.9770000000     0.1478730173     6.3085086100  0.0000000000  0.1783104513
     0.9750000000     0.1475326217     6.2972905250  0.0000000000  0.1782564451
     0.9730000000     0.1471925549     6.2860690305  0.0000000000  0.1782023948
     0.9710000000     0.1468528180     6.2748441322  0.0000000000  0.1781483005
     0.9690000000     0.1465134116     6.2636158283  0.0000000000  0.1780941621
     0.9670000000     0.1461743360     6.2523841017  0.0000000000  0.1780399793
     0.9650000000     0.1458355922     6.2411489586  0.0000000000  0.1779857523
     0.9630000000     0.1454971805     6.2299103899  0.0000000000  0.1779314807
     0.9610000000     0.1451591018     6.2186683944  0.0000000000  0.1778771647
     0.9590000000     0.1448213563     6.2074229554  0.0000000000  0.1778228040
     0.9570000000     0.1444839452     6.1961740876  0.0000000000  0.1777683986
     0.9550000000     0.1441468688     6.1849217747  0.0000000000  0.1777139484
     0.9530000000     0.1438101275     6.1736660084  0.0000000000  0.1776594533
     0.9510000000     0.1434737221     6.1624067881  0.0000000000  0.1776049132
     0.9490000000     0.1431376532     6.1511441060  0.0000000000  0.1775503280
     0.9470000000     0.1428019214     6.1398779619  0.0000000000  0.1774956976
     0.9450000000     0.1424665273     6.1286083481  0.0000000000  0.1774410219
     0.9430000000     0.1421314714     6.1173352571  0.0000000000  0.1773863007
     0.9410000000     0.1417967545     6.1060586894  0.0000000000  0.1773315341
     0.9390000000     0.1414623771     6.0947786377  0.0000000000  0.1772767219
     0.9370000000     0.1411283395     6.0834950874  0.0000000000  0.1772218640
     0.9350000000     0.1407946430     6.0722080549  0.0000000000  0.1771669603
     0.9330000000     0.1404612877     6.0609175181  0.0000000000  0.1771120106
     0.9310000000     0.1401282742     6.0496234784  0.0000000000  0.1770570150
     0.9290000000     0.1397956030     6.0383259219  0.0000000000  0.1770019732
     0.9270000000     0.1394632748     6.0270248503  0.0000000000  0.1769468852
     0.9250000000     0.1391312905     6.0157202654  0.0000000000  0.1768917508
     0.9230000000     0.1387996503     6.0044121540  0.0000000000  0.1768365700
     0.9210000000     0.1384683549     5.9931005108  0.0000000000  0.1767813427
     0.9190000000     0.1381374048     5.9817853305  0.0000000000  0.1767260687
     0.9170000000     0.1378068007     5.9704666082  0.0000000000  0.1766707478
     0.9150000000     0.1374765430     5.9591443392  0.0000000000  0.1766153801
     0.9130000000     0.1371466324     5.9478185189  0.0000000000  0.1765599654
     0.9110000000     0.1368170698     5.9364891507  0.0000000000  0.1765045036
     0.9090000000     0.1364878549     5.9251562076  0.0000000000  0.1764489944
     0.9070000000     0.1361589893     5.9138197087  0.0000000000  0.1763934380
     0.9050000000     0.1358304726     5.9024796275  0.0000000000  0.1763378340
     0.9030000000     0.1355023059     5.8911359683  0.0000000000  0.1762821824
     0.9010000000     0.1351744900     5.8797887356  0.0000000000  0.1762264831
     0.8990000000     0.1348470248     5.8684379036  0.0000000000  0.1761707359
     0.8970000000     0.1345199113     5.8570834851  0.0000000000  0.1761149408
     0.8950000000     0.1341931499     5.8457254623  0.0000000000  0.1760590976
     0.8930000000     0.1338667413     5.8343638409  0.0000000000  0.1760032061
     0.8910000000     0.1335406857     5.8229986037  0.0000000000  0.1759472662
     0.8890000000     0.1332149839     5.8116297493  0.0000000000  0.1758912779
     0.8870000000     0.1328896366     5.8002572839  0.0000000000  0.1758352410
     0.8850000000     0.1325646440     5.7888811837  0.0000000000  0.1757791552
     0.8830000000     0.1322400068     5.7775014556  0.0000000000  0.1757230206
     0.8810000000     0.1319157254     5.7661180841  0.0000000000  0.1756668369
     0.8790000000     0.1315918006     5.7547310764  0.0000000000  0.1756106041
     0.8770000000     0.1312682326     5.7433404176  0.0000000000  0.1755543220
     0.8750000000     0.1309450220     5.7319461006  0.0000000000  0.1754979904
     0.8730000000     0.1306221696     5.7205481337  0.0000000000  0.1754416092
     0.8710000000     0.1302996755     5.7091464952  0.0000000000  0.1753851783
     0.8690000000     0.1299775403     5.6977411790  0.0000000000  0.1753286975
     0.8670000000     0.1296557647     5.6863321943  0.0000000000  0.1752721666
     0.8650000000     0.1293343494     5.6749195356  0.0000000000  0.1752155857
     0.8630000000     0.1290132942     5.6635031751  0.0000000000  0.1751589543
     0.8610000000     0.1286926002     5.6520831304  0.0000000000  0.1751022725
     0.8590000000     0.1283722676     5.6406593821  0.0000000000  0.1750455400
     0.8570000000     0.1280522970     5.6292319335  0.0000000000  0.1749887567
     0.8550000000     0.1277326889     5.6178007733  0.0000000000  0.1749319225
     0.8530000000     0.1274134435     5.6063658905  0.0000000000  0.1748750371
     0.8510000000     0.1270945616     5.5949272895  0.0000000000  0.1748181005
     0.8490000000     0.1267760435     5.5834849603  0.0000000000  0.1747611124
     0.8470000000     0.1264578898     5.5720389003  0.0000000000  0.1747040728
     0.8450000000     0.1261401009     5.5605891003  0.0000000000  0.1746469813
     0.8430000000     0.1258226771     5.5491355511  0.0000000000  0.1745898379
     0.8410000000     0.1255056192     5.5376782592  0.0000000000  0.1745326424
     0.8390000000     0.1251889274     5.5262172088  0.0000000000  0.1744753946
     0.8370000000     0.1248726018     5.5147523846  0.0000000000  0.1744180943
     0.8350000000     0.1245566435     5.5032838018  0.0000000000  0.1743607413
     0.8330000000     0.1242410527     5.4918114458  0.0000000000  0.1743033356
     0.8310000000     0.1239258295     5.4803353027  0.0000000000  0.1742458768
     0.8290000000     0.1236109746     5.4688553739  0.0000000000  0.1741883648
     0.8270000000     0.1232964884     5.4573716538  0.0000000000  0.1741307994
     0.8250000000     0.1229823712     5.4458841298  0.0000000000  0.1740731804
     0.8230000000     0.1226686237     5.4343928121  0.0000000000  0.1740155077
     0.8210000000     0.1223552458     5.4228976741  0.0000000000  0.1739577810
     0.8190000000     0.1220422382     5.4113987196  0.0000000000  0.1739000001
     0.8170000000     0.1217296013     5.3998959453  0.0000000000  0.1738421648
     0.8150000000     0.1214173354     5.3883893410  0.0000000000  0.1737842750
     0.8130000000     0.1211054409     5.3768789045  0.0000000000  0.1737263304
     0.8110000000     0.1207939180     5.3653646192  0.0000000000  0.1736683308
     0.8090000000     0.1204827674     5.3538464914  0.0000000000  0.1736102760
     0.8070000000     0.1201719890     5.3423245055  0.0000000000  0.1735521658
     0.8050000000     0.1198615838     5.3307986689  0.0000000000  0.1734940001
     0.8030000000     0.1195515512     5.3192689523  0.0000000000  0.1734357783
     0.8010000000     0.1192418924     5.3077353714  0.0000000000  0.1733775006
     0.7990000000     0.1189326072     5.2961979058  0.0000000000  0.1733191666
     0.7970000000     0.1186236962     5.2846565574  0.0000000000  0.1732607760
     0.7950000000     0.1183151594     5.2731113143  0.0000000000  0.1732023286
     0.7930000000     0.1180069976     5.2615621796  0.0000000000  0.1731438243
     0.7910000000     0.1176992106     5.2500091353  0.0000000000  0.1730852628
     0.7890000000     0.1173917989     5.2384521784  0.0000000000  0.1730266437
     0.7870000000     0.1170847627     5.2268913067  0.0000000000  0.1729679670
     0.7850000000     0.1167781024     5.2153265113  0.0000000000  0.1729092323
     0.7830000000     0.1164718180     5.2037577765  0.0000000000  0.1728504393
     0.7810000000     0.1161659100     5.1921851095  0.0000000000  0.1727915878
     0.7790000000     0.1158603786     5.1806085033  0.0000000000  0.1727326777
     0.7770000000     0.1155552239     5.1690279369  0.0000000000  0.1726737085
     0.7750000000     0.1152504463     5.1574434196  0.0000000000  0.1726146801
     0.7730000000     0.1149460459     5.1458549390  0.0000000000  0.1725555922
     0.7710000000     0.1146420229     5.1342624838  0.0000000000  0.1724964444
     0.7690000000     0.1143383776     5.1226660507  0.0000000000  0.1724372365
     0.7670000000     0.1140351101     5.1110656369  0.0000000000  0.1723779683
     0.7650000000     0.1137322205     5.0994612260  0.0000000000  0.1723186394
     0.7630000000     0.1134297092     5.0878528242  0.0000000000  0.1722592496
     0.7610000000     0.1131275760     5.0762404093  0.0000000000  0.1721997985
     0.7590000000     0.1128258215     5.0646239891  0.0000000000  0.1721402859
     0.7570000000     0.1125244456     5.0530035503  0.0000000000  0.1720807115
     0.7550000000     0.1122234483     5.0413790804  0.0000000000  0.1720210749
     0.7530000000     0.1119228299     5.0297505825  0.0000000000  0.1719613758
     0.7510000000     0.1116225903     5.0181180386  0.0000000000  0.1719016140
     0.7490000000     0.1113227299     5.0064814533  0.0000000000  0.1718417891
     0.7470000000     0.1110232486     4.9948408105  0.0000000000  0.1717819007
     0.7450000000     0.1107241465     4.9831961093  0.0000000000  0.1717219486
     0.7430000000     0.1104254237     4.9715473427  0.0000000000  0.1716619324
     0.7410000000     0.1101270801     4.9598944972  0.0000000000  0.1716018518
     0.7390000000     0.1098291158     4.9482375676  0.0000000000  0.1715417064
     0.7370000000     0.1095315309     4.9365765497  0.0000000000  0.1714814959
     0.7350000000     0.1092343254     4.9249114331  0.0000000000  0.1714212198
     0.7330000000     0.1089374991     4.9132422081  0.0000000000  0.1713608780
     0.7310000000     0.1086410524     4.9015688809  0.0000000000  0.1713004699
     0.7290000000     0.1083449848     4.8898914295  0.0000000000  0.1712399953
     0.7270000000     0.1080492965     4.8782098478  0.0000000000  0.1711794536
     0.7250000000     0.1077539873     4.8665241303  0.0000000000  0.1711188447
     0.7230000000     0.1074590576     4.8548342803  0.0000000000  0.1710581680
     0.7210000000     0.1071645066     4.8431402730  0.0000000000  0.1709974231
     0.7190000000     0.1068703348     4.8314421137  0.0000000000  0.1709366098
     0.7170000000     0.1065765415     4.8197397803  0.0000000000  0.1708757274
     0.7150000000     0.1062831271     4.8080332803  0.0000000000  0.1708147758
     0.7130000000     0.1059900913     4.7963226010  0.0000000000  0.1707537543
     0.7110000000     0.1056974339     4.7846077310  0.0000000000  0.1706926627
     0.7090000000     0.1054051547     4.7728886672  0.0000000000  0.1706315004
     0.7070000000     0.1051132536     4.7611654007  0.0000000000  0.1705702670
     0.7050000000     0.1048217301     4.7494379168  0.0000000000  0.1705089620
     0.7030000000     0.1045305845     4.7377062233  0.0000000000  0.1704475852
     0.7010000000     0.1042398161     4.7259702940  0.0000000000  0.1703861358
     0.6990000000     0.1039494248     4.7142301323  0.0000000000  0.1703246135
     0.6970000000     0.1036594103     4.7024857218  0.0000000000  0.1702630178
     0.6950000000     0.1033697723     4.6907370618  0.0000000000  0.1702013482
     0.6930000000     0.1030805107     4.6789841456  0.0000000000  0.1701396043
     0.6910000000     0.1027916247     4.6672269543  0.0000000000  0.1700777855
     0.6890000000     0.1025031144     4.6554654912  0.0000000000  0.1700158913
     0.6870000000     0.1022149793     4.6436997404  0.0000000000  0.1699539211
     0.6850000000     0.1019272188     4.6319296943  0.0000000000  0.1698918746
     0.6830000000     0.1016398327     4.6201553469  0.0000000000  0.1698297510
     0.6810000000     0.1013528207     4.6083766941  0.0000000000  0.1697675500
     0.6790000000     0.1010661821     4.5965937189  0.0000000000  0.1697052709
     0.6770000000     0.1007799165     4.5848064134  0.0000000000  0.1696429131
     0.6750000000     0.1004940235     4.5730147783  0.0000000000  0.1695804762
     0.6730000000     0.1002085025     4.5612187948  0.0000000000  0.1695179595
     0.6710000000     0.0999233528     4.5494184532  0.0000000000  0.1694553624
     0.6690000000     0.0996385741     4.5376137525  0.0000000000  0.1693926844
     0.6670000000     0.0993541658     4.5258046793  0.0000000000  0.1693299248
     0.6650000000     0.0990701271     4.5139912224  0.0000000000  0.1692670829
     0.6630000000     0.0987864578     4.5021733863  0.0000000000  0.1692041583
     0.6610000000     0.0985031567     4.4903511426  0.0000000000  0.1691411501
     0.6590000000     0.0982202235     4.4785244927  0.0000000000  0.1690780579
     0.6570000000     0.0979376573     4.4666934263  0.0000000000  0.1690148808
     0.6550000000     0.0976554575     4.4548579349  0.0000000000  0.1689516183
     0.6530000000     0.0973736232     4.4430180054  0.0000000000  0.1688882697
     0.6510000000     0.0970921539     4.4311736336  0.0000000000  0.1688248341
     0.6490000000     0.0968110486     4.4193248105  0.0000000000  0.1687613111
     0.6470000000     0.0965303063     4.4074715157  0.0000000000  0.1686976997
     0.6450000000     0.0962499264     4.3956137517  0.0000000000  0.1686339993
     0.6430000000     0.0959699079     4.3837515026  0.0000000000  0.1685702092
     0.6410000000     0.0956902500     4.3718847617  0.0000000000  0.1685063285
     0.6390000000     0.0954109516     4.3600135179  0.0000000000  0.1684423565
     0.6370000000     0.0951320118     4.3481377626  0.0000000000  0.1683782924
     0.6350000000     0.0948534296     4.3362574827  0.0000000000  0.1683141354
     0.6330000000     0.0945752040     4.3243726746  0.0000000000  0.1682498848
     0.6310000000     0.0942973337     4.3124833167  0.0000000000  0.1681855395
     0.6290000000     0.0940198178     4.3005894106  0.0000000000  0.1681210989
     0.6270000000     0.0937426552     4.2886909402  0.0000000000  0.1680565620
     0.6250000000     0.0934658446     4.2767878989  0.0000000000  0.1679919280
     0.6230000000     0.0931893848     4.2648802693  0.0000000000  0.1679271959
     0.6210000000     0.0929132747     4.2529680505  0.0000000000  0.1678623649
     0.6190000000     0.0926375129     4.2410512240  0.0000000000  0.1677974341
     0.6170000000     0.0923620980     4.2291297815  0.0000000000  0.1677324024
     0.6150000000     0.0920870288     4.2172037105  0.0000000000  0.1676672690
     0.6130000000     0.0918123038     4.2052730020  0.0000000000  0.1676020329
     0.6110000000     0.0915379218     4.1933376500  0.0000000000  0.1675366930
     0.6090000000     0.0912638810     4.1813976314  0.0000000000  0.1674712483
     0.6070000000     0.0909901801     4.1694529470  0.0000000000  0.1674056979
     0.6050000000     0.0907168176     4.1575035804  0.0000000000  0.1673400406
     0.6030000000     0.0904437917     4.1455495191  0.0000000000  0.1672742754
     0.6010000000     0.0901711010     4.1335907537  0.0000000000  0.1672084012
     0.5990000000     0.0898987436     4.1216272719  0.0000000000  0.1671424169
     0.5970000000     0.0896267178     4.1096590586  0.0000000000  0.1670763213
     0.5950000000     0.0893550222     4.0976861156  0.0000000000  0.1670101134
     0.5930000000     0.0890836545     4.0857084151  0.0000000000  0.1669437918
     0.5910000000     0.0888126129     4.0737259468  0.0000000000  0.1668773554
     0.5890000000     0.0885418959     4.0617387112  0.0000000000  0.1668108031
     0.5870000000     0.0882715010     4.0497466791  0.0000000000  0.1667441334
     0.5850000000     0.0880014266     4.0377498528  0.0000000000  0.1666773452
     0.5830000000     0.0877316704     4.0257482119  0.0000000000  0.1666104372
     0.5810000000     0.0874622306     4.0137417538  0.0000000000  0.1665434081
     0.5790000000     0.0871931045     4.0017304472  0.0000000000  0.1664762565
     0.5770000000     0.0869242903     3.9897142986  0.0000000000  0.1664089810
     0.5750000000     0.0866557855     3.9776932795  0.0000000000  0.1663415801
     0.5730000000     0.0863875879     3.9656673861  0.0000000000  0.1662740526
     0.5710000000     0.0861196951     3.9536366064  0.0000000000  0.1662063970
     0.5690000000     0.0858521045     3.9416009199  0.0000000000  0.1661386116
     0.5670000000     0.0855848137     3.9295603184  0.0000000000  0.1660706951
     0.5650000000     0.0853178201     3.9175147854  0.0000000000  0.1660026459
     0.5630000000     0.0850511211     3.9054643167  0.0000000000  0.1659344623
     0.5610000000     0.0847847137     3.8934088806  0.0000000000  0.1658661429
     0.5590000000     0.0845185955     3.8813484774  0.0000000000  0.1657976859
     0.5570000000     0.0842527634     3.8692830871  0.0000000000  0.1657290896
     0.5550000000     0.0839872146     3.8572126955  0.0000000000  0.1656603524
     0.5530000000     0.0837219461     3.8451372947  0.0000000000  0.1655914724
     0.5510000000     0.0834569547     3.8330568568  0.0000000000  0.1655224480
     0.5490000000     0.0831922374     3.8209713800  0.0000000000  0.1654532773
     0.5470000000     0.0829277909     3.8088808428  0.0000000000  0.1653839583
     0.5450000000     0.0826636119     3.7967852307  0.0000000000  0.1653144893
     0.5430000000     0.0823996972     3.7846845358  0.0000000000  0.1652448683
     0.5410000000     0.0821360429     3.7725787252  0.0000000000  0.1651750932
     0.5390000000     0.0818726459     3.7604677989  0.0000000000  0.1651051621
     0.5370000000     0.0816095024     3.7483517384  0.0000000000  0.1650350729
     0.5350000000     0.0813466087     3.7362305266  0.0000000000  0.1649648234
     0.5330000000     0.0810839608     3.7241041411  0.0000000000  0.1648944116
     0.5310000000     0.0808215550     3.7119725740  0.0000000000  0.1648238351
     0.5290000000     0.0805593871     3.6998358001  0.0000000000  0.1647530918
     0.5270000000     0.0802974531     3.6876938087  0.0000000000  0.1646821793
     0.5250000000     0.0800357489     3.6755465851  0.0000000000  0.1646110953
     0.5230000000     0.0797742700     3.6633941043  0.0000000000  0.1645398373
     0.5210000000     0.0795130121     3.6512363567  0.0000000000  0.1644684029
     0.5190000000     0.0792519706     3.6390733165  0.0000000000  0.1643967895
     0.5170000000     0.0789911408     3.6269049740  0.0000000000  0.1643249947
     0.5150000000     0.0787305182     3.6147313100  0.0000000000  0.1642530157
     0.5130000000     0.0784700976     3.6025522966  0.0000000000  0.1641808499
     0.5110000000     0.0782098741     3.5903679225  0.0000000000  0.1641084944
     0.5090000000     0.0779498426     3.5781781681  0.0000000000  0.1640359464
     0.5070000000     0.0776899980     3.5659830182  0.0000000000  0.1639632032
     0.5050000000     0.0774303346     3.5537824440  0.0000000000  0.1638902616
     0.5030000000     0.0771708472     3.5415764343  0.0000000000  0.1638171187
     0.5010000000     0.0769115300     3.5293649645  0.0000000000  0.1637437713
     0.4990000000     0.0766523772     3.5171480161  0.0000000000  0.1636702163
     0.4970000000     0.0763933829     3.5049255706  0.0000000000  0.1635964505
     0.4950000000     0.0761345409     3.4926976034  0.0000000000  0.1635224705
     0.4930000000     0.0758758451     3.4804640972  0.0000000000  0.1634482729
     0.4910000000     0.0756172889     3.4682250232  0.0000000000  0.1633738541
     0.4890000000     0.0753588660     3.4559803666  0.0000000000  0.1632992107
     0.4870000000     0.0751005694     3.4437301021  0.0000000000  0.1632243390
     0.4850000000     0.0748423922     3.4314742070  0.0000000000  0.1631492351
     0.4830000000     0.0745843275     3.4192126613  0.0000000000  0.1630738952
     0.4810000000     0.0743263680     3.4069454422  0.0000000000  0.1629983154
     0.4790000000     0.0740685062     3.3946725244  0.0000000000  0.1629224917
     0.4770000000     0.0738107343     3.3823938810  0.0000000000  0.1628464198
     0.4750000000     0.0735530447     3.3701094957  0.0000000000  0.1627700956
     0.4730000000     0.0732954293     3.3578193395  0.0000000000  0.1626935146
     0.4710000000     0.0730378796     3.3455233830  0.0000000000  0.1626166724
     0.4690000000     0.0727803872     3.3332216032  0.0000000000  0.1625395643
     0.4670000000     0.0725229436     3.3209139780  0.0000000000  0.1624621857
     0.4650000000     0.0722655398     3.3086004807  0.0000000000  0.1623845317
     0.4630000000     0.0720081665     3.2962810809  0.0000000000  0.1623065974
     0.4610000000     0.0717508145     3.2839557568  0.0000000000  0.1622283776
     0.4590000000     0.0714934738     3.2716244722  0.0000000000  0.1621498671
     0.4570000000     0.0712361349     3.2592872126  0.0000000000  0.1620710606
     0.4550000000     0.0709787873     3.2469439333  0.0000000000  0.1619919525
     0.4530000000     0.0707214207     3.2345946180  0.0000000000  0.1619125371
     0.4510000000     0.0704640242     3.2222392279  0.0000000000  0.1618328086
     0.4490000000     0.0702065869     3.2098777367  0.0000000000  0.1617527611
     0.4470000000     0.0699490976     3.1975101199  0.0000000000  0.1616723883
     0.4450000000     0.0696915444     3.1851363356  0.0000000000  0.1615916840
     0.4430000000     0.0694339155     3.1727563600  0.0000000000  0.1615106417
     0.4410000000     0.0691761986     3.1603701534  0.0000000000  0.1614292547
     0.4390000000     0.0689183811     3.1479776902  0.0000000000  0.1613475161
     0.4370000000     0.0686604501     3.1355789337  0.0000000000  0.1612654188
     0.4350000000     0.0684023923     3.1231738488  0.0000000000  0.1611829557
     0.4330000000     0.0681441939     3.1107624026  0.0000000000  0.1611001192
     0.4310000000     0.0678858411     3.0983445600  0.0000000000  0.1610169017
     0.4290000000     0.0676273192     3.0859202794  0.0000000000  0.1609332952
     0.4270000000     0.0673686135     3.0734895270  0.0000000000  0.1608492917
     0.4250000000     0.0671097088     3.0610522673  0.0000000000  0.1607648828
     0.4230000000     0.0668505894     3.0486084585  0.0000000000  0.1606800598
     0.4210000000     0.0665912394     3.0361580644  0.0000000000  0.1605948140
     0.4190000000     0.0663316421     3.0237010424  0.0000000000  0.1605091362
     0.4170000000     0.0660717805     3.0112373494  0.0000000000  0.1604230170
     0.4150000000     0.0658116374     2.9987669489  0.0000000000  0.1603364469
     0.4130000000     0.0655511949     2.9862897956  0.0000000000  0.1602494158
     0.4110000000     0.0652904344     2.9738058423  0.0000000000  0.1601619135
     0.4090000000     0.0650293373     2.9613150513  0.0000000000  0.1600739296
     0.4070000000     0.0647678842     2.9488173748  0.0000000000  0.1599854532
     0.4050000000     0.0645060552     2.9363127661  0.0000000000  0.1598964732
     0.4030000000     0.0642438298     2.9238011708  0.0000000000  0.1598069781
     0.4010000000     0.0639811874     2.9112825536  0.0000000000  0.1597169561
     0.3990000000     0.0637181064     2.8987568525  0.0000000000  0.1596263951
     0.3970000000     0.0634545648     2.8862240216  0.0000000000  0.1595352825
     0.3950000000     0.0631905403     2.8736840112  0.0000000000  0.1594436057
     0.3930000000     0.0629260098     2.8611367633  0.0000000000  0.1593513514
     0.3910000000     0.0626609497     2.8485822282  0.0000000000  0.1592585060
     0.3890000000     0.0623953361     2.8360203494  0.0000000000  0.1591650556
     0.3870000000     0.0621291443     2.8234510642  0.0000000000  0.1590709858
     0.3850000000     0.0618623492     2.8108743194  0.0000000000  0.1589762821
     0.3830000000     0.0615949254     2.7982900607  0.0000000000  0.1588809295
     0.3810000000     0.0613268466     2.7856982134  0.0000000000  0.1587849123
     0.3790000000     0.0610580865     2.7730987260  0.0000000000  0.1586882148
     0.3770000000     0.0607886183     2.7604915301  0.0000000000  0.1585908209
     0.3750000000     0.0605184147     2.7478765633  0.0000000000  0.1584927141
     0.3730000000     0.0602474483     2.7352537586  0.0000000000  0.1583938775
     0.3710000000     0.0599756913     2.7226230412  0.0000000000  0.1582942938
     0.3690000000     0.0597031157     2.7099843455  0.0000000000  0.1581939455
     0.3670000000     0.0594296936     2.6973375970  0.0000000000  0.1580928149
     0.3650000000     0.0591553971     2.6846827263  0.0000000000  0.1579908839
     0.3630000000     0.0588801986     2.6720196549  0.0000000000  0.1578881344
     0.3610000000     0.0586040705     2.6593483071  0.0000000000  0.1577845479
     0.3590000000     0.0583269861     2.6466686066  0.0000000000  0.1576801060
     0.3570000000     0.0580489189     2.6339804632  0.0000000000  0.1575747901
     0.3550000000     0.0577698440     2.6212838071  0.0000000000  0.1574685820
     0.3530000000     0.0574897370     2.6085785450  0.0000000000  0.1573614634
     0.3510000000     0.0572085756     2.5958645945  0.0000000000  0.1572534164
     0.3490000000     0.0569263388     2.5831418626  0.0000000000  0.1571444234
     0.3470000000     0.0566430086     2.5704102705  0.0000000000  0.1570344677
     0.3450000000     0.0563585691     2.5576697175  0.0000000000  0.1569235332
     0.3430000000     0.0560730080     2.5449201168  0.0000000000  0.1568116049
     0.3410000000     0.0557863167     2.5321613699  0.0000000000  0.1566986691
     0.3390000000     0.0554984913     2.5193933853  0.0000000000  0.1565847135
     0.3370000000     0.0552095329     2.5066160621  0.0000000000  0.1564697279
     0.3350000000     0.0549194489     2.4938293032  0.0000000000  0.1563537042
     0.3330000000     0.0546282535     2.4810330058  0.0000000000  0.1562366371
     0.3310000000     0.0543359696     2.4682270802  0.0000000000  0.1561185245
     0.3290000000     0.0540426283     2.4554114136  0.0000000000  0.1559993677
     0.3270000000     0.0537482719     2.4425859173  0.0000000000  0.1558791727
     0.3250000000     0.0534529538     2.4297504806  0.0000000000  0.1557579500
     0.3230000000     0.0531567409     2.4169050099  0.0000000000  0.1556357156
     0.3210000000     0.0528597144     2.4040494045  0.0000000000  0.1555124921
     0.3190000000     0.0525619715     2.3911835714  0.0000000000  0.1553883089
     0.3170000000     0.0522636271     2.3783074145  0.0000000000  0.1552632032
     0.3150000000     0.0519648147     2.3654208378  0.0000000000  0.1551372208
     0.3130000000     0.0516656886     2.3525237580  0.0000000000  0.1550104169
     0.3110000000     0.0513663986     2.3396160932  0.0000000000  0.1548828458
     0.3090000000     0.0510669836     2.3266977601  0.0000000000  0.1547545151
     0.3070000000     0.0507674414     2.3137686779  0.0000000000  0.1546254147
     0.3050000000     0.0504677708     2.3008287638  0.0000000000  0.1544955350
     0.3030000000     0.0501679703     2.2878779339  0.0000000000  0.1543648658
     0.3010000000     0.0498680384     2.2749161031  0.0000000000  0.1542333970
     0.2990000000     0.0495679738     2.2619431848  0.0000000000  0.1541011181
     0.2970000000     0.0492677749     2.2489590913  0.0000000000  0.1539680184
     0.2950000000     0.0489674402     2.2359637337  0.0000000000  0.1538340873
     0.2930000000     0.0486669682     2.2229570216  0.0000000000  0.1536993135
     0.2910000000     0.0483663574     2.2099388633  0.0000000000  0.1535636858
     0.2890000000     0.0480656061     2.1969091655  0.0000000000  0.1534271928
     0.2870000000     0.0477647128     2.1838678338  0.0000000000  0.1532898226
     0.2850000000     0.0474636758     2.1708147721  0.0000000000  0.1531515632
     0.2830000000     0.0471624934     2.1577498829  0.0000000000  0.1530124024
     0.2810000000     0.0468611640     2.1446730672  0.0000000000  0.1528723277
     0.2790000000     0.0465596859     2.1315842242  0.0000000000  0.1527313264
     0.2770000000     0.0462580572     2.1184832518  0.0000000000  0.1525893853
     0.2750000000     0.0459562762     2.1053700462  0.0000000000  0.1524464912
     0.2730000000     0.0456543410     2.0922445017  0.0000000000  0.1523026304
     0.2710000000     0.0453522499     2.0791065111  0.0000000000  0.1521577890
     0.2690000000     0.0450500009     2.0659559653  0.0000000000  0.1520119529
     0.2670000000     0.0447475922     2.0527927537  0.0000000000  0.1518651075
     0.2650000000     0.0444450217     2.0396167634  0.0000000000  0.1517172379
     0.2630000000     0.0441422874     2.0264278798  0.0000000000  0.1515683289
     0.2610000000     0.0438393874     2.0132259866  0.0000000000  0.1514183650
     0.2590000000     0.0435363195     2.0000109652  0.0000000000  0.1512673304
     0.2570000000     0.0432330818     1.9867826951  0.0000000000  0.1511152088
     0.2550000000     0.0429296719     1.9735410536  0.0000000000  0.1509619834
     0.2530000000     0.0426260877     1.9602859160  0.0000000000  0.1508076374
     0.2510000000     0.0423223271     1.9470171554  0.0000000000  0.1506521533
     0.2490000000     0.0420183876     1.9337346425  0.0000000000  0.1504955133
     0.2470000000     0.0417142671     1.9204382458  0.0000000000  0.1503376990
     0.2450000000     0.0414099630     1.9071278314  0.0000000000  0.1501786919
     0.2430000000     0.0411054731     1.8938032630  0.0000000000  0.1500184727
     0.2410000000     0.0408007949     1.8804644017  0.0000000000  0.1498570218
     0.2390000000     0.0404959258     1.8671111062  0.0000000000  0.1496943191
     0.2370000000     0.0401908633     1.8537432324  0.0000000000  0.1495303440
     0.2350000000     0.0398856047     1.8403606336  0.0000000000  0.1493650753
     0.2330000000     0.0395801474     1.8269631602  0.0000000000  0.1491984914
     0.2310000000     0.0392744887     1.8135506598  0.0000000000  0.1490305701
     0.2290000000     0.0389686258     1.8001229771  0.0000000000  0.1488612885
     0.2270000000     0.0386625558     1.7866799538  0.0000000000  0.1486906232
     0.2250000000     0.0383562759     1.7732214282  0.0000000000  0.1485185503
     0.2230000000     0.0380497830     1.7597472358  0.0000000000  0.1483450450
     0.2210000000     0.0377430741     1.7462572086  0.0000000000  0.1481700822
     0.2190000000     0.0374361462     1.7327511751  0.0000000000  0.1479936357
     0.2170000000     0.0371289960     1.7192289604  0.0000000000  0.1478156789
     0.2150000000     0.0368216203     1.7056903862  0.0000000000  0.1476361843
     0.2130000000     0.0365140159     1.6921352702  0.0000000000  0.1474551238
     0.2110000000     0.0362061792     1.6785634263  0.0000000000  0.1472724684
     0.2090000000     0.0358981070     1.6649746647  0.0000000000  0.1470881883
     0.2070000000     0.0355897955     1.6513687912  0.0000000000  0.1469022527
     0.2050000000     0.0352812412     1.6377456077  0.0000000000  0.1467146302
     0.2030000000     0.0349724404     1.6241049117  0.0000000000  0.1465252882
     0.2010000000     0.0346633892     1.6104464960  0.0000000000  0.1463341935
     0.1990000000     0.0343540838     1.5967701491  0.0000000000  0.1461413115
     0.1970000000     0.0340445202     1.5830756547  0.0000000000  0.1459466068
     0.1950000000     0.0337346942     1.5693627913  0.0000000000  0.1457500429
     0.1930000000     0.0334246018     1.5556313326  0.0000000000  0.1455515822
     0.1910000000     0.0331142385     1.5418810470  0.0000000000  0.1453511857
     0.1890000000     0.0328036001     1.5281116974  0.0000000000  0.1451488137
     0.1870000000     0.0324926819     1.5143230410  0.0000000000  0.1449444246
     0.1850000000     0.0321814794     1.5005148294  0.0000000000  0.1447379760
     0.1830000000     0.0318699878     1.4866868080  0.0000000000  0.1445294238
     0.1810000000     0.0315582023     1.4728387161  0.0000000000  0.1443187227
     0.1790000000     0.0312461178     1.4589702863  0.0000000000  0.1441058256
     0.1770000000     0.0309337291     1.4450812448  0.0000000000  0.1438906842
     0.1750000000     0.0306210311     1.4311713106  0.0000000000  0.1436732483
     0.1730000000     0.0303080183     1.4172401956  0.0000000000  0.1434534660
     0.1710000000     0.0299946852     1.4032876043  0.0000000000  0.1432312838
     0.1690000000     0.0296810259     1.3893132333  0.0000000000  0.1430066460
     0.1670000000     0.0293670346     1.3753167711  0.0000000000  0.1427794954
     0.1650000000     0.0290527053     1.3612978981  0.0000000000  0.1425497722
     0.1630000000     0.0287380318     1.3472562856  0.0000000000  0.1423174148
     0.1610000000     0.0284230076     1.3331915961  0.0000000000  0.1420823593
     0.1590000000     0.0281076260     1.3191034827  0.0000000000  0.1418445394
     0.1570000000     0.0277918805     1.3049915884  0.0000000000  0.1416038862
     0.1550000000     0.0274757638     1.2908555462  0.0000000000  0.1413603282
     0.1530000000     0.0271592688     1.2766949785  0.0000000000  0.1411137913
     0.1510000000     0.0268423882     1.2625094975  0.0000000000  0.1408641983
     0.1490000000     0.0265251141     1.2482987006  0.0000000000  0.1406114690
     0.1470000000     0.0262074387     1.2340621764  0.0000000000  0.1403555202
     0.1450000000     0.0258893538     1.2197994996  0.0000000000  0.1400962649
     0.1430000000     0.0255708510     1.2055102319  0.0000000000  0.1398336128
     0.1410000000     0.0252519215     1.1911939210  0.0000000000  0.1395674697
     0.1390000000     0.0249325565     1.1768501003  0.0000000000  0.1392977376
     0.1370000000     0.0246127465     1.1624782879  0.0000000000  0.1390243139
     0.1350000000     0.0242924819     1.1480779861  0.0000000000  0.1387470919
     0.1330000000     0.0239717528     1.1336486806  0.0000000000  0.1384659600
     0.1310000000     0.0236505489     1.1191898395  0.0000000000  0.1381808014
     0.1290000000     0.0233288595     1.1047009127  0.0000000000  0.1378914942
     0.1270000000     0.0230066736     1.0901813308  0.0000000000  0.1375979109
     0.1250000000     0.0226839797     1.0756305040  0.0000000000  0.1372999177
     0.1230000000     0.0223607658     1.0610478213  0.0000000000  0.1369973746
     0.1210000000     0.0220370198     1.0464326492  0.0000000000  0.1366901347
     0.1190000000     0.0217127286     1.0317843306  0.0000000000  0.1363780438
     0.1170000000     0.0213878792     1.0171021832  0.0000000000  0.1360609400
     0.1150000000     0.0210624575     1.0023854984  0.0000000000  0.1357386532
     0.1130000000     0.0207364493     0.9876335398  0.0000000000  0.1354110041
     0.1110000000     0.0204098395     0.9728455413  0.0000000000  0.1350778042
     0.1090000000     0.0200826127     0.9580207056  0.0000000000  0.1347388547
     0.1070000000     0.0197547524     0.9431582022  0.0000000000  0.1343939459
     0.1050000000     0.0194262419     0.9282571656  0.0000000000  0.1340428563
     0.1030000000     0.0190970633     0.9133166925  0.0000000000  0.1336853518
     0.1010000000     0.0187671983     0.8983358401  0.0000000000  0.1333211845
     0.0990000000     0.0184366276     0.8833136231  0.0000000000  0.1329500921
     0.0970000000     0.0181053309     0.8682490110  0.0000000000  0.1325717962
     0.0950000000     0.0177732873     0.8531409251  0.0000000000  0.1321860011
     0.0930000000     0.0174404745     0.8379882350  0.0000000000  0.1317923927
     0.0910000000     0.0171068694     0.8227897549  0.0000000000  0.1313906362
     0.0890000000     0.0167724476     0.8075442400  0.0000000000  0.1309803753
     0.0870000000     0.0164371836     0.7922503816  0.0000000000  0.1305612291
     0.0850000000     0.0161010505     0.7769068027  0.0000000000  0.1301327909
     0.0830000000     0.0157640200     0.7615120522  0.0000000000  0.1296946250
     0.0810000000     0.0154260624     0.7460645996  0.0000000000  0.1292462642
     0.0790000000     0.0150871461     0.7305628282  0.0000000000  0.1287872069
     0.0770000000     0.0147472380     0.7150050278  0.0000000000  0.1283169131
     0.0750000000     0.0144063031     0.6993893870  0.0000000000  0.1278348009
     0.0730000000     0.0140643041     0.6837139840  0.0000000000  0.1273402418
     0.0710000000     0.0137212017     0.6679767770  0.0000000000  0.1268325556
     0.0690000000     0.0133769541     0.6521755924  0.0000000000  0.1263110044
     0.0670000000     0.0130315170     0.6363081129  0.0000000000  0.1257747864
     0.0650000000     0.0126848429     0.6203718629  0.0000000000  0.1252230276
     0.0630000000     0.0123368816     0.6043641923  0.0000000000  0.1246547737
     0.0610000000     0.0119875792     0.5882822587  0.0000000000  0.1240689789
     0.0590000000     0.0116368780     0.5721230060  0.0000000000  0.1234644949
     0.0570000000     0.0112847163     0.5558831407  0.0000000000  0.1228400563
     0.0550000000     0.0109310278     0.5395591045  0.0000000000  0.1221942642
     0.0530000000     0.0105757411     0.5231470420  0.0000000000  0.1215255673
     0.0510000000     0.0102187792     0.5066427640  0.0000000000  0.1208322382
     0.0490000000     0.0098600588     0.4900417040  0.0000000000  0.1201123461
     0.0470000000     0.0094994896     0.4733388668  0.0000000000  0.1193637235
     0.0450000000     0.0091369736     0.4565287690  0.0000000000  0.1185839258
     0.0430000000     0.0087724039     0.4396053661  0.0000000000  0.1177701818
     0.0410000000     0.0084056634     0.4225619663  0.0000000000  0.1169193334
     0.0390000000     0.0080366239     0.4053911260  0.0000000000  0.1160277592
     0.0370000000     0.0076651443     0.3880845218  0.0000000000  0.1150912798
     0.0350000000     0.0072910683     0.3706327922  0.0000000000  0.1141050366
     0.0330000000     0.0069142229     0.3530253411  0.0000000000  0.1130633365
     0.0310000000     0.0065344150     0.3352500890  0.0000000000  0.1119594481
     0.0290000000     0.0061514282     0.3172931550  0.0000000000  0.1107853340
     0.0270000000     0.0057650189     0.2991384433  0.0000000000  0.1095312877
     0.0250000000     0.0053749113     0.2807670981  0.0000000000  0.1081854374
     0.0230000000     0.0049807908     0.2621567675  0.0000000000  0.1067330479
     0.0210000000     0.0045822964     0.2432805903  0.0000000000  0.1051555175
     0.0190000000     0.0041790104     0.2241057646  0.0000000000  0.1034288896
     0.0170000000     0.0037704461     0.2045914579  0.0000000000  0.1015215703
     0.0150000000     0.0033560311     0.1846856470  0.0000000000  0.0993906751
     0.0130000000     0.0029350871     0.1643201137  0.0000000000  0.0969758770
     0.0110000000     0.0025068045     0.1434020604  0.0000000000  0.0941883569
     0.0090000000     0.0020702155     0.1217989903  0.0000000000  0.0908892220
     0.0070000000     0.0016241809     0.0993085814  0.0000000000  0.0868422526
     0.0050000000     0.0011674582     0.0755893484  0.0000000000  0.0815916313
     0.0030000000     0.0006992110     0.0499589712  0.0000000000  0.0740449790
     0.0010000000     0.0002229947     0.0204347619  0.0000000000  0.0598487372


==> anc/s88h_18/s88h_18-eos2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
    11.0010000000     2.7563852994    47.5345598659  0.0000000000  0.2894185901
    10.9810000000     2.7506732946    47.4654414464  0.0000000000  0.2892983374
    10.9610000000     2.7449621291    47.3962942587  0.0000000000  0.2891779271
    10.9410000000     2.7392518105    47.3271183055  0.0000000000  0.2890573588
    10.9210000000     2.7335423288    47.2579133773  0.0000000000  0.2889366318
    10.9010000000     2.7278337026    47.1886796072  0.0000000000  0.2888157460
    10.8810000000     2.7221259221    47.1194167878  0.0000000000  0.2886947006
    10.8610000000     2.7164189919    47.0501248837  0.0000000000  0.2885734951
    10.8410000000     2.7107129203    46.9808039031  0.0000000000  0.2884521293
    10.8210000000     2.7050077049    46.9114537277  0.0000000000  0.2883306024
    10.8010000000     2.6993033439    46.8420742403  0.0000000000  0.2882089139
    10.7810000000     2.6935998491    46.7726654949  0.0000000000  0.2880870636
    10.7610000000     2.6878972154    46.7032273342  0.0000000000  0.2879650506
    10.7410000000     2.6821954479    46.6337597296  0.0000000000  0.2878428747
    10.7210000000     2.6764945453    46.5642625688  0.0000000000  0.2877205351
    10.7010000000     2.6707945199    46.4947359100  0.0000000000  0.2875980316
    10.6810000000     2.6650953636    46.4251795587  0.0000000000  0.2874753635
    10.6610000000     2.6593970823    46.3555934909  0.0000000000  0.2873525302
    10.6410000000     2.6536996817    46.2859776836  0.0000000000  0.2872295314
    10.6210000000     2.6480031611    46.2163320306  0.0000000000  0.2871063664
    10.6010000000     2.6423075266    46.1466565113  0.0000000000  0.2869830349
    10.5810000000     2.6366127709    46.0769509380  0.0000000000  0.2868595360
    10.5610000000     2.6309189071    46.0072153766  0.0000000000  0.2867358695
    10.5410000000     2.6252259351    45.9374497260  0.0000000000  0.2866120347
    10.5210000000     2.6195338546    45.8676538862  0.0000000000  0.2864880311
    10.5010000000     2.6138426724    45.7978278429  0.0000000000  0.2863638583
    10.4810000000     2.6081523820    45.7279714148  0.0000000000  0.2862395154
    10.4610000000     2.6024629971    45.6580846737  0.0000000000  0.2861150022
    10.4410000000     2.5967745148    45.5881674830  0.0000000000  0.2859903180
    10.4210000000     2.5910869357    45.5182197495  0.0000000000  0.2858654622
    10.4010000000     2.5854002706    45.4482415063  0.0000000000  0.2857404344
    10.3810000000     2.5797145135    45.3782325793  0.0000000000  0.2856152340
    10.3610000000     2.5740296689    45.3081929210  0.0000000000  0.2854898603
    10.3410000000     2.5683457447    45.2381225265  0.0000000000  0.2853643130
    10.3210000000     2.5626627319    45.1680211845  0.0000000000  0.2852385911
    10.3010000000     2.5569806455    45.0978889758  0.0000000000  0.2851126945
    10.2810000000     2.5512994838    45.0277257750  0.0000000000  0.2849866224
    10.2610000000     2.5456192483    44.9575314994  0.0000000000  0.2848603742
    10.2410000000     2.5399399443    44.8873061093  0.0000000000  0.2847339495
    10.2210000000     2.5342615672    44.8170494419  0.0000000000  0.2846073475
    10.2010000000     2.5285841325    44.7467615843  0.0000000000  0.2844805678
    10.1810000000     2.5229076291    44.6764422941  0.0000000000  0.2843536096
    10.1610000000     2.5172320662    44.6060915782  0.0000000000  0.2842264724
    10.1410000000     2.5115574530    44.5357094446  0.0000000000  0.2840991559
    10.1210000000     2.5058837790    44.4652956559  0.0000000000  0.2839716590
    10.1010000000     2.5002110604    44.3948503050  0.0000000000  0.2838439815
    10.0810000000     2.4945392870    44.3243731576  0.0000000000  0.2837161226
    10.0610000000     2.4888684687    44.2538642271  0.0000000000  0.2835880817
    10.0410000000     2.4831986088    44.1833234466  0.0000000000  0.2834598582
    10.0210000000     2.4775297109    44.1127507500  0.0000000000  0.2833314516
    10.0010000000     2.4718617786    44.0421460731  0.0000000000  0.2832028613
     9.9810000000     2.4661948060    43.9715092304  0.0000000000  0.2830740864
     9.9610000000     2.4605288036    43.9008402423  0.0000000000  0.2829451266
     9.9410000000     2.4548637723    43.8301390081  0.0000000000  0.2828159810
     9.9210000000     2.4491997197    43.7594055102  0.0000000000  0.2826866493
     9.9010000000     2.4435366438    43.6886396101  0.0000000000  0.2825571307
     9.8810000000     2.4378745458    43.6178412116  0.0000000000  0.2824274244
     9.8610000000     2.4322134307    43.5470102610  0.0000000000  0.2822975299
     9.8410000000     2.4265533034    43.4761467058  0.0000000000  0.2821674467
     9.8210000000     2.4208941624    43.4052504140  0.0000000000  0.2820371739
     9.8010000000     2.4152360197    43.3343214173  0.0000000000  0.2819067111
     9.7810000000     2.4095788676    43.2633595058  0.0000000000  0.2817760574
     9.7610000000     2.4039227119    43.1923646334  0.0000000000  0.2816452122
     9.7410000000     2.3982675647    43.1213368360  0.0000000000  0.2815141751
     9.7210000000     2.3926134191    43.0502759090  0.0000000000  0.2813829452
     9.7010000000     2.3869602749    42.9791817302  0.0000000000  0.2812515218
     9.6810000000     2.3813081510    42.9080544208  0.0000000000  0.2811199044
     9.6610000000     2.3756570347    42.8368937006  0.0000000000  0.2809880922
     9.6410000000     2.3700069391    42.7656996134  0.0000000000  0.2808560846
     9.6210000000     2.3643578582    42.6944719632  0.0000000000  0.2807238807
     9.6010000000     2.3587098052    42.6232107966  0.0000000000  0.2805914802
     9.5810000000     2.3530627747    42.5519159213  0.0000000000  0.2804588821
     9.5610000000     2.3474167802    42.4805873869  0.0000000000  0.2803260859
     9.5410000000     2.3417718102    42.4092249247  0.0000000000  0.2801930907
     9.5210000000     2.3361278818    42.3378286274  0.0000000000  0.2800598960
     9.5010000000     2.3304849903    42.2663983100  0.0000000000  0.2799265009
     9.4810000000     2.3248431435    42.1949339485  0.0000000000  0.2797929049
     9.4610000000     2.3192023434    42.1234354412  0.0000000000  0.2796591072
     9.4410000000     2.3135625889    42.0519026482  0.0000000000  0.2795251071
     9.4210000000     2.3079238886    41.9803355509  0.0000000000  0.2793909038
     9.4010000000     2.3022862447    41.9087340526  0.0000000000  0.2792564966
     9.3810000000     2.2966496570    41.8370980190  0.0000000000  0.2791218848
     9.3610000000     2.2910141343    41.7654274367  0.0000000000  0.2789870678
     9.3410000000     2.2853796766    41.6937221747  0.0000000000  0.2788520446
     9.3210000000     2.2797462872    41.6219821439  0.0000000000  0.2787168147
     9.3010000000     2.2741139724    41.5502072964  0.0000000000  0.2785813772
     9.2810000000     2.2684827359    41.4783975465  0.0000000000  0.2784457315
     9.2610000000     2.2628525722    41.4065526923  0.0000000000  0.2783098765
     9.2410000000     2.2572234977    41.3346728094  0.0000000000  0.2781738119
     9.2210000000     2.2515955041    41.2627576604  0.0000000000  0.2780375367
     9.2010000000     2.2459686081    41.1908073244  0.0000000000  0.2779010502
     9.1810000000     2.2403428021    41.1188215680  0.0000000000  0.2777643516
     9.1610000000     2.2347180908    41.0468003169  0.0000000000  0.2776274400
     9.1410000000     2.2290944792    40.9747434989  0.0000000000  0.2774903148
     9.1210000000     2.2234719785    40.9026511217  0.0000000000  0.2773529752
     9.1010000000     2.2178505820    40.8305229601  0.0000000000  0.2772154204
     9.0810000000     2.2122302952    40.7583589477  0.0000000000  0.2770776494
     9.0610000000     2.2066111239    40.6861590198  0.0000000000  0.2769396617
     9.0410000000     2.2009930741    40.6139231137  0.0000000000  0.2768014564
     9.0210000000     2.1953761459    40.5416510907  0.0000000000  0.2766630327
     9.0010000000     2.1897603457    40.4693428921  0.0000000000  0.2765243897
     8.9810000000     2.1841456742    40.3969983835  0.0000000000  0.2763855267
     8.9610000000     2.1785321380    40.3246175102  0.0000000000  0.2762464429
     8.9410000000     2.1729197353    40.2522001030  0.0000000000  0.2761071372
     8.9210000000     2.1673084763    40.1797461503  0.0000000000  0.2759676091
     8.9010000000     2.1616983624    40.1072555259  0.0000000000  0.2758278575
     8.8810000000     2.1560893983    40.0347281446  0.0000000000  0.2756878818
     8.8610000000     2.1504815830    39.9621638462  0.0000000000  0.2755476810
     8.8410000000     2.1448749305    39.8895626654  0.0000000000  0.2754072544
     8.8210000000     2.1392694371    39.8169244077  0.0000000000  0.2752666010
     8.8010000000     2.1336651056    39.7442489579  0.0000000000  0.2751257199
     8.7810000000     2.1280619446    39.6715362802  0.0000000000  0.2749846104
     8.7610000000     2.1224599573    39.5987862635  0.0000000000  0.2748432715
     8.7410000000     2.1168591409    39.5259987229  0.0000000000  0.2747017023
     8.7210000000     2.1112595109    39.4531737053  0.0000000000  0.2745599021
     8.7010000000     2.1056610649    39.3803110299  0.0000000000  0.2744178699
     8.6810000000     2.1000638072    39.3074105952  0.0000000000  0.2742756048
     8.6610000000     2.0944677418    39.2344723016  0.0000000000  0.2741331059
     8.6410000000     2.0888728732    39.1614960519  0.0000000000  0.2739903723
     8.6210000000     2.0832792033    39.0884817133  0.0000000000  0.2738474030
     8.6010000000     2.0776867427    39.0154292693  0.0000000000  0.2737041973
     8.5810000000     2.0720954880    38.9423385155  0.0000000000  0.2735607541
     8.5610000000     2.0665054474    38.8692094023  0.0000000000  0.2734170726
     8.5410000000     2.0609166267    38.7960418439  0.0000000000  0.2732731518
     8.5210000000     2.0553290230    38.7228356437  0.0000000000  0.2731289907
     8.5010000000     2.0497426512    38.6495908344  0.0000000000  0.2729845885
     8.4810000000     2.0441575090    38.5763072243  0.0000000000  0.2728399442
     8.4610000000     2.0385736003    38.5029846997  0.0000000000  0.2726950568
     8.4410000000     2.0329909318    38.4296231870  0.0000000000  0.2725499254
     8.4210000000     2.0274095051    38.3562225401  0.0000000000  0.2724045489
     8.4010000000     2.0218293304    38.2827827278  0.0000000000  0.2722589265
     8.3810000000     2.0162504039    38.2093035337  0.0000000000  0.2721130571
     8.3610000000     2.0106727393    38.1357849693  0.0000000000  0.2719669399
     8.3410000000     2.0050963333    38.0622268235  0.0000000000  0.2718205737
     8.3210000000     1.9995211943    37.9886290378  0.0000000000  0.2716739576
     8.3010000000     1.9939473255    37.9149914811  0.0000000000  0.2715270906
     8.2810000000     1.9883747300    37.8413140255  0.0000000000  0.2713799716
     8.2610000000     1.9828034171    37.7675966199  0.0000000000  0.2712325997
     8.2410000000     1.9772333878    37.6938391041  0.0000000000  0.2710849738
     8.2210000000     1.9716646462    37.6200413580  0.0000000000  0.2709370929
     8.2010000000     1.9660971996    37.5462033012  0.0000000000  0.2707889560
     8.1810000000     1.9605310525    37.4723248189  0.0000000000  0.2706405620
     8.1610000000     1.9549662099    37.3984057991  0.0000000000  0.2704919100
     8.1410000000     1.9494026714    37.3244460583  0.0000000000  0.2703429986
     8.1210000000     1.9438404483    37.2504455641  0.0000000000  0.2701938271
     8.1010000000     1.9382795406    37.1764041389  0.0000000000  0.2700443943
     8.0810000000     1.9327199600    37.1023217554  0.0000000000  0.2698946991
     8.0610000000     1.9271617018    37.0281981682  0.0000000000  0.2697447404
     8.0410000000     1.9216047782    36.9540333555  0.0000000000  0.2695945172
     8.0210000000     1.9160491906    36.8798271516  0.0000000000  0.2694440283
     8.0010000000     1.9104949463    36.8055794667  0.0000000000  0.2692932726
     7.9810000000     1.9049420473    36.7312901409  0.0000000000  0.2691422491
     7.9610000000     1.8993905068    36.6569591637  0.0000000000  0.2689909567
     7.9410000000     1.8938403167    36.5825862346  0.0000000000  0.2688393940
     7.9210000000     1.8882914907    36.5081713491  0.0000000000  0.2686875601
     7.9010000000     1.8827440377    36.4337144320  0.0000000000  0.2685354540
     7.8810000000     1.8771979503    36.3592151927  0.0000000000  0.2683830741
     7.8610000000     1.8716532459    36.2846736717  0.0000000000  0.2682304197
     7.8410000000     1.8661099235    36.2100896574  0.0000000000  0.2680774893
     7.8210000000     1.8605679901    36.1354630507  0.0000000000  0.2679242820
     7.8010000000     1.8550274507    36.0607937193  0.0000000000  0.2677707965
     7.7810000000     1.8494883104    35.9860815338  0.0000000000  0.2676170315
     7.7610000000     1.8439505720    35.9113263324  0.0000000000  0.2674629860
     7.7410000000     1.8384142468    35.8365280643  0.0000000000  0.2673086586
     7.7210000000     1.8328793381    35.7616865740  0.0000000000  0.2671540484
     7.7010000000     1.8273458472    35.6868016731  0.0000000000  0.2669991538
     7.6810000000     1.8218137861    35.6118733206  0.0000000000  0.2668439738
     7.6610000000     1.8162831540    35.5369012988  0.0000000000  0.2666885071
     7.6410000000     1.8107539610    35.4618855373  0.0000000000  0.2665327525
     7.6210000000     1.8052262123    35.3868258972  0.0000000000  0.2663767087
     7.6010000000     1.7996999107    35.3117222071  0.0000000000  0.2662203745
     7.5810000000     1.7941750648    35.2365743707  0.0000000000  0.2660637485
     7.5610000000     1.7886516806    35.1613822594  0.0000000000  0.2659068296
     7.5410000000     1.7831297622    35.0861457121  0.0000000000  0.2657496164
     7.5210000000     1.7776093137    35.0108645718  0.0000000000  0.2655921075
     7.5010000000     1.7720903451    34.9355387558  0.0000000000  0.2654343019
     7.4810000000     1.7665728613    34.8601681140  0.0000000000  0.2652761980
     7.4610000000     1.7610568676    34.7847524996  0.0000000000  0.2651177946
     7.4410000000     1.7555423698    34.7092917698  0.0000000000  0.2649590904
     7.4210000000     1.7500293714    34.6337857500  0.0000000000  0.2648000839
     7.4010000000     1.7445178814    34.5582343401  0.0000000000  0.2646407739
     7.3810000000     1.7390079066    34.4826374080  0.0000000000  0.2644811590
     7.3610000000     1.7334994516    34.4069947905  0.0000000000  0.2643212378
     7.3410000000     1.7279925215    34.3313063279  0.0000000000  0.2641610089
     7.3210000000     1.7224871267    34.2555719349  0.0000000000  0.2640004710
     7.3010000000     1.7169832704    34.1797914242  0.0000000000  0.2638396226
     7.2810000000     1.7114809588    34.1039646479  0.0000000000  0.2636784624
     7.2610000000     1.7059801984    34.0280914620  0.0000000000  0.2635169889
     7.2410000000     1.7004809962    33.9521717262  0.0000000000  0.2633552007
     7.2210000000     1.6949833595    33.8762053042  0.0000000000  0.2631930963
     7.2010000000     1.6894872909    33.8001919941  0.0000000000  0.2630306742
     7.1810000000     1.6839928011    33.7241317026  0.0000000000  0.2628679331
     7.1610000000     1.6784998961    33.6480242706  0.0000000000  0.2627048715
     7.1410000000     1.6730085823    33.5718695432  0.0000000000  0.2625414879
     7.1210000000     1.6675188665    33.4956673697  0.0000000000  0.2623777807
     7.1010000000     1.6620307534    33.4194175689  0.0000000000  0.2622137485
     7.0810000000     1.6565442507    33.3431199985  0.0000000000  0.2620493898
     7.0610000000     1.6510593690    33.2667745550  0.0000000000  0.2618847030
     7.0410000000     1.6455761067    33.1903809663  0.0000000000  0.2617196865
     7.0210000000     1.6400944804    33.1139392065  0.0000000000  0.2615543390
     7.0010000000     1.6346144893    33.0374490125  0.0000000000  0.2613886586
     6.9810000000     1.6291361457    32.9609102980  0.0000000000  0.2612226441
     6.9610000000     1.6236594550    32.8843228776  0.0000000000  0.2610562936
     6.9410000000     1.6181844277    32.8076866393  0.0000000000  0.2608896058
     6.9210000000     1.6127110601    32.7310012700  0.0000000000  0.2607225787
     6.9010000000     1.6072393737    32.6542668035  0.0000000000  0.2605552111
     6.8810000000     1.6017693657    32.5774829360  0.0000000000  0.2603875010
     6.8610000000     1.5963010436    32.5006495055  0.0000000000  0.2602194469
     6.8410000000     1.5908344202    32.4237664225  0.0000000000  0.2600510473
     6.8210000000     1.5853695041    32.3468335339  0.0000000000  0.2598823004
     6.8010000000     1.5799062945    32.2698505558  0.0000000000  0.2597132044
     6.7810000000     1.5744448055    32.1928174126  0.0000000000  0.2595437578
     6.7610000000     1.5689850422    32.1157338981  0.0000000000  0.2593739588
     6.7410000000     1.5635270150    32.0385998785  0.0000000000  0.2592038057
     6.7210000000     1.5580707275    31.9614151236  0.0000000000  0.2590332967
     6.7010000000     1.5526161908    31.8841795096  0.0000000000  0.2588624301
     6.6810000000     1.5471634098    31.8068928164  0.0000000000  0.2586912042
     6.6610000000     1.5417123965    31.7295549301  0.0000000000  0.2585196172
     6.6410000000     1.5362631566    31.6521656409  0.0000000000  0.2583476672
     6.6210000000     1.5308156987    31.5747247778  0.0000000000  0.2581753526
     6.6010000000     1.5253700293    31.4972321416  0.0000000000  0.2580026714
     6.5810000000     1.5199261580    31.4196875718  0.0000000000  0.2578296218
     6.5610000000     1.5144840902    31.3420908465  0.0000000000  0.2576562019
     6.5410000000     1.5090438410    31.2644418824  0.0000000000  0.2574824101
     6.5210000000     1.5036054098    31.1867403684  0.0000000000  0.2573082442
     6.5010000000     1.4981688128    31.1089862319  0.0000000000  0.2571337026
     6.4810000000     1.4927340553    31.0311792396  0.0000000000  0.2569587833
     6.4610000000     1.4873011452    30.9533191968  0.0000000000  0.2567834842
     6.4410000000     1.4818700911    30.8754059147  0.0000000000  0.2566078035
     6.4210000000     1.4764409020    30.7974392101  0.0000000000  0.2564317393
     6.4010000000     1.4710135877    30.7194189054  0.0000000000  0.2562552896
     6.3810000000     1.4655881559    30.6413447959  0.0000000000  0.2560784524
     6.3610000000     1.4601646176    30.5632167155  0.0000000000  0.2559012257
     6.3410000000     1.4547429771    30.4850344055  0.0000000000  0.2557236075
     6.3210000000     1.4493232510    30.4067977772  0.0000000000  0.2555455958
     6.3010000000     1.4439054402    30.3285065184  0.0000000000  0.2553671884
     6.2810000000     1.4384895579    30.2501604868  0.0000000000  0.2551883834
     6.2610000000     1.4330756154    30.1717595133  0.0000000000  0.2550091788
     6.2410000000     1.4276636179    30.0933033372  0.0000000000  0.2548295723
     6.2210000000     1.4222535756    30.0147917692  0.0000000000  0.2546495618
     6.2010000000     1.4168455018    29.9362246587  0.0000000000  0.2544691453
     6.1810000000     1.4114394011    29.8576017317  0.0000000000  0.2542883205
     6.1610000000     1.4060352880    29.7789228501  0.0000000000  0.2541070855
     6.1410000000     1.4006331662    29.7001877205  0.0000000000  0.2539254377
     6.1210000000     1.3952330490    29.6213961857  0.0000000000  0.2537433752
     6.1010000000     1.3898349483    29.5425480622  0.0000000000  0.2535608957
     6.0810000000     1.3844388697    29.4636430768  0.0000000000  0.2533779969
     6.0610000000     1.3790448285    29.3846810916  0.0000000000  0.2531946767
     6.0410000000     1.3736528295    29.3056618151  0.0000000000  0.2530109326
     6.0210000000     1.3682628849    29.2265850588  0.0000000000  0.2528267625
     6.0010000000     1.3628750096    29.1474506729  0.0000000000  0.2526421641
     5.9810000000     1.3574892040    29.0682582911  0.0000000000  0.2524571347
     5.9610000000     1.3521054885    28.9890078413  0.0000000000  0.2522716724
     5.9410000000     1.3467238695    28.9096990355  0.0000000000  0.2520857746
     5.9210000000     1.3413443557    28.8303316248  0.0000000000  0.2518994389
     5.9010000000     1.3359669591    28.7509053993  0.0000000000  0.2517126628
     5.8810000000     1.3305916943    28.6714201881  0.0000000000  0.2515254441
     5.8610000000     1.3252185679    28.5918757012  0.0000000000  0.2513377801
     5.8410000000     1.3198475919    28.5122717191  0.0000000000  0.2511496685
     5.8210000000     1.3144787787    28.4326080302  0.0000000000  0.2509611066
     5.8010000000     1.3091121393    28.3528843988  0.0000000000  0.2507720921
     5.7810000000     1.3037476857    28.2731005969  0.0000000000  0.2505826224
     5.7610000000     1.2983854260    28.1932563417  0.0000000000  0.2503926947
     5.7410000000     1.2930253737    28.1133514211  0.0000000000  0.2502023066
     5.7210000000     1.2876675428    28.0333856306  0.0000000000  0.2500114555
     5.7010000000     1.2823119418    27.9533586804  0.0000000000  0.2498201387
     5.6810000000     1.2769585841    27.8732703509  0.0000000000  0.2496283535
     5.6610000000     1.2716074820    27.7931203998  0.0000000000  0.2494360973
     5.6410000000     1.2662586462    27.7129085619  0.0000000000  0.2492433673
     5.6210000000     1.2609120886    27.6326345807  0.0000000000  0.2490501608
     5.6010000000     1.2555678235    27.5522982388  0.0000000000  0.2488564750
     5.5810000000     1.2502258643    27.4718992965  0.0000000000  0.2486623073
     5.5610000000     1.2448862189    27.3914374303  0.0000000000  0.2484676546
     5.5410000000     1.2395489042    27.3109124487  0.0000000000  0.2482725143
     5.5210000000     1.2342139318    27.2303240767  0.0000000000  0.2480768835
     5.5010000000     1.2288813144    27.1496720481  0.0000000000  0.2478807592
     5.4810000000     1.2235510631    27.0689560754  0.0000000000  0.2476841384
     5.4610000000     1.2182231942    26.9881759413  0.0000000000  0.2474870184
     5.4410000000     1.2128977186    26.9073313461  0.0000000000  0.2472893961
     5.4210000000     1.2075746505    26.8264220300  0.0000000000  0.2470912684
     5.4010000000     1.2022540044    26.7454477423  0.0000000000  0.2468926325
     5.3810000000     1.1969357941    26.6644082119  0.0000000000  0.2466934853
     5.3610000000     1.1916200321    26.5833031465  0.0000000000  0.2464938236
     5.3410000000     1.1863067301    26.5021322338  0.0000000000  0.2462936442
     5.3210000000     1.1809959063    26.4208952618  0.0000000000  0.2460929442
     5.3010000000     1.1756875742    26.3395919378  0.0000000000  0.2458917203
     5.2810000000     1.1703817460    26.2582219492  0.0000000000  0.2456899693
     5.2610000000     1.1650784371    26.1767850237  0.0000000000  0.2454876880
     5.2410000000     1.1597776637    26.0952808992  0.0000000000  0.2452848732
     5.2210000000     1.1544794371    26.0137092340  0.0000000000  0.2450815213
     5.2010000000     1.1491837754    25.9320697870  0.0000000000  0.2448776293
     5.1810000000     1.1438906920    25.8503622379  0.0000000000  0.2446731938
     5.1610000000     1.1386002051    25.7685863367  0.0000000000  0.2444682113
     5.1410000000     1.1333123241    25.6867416957  0.0000000000  0.2442626783
     5.1210000000     1.1280270694    25.6048280868  0.0000000000  0.2440565915
     5.1010000000     1.1227444544    25.5228451742  0.0000000000  0.2438499474
     5.0810000000     1.1174644976    25.4407926928  0.0000000000  0.2436427424
     5.0610000000     1.1121872108    25.3586702704  0.0000000000  0.2434349729
     5.0410000000     1.1069126145    25.2764776646  0.0000000000  0.2432266354
     5.0210000000     1.1016407209    25.1942144974  0.0000000000  0.2430177262
     5.0010000000     1.0963715489    25.1118804906  0.0000000000  0.2428082417
     4.9810000000     1.0911051146    25.0294753195  0.0000000000  0.2425981781
     4.9610000000     1.0858414354    24.9469986712  0.0000000000  0.2423875317
     4.9410000000     1.0805805298    24.8644502450  0.0000000000  0.2421762988
     4.9210000000     1.0753224098    24.7818296361  0.0000000000  0.2419644754
     4.9010000000     1.0700670982    24.6991365977  0.0000000000  0.2417520577
     4.8810000000     1.0648146093    24.6163707504  0.0000000000  0.2415390419
     4.8610000000     1.0595649644    24.5335318141  0.0000000000  0.2413254241
     4.8410000000     1.0543181766    24.4506193776  0.0000000000  0.2411112001
     4.8210000000     1.0490742659    24.3676331292  0.0000000000  0.2408963659
     4.8010000000     1.0438332515    24.2845727417  0.0000000000  0.2406809176
     4.7810000000     1.0385951522    24.2014378722  0.0000000000  0.2404648511
     4.7610000000     1.0333599861    24.1182281628  0.0000000000  0.2402481621
     4.7410000000     1.0281277707    24.0349432409  0.0000000000  0.2400308465
     4.7210000000     1.0228985268    23.9515827763  0.0000000000  0.2398129000
     4.7010000000     1.0176722744    23.8681464239  0.0000000000  0.2395943185
     4.6810000000     1.0124490314    23.7846337964  0.0000000000  0.2393750974
     4.6610000000     1.0072288188    23.7010445489  0.0000000000  0.2391552326
     4.6410000000     1.0020116537    23.6173782664  0.0000000000  0.2389347194
     4.6210000000     0.9967975613    23.5336346615  0.0000000000  0.2387135536
     4.6010000000     0.9915865596    23.4498133205  0.0000000000  0.2384917306
     4.5810000000     0.9863786679    23.3659138448  0.0000000000  0.2382692458
     4.5610000000     0.9811739088    23.2819358795  0.0000000000  0.2380460945
     4.5410000000     0.9759723026    23.1978790288  0.0000000000  0.2378222722
     4.5210000000     0.9707738712    23.1137429125  0.0000000000  0.2375977742
     4.5010000000     0.9655786360    23.0295271386  0.0000000000  0.2373725956
     4.4810000000     0.9603866201    22.9452313309  0.0000000000  0.2371467317
     4.4610000000     0.9551978445    22.8608550736  0.0000000000  0.2369201776
     4.4410000000     0.9500123318    22.7763979677  0.0000000000  0.2366929283
     4.4210000000     0.9448301060    22.6918596306  0.0000000000  0.2364649790
     4.4010000000     0.9396511859    22.6072395864  0.0000000000  0.2362363244
     4.3810000000     0.9344755986    22.5225374862  0.0000000000  0.2360069596
     4.3610000000     0.9293033694    22.4377529435  0.0000000000  0.2357768796
     4.3410000000     0.9241345168    22.3528854516  0.0000000000  0.2355460788
     4.3210000000     0.9189690677    22.2679346319  0.0000000000  0.2353145523
     4.3010000000     0.9138070471    22.1829000686  0.0000000000  0.2350822946
     4.2810000000     0.9086484784    22.0977813093  0.0000000000  0.2348493003
     4.2610000000     0.9034933868    22.0125779206  0.0000000000  0.2346155640
     4.2410000000     0.8983417991    21.9272894872  0.0000000000  0.2343810803
     4.2210000000     0.8931937403    21.8419155586  0.0000000000  0.2341458436
     4.2010000000     0.8880492343    21.7564556495  0.0000000000  0.2339098481
     4.1810000000     0.8829083081    21.6709093212  0.0000000000  0.2336730882
     4.1610000000     0.8777709906    21.5852761542  0.0000000000  0.2334355581
     4.1410000000     0.8726373090    21.4995556951  0.0000000000  0.2331972522
     4.1210000000     0.8675072863    21.4137474037  0.0000000000  0.2329581643
     4.1010000000     0.8623809534    21.3278508673  0.0000000000  0.2327182885
     4.0810000000     0.8572583385    21.2418656136  0.0000000000  0.2324776189
     4.0610000000     0.8521394684    21.1557911381  0.0000000000  0.2322361492
     4.0410000000     0.8470243736    21.0696269840  0.0000000000  0.2319938734
     4.0210000000     0.8419130814    20.9833726366  0.0000000000  0.2317507851
     4.0010000000     0.8368056215    20.8970276031  0.0000000000  0.2315068780
     3.9810000000     0.8317020253    20.8105914128  0.0000000000  0.2312621457
     3.9610000000     0.8266023218    20.7240635383  0.0000000000  0.2310165817
     3.9410000000     0.8215065433    20.6374435012  0.0000000000  0.2307701795
     3.9210000000     0.8164147198    20.5507307673  0.0000000000  0.2305229325
     3.9010000000     0.8113268818    20.4639248000  0.0000000000  0.2302748337
     3.8810000000     0.8062430633    20.3770251122  0.0000000000  0.2300258766
     3.8610000000     0.8011632961    20.2900311626  0.0000000000  0.2297760542
     3.8410000000     0.7960876109    20.2029423825  0.0000000000  0.2295253593
     3.8210000000     0.7910160441    20.1157582796  0.0000000000  0.2292737852
     3.8010000000     0.7859486277    20.0284782831  0.0000000000  0.2290213245
     3.7810000000     0.7808853980    19.9411018733  0.0000000000  0.2287679701
     3.7610000000     0.7758263873    19.8536284531  0.0000000000  0.2285137146
     3.7410000000     0.7707716320    19.7660574775  0.0000000000  0.2282585505
     3.7210000000     0.7657211692    19.6783884019  0.0000000000  0.2280024705
     3.7010000000     0.7606750325    19.5906206065  0.0000000000  0.2277454667
     3.6810000000     0.7556332595    19.5027535241  0.0000000000  0.2274875316
     3.6610000000     0.7505958888    19.4147865897  0.0000000000  0.2272286573
     3.6410000000     0.7455629572    19.3267191897  0.0000000000  0.2269688359
     3.6210000000     0.7405345039    19.2385507393  0.0000000000  0.2267080594
     3.6010000000     0.7355105679    19.1502806316  0.0000000000  0.2264463197
     3.5810000000     0.7304911879    19.0619082385  0.0000000000  0.2261836085
     3.5610000000     0.7254764038    18.9734329365  0.0000000000  0.2259199174
     3.5410000000     0.7204662584    18.8848541319  0.0000000000  0.2256552382
     3.5210000000     0.7154607913    18.7961711613  0.0000000000  0.2253895622
     3.5010000000     0.7104600465    18.7073834171  0.0000000000  0.2251228808
     3.4810000000     0.7054640649    18.6184902235  0.0000000000  0.2248551852
     3.4610000000     0.7004728893    18.5294909118  0.0000000000  0.2245864664
     3.4410000000     0.6954865663    18.4403848699  0.0000000000  0.2243167155
     3.4210000000     0.6905051390    18.3511713948  0.0000000000  0.2240459233
     3.4010000000     0.6855286530    18.2618498170  0.0000000000  0.2237740806
     3.3810000000     0.6805571547    18.1724194512  0.0000000000  0.2235011780
     3.3610000000     0.6755906917    18.0828796216  0.0000000000  0.2232272060
     3.3410000000     0.6706293097    17.9932295893  0.0000000000  0.2229521549
     3.3210000000     0.6656730586    17.9034686751  0.0000000000  0.2226760149
     3.3010000000     0.6607219878    17.8135961621  0.0000000000  0.2223987762
     3.2810000000     0.6557761483    17.7236113451  0.0000000000  0.2221204287
     3.2610000000     0.6508355879    17.6335134349  0.0000000000  0.2218409622
     3.2410000000     0.6459003606    17.5433017279  0.0000000000  0.2215603664
     3.2210000000     0.6409705195    17.4529754853  0.0000000000  0.2212786309
     3.2010000000     0.6360461162    17.3625339114  0.0000000000  0.2209957450
     3.1810000000     0.6311272057    17.2719762490  0.0000000000  0.2207116978
     3.1610000000     0.6262138453    17.1813017560  0.0000000000  0.2204264787
     3.1410000000     0.6213060882    17.0905095882  0.0000000000  0.2201400764
     3.1210000000     0.6164039938    16.9995989888  0.0000000000  0.2198524798
     3.1010000000     0.6115076202    16.9085691476  0.0000000000  0.2195636774
     3.0810000000     0.6066170254    16.8174192257  0.0000000000  0.2192736576
     3.0610000000     0.6017322715    16.7261484261  0.0000000000  0.2189824089
     3.0410000000     0.5968534179    16.6347558776  0.0000000000  0.2186899193
     3.0210000000     0.5919805283    16.5432407528  0.0000000000  0.2183961766
     3.0010000000     0.5871136666    16.4516021982  0.0000000000  0.2181011688
     2.9810000000     0.5822528969    16.3598393355  0.0000000000  0.2178048833
     2.9610000000     0.5773982855    16.2679512856  0.0000000000  0.2175073077
     2.9410000000     0.5725499000    16.1759371691  0.0000000000  0.2172084290
     2.9210000000     0.5677078077    16.0837960616  0.0000000000  0.2169082344
     2.9010000000     0.5628720804    15.9915270856  0.0000000000  0.2166067108
     2.8810000000     0.5580427870    15.8991292750  0.0000000000  0.2163038446
     2.8610000000     0.5532200009    15.8066017122  0.0000000000  0.2159996224
     2.8410000000     0.5484037954    15.7139434382  0.0000000000  0.2156940304
     2.8210000000     0.5435942462    15.6211534989  0.0000000000  0.2153870547
     2.8010000000     0.5387914303    15.5282309231  0.0000000000  0.2150786812
     2.7810000000     0.5339954257    15.4351747236  0.0000000000  0.2147688953
     2.7610000000     0.5292063122    15.3419838985  0.0000000000  0.2144576827
     2.7410000000     0.5244241698    15.2486574093  0.0000000000  0.2141450282
     2.7210000000     0.5196490826    15.1551942492  0.0000000000  0.2138309170
     2.7010000000     0.5148811353    15.0615933766  0.0000000000  0.2135153338
     2.6810000000     0.5101204132    14.9678537171  0.0000000000  0.2131982630
     2.6610000000     0.5053670047    14.8739742078  0.0000000000  0.2128796890
     2.6410000000     0.5006210006    14.7799537769  0.0000000000  0.2125595956
     2.6210000000     0.4958824924    14.6857913219  0.0000000000  0.2122379668
     2.6010000000     0.4911515731    14.5914857117  0.0000000000  0.2119147859
     2.5810000000     0.4864283391    14.4970358304  0.0000000000  0.2115900364
     2.5610000000     0.4817128873    14.4024405138  0.0000000000  0.2112637010
     2.5410000000     0.4770053182    14.3076986147  0.0000000000  0.2109357627
     2.5210000000     0.4723057320    14.2128089183  0.0000000000  0.2106062037
     2.5010000000     0.4676142352    14.1177702721  0.0000000000  0.2102750064
     2.4810000000     0.4629309328    14.0225814364  0.0000000000  0.2099421526
     2.4610000000     0.4582559343    13.9272411927  0.0000000000  0.2096076240
     2.4410000000     0.4535893493    13.8317482597  0.0000000000  0.2092714018
     2.4210000000     0.4489312939    13.7361014214  0.0000000000  0.2089334672
     2.4010000000     0.4442818819    13.6402993378  0.0000000000  0.2085938008
     2.3810000000     0.4396412327    13.5443407150  0.0000000000  0.2082523831
     2.3610000000     0.4350094695    13.4482242638  0.0000000000  0.2079091943
     2.3410000000     0.4303867148    13.3519485962  0.0000000000  0.2075642141
     2.3210000000     0.4257730959    13.2555123521  0.0000000000  0.2072174220
     2.3010000000     0.4211687438    13.1589141583  0.0000000000  0.2068687972
     2.2810000000     0.4165737918    13.0621526088  0.0000000000  0.2065183185
     2.2610000000     0.4119883760    12.9652262660  0.0000000000  0.2061659644
     2.2410000000     0.4074126353    12.8681336624  0.0000000000  0.2058117131
     2.2210000000     0.4028467147    12.7708733618  0.0000000000  0.2054555424
     2.2010000000     0.3982907592    12.6734438389  0.0000000000  0.2050974297
     2.1810000000     0.3937449203    12.5758436017  0.0000000000  0.2047373523
     2.1610000000     0.3892093503    12.4780710714  0.0000000000  0.2043752866
     2.1410000000     0.3846842071    12.3801246842  0.0000000000  0.2040112091
     2.1210000000     0.3801696534    12.2820028719  0.0000000000  0.2036450960
     2.1010000000     0.3756658544    12.1837040027  0.0000000000  0.2032769226
     2.0810000000     0.3711729794    12.0852264224  0.0000000000  0.2029066643
     2.0610000000     0.3666912025    11.9865684550  0.0000000000  0.2025342958
     2.0410000000     0.3622207034    11.8877284233  0.0000000000  0.2021597917
     2.0210000000     0.3577616650    11.7887045904  0.0000000000  0.2017831260
     2.0010000000     0.3533142752    11.6894952000  0.0000000000  0.2014042722
     1.9810000000     0.3488787276    11.5900984769  0.0000000000  0.2010232037
     1.9610000000     0.3444552195    11.4905125889  0.0000000000  0.2006398932
     1.9410000000     0.3400439549    11.3907357055  0.0000000000  0.2002543130
     1.9210000000     0.3356451430    11.2907659597  0.0000000000  0.1998664353
     1.9010000000     0.3312589968    11.1906014101  0.0000000000  0.1994762313
     1.8810000000     0.3268857383    11.0902401566  0.0000000000  0.1990836724
     1.8610000000     0.3225255929    10.9896802064  0.0000000000  0.1986887290
     1.8410000000     0.3181787930    10.8889195511  0.0000000000  0.1982913715
     1.8210000000     0.3138455783    10.7879561667  0.0000000000  0.1978915695
     1.8010000000     0.3095261938    10.6867879662  0.0000000000  0.1974892924
     1.7810000000     0.3052208918    10.5854128380  0.0000000000  0.1970845091
     1.7610000000     0.3009299317    10.4838286267  0.0000000000  0.1966771879
     1.7410000000     0.2966535802    10.3820331518  0.0000000000  0.1962672967
     1.7210000000     0.2923921114    10.2800241799  0.0000000000  0.1958548031
     1.7010000000     0.2881458079    10.1777994613  0.0000000000  0.1954396740
     1.6810000000     0.2839149590    10.0753566742  0.0000000000  0.1950218760
     1.6610000000     0.2796998633     9.9726934805  0.0000000000  0.1946013751
     1.6410000000     0.2755008268     9.8698074695  0.0000000000  0.1941781369
     1.6210000000     0.2713181660     9.7666962311  0.0000000000  0.1937521266
     1.6010000000     0.2671522058     9.6633573003  0.0000000000  0.1933233088
     1.5810000000     0.2630032781     9.5597881037  0.0000000000  0.1928916475
     1.5610000000     0.2588717283     9.4559861202  0.0000000000  0.1924571065
     1.5410000000     0.2547579088     9.3519487108  0.0000000000  0.1920196490
     1.5210000000     0.2506621829     9.2476732081  0.0000000000  0.1915792376
     1.5010000000     0.2465849244     9.1431568980  0.0000000000  0.1911358344
     1.4810000000     0.2425265180     9.0383970203  0.0000000000  0.1906894013
     1.4610000000     0.2384873589     8.9333907601  0.0000000000  0.1902398994
     1.4410000000     0.2344678532     8.8281352315  0.0000000000  0.1897872892
     1.4210000000     0.2304684181     8.7226274969  0.0000000000  0.1893315308
     1.4010000000     0.2264894841     8.6168646029  0.0000000000  0.1888725840
     1.3810000000     0.2225314920     8.5108434966  0.0000000000  0.1884104077
     1.3610000000     0.2185948943     8.4045610647  0.0000000000  0.1879449601
     1.3410000000     0.2146801569     8.2980141630  0.0000000000  0.1874761993
     1.3210000000     0.2107877571     8.1911995631  0.0000000000  0.1870040823
     1.3010000000     0.2069181846     8.0841139773  0.0000000000  0.1865285655
     1.2810000000     0.2030719421     7.9767540678  0.0000000000  0.1860496048
     1.2610000000     0.1992495439     7.8691164085  0.0000000000  0.1855671550
     1.2410000000     0.1954515167     7.7611975082  0.0000000000  0.1850811702
     1.2210000000     0.1916783999     7.6529938196  0.0000000000  0.1845916034
     1.2010000000     0.1879307442     7.5445017119  0.0000000000  0.1840984068
     1.1810000000     0.1842091121     7.4357174721  0.0000000000  0.1836015311
     1.1610000000     0.1805140770     7.3266373203  0.0000000000  0.1831009257
     1.1410000000     0.1768462240     7.2172574145  0.0000000000  0.1825965388
     1.1210000000     0.1732061466     7.1075737986  0.0000000000  0.1820883165
     1.1010000000     0.1695944478     6.9975824405  0.0000000000  0.1815762028
     1.0810000000     0.1660117386     6.8872792233  0.0000000000  0.1810601397
     1.0610000000     0.1624586370     6.7766599495  0.0000000000  0.1805400664
     1.0410000000     0.1589357652     6.6657203033  0.0000000000  0.1800159188
     1.0210000000     0.1554437497     6.5544558939  0.0000000000  0.1794876294
     1.0010000000     0.1519832173     6.4428621996  0.0000000000  0.1789551261


==> anc/s88h_18/s88h_18-eos3.dat <==
   11.000999999999999     
  0.10000000000000001              501
    61.0010000000    17.9742990203   182.1707234587  0.0000000000  0.4335235516
    60.9010000000    17.9430637778   181.9400097662  0.0000000000  0.4333519816
    60.8010000000    17.9118301680   181.7092046456  0.0000000000  0.4331802028
    60.7010000000    17.8805982219   181.4783081119  0.0000000000  0.4330082147
    60.6010000000    17.8493678896   181.2473195825  0.0000000000  0.4328360166
    60.5010000000    17.8181392301   181.0162392780  0.0000000000  0.4326636081
    60.4010000000    17.7869122217   180.7850668218  0.0000000000  0.4324909884
    60.3010000000    17.7556868434   180.5538018412  0.0000000000  0.4323181569
    60.2010000000    17.7244631284   180.3224443652  0.0000000000  0.4321451130
    60.1010000000    17.6932411105   180.0909944252  0.0000000000  0.4319718563
    60.0010000000    17.6620207165   179.8594512595  0.0000000000  0.4317983857
    59.9010000000    17.6308020081   179.6278151046  0.0000000000  0.4316247011
    59.8010000000    17.5995849669   179.3960856034  0.0000000000  0.4314508016
    59.7010000000    17.5683696285   179.1642627987  0.0000000000  0.4312766867
    59.6010000000    17.5371559490   178.9323461413  0.0000000000  0.4311023556
    59.5010000000    17.5059439651   178.7003356803  0.0000000000  0.4309278079
    59.4010000000    17.4747336873   178.4682312693  0.0000000000  0.4307530429
    59.3010000000    17.4435251000   178.2360325669  0.0000000000  0.4305780599
    59.2010000000    17.4123182147   178.0037394333  0.0000000000  0.4304028583
    59.1010000000    17.3811130172   177.7713515340  0.0000000000  0.4302274374
    59.0010000000    17.3499095464   177.5388689326  0.0000000000  0.4300517966
    58.9010000000    17.3187077628   177.3062911041  0.0000000000  0.4298759352
    58.8010000000    17.2875077327   177.0736183149  0.0000000000  0.4296998528
    58.7010000000    17.2563094177   176.8408500466  0.0000000000  0.4295235485
    58.6010000000    17.2251128063   176.6079859816  0.0000000000  0.4293470216
    58.5010000000    17.1939179663   176.3750263950  0.0000000000  0.4291702718
    58.4010000000    17.1627248085   176.1419703865  0.0000000000  0.4289932979
    58.3010000000    17.1315334281   175.9088184334  0.0000000000  0.4288160997
    58.2010000000    17.1003437897   175.6755700351  0.0000000000  0.4286386763
    58.1010000000    17.0691558845   175.4422248908  0.0000000000  0.4284610271
    58.0010000000    17.0379697307   175.2087828989  0.0000000000  0.4282831513
    57.9010000000    17.0067853469   174.9752439610  0.0000000000  0.4281050485
    57.8010000000    16.9756027523   174.7416079815  0.0000000000  0.4279267179
    57.7010000000    16.9444218884   174.5078742830  0.0000000000  0.4277481586
    57.6010000000    16.9132428016   174.2740429724  0.0000000000  0.4275693702
    57.5010000000    16.8820654869   174.0401137698  0.0000000000  0.4273903518
    57.4010000000    16.8508899657   173.8060865932  0.0000000000  0.4272111029
    57.3010000000    16.8197162340   173.5719611696  0.0000000000  0.4270316227
    57.2010000000    16.7885442887   173.3377372297  0.0000000000  0.4268519106
    57.1010000000    16.7573741269   173.1034145079  0.0000000000  0.4266719656
    57.0010000000    16.7262057725   172.8689929360  0.0000000000  0.4264917873
    56.9010000000    16.6950392241   172.6344722555  0.0000000000  0.4263113750
    56.8010000000    16.6638744807   172.3998522114  0.0000000000  0.4261307277
    56.7010000000    16.6327115422   172.1651325527  0.0000000000  0.4259498449
    56.6010000000    16.6015504347   171.9303132250  0.0000000000  0.4257687259
    56.5010000000    16.5703911591   171.6953939843  0.0000000000  0.4255873700
    56.4010000000    16.5392336915   171.4603743975  0.0000000000  0.4254057763
    56.3010000000    16.5080780854   171.2252546136  0.0000000000  0.4252239442
    56.2010000000    16.4769242925   170.9900340146  0.0000000000  0.4250418729
    56.1010000000    16.4457723419   170.7547125642  0.0000000000  0.4248595617
    56.0010000000    16.4146222633   170.5192902293  0.0000000000  0.4246770099
    55.9010000000    16.3834740107   170.2837664042  0.0000000000  0.4244942167
    55.8010000000    16.3523276148   170.0481410634  0.0000000000  0.4243111812
    55.7010000000    16.3211830819   169.8124139932  0.0000000000  0.4241279029
    55.6010000000    16.2900404439   169.5765851750  0.0000000000  0.4239443811
    55.5010000000    16.2588996576   169.3406540196  0.0000000000  0.4237606148
    55.4010000000    16.2277607564   169.1046205163  0.0000000000  0.4235766033
    55.3010000000    16.1966237490   168.8684844665  0.0000000000  0.4233923460
    55.2010000000    16.1654885943   168.6322452941  0.0000000000  0.4232078417
    55.1010000000    16.1343553528   168.3959031904  0.0000000000  0.4230230901
    55.0010000000    16.1032240098   168.1594577780  0.0000000000  0.4228380903
    54.9010000000    16.0720945769   167.9229088742  0.0000000000  0.4226528414
    54.8010000000    16.0409670409   167.6862561103  0.0000000000  0.4224673427
    54.7010000000    16.0098414395   167.4494995016  0.0000000000  0.4222815934
    54.6010000000    15.9787177361   167.2126384979  0.0000000000  0.4220955927
    54.5010000000    15.9475959697   166.9756731223  0.0000000000  0.4219093398
    54.4010000000    15.9164761301   166.7386030228  0.0000000000  0.4217228339
    54.3010000000    15.8853582078   166.5014278518  0.0000000000  0.4215360740
    54.2010000000    15.8542422437   166.2641476444  0.0000000000  0.4213490597
    54.1010000000    15.8231282051   166.0267618722  0.0000000000  0.4211617898
    54.0010000000    15.7920161340   165.7892705784  0.0000000000  0.4209742638
    53.9010000000    15.7609060239   165.5516734320  0.0000000000  0.4207864807
    53.8010000000    15.7297978690   165.3139701071  0.0000000000  0.4205984396
    53.7010000000    15.6986916886   165.0761604701  0.0000000000  0.4204101399
    53.6010000000    15.6675874785   164.8382442037  0.0000000000  0.4202215806
    53.5010000000    15.6364852351   164.6002209950  0.0000000000  0.4200327609
    53.4010000000    15.6053849799   164.3620907235  0.0000000000  0.4198436799
    53.3010000000    15.5742867108   164.1238530851  0.0000000000  0.4196543368
    53.2010000000    15.5431904508   163.8855079676  0.0000000000  0.4194647308
    53.1010000000    15.5120961749   163.6470548888  0.0000000000  0.4192748610
    53.0010000000    15.4810039076   163.4084937454  0.0000000000  0.4190847265
    52.9010000000    15.4499136497   163.1698242515  0.0000000000  0.4188943265
    52.8010000000    15.4188254272   162.9310463123  0.0000000000  0.4187036601
    52.7010000000    15.3877392180   162.6921594643  0.0000000000  0.4185127265
    52.6010000000    15.3566550255   162.4531634358  0.0000000000  0.4183215246
    52.5010000000    15.3255728776   162.2140581453  0.0000000000  0.4181300538
    52.4010000000    15.2944927792   161.9748433300  0.0000000000  0.4179383131
    52.3010000000    15.2634147114   161.7355185457  0.0000000000  0.4177463015
    52.2010000000    15.2323387047   161.4960837250  0.0000000000  0.4175540183
    52.1010000000    15.2012647661   161.2565386189  0.0000000000  0.4173614625
    52.0010000000    15.1701928793   161.0168827981  0.0000000000  0.4171686331
    51.9010000000    15.1391230530   160.7771160237  0.0000000000  0.4169755293
    51.8010000000    15.1080553205   160.5372382464  0.0000000000  0.4167821502
    51.7010000000    15.0769896442   160.2972488670  0.0000000000  0.4165884947
    51.6010000000    15.0459260828   160.0571480302  0.0000000000  0.4163945622
    51.5010000000    15.0148646005   159.8169351472  0.0000000000  0.4162003515
    51.4010000000    14.9838052336   159.5766101873  0.0000000000  0.4160058618
    51.3010000000    14.9527479480   159.3361725726  0.0000000000  0.4158110920
    51.2010000000    14.9216928054   159.0956224660  0.0000000000  0.4156160415
    51.1010000000    14.8906397733   158.8549592995  0.0000000000  0.4154207090
    51.0010000000    14.8595888441   158.6141826951  0.0000000000  0.4152250936
    50.9010000000    14.8285400581   158.3732926464  0.0000000000  0.4150291944
    50.8010000000    14.7974934092   158.1322887851  0.0000000000  0.4148330105
    50.7010000000    14.7664488921   157.8911707484  0.0000000000  0.4146365408
    50.6010000000    14.7354065496   157.6499385446  0.0000000000  0.4144397845
    50.5010000000    14.7043663546   157.4085916384  0.0000000000  0.4142427405
    50.4010000000    14.6733283047   157.1671296834  0.0000000000  0.4140454077
    50.3010000000    14.6422924449   156.9255527027  0.0000000000  0.4138477854
    50.2010000000    14.6112587511   156.6838601778  0.0000000000  0.4136498723
    50.1010000000    14.5802272233   156.4420517785  0.0000000000  0.4134516675
    50.0010000000    14.5491979091   156.2001275430  0.0000000000  0.4132531702
    49.9010000000    14.5181707870   155.9580869698  0.0000000000  0.4130543791
    49.8010000000    14.4871458599   155.7159297447  0.0000000000  0.4128552934
    49.7010000000    14.4561231547   155.4736557403  0.0000000000  0.4126559120
    49.6010000000    14.4251026525   155.2312644725  0.0000000000  0.4124562337
    49.5010000000    14.3940843592   154.9887556440  0.0000000000  0.4122562576
    49.4010000000    14.3630683041   154.7461291438  0.0000000000  0.4120559827
    49.3010000000    14.3320544946   154.5033846854  0.0000000000  0.4118554080
    49.2010000000    14.3010429158   154.2605218081  0.0000000000  0.4116545323
    49.1010000000    14.2700335771   154.0175402372  0.0000000000  0.4114533546
    49.0010000000    14.2390265115   153.7744398838  0.0000000000  0.4112518739
    48.9010000000    14.2080216843   153.5312201249  0.0000000000  0.4110500889
    48.8010000000    14.1770191303   153.2878808832  0.0000000000  0.4108479988
    48.7010000000    14.1460188853   153.0444220859  0.0000000000  0.4106456026
    48.6010000000    14.1150208948   152.8008429497  0.0000000000  0.4104428988
    48.5010000000    14.0840251964   152.5571434142  0.0000000000  0.4102398866
    48.4010000000    14.0530317834   152.3133230667  0.0000000000  0.4100365647
    48.3010000000    14.0220406951   152.0693818580  0.0000000000  0.4098329323
    48.2010000000    13.9910519266   151.8253193874  0.0000000000  0.4096289881
    48.1010000000    13.9600654515   151.5811350826  0.0000000000  0.4094247309
    48.0010000000    13.9290813120   151.3368289123  0.0000000000  0.4092201597
    47.9010000000    13.8980995063   151.0924004946  0.0000000000  0.4090152734
    47.8010000000    13.8671200336   150.8478494545  0.0000000000  0.4088100707
    47.7010000000    13.8361429166   150.6031756005  0.0000000000  0.4086045506
    47.6010000000    13.8051681564   150.3583785701  0.0000000000  0.4083987119
    47.5010000000    13.7741957554   150.1134580072  0.0000000000  0.4081925534
    47.4010000000    13.7432257392   149.8684137390  0.0000000000  0.4079860742
    47.3010000000    13.7122580675   149.6232450690  0.0000000000  0.4077792726
    47.2010000000    13.6812928128   149.3779521905  0.0000000000  0.4075721479
    47.1010000000    13.6503299368   149.1325344203  0.0000000000  0.4073646987
    47.0010000000    13.6193694471   148.8869914353  0.0000000000  0.4071569238
    46.9010000000    13.5884113969   148.6413232708  0.0000000000  0.4069488222
    46.8010000000    13.5574557291   148.3955290890  0.0000000000  0.4067403924
    46.7010000000    13.5265024990   148.1496089380  0.0000000000  0.4065316334
    46.6010000000    13.4955516962   147.9035623457  0.0000000000  0.4063225438
    46.5010000000    13.4646033337   147.6573890221  0.0000000000  0.4061131226
    46.4010000000    13.4336574254   147.4110886842  0.0000000000  0.4059033685
    46.3010000000    13.4027139427   147.1646607062  0.0000000000  0.4056932800
    46.2010000000    13.3717729455   146.9181051684  0.0000000000  0.4054828562
    46.1010000000    13.3408344294   146.6714216336  0.0000000000  0.4052720959
    46.0010000000    13.3098983690   146.4246094977  0.0000000000  0.4050609974
    45.9010000000    13.2789648058   146.1776686870  0.0000000000  0.4048495597
    45.8010000000    13.2480337386   145.9305987859  0.0000000000  0.4046377816
    45.7010000000    13.2171051676   145.6833993866  0.0000000000  0.4044256616
    45.6010000000    13.1861790940   145.4360700887  0.0000000000  0.4042131985
    45.5010000000    13.1552555636   145.1886108459  0.0000000000  0.4040003911
    45.4010000000    13.1243345584   144.9410210987  0.0000000000  0.4037872381
    45.3010000000    13.0934160616   144.6933002961  0.0000000000  0.4035737378
    45.2010000000    13.0625001439   144.4454485859  0.0000000000  0.4033598895
    45.1010000000    13.0315867480   144.1974650865  0.0000000000  0.4031456912
    45.0010000000    13.0006759252   143.9493497877  0.0000000000  0.4029311421
    44.9010000000    12.9697676637   143.7011021688  0.0000000000  0.4027162405
    44.8010000000    12.9388619959   143.4527220617  0.0000000000  0.4025009853
    44.7010000000    12.9079589124   143.2042089616  0.0000000000  0.4022853751
    44.6010000000    12.8770584264   142.9555625434  0.0000000000  0.4020694084
    44.5010000000    12.8461605312   142.7067823189  0.0000000000  0.4018530837
    44.4010000000    12.8152652428   142.4578679790  0.0000000000  0.4016363998
    44.3010000000    12.7843725993   142.2088193934  0.0000000000  0.4014193555
    44.2010000000    12.7534825766   141.9596359266  0.0000000000  0.4012019490
    44.1010000000    12.7225951732   141.7103171229  0.0000000000  0.4009841790
    44.0010000000    12.6917104311   141.4608628757  0.0000000000  0.4007660442
    43.9010000000    12.6608283512   141.2112727452  0.0000000000  0.4005475431
    43.8010000000    12.6299489360   140.9615463001  0.0000000000  0.4003286742
    43.7010000000    12.5990721890   140.7116831176  0.0000000000  0.4001094361
    43.6010000000    12.5681981363   140.4616829531  0.0000000000  0.3998898274
    43.5010000000    12.5373267634   140.2115452312  0.0000000000  0.3996698465
    43.4010000000    12.5064580987   139.9612697239  0.0000000000  0.3994494920
    43.3010000000    12.4755921514   139.7108560424  0.0000000000  0.3992287625
    43.2010000000    12.4447289319   139.4603038064  0.0000000000  0.3990076563
    43.1010000000    12.4138684311   139.2096124756  0.0000000000  0.3987861720
    43.0010000000    12.3830106622   138.9587816877  0.0000000000  0.3985643081
    42.9010000000    12.3521556399   138.7078110888  0.0000000000  0.3983420629
    42.8010000000    12.3213034007   138.4567005020  0.0000000000  0.3981194352
    42.7010000000    12.2904539205   138.2054492547  0.0000000000  0.3978964233
    42.6010000000    12.2596072182   137.9540570200  0.0000000000  0.3976730255
    42.5010000000    12.2287632934   137.7025233122  0.0000000000  0.3974492403
    42.4010000000    12.1979221880   137.4508479896  0.0000000000  0.3972250663
    42.3010000000    12.1670838637   137.1990302503  0.0000000000  0.3970005017
    42.2010000000    12.1362483858   136.9470701379  0.0000000000  0.3967755451
    42.1010000000    12.1054157188   136.6949668700  0.0000000000  0.3965501947
    42.0010000000    12.0745858901   136.4427201746  0.0000000000  0.3963244489
    41.9010000000    12.0437589082   136.1903296224  0.0000000000  0.3960983062
    41.8010000000    12.0129348032   135.9377949598  0.0000000000  0.3958717651
    41.7010000000    11.9821135459   135.6851154443  0.0000000000  0.3956448235
    41.6010000000    11.9512951698   135.4322908421  0.0000000000  0.3954174801
    41.5010000000    11.9204796891   135.1793207623  0.0000000000  0.3951897331
    41.4010000000    11.8896670998   134.9262046590  0.0000000000  0.3949615808
    41.3010000000    11.8588574396   134.6729423264  0.0000000000  0.3947330218
    41.2010000000    11.8280506672   134.4195329088  0.0000000000  0.3945040538
    41.1010000000    11.7972468636   134.1659765500  0.0000000000  0.3942746758
    41.0010000000    11.7664459709   133.9122722506  0.0000000000  0.3940448854
    40.9010000000    11.7356480330   133.6584198451  0.0000000000  0.3938146812
    40.8010000000    11.7048530751   133.4044190131  0.0000000000  0.3935840616
    40.7010000000    11.6740610846   133.1502691163  0.0000000000  0.3933530246
    40.6010000000    11.6432720701   132.8959696916  0.0000000000  0.3931215685
    40.5010000000    11.6124860619   132.6415204500  0.0000000000  0.3928896915
    40.4010000000    11.5817030720   132.3869209491  0.0000000000  0.3926573919
    40.3010000000    11.5509230746   132.1321704312  0.0000000000  0.3924246677
    40.2010000000    11.5201461246   131.8772688024  0.0000000000  0.3921915173
    40.1010000000    11.4893721997   131.6222153272  0.0000000000  0.3919579386
    40.0010000000    11.4586013382   131.3670097701  0.0000000000  0.3917239300
    39.9010000000    11.4278335412   131.1116515808  0.0000000000  0.3914894896
    39.8010000000    11.3970688111   130.8561402209  0.0000000000  0.3912546154
    39.7010000000    11.3663071720   130.6004753255  0.0000000000  0.3910193056
    39.6010000000    11.3355486300   130.3446563787  0.0000000000  0.3907835584
    39.5010000000    11.3047931930   130.0886828766  0.0000000000  0.3905473717
    39.4010000000    11.2740408903   129.8325544881  0.0000000000  0.3903107438
    39.3010000000    11.2432917139   129.5762705710  0.0000000000  0.3900736726
    39.2010000000    11.2125456772   129.3198306566  0.0000000000  0.3898361561
    39.1010000000    11.1818027955   129.0632342880  0.0000000000  0.3895981925
    39.0010000000    11.1510630858   128.8064810199  0.0000000000  0.3893597797
    38.9010000000    11.1203265668   128.5495704191  0.0000000000  0.3891209159
    38.8010000000    11.0895932210   128.2925017443  0.0000000000  0.3888815988
    38.7010000000    11.0588631091   128.0352749067  0.0000000000  0.3886418267
    38.6010000000    11.0281361984   127.7778890299  0.0000000000  0.3884015974
    38.5010000000    10.9974125152   127.5203437303  0.0000000000  0.3881609087
    38.4010000000    10.9666920876   127.2626386359  0.0000000000  0.3879197589
    38.3010000000    10.9359749079   127.0047730690  0.0000000000  0.3876781457
    38.2010000000    10.9052609891   126.7467465242  0.0000000000  0.3874360669
    38.1010000000    10.8745503654   126.4885586677  0.0000000000  0.3871935207
    38.0010000000    10.8438430347   126.2302088608  0.0000000000  0.3869505048
    37.9010000000    10.8131389974   125.9716964789  0.0000000000  0.3867070170
    37.8010000000    10.7824382933   125.7130212267  0.0000000000  0.3864630554
    37.7010000000    10.7517409267   125.4541825058  0.0000000000  0.3862186176
    37.6010000000    10.7210469039   125.1951797316  0.0000000000  0.3859737015
    37.5010000000    10.6903562147   124.9360121760  0.0000000000  0.3857283047
    37.4010000000    10.6596689258   124.6766797540  0.0000000000  0.3854824255
    37.3010000000    10.6289850309   124.4171817646  0.0000000000  0.3852360613
    37.2010000000    10.5983045077   124.1575173648  0.0000000000  0.3849892097
    37.1010000000    10.5676274288   123.8976865095  0.0000000000  0.3847418689
    37.0010000000    10.5369537577   123.6376882278  0.0000000000  0.3844940362
    36.9010000000    10.5062835340   123.3775221893  0.0000000000  0.3842457095
    36.8010000000    10.4756167626   123.1171877652  0.0000000000  0.3839968865
    36.7010000000    10.4449534507   122.8566843418  0.0000000000  0.3837475648
    36.6010000000    10.4142936444   122.5960116309  0.0000000000  0.3834977422
    36.5010000000    10.3836373186   122.3351687371  0.0000000000  0.3832474161
    36.4010000000    10.3529845055   122.0741552465  0.0000000000  0.3829965842
    36.3010000000    10.3223352213   121.8129706047  0.0000000000  0.3827452443
    36.2010000000    10.2916894844   121.5516142723  0.0000000000  0.3824933938
    36.1010000000    10.2610473154   121.2900857252  0.0000000000  0.3822410304
    36.0010000000    10.2304087012   121.0283841461  0.0000000000  0.3819881514
    35.9010000000    10.1997736673   120.7665090424  0.0000000000  0.3817347545
    35.8010000000    10.1691422412   120.5044599367  0.0000000000  0.3814808372
    35.7010000000    10.1385144173   120.2422360599  0.0000000000  0.3812263969
    35.6010000000    10.1078902279   119.9798369666  0.0000000000  0.3809714312
    35.5010000000    10.0772696899   119.7172620734  0.0000000000  0.3807159375
    35.4010000000    10.0466528226   119.4545108133  0.0000000000  0.3804599134
    35.3010000000    10.0160396122   119.1915823302  0.0000000000  0.3802033559
    35.2010000000     9.9854301008   118.9284762432  0.0000000000  0.3799462628
    35.1010000000     9.9548242975   118.6651918827  0.0000000000  0.3796886312
    35.0010000000     9.9242222314   118.4017287479  0.0000000000  0.3794304588
    34.9010000000     9.8936238814   118.1380858995  0.0000000000  0.3791717424
    34.8010000000     9.8630292994   117.8742630232  0.0000000000  0.3789124798
    34.7010000000     9.8324384871   117.6102593663  0.0000000000  0.3786526681
    34.6010000000     9.8018514664   117.3460743456  0.0000000000  0.3783923045
    34.5010000000     9.7712682268   117.0817070932  0.0000000000  0.3781313863
    34.4010000000     9.7406888304   116.8171573635  0.0000000000  0.3778699108
    34.3010000000     9.7101132548   116.5524241740  0.0000000000  0.3776078751
    34.2010000000     9.6795415497   116.2875071636  0.0000000000  0.3773452765
    34.1010000000     9.6489737155   116.0224055375  0.0000000000  0.3770821122
    34.0010000000     9.6184097557   115.7571185206  0.0000000000  0.3768183791
    33.9010000000     9.5878497107   115.4916456561  0.0000000000  0.3765540745
    33.8010000000     9.5572935723   115.2259860570  0.0000000000  0.3762891953
    33.7010000000     9.5267413865   114.9601393038  0.0000000000  0.3760237389
    33.6010000000     9.4961931508   114.6941045483  0.0000000000  0.3757577021
    33.5010000000     9.4656488826   114.4278811113  0.0000000000  0.3754910818
    33.4010000000     9.4351086193   114.1614684818  0.0000000000  0.3752238754
    33.3010000000     9.4045723502   113.8948657227  0.0000000000  0.3749560795
    33.2010000000     9.3740401355   113.6280725106  0.0000000000  0.3746876914
    33.1010000000     9.3435119364   113.3610876530  0.0000000000  0.3744187076
    33.0010000000     9.3129878190   113.0939108667  0.0000000000  0.3741491253
    32.9010000000     9.2824677845   112.8265412967  0.0000000000  0.3738789413
    32.8010000000     9.2519518376   112.5589781099  0.0000000000  0.3736081523
    32.7010000000     9.2214400194   112.2912207886  0.0000000000  0.3733367554
    32.6010000000     9.1909323406   112.0232685419  0.0000000000  0.3730647472
    32.5010000000     9.1604288151   111.7551206006  0.0000000000  0.3727921245
    32.4010000000     9.1299294600   111.4867762173  0.0000000000  0.3725188840
    32.3010000000     9.0994343121   111.2182348127  0.0000000000  0.3722450226
    32.2010000000     9.0689433618   110.9494953912  0.0000000000  0.3719705366
    32.1010000000     9.0384566690   110.6805575631  0.0000000000  0.3716954232
    32.0010000000     9.0079742139   110.4114202325  0.0000000000  0.3714196785
    31.9010000000     8.9774960464   110.1420829087  0.0000000000  0.3711432996
    31.8010000000     8.9470221539   109.8725445427  0.0000000000  0.3708662825
    31.7010000000     8.9165525925   109.6028046893  0.0000000000  0.3705886242
    31.6010000000     8.8860873566   109.3328623466  0.0000000000  0.3703103211
    31.5010000000     8.8556264765   109.0627168266  0.0000000000  0.3700313695
    31.4010000000     8.8251699697   108.7923673204  0.0000000000  0.3697517661
    31.3010000000     8.7947178735   108.5218131872  0.0000000000  0.3694715073
    31.2010000000     8.7642701801   108.2510533789  0.0000000000  0.3691905893
    31.1010000000     8.7338269337   107.9800873039  0.0000000000  0.3689090086
    31.0010000000     8.7033881339   107.7089139647  0.0000000000  0.3686267614
    30.9010000000     8.6729538321   107.4375328185  0.0000000000  0.3683438442
    30.8010000000     8.6425240191   107.1659427762  0.0000000000  0.3680602530
    30.7010000000     8.6120987376   106.8941432029  0.0000000000  0.3677759843
    30.6010000000     8.5816780020   106.6221332042  0.0000000000  0.3674910342
    30.5010000000     8.5512618304   106.3499119123  0.0000000000  0.3672053987
    30.4010000000     8.5208502609   106.0774786280  0.0000000000  0.3669190743
    30.3010000000     8.4904433034   105.8048323946  0.0000000000  0.3666320567
    30.2010000000     8.4600409720   105.5319722837  0.0000000000  0.3663443421
    30.1010000000     8.4296433161   105.2588976762  0.0000000000  0.3660559267
    30.0010000000     8.3992503261   104.9856074162  0.0000000000  0.3657668062
    29.9010000000     8.3688620438   104.7121007994  0.0000000000  0.3654769767
    29.8010000000     8.3384784990   104.4383770080  0.0000000000  0.3651864342
    29.7010000000     8.3080997101   104.1644351124  0.0000000000  0.3648951744
    29.6010000000     8.2777256843   103.8902740723  0.0000000000  0.3646031932
    29.5010000000     8.2473564792   103.6158932963  0.0000000000  0.3643104865
    29.4010000000     8.2169920794   103.3412915236  0.0000000000  0.3640170499
    29.3010000000     8.1866325355   103.0664680821  0.0000000000  0.3637228792
    29.2010000000     8.1562778717   102.7914220502  0.0000000000  0.3634279702
    29.1010000000     8.1259281008   102.5161523985  0.0000000000  0.3631323183
    29.0010000000     8.0955832558   102.2406582672  0.0000000000  0.3628359193
    28.9010000000     8.0652433736   101.9649388271  0.0000000000  0.3625387689
    28.8010000000     8.0349084504   101.6889928660  0.0000000000  0.3622408622
    28.7010000000     8.0045785322   101.4128196184  0.0000000000  0.3619421949
    28.6010000000     7.9742536393   101.1364180747  0.0000000000  0.3616427625
    28.5010000000     7.9439338117   100.8597873954  0.0000000000  0.3613425604
    28.4010000000     7.9136190488   100.5829263621  0.0000000000  0.3610415838
    28.3010000000     7.8833094001   100.3058342014  0.0000000000  0.3607398281
    28.2010000000     7.8530048895   100.0285098991  0.0000000000  0.3604372886
    28.1010000000     7.8227055309    99.7509523391  0.0000000000  0.3601339605
    28.0010000000     7.7924113581    99.4731605764  0.0000000000  0.3598298388
    27.9010000000     7.7621224096    99.1951337003  0.0000000000  0.3595249189
    27.8010000000     7.7318386994    98.9168705636  0.0000000000  0.3592191956
    27.7010000000     7.7015602758    98.6383703260  0.0000000000  0.3589126643
    27.6010000000     7.6712871334    98.3596316419  0.0000000000  0.3586053195
    27.5010000000     7.6410193309    98.0806537434  0.0000000000  0.3582971565
    27.4010000000     7.6107568731    97.8014353591  0.0000000000  0.3579881699
    27.3010000000     7.5804998143    97.5219756595  0.0000000000  0.3576783547
    27.2010000000     7.5502481701    97.2422734490  0.0000000000  0.3573677058
    27.1010000000     7.5200019759    96.9623277047  0.0000000000  0.3570562177
    27.0010000000     7.4897612439    96.6821371748  0.0000000000  0.3567438850
    26.9010000000     7.4595260348    96.4017010478  0.0000000000  0.3564307027
    26.8010000000     7.4292963429    96.1210178840  0.0000000000  0.3561166649
    26.7010000000     7.3990722398    95.8400869506  0.0000000000  0.3558017666
    26.6010000000     7.3688537168    95.5589067568  0.0000000000  0.3554860017
    26.5010000000     7.3386408425    95.2774765170  0.0000000000  0.3551693652
    26.4010000000     7.3084336199    94.9957948243  0.0000000000  0.3548518509
    26.3010000000     7.2782320862    94.7138605793  0.0000000000  0.3545334533
    26.2010000000     7.2480362848    94.4316727245  0.0000000000  0.3542141668
    26.1010000000     7.2178462504    94.1492301135  0.0000000000  0.3538939854
    26.0010000000     7.1876619960    93.8665313808  0.0000000000  0.3535729030
    25.9010000000     7.1574835687    93.5835754682  0.0000000000  0.3532509140
    25.8010000000     7.1273109939    93.3003610999  0.0000000000  0.3529280121
    25.7010000000     7.0971443307    93.0168873062  0.0000000000  0.3526041915
    25.6010000000     7.0669835753    92.7331525112  0.0000000000  0.3522794457
    25.5010000000     7.0368287858    92.4491557070  0.0000000000  0.3519537688
    25.4010000000     7.0066799989    92.1648956719  0.0000000000  0.3516271544
    25.3010000000     6.9765372442    91.8803711020  0.0000000000  0.3512995962
    25.2010000000     6.9464005441    91.5955806128  0.0000000000  0.3509710876
    25.1010000000     6.9162699551    91.3105231270  0.0000000000  0.3506416223
    25.0010000000     6.8861454996    91.0251972293  0.0000000000  0.3503111937
    24.9010000000     6.8560272202    90.7396016837  0.0000000000  0.3499797951
    24.8010000000     6.8259151530    90.4537351762  0.0000000000  0.3496474200
    24.7010000000     6.7958093412    90.1675964438  0.0000000000  0.3493140615
    24.6010000000     6.7657098213    89.8811841477  0.0000000000  0.3489797128
    24.5010000000     6.7356166239    89.5944968741  0.0000000000  0.3486443669
    24.4010000000     6.7055297865    89.3075332631  0.0000000000  0.3483080169
    24.3010000000     6.6754493410    89.0202918820  0.0000000000  0.3479706555
    24.2010000000     6.6453753531    88.7327716062  0.0000000000  0.3476322759
    24.1010000000     6.6153078428    88.4449708592  0.0000000000  0.3472928706
    24.0010000000     6.5852468644    88.1568883743  0.0000000000  0.3469524326
    23.9010000000     6.5551924403    87.8685225632  0.0000000000  0.3466109542
    23.8010000000     6.5251446139    87.5798720220  0.0000000000  0.3462684279
    23.7010000000     6.4951034494    87.2909355302  0.0000000000  0.3459248464
    23.6010000000     6.4650689540    87.0017112997  0.0000000000  0.3455802018
    23.5010000000     6.4350411948    86.7121981039  0.0000000000  0.3452344865
    23.4010000000     6.4050202082    86.4223944017  0.0000000000  0.3448876927
    23.3010000000     6.3750060391    86.1322987140  0.0000000000  0.3445398124
    23.2010000000     6.3449987278    85.8419095000  0.0000000000  0.3441908377
    23.1010000000     6.3149983102    85.5512251589  0.0000000000  0.3438407602
    23.0010000000     6.2850048564    85.2602444012  0.0000000000  0.3434895722
    22.9010000000     6.2550183817    84.9689653852  0.0000000000  0.3431372649
    22.8010000000     6.2250389481    84.6773867057  0.0000000000  0.3427838302
    22.7010000000     6.1950666013    84.3855067779  0.0000000000  0.3424292596
    22.6010000000     6.1651013835    84.0933239627  0.0000000000  0.3420735445
    22.5010000000     6.1351433336    83.8008365679  0.0000000000  0.3417166760
    22.4010000000     6.1051925246    83.5080432152  0.0000000000  0.3413586456
    22.3010000000     6.0752489766    83.2149419875  0.0000000000  0.3409994442
    22.2010000000     6.0453127567    82.9215314054  0.0000000000  0.3406390629
    22.1010000000     6.0153839043    82.6278096977  0.0000000000  0.3402774925
    22.0010000000     5.9854624810    82.3337752888  0.0000000000  0.3399147238
    21.9010000000     5.9555485214    82.0394263155  0.0000000000  0.3395507475
    21.8010000000     5.9256420826    81.7447611119  0.0000000000  0.3391855540
    21.7010000000     5.8957432194    81.4497779692  0.0000000000  0.3388191339
    21.6010000000     5.8658519849    81.1544751365  0.0000000000  0.3384514774
    21.5010000000     5.8359684184    80.8588507037  0.0000000000  0.3380825745
    21.4010000000     5.8060925940    80.5629030804  0.0000000000  0.3377124157
    21.3010000000     5.7762245484    80.2666302813  0.0000000000  0.3373409905
    21.2010000000     5.7463643412    79.9700305237  0.0000000000  0.3369682889
    21.1010000000     5.7165120309    79.6731019906  0.0000000000  0.3365943006
    21.0010000000     5.6866676639    79.3758427143  0.0000000000  0.3362190150
    20.9010000000     5.6568313092    79.0782509323  0.0000000000  0.3358424217
    20.8010000000     5.6270030242    78.7803247344  0.0000000000  0.3354645099
    20.7010000000     5.5971828540    78.4820620656  0.0000000000  0.3350852687
    20.6010000000     5.5673708676    78.1834610796  0.0000000000  0.3347046871
    20.5010000000     5.5375671226    77.8845197883  0.0000000000  0.3343227539
    20.4010000000     5.5077716654    77.5852360651  0.0000000000  0.3339394577
    20.3010000000     5.4779845781    77.2856081113  0.0000000000  0.3335547874
    20.2010000000     5.4482059090    76.9856337606  0.0000000000  0.3331687311
    20.1010000000     5.4184357192    76.6853109455  0.0000000000  0.3327812771
    20.0010000000     5.3886740827    76.3846376986  0.0000000000  0.3323924135
    19.9010000000     5.3589210523    76.0836118082  0.0000000000  0.3320021283
    19.8010000000     5.3291766942    75.7822311665  0.0000000000  0.3316104091
    19.7010000000     5.2994410879    75.4804937699  0.0000000000  0.3312172437
    19.6010000000     5.2697142703    75.1783971502  0.0000000000  0.3308226193
    19.5010000000     5.2399963373    74.8759394043  0.0000000000  0.3304265233
    19.4010000000     5.2102873425    74.5731181693  0.0000000000  0.3300289427
    19.3010000000     5.1805873543    74.2699311950  0.0000000000  0.3296298645
    19.2010000000     5.1508964442    73.9663762321  0.0000000000  0.3292292752
    19.1010000000     5.1212146875    73.6624510334  0.0000000000  0.3288271616
    19.0010000000     5.0915421525    73.3581532441  0.0000000000  0.3284235098
    18.9010000000     5.0618789006    73.0534804051  0.0000000000  0.3280183060
    18.8010000000     5.0322250307    72.7484304026  0.0000000000  0.3276115363
    18.7010000000     5.0025805919    72.4430005753  0.0000000000  0.3272031862
    18.6010000000     4.9729456603    72.1371885008  0.0000000000  0.3267932413
    18.5010000000     4.9433203388    71.8309919948  0.0000000000  0.3263816871
    18.4010000000     4.9137046716    71.5244082265  0.0000000000  0.3259685085
    18.3010000000     4.8840987623    71.2174349412  0.0000000000  0.3255536906
    18.2010000000     4.8545026677    70.9100693563  0.0000000000  0.3251372177
    18.1010000000     4.8249164935    70.6023091568  0.0000000000  0.3247190747
    18.0010000000     4.7953402996    70.2941515081  0.0000000000  0.3242992455
    17.9010000000     4.7657741847    69.9855939375  0.0000000000  0.3238777143
    17.8010000000     4.7362182134    69.6766335709  0.0000000000  0.3234544646
    17.7010000000     4.7066724894    69.3672678991  0.0000000000  0.3230294800
    17.6010000000     4.6771370935    69.0574941281  0.0000000000  0.3226027439
    17.5010000000     4.6476121151    68.7473095080  0.0000000000  0.3221742391
    17.4010000000     4.6180976324    68.4367111211  0.0000000000  0.3217439482
    17.3010000000     4.5885937430    68.1256962079  0.0000000000  0.3213118539
    17.2010000000     4.5591005339    67.8142618477  0.0000000000  0.3208779382
    17.1010000000     4.5296181125    67.5024052835  0.0000000000  0.3204421832
    17.0010000000     4.5001465561    67.1901233915  0.0000000000  0.3200045704
    16.9010000000     4.4706859633    66.8774132190  0.0000000000  0.3195650811
    16.8010000000     4.4412364338    66.5642717742  0.0000000000  0.3191236963
    16.7010000000     4.4117980595    66.2506959246  0.0000000000  0.3186803967
    16.6010000000     4.3823709443    65.9366826127  0.0000000000  0.3182351629
    16.5010000000     4.3529551948    65.6222287533  0.0000000000  0.3177879748
    16.4010000000     4.3235509110    65.3073311334  0.0000000000  0.3173388124
    16.3010000000     4.2941581967    64.9919865218  0.0000000000  0.3168876550
    16.2010000000     4.2647771504    64.6761915693  0.0000000000  0.3164344817
    16.1010000000     4.2354078850    64.3599430213  0.0000000000  0.3159792711
    16.0010000000     4.2060505090    64.0432375140  0.0000000000  0.3155220019
    15.9010000000     4.1767051369    63.7260716829  0.0000000000  0.3150626520
    15.8010000000     4.1473718704    63.4084419621  0.0000000000  0.3146011989
    15.7010000000     4.1180508372    63.0903450004  0.0000000000  0.3141376202
    15.6010000000     4.0887421443    62.7717771528  0.0000000000  0.3136718926
    15.5010000000     4.0594459162    62.4527348961  0.0000000000  0.3132039928
    15.4010000000     4.0301622581    62.1332144266  0.0000000000  0.3127338964
    15.3010000000     4.0008913124    61.8132122745  0.0000000000  0.3122615797
    15.2010000000     3.9716331898    61.4927245494  0.0000000000  0.3117870176
    15.1010000000     3.9423880164    61.1717474534  0.0000000000  0.3113101849
    15.0010000000     3.9131559249    60.8502771842  0.0000000000  0.3108310561
    14.9010000000     3.8839370462    60.5283098415  0.0000000000  0.3103496051
    14.8010000000     3.8547315058    60.2058413845  0.0000000000  0.3098658052
    14.7010000000     3.8255394335    59.8828677382  0.0000000000  0.3093796293
    14.6010000000     3.7963609822    59.5593849968  0.0000000000  0.3088910502
    14.5010000000     3.7671962837    59.2353889365  0.0000000000  0.3084000397
    14.4010000000     3.7380454678    58.9108752218  0.0000000000  0.3079065689
    14.3010000000     3.7089086980    58.5858398040  0.0000000000  0.3074106093
    14.2010000000     3.6797861024    58.2602781457  0.0000000000  0.3069121307
    14.1010000000     3.6506778444    57.9341860097  0.0000000000  0.3064111033
    14.0010000000     3.6215840627    57.6075587859  0.0000000000  0.3059074961
    13.9010000000     3.5925049242    57.2803920814  0.0000000000  0.3054012778
    13.8010000000     3.5634405732    56.9526811488  0.0000000000  0.3048924164
    13.7010000000     3.5343911757    56.6244213779  0.0000000000  0.3043808794
    13.6010000000     3.5053568939    56.2956080148  0.0000000000  0.3038666335
    13.5010000000     3.4763378967    55.9662362675  0.0000000000  0.3033496448
    13.4010000000     3.4473343516    55.6363012203  0.0000000000  0.3028298789
    13.3010000000     3.4183464182    55.3057977503  0.0000000000  0.3023073003
    13.2010000000     3.3893742902    54.9747210084  0.0000000000  0.3017818732
    13.1010000000     3.3604181391    54.6430657697  0.0000000000  0.3012535611
    13.0010000000     3.3314781401    54.3108267284  0.0000000000  0.3007223262
    12.9010000000     3.3025544812    53.9779986018  0.0000000000  0.3001881304
    12.8010000000     3.2736473568    53.6445760473  0.0000000000  0.2996509349
    12.7010000000     3.2447569523    53.3105534893  0.0000000000  0.2991106997
    12.6010000000     3.2158834703    52.9759254094  0.0000000000  0.2985673843
    12.5010000000     3.1870270994    52.6406859910  0.0000000000  0.2980209470
    12.4010000000     3.1581880633    52.3048296811  0.0000000000  0.2974713457
    12.3010000000     3.1293665520    51.9683503824  0.0000000000  0.2969185367
    12.2010000000     3.1005627851    51.6312421969  0.0000000000  0.2963624760
    12.1010000000     3.0717769831    51.2934990752  0.0000000000  0.2958031185
    12.0010000000     3.0430093605    50.9551147426  0.0000000000  0.2952404177
    11.9010000000     3.0142601437    50.6160828951  0.0000000000  0.2946743265
    11.8010000000     2.9855295720    50.2763972133  0.0000000000  0.2941047966
    11.7010000000     2.9568178694    49.9360510239  0.0000000000  0.2935317786
    11.6010000000     2.9281252842    49.5950377607  0.0000000000  0.2929552220
    11.5010000000     2.8994520536    49.2533505400  0.0000000000  0.2923750749
    11.4010000000     2.8707984351    48.9109825318  0.0000000000  0.2917912847
    11.3010000000     2.8421646865    48.5679267138  0.0000000000  0.2912037971
    11.2010000000     2.8135510680    48.2241758926  0.0000000000  0.2906125569
    11.1010000000     2.7849578519    47.8797228107  0.0000000000  0.2900175074
    11.0010000000     2.7563852994    47.5345598659  0.0000000000  0.2894185901


==> anc/s88h_18/s88h_18-eos4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   311.0010000000    97.9872083402   634.0337594665  0.0000000000  0.6450574627
   310.5010000000    97.8254796000   633.2584813732  0.0000000000  0.6448022275
   310.0010000000    97.6637545088   632.4828965833  0.0000000000  0.6445466854
   309.5010000000    97.5020328677   631.7070034885  0.0000000000  0.6442908352
   309.0010000000    97.3403148575   630.9308022983  0.0000000000  0.6440346762
   308.5010000000    97.1786004728   630.1542923271  0.0000000000  0.6437782075
   308.0010000000    97.0168895231   629.3774719977  0.0000000000  0.6435214280
   307.5010000000    96.8551821960   628.6003415466  0.0000000000  0.6432643371
   307.0010000000    96.6934786810   627.8229012172  0.0000000000  0.6430069341
   306.5010000000    96.5317786082   627.0451485624  0.0000000000  0.6427492177
   306.0010000000    96.3700821724   626.2670838458  0.0000000000  0.6424911871
   305.5010000000    96.2083893833   625.4887064400  0.0000000000  0.6422328415
   305.0010000000    96.0467002533   624.7100157278  0.0000000000  0.6419741800
   304.5010000000    95.8850147974   623.9310111013  0.0000000000  0.6417152016
   304.0010000000    95.7233330329   623.1516919627  0.0000000000  0.6414559056
   303.5010000000    95.5616549800   622.3720577240  0.0000000000  0.6411962911
   303.0010000000    95.3999804759   621.5921069131  0.0000000000  0.6409363567
   302.5010000000    95.2383097314   620.8118398570  0.0000000000  0.6406761020
   302.0010000000    95.0766427741   620.0312559970  0.0000000000  0.6404155259
   301.5010000000    94.9149794497   619.2503538928  0.0000000000  0.6401546275
   301.0010000000    94.7533197915   618.4691330079  0.0000000000  0.6398934056
   300.5010000000    94.5916638357   617.6875928155  0.0000000000  0.6396318596
   300.0010000000    94.4300118044   616.9057336883  0.0000000000  0.6393699887
   299.5010000000    94.2683633708   616.1235533398  0.0000000000  0.6391077914
   299.0010000000    94.1067187625   615.3410521632  0.0000000000  0.6388452672
   298.5010000000    93.9450778427   614.5582287843  0.0000000000  0.6385824149
   298.0010000000    93.7834406606   613.7750827281  0.0000000000  0.6383192336
   297.5010000000    93.6218074508   612.9916144156  0.0000000000  0.6380557226
   297.0010000000    93.4601779021   612.2078216197  0.0000000000  0.6377918806
   296.5010000000    93.2985522546   611.4237047818  0.0000000000  0.6375277068
   296.0010000000    93.1369303857   610.6392625838  0.0000000000  0.6372632002
   295.5010000000    92.9753121765   609.8544937200  0.0000000000  0.6369983595
   295.0010000000    92.8136980561   609.0693995442  0.0000000000  0.6367331844
   294.5010000000    92.6520875477   608.2839770078  0.0000000000  0.6364676731
   294.0010000000    92.4904810852   607.4982274837  0.0000000000  0.6362018254
   293.5010000000    92.3288783801   606.7121488301  0.0000000000  0.6359356397
   293.0010000000    92.1672795091   605.9257406791  0.0000000000  0.6356691151
   292.5010000000    92.0056845517   605.1390026728  0.0000000000  0.6354022508
   292.0010000000    91.8440935899   604.3519344636  0.0000000000  0.6351350459
   291.5010000000    91.6825065282   603.5645348374  0.0000000000  0.6348674991
   291.0010000000    91.5209232750   602.7768025928  0.0000000000  0.6345996093
   290.5010000000    91.3593439210   601.9887374173  0.0000000000  0.6343313756
   290.0010000000    91.1977685599   601.2003390083  0.0000000000  0.6340627970
   289.5010000000    91.0361971087   600.4116061997  0.0000000000  0.6337938725
   289.0010000000    90.8746296669   599.6225387115  0.0000000000  0.6335246011
   288.5010000000    90.7130661578   598.8331354020  0.0000000000  0.6332549816
   288.0010000000    90.5515066865   598.0433960137  0.0000000000  0.6329850130
   287.5010000000    90.3899510047   597.2533185585  0.0000000000  0.6327146941
   287.0010000000    90.2283995794   596.4629045440  0.0000000000  0.6324440243
   286.5010000000    90.0668519909   595.6721511362  0.0000000000  0.6321730020
   286.0010000000    89.9053085337   594.8810589942  0.0000000000  0.6319016265
   285.5010000000    89.7437689730   594.0896261813  0.0000000000  0.6316298964
   285.0010000000    89.5822334319   593.2978525112  0.0000000000  0.6313578107
   284.5010000000    89.4207020361   592.5057378076  0.0000000000  0.6310853686
   284.0010000000    89.2591747375   591.7132810395  0.0000000000  0.6308125689
   283.5010000000    89.0976514914   590.9204811890  0.0000000000  0.6305394103
   283.0010000000    88.9361322567   590.1273372519  0.0000000000  0.6302658918
   282.5010000000    88.7746169957   589.3338482373  0.0000000000  0.6299920120
   282.0010000000    88.6131060250   588.5400148923  0.0000000000  0.6297177704
   281.5010000000    88.4515991374   587.7458353868  0.0000000000  0.6294431656
   281.0010000000    88.2900963047   586.9513087682  0.0000000000  0.6291681962
   280.5010000000    88.1285976774   586.1564349571  0.0000000000  0.6288928615
   280.0010000000    87.9671032335   585.3612130256  0.0000000000  0.6286171602
   279.5010000000    87.8056127809   584.5656412008  0.0000000000  0.6283410909
   279.0010000000    87.6441266533   583.7697202994  0.0000000000  0.6280646529
   278.5010000000    87.4826446650   582.9734485749  0.0000000000  0.6277878448
   278.0010000000    87.3211668083   582.1768251535  0.0000000000  0.6275106653
   277.5010000000    87.1596932521   581.3798500307  0.0000000000  0.6272331136
   277.0010000000    86.9982238219   580.5825215030  0.0000000000  0.6269551881
   276.5010000000    86.8367585203   579.7848387376  0.0000000000  0.6266768878
   276.0010000000    86.6752976986   578.9868026216  0.0000000000  0.6263982119
   275.5010000000    86.5138408481   578.1884097880  0.0000000000  0.6261191585
   275.0010000000    86.3523884987   577.3896620020  0.0000000000  0.6258397271
   274.5010000000    86.1909403219   576.5905567795  0.0000000000  0.6255599161
   274.0010000000    86.0294965095   575.7910942063  0.0000000000  0.6252797245
   273.5010000000    85.8680569128   574.9912726805  0.0000000000  0.6249991508
   273.0010000000    85.7066215589   574.1910914654  0.0000000000  0.6247181939
   272.5010000000    85.5451906492   573.3905506858  0.0000000000  0.6244368528
   272.0010000000    85.3837638756   572.5896479367  0.0000000000  0.6241551258
   271.5010000000    85.2223416172   571.7883842174  0.0000000000  0.6238730123
   271.0010000000    85.0609235738   570.9867571538  0.0000000000  0.6235905104
   270.5010000000    84.8995101303   570.1847677698  0.0000000000  0.6233076196
   270.0010000000    84.7381008250   569.3824128784  0.0000000000  0.6230243378
   269.5010000000    84.5766960495   568.5796935307  0.0000000000  0.6227406644
   269.0010000000    84.4152956895   567.7766082590  0.0000000000  0.6224565979
   268.5010000000    84.2538996350   566.9731556125  0.0000000000  0.6221721368
   268.0010000000    84.0925079492   566.1693349983  0.0000000000  0.6218872800
   267.5010000000    83.9311208674   565.3651466774  0.0000000000  0.6216020264
   267.0010000000    83.7697381226   564.5605884045  0.0000000000  0.6213163745
   266.5010000000    83.6083599571   563.7556604693  0.0000000000  0.6210303231
   266.0010000000    83.4469861126   562.9503606601  0.0000000000  0.6207438706
   265.5010000000    83.2856170062   562.1446901324  0.0000000000  0.6204570164
   265.0010000000    83.1242522200   561.3386458700  0.0000000000  0.6201697584
   264.5010000000    82.9628918439   560.5322273855  0.0000000000  0.6198820954
   264.0010000000    82.8015361379   559.7254350401  0.0000000000  0.6195940264
   263.5010000000    82.6401850313   558.9182675390  0.0000000000  0.6193055501
   263.0010000000    82.4788382918   558.1107227718  0.0000000000  0.6190166645
   262.5010000000    82.3174963564   557.3028019768  0.0000000000  0.6187273692
   262.0010000000    82.1561588349   556.4945022441  0.0000000000  0.6184376620
   261.5010000000    81.9948258398   555.6858231789  0.0000000000  0.6181475418
   261.0010000000    81.8334976530   554.8767652300  0.0000000000  0.6178570076
   260.5010000000    81.6721738979   554.0673255426  0.0000000000  0.6175660574
   260.0010000000    81.5108548640   553.2575045974  0.0000000000  0.6172746902
   259.5010000000    81.3495405141   552.4473012319  0.0000000000  0.6169829046
   259.0010000000    81.1882308154   551.6367143014  0.0000000000  0.6166906991
   258.5010000000    81.0269257393   550.8257426786  0.0000000000  0.6163980722
   258.0010000000    80.8656252621   550.0143852539  0.0000000000  0.6161050223
   257.5010000000    80.7043296915   549.2026425831  0.0000000000  0.6158115487
   257.0010000000    80.5430386841   548.3905119410  0.0000000000  0.6155176493
   256.5010000000    80.3817523924   547.5779930932  0.0000000000  0.6152233227
   256.0010000000    80.2204709725   546.7650858199  0.0000000000  0.6149285679
   255.5010000000    80.0591940957   545.9517874537  0.0000000000  0.6146333828
   255.0010000000    79.8979220896   545.1380986311  0.0000000000  0.6143377664
   254.5010000000    79.7366549599   544.3240183617  0.0000000000  0.6140417173
   254.0010000000    79.5753925547   543.5095448546  0.0000000000  0.6137452336
   253.5010000000    79.4141348892   542.6946771575  0.0000000000  0.6134483140
   253.0010000000    79.2528821446   541.8794151526  0.0000000000  0.6131509571
   252.5010000000    79.0916341831   541.0637571051  0.0000000000  0.6128531613
   252.0010000000    78.9303911942   540.2477029316  0.0000000000  0.6125549253
   251.5010000000    78.7691528887   539.4312501203  0.0000000000  0.6122562470
   251.0010000000    78.6079196257   538.6143994381  0.0000000000  0.6119571256
   250.5010000000    78.4466911259   537.7971484125  0.0000000000  0.6116575589
   250.0010000000    78.2854675963   536.9794970313  0.0000000000  0.6113575458
   249.5010000000    78.1242490878   536.1614444859  0.0000000000  0.6110570847
   249.0010000000    77.9630353363   535.3429883655  0.0000000000  0.6107561736
   248.5010000000    77.8018267215   534.5241295214  0.0000000000  0.6104548117
   248.0010000000    77.6406229894   533.7048655825  0.0000000000  0.6101529967
   247.5010000000    77.4794242100   532.8851958175  0.0000000000  0.6098507272
   247.0010000000    77.3182304576   532.0651195137  0.0000000000  0.6095480018
   246.5010000000    77.1570418110   531.2446359764  0.0000000000  0.6092448189
   246.0010000000    76.9958580374   530.4237429188  0.0000000000  0.6089411764
   245.5010000000    76.8346793836   529.6024404921  0.0000000000  0.6086370733
   245.0010000000    76.6735057851   528.7807272554  0.0000000000  0.6083325075
   244.5010000000    76.5123373397   527.9586025923  0.0000000000  0.6080274778
   244.0010000000    76.3511738358   527.1360643006  0.0000000000  0.6077219819
   243.5010000000    76.1900155386   526.3131126070  0.0000000000  0.6074160188
   243.0010000000    76.0288624034   525.4897461522  0.0000000000  0.6071095865
   242.5010000000    75.8677143912   524.6659635990  0.0000000000  0.6068026834
   242.0010000000    75.7065714682   523.8417636318  0.0000000000  0.6064953076
   241.5010000000    75.5454337620   523.0171457548  0.0000000000  0.6061874577
   241.0010000000    75.3843012489   522.1921086938  0.0000000000  0.6058791318
   240.5010000000    75.2231739107   521.3666511964  0.0000000000  0.6055703281
   240.0010000000    75.0620517346   520.5407720322  0.0000000000  0.6052610450
   239.5010000000    74.9009348680   519.7144707872  0.0000000000  0.6049512809
   239.0010000000    74.7398233082   518.8877462726  0.0000000000  0.6046410339
   238.5010000000    74.5787169035   518.0605965286  0.0000000000  0.6043303021
   238.0010000000    74.4176158168   517.2330212049  0.0000000000  0.6040190839
   237.5010000000    74.2565200618   516.4050191789  0.0000000000  0.6037073775
   237.0010000000    74.0954296572   515.5765893499  0.0000000000  0.6033951812
   236.5010000000    73.9343446274   514.7477306398  0.0000000000  0.6030824932
   236.0010000000    73.7732648490   513.9184412036  0.0000000000  0.6027693113
   235.5010000000    73.6121905108   513.0887207978  0.0000000000  0.6024556341
   235.0010000000    73.4511215007   512.2585676240  0.0000000000  0.6021414595
   234.5010000000    73.2900578654   511.4279806952  0.0000000000  0.6018267857
   234.0010000000    73.1289998091   510.5969598327  0.0000000000  0.6015116113
   233.5010000000    72.9679470849   509.7655025227  0.0000000000  0.6011959337
   233.0010000000    72.8068997564   508.9336078485  0.0000000000  0.6008797514
   232.5010000000    72.6458580441   508.1012756983  0.0000000000  0.6005630626
   232.0010000000    72.4848217194   507.2685036336  0.0000000000  0.6002458652
   231.5010000000    72.3237908631   506.4352908075  0.0000000000  0.5999281572
   231.0010000000    72.1627655611   505.6016363958  0.0000000000  0.5996099370
   230.5010000000    72.0017459050   504.7675395969  0.0000000000  0.5992912026
   230.0010000000    71.8407318413   503.9329988530  0.0000000000  0.5989719521
   229.5010000000    71.6797231734   503.0980118549  0.0000000000  0.5986521830
   229.0010000000    71.5187203105   502.2625794305  0.0000000000  0.5983318942
   228.5010000000    71.3577229182   501.4266985435  0.0000000000  0.5980110829
   228.0010000000    71.1967311179   500.5903685161  0.0000000000  0.5976897474
   227.5010000000    71.0357451854   499.7535894678  0.0000000000  0.5973678862
   227.0010000000    70.8747648063   498.9163584436  0.0000000000  0.5970454966
   226.5010000000    70.7137901198   498.0786748394  0.0000000000  0.5967225768
   226.0010000000    70.5528211223   497.2405373027  0.0000000000  0.5963991248
   225.5010000000    70.3918578166   496.4019445072  0.0000000000  0.5960751384
   225.0010000000    70.2309003597   495.5628959231  0.0000000000  0.5957506158
   224.5010000000    70.0699486189   494.7233895053  0.0000000000  0.5954255547
   224.0010000000    69.9090026163   493.8834240073  0.0000000000  0.5950999530
   223.5010000000    69.7480625272   493.0429989766  0.0000000000  0.5947738089
   223.0010000000    69.5871282391   492.2021124504  0.0000000000  0.5944471200
   222.5010000000    69.4261997931   491.3607632621  0.0000000000  0.5941198843
   222.0010000000    69.2652772370   490.5189502719  0.0000000000  0.5937920996
   221.5010000000    69.1043604787   489.6766716025  0.0000000000  0.5934637635
   221.0010000000    68.9434497252   488.8339269336  0.0000000000  0.5931348743
   220.5010000000    68.7825448251   487.9907140623  0.0000000000  0.5928054295
   220.0010000000    68.6216458528   487.1470319601  0.0000000000  0.5924754269
   219.5010000000    68.4607529616   486.3028800058  0.0000000000  0.5921448646
   219.0010000000    68.2998659487   485.4582557041  0.0000000000  0.5918137399
   218.5010000000    68.1389850534   484.6131588706  0.0000000000  0.5914820511
   218.0010000000    67.9781100876   483.7675870702  0.0000000000  0.5911497954
   217.5010000000    67.8172411595   482.9215394164  0.0000000000  0.5908169708
   217.0010000000    67.6563783838   482.0750150501  0.0000000000  0.5904835752
   216.5010000000    67.4955215947   481.2280116283  0.0000000000  0.5901496059
   216.0010000000    67.3346710642   480.3805291063  0.0000000000  0.5898150612
   215.5010000000    67.1738264982   479.5325644484  0.0000000000  0.5894799379
   215.0010000000    67.0129881826   478.6841176680  0.0000000000  0.5891442344
   214.5010000000    66.8521561238   477.8351872989  0.0000000000  0.5888079483
   214.0010000000    66.6913301936   476.9857711547  0.0000000000  0.5884710768
   213.5010000000    66.5305104140   476.1358678337  0.0000000000  0.5881336177
   213.0010000000    66.3696969560   475.2854767149  0.0000000000  0.5877955688
   212.5010000000    66.2088897143   474.4345957080  0.0000000000  0.5874569274
   212.0010000000    66.0480887333   473.5832235050  0.0000000000  0.5871176911
   211.5010000000    65.8872940644   472.7313588294  0.0000000000  0.5867778576
   211.0010000000    65.7265057668   471.8790004358  0.0000000000  0.5864374245
   210.5010000000    65.5657239070   471.0261471106  0.0000000000  0.5860963894
   210.0010000000    65.4049482784   470.1727961835  0.0000000000  0.5857547492
   209.5010000000    65.2441791037   469.3189472522  0.0000000000  0.5854125021
   209.0010000000    65.0834163328   468.4645984580  0.0000000000  0.5850696451
   208.5010000000    64.9226600632   467.6097487188  0.0000000000  0.5847261760
   208.0010000000    64.7619101216   466.7543955034  0.0000000000  0.5843820918
   207.5010000000    64.6011667608   465.8985385380  0.0000000000  0.5840373904
   207.0010000000    64.4404299628   465.0421761000  0.0000000000  0.5836920691
   206.5010000000    64.2796995795   464.1853057644  0.0000000000  0.5833461250
   206.0010000000    64.1189758866   463.3279273558  0.0000000000  0.5829995558
   205.5010000000    63.9582587528   462.4700385197  0.0000000000  0.5826523588
   205.0010000000    63.7975481936   461.6116376755  0.0000000000  0.5823045311
   204.5010000000    63.6368442331   460.7527232788  0.0000000000  0.5819560701
   204.0010000000    63.4761470407   459.8932945538  0.0000000000  0.5816069735
   203.5010000000    63.3154563830   459.0333485604  0.0000000000  0.5812572379
   203.0010000000    63.1547725830   458.1728853270  0.0000000000  0.5809068612
   202.5010000000    62.9940954250   457.3119019890  0.0000000000  0.5805558402
   202.0010000000    62.8334249761   456.4503971840  0.0000000000  0.5802041722
   201.5010000000    62.6727614471   455.5883703150  0.0000000000  0.5798518548
   201.0010000000    62.5121046500   454.7258186335  0.0000000000  0.5794988847
   200.5010000000    62.3514546777   453.8627408890  0.0000000000  0.5791452593
   200.0010000000    62.1908114965   452.9991351408  0.0000000000  0.5787909756
   199.5010000000    62.0301753515   452.1350009388  0.0000000000  0.5784360311
   199.0010000000    61.8695459575   451.2703349690  0.0000000000  0.5780804223
   198.5010000000    61.7089235774   450.4051368579  0.0000000000  0.5777241469
   198.0010000000    61.5483082139   449.5394048202  0.0000000000  0.5773672018
   197.5010000000    61.3876997451   448.6731363898  0.0000000000  0.5770095838
   197.0010000000    61.2270983266   447.8063305854  0.0000000000  0.5766512901
   196.5010000000    61.0665039893   446.9389857433  0.0000000000  0.5762923179
   196.0010000000    60.9059166404   446.0710995215  0.0000000000  0.5759326637
   195.5010000000    60.7453364632   445.2026710579  0.0000000000  0.5755723251
   195.0010000000    60.5847633844   444.3336980939  0.0000000000  0.5752112985
   194.5010000000    60.4241974733   443.4641791313  0.0000000000  0.5748495812
   194.0010000000    60.2636386768   442.5941119977  0.0000000000  0.5744871697
   193.5010000000    60.1030870840   441.7234952797  0.0000000000  0.5741240612
   193.0010000000    59.9425427931   440.8523276048  0.0000000000  0.5737602527
   192.5010000000    59.7820056500   439.9806062173  0.0000000000  0.5733957405
   192.0010000000    59.6214759043   439.1083305441  0.0000000000  0.5730305219
   191.5010000000    59.4609534223   438.2354979184  0.0000000000  0.5726645935
   191.0010000000    59.3004383425   437.3621071414  0.0000000000  0.5722979522
   190.5010000000    59.1399306178   436.4881559929  0.0000000000  0.5719305947
   190.0010000000    58.9794302770   435.6136426536  0.0000000000  0.5715625175
   189.5010000000    58.8189374239   434.7385657030  0.0000000000  0.5711937176
   189.0010000000    58.6584519785   433.8629227057  0.0000000000  0.5708241915
   188.5010000000    58.4979740014   432.9867119804  0.0000000000  0.5704539358
   188.0010000000    58.3375035637   432.1099318914  0.0000000000  0.5700829472
   187.5010000000    58.1770407467   431.2325808489  0.0000000000  0.5697112226
   187.0010000000    58.0165853858   430.3546559047  0.0000000000  0.5693387579
   186.5010000000    57.8561377132   429.4761562676  0.0000000000  0.5689655503
   186.0010000000    57.6956977147   428.5970797884  0.0000000000  0.5685915961
   185.5010000000    57.5352653877   427.7174243675  0.0000000000  0.5682168918
   185.0010000000    57.3748407412   426.8371879557  0.0000000000  0.5678414338
   184.5010000000    57.2144237956   425.9563685537  0.0000000000  0.5674652185
   184.0010000000    57.0540147097   425.0749649089  0.0000000000  0.5670882427
   183.5010000000    56.8936132733   424.1929737291  0.0000000000  0.5667105021
   183.0010000000    56.7332197946   423.3103945577  0.0000000000  0.5663319939
   182.5010000000    56.5728341503   422.4272245540  0.0000000000  0.5659527139
   182.0010000000    56.4124564190   421.5434619723  0.0000000000  0.5655726585
   181.5010000000    56.2520866279   420.6591047721  0.0000000000  0.5651918242
   181.0010000000    56.0917247537   419.7741506202  0.0000000000  0.5648102070
   180.5010000000    55.9313707857   418.8885972382  0.0000000000  0.5644278029
   180.0010000000    55.7710249750   418.0024437800  0.0000000000  0.5640446088
   179.5010000000    55.6106872101   417.1156873837  0.0000000000  0.5636606205
   179.0010000000    55.4503575171   416.2283259331  0.0000000000  0.5632758341
   178.5010000000    55.2900359349   415.3403573673  0.0000000000  0.5628902457
   178.0010000000    55.1297226383   414.4517803656  0.0000000000  0.5625038517
   177.5010000000    54.9694174438   413.5625916072  0.0000000000  0.5621166477
   177.0010000000    54.8091204287   412.6727892005  0.0000000000  0.5617286298
   176.5010000000    54.6488316828   411.7823713098  0.0000000000  0.5613397942
   176.0010000000    54.4885513084   410.8913361551  0.0000000000  0.5609501368
   175.5010000000    54.3282792983   409.9996813322  0.0000000000  0.5605596537
   175.0010000000    54.1680155368   409.1074038181  0.0000000000  0.5601683403
   174.5010000000    54.0077602881   408.2145026879  0.0000000000  0.5597761930
   174.0010000000    53.8475134635   407.3209750379  0.0000000000  0.5593832073
   173.5010000000    53.6872751102   406.4268187047  0.0000000000  0.5589893792
   173.0010000000    53.5270452890   405.5320315854  0.0000000000  0.5585947043
   172.5010000000    53.3668240141   404.6366113008  0.0000000000  0.5581991785
   172.0010000000    53.2066113738   403.7405558708  0.0000000000  0.5578027975
   171.5010000000    53.0464072902   402.8438623680  0.0000000000  0.5574055567
   171.0010000000    52.8862118801   401.9465289388  0.0000000000  0.5570074519
   170.5010000000    52.7260251545   401.0485531205  0.0000000000  0.5566084786
   170.0010000000    52.5658472582   400.1499331850  0.0000000000  0.5562086328
   169.5010000000    52.4056781118   399.2506661288  0.0000000000  0.5558079096
   169.0010000000    52.2455177702   398.3507496855  0.0000000000  0.5554063045
   168.5010000000    52.0853663032   397.4501816542  0.0000000000  0.5550038131
   168.0010000000    51.9252236769   396.5489592347  0.0000000000  0.5546004306
   167.5010000000    51.7650901091   395.6470810254  0.0000000000  0.5541961529
   167.0010000000    51.6049654193   394.7445433648  0.0000000000  0.5537909747
   166.5010000000    51.4448497380   393.8413443241  0.0000000000  0.5533848915
   166.0010000000    51.2847431516   392.9374817098  0.0000000000  0.5529778988
   165.5010000000    51.1246457035   392.0329530671  0.0000000000  0.5525699917
   165.0010000000    50.9645573944   391.1277556822  0.0000000000  0.5521611654
   164.5010000000    50.8044782414   390.2218869140  0.0000000000  0.5517514149
   164.0010000000    50.6444082778   389.3153441949  0.0000000000  0.5513407353
   163.5010000000    50.4843476690   388.4081256866  0.0000000000  0.5509291220
   163.0010000000    50.3242963069   387.5002279819  0.0000000000  0.5505165697
   162.5010000000    50.1642543317   386.5916490620  0.0000000000  0.5501030735
   162.0010000000    50.0042217843   385.6823863264  0.0000000000  0.5496886284
   161.5010000000    49.8441986080   384.7724365984  0.0000000000  0.5492732290
   161.0010000000    49.6841848783   383.8617974327  0.0000000000  0.5488568703
   160.5010000000    49.5241808014   382.9504671106  0.0000000000  0.5484395475
   160.0010000000    49.3641862011   382.0384417134  0.0000000000  0.5480212548
   159.5010000000    49.2042012045   381.1257190299  0.0000000000  0.5476019870
   159.0010000000    49.0442260122   380.2122972494  0.0000000000  0.5471817394
   158.5010000000    48.8842603890   379.2981720513  0.0000000000  0.5467605058
   158.0010000000    48.7243045148   378.3833414649  0.0000000000  0.5463382811
   157.5010000000    48.5643585304   377.4678032746  0.0000000000  0.5459150601
   157.0010000000    48.4044223130   376.5515537368  0.0000000000  0.5454908369
   156.5010000000    48.2444960961   375.6345911242  0.0000000000  0.5450656063
   156.0010000000    48.0845797388   374.7169115439  0.0000000000  0.5446393623
   155.5010000000    47.9246733997   373.7985127957  0.0000000000  0.5442120995
   155.0010000000    47.7647770882   372.8793918032  0.0000000000  0.5437838121
   154.5010000000    47.6048908891   371.9595458982  0.0000000000  0.5433544945
   154.0010000000    47.4450147952   371.0389718625  0.0000000000  0.5429241406
   153.5010000000    47.2851488196   370.1176665692  0.0000000000  0.5424927445
   153.0010000000    47.1252932155   369.1956282531  0.0000000000  0.5420603009
   152.5010000000    46.9654478151   368.2728526971  0.0000000000  0.5416268032
   152.0010000000    46.8056126915   367.3493370500  0.0000000000  0.5411922454
   151.5010000000    46.6457880473   366.4250791848  0.0000000000  0.5407566219
   151.0010000000    46.4859738319   365.5000754862  0.0000000000  0.5403199262
   150.5010000000    46.3261700704   364.5743227528  0.0000000000  0.5398821521
   150.0010000000    46.1663768636   363.6478181945  0.0000000000  0.5394432936
   149.5010000000    46.0065942787   362.7205588032  0.0000000000  0.5390033442
   149.0010000000    45.8468222962   361.7925410417  0.0000000000  0.5385622976
   148.5010000000    45.6870611341   360.8637627261  0.0000000000  0.5381201476
   148.0010000000    45.5273106014   359.9342192688  0.0000000000  0.5376768873
   147.5010000000    45.3675709059   359.0039083750  0.0000000000  0.5372325104
   147.0010000000    45.2078421160   358.0728269133  0.0000000000  0.5367870103
   146.5010000000    45.0481241628   357.1409709236  0.0000000000  0.5363403802
   146.0010000000    44.8884172668   356.2083381061  0.0000000000  0.5358926137
   145.5010000000    44.7287213518   355.2749244031  0.0000000000  0.5354437037
   145.0010000000    44.5690365774   354.3407271057  0.0000000000  0.5349936437
   144.5010000000    44.4093629149   353.4057423755  0.0000000000  0.5345424264
   144.0010000000    44.2497004649   352.4699671029  0.0000000000  0.5340900450
   143.5010000000    44.0900492470   351.5333976726  0.0000000000  0.5336364924
   143.0010000000    43.9304093571   350.5960308904  0.0000000000  0.5331817616
   142.5010000000    43.7707808633   349.6578633671  0.0000000000  0.5327258453
   142.0010000000    43.6111638059   348.7188915224  0.0000000000  0.5322687364
   141.5010000000    43.4515583023   347.7791121981  0.0000000000  0.5318104277
   141.0010000000    43.2919642875   346.8385211318  0.0000000000  0.5313509113
   140.5010000000    43.1323819296   345.8971154020  0.0000000000  0.5308901802
   140.0010000000    42.9728112154   344.9548909882  0.0000000000  0.5304282267
   139.5010000000    42.8132523634   344.0118452068  0.0000000000  0.5299650434
   139.0010000000    42.6537052079   343.0679730703  0.0000000000  0.5295006222
   138.5010000000    42.4941699686   342.1232718388  0.0000000000  0.5290349557
   138.0010000000    42.3346466365   341.1777373846  0.0000000000  0.5285680359
   137.5010000000    42.1751353821   340.2313666128  0.0000000000  0.5280998551
   137.0010000000    42.0156361496   339.2841550510  0.0000000000  0.5276304050
   136.5010000000    41.8561490633   338.3360992615  0.0000000000  0.5271596778
   136.0010000000    41.6966741741   337.3871953376  0.0000000000  0.5266876652
   135.5010000000    41.5372115615   336.4374395062  0.0000000000  0.5262143590
   135.0010000000    41.3777612833   335.4868278306  0.0000000000  0.5257397509
   134.5010000000    41.2183234262   334.5353565113  0.0000000000  0.5252638326
   134.0010000000    41.0588980067   333.5830212917  0.0000000000  0.5247865953
   133.5010000000    40.8994851702   332.6298186504  0.0000000000  0.5243080308
   133.0010000000    40.7400849430   331.6757443166  0.0000000000  0.5238281303
   132.5010000000    40.5806973820   330.7207941644  0.0000000000  0.5233468849
   132.0010000000    40.4213226238   329.7649645085  0.0000000000  0.5228642861
   131.5010000000    40.2619605903   328.8082503361  0.0000000000  0.5223803244
   131.0010000000    40.1026115781   327.8506488457  0.0000000000  0.5218949915
   130.5010000000    39.9432755232   326.8921550308  0.0000000000  0.5214082778
   130.0010000000    39.7839524923   325.9327646287  0.0000000000  0.5209201742
   129.5010000000    39.6246425841   324.9724735313  0.0000000000  0.5204306713
   129.0010000000    39.4653459301   324.0112777853  0.0000000000  0.5199397600
   128.5010000000    39.3060625013   323.0491724293  0.0000000000  0.5194474304
   128.0010000000    39.1467924474   322.0861535380  0.0000000000  0.5189536732
   127.5010000000    38.9875358076   321.1222164753  0.0000000000  0.5184584784
   127.0010000000    38.8282927031   320.1573570604  0.0000000000  0.5179618364
   126.5010000000    38.6690632421   319.1915709878  0.0000000000  0.5174637373
   126.0010000000    38.5098473773   318.2248529670  0.0000000000  0.5169641708
   125.5010000000    38.3506453823   317.2571996087  0.0000000000  0.5164631273
   125.0010000000    38.1914570925   316.2886048182  0.0000000000  0.5159605958
   124.5010000000    38.0322828529   315.3190655507  0.0000000000  0.5154565667
   124.0010000000    37.8731225262   314.3485757826  0.0000000000  0.5149510289
   123.5010000000    37.7139763422   313.3771316768  0.0000000000  0.5144439722
   123.0010000000    37.5548442869   312.4047278634  0.0000000000  0.5139353856
   122.5010000000    37.3957265249   311.4313600134  0.0000000000  0.5134252585
   122.0010000000    37.2366231193   310.4570231305  0.0000000000  0.5129135799
   121.5010000000    37.0775341266   309.4817121257  0.0000000000  0.5124003386
   121.0010000000    36.9184597348   308.5054226677  0.0000000000  0.5118855237
   120.5010000000    36.7593998499   307.5281486426  0.0000000000  0.5113691234
   120.0010000000    36.6003547861   306.5498863915  0.0000000000  0.5108511268
   119.5010000000    36.4413244401   305.5706296382  0.0000000000  0.5103315218
   119.0010000000    36.2823090250   304.5903739983  0.0000000000  0.5098102971
   118.5010000000    36.1233086133   303.6091141686  0.0000000000  0.5092874407
   118.0010000000    35.9643232298   302.6268444972  0.0000000000  0.5087629404
   117.5010000000    35.8053530334   301.6435601027  0.0000000000  0.5082367843
   117.0010000000    35.6463981358   300.6592557586  0.0000000000  0.5077089601
   116.5010000000    35.4874586033   299.6739258999  0.0000000000  0.5071794554
   116.0010000000    35.3285345475   298.6875651827  0.0000000000  0.5066482576
   115.5010000000    35.1696261248   297.7001684847  0.0000000000  0.5061153542
   115.0010000000    35.0107332712   296.7117292551  0.0000000000  0.5055807318
   114.5010000000    34.8518562360   295.7222428279  0.0000000000  0.5050443780
   114.0010000000    34.6929951376   294.7317036654  0.0000000000  0.5045062794
   113.5010000000    34.5341499668   293.7401053704  0.0000000000  0.5039664226
   113.0010000000    34.3753208513   292.7474423360  0.0000000000  0.5034247940
   112.5010000000    34.2165079673   291.7537091962  0.0000000000  0.5028813802
   112.0010000000    34.0577113665   290.7588997402  0.0000000000  0.5023361673
   111.5010000000    33.8989312375   289.7630085509  0.0000000000  0.5017891415
   111.0010000000    33.7401675607   288.7660288375  0.0000000000  0.5012402882
   110.5010000000    33.5814205410   287.7679551515  0.0000000000  0.5006895935
   110.0010000000    33.4226902637   286.7687812225  0.0000000000  0.5001370426
   109.5010000000    33.2639768670   285.7685010456  0.0000000000  0.4995826211
   109.0010000000    33.1052804575   284.7671083461  0.0000000000  0.4990263139
   108.5010000000    32.9466011119   283.7645965870  0.0000000000  0.4984681060
   108.0010000000    32.7879390466   282.7609600425  0.0000000000  0.4979079824
   107.5010000000    32.6292942387   281.7561913985  0.0000000000  0.4973459271
   107.0010000000    32.4706669329   280.7502849604  0.0000000000  0.4967819250
   106.5010000000    32.3120571379   279.7432334607  0.0000000000  0.4962159598
   106.0010000000    32.1534650881   278.7350309882  0.0000000000  0.4956480159
   105.5010000000    31.9948908688   277.7256706044  0.0000000000  0.4950780769
   105.0010000000    31.8363345840   276.7151454115  0.0000000000  0.4945061263
   104.5010000000    31.6777963579   275.7034485574  0.0000000000  0.4939321472
   104.0010000000    31.5192763761   274.6905735009  0.0000000000  0.4933561232
   103.5010000000    31.3607747229   273.6765129692  0.0000000000  0.4927780368
   103.0010000000    31.2022915464   272.6612600129  0.0000000000  0.4921978708
   102.5010000000    31.0438269374   271.6448072282  0.0000000000  0.4916156075
   102.0010000000    30.8853810925   270.6271478040  0.0000000000  0.4910312293
   101.5010000000    30.7269541534   269.6082744860  0.0000000000  0.4904447181
   101.0010000000    30.5685462084   268.5881795874  0.0000000000  0.4898560554
   100.5010000000    30.4101574148   267.5668557716  0.0000000000  0.4892652229
   100.0010000000    30.2517879986   266.5442960534  0.0000000000  0.4886722020
    99.5010000000    30.0934379381   265.5204917528  0.0000000000  0.4880769730
    99.0010000000    29.9351075216   264.4954360964  0.0000000000  0.4874795172
    98.5010000000    29.7767968722   263.4691211435  0.0000000000  0.4868798149
    98.0010000000    29.6185060689   262.4415385689  0.0000000000  0.4862778460
    97.5010000000    29.4602353055   261.4126806876  0.0000000000  0.4856735905
    97.0010000000    29.3019848116   260.3825399479  0.0000000000  0.4850670283
    96.5010000000    29.1437546219   259.3511074230  0.0000000000  0.4844581383
    96.0010000000    28.9855449276   258.3183750991  0.0000000000  0.4838468995
    95.5010000000    28.8273559605   257.2843351174  0.0000000000  0.4832332910
    95.0010000000    28.6691878019   256.2489785289  0.0000000000  0.4826172908
    94.5010000000    28.5110406545   255.2122970619  0.0000000000  0.4819988773
    94.0010000000    28.3529146890   254.1742821250  0.0000000000  0.4813780282
    93.5010000000    28.1948100096   253.1349245709  0.0000000000  0.4807547206
    93.0010000000    28.0367269197   252.0942164436  0.0000000000  0.4801289324
    92.5010000000    27.8786654330   251.0521477620  0.0000000000  0.4795006395
    92.0010000000    27.7206258777   250.0087104927  0.0000000000  0.4788698191
    91.5010000000    27.5626082981   248.9638946052  0.0000000000  0.4782364467
    91.0010000000    27.4046129426   247.9176912890  0.0000000000  0.4776004984
    90.5010000000    27.2466400038   246.8700912372  0.0000000000  0.4769619495
    90.0010000000    27.0886896216   245.8210846615  0.0000000000  0.4763207749
    89.5010000000    26.9307620690   244.7706625220  0.0000000000  0.4756769495
    89.0010000000    26.7728574241   243.7188143472  0.0000000000  0.4750304472
    88.5010000000    26.6149759741   242.6655309186  0.0000000000  0.4743812420
    88.0010000000    26.4571178531   241.6108018555  0.0000000000  0.4737293073
    87.5010000000    26.2992832985   240.5546173219  0.0000000000  0.4730746161
    87.0010000000    26.1414725081   239.4969670706  0.0000000000  0.4724171411
    86.5010000000    25.9836856787   238.4378406991  0.0000000000  0.4717568544
    86.0010000000    25.8259230088   237.3772276615  0.0000000000  0.4710937277
    85.5010000000    25.6681847006   236.3151172817  0.0000000000  0.4704277322
    85.0010000000    25.5104709625   235.2514987666  0.0000000000  0.4697588388
    84.5010000000    25.3527820813   234.1863616907  0.0000000000  0.4690870180
    84.0010000000    25.1951182145   233.1196945914  0.0000000000  0.4684122395
    83.5010000000    25.0374796031   232.0514864027  0.0000000000  0.4677344727
    83.0010000000    24.8798664352   230.9817255271  0.0000000000  0.4670536863
    82.5010000000    24.7222790209   229.9104010210  0.0000000000  0.4663698491
    82.0010000000    24.5647175194   228.8375007390  0.0000000000  0.4656829285
    81.5010000000    24.4071822171   227.7630132185  0.0000000000  0.4649928921
    81.0010000000    24.2496733250   226.6869262971  0.0000000000  0.4642997064
    80.5010000000    24.0921911178   225.6092280583  0.0000000000  0.4636033379
    80.0010000000    23.9347358014   224.5299059237  0.0000000000  0.4629037519
    79.5010000000    23.7773076515   223.4489475933  0.0000000000  0.4622009136
    79.0010000000    23.6199068820   222.3663401437  0.0000000000  0.4614947872
    78.5010000000    23.4625338483   221.2820714179  0.0000000000  0.4607853370
    78.0010000000    23.3051887513   220.1961279886  0.0000000000  0.4600725258
    77.5010000000    23.1478718411   219.1084965506  0.0000000000  0.4593563161
    77.0010000000    22.9905834516   218.0191641608  0.0000000000  0.4586366700
    76.5010000000    22.8333238083   216.9281169024  0.0000000000  0.4579135486
    76.0010000000    22.6760932275   215.8353412612  0.0000000000  0.4571869124
    75.5010000000    22.5188919582   214.7408230218  0.0000000000  0.4564567210
    75.0010000000    22.3617203469   213.6445484092  0.0000000000  0.4557229339
    74.5010000000    22.2045785857   212.5465023287  0.0000000000  0.4549855088
    74.0010000000    22.0474671300   211.4466712772  0.0000000000  0.4542444041
    73.5010000000    21.8903861636   210.3450395969  0.0000000000  0.4534995758
    73.0010000000    21.7333360148   209.2415923827  0.0000000000  0.4527509800
    72.5010000000    21.5763170337   208.1363146171  0.0000000000  0.4519985721
    72.0010000000    21.4193295345   207.0291907581  0.0000000000  0.4512423063
    71.5010000000    21.2623738622   205.9202052059  0.0000000000  0.4504821361
    71.0010000000    21.1054503056   204.8093416775  0.0000000000  0.4497180138
    70.5010000000    20.9485592253   203.6965841056  0.0000000000  0.4489498911
    70.0010000000    20.7917009658   202.5819160146  0.0000000000  0.4481777187
    69.5010000000    20.6348758622   201.4653205542  0.0000000000  0.4474014463
    69.0010000000    20.4780843347   200.3467811716  0.0000000000  0.4466210229
    68.5010000000    20.3213266847   199.2262801462  0.0000000000  0.4458363958
    68.0010000000    20.1646033100   198.1038001205  0.0000000000  0.4450475120
    67.5010000000    20.0079145620   196.9793230678  0.0000000000  0.4442543168
    67.0010000000    19.8512608402   195.8528309647  0.0000000000  0.4434567547
    66.5010000000    19.6946425684   194.7243056122  0.0000000000  0.4426547695
    66.0010000000    19.5380600852   193.5937278369  0.0000000000  0.4418483028
    65.5010000000    19.3815138536   192.4610789955  0.0000000000  0.4410372961
    65.0010000000    19.2250042370   191.3263393434  0.0000000000  0.4402216888
    64.5010000000    19.0685317067   190.1894895336  0.0000000000  0.4394014197
    64.0010000000    18.9120966778   189.0505094126  0.0000000000  0.4385764258
    63.5010000000    18.7556995743   187.9093784823  0.0000000000  0.4377466430
    63.0010000000    18.5993408363   186.7660759453  0.0000000000  0.4369120058
    62.5010000000    18.4430209558   185.6205809531  0.0000000000  0.4360724472
    62.0010000000    18.2867403733   184.4728718399  0.0000000000  0.4352278989
    61.5010000000    18.1304995425   183.3229265837  0.0000000000  0.4343782907
    61.0010000000    17.9742990203   182.1707234587  0.0000000000  0.4335235516


==> anc/s88h_18/s88h_18-eos5.dat <==
   311.00099999999998     
   2.5000000000000000              501
  1561.0010000000   506.5402001264  2151.5298829147  0.0000000000  0.9609632739
  1558.5010000000   505.7193249813  2148.9278087523  0.0000000000  0.9605815121
  1556.0010000000   504.8984583806  2146.3247016379  0.0000000000  0.9601992916
  1553.5010000000   504.0775992725  2143.7205561055  0.0000000000  0.9598166107
  1551.0010000000   503.2567485369  2141.1153728079  0.0000000000  0.9594334685
  1548.5010000000   502.4359051500  2138.5091463490  0.0000000000  0.9590498631
  1546.0010000000   501.6150706515  2135.9018794639  0.0000000000  0.9586657940
  1543.5010000000   500.7942434074  2133.2935648008  0.0000000000  0.9582812592
  1541.0010000000   499.9734243444  2130.6842031328  0.0000000000  0.9578962576
  1538.5010000000   499.1526131286  2128.0737912212  0.0000000000  0.9575107878
  1536.0010000000   498.3318107078  2125.4623298946  0.0000000000  0.9571248489
  1533.5010000000   497.5110161395  2122.8498139622  0.0000000000  0.9567384391
  1531.0010000000   496.6902284991  2120.2362382757  0.0000000000  0.9563515567
  1528.5010000000   495.8694506658  2117.6216097945  0.0000000000  0.9559642016
  1526.0010000000   495.0486798450  2115.0059173986  0.0000000000  0.9555763712
  1523.5010000000   494.2279176756  2112.3891640832  0.0000000000  0.9551880648
  1521.0010000000   493.4071639151  2109.7713468423  0.0000000000  0.9547992810
  1518.5010000000   492.5864177077  2107.1524607018  0.0000000000  0.9544100179
  1516.0010000000   491.7656800964  2104.5325067385  0.0000000000  0.9540202748
  1513.5010000000   490.9449502534  2101.9114800493  0.0000000000  0.9536300497
  1511.0010000000   490.1242292451  2099.2893817721  0.0000000000  0.9532393419
  1508.5010000000   489.3035162716  2096.6662070750  0.0000000000  0.9528481495
  1506.0010000000   488.4828117984  2094.0419551611  0.0000000000  0.9524564712
  1503.5010000000   487.6621156793  2091.4166232693  0.0000000000  0.9520643058
  1501.0010000000   486.8414277824  2088.7902086749  0.0000000000  0.9516716515
  1498.5010000000   486.0207479901  2086.1627086898  0.0000000000  0.9512785070
  1496.0010000000   485.2000774410  2083.5341246412  0.0000000000  0.9508848714
  1493.5010000000   484.3794141812  2080.9044479416  0.0000000000  0.9504907422
  1491.0010000000   483.5587599969  2078.2736819760  0.0000000000  0.9500961190
  1488.5010000000   482.7381142046  2075.6418222089  0.0000000000  0.9497009998
  1486.0010000000   481.9174773743  2073.0088681137  0.0000000000  0.9493053835
  1483.5010000000   481.0968482360  2070.3748132510  0.0000000000  0.9489092680
  1481.0010000000   480.2762273889  2067.7396571699  0.0000000000  0.9485126521
  1478.5010000000   479.4556160594  2065.1034014269  0.0000000000  0.9481155350
  1476.0010000000   478.6350124081  2062.4660377229  0.0000000000  0.9477179142
  1473.5010000000   477.8144183032  2059.8275696614  0.0000000000  0.9473197891
  1471.0010000000   476.9938319388  2057.1879890273  0.0000000000  0.9469211575
  1468.5010000000   476.1732545949  2054.5472975174  0.0000000000  0.9465220182
  1466.0010000000   475.3526857245  2051.9054909448  0.0000000000  0.9461223697
  1463.5010000000   474.5321254093  2049.2625671339  0.0000000000  0.9457222103
  1461.0010000000   473.7115743551  2046.6185259125  0.0000000000  0.9453215390
  1458.5010000000   472.8910314514  2043.9733612462  0.0000000000  0.9449203535
  1456.0010000000   472.0704974338  2041.3270730394  0.0000000000  0.9445186528
  1453.5010000000   471.2499724413  2038.6796592660  0.0000000000  0.9441164353
  1451.0010000000   470.4294560205  2036.0311159787  0.0000000000  0.9437136992
  1448.5010000000   469.6089483417  2033.3814412316  0.0000000000  0.9433104431
  1446.0010000000   468.7884495893  2030.7306331167  0.0000000000  0.9429066654
  1443.5010000000   467.9679599625  2028.0786897634  0.0000000000  0.9425023647
  1441.0010000000   467.1474784673  2025.4256054346  0.0000000000  0.9420975389
  1438.5010000000   466.3270059390  2022.7713802960  0.0000000000  0.9416921868
  1436.0010000000   465.5065432241  2020.1160145444  0.0000000000  0.9412863072
  1433.5010000000   464.6860887754  2017.4595006190  0.0000000000  0.9408798977
  1431.0010000000   463.8656434713  2014.8018387994  0.0000000000  0.9404729571
  1428.5010000000   463.0452070022  2012.1430255084  0.0000000000  0.9400654837
  1426.0010000000   462.2247802737  2009.4830610982  0.0000000000  0.9396574762
  1423.5010000000   461.4043618102  2006.8219381907  0.0000000000  0.9392489322
  1421.0010000000   460.5839525495  2004.1596572209  0.0000000000  0.9388398506
  1418.5010000000   459.7635522472  2001.4962147813  0.0000000000  0.9384302296
  1416.0010000000   458.9431612723  1998.8316094449  0.0000000000  0.9380200677
  1413.5010000000   458.1227794133  1996.1658378894  0.0000000000  0.9376093631
  1411.0010000000   457.3024064763  1993.4988968375  0.0000000000  0.9371981140
  1408.5010000000   456.4820428782  1990.8307849874  0.0000000000  0.9367863189
  1406.0010000000   455.6616890503  1988.1615010759  0.0000000000  0.9363739764
  1403.5010000000   454.8413430713  1985.4910361714  0.0000000000  0.9359610837
  1401.0010000000   454.0210071835  1982.8193948831  0.0000000000  0.9355476402
  1398.5010000000   453.2006812736  1980.1465741454  0.0000000000  0.9351336443
  1396.0010000000   452.3803640670  1977.4725670950  0.0000000000  0.9347190934
  1393.5010000000   451.5600554904  1974.7973707677  0.0000000000  0.9343039857
  1391.0010000000   450.7397572510  1972.1209879993  0.0000000000  0.9338883205
  1388.5010000000   449.9194681294  1969.4434120687  0.0000000000  0.9334720953
  1386.0010000000   449.0991881022  1966.7646401439  0.0000000000  0.9330553084
  1383.5010000000   448.2789177493  1964.0846713514  0.0000000000  0.9326379581
  1381.0010000000   447.4586564956  1961.4035010347  0.0000000000  0.9322200426
  1378.5010000000   446.6384055379  1958.7211303182  0.0000000000  0.9318015604
  1376.0010000000   445.8181637526  1956.0375527279  0.0000000000  0.9313825094
  1373.5010000000   444.9979312042  1953.3527656618  0.0000000000  0.9309628876
  1371.0010000000   444.1777079748  1950.6667665639  0.0000000000  0.9305426933
  1368.5010000000   443.3574947446  1947.9795548271  0.0000000000  0.9301219251
  1366.0010000000   442.5372916284  1945.2911279827  0.0000000000  0.9297005810
  1363.5010000000   441.7170976006  1942.6014798108  0.0000000000  0.9292786588
  1361.0010000000   440.8969128159  1939.9106079459  0.0000000000  0.9288561567
  1358.5010000000   440.0767386013  1937.2185138604  0.0000000000  0.9284330734
  1356.0010000000   439.2565739886  1934.5251914841  0.0000000000  0.9280094065
  1353.5010000000   438.4364186094  1931.8306366997  0.0000000000  0.9275851541
  1351.0010000000   437.6162732661  1929.1348492236  0.0000000000  0.9271603145
  1348.5010000000   436.7961376267  1926.4378250356  0.0000000000  0.9267348858
  1346.0010000000   435.9760119538  1923.7395620557  0.0000000000  0.9263088661
  1343.5010000000   435.1558959548  1921.0400563659  0.0000000000  0.9258822533
  1341.0010000000   434.3357899295  1918.3393059856  0.0000000000  0.9254550456
  1338.5010000000   433.5156936245  1915.6373070997  0.0000000000  0.9250272410
  1336.0010000000   432.6956079471  1912.9340597065  0.0000000000  0.9245988380
  1333.5010000000   431.8755315422  1910.2295563330  0.0000000000  0.9241698339
  1331.0010000000   431.0554653553  1907.5237970790  0.0000000000  0.9237402271
  1328.5010000000   430.2354092113  1904.8167783361  0.0000000000  0.9233100157
  1326.0010000000   429.4153629556  1902.1084965501  0.0000000000  0.9228791975
  1323.5010000000   428.5953270206  1899.3989500922  0.0000000000  0.9224477707
  1321.0010000000   427.7753007256  1896.6881336433  0.0000000000  0.9220157330
  1318.5010000000   426.9552851072  1893.9760475476  0.0000000000  0.9215830829
  1316.0010000000   426.1352795256  1891.2626865935  0.0000000000  0.9211498179
  1313.5010000000   425.3152839277  1888.5480474951  0.0000000000  0.9207159360
  1311.0010000000   424.4952988430  1885.8321288835  0.0000000000  0.9202814355
  1308.5010000000   423.6753236963  1883.1149257171  0.0000000000  0.9198463138
  1306.0010000000   422.8553590573  1880.3964367334  0.0000000000  0.9194105693
  1303.5010000000   422.0354049534  1877.6766588615  0.0000000000  0.9189741998
  1301.0010000000   421.2154608742  1874.9555872308  0.0000000000  0.9185372030
  1298.5010000000   420.3955268910  1872.2332188862  0.0000000000  0.9180995767
  1296.0010000000   419.5756036534  1869.5095527792  0.0000000000  0.9176613193
  1293.5010000000   418.7556912717  1866.7845860603  0.0000000000  0.9172224285
  1291.0010000000   417.9357887663  1864.0583122403  0.0000000000  0.9167829018
  1288.5010000000   417.1158968489  1861.3307304374  0.0000000000  0.9163427373
  1286.0010000000   416.2960156946  1858.6018379746  0.0000000000  0.9159019329
  1283.5010000000   415.4761449465  1855.8716303882  0.0000000000  0.9154604863
  1281.0010000000   414.6562842715  1853.1401032777  0.0000000000  0.9150183951
  1278.5010000000   413.8364350148  1850.4072578218  0.0000000000  0.9145756578
  1276.0010000000   413.0165957830  1847.6730860565  0.0000000000  0.9141322713
  1273.5010000000   412.1967679619  1844.9375892710  0.0000000000  0.9136882343
  1271.0010000000   411.3769502068  1842.2007596300  0.0000000000  0.9132435437
  1268.5010000000   410.5571433963  1839.4625967020  0.0000000000  0.9127981978
  1266.0010000000   409.7373473315  1836.7230964453  0.0000000000  0.9123521941
  1263.5010000000   408.9175623844  1833.9822567101  0.0000000000  0.9119055306
  1261.0010000000   408.0977878559  1831.2400717507  0.0000000000  0.9114582046
  1258.5010000000   407.2780241644  1828.4965395415  0.0000000000  0.9110102140
  1256.0010000000   406.4582717488  1825.7516581133  0.0000000000  0.9105615567
  1253.5010000000   405.6385299821  1823.0054219129  0.0000000000  0.9101122301
  1251.0010000000   404.8187993499  1820.2578290958  0.0000000000  0.9096622320
  1248.5010000000   403.9990798166  1817.5088760579  0.0000000000  0.9092115601
  1246.0010000000   403.1793708297  1814.7585574442  0.0000000000  0.9087602117
  1243.5010000000   402.3596734844  1812.0068734116  0.0000000000  0.9083081850
  1241.0010000000   401.5399867361  1809.2538169211  0.0000000000  0.9078554769
  1238.5010000000   400.7203111863  1806.4993864417  0.0000000000  0.9074020856
  1236.0010000000   399.9006469196  1803.7435786924  0.0000000000  0.9069480085
  1233.5010000000   399.0809940443  1800.9863904570  0.0000000000  0.9064932432
  1231.0010000000   398.2613521573  1798.2278167802  0.0000000000  0.9060377871
  1228.5010000000   397.4417219526  1795.4678563838  0.0000000000  0.9055816381
  1226.0010000000   396.6221025423  1792.7065026461  0.0000000000  0.9051247933
  1223.5010000000   395.8024946694  1789.9437544211  0.0000000000  0.9046672504
  1221.0010000000   394.9828980322  1787.1796070276  0.0000000000  0.9042090069
  1218.5010000000   394.1633134202  1784.4140594469  0.0000000000  0.9037500607
  1216.0010000000   393.3437395195  1781.6471035466  0.0000000000  0.9032904085
  1213.5010000000   392.5241771708  1778.8787384466  0.0000000000  0.9028300481
  1211.0010000000   391.7046261768  1776.1089597470  0.0000000000  0.9023689770
  1208.5010000000   390.8850874245  1773.3377666960  0.0000000000  0.9019071930
  1206.0010000000   390.0655602386  1770.5651532436  0.0000000000  0.9014446931
  1203.5010000000   389.2460439745  1767.7911134206  0.0000000000  0.9009814744
  1201.0010000000   388.4265401221  1765.0156484669  0.0000000000  0.9005175351
  1198.5010000000   387.6070470377  1762.2387489934  0.0000000000  0.9000528716
  1196.0010000000   386.7875662610  1759.4604163765  0.0000000000  0.8995874821
  1193.5010000000   385.9680972548  1756.6806449388  0.0000000000  0.8991213637
  1191.0010000000   385.1486400353  1753.8994308592  0.0000000000  0.8986545136
  1188.5010000000   384.3291946461  1751.1167703908  0.0000000000  0.8981869291
  1186.0010000000   383.5097611580  1748.3326598611  0.0000000000  0.8977186077
  1183.5010000000   382.6903396691  1745.5470956720  0.0000000000  0.8972495466
  1181.0010000000   381.8709297855  1742.7600725332  0.0000000000  0.8967797428
  1178.5010000000   381.0515321809  1739.9715887669  0.0000000000  0.8963091939
  1176.0010000000   380.2321465176  1737.1816392360  0.0000000000  0.8958378970
  1173.5010000000   379.4127730056  1734.3902206475  0.0000000000  0.8953658493
  1171.0010000000   378.5934113658  1731.5973280240  0.0000000000  0.8948930480
  1168.5010000000   377.7740618651  1728.8029582283  0.0000000000  0.8944194903
  1166.0010000000   376.9547253122  1726.0071099545  0.0000000000  0.8939451738
  1163.5010000000   376.1354004855  1723.2097749493  0.0000000000  0.8934700950
  1161.0010000000   375.3160872260  1720.4109485614  0.0000000000  0.8929942509
  1158.5010000000   374.4967874530  1717.6106332232  0.0000000000  0.8925176396
  1156.0010000000   373.6774990146  1714.8088174349  0.0000000000  0.8920402571
  1153.5010000000   372.8582238846  1712.0055037809  0.0000000000  0.8915621015
  1151.0010000000   372.0389604886  1709.2006826880  0.0000000000  0.8910831689
  1148.5010000000   371.2197098353  1706.3943534024  0.0000000000  0.8906034570
  1146.0010000000   370.4004714345  1703.5865100171  0.0000000000  0.8901229625
  1143.5010000000   369.5812458433  1700.7771501944  0.0000000000  0.8896416827
  1141.0010000000   368.7620331406  1697.9662699364  0.0000000000  0.8891596147
  1138.5010000000   367.9428324250  1695.1538618597  0.0000000000  0.8886767547
  1136.0010000000   367.1236448503  1692.3399256129  0.0000000000  0.8881931006
  1133.5010000000   366.3044695798  1689.5244539895  0.0000000000  0.8877086487
  1131.0010000000   365.4853068196  1686.7074433417  0.0000000000  0.8872233959
  1128.5010000000   364.6661573085  1683.8888918337  0.0000000000  0.8867373397
  1126.0010000000   363.8470213112  1681.0687959819  0.0000000000  0.8862504770
  1123.5010000000   363.0278971227  1678.2471454946  0.0000000000  0.8857628038
  1121.0010000000   362.2087860776  1675.4239405248  0.0000000000  0.8852743175
  1118.5010000000   361.3896885379  1672.5991778567  0.0000000000  0.8847850152
  1116.0010000000   360.5706034030  1669.7728492075  0.0000000000  0.8842948931
  1113.5010000000   359.7515316001  1666.9449532659  0.0000000000  0.8838039484
  1111.0010000000   358.9324730922  1664.1154853717  0.0000000000  0.8833121779
  1108.5010000000   358.1134273807  1661.2844392465  0.0000000000  0.8828195780
  1106.0010000000   357.2943949930  1658.4518121335  0.0000000000  0.8823261457
  1103.5010000000   356.4753759939  1655.6175996547  0.0000000000  0.8818318777
  1101.0010000000   355.6563699895  1652.7817958201  0.0000000000  0.8813367706
  1098.5010000000   354.8373776065  1649.9443981504  0.0000000000  0.8808408212
  1096.0010000000   354.0183980298  1647.1053991468  0.0000000000  0.8803440257
  1093.5010000000   353.1994319551  1644.2647965213  0.0000000000  0.8798463812
  1091.0010000000   352.3804801086  1641.4225880735  0.0000000000  0.8793478846
  1088.5010000000   351.5615412939  1638.5787649050  0.0000000000  0.8788485318
  1086.0010000000   350.7426158210  1635.7333233193  0.0000000000  0.8783483194
  1083.5010000000   349.9237045207  1632.8862614077  0.0000000000  0.8778472447
  1081.0010000000   349.1048063112  1630.0375705880  0.0000000000  0.8773453032
  1078.5010000000   348.2859220944  1627.1872491510  0.0000000000  0.8768424921
  1076.0010000000   347.4670513507  1624.3352904162  0.0000000000  0.8763388076
  1073.5010000000   346.6481945677  1621.4816911843  0.0000000000  0.8758342462
  1071.0010000000   345.8293513022  1618.6264449870  0.0000000000  0.8753288042
  1068.5010000000   345.0105225964  1615.7695505104  0.0000000000  0.8748224785
  1066.0010000000   344.1917076001  1612.9109998148  0.0000000000  0.8743152650
  1063.5010000000   343.3729059874  1610.0507867579  0.0000000000  0.8738071599
  1061.0010000000   342.5541189099  1607.1889103341  0.0000000000  0.8732981600
  1058.5010000000   341.7353461155  1604.3253646095  0.0000000000  0.8727882617
  1056.0010000000   340.9165869154  1601.4601420923  0.0000000000  0.8722774606
  1053.5010000000   340.0978425709  1598.5932420876  0.0000000000  0.8717657538
  1051.0010000000   339.2791119959  1595.7246556562  0.0000000000  0.8712531369
  1048.5010000000   338.4603960506  1592.8543806480  0.0000000000  0.8707396065
  1046.0010000000   337.6416937340  1589.9824083601  0.0000000000  0.8702251582
  1043.5010000000   336.8230064573  1587.1087385235  0.0000000000  0.8697097891
  1041.0010000000   336.0043337741  1584.2333643249  0.0000000000  0.8691934948
  1038.5010000000   335.1856752819  1581.3562790737  0.0000000000  0.8686762714
  1036.0010000000   334.3670310928  1578.4774778570  0.0000000000  0.8681581148
  1033.5010000000   333.5484018294  1575.5969575298  0.0000000000  0.8676390215
  1031.0010000000   332.7297867454  1572.7147101023  0.0000000000  0.8671189871
  1028.5010000000   331.9111865458  1569.8307326624  0.0000000000  0.8665980079
  1026.0010000000   331.0926015056  1566.9450207592  0.0000000000  0.8660760801
  1023.5010000000   330.2740310088  1564.0575667684  0.0000000000  0.8655531993
  1021.0010000000   329.4554754171  1561.1683664834  0.0000000000  0.8650293615
  1018.5010000000   328.6369351334  1558.2774158140  0.0000000000  0.8645045628
  1016.0010000000   327.8184092103  1555.3847058707  0.0000000000  0.8639787986
  1013.5010000000   326.9998986025  1552.4902344519  0.0000000000  0.8634520652
  1011.0010000000   326.1814029165  1549.5939945609  0.0000000000  0.8629243582
  1008.5010000000   325.3629222673  1546.6959809675  0.0000000000  0.8623956733
  1006.0010000000   324.5444572742  1543.7961901974  0.0000000000  0.8618660068
  1003.5010000000   323.7260072197  1540.8946140087  0.0000000000  0.8613353538
  1001.0010000000   322.9075723540  1537.9912475550  0.0000000000  0.8608037101
   998.5010000000   322.0891529715  1535.0860861161  0.0000000000  0.8602710717
   996.0010000000   321.2707494109  1532.1791250987  0.0000000000  0.8597374343
   993.5010000000   320.4523611433  1529.2703567954  0.0000000000  0.8592027932
   991.0010000000   319.6339876913  1526.3597736425  0.0000000000  0.8586671435
   988.5010000000   318.8156304444  1523.4473746851  0.0000000000  0.8581304818
   986.0010000000   317.9972890169  1520.5331526226  0.0000000000  0.8575928032
   983.5010000000   317.1789630741  1517.6171002988  0.0000000000  0.8570541029
   981.0010000000   316.3606532353  1514.6992139222  0.0000000000  0.8565143769
   978.5010000000   315.5423588123  1511.7794850056  0.0000000000  0.8559736200
   976.0010000000   314.7240805207  1508.8579100331  0.0000000000  0.8554318281
   973.5010000000   313.9058182223  1505.9344824099  0.0000000000  0.8548889964
   971.0010000000   313.0875718304  1503.0091956869  0.0000000000  0.8543451201
   968.5010000000   312.2693417563  1500.0820451607  0.0000000000  0.8538001948
   966.0010000000   311.4511275665  1497.1530230704  0.0000000000  0.8532542153
   963.5010000000   310.6329293276  1494.2221234057  0.0000000000  0.8527071770
   961.0010000000   309.8147476016  1491.2893418966  0.0000000000  0.8521590754
   958.5010000000   308.9965825546  1488.3546728206  0.0000000000  0.8516099056
   956.0010000000   308.1784335185  1485.4181074236  0.0000000000  0.8510596623
   953.5010000000   307.3603012087  1482.4796418778  0.0000000000  0.8505083411
   951.0010000000   306.5421855064  1479.5392693247  0.0000000000  0.8499559369
   948.5010000000   305.7240863474  1476.5969830625  0.0000000000  0.8494024446
   946.0010000000   304.9060037219  1473.6527765462  0.0000000000  0.8488478591
   943.5010000000   304.0879376751  1470.7066433882  0.0000000000  0.8482921754
   941.0010000000   303.2698887439  1467.7585789354  0.0000000000  0.8477353888
   938.5010000000   302.4518562069  1464.8085739598  0.0000000000  0.8471774935
   936.0010000000   301.6338407112  1461.8566241264  0.0000000000  0.8466184848
   933.5010000000   300.8158425202  1458.9027236801  0.0000000000  0.8460583576
   931.0010000000   299.9978615180  1455.9468654560  0.0000000000  0.8454971065
   928.5010000000   299.1798972140  1452.9890408902  0.0000000000  0.8449347260
   926.0010000000   298.3619504753  1450.0292462886  0.0000000000  0.8443712111
   923.5010000000   297.5440204955  1447.0674718595  0.0000000000  0.8438065561
   921.0010000000   296.7261082545  1444.1037142371  0.0000000000  0.8432407560
   918.5010000000   295.9082134948  1441.1379655339  0.0000000000  0.8426738053
   916.0010000000   295.0903364495  1438.1702195961  0.0000000000  0.8421056985
   913.5010000000   294.2724761263  1435.2004657787  0.0000000000  0.8415364294
   911.0010000000   293.4546341628  1432.2287029413  0.0000000000  0.8409659936
   908.5010000000   292.6368096884  1429.2549207924  0.0000000000  0.8403943848
   906.0010000000   291.8190027513  1426.2791123311  0.0000000000  0.8398215973
   903.5010000000   291.0012143097  1423.3012738267  0.0000000000  0.8392476260
   901.0010000000   290.1834432601  1420.3213939963  0.0000000000  0.8386724644
   898.5010000000   289.3656902605  1417.3394679269  0.0000000000  0.8380961072
   896.0010000000   288.5479551844  1414.3554878002  0.0000000000  0.8375185483
   893.5010000000   287.7302388115  1411.3694490609  0.0000000000  0.8369397824
   891.0010000000   286.9125403007  1408.3813411893  0.0000000000  0.8363598030
   888.5010000000   286.0948597210  1405.3911569379  0.0000000000  0.8357786041
   886.0010000000   285.2771980423  1402.3988923105  0.0000000000  0.8351961803
   883.5010000000   284.4595546245  1399.4045373736  0.0000000000  0.8346125250
   881.0010000000   283.6419297320  1396.4080854542  0.0000000000  0.8340276324
   878.5010000000   282.8243236947  1393.4095300716  0.0000000000  0.8334414964
   876.0010000000   282.0067360785  1390.4088618954  0.0000000000  0.8328541105
   873.5010000000   281.1891673490  1387.4060748437  0.0000000000  0.8322654687
   871.0010000000   280.3716176241  1384.4011615116  0.0000000000  0.8316755649
   868.5010000000   279.5540866789  1381.3941131818  0.0000000000  0.8310843923
   866.0010000000   278.7365747716  1378.3849228616  0.0000000000  0.8304919448
   863.5010000000   277.9190818193  1375.3735822518  0.0000000000  0.8298982157
   861.0010000000   277.1016082203  1372.3600847738  0.0000000000  0.8293031990
   858.5010000000   276.2841540338  1369.3444225479  0.0000000000  0.8287068879
   856.0010000000   275.4667189838  1366.3265864040  0.0000000000  0.8281092756
   853.5010000000   274.6493032769  1363.3065688970  0.0000000000  0.8275103556
   851.0010000000   273.8319071916  1360.2843627963  0.0000000000  0.8269101214
   848.5010000000   273.0145306745  1357.2599595895  0.0000000000  0.8263085659
   846.0010000000   272.1971737483  1354.2333509885  0.0000000000  0.8257056825
   843.5010000000   271.3798369138  1351.2045304232  0.0000000000  0.8251014646
   841.0010000000   270.5625195392  1348.1734870685  0.0000000000  0.8244959047
   838.5010000000   269.7452226793  1345.1402162963  0.0000000000  0.8238889965
   836.0010000000   268.9279454574  1342.1047062568  0.0000000000  0.8232807322
   833.5010000000   268.1106886802  1339.0669512897  0.0000000000  0.8226711055
   831.0010000000   267.2934516340  1336.0269400265  0.0000000000  0.8220601084
   828.5010000000   266.4762352806  1332.9846672716  0.0000000000  0.8214477344
   826.0010000000   265.6590394653  1329.9401236173  0.0000000000  0.8208339762
   823.5010000000   264.8418637211  1326.8932984282  0.0000000000  0.8202188258
   821.0010000000   264.0247088513  1323.8441857437  0.0000000000  0.8196022766
   818.5010000000   263.2075745541  1320.7927754220  0.0000000000  0.8189843207
   816.0010000000   262.3904614001  1317.7390605158  0.0000000000  0.8183649509
   813.5010000000   261.5733688640  1314.6830299200  0.0000000000  0.8177441593
   811.0010000000   260.7562972925  1311.6246757252  0.0000000000  0.8171219384
   808.5010000000   259.9392467256  1308.5639888110  0.0000000000  0.8164982804
   806.0010000000   259.1222176792  1305.5009617765  0.0000000000  0.8158731779
   803.5010000000   258.3052091995  1302.4355816449  0.0000000000  0.8152466222
   801.0010000000   257.4882227541  1299.3678444560  0.0000000000  0.8146186065
   798.5010000000   256.6712575684  1296.2977377701  0.0000000000  0.8139891221
   796.0010000000   255.8543137361  1293.2252523380  0.0000000000  0.8133581611
   793.5010000000   255.0373922107  1290.1503820783  0.0000000000  0.8127257158
   791.0010000000   254.2204917271  1287.0731124915  0.0000000000  0.8120917772
   788.5010000000   253.4036138040  1283.9934394910  0.0000000000  0.8114563381
   786.0010000000   252.5867573671  1280.9113491506  0.0000000000  0.8108193891
   783.5010000000   251.7699229707  1277.8268336108  0.0000000000  0.8101809224
   781.0010000000   250.9531108795  1274.7398838512  0.0000000000  0.8095409294
   778.5010000000   250.1363214524  1271.6504911372  0.0000000000  0.8088994019
   776.0010000000   249.3195540079  1268.5586427256  0.0000000000  0.8082563307
   773.5010000000   248.5028094785  1265.4643319054  0.0000000000  0.8076117077
   771.0010000000   247.6860873820  1262.3675465361  0.0000000000  0.8069655236
   768.5010000000   246.8693877167  1259.2682762179  0.0000000000  0.8063177695
   766.0010000000   246.0527113309  1256.1665137041  0.0000000000  0.8056684371
   763.5010000000   245.2360576733  1253.0622463575  0.0000000000  0.8050175168
   761.0010000000   244.4194270465  1249.9554647041  0.0000000000  0.8043649997
   758.5010000000   243.6028198544  1246.8461595805  0.0000000000  0.8037108769
   756.0010000000   242.7862358611  1243.7343193077  0.0000000000  0.8030551388
   753.5010000000   241.9696749393  1240.6199325372  0.0000000000  0.8023977759
   751.0010000000   241.1531378083  1237.5029910687  0.0000000000  0.8017387792
   748.5010000000   240.3366245531  1234.3834842029  0.0000000000  0.8010781392
   746.0010000000   239.5201350004  1231.2614001699  0.0000000000  0.8004158460
   743.5010000000   238.7036690896  1228.1367275429  0.0000000000  0.7997518899
   741.0010000000   237.8872276025  1225.0094580371  0.0000000000  0.7990862616
   738.5010000000   237.0708099697  1221.8795781073  0.0000000000  0.7984189507
   736.0010000000   236.2544164681  1218.7470773617  0.0000000000  0.7977499472
   733.5010000000   235.4380474871  1215.6119457551  0.0000000000  0.7970792415
   731.0010000000   234.6217028058  1212.4741708109  0.0000000000  0.7964068230
   728.5010000000   233.8053830443  1209.3337431945  0.0000000000  0.7957326820
   726.0010000000   232.9890878568  1206.1906497665  0.0000000000  0.7950568076
   723.5010000000   232.1728177380  1203.0448805311  0.0000000000  0.7943791898
   721.0010000000   231.3565725839  1199.8964230937  0.0000000000  0.7936998179
   718.5010000000   230.5403524141  1196.7452654406  0.0000000000  0.7930186810
   716.0010000000   229.7241577278  1193.5913973154  0.0000000000  0.7923357689
   713.5010000000   228.9079884344  1190.4348060896  0.0000000000  0.7916510703
   711.0010000000   228.0918445708  1187.2754795283  0.0000000000  0.7909645744
   708.5010000000   227.2757263015  1184.1134057915  0.0000000000  0.7902762701
   706.0010000000   226.4596342703  1180.9485748004  0.0000000000  0.7895861467
   703.5010000000   225.6435678406  1177.7809714112  0.0000000000  0.7888941922
   701.0010000000   224.8275275650  1174.6105849890  0.0000000000  0.7882003956
   698.5010000000   224.0115134251  1171.4374025816  0.0000000000  0.7875047453
   696.0010000000   223.1955255376  1168.2614116564  0.0000000000  0.7868072297
   693.5010000000   222.3795645013  1165.0826014549  0.0000000000  0.7861078375
   691.0010000000   221.5636300074  1161.9009575780  0.0000000000  0.7854065563
   688.5010000000   220.7477222352  1158.7164674178  0.0000000000  0.7847033744
   686.0010000000   219.9318415025  1155.5291188004  0.0000000000  0.7839982798
   683.5010000000   219.1159879226  1152.3388986436  0.0000000000  0.7832912602
   681.0010000000   218.3001614087  1149.1457929705  0.0000000000  0.7825823032
   678.5010000000   217.4843623621  1145.9497896004  0.0000000000  0.7818713965
   676.0010000000   216.6685909859  1142.7508754650  0.0000000000  0.7811585276
   673.5010000000   215.8528469504  1139.5490352888  0.0000000000  0.7804436835
   671.0010000000   215.0371310958  1136.3442582711  0.0000000000  0.7797268518
   668.5010000000   214.2214430541  1133.1365287491  0.0000000000  0.7790080192
   666.0010000000   213.4057832884  1129.9258342059  0.0000000000  0.7782871728
   663.5010000000   212.5901520764  1126.7121612765  0.0000000000  0.7775642996
   661.0010000000   211.7745488449  1123.4954931188  0.0000000000  0.7768393855
   658.5010000000   210.9589745219  1120.2758186834  0.0000000000  0.7761124178
   656.0010000000   210.1434291868  1117.0531234520  0.0000000000  0.7753833827
   653.5010000000   209.3279127484  1113.8273921033  0.0000000000  0.7746522661
   651.0010000000   208.5124249501  1110.5986085276  0.0000000000  0.7739190539
   648.5010000000   207.6969670248  1107.3667623837  0.0000000000  0.7731837328
   646.0010000000   206.8815383847  1104.1318359890  0.0000000000  0.7724462881
   643.5010000000   206.0661392752  1100.8938148259  0.0000000000  0.7717067053
   641.0010000000   205.2507701112  1097.6526849150  0.0000000000  0.7709649702
   638.5010000000   204.4354311503  1094.4084315193  0.0000000000  0.7702210682
   636.0010000000   203.6201221732  1091.1610378622  0.0000000000  0.7694749840
   633.5010000000   202.8048434655  1087.9104890343  0.0000000000  0.7687267028
   631.0010000000   201.9895954898  1084.6567706925  0.0000000000  0.7679762097
   628.5010000000   201.1743779186  1081.3998651961  0.0000000000  0.7672234889
   626.0010000000   200.3591915773  1078.1397593615  0.0000000000  0.7664685254
   623.5010000000   199.5440361865  1074.8764354437  0.0000000000  0.7657113033
   621.0010000000   198.7289119790  1071.6098775921  0.0000000000  0.7649518066
   618.5010000000   197.9138193757  1068.3400705616  0.0000000000  0.7641900196
   616.0010000000   197.0987583518  1065.0669971636  0.0000000000  0.7634259259
   613.5010000000   196.2837290782  1061.7906408397  0.0000000000  0.7626595091
   611.0010000000   195.4687319228  1058.5109856632  0.0000000000  0.7618907528
   608.5010000000   194.6537671348  1055.2280150738  0.0000000000  0.7611196404
   606.0010000000   193.8388345369  1051.9417106274  0.0000000000  0.7603461545
   603.5010000000   193.0239347848  1048.6520570741  0.0000000000  0.7595702784
   601.0010000000   192.2090677999  1045.3590360348  0.0000000000  0.7587919947
   598.5010000000   191.3942337154  1042.0626298149  0.0000000000  0.7580112856
   596.0010000000   190.5794328765  1038.7628214053  0.0000000000  0.7572281336
   593.5010000000   189.7646658405  1035.4595944855  0.0000000000  0.7564425211
   591.0010000000   188.9499321458  1032.1529284287  0.0000000000  0.7556544294
   588.5010000000   188.1352324788  1028.8428070828  0.0000000000  0.7548638406
   586.0010000000   187.3205668246  1025.5292112696  0.0000000000  0.7540707358
   583.5010000000   186.5059353959  1022.2121225507  0.0000000000  0.7532750963
   581.0010000000   185.6913386332  1018.8915232298  0.0000000000  0.7524769034
   578.5010000000   184.8767765993  1015.5673938835  0.0000000000  0.7516761377
   576.0010000000   184.0622495924  1012.2397158570  0.0000000000  0.7508727797
   573.5010000000   183.2477578457  1008.9084700357  0.0000000000  0.7500668099
   571.0010000000   182.4333015321  1005.5736368618  0.0000000000  0.7492582082
   568.5010000000   181.6188807694  1002.2351963497  0.0000000000  0.7484469544
   566.0010000000   180.8044962203   998.8931305474  0.0000000000  0.7476330285
   563.5010000000   179.9901476044   995.5474174274  0.0000000000  0.7468164094
   561.0010000000   179.1758351961   992.1980370278  0.0000000000  0.7459970762
   558.5010000000   178.3615598199   988.8449714423  0.0000000000  0.7451750084
   556.0010000000   177.5473210833   985.4881975400  0.0000000000  0.7443501838
   553.5010000000   176.7331194503   982.1276954980  0.0000000000  0.7435225811
   551.0010000000   175.9189553567   978.7634451590  0.0000000000  0.7426921784
   548.5010000000   175.1048289239   975.3954248445  0.0000000000  0.7418589534
   546.0010000000   174.2907402592   972.0236125863  0.0000000000  0.7410228836
   543.5010000000   173.4766897490   968.6479873409  0.0000000000  0.7401839461
   541.0010000000   172.6626777715   965.2685277979  0.0000000000  0.7393421181
   538.5010000000   171.8487044147   961.8852112045  0.0000000000  0.7384973761
   536.0010000000   171.0347700580   958.4980157759  0.0000000000  0.7376496964
   533.5010000000   170.2208748027   955.1069183253  0.0000000000  0.7367990550
   531.0010000000   169.4070190497   951.7118966626  0.0000000000  0.7359454276
   528.5010000000   168.5932032164   948.3129284174  0.0000000000  0.7350887900
   526.0010000000   167.7794274605   944.9099898779  0.0000000000  0.7342291169
   523.5010000000   166.9656919707   941.5030571984  0.0000000000  0.7333663832
   521.0010000000   166.1519972509   938.0921075895  0.0000000000  0.7325005635
   518.5010000000   165.3383432852   934.6771158126  0.0000000000  0.7316316315
   516.0010000000   164.5247306625   931.2580588942  0.0000000000  0.7307595613
   513.5010000000   163.7111594662   927.8349114591  0.0000000000  0.7298843261
   511.0010000000   162.8976303906   924.4076504222  0.0000000000  0.7290058993
   508.5010000000   162.0841430894   920.9762480277  0.0000000000  0.7281242531
   506.0010000000   161.2706986625   917.5406823255  0.0000000000  0.7272393604
   503.5010000000   160.4572966383   914.1009244372  0.0000000000  0.7263511925
   501.0010000000   159.6439379950   910.6569513106  0.0000000000  0.7254597216
   498.5010000000   158.8306224369   907.2087341960  0.0000000000  0.7245649182
   496.0010000000   158.0173508487   903.7562490347  0.0000000000  0.7236667537
   493.5010000000   157.2041234019   900.2994684317  0.0000000000  0.7227651983
   491.0010000000   156.3909401105   896.8383639947  0.0000000000  0.7218602215
   488.5010000000   155.5778016392   893.3729097751  0.0000000000  0.7209517934
   486.0010000000   154.7647082380   889.9030777277  0.0000000000  0.7200398829
   483.5010000000   153.9516605498   886.4288411489  0.0000000000  0.7191244589
   481.0010000000   153.1386582952   882.9501690482  0.0000000000  0.7182054891
   478.5010000000   152.3257023945   879.4670352170  0.0000000000  0.7172829419
   476.0010000000   151.5127928641   875.9794092236  0.0000000000  0.7163567840
   473.5010000000   150.6999304025   872.4872631995  0.0000000000  0.7154269829
   471.0010000000   149.8871150899   868.9905662562  0.0000000000  0.7144935044
   468.5010000000   149.0743474411   865.4892889974  0.0000000000  0.7135563146
   466.0010000000   148.2616278916   861.9834013078  0.0000000000  0.7126153790
   463.5010000000   147.4489565519   858.4728712826  0.0000000000  0.7116706621
   461.0010000000   146.6363339880   854.9576685876  0.0000000000  0.7107221284
   458.5010000000   145.8237607134   851.4377622660  0.0000000000  0.7097697418
   456.0010000000   145.0112369472   847.9131196773  0.0000000000  0.7088134654
   453.5010000000   144.1987633845   844.3837098320  0.0000000000  0.7078532623
   451.0010000000   143.3863399437   840.8494979428  0.0000000000  0.7068890940
   448.5010000000   142.5739675393   837.3104531235  0.0000000000  0.7059209227
   446.0010000000   141.7616463319   833.7665407714  0.0000000000  0.7049487089
   443.5010000000   140.9493767445   830.2177269780  0.0000000000  0.7039724132
   441.0010000000   140.1371594676   826.6639785519  0.0000000000  0.7029919954
   438.5010000000   139.3249944833   823.1052587393  0.0000000000  0.7020074143
   436.0010000000   138.5128825570   819.5415337439  0.0000000000  0.7010186287
   433.5010000000   137.7008242597   815.9727684419  0.0000000000  0.7000255965
   431.0010000000   136.8888199835   812.3989264366  0.0000000000  0.6990282749
   428.5010000000   136.0768699578   808.8199701131  0.0000000000  0.6980266201
   426.0010000000   135.2649747453   805.2358628142  0.0000000000  0.6970205878
   423.5010000000   134.4531350079   801.6465678079  0.0000000000  0.6960101335
   421.0010000000   133.6413512800   798.0520472736  0.0000000000  0.6949952116
   418.5010000000   132.8296237475   794.4522613082  0.0000000000  0.6939757752
   416.0010000000   132.0179529764   790.8471711407  0.0000000000  0.6929517772
   413.5010000000   131.2063396833   787.2367381144  0.0000000000  0.6919231700
   411.0010000000   130.3947845128   783.6209226863  0.0000000000  0.6908899050
   408.5010000000   129.5832873560   779.9996813713  0.0000000000  0.6898519318
   406.0010000000   128.7718494654   776.3729761626  0.0000000000  0.6888092010
   403.5010000000   127.9604709053   772.7407631456  0.0000000000  0.6877616607
   401.0010000000   127.1491526579   769.1030018939  0.0000000000  0.6867092594
   398.5010000000   126.3378947927   765.4596472622  0.0000000000  0.6856519433
   396.0010000000   125.5266983211   761.8106576876  0.0000000000  0.6845896592
   393.5010000000   124.7155633829   758.1559870346  0.0000000000  0.6835223516
   391.0010000000   123.9044910834   754.4955928464  0.0000000000  0.6824499654
   388.5010000000   123.0934816976   750.8294282419  0.0000000000  0.6813724434
   386.0010000000   122.2825355995   747.1574460797  0.0000000000  0.6802897274
   383.5010000000   121.4716539424   743.4796020380  0.0000000000  0.6792017593
   381.0010000000   120.6608371161   739.7958476113  0.0000000000  0.6781084790
   378.5010000000   119.8500856624   736.1061342358  0.0000000000  0.6770098253
   376.0010000000   119.0394005101   732.4104143507  0.0000000000  0.6759057366
   373.5010000000   118.2287818998   728.7086364826  0.0000000000  0.6747961490
   371.0010000000   117.4182309347   725.0007523025  0.0000000000  0.6736809989
   368.5010000000   116.6077478613   721.2867087547  0.0000000000  0.6725602200
   366.0010000000   115.7973338242   717.5664560671  0.0000000000  0.6714337461
   363.5010000000   114.9869893766   713.8399409143  0.0000000000  0.6703015091
   361.0010000000   114.1767149425   710.1071085039  0.0000000000  0.6691634392
   358.5010000000   113.3665116864   706.3679065693  0.0000000000  0.6680194663
   356.0010000000   112.5563800531   702.6222786215  0.0000000000  0.6668695181
   353.5010000000   111.7463208534   698.8701689325  0.0000000000  0.6657135212
   351.0010000000   110.9363348666   695.1115206818  0.0000000000  0.6645514008
   348.5010000000   110.1264230744   691.3462770209  0.0000000000  0.6633830809
   346.0010000000   109.3165860683   687.5743782969  0.0000000000  0.6622084834
   343.5010000000   108.5068244967   683.7957640986  0.0000000000  0.6610275289
   341.0010000000   107.6971397004   680.0103762101  0.0000000000  0.6598401370
   338.5010000000   106.8875321122   676.2181511097  0.0000000000  0.6586462247
   336.0010000000   106.0780027152   672.4190267567  0.0000000000  0.6574457078
   333.5010000000   105.2685522633   668.6129389177  0.0000000000  0.6562385004
   331.0010000000   104.4591817166   664.7998231826  0.0000000000  0.6550245147
   328.5010000000   103.6498920727   660.9796141482  0.0000000000  0.6538036614
   326.0010000000   102.8406844009   657.1522455510  0.0000000000  0.6525758492
   323.5010000000   102.0315590969   653.3176467062  0.0000000000  0.6513409840
   321.0010000000   101.2225176824   649.4757509960  0.0000000000  0.6500989713
   318.5010000000   100.4135608862   645.6264867518  0.0000000000  0.6488497134
   316.0010000000    99.6046896635   641.7697820462  0.0000000000  0.6475931107
   313.5010000000    98.7959052298   637.9055648331  0.0000000000  0.6463290619
   311.0010000000    97.9872083402   634.0337594665  0.0000000000  0.6450574627


==> anc/s88h_18/s88h_18-eos6.dat <==
   1561.0010000000000     
   12.500000000000000              501
  7811.0010000000  2568.1500476318  7240.3503910134  0.0000000000  1.4335150220
  7798.5010000000  2564.0184188075  7231.6288241569  0.0000000000  1.4329440387
  7786.0010000000  2559.8868125810  7222.9037896670  0.0000000000  1.4323723694
  7773.5010000000  2555.7552213999  7214.1752645413  0.0000000000  1.4318000110
  7761.0010000000  2551.6236463999  7205.4432440911  0.0000000000  1.4312269618
  7748.5010000000  2547.4920930626  7196.7077327976  0.0000000000  1.4306532206
  7736.0010000000  2543.3605540528  7187.9687080181  0.0000000000  1.4300787844
  7723.5010000000  2539.2290349709  7179.2261744373  0.0000000000  1.4295036521
  7711.0010000000  2535.0975329054  7170.4801187103  0.0000000000  1.4289278211
  7698.5010000000  2530.9660492912  7161.7305366617  0.0000000000  1.4283512898
  7686.0010000000  2526.8345813560  7152.9774151805  0.0000000000  1.4277740558
  7673.5010000000  2522.7031349222  7144.2207593382  0.0000000000  1.4271961179
  7661.0010000000  2518.5717073416  7135.4605562362  0.0000000000  1.4266174736
  7648.5010000000  2514.4402960435  7126.6967931039  0.0000000000  1.4260381206
  7636.0010000000  2510.3089027776  7117.9294663051  0.0000000000  1.4254580571
  7623.5010000000  2506.1775251128  7109.1585633045  0.0000000000  1.4248772808
  7611.0010000000  2502.0461691600  7100.3840896772  0.0000000000  1.4242957904
  7598.5010000000  2497.9148283851  7091.6060241187  0.0000000000  1.4237135830
  7586.0010000000  2493.7835090175  7082.8243724104  0.0000000000  1.4231306573
  7573.5010000000  2489.6522088894  7074.0391224677  0.0000000000  1.4225470110
  7561.0010000000  2485.5209259109  7065.2502623351  0.0000000000  1.4219626417
  7548.5010000000  2481.3896622754  7056.4577891406  0.0000000000  1.4213775476
  7536.0010000000  2477.2584160323  7047.6616911663  0.0000000000  1.4207917263
  7523.5010000000  2473.1271853087  7038.8619568244  0.0000000000  1.4202051755
  7511.0010000000  2468.9959766899  7030.0585925192  0.0000000000  1.4196178939
  7498.5010000000  2464.8647884266  7021.2515868790  0.0000000000  1.4190298792
  7486.0010000000  2460.7336146676  7012.4409197463  0.0000000000  1.4184411283
  7473.5010000000  2456.6024621838  7003.6265978501  0.0000000000  1.4178516402
  7461.0010000000  2452.4713294432  6994.8086101881  0.0000000000  1.4172614124
  7448.5010000000  2448.3402149915  6985.9869458891  0.0000000000  1.4166704424
  7436.0010000000  2444.2091174521  6977.1615942133  0.0000000000  1.4160787281
  7423.5010000000  2440.0780396792  6968.3325534305  0.0000000000  1.4154862674
  7411.0010000000  2435.9469804358  6959.4998130412  0.0000000000  1.4148930582
  7398.5010000000  2431.8159427053  6950.6633715413  0.0000000000  1.4142990985
  7386.0010000000  2427.6849253901  6941.8232186719  0.0000000000  1.4137043860
  7373.5010000000  2423.5539233378  6932.9793354579  0.0000000000  1.4131089177
  7361.0010000000  2419.4229397490  6924.1317207685  0.0000000000  1.4125126918
  7348.5010000000  2415.2919778808  6915.2803735753  0.0000000000  1.4119157066
  7336.0010000000  2411.1610369306  6906.4252841260  0.0000000000  1.4113179596
  7323.5010000000  2407.0301120618  6897.5664339825  0.0000000000  1.4107194479
  7311.0010000000  2402.8992067488  6888.7038224919  0.0000000000  1.4101201697
  7298.5010000000  2398.7683245224  6879.8374491039  0.0000000000  1.4095201232
  7286.0010000000  2394.6374566840  6870.9672869835  0.0000000000  1.4089193048
  7273.5010000000  2390.5066110150  6862.0933446430  0.0000000000  1.4083177134
  7261.0010000000  2386.3757871629  6853.2156131061  0.0000000000  1.4077153464
  7248.5010000000  2382.2449807731  6844.3340747569  0.0000000000  1.4071122011
  7236.0010000000  2378.1141916641  6835.4487209096  0.0000000000  1.4065082749
  7223.5010000000  2373.9834278701  6826.5595605282  0.0000000000  1.4059035667
  7211.0010000000  2369.8526771422  6817.6665588982  0.0000000000  1.4052980723
  7198.5010000000  2365.7219517230  6808.7697339877  0.0000000000  1.4046917911
  7186.0010000000  2361.5912436038  6799.8690601318  0.0000000000  1.4040847196
  7173.5010000000  2357.4605570391  6790.9645380442  0.0000000000  1.4034768560
  7161.0010000000  2353.3298882554  6782.0561511033  0.0000000000  1.4028681972
  7148.5010000000  2349.1992416520  6773.1439002775  0.0000000000  1.4022587415
  7136.0010000000  2345.0686136210  6764.2277692307  0.0000000000  1.4016484859
  7123.5010000000  2340.9380087066  6755.3077591870  0.0000000000  1.4010374286
  7111.0010000000  2336.8074194457  6746.3838454073  0.0000000000  1.4004255661
  7098.5010000000  2332.6768545589  6737.4560380766  0.0000000000  1.3998128971
  7086.0010000000  2328.5463067597  6728.5243127583  0.0000000000  1.3991994180
  7073.5010000000  2324.4157808977  6719.5886712126  0.0000000000  1.3985851272
  7061.0010000000  2320.2852778786  6710.6491066466  0.0000000000  1.3979700222
  7048.5010000000  2316.1547906970  6701.7055951020  0.0000000000  1.3973540994
  7036.0010000000  2312.0243284244  6692.7581473921  0.0000000000  1.3967373576
  7023.5010000000  2307.8938842319  6683.8067398632  0.0000000000  1.3961197933
  7011.0010000000  2303.7634633464  6674.8513749438  0.0000000000  1.3955014046
  6998.5010000000  2299.6330591318  6665.8920293086  0.0000000000  1.3948821881
  6986.0010000000  2295.5026769755  6656.9287056689  0.0000000000  1.3942621418
  6973.5010000000  2291.3723183591  6647.9613982382  0.0000000000  1.3936412635
  6961.0010000000  2287.2419769270  6638.9900841736  0.0000000000  1.3930195495
  6948.5010000000  2283.1116582999  6630.0147666004  0.0000000000  1.3923969980
  6936.0010000000  2278.9813602615  6621.0354315877  0.0000000000  1.3917736062
  6923.5010000000  2274.8510846358  6612.0520739485  0.0000000000  1.3911493715
  6911.0010000000  2270.7208293886  6603.0646800679  0.0000000000  1.3905242910
  6898.5010000000  2266.5905925846  6594.0732365012  0.0000000000  1.3898983618
  6886.0010000000  2262.4603802378  6585.0777470749  0.0000000000  1.3892715820
  6873.5010000000  2258.3301905789  6576.0781986382  0.0000000000  1.3886439486
  6861.0010000000  2254.2000180233  6567.0745696760  0.0000000000  1.3880154582
  6848.5010000000  2250.0698688339  6558.0668644567  0.0000000000  1.3873861088
  6836.0010000000  2245.9397415222  6549.0550703185  0.0000000000  1.3867558976
  6823.5010000000  2241.8096346992  6540.0391747713  0.0000000000  1.3861248215
  6811.0010000000  2237.6795509674  6531.0191740000  0.0000000000  1.3854928782
  6798.5010000000  2233.5494852322  6521.9950473383  0.0000000000  1.3848600640
  6786.0010000000  2229.4194441657  6512.9667997874  0.0000000000  1.3842263772
  6773.5010000000  2225.2894267426  6503.9344194978  0.0000000000  1.3835918148
  6761.0010000000  2221.1594281654  6494.8978863198  0.0000000000  1.3829563733
  6748.5010000000  2217.0294514890  6485.8571972373  0.0000000000  1.3823200502
  6736.0010000000  2212.8994998458  6476.8123493754  0.0000000000  1.3816828432
  6723.5010000000  2208.7695687355  6467.7633231035  0.0000000000  1.3810447486
  6711.0010000000  2204.6396576283  6458.7101074369  0.0000000000  1.3804057636
  6698.5010000000  2200.5097699374  6449.6526999977  0.0000000000  1.3797658857
  6686.0010000000  2196.3799053150  6440.5910901250  0.0000000000  1.3791251119
  6673.5010000000  2192.2500596785  6431.5252589152  0.0000000000  1.3784834387
  6661.0010000000  2188.1202405505  6422.4552128985  0.0000000000  1.3778408643
  6648.5010000000  2183.9904402187  6413.3809251109  0.0000000000  1.3771973844
  6636.0010000000  2179.8606663819  6404.3024024008  0.0000000000  1.3765529974
  6623.5010000000  2175.7309115477  6395.2196181859  0.0000000000  1.3759076991
  6611.0010000000  2171.6011797851  6386.1325712559  0.0000000000  1.3752614870
  6598.5010000000  2167.4714714395  6377.0412521746  0.0000000000  1.3746143582
  6586.0010000000  2163.3417869555  6367.9456516818  0.0000000000  1.3739663096
  6573.5010000000  2159.2121230864  6358.8457523397  0.0000000000  1.3733173378
  6561.0010000000  2155.0824842759  6349.7415536105  0.0000000000  1.3726674404
  6548.5010000000  2150.9528674864  6340.6330384254  0.0000000000  1.3720166137
  6536.0010000000  2146.8232735748  6331.5201982546  0.0000000000  1.3713648548
  6523.5010000000  2142.6936997287  6322.4030164233  0.0000000000  1.3707121601
  6511.0010000000  2138.5641545456  6313.2815014082  0.0000000000  1.3700585278
  6498.5010000000  2134.4346278906  6304.1556202700  0.0000000000  1.3694039532
  6486.0010000000  2130.3051248016  6295.0253735354  0.0000000000  1.3687484338
  6473.5010000000  2126.1756466471  6285.8907535870  0.0000000000  1.3680919667
  6461.0010000000  2122.0461911535  6276.7517447046  0.0000000000  1.3674345484
  6448.5010000000  2117.9167599036  6267.6083396524  0.0000000000  1.3667761757
  6436.0010000000  2113.7873545794  6258.4605313739  0.0000000000  1.3661168458
  6423.5010000000  2109.6579657871  6249.3082882186  0.0000000000  1.3654565539
  6411.0010000000  2105.5286066140  6240.1516283104  0.0000000000  1.3647952988
  6398.5010000000  2101.3992678972  6230.9905204069  0.0000000000  1.3641330757
  6386.0010000000  2097.2699554723  6221.8249664766  0.0000000000  1.3634698822
  6373.5010000000  2093.1406678457  6212.6549521853  0.0000000000  1.3628057148
  6361.0010000000  2089.0113999474  6203.4804551947  0.0000000000  1.3621405693
  6348.5010000000  2084.8821579263  6194.3014780398  0.0000000000  1.3614744433
  6336.0010000000  2080.7529406351  6185.1180070024  0.0000000000  1.3608073332
  6323.5010000000  2076.6237470474  6175.9300285782  0.0000000000  1.3601392355
  6311.0010000000  2072.4945762575  6166.7375294773  0.0000000000  1.3594701465
  6298.5010000000  2068.3654311510  6157.5405048012  0.0000000000  1.3588000633
  6286.0010000000  2064.2363110474  6148.3389416652  0.0000000000  1.3581289824
  6273.5010000000  2060.1072153875  6139.1328274000  0.0000000000  1.3574569001
  6261.0010000000  2055.9781437325  6129.9221495517  0.0000000000  1.3567838129
  6248.5010000000  2051.8490957646  6120.7068958826  0.0000000000  1.3561097171
  6236.0010000000  2047.7200712871  6111.4870543709  0.0000000000  1.3554346093
  6223.5010000000  2043.5910738611  6102.2626213398  0.0000000000  1.3547584864
  6211.0010000000  2039.4620998831  6093.0335770568  0.0000000000  1.3540813442
  6198.5010000000  2035.3331531452  6083.7999182627  0.0000000000  1.3534031799
  6186.0010000000  2031.2042302965  6074.5616256765  0.0000000000  1.3527239891
  6173.5010000000  2027.0753317445  6065.3186883630  0.0000000000  1.3520437684
  6161.0010000000  2022.9464580175  6056.0710956051  0.0000000000  1.3513625141
  6148.5010000000  2018.8176097644  6046.8188369046  0.0000000000  1.3506802227
  6136.0010000000  2014.6887841565  6037.5618939116  0.0000000000  1.3499968900
  6123.5010000000  2010.5599856944  6028.3002646528  0.0000000000  1.3493125131
  6111.0010000000  2006.4312153895  6019.0339392877  0.0000000000  1.3486270883
  6098.5010000000  2002.3024672101  6009.7628921046  0.0000000000  1.3479406109
  6086.0010000000  1998.1737460193  6000.4871217900  0.0000000000  1.3472530778
  6073.5010000000  1994.0450496364  5991.2066111602  0.0000000000  1.3465644850
  6061.0010000000  1989.9163795897  5981.9213513061  0.0000000000  1.3458748289
  6048.5010000000  1985.7877375279  5972.6313335402  0.0000000000  1.3451841058
  6036.0010000000  1981.6591181119  5963.3365333881  0.0000000000  1.3444923111
  6023.5010000000  1977.5305268141  5954.0369506519  0.0000000000  1.3437994417
  6011.0010000000  1973.4019585757  5944.7325613600  0.0000000000  1.3431054928
  5998.5010000000  1969.2734191165  5935.4233657679  0.0000000000  1.3424104615
  5986.0010000000  1965.1449036580  5926.1093404082  0.0000000000  1.3417143430
  5973.5010000000  1961.0164181668  5916.7904859917  0.0000000000  1.3410171344
  5961.0010000000  1956.8879546239  5907.4667716025  0.0000000000  1.3403188302
  5948.5010000000  1952.7595192597  5898.1381984330  0.0000000000  1.3396194275
  5936.0010000000  1948.6311113832  5888.8047519915  0.0000000000  1.3389189222
  5923.5010000000  1944.5027304464  5879.4664180451  0.0000000000  1.3382173099
  5911.0010000000  1940.3743725453  5870.1231746990  0.0000000000  1.3375145861
  5898.5010000000  1936.2460444211  5860.7750240883  0.0000000000  1.3368107476
  5886.0010000000  1932.1177424502  5851.4219448287  0.0000000000  1.3361057898
  5873.5010000000  1927.9894701388  5842.0639316210  0.0000000000  1.3353997090
  5861.0010000000  1923.8612206837  5832.7009557317  0.0000000000  1.3346924998
  5848.5010000000  1919.7330013535  5823.3330202700  0.0000000000  1.3339841594
  5836.0010000000  1915.6048056534  5813.9600970586  0.0000000000  1.3332746824
  5823.5010000000  1911.4766411155  5804.5821896963  0.0000000000  1.3325640657
  5811.0010000000  1907.3485015533  5795.1992705638  0.0000000000  1.3318523040
  5798.5010000000  1903.2203913140  5785.8113359063  0.0000000000  1.3311393937
  5786.0010000000  1899.0923079791  5776.4183665260  0.0000000000  1.3304253300
  5773.5010000000  1894.9642492955  5767.0203435222  0.0000000000  1.3297101083
  5761.0010000000  1890.8362234711  5757.6172717505  0.0000000000  1.3289937254
  5748.5010000000  1886.7082216805  5748.2091172090  0.0000000000  1.3282761755
  5736.0010000000  1882.5802489913  5738.7958774716  0.0000000000  1.3275574549
  5723.5010000000  1878.4523037613  5729.3775347563  0.0000000000  1.3268375590
  5711.0010000000  1874.3243879233  5719.9540793663  0.0000000000  1.3261164834
  5698.5010000000  1870.1965001490  5710.5254940942  0.0000000000  1.3253942235
  5686.0010000000  1866.0686392756  5701.0917620336  0.0000000000  1.3246707746
  5673.5010000000  1861.9408076983  5691.6528743390  0.0000000000  1.3239461323
  5661.0010000000  1857.8130045682  5682.2088146818  0.0000000000  1.3232202919
  5648.5010000000  1853.6852292017  5672.7595670356  0.0000000000  1.3224932488
  5636.0010000000  1849.5574844563  5663.3051234108  0.0000000000  1.3217649986
  5623.5010000000  1845.4297665923  5653.8454606363  0.0000000000  1.3210355361
  5611.0010000000  1841.3020787869  5644.3805713128  0.0000000000  1.3203048571
  5598.5010000000  1837.1744176423  5634.9104328948  0.0000000000  1.3195729562
  5586.0010000000  1833.0467866551  5625.4350385752  0.0000000000  1.3188398292
  5573.5010000000  1828.9191861171  5615.9543741268  0.0000000000  1.3181054713
  5561.0010000000  1824.7916131439  5606.4684179466  0.0000000000  1.3173698773
  5548.5010000000  1820.6640717110  5596.9771641196  0.0000000000  1.3166330429
  5536.0010000000  1816.5365559458  5587.4805840086  0.0000000000  1.3158949622
  5523.5010000000  1812.4090734849  5577.9786799781  0.0000000000  1.3151556315
  5511.0010000000  1808.2816188088  5568.4714240414  0.0000000000  1.3144150450
  5498.5010000000  1804.1541965492  5558.9588115061  0.0000000000  1.3136731984
  5486.0010000000  1800.0268015567  5549.4408150645  0.0000000000  1.3129300859
  5473.5010000000  1795.8994354973  5539.9174230304  0.0000000000  1.3121857025
  5461.0010000000  1791.7721002020  5530.3886240284  0.0000000000  1.3114400437
  5448.5010000000  1787.6447976671  5520.8544069934  0.0000000000  1.3106931045
  5436.0010000000  1783.5175234844  5511.3147459821  0.0000000000  1.3099448790
  5423.5010000000  1779.3902767358  5501.7696230190  0.0000000000  1.3091953619
  5411.0010000000  1775.2630632383  5492.2190356315  0.0000000000  1.3084445491
  5398.5010000000  1771.1358824157  5482.6629664875  0.0000000000  1.3076924350
  5386.0010000000  1767.0087306175  5473.1013910434  0.0000000000  1.3069390138
  5373.5010000000  1762.8816076608  5463.5342926917  0.0000000000  1.3061842801
  5361.0010000000  1758.7545168013  5453.9616627167  0.0000000000  1.3054282292
  5348.5010000000  1754.6274582150  5444.3834851852  0.0000000000  1.3046708556
  5336.0010000000  1750.5004290266  5434.7997369899  0.0000000000  1.3039121535
  5323.5010000000  1746.3734330387  5425.2104104428  0.0000000000  1.3031521179
  5311.0010000000  1742.2464645355  5415.6154756519  0.0000000000  1.3023907425
  5298.5010000000  1738.1195309240  5406.0149331415  0.0000000000  1.3016280230
  5286.0010000000  1733.9926268871  5396.4087537620  0.0000000000  1.3008639528
  5273.5010000000  1729.8657569741  5386.7969312302  0.0000000000  1.3000985273
  5261.0010000000  1725.7389162841  5377.1794371678  0.0000000000  1.2993317398
  5248.5010000000  1721.6121097482  5367.5562660113  0.0000000000  1.2985635855
  5236.0010000000  1717.4853328817  5357.9273901568  0.0000000000  1.2977940579
  5223.5010000000  1713.3585909971  5348.2928047629  0.0000000000  1.2970231523
  5211.0010000000  1709.2318800260  5338.6524830029  0.0000000000  1.2962508621
  5198.5010000000  1705.1051993100  5329.0064059067  0.0000000000  1.2954771813
  5186.0010000000  1700.9785547430  5319.3545697348  0.0000000000  1.2947021051
  5173.5010000000  1696.8519397243  5309.6969414357  0.0000000000  1.2939256265
  5161.0010000000  1692.7253573876  5300.0335106259  0.0000000000  1.2931477400
  5148.5010000000  1688.5988079010  5290.3642598920  0.0000000000  1.2923684396
  5136.0010000000  1684.4722947913  5280.6891796003  0.0000000000  1.2915877201
  5123.5010000000  1680.3458123477  5271.0082383603  0.0000000000  1.2908055743
  5111.0010000000  1676.2193613885  5261.3214199809  0.0000000000  1.2900219961
  5098.5010000000  1672.0929460731  5251.6287160259  0.0000000000  1.2892369803
  5086.0010000000  1667.9665613756  5241.9300963859  0.0000000000  1.2884505197
  5073.5010000000  1663.8402150015  5232.2255607725  0.0000000000  1.2876626094
  5061.0010000000  1659.7138992570  5222.5150725884  0.0000000000  1.2868732419
  5048.5010000000  1655.5876160496  5212.7986177039  0.0000000000  1.2860824110
  5036.0010000000  1651.4613674977  5203.0761823933  0.0000000000  1.2852901109
  5023.5010000000  1647.3351559307  5193.3477533351  0.0000000000  1.2844963356
  5011.0010000000  1643.2089746197  5183.6132957391  0.0000000000  1.2837010773
  4998.5010000000  1639.0828294517  5173.8728044596  0.0000000000  1.2829043307
  4986.0010000000  1634.9567203453  5164.1262601748  0.0000000000  1.2821060892
  4973.5010000000  1630.8306413085  5154.3736294791  0.0000000000  1.2813063451
  4961.0010000000  1626.7046019623  5144.6149157596  0.0000000000  1.2805050935
  4948.5010000000  1622.5785937279  5134.8500792650  0.0000000000  1.2797023263
  4936.0010000000  1618.4526236044  5125.0791169836  0.0000000000  1.2788980379
  4923.5010000000  1614.3266865827  5115.3019973682  0.0000000000  1.2780922206
  4911.0010000000  1610.2007840203  5105.5187038302  0.0000000000  1.2772848680
  4898.5010000000  1606.0749175089  5095.7292202302  0.0000000000  1.2764759733
  4886.0010000000  1601.9490858427  5085.9335236795  0.0000000000  1.2756655296
  4873.5010000000  1597.8232910987  5076.1315989677  0.0000000000  1.2748535301
  4861.0010000000  1593.6975325684  5066.3234241554  0.0000000000  1.2740399679
  4848.5010000000  1589.5718098003  5056.5089777930  0.0000000000  1.2732248356
  4836.0010000000  1585.4461226004  5046.6882389217  0.0000000000  1.2724081262
  4823.5010000000  1581.3204710321  5036.8611870748  0.0000000000  1.2715898325
  4811.0010000000  1577.1948554160  5027.0278022781  0.0000000000  1.2707699474
  4798.5010000000  1573.0692763300  5017.1880650515  0.0000000000  1.2699484637
  4786.0010000000  1568.9437346095  5007.3419564094  0.0000000000  1.2691253742
  4773.5010000000  1564.8182283683  4997.4894507459  0.0000000000  1.2683006712
  4761.0010000000  1560.6927619469  4987.6305372030  0.0000000000  1.2674743482
  4748.5010000000  1556.5673310183  4977.7651840903  0.0000000000  1.2666463967
  4736.0010000000  1552.4419345213  4967.8933673793  0.0000000000  1.2658168092
  4723.5010000000  1548.3165805409  4958.0150848150  0.0000000000  1.2649855795
  4711.0010000000  1544.1912596765  4948.1302921520  0.0000000000  1.2641526981
  4698.5010000000  1540.0659775959  4938.2389810968  0.0000000000  1.2633181586
  4686.0010000000  1535.9407343257  4928.3411297199  0.0000000000  1.2624819531
  4673.5010000000  1531.8155272415  4918.4367095927  0.0000000000  1.2616440733
  4661.0010000000  1527.6903598750  4908.5257069297  0.0000000000  1.2608045121
  4648.5010000000  1523.5652301751  4898.6080944076  0.0000000000  1.2599632611
  4636.0010000000  1519.4401393093  4888.6838522983  0.0000000000  1.2591203125
  4623.5010000000  1515.3150858177  4878.7529544165  0.0000000000  1.2582756581
  4611.0010000000  1511.1900714470  4868.8153821557  0.0000000000  1.2574292900
  4598.5010000000  1507.0650982246  4858.8711174578  0.0000000000  1.2565812006
  4586.0010000000  1502.9401597880  4848.9201218900  0.0000000000  1.2557313802
  4573.5010000000  1498.8152645480  4838.9623925103  0.0000000000  1.2548798223
  4561.0010000000  1494.6904067569  4828.9978920739  0.0000000000  1.2540265175
  4548.5010000000  1490.5655867637  4819.0265978958  0.0000000000  1.2531714573
  4536.0010000000  1486.4408080884  4809.0484948198  0.0000000000  1.2523146339
  4523.5010000000  1482.3160688104  4799.0635543913  0.0000000000  1.2514560386
  4511.0010000000  1478.1913701922  4789.0717557061  0.0000000000  1.2505956628
  4498.5010000000  1474.0667138002  4779.0730784563  0.0000000000  1.2497334983
  4486.0010000000  1469.9420929780  4769.0674822371  0.0000000000  1.2488695349
  4473.5010000000  1465.8175156277  4759.0549617999  0.0000000000  1.2480037656
  4461.0010000000  1461.6929785857  4749.0354849042  0.0000000000  1.2471361806
  4448.5010000000  1457.5684818651  4739.0090268568  0.0000000000  1.2462667712
  4436.0010000000  1453.4440286260  4728.9755704653  0.0000000000  1.2453955289
  4423.5010000000  1449.3196138944  4718.9350785921  0.0000000000  1.2445224436
  4411.0010000000  1445.1952414929  4708.8875353410  0.0000000000  1.2436475070
  4398.5010000000  1441.0709099466  4698.8329117619  0.0000000000  1.2427707096
  4386.0010000000  1436.9466209274  4688.7711864111  0.0000000000  1.2418920424
  4373.5010000000  1432.8223708583  4678.7023248713  0.0000000000  1.2410114952
  4361.0010000000  1428.6981648863  4668.6263138561  0.0000000000  1.2401290598
  4348.5010000000  1424.5740029092  4658.5431271084  0.0000000000  1.2392447265
  4336.0010000000  1420.4498824060  4648.4527322816  0.0000000000  1.2383584853
  4323.5010000000  1416.3258039970  4638.3551045328  0.0000000000  1.2374703266
  4311.0010000000  1412.2017686544  4628.2502197137  0.0000000000  1.2365802409
  4298.5010000000  1408.0777749497  4618.1380476206  0.0000000000  1.2356882181
  4286.0010000000  1403.9538245774  4608.0185655287  0.0000000000  1.2347942486
  4273.5010000000  1399.8299195843  4597.8917514127  0.0000000000  1.2338983228
  4261.0010000000  1395.7060568997  4587.7575705032  0.0000000000  1.2330004301
  4248.5010000000  1391.5822365823  4577.6159955250  0.0000000000  1.2321005603
  4236.0010000000  1387.4584617891  4567.4670066491  0.0000000000  1.2311987039
  4223.5010000000  1383.3347333127  4557.3105780595  0.0000000000  1.2302948507
  4211.0010000000  1379.2110441911  4547.1466646387  0.0000000000  1.2293889888
  4198.5010000000  1375.0874041365  4536.9752621742  0.0000000000  1.2284811099
  4186.0010000000  1370.9638069757  4526.7963271074  0.0000000000  1.2275712021
  4173.5010000000  1366.8402550605  4516.6098367099  0.0000000000  1.2266592552
  4161.0010000000  1362.7167457468  4506.4157557213  0.0000000000  1.2257452579
  4148.5010000000  1358.5932848550  4496.2140696157  0.0000000000  1.2248292007
  4136.0010000000  1354.4698678620  4486.0047380927  0.0000000000  1.2239110716
  4123.5010000000  1350.3464986968  4475.7877415701  0.0000000000  1.2229908606
  4111.0010000000  1346.2231736796  4465.5630414180  0.0000000000  1.2220685556
  4098.5010000000  1342.0998948906  4455.3306130757  0.0000000000  1.2211441459
  4086.0010000000  1337.9766621611  4445.0904262043  0.0000000000  1.2202176203
  4073.5010000000  1333.8534757470  4434.8424513122  0.0000000000  1.2192889675
  4061.0010000000  1329.7303389660  4424.5866663191  0.0000000000  1.2183581766
  4048.5010000000  1325.6072450117  4414.3230237464  0.0000000000  1.2174252345
  4036.0010000000  1321.4842007008  4404.0515098004  0.0000000000  1.2164901312
  4023.5010000000  1317.3612027501  4393.7720853337  0.0000000000  1.2155528542
  4011.0010000000  1313.2382535757  4383.4847251808  0.0000000000  1.2146133920
  3998.5010000000  1309.1153534113  4373.1893985236  0.0000000000  1.2136717328
  3986.0010000000  1304.9925003398  4362.8860689447  0.0000000000  1.2127278640
  3973.5010000000  1300.8696929173  4352.5747009717  0.0000000000  1.2117817732
  3961.0010000000  1296.7469379383  4342.2552795222  0.0000000000  1.2108334496
  3948.5010000000  1292.6242296873  4331.9277579869  0.0000000000  1.2098828795
  3936.0010000000  1288.5015706988  4321.5921101716  0.0000000000  1.2089300509
  3923.5010000000  1284.3789613872  4311.2483043449  0.0000000000  1.2079749515
  3911.0010000000  1280.2564026400  4300.8963097317  0.0000000000  1.2070175686
  3898.5010000000  1276.1338907041  4290.5360836568  0.0000000000  1.2060578885
  3886.0010000000  1272.0114300028  4280.1676037456  0.0000000000  1.2050958993
  3873.5010000000  1267.8890203182  4269.7908357285  0.0000000000  1.2041315880
  3861.0010000000  1263.7666619308  4259.4057463426  0.0000000000  1.2031649413
  3848.5010000000  1259.6443530869  4249.0122969470  0.0000000000  1.2021959456
  3836.0010000000  1255.5220950821  4238.6104563318  0.0000000000  1.2012245878
  3823.5010000000  1251.3998871902  4228.2001879348  0.0000000000  1.2002508541
  3811.0010000000  1247.2777317219  4217.7814626095  0.0000000000  1.1992747315
  3798.5010000000  1243.1556289788  4207.3542458828  0.0000000000  1.1982962062
  3786.0010000000  1239.0335772834  4196.9184980100  0.0000000000  1.1973152640
  3773.5010000000  1234.9115780018  4186.4741866805  0.0000000000  1.1963318910
  3761.0010000000  1230.7896305340  4176.0212743383  0.0000000000  1.1953460731
  3748.5010000000  1226.6677348278  4165.5597245419  0.0000000000  1.1943577959
  3736.0010000000  1222.5458938557  4155.0895082606  0.0000000000  1.1933670457
  3723.5010000000  1218.4241061722  4144.6105849752  0.0000000000  1.1923738076
  3711.0010000000  1214.3023733690  4134.1229216042  0.0000000000  1.1913780673
  3698.5010000000  1210.1806926696  4123.6264736675  0.0000000000  1.1903798094
  3686.0010000000  1206.0590643472  4113.1212041502  0.0000000000  1.1893790188
  3673.5010000000  1201.9374941385  4102.6070896926  0.0000000000  1.1883756819
  3661.0010000000  1197.8159761075  4092.0840768768  0.0000000000  1.1873697819
  3648.5010000000  1193.6945122647  4081.5521322511  0.0000000000  1.1863613041
  3636.0010000000  1189.5731051933  4071.0112235468  0.0000000000  1.1853502335
  3623.5010000000  1185.4517532088  4060.4613072858  0.0000000000  1.1843365540
  3611.0010000000  1181.3304576636  4049.9023474522  0.0000000000  1.1833202501
  3598.5010000000  1177.2092181004  4039.3343030893  0.0000000000  1.1823013057
  3586.0010000000  1173.0880322835  4028.7571283563  0.0000000000  1.1812797042
  3573.5010000000  1168.9669058105  4018.1707972058  0.0000000000  1.1802554306
  3561.0010000000  1164.8458352966  4007.5752602159  0.0000000000  1.1792284676
  3548.5010000000  1160.7248227952  3996.9704816100  0.0000000000  1.1781987991
  3536.0010000000  1156.6038686067  3986.3564207846  0.0000000000  1.1771664085
  3523.5010000000  1152.4829713098  3975.7330323665  0.0000000000  1.1761312785
  3511.0010000000  1148.3621301568  3965.1002723724  0.0000000000  1.1750933917
  3498.5010000000  1144.2413497874  3954.4581103920  0.0000000000  1.1740527322
  3486.0010000000  1140.1206284121  3943.8064990877  0.0000000000  1.1730092820
  3473.5010000000  1135.9999649402  3933.1453925663  0.0000000000  1.1719630232
  3461.0010000000  1131.8793613178  3922.4747524401  0.0000000000  1.1709139385
  3448.5010000000  1127.7588178328  3911.7945356837  0.0000000000  1.1698620101
  3436.0010000000  1123.6383331467  3901.1046946930  0.0000000000  1.1688072195
  3423.5010000000  1119.5179112828  3890.4051954163  0.0000000000  1.1677495494
  3411.0010000000  1115.3975476879  3879.6959811698  0.0000000000  1.1666889801
  3398.5010000000  1111.2772455026  3868.9770148769  0.0000000000  1.1656254937
  3386.0010000000  1107.1570062660  3858.2482549425  0.0000000000  1.1645590719
  3373.5010000000  1103.0368276552  3847.5096493330  0.0000000000  1.1634896948
  3361.0010000000  1098.9167104093  3836.7611535976  0.0000000000  1.1624173435
  3348.5010000000  1094.7966582980  3826.0027308174  0.0000000000  1.1613419994
  3336.0010000000  1090.6766667183  3815.2343218219  0.0000000000  1.1602636417
  3323.5010000000  1086.5567386971  3804.4558869632  0.0000000000  1.1591822513
  3311.0010000000  1082.4368734886  3793.6673763336  0.0000000000  1.1580978080
  3298.5010000000  1078.3170734026  3782.8687476197  0.0000000000  1.1570102920
  3286.0010000000  1074.1973370275  3772.0599483472  0.0000000000  1.1559196826
  3273.5010000000  1070.0776637786  3761.2409277780  0.0000000000  1.1548259588
  3261.0010000000  1065.9580583686  3750.4116486744  0.0000000000  1.1537291010
  3248.5010000000  1061.8385162551  3739.5720490496  0.0000000000  1.1526290869
  3236.0010000000  1057.7190393430  3728.7220834230  0.0000000000  1.1515258955
  3223.5010000000  1053.5996314722  3717.8617109935  0.0000000000  1.1504195063
  3211.0010000000  1049.4802873529  3706.9908664477  0.0000000000  1.1493098961
  3198.5010000000  1045.3610114381  3696.1095097109  0.0000000000  1.1481970440
  3186.0010000000  1041.2418024172  3685.2175850484  0.0000000000  1.1470809274
  3173.5010000000  1037.1226598843  3674.3150386405  0.0000000000  1.1459615236
  3161.0010000000  1033.0035865210  3663.4018243766  0.0000000000  1.1448388105
  3148.5010000000  1028.8845815332  3652.4778864736  0.0000000000  1.1437127649
  3136.0010000000  1024.7656450570  3641.5431711266  0.0000000000  1.1425833636
  3123.5010000000  1020.6467781588  3630.5976265151  0.0000000000  1.1414505833
  3111.0010000000  1016.5279806776  3619.6411970670  0.0000000000  1.1403144001
  3098.5010000000  1012.4092534088  3608.6738292527  0.0000000000  1.1391747903
  3086.0010000000  1008.2905970318  3597.6954687321  0.0000000000  1.1380317297
  3073.5010000000  1004.1720121263  3586.7060603898  0.0000000000  1.1368851938
  3061.0010000000  1000.0534970576  3575.7055426752  0.0000000000  1.1357351573
  3048.5010000000   995.9350543996  3564.6938647480  0.0000000000  1.1345815959
  3036.0010000000   991.8166834721  3553.6709665447  0.0000000000  1.1334244837
  3023.5010000000   987.6983867413  3542.6367958839  0.0000000000  1.1322637959
  3011.0010000000   983.5801634718  3531.5912914680  0.0000000000  1.1310995062
  2998.5010000000   979.4620118908  3520.5343886447  0.0000000000  1.1299315878
  2986.0010000000   975.3439354964  3509.4660363492  0.0000000000  1.1287600150
  2973.5010000000   971.2259325657  3498.3861689259  0.0000000000  1.1275847604
  2961.0010000000   967.1080066468  3487.2947343211  0.0000000000  1.1264057978
  2948.5010000000   962.9901540604  3476.1916604342  0.0000000000  1.1252230986
  2936.0010000000   958.8723784902  3465.0768944069  0.0000000000  1.1240366360
  2923.5010000000   954.7546805893  3453.9503746235  0.0000000000  1.1228463819
  2911.0010000000   950.6370580468  3442.8120308379  0.0000000000  1.1216523071
  2898.5010000000   946.5195138359  3431.6618064690  0.0000000000  1.1204543837
  2886.0010000000   942.4020469726  3420.4996336046  0.0000000000  1.1192525821
  2873.5010000000   938.2846586955  3409.3254497133  0.0000000000  1.1180468731
  2861.0010000000   934.1673504234  3398.1391921174  0.0000000000  1.1168372273
  2848.5010000000   930.0501197347  3386.9407870437  0.0000000000  1.1156236135
  2836.0010000000   925.9329695047  3375.7301744513  0.0000000000  1.1144060021
  2823.5010000000   921.8159018229  3364.5072915112  0.0000000000  1.1131843626
  2811.0010000000   917.6989120301  3353.2720563028  0.0000000000  1.1119586622
  2798.5010000000   913.5820067806  3342.0244170749  0.0000000000  1.1107288711
  2786.0010000000   909.4651820358  3330.7642921863  0.0000000000  1.1094949560
  2773.5010000000   905.3484410732  3319.4916192695  0.0000000000  1.1082568853
  2761.0010000000   901.2317825540  3308.2063226057  0.0000000000  1.1070146256
  2748.5010000000   897.1152084847  3296.9083349040  0.0000000000  1.1057681440
  2736.0010000000   892.9987183082  3285.5975810981  0.0000000000  1.1045174067
  2723.5010000000   888.8823128744  3274.2739892238  0.0000000000  1.1032623797
  2711.0010000000   884.7659934675  3262.9374877496  0.0000000000  1.1020030286
  2698.5010000000   880.6497598852  3251.5880002719  0.0000000000  1.1007393183
  2686.0010000000   876.5336143514  3240.2254562882  0.0000000000  1.0994712140
  2673.5010000000   872.4175547637  3228.8497725498  0.0000000000  1.0981986790
  2661.0010000000   868.3015834251  3217.4608771538  0.0000000000  1.0969216775
  2648.5010000000   864.1857012595  3206.0586935701  0.0000000000  1.0956401729
  2636.0010000000   860.0699078633  3194.6431407469  0.0000000000  1.0943541276
  2623.5010000000   855.9542044019  3183.2141411255  0.0000000000  1.0930635040
  2611.0010000000   851.8385917194  3171.7716153934  0.0000000000  1.0917682641
  2598.5010000000   847.7230703722  3160.3154825599  0.0000000000  1.0904683690
  2586.0010000000   843.6076406638  3148.8456600326  0.0000000000  1.0891637795
  2573.5010000000   839.4923036130  3137.3620663046  0.0000000000  1.0878544559
  2561.0010000000   835.3770591086  3125.8646157913  0.0000000000  1.0865403577
  2548.5010000000   831.2619096727  3114.3532293318  0.0000000000  1.0852214446
  2536.0010000000   827.1468530461  3102.8278134382  0.0000000000  1.0838976743
  2523.5010000000   823.0318942848  3091.2882941412  0.0000000000  1.0825690063
  2511.0010000000   818.9170291361  3079.7345703955  0.0000000000  1.0812353965
  2498.5010000000   814.8022607034  3068.1665607816  0.0000000000  1.0798968025
  2486.0010000000   810.6875911449  3056.5841802354  0.0000000000  1.0785531812
  2473.5010000000   806.5730190028  3044.9873324829  0.0000000000  1.0772044875
  2461.0010000000   802.4585465384  3033.3759306734  0.0000000000  1.0758506771
  2448.5010000000   798.3441724938  3021.7498769601  0.0000000000  1.0744917037
  2436.0010000000   794.2298984747  3010.1090804909  0.0000000000  1.0731275215
  2423.5010000000   790.1157262525  2998.4534497934  0.0000000000  1.0717580839
  2411.0010000000   786.0016569086  2986.7828903310  0.0000000000  1.0703833436
  2398.5010000000   781.8876891133  2975.0972995784  0.0000000000  1.0690032517
  2386.0010000000   777.7738262777  2963.3965873134  0.0000000000  1.0676177602
  2373.5010000000   773.6600659458  2951.6806454527  0.0000000000  1.0662268185
  2361.0010000000   769.5464130937  2939.9493858740  0.0000000000  1.0648303776
  2348.5010000000   765.4328643165  2928.2026953501  0.0000000000  1.0634283852
  2336.0010000000   761.3194236835  2916.4404807339  0.0000000000  1.0620207905
  2323.5010000000   757.2060905133  2904.6626340546  0.0000000000  1.0606075405
  2311.0010000000   753.0928646873  2892.8690476469  0.0000000000  1.0591885816
  2298.5010000000   748.9797501191  2881.0596241083  0.0000000000  1.0577638607
  2286.0010000000   744.8667444580  2869.2342467304  0.0000000000  1.0563333218
  2273.5010000000   740.7538511867  2857.3928142066  0.0000000000  1.0548969101
  2261.0010000000   736.6410693748  2845.5352111602  0.0000000000  1.0534545683
  2248.5010000000   732.5284022644  2833.6613328372  0.0000000000  1.0520062398
  2236.0010000000   728.4158471434  2821.7710558652  0.0000000000  1.0505518650
  2223.5010000000   724.3034089207  2809.8642774394  0.0000000000  1.0490913861
  2211.0010000000   720.1910850109  2797.9408715925  0.0000000000  1.0476247417
  2198.5010000000   716.0788796617  2786.0007306454  0.0000000000  1.0461518719
  2186.0010000000   711.9667922907  2774.0437313825  0.0000000000  1.0446727141
  2173.5010000000   707.8548225846  2762.0697497804  0.0000000000  1.0431872048
  2161.0010000000   703.7429738312  2750.0786707076  0.0000000000  1.0416952809
  2148.5010000000   699.6312455566  2738.0703664537  0.0000000000  1.0401968767
  2136.0010000000   695.5196401683  2726.0447160597  0.0000000000  1.0386919268
  2123.5010000000   691.4081581015  2714.0015911224  0.0000000000  1.0371803637
  2111.0010000000   687.2968003423  2701.9408631256  0.0000000000  1.0356621193
  2098.5010000000   683.1855676801  2689.8624012205  0.0000000000  1.0341371240
  2086.0010000000   679.0744615771  2677.7660747475  0.0000000000  1.0326053076
  2073.5010000000   674.9634834280  2665.6517510327  0.0000000000  1.0310665985
  2061.0010000000   670.8526338409  2653.5192932267  0.0000000000  1.0295209237
  2048.5010000000   666.7419143020  2641.3685651740  0.0000000000  1.0279682093
  2036.0010000000   662.6313264463  2629.1994292338  0.0000000000  1.0264083802
  2023.5010000000   658.5208697896  2617.0117395159  0.0000000000  1.0248413592
  2011.0010000000   654.4105480664  2604.8053606258  0.0000000000  1.0232670694
  1998.5010000000   650.3003607115  2592.5801423678  0.0000000000  1.0216854309
  1986.0010000000   646.1903099637  2580.3359407791  0.0000000000  1.0200963636
  1973.5010000000   642.0803962912  2568.0726044929  0.0000000000  1.0184997853
  1961.0010000000   637.9706215662  2555.7899841469  0.0000000000  1.0168956127
  1948.5010000000   633.8609868453  2543.4879257220  0.0000000000  1.0152837609
  1936.0010000000   629.7514932338  2531.1662730686  0.0000000000  1.0136641436
  1923.5010000000   625.6421434782  2518.8248726469  0.0000000000  1.0120366733
  1911.0010000000   621.5329367924  2506.4635579406  0.0000000000  1.0104012599
  1898.5010000000   617.4238757314  2494.0821700468  0.0000000000  1.0087578126
  1886.0010000000   613.3149632504  2481.6805488250  0.0000000000  1.0071062394
  1873.5010000000   609.2061976462  2469.2585175457  0.0000000000  1.0054464447
  1861.0010000000   605.0975822972  2456.8159122382  0.0000000000  1.0037783330
  1848.5010000000   600.9891198167  2444.3525640127  0.0000000000  1.0021018069
  1836.0010000000   596.8808092835  2431.8682905595  0.0000000000  1.0004167657
  1823.5010000000   592.7726529352  2419.3629163887  0.0000000000  0.9987231081
  1811.0010000000   588.6646540538  2406.8362663966  0.0000000000  0.9970207312
  1798.5010000000   584.5568127765  2394.2881530240  0.0000000000  0.9953095289
  1786.0010000000   580.4491305603  2381.7183897790  0.0000000000  0.9935893937
  1773.5010000000   576.3416095692  2369.1267893240  0.0000000000  0.9918602162
  1761.0010000000   572.2342520836  2356.5131616115  0.0000000000  0.9901218849
  1748.5010000000   568.1270578379  2343.8773056151  0.0000000000  0.9883742850
  1736.0010000000   564.0200311739  2331.2190312547  0.0000000000  0.9866173016
  1723.5010000000   559.9131727684  2318.5381338799  0.0000000000  0.9848508157
  1711.0010000000   555.8064840006  2305.8344076130  0.0000000000  0.9830747064
  1698.5010000000   551.6999670845  2293.1076456974  0.0000000000  0.9812888505
  1686.0010000000   547.5936245216  2280.3576387362  0.0000000000  0.9794931226
  1673.5010000000   543.4874572245  2267.5841687735  0.0000000000  0.9776873939
  1661.0010000000   539.3814680862  2254.7870202911  0.0000000000  0.9758715340
  1648.5010000000   535.2756580843  2241.9659680008  0.0000000000  0.9740454086
  1636.0010000000   531.1700304960  2229.1207898905  0.0000000000  0.9722088819
  1623.5010000000   527.0645863889  2216.2512530469  0.0000000000  0.9703618141
  1611.0010000000   522.9593281525  2203.3571245903  0.0000000000  0.9685040631
  1598.5010000000   518.8542583459  2190.4381679802  0.0000000000  0.9666354837
  1586.0010000000   514.7493792406  2177.4941414689  0.0000000000  0.9647559275
  1573.5010000000   510.6446923866  2164.5247966098  0.0000000000  0.9628652426
  1561.0010000000   506.5402001264  2151.5298829147  0.0000000000  0.9609632739


==> anc/s88h_18/s88h_18-eos7.dat <==
   7811.0010000000002     
   62.500000000000000              501
 39061.0010000000 12918.2763506005 24288.3631255560  0.0000000000  2.1400897654
 38998.5010000000 12897.5573019451 24259.1529330429  0.0000000000  2.1392362078
 38936.0010000000 12876.8382775584 24229.9310547334  0.0000000000  2.1383816226
 38873.5010000000 12856.1192897517 24200.6974844602  0.0000000000  2.1375260075
 38811.0010000000 12835.4003510865 24171.4522163520  0.0000000000  2.1366693600
 38748.5010000000 12814.6814455950 24142.1952041861  0.0000000000  2.1358116766
 38686.0010000000 12793.9625864438 24112.9264427826  0.0000000000  2.1349529549
 38623.5010000000 12773.2437870498 24083.6459272591  0.0000000000  2.1340931924
 38561.0010000000 12752.5250037302 24054.3535719320  0.0000000000  2.1332323845
 38498.5010000000 12731.8062506116 24025.0493727118  0.0000000000  2.1323705288
 38436.0010000000 12711.0875563735 23995.7333460487  0.0000000000  2.1315076234
 38373.5010000000 12690.3689070205 23966.4054479507  0.0000000000  2.1306436648
 38311.0010000000 12669.6502746792 23937.0656146479  0.0000000000  2.1297786488
 38248.5010000000 12648.9317031868 23907.7138838286  0.0000000000  2.1289125743
 38186.0010000000 12628.2131653275 23878.3501924714  0.0000000000  2.1280454370
 38123.5010000000 12607.4946769909 23848.9745385303  0.0000000000  2.1271772345
 38061.0010000000 12586.7762117237 23819.5868598330  0.0000000000  2.1263079627
 37998.5010000000 12566.0577860728 23790.1871550846  0.0000000000  2.1254376193
 37936.0010000000 12545.3394168352 23760.7754232918  0.0000000000  2.1245662018
 37873.5010000000 12524.6210927677 23731.3516235782  0.0000000000  2.1236937066
 37811.0010000000 12503.9028030170 23701.9157155023  0.0000000000  2.1228201302
 37748.5010000000 12483.1845653400 23672.4676991772  0.0000000000  2.1219454702
 37686.0010000000 12462.4663413739 23643.0074948484  0.0000000000  2.1210697218
 37623.5010000000 12441.7481777349 23613.5351434878  0.0000000000  2.1201928838
 37561.0010000000 12421.0300649199 23584.0506062006  0.0000000000  2.1193149527
 37498.5010000000 12400.3119657367 23554.5538045444  0.0000000000  2.1184359237
 37436.0010000000 12379.5939276559 23525.0447805046  0.0000000000  2.1175557955
 37373.5010000000 12358.8759422395 23495.5234964015  0.0000000000  2.1166745647
 37311.0010000000 12338.1579734659 23465.9898751097  0.0000000000  2.1157922264
 37248.5010000000 12317.4400696600 23436.4439596322  0.0000000000  2.1149087795
 37186.0010000000 12296.7221955455 23406.8856736910  0.0000000000  2.1140242191
 37123.5010000000 12276.0043721134 23377.3150211519  0.0000000000  2.1131385430
 37061.0010000000 12255.2865649383 23347.7319266866  0.0000000000  2.1122517463
 36998.5010000000 12234.5688235190 23318.1364346952  0.0000000000  2.1113638278
 36936.0010000000 12213.8511419375 23288.5285103844  0.0000000000  2.1104747840
 36873.5010000000 12193.1334730764 23258.9080599295  0.0000000000  2.1095846095
 36811.0010000000 12172.4158673405 23229.2751288084  0.0000000000  2.1086933031
 36748.5010000000 12151.6982784458 23199.6296241352  0.0000000000  2.1078008594
 36686.0010000000 12130.9807573837 23169.9715920920  0.0000000000  2.1069072773
 36623.5010000000 12110.2632724966 23140.3009604918  0.0000000000  2.1060125520
 36561.0010000000 12089.5458202091 23110.6176972098  0.0000000000  2.1051166799
 36498.5010000000 12068.8284248505 23080.9218100155  0.0000000000  2.1042196586
 36436.0010000000 12048.1110835199 23051.2132675768  0.0000000000  2.1033214845
 36373.5010000000 12027.3937662629 23021.4919996299  0.0000000000  2.1024221530
 36311.0010000000 12006.6764984739 22991.7580151864  0.0000000000  2.1015216615
 36248.5010000000 11985.9592784232 22962.0112842597  0.0000000000  2.1006200065
 36186.0010000000 11965.2421047712 22932.2517773127  0.0000000000  2.0997171845
 36123.5010000000 11944.5249492671 22902.4794260150  0.0000000000  2.0988131907
 36061.0010000000 11923.8078659915 22872.6942802519  0.0000000000  2.0979080238
 35998.5010000000 11903.0908274388 22842.8962725612  0.0000000000  2.0970016792
 35936.0010000000 11882.3738202335 22813.0853556396  0.0000000000  2.0960941525
 35873.5010000000 11861.6568722012 22783.2615413656  0.0000000000  2.0951854416
 35811.0010000000 11840.9399436053 22753.4247442518  0.0000000000  2.0942755409
 35748.5010000000 11820.2230901230 22723.5750161056  0.0000000000  2.0933644494
 35686.0010000000 11799.5062593253 22693.7122528966  0.0000000000  2.0924521609
 35623.5010000000 11778.7894805105 22663.8364682344  0.0000000000  2.0915386733
 35561.0010000000 11758.0727562431 22633.9476371114  0.0000000000  2.0906239828
 35498.5010000000 11737.3560625317 22604.0456960741  0.0000000000  2.0897080847
 35436.0010000000 11716.6394297389 22574.1306599983  0.0000000000  2.0887909766
 35373.5010000000 11695.9228347253 22544.2024664136  0.0000000000  2.0878726538
 35311.0010000000 11675.2062817237 22514.2610922439  0.0000000000  2.0869531127
 35248.5010000000 11654.4897753572 22484.3065148720  0.0000000000  2.0860323497
 35186.0010000000 11633.7733206393 22454.3387121400  0.0000000000  2.0851103612
 35123.5010000000 11613.0569229736 22424.3576623500  0.0000000000  2.0841871437
 35061.0010000000 11592.3405614579 22394.3633056039  0.0000000000  2.0832626923
 34998.5010000000 11571.6242423837 22364.3556212292  0.0000000000  2.0823370036
 34936.0010000000 11550.9079724327 22334.3345890154  0.0000000000  2.0814100738
 34873.5010000000 11530.1917320880 22304.3001506575  0.0000000000  2.0804818984
 34811.0010000000 11509.4755554722 22274.2523254973  0.0000000000  2.0795524748
 34748.5010000000 11488.7594239204 22244.1910562259  0.0000000000  2.0786217984
 34686.0010000000 11468.0433457825 22214.1163245911  0.0000000000  2.0776898654
 34623.5010000000 11447.3273033531 22184.0280743872  0.0000000000  2.0767566713
 34561.0010000000 11426.6113058701 22153.9262883971  0.0000000000  2.0758222123
 34498.5010000000 11405.8953629612 22123.8109498702  0.0000000000  2.0748864850
 34436.0010000000 11385.1794846444 22093.6820425230  0.0000000000  2.0739494856
 34373.5010000000 11364.4636287240 22063.5394739816  0.0000000000  2.0730112084
 34311.0010000000 11343.7478324793 22033.3832673521  0.0000000000  2.0720716508
 34248.5010000000 11323.0320809761 22003.2133696518  0.0000000000  2.0711308082
 34186.0010000000 11302.3163729108 21973.0297475947  0.0000000000  2.0701886763
 34123.5010000000 11281.6007205209 21942.8323875049  0.0000000000  2.0692452516
 34061.0010000000 11260.8851103117 21912.6212380735  0.0000000000  2.0683005293
 33998.5010000000 11240.1695554081 21882.3962866728  0.0000000000  2.0673545059
 33936.0010000000 11219.4540432754 21852.1574831135  0.0000000000  2.0664071765
 33873.5010000000 11198.7385879262 21821.9048158191  0.0000000000  2.0654585376
 33811.0010000000 11178.0231647965 21791.6382167414  0.0000000000  2.0645085838
 33748.5010000000 11157.3078147826 21761.3577133393  0.0000000000  2.0635573127
 33686.0010000000 11136.5925013093 21731.0632197262  0.0000000000  2.0626047184
 33623.5010000000 11115.8772143495 21700.7546886314  0.0000000000  2.0616507961
 33561.0010000000 11095.1620089930 21670.4321679596  0.0000000000  2.0606955441
 33498.5010000000 11074.4468502129 21640.0955736248  0.0000000000  2.0597389563
 33436.0010000000 11053.7317165412 21609.7448411774  0.0000000000  2.0587810274
 33373.5010000000 11033.0166514281 21579.3800011518  0.0000000000  2.0578217550
 33311.0010000000 11012.3016471918 21549.0010090573  0.0000000000  2.0568611344
 33248.5010000000 10991.5866710321 21518.6077833793  0.0000000000  2.0558991595
 33186.0010000000 10970.8717676759 21488.2003561997  0.0000000000  2.0549358281
 33123.5010000000 10950.1568925655 21457.7786284279  0.0000000000  2.0539711334
 33061.0010000000 10929.4420785251 21427.3426144294  0.0000000000  2.0530050727
 32998.5010000000 10908.7273076814 21396.8922539744  0.0000000000  2.0520376404
 32936.0010000000 10888.0125882385 21366.4275249992  0.0000000000  2.0510688325
 32873.5010000000 10867.2979415797 21335.9484247124  0.0000000000  2.0500986453
 32811.0010000000 10846.5833132825 21305.4548386175  0.0000000000  2.0491270717
 32748.5010000000 10825.8687511967 21274.9468025775  0.0000000000  2.0481541093
 32686.0010000000 10805.1542527645 21244.4242781491  0.0000000000  2.0471797534
 32623.5010000000 10784.4397906738 21213.8871902301  0.0000000000  2.0462039979
 32561.0010000000 10763.7253887969 21183.3355390012  0.0000000000  2.0452268394
 32498.5010000000 10743.0110335711 21152.7692693055  0.0000000000  2.0442482724
 32436.0010000000 10722.2967246302 21122.1883452830  0.0000000000  2.0432682922
 32373.5010000000 10701.5824747143 21091.5927502810  0.0000000000  2.0422868945
 32311.0010000000 10680.8682844711 21060.9824496561  0.0000000000  2.0413040747
 32248.5010000000 10660.1541300126 21030.3573723266  0.0000000000  2.0403198268
 32186.0010000000 10639.4400381984 20999.7175220691  0.0000000000  2.0393341472
 32123.5010000000 10618.7260112790 20969.0628661522  0.0000000000  2.0383470311
 32061.0010000000 10598.0120145984 20938.3933170350  0.0000000000  2.0373584720
 31998.5010000000 10577.2980765641 20907.7088803580  0.0000000000  2.0363684662
 31936.0010000000 10556.5841886405 20877.0095069184  0.0000000000  2.0353770085
 31873.5010000000 10535.8703801753 20846.2952035139  0.0000000000  2.0343840953
 31811.0010000000 10515.1566064619 20815.5658669769  0.0000000000  2.0333897193
 31748.5010000000 10494.4428731756 20784.8214686438  0.0000000000  2.0323938759
 31686.0010000000 10473.7292112666 20754.0620172453  0.0000000000  2.0313965615
 31623.5010000000 10453.0156026646 20723.2874485879  0.0000000000  2.0303977700
 31561.0010000000 10432.3020299798 20692.4976992711  0.0000000000  2.0293974956
 31498.5010000000 10411.5885257651 20661.6927799669  0.0000000000  2.0283957346
 31436.0010000000 10390.8750737721 20630.8726286448  0.0000000000  2.0273924812
 31373.5010000000 10370.1616829911 20600.0372206368  0.0000000000  2.0263877305
 31311.0010000000 10349.4483384256 20569.1864953961  0.0000000000  2.0253814765
 31248.5010000000 10328.7350624858 20538.3204479143  0.0000000000  2.0243737151
 31186.0010000000 10308.0218291484 20507.4390008495  0.0000000000  2.0233644398
 31123.5010000000 10287.3086619649 20476.5421505740  0.0000000000  2.0223536464
 31061.0010000000 10266.5955362008 20445.6298212751  0.0000000000  2.0213413282
 30998.5010000000 10245.8824643808 20414.7019925367  0.0000000000  2.0203274806
 30936.0010000000 10225.1694595635 20383.7586446002  0.0000000000  2.0193120988
 30873.5010000000 10204.4565110785 20352.7997220921  0.0000000000  2.0182951768
 30811.0010000000 10183.7436089370 20321.8251704453  0.0000000000  2.0172767087
 30748.5010000000 10163.0307680198 20290.8349721004  0.0000000000  2.0162566896
 30686.0010000000 10142.3179916656 20259.8290920782  0.0000000000  2.0152351143
 30623.5010000000 10121.6052717633 20228.8074780729  0.0000000000  2.0142119767
 30561.0010000000 10100.8925888441 20197.7700605459  0.0000000000  2.0131872704
 30498.5010000000 10080.1799842965 20166.7168609749  0.0000000000  2.0121609916
 30436.0010000000 10059.4674278833 20135.6477933112  0.0000000000  2.0111331334
 30373.5010000000 10038.7549261466 20104.5628264359  0.0000000000  2.0101036902
 30311.0010000000 10018.0424862360 20073.4619299724  0.0000000000  2.0090726568
 30248.5010000000  9997.3300920161 20042.3450383845  0.0000000000  2.0080400266
 30186.0010000000  9976.6177758175 20011.2121587615  0.0000000000  2.0070057955
 30123.5010000000  9955.9055108843 19980.0632092174  0.0000000000  2.0059699561
 30061.0010000000  9935.1932950716 19948.8981446283  0.0000000000  2.0049325027
 29998.5010000000  9914.4811506598 19917.7169564478  0.0000000000  2.0038934304
 29936.0010000000  9893.7690530488 19886.5195653701  0.0000000000  2.0028527322
 29873.5010000000  9873.0570258077 19855.3059644238  0.0000000000  2.0018104031
 29811.0010000000  9852.3450457737 19824.0760760299  0.0000000000  2.0007664361
 29748.5010000000  9831.6331378042 19792.8298947971  0.0000000000  1.9997208264
 29686.0010000000  9810.9212801740 19761.5673448790  0.0000000000  1.9986735668
 29623.5010000000  9790.2094755085 19730.2883869395  0.0000000000  1.9976246514
 29561.0010000000  9769.4977505978 19698.9930179672  0.0000000000  1.9965740754
 29498.5010000000  9748.7860624268 19667.6811292696  0.0000000000  1.9955218305
 29436.0010000000  9728.0744508900 19636.3527372496  0.0000000000  1.9944679125
 29373.5010000000  9707.3628979113 19605.0077704720  0.0000000000  1.9934123143
 29311.0010000000  9686.6513979126 19573.6461761608  0.0000000000  1.9923550292
 29248.5010000000  9665.9399577196 19542.2679201062  0.0000000000  1.9912960514
 29186.0010000000  9645.2285848397 19510.8729689387  0.0000000000  1.9902353748
 29123.5010000000  9624.5172758506 19479.4612725164  0.0000000000  1.9891729929
 29061.0010000000  9603.8060164944 19448.0327640214  0.0000000000  1.9881088986
 28998.5010000000  9583.0948280635 19416.5874303598  0.0000000000  1.9870430865
 28936.0010000000  9562.3836977935 19385.1252065369  0.0000000000  1.9859755494
 28873.5010000000  9541.6726368224 19353.6460636331  0.0000000000  1.9849062814
 28811.0010000000  9520.9616339352 19322.1499385396  0.0000000000  1.9838352754
 28748.5010000000  9500.2506787484 19290.6367691500  0.0000000000  1.9827625241
 28686.0010000000  9479.5398076268 19259.1065642859  0.0000000000  1.9816880228
 28623.5010000000  9458.8289887030 19227.5592286984  0.0000000000  1.9806117632
 28561.0010000000  9438.1182368577 19195.9947380694  0.0000000000  1.9795337393
 28498.5010000000  9417.4075448068 19164.4130340900  0.0000000000  1.9784539439
 28436.0010000000  9396.6969060977 19132.8140594618  0.0000000000  1.9773723700
 28373.5010000000  9375.9863492644 19101.1978100545  0.0000000000  1.9762890120
 28311.0010000000  9355.2758466147 19069.5641956916  0.0000000000  1.9752038618
 28248.5010000000  9334.5654054810 19037.9131794061  0.0000000000  1.9741169127
 28186.0010000000  9313.8550452799 19006.2447424990  0.0000000000  1.9730281588
 28123.5010000000  9293.1447295602 18974.5587805954  0.0000000000  1.9719375910
 28061.0010000000  9272.4344793826 18942.8552770168  0.0000000000  1.9708452036
 27998.5010000000  9251.7243052161 18911.1341986835  0.0000000000  1.9697509899
 27936.0010000000  9231.0141845264 18879.3954617120  0.0000000000  1.9686549415
 27873.5010000000  9210.3041406985 18847.6390523230  0.0000000000  1.9675570526
 27811.0010000000  9189.5941529365 18815.8648887638  0.0000000000  1.9664573147
 27748.5010000000  9168.8842462121 18784.0729592350  0.0000000000  1.9653557219
 27686.0010000000  9148.1743791134 18752.2631497766  0.0000000000  1.9642522647
 27623.5010000000  9127.4646006295 18720.4354849990  0.0000000000  1.9631469383
 27561.0010000000  9106.7548711626 18688.5898531654  0.0000000000  1.9620397331
 27498.5010000000  9086.0452189720 18656.7262465736  0.0000000000  1.9609306433
 27436.0010000000  9065.3356396920 18624.8446071189  0.0000000000  1.9598196610
 27373.5010000000  9044.6261187823 18592.9448607397  0.0000000000  1.9587067779
 27311.0010000000  9023.9166648120 18561.0269686845  0.0000000000  1.9575919869
 27248.5010000000  9003.2072871814 18529.0908932455  0.0000000000  1.9564752807
 27186.0010000000  8982.4979630464 18497.1365467108  0.0000000000  1.9553566506
 27123.5010000000  8961.7887146471 18465.1639106396  0.0000000000  1.9542360898
 27061.0010000000  8941.0795320168 18433.1729166300  0.0000000000  1.9531135901
 26998.5010000000  8920.3704171407 18401.1635144462  0.0000000000  1.9519891437
 26936.0010000000  8899.6613729109 18369.1356549845  0.0000000000  1.9508627429
 26873.5010000000  8878.9523921968 18337.0892733570  0.0000000000  1.9497343793
 26811.0010000000  8858.2434906729 18305.0243396878  0.0000000000  1.9486040457
 26748.5010000000  8837.5346630611 18272.9407914023  0.0000000000  1.9474717339
 26686.0010000000  8816.8258941946 18240.8385502860  0.0000000000  1.9463374349
 26623.5010000000  8796.1171916729 18208.7175731032  0.0000000000  1.9452011409
 26561.0010000000  8775.4085640029 18176.5778177626  0.0000000000  1.9440628441
 26498.5010000000  8754.6999989684 18144.4192097201  0.0000000000  1.9429225358
 26436.0010000000  8733.9915178007 18112.2417260778  0.0000000000  1.9417802086
 26373.5010000000  8713.2830994550 18080.0452779696  0.0000000000  1.9406358530
 26311.0010000000  8692.5747562958 18047.8298281402  0.0000000000  1.9394894614
 26248.5010000000  8671.8664908558 18015.5953237695  0.0000000000  1.9383410253
 26186.0010000000  8651.1582852138 17983.3416798736  0.0000000000  1.9371905353
 26123.5010000000  8630.4501439850 17951.0688462275  0.0000000000  1.9360379829
 26061.0010000000  8609.7420941291 17918.7768071678  0.0000000000  1.9348833611
 25998.5010000000  8589.0341101293 17886.4654649140  0.0000000000  1.9337266596
 25936.0010000000  8568.3261996089 17854.1347730318  0.0000000000  1.9325678702
 25873.5010000000  8547.6183605521 17821.7846697353  0.0000000000  1.9314069839
 25811.0010000000  8526.9105814002 17789.4150779894  0.0000000000  1.9302439912
 25748.5010000000  8506.2028940680 17757.0259884112  0.0000000000  1.9290788849
 25686.0010000000  8485.4952679112 17724.6172934752  0.0000000000  1.9279116543
 25623.5010000000  8464.7877263043 17692.1889698322  0.0000000000  1.9267422917
 25561.0010000000  8444.0802619494 17659.7409458149  0.0000000000  1.9255707874
 25498.5010000000  8423.3728581798 17627.2731347013  0.0000000000  1.9243971314
 25436.0010000000  8402.6655310057 17594.7855006524  0.0000000000  1.9232213154
 25373.5010000000  8381.9582974205 17562.2780090966  0.0000000000  1.9220433309
 25311.0010000000  8361.2511127087 17529.7505282236  0.0000000000  1.9208631661
 25248.5010000000  8340.5440170361 17497.2030591642  0.0000000000  1.9196808138
 25186.0010000000  8319.8369993471 17464.6355222744  0.0000000000  1.9184962638
 25123.5010000000  8299.1300601919 17432.0478557885  0.0000000000  1.9173095067
 25061.0010000000  8278.4231908876 17399.4399830468  0.0000000000  1.9161205324
 24998.5010000000  8257.7163943179 17366.8118452327  0.0000000000  1.9149293312
 24936.0010000000  8237.0096745046 17334.1633849779  0.0000000000  1.9137358936
 24873.5010000000  8216.3030366068 17301.4945463649  0.0000000000  1.9125402101
 24811.0010000000  8195.5964869215 17268.8052749300  0.0000000000  1.9113422712
 24748.5010000000  8174.8900020626 17236.0954689634  0.0000000000  1.9101420655
 24686.0010000000  8154.1836010315 17203.3650933154  0.0000000000  1.9089395841
 24623.5010000000  8133.4772731855 17170.6140656374  0.0000000000  1.9077348163
 24561.0010000000  8112.7710296057 17137.8423375552  0.0000000000  1.9065277525
 24498.5010000000  8092.0648621194 17105.0498298591  0.0000000000  1.9053183820
 24436.0010000000  8071.3587740236 17072.2364811063  0.0000000000  1.9041066947
 24373.5010000000  8050.6527698308 17039.4022314106  0.0000000000  1.9028926804
 24311.0010000000  8029.9468349953 17006.5469902660  0.0000000000  1.9016763278
 24248.5010000000  8009.2409866948 16973.6707171014  0.0000000000  1.9004576274
 24186.0010000000  7988.5352230492 16940.7733407321  0.0000000000  1.8992365684
 24123.5010000000  7967.8295434716 16907.8547916253  0.0000000000  1.8980131402
 24061.0010000000  7947.1239386111 16874.9149858968  0.0000000000  1.8967873313
 23998.5010000000  7926.4184105270 16841.9538573895  0.0000000000  1.8955591311
 23936.0010000000  7905.7129625728 16808.9713416082  0.0000000000  1.8943285289
 23873.5010000000  7885.0075993954 16775.9673757227  0.0000000000  1.8930955138
 23811.0010000000  7864.3023269353 16742.9418985711  0.0000000000  1.8918600752
 23748.5010000000  7843.5971325066 16709.8948188589  0.0000000000  1.8906222012
 23686.0010000000  7822.8920247551 16676.8260788964  0.0000000000  1.8893818810
 23623.5010000000  7802.1869937788 16643.7355909525  0.0000000000  1.8881391027
 23561.0010000000  7781.4820509286 16610.6233008238  0.0000000000  1.8868938555
 23498.5010000000  7760.7771890864 16577.4891243565  0.0000000000  1.8856461277
 23436.0010000000  7740.0724223080 16544.3330108476  0.0000000000  1.8843959083
 23373.5010000000  7719.3677265765 16511.1548481841  0.0000000000  1.8831431844
 23311.0010000000  7698.6631187709 16477.9545893043  0.0000000000  1.8818879451
 23248.5010000000  7677.9585974595 16444.7321573798  0.0000000000  1.8806301787
 23186.0010000000  7657.2541724440 16411.4874931664  0.0000000000  1.8793698736
 23123.5010000000  7636.5498256111 16378.2204921385  0.0000000000  1.8781070169
 23061.0010000000  7615.8455696846 16344.9310988296  0.0000000000  1.8768415972
 22998.5010000000  7595.1413895924 16311.6192126269  0.0000000000  1.8755736013
 22936.0010000000  7574.4373009806 16278.2847818570  0.0000000000  1.8743030181
 22873.5010000000  7553.7333111837 16244.9277410473  0.0000000000  1.8730298354
 22811.0010000000  7533.0293999989 16211.5479798684  0.0000000000  1.8717540397
 22748.5010000000  7512.3255681988 16178.1454212728  0.0000000000  1.8704756185
 22686.0010000000  7491.6218373327 16144.7200212851  0.0000000000  1.8691945603
 22623.5010000000  7470.9181919085 16111.2716756727  0.0000000000  1.8679108515
 22561.0010000000  7450.2146372905 16077.8003133692  0.0000000000  1.8666244795
 22498.5010000000  7429.5111708100 16044.3058498333  0.0000000000  1.8653354313
 22436.0010000000  7408.8077914084 16010.7882026164  0.0000000000  1.8640436938
 22373.5010000000  7388.1045091607 15977.2473068001  0.0000000000  1.8627492543
 22311.0010000000  7367.4013166656 15943.6830686573  0.0000000000  1.8614520993
 22248.5010000000  7346.6982082119 15910.0953966526  0.0000000000  1.8601522150
 22186.0010000000  7325.9951987047 15876.4842321853  0.0000000000  1.8588495888
 22123.5010000000  7305.2922856931 15842.8494879888  0.0000000000  1.8575442072
 22061.0010000000  7284.5894589930 15809.1910636773  0.0000000000  1.8562360557
 21998.5010000000  7263.8867195939 15775.5088764665  0.0000000000  1.8549251207
 21936.0010000000  7243.1840795581 15741.8028610697  0.0000000000  1.8536113890
 21873.5010000000  7222.4815338321 15708.0729238138  0.0000000000  1.8522948464
 21811.0010000000  7201.7790791330 15674.3189733385  0.0000000000  1.8509754785
 21748.5010000000  7181.0767325932 15640.5409510332  0.0000000000  1.8496532722
 21686.0010000000  7160.3744571404 15606.7387092702  0.0000000000  1.8483282109
 21623.5010000000  7139.6722920525 15572.9122244781  0.0000000000  1.8470002826
 21561.0010000000  7118.9702224833 15539.0613841659  0.0000000000  1.8456694718
 21498.5010000000  7098.2682540018 15505.1861086129  0.0000000000  1.8443357643
 21436.0010000000  7077.5663755041 15471.2862902296  0.0000000000  1.8429991444
 21373.5010000000  7056.8645870194 15437.3618390355  0.0000000000  1.8416595974
 21311.0010000000  7036.1628996095 15403.4126825544  0.0000000000  1.8403171088
 21248.5010000000  7015.4613169448 15369.4387356294  0.0000000000  1.8389716639
 21186.0010000000  6994.7598262658 15335.4398855217  0.0000000000  1.8376232465
 21123.5010000000  6974.0584350664 15301.4160521193  0.0000000000  1.8362718417
 21061.0010000000  6953.3571435914 15267.3671428012  0.0000000000  1.8349174341
 20998.5010000000  6932.6559540173 15233.2930675055  0.0000000000  1.8335600080
 20936.0010000000  6911.9548613932 15199.1937238063  0.0000000000  1.8321995475
 20873.5010000000  6891.2538718203 15165.0690268437  0.0000000000  1.8308360370
 20811.0010000000  6870.5529752942 15130.9188645665  0.0000000000  1.8294694599
 20748.5010000000  6849.8521908998 15096.7431722691  0.0000000000  1.8280998012
 20686.0010000000  6829.1515036604 15062.5418283888  0.0000000000  1.8267270436
 20623.5010000000  6808.4509186905 15028.3147438595  0.0000000000  1.8253511711
 20561.0010000000  6787.7504431175 14994.0618323053  0.0000000000  1.8239721676
 20498.5010000000  6767.0500593314 14959.7829657329  0.0000000000  1.8225900151
 20436.0010000000  6746.3497875653 14925.4780781176  0.0000000000  1.8212046983
 20373.5010000000  6725.6496144801 14891.1470471489  0.0000000000  1.8198161992
 20311.0010000000  6704.9495467053 14856.7897829105  0.0000000000  1.8184245010
 20248.5010000000  6684.2495841298 14822.4061836181  0.0000000000  1.8170295866
 20186.0010000000  6663.5497288189 14787.9961503974  0.0000000000  1.8156314387
 20123.5010000000  6642.8499762202 14753.5595726560  0.0000000000  1.8142300393
 20061.0010000000  6622.1503328127 14719.0963574287  0.0000000000  1.8128253712
 19998.5010000000  6601.4507984988 14684.6064000917  0.0000000000  1.8114174165
 19936.0010000000  6580.7513754390 14650.0895990503  0.0000000000  1.8100061574
 19873.5010000000  6560.0520506288 14615.5458266583  0.0000000000  1.8085915746
 19811.0010000000  6539.3528482502 14580.9750165804  0.0000000000  1.8071736517
 19748.5010000000  6518.6537425567 14546.3770183609  0.0000000000  1.8057523682
 19686.0010000000  6497.9547449879 14511.7517428699  0.0000000000  1.8043277063
 19623.5010000000  6477.2558692415 14477.0991040437  0.0000000000  1.8028996482
 19561.0010000000  6456.5570968394 14442.4189611764  0.0000000000  1.8014681735
 19498.5010000000  6435.8584290668 14407.7112058240  0.0000000000  1.8000332632
 19436.0010000000  6415.1598867659 14372.9757615813  0.0000000000  1.7985948994
 19373.5010000000  6394.4614417583 14338.2124689832  0.0000000000  1.7971530606
 19311.0010000000  6373.7631197732 14303.4212582422  0.0000000000  1.7957077291
 19248.5010000000  6353.0649147769 14268.6020054316  0.0000000000  1.7942588844
 19186.0010000000  6332.3668233246 14233.7545901166  0.0000000000  1.7928065064
 19123.5010000000  6311.6688360965 14198.8788810972  0.0000000000  1.7913505741
 19061.0010000000  6290.9709717716 14163.9747935046  0.0000000000  1.7898910686
 18998.5010000000  6270.2732177646 14129.0421889238  0.0000000000  1.7884279682
 18936.0010000000  6249.5755810467 14094.0809610460  0.0000000000  1.7869612529
 18873.5010000000  6228.8780627970 14059.0909929260  0.0000000000  1.7854909017
 18811.0010000000  6208.1806668666 14024.0721712575  0.0000000000  1.7840168937
 18748.5010000000  6187.4833831016 13989.0243581315  0.0000000000  1.7825392070
 18686.0010000000  6166.7862208208 13953.9474476883  0.0000000000  1.7810578205
 18623.5010000000  6146.0891754219 13918.8413095793  0.0000000000  1.7795727124
 18561.0010000000  6125.3922534164 13883.7058313751  0.0000000000  1.7780838611
 18498.5010000000  6104.6954475616 13848.5408763661  0.0000000000  1.7765912440
 18436.0010000000  6083.9987535372 13813.3463118226  0.0000000000  1.7750948384
 18373.5010000000  6063.3021945825 13778.1220509544  0.0000000000  1.7735946234
 18311.0010000000  6042.6057556499 13742.8679408904  0.0000000000  1.7720905753
 18248.5010000000  6021.9094329524 13707.5838468964  0.0000000000  1.7705826708
 18186.0010000000  6001.2132420080 13672.2696661780  0.0000000000  1.7690708878
 18123.5010000000  5980.5171767877 13636.9252582147  0.0000000000  1.7675552025
 18061.0010000000  5959.8212262455 13601.5504728573  0.0000000000  1.7660355904
 17998.5010000000  5939.1254067684 13566.1452058161  0.0000000000  1.7645120289
 17936.0010000000  5918.4297134702 13530.7093154198  0.0000000000  1.7629844936
 17873.5010000000  5897.7341526831 13495.2426781527  0.0000000000  1.7614529606
 17811.0010000000  5877.0387097614 13459.7451334780  0.0000000000  1.7599174043
 17748.5010000000  5856.3433974078 13424.2165666674  0.0000000000  1.7583778008
 17686.0010000000  5835.6482154542 13388.6568398588  0.0000000000  1.7568341251
 17623.5010000000  5814.9531590328 13353.0658060040  0.0000000000  1.7552863517
 17561.0010000000  5794.2582345574 13317.4433363424  0.0000000000  1.7537344553
 17498.5010000000  5773.5634437842 13281.7892930008  0.0000000000  1.7521784105
 17436.0010000000  5752.8687839182 13246.1035291276  0.0000000000  1.7506181910
 17373.5010000000  5732.1742555930 13210.3859026244  0.0000000000  1.7490537705
 17311.0010000000  5711.4798550182 13174.6362625873  0.0000000000  1.7474851223
 17248.5010000000  5690.7855897489 13138.8544765366  0.0000000000  1.7459122201
 17186.0010000000  5670.0914629588 13103.0404032625  0.0000000000  1.7443350371
 17123.5010000000  5649.3974657577 13067.1938794636  0.0000000000  1.7427535453
 17061.0010000000  5628.7036084749 13031.3147738999  0.0000000000  1.7411677178
 16998.5010000000  5608.0098894610 12995.4029333662  0.0000000000  1.7395775267
 16936.0010000000  5587.3163030272 12959.4581963769  0.0000000000  1.7379829433
 16873.5010000000  5566.6228626603 12923.4804335013  0.0000000000  1.7363839402
 16811.0010000000  5545.9295470384 12887.4694535124  0.0000000000  1.7347804870
 16748.5010000000  5525.2363848271 12851.4251508618  0.0000000000  1.7331725570
 16686.0010000000  5504.5433547347 12815.3473317366  0.0000000000  1.7315601190
 16623.5010000000  5483.8504700511 12779.2358612357  0.0000000000  1.7299431445
 16561.0010000000  5463.1577250493 12743.0905699687  0.0000000000  1.7283216032
 16498.5010000000  5442.4651256040 12706.9113074426  0.0000000000  1.7266954651
 16436.0010000000  5421.7726664268 12670.6979022816  0.0000000000  1.7250646993
 16373.5010000000  5401.0803538742 12634.4502020898  0.0000000000  1.7234292754
 16311.0010000000  5380.3881833117 12598.1680338231  0.0000000000  1.7217891618
 16248.5010000000  5359.6961617927 12561.8512435014  0.0000000000  1.7201443275
 16186.0010000000  5339.0042855530 12525.4996567323  0.0000000000  1.7184947403
 16123.5010000000  5318.3125551149 12489.1131051760  0.0000000000  1.7168403681
 16061.0010000000  5297.6209827099 12452.6914396344  0.0000000000  1.7151811793
 15998.5010000000  5276.9295477660 12416.2344516660  0.0000000000  1.7135171392
 15936.0010000000  5256.2382712400 12379.7420044457  0.0000000000  1.7118482163
 15873.5010000000  5235.5471415021 12343.2139021973  0.0000000000  1.7101743760
 15811.0010000000  5214.8561662274 12306.6499816356  0.0000000000  1.7084955849
 15748.5010000000  5194.1653429240 12270.0500599558  0.0000000000  1.7068118086
 15686.0010000000  5173.4746737341 12233.4139609456  0.0000000000  1.7051230123
 15623.5010000000  5152.7841654340 12196.7415150045  0.0000000000  1.7034291615
 15561.0010000000  5132.0938004424 12160.0325077009  0.0000000000  1.7017302193
 15498.5010000000  5111.4036022917 12123.2867958693  0.0000000000  1.7000261517
 15436.0010000000  5090.7135630396 12086.5041788441  0.0000000000  1.6983169218
 15373.5010000000  5070.0236725456 12049.6844502808  0.0000000000  1.6966024919
 15311.0010000000  5049.3339472214 12012.8274493560  0.0000000000  1.6948828264
 15248.5010000000  5028.6443797337 11975.9329712483  0.0000000000  1.6931578871
 15186.0010000000  5007.9549821411 11939.0008439400  0.0000000000  1.6914276370
 15123.5010000000  4987.2657431087 11902.0308518781  0.0000000000  1.6896920367
 15061.0010000000  4966.5766637092 11865.0227998075  0.0000000000  1.6879510476
 14998.5010000000  4945.8877502628 11827.9765000326  0.0000000000  1.6862046309
 14936.0010000000  4925.1990002807 11790.8917472329  0.0000000000  1.6844527467
 14873.5010000000  4904.5104237035 11753.7683564845  0.0000000000  1.6826953556
 14811.0010000000  4883.8220078725 11716.6061003962  0.0000000000  1.6809324159
 14748.5010000000  4863.1337667023 11679.4047973381  0.0000000000  1.6791638877
 14686.0010000000  4842.4456917732 11642.1642235822  0.0000000000  1.6773897286
 14623.5010000000  4821.7577873607 11604.8841762182  0.0000000000  1.6756098970
 14561.0010000000  4801.0700565340 11567.5644481576  0.0000000000  1.6738243504
 14498.5010000000  4780.3825012674 11530.2048282941  0.0000000000  1.6720330461
 14436.0010000000  4759.6951157011 11492.8050892746  0.0000000000  1.6702359398
 14373.5010000000  4739.0079136755 11455.3650372519  0.0000000000  1.6684329887
 14311.0010000000  4718.3208740631 11417.8844129481  0.0000000000  1.6666241463
 14248.5010000000  4697.6340228377 11380.3630402129  0.0000000000  1.6648093697
 14186.0010000000  4676.9473512728 11342.8006778478  0.0000000000  1.6629886123
 14123.5010000000  4656.2608570434 11305.1970939829  0.0000000000  1.6611618277
 14061.0010000000  4635.5745442261 11267.5520661082  0.0000000000  1.6593289693
 13998.5010000000  4614.8884099117 11229.8653567027  0.0000000000  1.6574899896
 13936.0010000000  4594.2024577720 11192.1367378873  0.0000000000  1.6556448408
 13873.5010000000  4573.5166980592 11154.3659914572  0.0000000000  1.6537934752
 13811.0010000000  4552.8311211019 11116.5528604384  0.0000000000  1.6519358428
 13748.5010000000  4532.1457307722 11078.6971101287  0.0000000000  1.6500718941
 13686.0010000000  4511.4605312120 11040.7985038670  0.0000000000  1.6482015791
 13623.5010000000  4490.7755203864 11002.8567911703  0.0000000000  1.6463248464
 13561.0010000000  4470.0907033815 10964.8717320626  0.0000000000  1.6444416448
 13498.5010000000  4449.4060728650 10926.8430611694  0.0000000000  1.6425519212
 13436.0010000000  4428.7216418771 10888.7705479372  0.0000000000  1.6406556239
 13373.5010000000  4408.0374047987 10850.6539248416  0.0000000000  1.6387526985
 13311.0010000000  4387.3533635837 10812.4929355734  0.0000000000  1.6368430909
 13248.5010000000  4366.6695277596 10774.2873350777  0.0000000000  1.6349267467
 13186.0010000000  4345.9858824303 10736.0368303894  0.0000000000  1.6330036088
 13123.5010000000  4325.3024398576 10697.7411758798  0.0000000000  1.6310736217
 13061.0010000000  4304.6192009970 10659.4001021687  0.0000000000  1.6291367283
 12998.5010000000  4283.9361621711 10621.0133283469  0.0000000000  1.6271928700
 12936.0010000000  4263.2533342206 10582.5805974866  0.0000000000  1.6252419891
 12873.5010000000  4242.5707109664 10544.1016180467  0.0000000000  1.6232840254
 12811.0010000000  4221.8882947142 10505.5761111713  0.0000000000  1.6213189187
 12748.5010000000  4201.2060900165 10467.0037990935  0.0000000000  1.6193466081
 12686.0010000000  4180.5240913545 10428.3843820986  0.0000000000  1.6173670312
 12623.5010000000  4159.8423082550 10389.7175853426  0.0000000000  1.6153801259
 12561.0010000000  4139.1607404954 10351.0031125327  0.0000000000  1.6133858283
 12498.5010000000  4118.4793907429 10312.2406694646  0.0000000000  1.6113840743
 12436.0010000000  4097.7982585460 10273.4299527194  0.0000000000  1.6093747982
 12373.5010000000  4077.1173466659 10234.5706614755  0.0000000000  1.6073579337
 12311.0010000000  4056.4366490374 10195.6624748265  0.0000000000  1.6053334131
 12248.5010000000  4035.7561813863 10156.7051093297  0.0000000000  1.6033011695
 12186.0010000000  4015.0759327515 10117.6982277127  0.0000000000  1.6012611326
 12123.5010000000  3994.3959142404 10078.6415306313  0.0000000000  1.5992132332
 12061.0010000000  3973.7161228923 10039.5346884932  0.0000000000  1.5971573999
 11998.5010000000  3953.0365600253 10000.3773759885  0.0000000000  1.5950935604
 11936.0010000000  3932.3572313532  9961.1692722976  0.0000000000  1.5930216422
 11873.5010000000  3911.6781352737  9921.9100388320  0.0000000000  1.5909415706
 11811.0010000000  3890.9992691095  9882.5993309474  0.0000000000  1.5888532700
 11748.5010000000  3870.3206469433  9843.2368318332  0.0000000000  1.5867566653
 11686.0010000000  3849.6422585951  9803.8221744101  0.0000000000  1.5846516778
 11623.5010000000  3828.9641110665  9764.3550201044  0.0000000000  1.5825382294
 11561.0010000000  3808.2862110334  9724.8350255118  0.0000000000  1.5804162409
 11498.5010000000  3787.6085477622  9685.2618096006  0.0000000000  1.5782856300
 11436.0010000000  3766.9311396929  9645.6350427425  0.0000000000  1.5761463161
 11373.5010000000  3746.2539768284  9605.9543363819  0.0000000000  1.5739982148
 11311.0010000000  3725.5770671766  9566.2193318902  0.0000000000  1.5718412419
 11248.5010000000  3704.9004025628  9526.4296348861  0.0000000000  1.5696753105
 11186.0010000000  3684.2239988027  9486.5848924053  0.0000000000  1.5675003346
 11123.5010000000  3663.5478504194  9446.6847056892  0.0000000000  1.5653162249
 11061.0010000000  3642.8719649968  9406.7286962433  0.0000000000  1.5631228920
 10998.5010000000  3622.1963408468  9366.7164626754  0.0000000000  1.5609202441
 10936.0010000000  3601.5209786043  9326.6476029613  0.0000000000  1.5587081881
 10873.5010000000  3580.8458814650  9286.5217148442  0.0000000000  1.5564866301
 10811.0010000000  3560.1710499129  9246.3383855174  0.0000000000  1.5542554738
 10748.5010000000  3539.4964930533  9206.0972135609  0.0000000000  1.5520146229
 10686.0010000000  3518.8222068786  9165.7977665661  0.0000000000  1.5497639777
 10623.5010000000  3498.1481966253  9125.4396245181  0.0000000000  1.5475034382
 10561.0010000000  3477.4744660627  9085.0223588661  0.0000000000  1.5452329024
 10498.5010000000  3456.8010124627  9044.5455225354  0.0000000000  1.5429522660
 10436.0010000000  3436.1278431822  9004.0086822590  0.0000000000  1.5406614240
 10373.5010000000  3415.4549597545  8963.4113873463  0.0000000000  1.5383602693
 10311.0010000000  3394.7823636914  8922.7531808970  0.0000000000  1.5360486927
 10248.5010000000  3374.1100621395  8882.0336108296  0.0000000000  1.5337265839
 10186.0010000000  3353.4380470428  8841.2521887017  0.0000000000  1.5313938292
 10123.5010000000  3332.7663325890  8800.4084633964  0.0000000000  1.5290503152
 10061.0010000000  3312.0949133187  8759.5019383664  0.0000000000  1.5266959246
  9998.5010000000  3291.4237961571  8718.5321347346  0.0000000000  1.5243305393
  9936.0010000000  3270.7529850187  8677.4985607609  0.0000000000  1.5219540390
  9873.5010000000  3250.0824812951  8636.4007126243  0.0000000000  1.5195663007
  9811.0010000000  3229.4122843441  8595.2380752105  0.0000000000  1.5171671995
  9748.5010000000  3208.7424021761  8554.0101432621  0.0000000000  1.5147566088
  9686.0010000000  3188.0728364769  8512.7163914166  0.0000000000  1.5123343994
  9623.5010000000  3167.4035933204  8471.3562953995  0.0000000000  1.5099004402
  9561.0010000000  3146.7346684630  8429.9293024353  0.0000000000  1.5074545964
  9498.5010000000  3126.0660680826  8388.4348725794  0.0000000000  1.5049967321
  9436.0010000000  3105.3977940997  8346.8724491751  0.0000000000  1.5025267085
  9373.5010000000  3084.7298546958  8305.2414798102  0.0000000000  1.5000443848
  9311.0010000000  3064.0622548328  8263.5413970963  0.0000000000  1.4975496175
  9248.5010000000  3043.3949870719  8221.7715998559  0.0000000000  1.4950422587
  9186.0010000000  3022.7280665728  8179.9315236330  0.0000000000  1.4925221606
  9123.5010000000  3002.0614874368  8138.0205522733  0.0000000000  1.4899891700
  9061.0010000000  2981.3952576076  8096.0380883161  0.0000000000  1.4874431326
  8998.5010000000  2960.7293799190  8053.9835144234  0.0000000000  1.4848838904
  8936.0010000000  2940.0638623949  8011.8562140907  0.0000000000  1.4823112830
  8873.5010000000  2919.3987044993  7969.6555434117  0.0000000000  1.4797251459
  8811.0010000000  2898.7339074644  7927.3808518440  0.0000000000  1.4771253117
  8748.5010000000  2878.0694749195  7885.0314832916  0.0000000000  1.4745116099
  8686.0010000000  2857.4054228688  7842.6067964101  0.0000000000  1.4718838682
  8623.5010000000  2836.7417428745  7800.1060887922  0.0000000000  1.4692419078
  8561.0010000000  2816.0784404390  7757.5286754125  0.0000000000  1.4665855481
  8498.5010000000  2795.4155215880  7714.8738609002  0.0000000000  1.4639146050
  8436.0010000000  2774.7529936312  7672.1409408481  0.0000000000  1.4612288906
  8373.5010000000  2754.0908568288  7629.3291842716  0.0000000000  1.4585282125
  8311.0010000000  2733.4291144537  7586.4378540859  0.0000000000  1.4558123746
  8248.5010000000  2712.7677780523  7543.4662178138  0.0000000000  1.4530811777
  8186.0010000000  2692.1068457287  7500.4135021445  0.0000000000  1.4503344168
  8123.5010000000  2671.4463256500  7457.2789414633  0.0000000000  1.4475718840
  8061.0010000000  2650.7862190091  7414.0617420489  0.0000000000  1.4447933658
  7998.5010000000  2630.1265343617  7370.7611116649  0.0000000000  1.4419986453
  7936.0010000000  2609.4672709271  7327.3762242528  0.0000000000  1.4391874995
  7873.5010000000  2588.8084415861  7283.9062678112  0.0000000000  1.4363597026
  7811.0010000000  2568.1500476318  7240.3503910134  0.0000000000  1.4335150220


==> anc/s88h_18/s88h_18-par1.dat <==
   1.0000000000000000E-003
   2.0000000000000000E-003         501
   0.1789551261   0.0000000000   0.0000000000
   0.1789016411   0.0000000000   0.0000000000
   0.1788481131   0.0000000000   0.0000000000
   0.1787945421   0.0000000000   0.0000000000
   0.1787409279   0.0000000000   0.0000000000
   0.1786872705   0.0000000000   0.0000000000
   0.1786335698   0.0000000000   0.0000000000
   0.1785798256   0.0000000000   0.0000000000
   0.1785260380   0.0000000000   0.0000000000
   0.1784722069   0.0000000000   0.0000000000
   0.1784183321   0.0000000000   0.0000000000
   0.1783644136   0.0000000000   0.0000000000
   0.1783104513   0.0000000000   0.0000000000
   0.1782564451   0.0000000000   0.0000000000
   0.1782023948   0.0000000000   0.0000000000
   0.1781483005   0.0000000000   0.0000000000
   0.1780941621   0.0000000000   0.0000000000
   0.1780399793   0.0000000000   0.0000000000
   0.1779857523   0.0000000000   0.0000000000
   0.1779314807   0.0000000000   0.0000000000
   0.1778771647   0.0000000000   0.0000000000
   0.1778228040   0.0000000000   0.0000000000
   0.1777683986   0.0000000000   0.0000000000
   0.1777139484   0.0000000000   0.0000000000
   0.1776594533   0.0000000000   0.0000000000
   0.1776049132   0.0000000000   0.0000000000
   0.1775503280   0.0000000000   0.0000000000
   0.1774956976   0.0000000000   0.0000000000
   0.1774410219   0.0000000000   0.0000000000
   0.1773863007   0.0000000000   0.0000000000
   0.1773315341   0.0000000000   0.0000000000
   0.1772767219   0.0000000000   0.0000000000
   0.1772218640   0.0000000000   0.0000000000
   0.1771669603   0.0000000000   0.0000000000
   0.1771120106   0.0000000000   0.0000000000
   0.1770570150   0.0000000000   0.0000000000
   0.1770019732   0.0000000000   0.0000000000
   0.1769468852   0.0000000000   0.0000000000
   0.1768917508   0.0000000000   0.0000000000
   0.1768365700   0.0000000000   0.0000000000
   0.1767813427   0.0000000000   0.0000000000
   0.1767260687   0.0000000000   0.0000000000
   0.1766707478   0.0000000000   0.0000000000
   0.1766153801   0.0000000000   0.0000000000
   0.1765599654   0.0000000000   0.0000000000
   0.1765045036   0.0000000000   0.0000000000
   0.1764489944   0.0000000000   0.0000000000
   0.1763934380   0.0000000000   0.0000000000
   0.1763378340   0.0000000000   0.0000000000
   0.1762821824   0.0000000000   0.0000000000
   0.1762264831   0.0000000000   0.0000000000
   0.1761707359   0.0000000000   0.0000000000
   0.1761149408   0.0000000000   0.0000000000
   0.1760590976   0.0000000000   0.0000000000
   0.1760032061   0.0000000000   0.0000000000
   0.1759472662   0.0000000000   0.0000000000
   0.1758912779   0.0000000000   0.0000000000
   0.1758352410   0.0000000000   0.0000000000
   0.1757791552   0.0000000000   0.0000000000
   0.1757230206   0.0000000000   0.0000000000
   0.1756668369   0.0000000000   0.0000000000
   0.1756106041   0.0000000000   0.0000000000
   0.1755543220   0.0000000000   0.0000000000
   0.1754979904   0.0000000000   0.0000000000
   0.1754416092   0.0000000000   0.0000000000
   0.1753851783   0.0000000000   0.0000000000
   0.1753286975   0.0000000000   0.0000000000
   0.1752721666   0.0000000000   0.0000000000
   0.1752155857   0.0000000000   0.0000000000
   0.1751589543   0.0000000000   0.0000000000
   0.1751022725   0.0000000000   0.0000000000
   0.1750455400   0.0000000000   0.0000000000
   0.1749887567   0.0000000000   0.0000000000
   0.1749319225   0.0000000000   0.0000000000
   0.1748750371   0.0000000000   0.0000000000
   0.1748181005   0.0000000000   0.0000000000
   0.1747611124   0.0000000000   0.0000000000
   0.1747040728   0.0000000000   0.0000000000
   0.1746469813   0.0000000000   0.0000000000
   0.1745898379   0.0000000000   0.0000000000
   0.1745326424   0.0000000000   0.0000000000
   0.1744753946   0.0000000000   0.0000000000
   0.1744180943   0.0000000000   0.0000000000
   0.1743607413   0.0000000000   0.0000000000
   0.1743033356   0.0000000000   0.0000000000
   0.1742458768   0.0000000000   0.0000000000
   0.1741883648   0.0000000000   0.0000000000
   0.1741307994   0.0000000000   0.0000000000
   0.1740731804   0.0000000000   0.0000000000
   0.1740155077   0.0000000000   0.0000000000
   0.1739577810   0.0000000000   0.0000000000
   0.1739000001   0.0000000000   0.0000000000
   0.1738421648   0.0000000000   0.0000000000
   0.1737842750   0.0000000000   0.0000000000
   0.1737263304   0.0000000000   0.0000000000
   0.1736683308   0.0000000000   0.0000000000
   0.1736102760   0.0000000000   0.0000000000
   0.1735521658   0.0000000000   0.0000000000
   0.1734940001   0.0000000000   0.0000000000
   0.1734357783   0.0000000000   0.0000000000
   0.1733775006   0.0000000000   0.0000000000
   0.1733191666   0.0000000000   0.0000000000
   0.1732607760   0.0000000000   0.0000000000
   0.1732023286   0.0000000000   0.0000000000
   0.1731438243   0.0000000000   0.0000000000
   0.1730852628   0.0000000000   0.0000000000
   0.1730266437   0.0000000000   0.0000000000
   0.1729679670   0.0000000000   0.0000000000
   0.1729092323   0.0000000000   0.0000000000
   0.1728504393   0.0000000000   0.0000000000
   0.1727915878   0.0000000000   0.0000000000
   0.1727326777   0.0000000000   0.0000000000
   0.1726737085   0.0000000000   0.0000000000
   0.1726146801   0.0000000000   0.0000000000
   0.1725555922   0.0000000000   0.0000000000
   0.1724964444   0.0000000000   0.0000000000
   0.1724372365   0.0000000000   0.0000000000
   0.1723779683   0.0000000000   0.0000000000
   0.1723186394   0.0000000000   0.0000000000
   0.1722592496   0.0000000000   0.0000000000
   0.1721997985   0.0000000000   0.0000000000
   0.1721402859   0.0000000000   0.0000000000
   0.1720807115   0.0000000000   0.0000000000
   0.1720210749   0.0000000000   0.0000000000
   0.1719613758   0.0000000000   0.0000000000
   0.1719016140   0.0000000000   0.0000000000
   0.1718417891   0.0000000000   0.0000000000
   0.1717819007   0.0000000000   0.0000000000
   0.1717219486   0.0000000000   0.0000000000
   0.1716619324   0.0000000000   0.0000000000
   0.1716018518   0.0000000000   0.0000000000
   0.1715417064   0.0000000000   0.0000000000
   0.1714814959   0.0000000000   0.0000000000
   0.1714212198   0.0000000000   0.0000000000
   0.1713608780   0.0000000000   0.0000000000
   0.1713004699   0.0000000000   0.0000000000
   0.1712399953   0.0000000000   0.0000000000
   0.1711794536   0.0000000000   0.0000000000
   0.1711188447   0.0000000000   0.0000000000
   0.1710581680   0.0000000000   0.0000000000
   0.1709974231   0.0000000000   0.0000000000
   0.1709366098   0.0000000000   0.0000000000
   0.1708757274   0.0000000000   0.0000000000
   0.1708147758   0.0000000000   0.0000000000
   0.1707537543   0.0000000000   0.0000000000
   0.1706926627   0.0000000000   0.0000000000
   0.1706315004   0.0000000000   0.0000000000
   0.1705702670   0.0000000000   0.0000000000
   0.1705089620   0.0000000000   0.0000000000
   0.1704475852   0.0000000000   0.0000000000
   0.1703861358   0.0000000000   0.0000000000
   0.1703246135   0.0000000000   0.0000000000
   0.1702630178   0.0000000000   0.0000000000
   0.1702013482   0.0000000000   0.0000000000
   0.1701396043   0.0000000000   0.0000000000
   0.1700777855   0.0000000000   0.0000000000
   0.1700158913   0.0000000000   0.0000000000
   0.1699539211   0.0000000000   0.0000000000
   0.1698918746   0.0000000000   0.0000000000
   0.1698297510   0.0000000000   0.0000000000
   0.1697675500   0.0000000000   0.0000000000
   0.1697052709   0.0000000000   0.0000000000
   0.1696429131   0.0000000000   0.0000000000
   0.1695804762   0.0000000000   0.0000000000
   0.1695179595   0.0000000000   0.0000000000
   0.1694553624   0.0000000000   0.0000000000
   0.1693926844   0.0000000000   0.0000000000
   0.1693299248   0.0000000000   0.0000000000
   0.1692670829   0.0000000000   0.0000000000
   0.1692041583   0.0000000000   0.0000000000
   0.1691411501   0.0000000000   0.0000000000
   0.1690780579   0.0000000000   0.0000000000
   0.1690148808   0.0000000000   0.0000000000
   0.1689516183   0.0000000000   0.0000000000
   0.1688882697   0.0000000000   0.0000000000
   0.1688248341   0.0000000000   0.0000000000
   0.1687613111   0.0000000000   0.0000000000
   0.1686976997   0.0000000000   0.0000000000
   0.1686339993   0.0000000000   0.0000000000
   0.1685702092   0.0000000000   0.0000000000
   0.1685063285   0.0000000000   0.0000000000
   0.1684423565   0.0000000000   0.0000000000
   0.1683782924   0.0000000000   0.0000000000
   0.1683141354   0.0000000000   0.0000000000
   0.1682498848   0.0000000000   0.0000000000
   0.1681855395   0.0000000000   0.0000000000
   0.1681210989   0.0000000000   0.0000000000
   0.1680565620   0.0000000000   0.0000000000
   0.1679919280   0.0000000000   0.0000000000
   0.1679271959   0.0000000000   0.0000000000
   0.1678623649   0.0000000000   0.0000000000
   0.1677974341   0.0000000000   0.0000000000
   0.1677324024   0.0000000000   0.0000000000
   0.1676672690   0.0000000000   0.0000000000
   0.1676020329   0.0000000000   0.0000000000
   0.1675366930   0.0000000000   0.0000000000
   0.1674712483   0.0000000000   0.0000000000
   0.1674056979   0.0000000000   0.0000000000
   0.1673400406   0.0000000000   0.0000000000
   0.1672742754   0.0000000000   0.0000000000
   0.1672084012   0.0000000000   0.0000000000
   0.1671424169   0.0000000000   0.0000000000
   0.1670763213   0.0000000000   0.0000000000
   0.1670101134   0.0000000000   0.0000000000
   0.1669437918   0.0000000000   0.0000000000
   0.1668773554   0.0000000000   0.0000000000
   0.1668108031   0.0000000000   0.0000000000
   0.1667441334   0.0000000000   0.0000000000
   0.1666773452   0.0000000000   0.0000000000
   0.1666104372   0.0000000000   0.0000000000
   0.1665434081   0.0000000000   0.0000000000
   0.1664762565   0.0000000000   0.0000000000
   0.1664089810   0.0000000000   0.0000000000
   0.1663415801   0.0000000000   0.0000000000
   0.1662740526   0.0000000000   0.0000000000
   0.1662063970   0.0000000000   0.0000000000
   0.1661386116   0.0000000000   0.0000000000
   0.1660706951   0.0000000000   0.0000000000
   0.1660026459   0.0000000000   0.0000000000
   0.1659344623   0.0000000000   0.0000000000
   0.1658661429   0.0000000000   0.0000000000
   0.1657976859   0.0000000000   0.0000000000
   0.1657290896   0.0000000000   0.0000000000
   0.1656603524   0.0000000000   0.0000000000
   0.1655914724   0.0000000000   0.0000000000
   0.1655224480   0.0000000000   0.0000000000
   0.1654532773   0.0000000000   0.0000000000
   0.1653839583   0.0000000000   0.0000000000
   0.1653144893   0.0000000000   0.0000000000
   0.1652448683   0.0000000000   0.0000000000
   0.1651750932   0.0000000000   0.0000000000
   0.1651051621   0.0000000000   0.0000000000
   0.1650350729   0.0000000000   0.0000000000
   0.1649648234   0.0000000000   0.0000000000
   0.1648944116   0.0000000000   0.0000000000
   0.1648238351   0.0000000000   0.0000000000
   0.1647530918   0.0000000000   0.0000000000
   0.1646821793   0.0000000000   0.0000000000
   0.1646110953   0.0000000000   0.0000000000
   0.1645398373   0.0000000000   0.0000000000
   0.1644684029   0.0000000000   0.0000000000
   0.1643967895   0.0000000000   0.0000000000
   0.1643249947   0.0000000000   0.0000000000
   0.1642530157   0.0000000000   0.0000000000
   0.1641808499   0.0000000000   0.0000000000
   0.1641084944   0.0000000000   0.0000000000
   0.1640359464   0.0000000000   0.0000000000
   0.1639632032   0.0000000000   0.0000000000
   0.1638902616   0.0000000000   0.0000000000
   0.1638171187   0.0000000000   0.0000000000
   0.1637437713   0.0000000000   0.0000000000
   0.1636702163   0.0000000000   0.0000000000
   0.1635964505   0.0000000000   0.0000000000
   0.1635224705   0.0000000000   0.0000000000
   0.1634482729   0.0000000000   0.0000000000
   0.1633738541   0.0000000000   0.0000000000
   0.1632992107   0.0000000000   0.0000000000
   0.1632243390   0.0000000000   0.0000000000
   0.1631492351   0.0000000000   0.0000000000
   0.1630738952   0.0000000000   0.0000000000
   0.1629983154   0.0000000000   0.0000000000
   0.1629224917   0.0000000000   0.0000000000
   0.1628464198   0.0000000000   0.0000000000
   0.1627700956   0.0000000000   0.0000000000
   0.1626935146   0.0000000000   0.0000000000
   0.1626166724   0.0000000000   0.0000000000
   0.1625395643   0.0000000000   0.0000000000
   0.1624621857   0.0000000000   0.0000000000
   0.1623845317   0.0000000000   0.0000000000
   0.1623065974   0.0000000000   0.0000000000
   0.1622283776   0.0000000000   0.0000000000
   0.1621498671   0.0000000000   0.0000000000
   0.1620710606   0.0000000000   0.0000000000
   0.1619919525   0.0000000000   0.0000000000
   0.1619125371   0.0000000000   0.0000000000
   0.1618328086   0.0000000000   0.0000000000
   0.1617527611   0.0000000000   0.0000000000
   0.1616723883   0.0000000000   0.0000000000
   0.1615916840   0.0000000000   0.0000000000
   0.1615106417   0.0000000000   0.0000000000
   0.1614292547   0.0000000000   0.0000000000
   0.1613475161   0.0000000000   0.0000000000
   0.1612654188   0.0000000000   0.0000000000
   0.1611829557   0.0000000000   0.0000000000
   0.1611001192   0.0000000000   0.0000000000
   0.1610169017   0.0000000000   0.0000000000
   0.1609332952   0.0000000000   0.0000000000
   0.1608492917   0.0000000000   0.0000000000
   0.1607648828   0.0000000000   0.0000000000
   0.1606800598   0.0000000000   0.0000000000
   0.1605948140   0.0000000000   0.0000000000
   0.1605091362   0.0000000000   0.0000000000
   0.1604230170   0.0000000000   0.0000000000
   0.1603364469   0.0000000000   0.0000000000
   0.1602494158   0.0000000000   0.0000000000
   0.1601619135   0.0000000000   0.0000000000
   0.1600739296   0.0000000000   0.0000000000
   0.1599854532   0.0000000000   0.0000000000
   0.1598964732   0.0000000000   0.0000000000
   0.1598069781   0.0000000000   0.0000000000
   0.1597169561   0.0000000000   0.0000000000
   0.1596263951   0.0000000000   0.0000000000
   0.1595352825   0.0000000000   0.0000000000
   0.1594436057   0.0000000000   0.0000000000
   0.1593513514   0.0000000000   0.0000000000
   0.1592585060   0.0000000000   0.0000000000
   0.1591650556   0.0000000000   0.0000000000
   0.1590709858   0.0000000000   0.0000000000
   0.1589762821   0.0000000000   0.0000000000
   0.1588809295   0.0000000000   0.0000000000
   0.1587849123   0.0000000000   0.0000000000
   0.1586882148   0.0000000000   0.0000000000
   0.1585908209   0.0000000000   0.0000000000
   0.1584927141   0.0000000000   0.0000000000
   0.1583938775   0.0000000000   0.0000000000
   0.1582942938   0.0000000000   0.0000000000
   0.1581939455   0.0000000000   0.0000000000
   0.1580928149   0.0000000000   0.0000000000
   0.1579908839   0.0000000000   0.0000000000
   0.1578881344   0.0000000000   0.0000000000
   0.1577845479   0.0000000000   0.0000000000
   0.1576801060   0.0000000000   0.0000000000
   0.1575747901   0.0000000000   0.0000000000
   0.1574685820   0.0000000000   0.0000000000
   0.1573614634   0.0000000000   0.0000000000
   0.1572534164   0.0000000000   0.0000000000
   0.1571444234   0.0000000000   0.0000000000
   0.1570344677   0.0000000000   0.0000000000
   0.1569235332   0.0000000000   0.0000000000
   0.1568116049   0.0000000000   0.0000000000
   0.1566986691   0.0000000000   0.0000000000
   0.1565847135   0.0000000000   0.0000000000
   0.1564697279   0.0000000000   0.0000000000
   0.1563537042   0.0000000000   0.0000000000
   0.1562366371   0.0000000000   0.0000000000
   0.1561185245   0.0000000000   0.0000000000
   0.1559993677   0.0000000000   0.0000000000
   0.1558791727   0.0000000000   0.0000000000
   0.1557579500   0.0000000000   0.0000000000
   0.1556357156   0.0000000000   0.0000000000
   0.1555124921   0.0000000000   0.0000000000
   0.1553883089   0.0000000000   0.0000000000
   0.1552632032   0.0000000000   0.0000000000
   0.1551372208   0.0000000000   0.0000000000
   0.1550104169   0.0000000000   0.0000000000
   0.1548828458   0.0000000000   0.0000000000
   0.1547545151   0.0000000000   0.0000000000
   0.1546254147   0.0000000000   0.0000000000
   0.1544955350   0.0000000000   0.0000000000
   0.1543648658   0.0000000000   0.0000000000
   0.1542333970   0.0000000000   0.0000000000
   0.1541011181   0.0000000000   0.0000000000
   0.1539680184   0.0000000000   0.0000000000
   0.1538340873   0.0000000000   0.0000000000
   0.1536993135   0.0000000000   0.0000000000
   0.1535636858   0.0000000000   0.0000000000
   0.1534271928   0.0000000000   0.0000000000
   0.1532898226   0.0000000000   0.0000000000
   0.1531515632   0.0000000000   0.0000000000
   0.1530124024   0.0000000000   0.0000000000
   0.1528723277   0.0000000000   0.0000000000
   0.1527313264   0.0000000000   0.0000000000
   0.1525893853   0.0000000000   0.0000000000
   0.1524464912   0.0000000000   0.0000000000
   0.1523026304   0.0000000000   0.0000000000
   0.1521577890   0.0000000000   0.0000000000
   0.1520119529   0.0000000000   0.0000000000
   0.1518651075   0.0000000000   0.0000000000
   0.1517172379   0.0000000000   0.0000000000
   0.1515683289   0.0000000000   0.0000000000
   0.1514183650   0.0000000000   0.0000000000
   0.1512673304   0.0000000000   0.0000000000
   0.1511152088   0.0000000000   0.0000000000
   0.1509619834   0.0000000000   0.0000000000
   0.1508076374   0.0000000000   0.0000000000
   0.1506521533   0.0000000000   0.0000000000
   0.1504955133   0.0000000000   0.0000000000
   0.1503376990   0.0000000000   0.0000000000
   0.1501786919   0.0000000000   0.0000000000
   0.1500184727   0.0000000000   0.0000000000
   0.1498570218   0.0000000000   0.0000000000
   0.1496943191   0.0000000000   0.0000000000
   0.1495303440   0.0000000000   0.0000000000
   0.1493650753   0.0000000000   0.0000000000
   0.1491984914   0.0000000000   0.0000000000
   0.1490305701   0.0000000000   0.0000000000
   0.1488612885   0.0000000000   0.0000000000
   0.1486906232   0.0000000000   0.0000000000
   0.1485185503   0.0000000000   0.0000000000
   0.1483450450   0.0000000000   0.0000000000
   0.1481700822   0.0000000000   0.0000000000
   0.1479936357   0.0000000000   0.0000000000
   0.1478156789   0.0000000000   0.0000000000
   0.1476361843   0.0000000000   0.0000000000
   0.1474551238   0.0000000000   0.0000000000
   0.1472724684   0.0000000000   0.0000000000
   0.1470881883   0.0000000000   0.0000000000
   0.1469022527   0.0000000000   0.0000000000
   0.1467146302   0.0000000000   0.0000000000
   0.1465252882   0.0000000000   0.0000000000
   0.1463341935   0.0000000000   0.0000000000
   0.1461413115   0.0000000000   0.0000000000
   0.1459466068   0.0000000000   0.0000000000
   0.1457500429   0.0000000000   0.0000000000
   0.1455515822   0.0000000000   0.0000000000
   0.1453511857   0.0000000000   0.0000000000
   0.1451488137   0.0000000000   0.0000000000
   0.1449444246   0.0000000000   0.0000000000
   0.1447379760   0.0000000000   0.0000000000
   0.1445294238   0.0000000000   0.0000000000
   0.1443187227   0.0000000000   0.0000000000
   0.1441058256   0.0000000000   0.0000000000
   0.1438906842   0.0000000000   0.0000000000
   0.1436732483   0.0000000000   0.0000000000
   0.1434534660   0.0000000000   0.0000000000
   0.1432312838   0.0000000000   0.0000000000
   0.1430066460   0.0000000000   0.0000000000
   0.1427794954   0.0000000000   0.0000000000
   0.1425497722   0.0000000000   0.0000000000
   0.1423174148   0.0000000000   0.0000000000
   0.1420823593   0.0000000000   0.0000000000
   0.1418445394   0.0000000000   0.0000000000
   0.1416038862   0.0000000000   0.0000000000
   0.1413603282   0.0000000000   0.0000000000
   0.1411137913   0.0000000000   0.0000000000
   0.1408641983   0.0000000000   0.0000000000
   0.1406114690   0.0000000000   0.0000000000
   0.1403555202   0.0000000000   0.0000000000
   0.1400962649   0.0000000000   0.0000000000
   0.1398336128   0.0000000000   0.0000000000
   0.1395674697   0.0000000000   0.0000000000
   0.1392977376   0.0000000000   0.0000000000
   0.1390243139   0.0000000000   0.0000000000
   0.1387470919   0.0000000000   0.0000000000
   0.1384659600   0.0000000000   0.0000000000
   0.1381808014   0.0000000000   0.0000000000
   0.1378914942   0.0000000000   0.0000000000
   0.1375979109   0.0000000000   0.0000000000
   0.1372999177   0.0000000000   0.0000000000
   0.1369973746   0.0000000000   0.0000000000
   0.1366901347   0.0000000000   0.0000000000
   0.1363780438   0.0000000000   0.0000000000
   0.1360609400   0.0000000000   0.0000000000
   0.1357386532   0.0000000000   0.0000000000
   0.1354110041   0.0000000000   0.0000000000
   0.1350778042   0.0000000000   0.0000000000
   0.1347388547   0.0000000000   0.0000000000
   0.1343939459   0.0000000000   0.0000000000
   0.1340428563   0.0000000000   0.0000000000
   0.1336853518   0.0000000000   0.0000000000
   0.1333211845   0.0000000000   0.0000000000
   0.1329500921   0.0000000000   0.0000000000
   0.1325717962   0.0000000000   0.0000000000
   0.1321860011   0.0000000000   0.0000000000
   0.1317923927   0.0000000000   0.0000000000
   0.1313906362   0.0000000000   0.0000000000
   0.1309803753   0.0000000000   0.0000000000
   0.1305612291   0.0000000000   0.0000000000
   0.1301327909   0.0000000000   0.0000000000
   0.1296946250   0.0000000000   0.0000000000
   0.1292462642   0.0000000000   0.0000000000
   0.1287872069   0.0000000000   0.0000000000
   0.1283169131   0.0000000000   0.0000000000
   0.1278348009   0.0000000000   0.0000000000
   0.1273402418   0.0000000000   0.0000000000
   0.1268325556   0.0000000000   0.0000000000
   0.1263110044   0.0000000000   0.0000000000
   0.1257747864   0.0000000000   0.0000000000
   0.1252230276   0.0000000000   0.0000000000
   0.1246547737   0.0000000000   0.0000000000
   0.1240689789   0.0000000000   0.0000000000
   0.1234644949   0.0000000000   0.0000000000
   0.1228400563   0.0000000000   0.0000000000
   0.1221942642   0.0000000000   0.0000000000
   0.1215255673   0.0000000000   0.0000000000
   0.1208322382   0.0000000000   0.0000000000
   0.1201123461   0.0000000000   0.0000000000
   0.1193637235   0.0000000000   0.0000000000
   0.1185839258   0.0000000000   0.0000000000
   0.1177701818   0.0000000000   0.0000000000
   0.1169193334   0.0000000000   0.0000000000
   0.1160277592   0.0000000000   0.0000000000
   0.1150912798   0.0000000000   0.0000000000
   0.1141050366   0.0000000000   0.0000000000
   0.1130633365   0.0000000000   0.0000000000
   0.1119594481   0.0000000000   0.0000000000
   0.1107853340   0.0000000000   0.0000000000
   0.1095312877   0.0000000000   0.0000000000
   0.1081854374   0.0000000000   0.0000000000
   0.1067330479   0.0000000000   0.0000000000
   0.1051555175   0.0000000000   0.0000000000
   0.1034288896   0.0000000000   0.0000000000
   0.1015215703   0.0000000000   0.0000000000
   0.0993906751   0.0000000000   0.0000000000
   0.0969758770   0.0000000000   0.0000000000
   0.0941883569   0.0000000000   0.0000000000
   0.0908892220   0.0000000000   0.0000000000
   0.0868422526   0.0000000000   0.0000000000
   0.0815916313   0.0000000000   0.0000000000
   0.0740449790   0.0000000000   0.0000000000
   0.0598487372   0.0000000000   0.0000000000


==> anc/s88h_18/s88h_18-par2.dat <==
   1.0009999999999999     
   2.0000000000000000E-002         501
   0.2894185901   0.0000000000   0.0000000000
   0.2892983374   0.0000000000   0.0000000000
   0.2891779271   0.0000000000   0.0000000000
   0.2890573588   0.0000000000   0.0000000000
   0.2889366318   0.0000000000   0.0000000000
   0.2888157460   0.0000000000   0.0000000000
   0.2886947006   0.0000000000   0.0000000000
   0.2885734951   0.0000000000   0.0000000000
   0.2884521293   0.0000000000   0.0000000000
   0.2883306024   0.0000000000   0.0000000000
   0.2882089139   0.0000000000   0.0000000000
   0.2880870636   0.0000000000   0.0000000000
   0.2879650506   0.0000000000   0.0000000000
   0.2878428747   0.0000000000   0.0000000000
   0.2877205351   0.0000000000   0.0000000000
   0.2875980316   0.0000000000   0.0000000000
   0.2874753635   0.0000000000   0.0000000000
   0.2873525302   0.0000000000   0.0000000000
   0.2872295314   0.0000000000   0.0000000000
   0.2871063664   0.0000000000   0.0000000000
   0.2869830349   0.0000000000   0.0000000000
   0.2868595360   0.0000000000   0.0000000000
   0.2867358695   0.0000000000   0.0000000000
   0.2866120347   0.0000000000   0.0000000000
   0.2864880311   0.0000000000   0.0000000000
   0.2863638583   0.0000000000   0.0000000000
   0.2862395154   0.0000000000   0.0000000000
   0.2861150022   0.0000000000   0.0000000000
   0.2859903180   0.0000000000   0.0000000000
   0.2858654622   0.0000000000   0.0000000000
   0.2857404344   0.0000000000   0.0000000000
   0.2856152340   0.0000000000   0.0000000000
   0.2854898603   0.0000000000   0.0000000000
   0.2853643130   0.0000000000   0.0000000000
   0.2852385911   0.0000000000   0.0000000000
   0.2851126945   0.0000000000   0.0000000000
   0.2849866224   0.0000000000   0.0000000000
   0.2848603742   0.0000000000   0.0000000000
   0.2847339495   0.0000000000   0.0000000000
   0.2846073475   0.0000000000   0.0000000000
   0.2844805678   0.0000000000   0.0000000000
   0.2843536096   0.0000000000   0.0000000000
   0.2842264724   0.0000000000   0.0000000000
   0.2840991559   0.0000000000   0.0000000000
   0.2839716590   0.0000000000   0.0000000000
   0.2838439815   0.0000000000   0.0000000000
   0.2837161226   0.0000000000   0.0000000000
   0.2835880817   0.0000000000   0.0000000000
   0.2834598582   0.0000000000   0.0000000000
   0.2833314516   0.0000000000   0.0000000000
   0.2832028613   0.0000000000   0.0000000000
   0.2830740864   0.0000000000   0.0000000000
   0.2829451266   0.0000000000   0.0000000000
   0.2828159810   0.0000000000   0.0000000000
   0.2826866493   0.0000000000   0.0000000000
   0.2825571307   0.0000000000   0.0000000000
   0.2824274244   0.0000000000   0.0000000000
   0.2822975299   0.0000000000   0.0000000000
   0.2821674467   0.0000000000   0.0000000000
   0.2820371739   0.0000000000   0.0000000000
   0.2819067111   0.0000000000   0.0000000000
   0.2817760574   0.0000000000   0.0000000000
   0.2816452122   0.0000000000   0.0000000000
   0.2815141751   0.0000000000   0.0000000000
   0.2813829452   0.0000000000   0.0000000000
   0.2812515218   0.0000000000   0.0000000000
   0.2811199044   0.0000000000   0.0000000000
   0.2809880922   0.0000000000   0.0000000000
   0.2808560846   0.0000000000   0.0000000000
   0.2807238807   0.0000000000   0.0000000000
   0.2805914802   0.0000000000   0.0000000000
   0.2804588821   0.0000000000   0.0000000000
   0.2803260859   0.0000000000   0.0000000000
   0.2801930907   0.0000000000   0.0000000000
   0.2800598960   0.0000000000   0.0000000000
   0.2799265009   0.0000000000   0.0000000000
   0.2797929049   0.0000000000   0.0000000000
   0.2796591072   0.0000000000   0.0000000000
   0.2795251071   0.0000000000   0.0000000000
   0.2793909038   0.0000000000   0.0000000000
   0.2792564966   0.0000000000   0.0000000000
   0.2791218848   0.0000000000   0.0000000000
   0.2789870678   0.0000000000   0.0000000000
   0.2788520446   0.0000000000   0.0000000000
   0.2787168147   0.0000000000   0.0000000000
   0.2785813772   0.0000000000   0.0000000000
   0.2784457315   0.0000000000   0.0000000000
   0.2783098765   0.0000000000   0.0000000000
   0.2781738119   0.0000000000   0.0000000000
   0.2780375367   0.0000000000   0.0000000000
   0.2779010502   0.0000000000   0.0000000000
   0.2777643516   0.0000000000   0.0000000000
   0.2776274400   0.0000000000   0.0000000000
   0.2774903148   0.0000000000   0.0000000000
   0.2773529752   0.0000000000   0.0000000000
   0.2772154204   0.0000000000   0.0000000000
   0.2770776494   0.0000000000   0.0000000000
   0.2769396617   0.0000000000   0.0000000000
   0.2768014564   0.0000000000   0.0000000000
   0.2766630327   0.0000000000   0.0000000000
   0.2765243897   0.0000000000   0.0000000000
   0.2763855267   0.0000000000   0.0000000000
   0.2762464429   0.0000000000   0.0000000000
   0.2761071372   0.0000000000   0.0000000000
   0.2759676091   0.0000000000   0.0000000000
   0.2758278575   0.0000000000   0.0000000000
   0.2756878818   0.0000000000   0.0000000000
   0.2755476810   0.0000000000   0.0000000000
   0.2754072544   0.0000000000   0.0000000000
   0.2752666010   0.0000000000   0.0000000000
   0.2751257199   0.0000000000   0.0000000000
   0.2749846104   0.0000000000   0.0000000000
   0.2748432715   0.0000000000   0.0000000000
   0.2747017023   0.0000000000   0.0000000000
   0.2745599021   0.0000000000   0.0000000000
   0.2744178699   0.0000000000   0.0000000000
   0.2742756048   0.0000000000   0.0000000000
   0.2741331059   0.0000000000   0.0000000000
   0.2739903723   0.0000000000   0.0000000000
   0.2738474030   0.0000000000   0.0000000000
   0.2737041973   0.0000000000   0.0000000000
   0.2735607541   0.0000000000   0.0000000000
   0.2734170726   0.0000000000   0.0000000000
   0.2732731518   0.0000000000   0.0000000000
   0.2731289907   0.0000000000   0.0000000000
   0.2729845885   0.0000000000   0.0000000000
   0.2728399442   0.0000000000   0.0000000000
   0.2726950568   0.0000000000   0.0000000000
   0.2725499254   0.0000000000   0.0000000000
   0.2724045489   0.0000000000   0.0000000000
   0.2722589265   0.0000000000   0.0000000000
   0.2721130571   0.0000000000   0.0000000000
   0.2719669399   0.0000000000   0.0000000000
   0.2718205737   0.0000000000   0.0000000000
   0.2716739576   0.0000000000   0.0000000000
   0.2715270906   0.0000000000   0.0000000000
   0.2713799716   0.0000000000   0.0000000000
   0.2712325997   0.0000000000   0.0000000000
   0.2710849738   0.0000000000   0.0000000000
   0.2709370929   0.0000000000   0.0000000000
   0.2707889560   0.0000000000   0.0000000000
   0.2706405620   0.0000000000   0.0000000000
   0.2704919100   0.0000000000   0.0000000000
   0.2703429986   0.0000000000   0.0000000000
   0.2701938271   0.0000000000   0.0000000000
   0.2700443943   0.0000000000   0.0000000000
   0.2698946991   0.0000000000   0.0000000000
   0.2697447404   0.0000000000   0.0000000000
   0.2695945172   0.0000000000   0.0000000000
   0.2694440283   0.0000000000   0.0000000000
   0.2692932726   0.0000000000   0.0000000000
   0.2691422491   0.0000000000   0.0000000000
   0.2689909567   0.0000000000   0.0000000000
   0.2688393940   0.0000000000   0.0000000000
   0.2686875601   0.0000000000   0.0000000000
   0.2685354540   0.0000000000   0.0000000000
   0.2683830741   0.0000000000   0.0000000000
   0.2682304197   0.0000000000   0.0000000000
   0.2680774893   0.0000000000   0.0000000000
   0.2679242820   0.0000000000   0.0000000000
   0.2677707965   0.0000000000   0.0000000000
   0.2676170315   0.0000000000   0.0000000000
   0.2674629860   0.0000000000   0.0000000000
   0.2673086586   0.0000000000   0.0000000000
   0.2671540484   0.0000000000   0.0000000000
   0.2669991538   0.0000000000   0.0000000000
   0.2668439738   0.0000000000   0.0000000000
   0.2666885071   0.0000000000   0.0000000000
   0.2665327525   0.0000000000   0.0000000000
   0.2663767087   0.0000000000   0.0000000000
   0.2662203745   0.0000000000   0.0000000000
   0.2660637485   0.0000000000   0.0000000000
   0.2659068296   0.0000000000   0.0000000000
   0.2657496164   0.0000000000   0.0000000000
   0.2655921075   0.0000000000   0.0000000000
   0.2654343019   0.0000000000   0.0000000000
   0.2652761980   0.0000000000   0.0000000000
   0.2651177946   0.0000000000   0.0000000000
   0.2649590904   0.0000000000   0.0000000000
   0.2648000839   0.0000000000   0.0000000000
   0.2646407739   0.0000000000   0.0000000000
   0.2644811590   0.0000000000   0.0000000000
   0.2643212378   0.0000000000   0.0000000000
   0.2641610089   0.0000000000   0.0000000000
   0.2640004710   0.0000000000   0.0000000000
   0.2638396226   0.0000000000   0.0000000000
   0.2636784624   0.0000000000   0.0000000000
   0.2635169889   0.0000000000   0.0000000000
   0.2633552007   0.0000000000   0.0000000000
   0.2631930963   0.0000000000   0.0000000000
   0.2630306742   0.0000000000   0.0000000000
   0.2628679331   0.0000000000   0.0000000000
   0.2627048715   0.0000000000   0.0000000000
   0.2625414879   0.0000000000   0.0000000000
   0.2623777807   0.0000000000   0.0000000000
   0.2622137485   0.0000000000   0.0000000000
   0.2620493898   0.0000000000   0.0000000000
   0.2618847030   0.0000000000   0.0000000000
   0.2617196865   0.0000000000   0.0000000000
   0.2615543390   0.0000000000   0.0000000000
   0.2613886586   0.0000000000   0.0000000000
   0.2612226441   0.0000000000   0.0000000000
   0.2610562936   0.0000000000   0.0000000000
   0.2608896058   0.0000000000   0.0000000000
   0.2607225787   0.0000000000   0.0000000000
   0.2605552111   0.0000000000   0.0000000000
   0.2603875010   0.0000000000   0.0000000000
   0.2602194469   0.0000000000   0.0000000000
   0.2600510473   0.0000000000   0.0000000000
   0.2598823004   0.0000000000   0.0000000000
   0.2597132044   0.0000000000   0.0000000000
   0.2595437578   0.0000000000   0.0000000000
   0.2593739588   0.0000000000   0.0000000000
   0.2592038057   0.0000000000   0.0000000000
   0.2590332967   0.0000000000   0.0000000000
   0.2588624301   0.0000000000   0.0000000000
   0.2586912042   0.0000000000   0.0000000000
   0.2585196172   0.0000000000   0.0000000000
   0.2583476672   0.0000000000   0.0000000000
   0.2581753526   0.0000000000   0.0000000000
   0.2580026714   0.0000000000   0.0000000000
   0.2578296218   0.0000000000   0.0000000000
   0.2576562019   0.0000000000   0.0000000000
   0.2574824101   0.0000000000   0.0000000000
   0.2573082442   0.0000000000   0.0000000000
   0.2571337026   0.0000000000   0.0000000000
   0.2569587833   0.0000000000   0.0000000000
   0.2567834842   0.0000000000   0.0000000000
   0.2566078035   0.0000000000   0.0000000000
   0.2564317393   0.0000000000   0.0000000000
   0.2562552896   0.0000000000   0.0000000000
   0.2560784524   0.0000000000   0.0000000000
   0.2559012257   0.0000000000   0.0000000000
   0.2557236075   0.0000000000   0.0000000000
   0.2555455958   0.0000000000   0.0000000000
   0.2553671884   0.0000000000   0.0000000000
   0.2551883834   0.0000000000   0.0000000000
   0.2550091788   0.0000000000   0.0000000000
   0.2548295723   0.0000000000   0.0000000000
   0.2546495618   0.0000000000   0.0000000000
   0.2544691453   0.0000000000   0.0000000000
   0.2542883205   0.0000000000   0.0000000000
   0.2541070855   0.0000000000   0.0000000000
   0.2539254377   0.0000000000   0.0000000000
   0.2537433752   0.0000000000   0.0000000000
   0.2535608957   0.0000000000   0.0000000000
   0.2533779969   0.0000000000   0.0000000000
   0.2531946767   0.0000000000   0.0000000000
   0.2530109326   0.0000000000   0.0000000000
   0.2528267625   0.0000000000   0.0000000000
   0.2526421641   0.0000000000   0.0000000000
   0.2524571347   0.0000000000   0.0000000000
   0.2522716724   0.0000000000   0.0000000000
   0.2520857746   0.0000000000   0.0000000000
   0.2518994389   0.0000000000   0.0000000000
   0.2517126628   0.0000000000   0.0000000000
   0.2515254441   0.0000000000   0.0000000000
   0.2513377801   0.0000000000   0.0000000000
   0.2511496685   0.0000000000   0.0000000000
   0.2509611066   0.0000000000   0.0000000000
   0.2507720921   0.0000000000   0.0000000000
   0.2505826224   0.0000000000   0.0000000000
   0.2503926947   0.0000000000   0.0000000000
   0.2502023066   0.0000000000   0.0000000000
   0.2500114555   0.0000000000   0.0000000000
   0.2498201387   0.0000000000   0.0000000000
   0.2496283535   0.0000000000   0.0000000000
   0.2494360973   0.0000000000   0.0000000000
   0.2492433673   0.0000000000   0.0000000000
   0.2490501608   0.0000000000   0.0000000000
   0.2488564750   0.0000000000   0.0000000000
   0.2486623073   0.0000000000   0.0000000000
   0.2484676546   0.0000000000   0.0000000000
   0.2482725143   0.0000000000   0.0000000000
   0.2480768835   0.0000000000   0.0000000000
   0.2478807592   0.0000000000   0.0000000000
   0.2476841384   0.0000000000   0.0000000000
   0.2474870184   0.0000000000   0.0000000000
   0.2472893961   0.0000000000   0.0000000000
   0.2470912684   0.0000000000   0.0000000000
   0.2468926325   0.0000000000   0.0000000000
   0.2466934853   0.0000000000   0.0000000000
   0.2464938236   0.0000000000   0.0000000000
   0.2462936442   0.0000000000   0.0000000000
   0.2460929442   0.0000000000   0.0000000000
   0.2458917203   0.0000000000   0.0000000000
   0.2456899693   0.0000000000   0.0000000000
   0.2454876880   0.0000000000   0.0000000000
   0.2452848732   0.0000000000   0.0000000000
   0.2450815213   0.0000000000   0.0000000000
   0.2448776293   0.0000000000   0.0000000000
   0.2446731938   0.0000000000   0.0000000000
   0.2444682113   0.0000000000   0.0000000000
   0.2442626783   0.0000000000   0.0000000000
   0.2440565915   0.0000000000   0.0000000000
   0.2438499474   0.0000000000   0.0000000000
   0.2436427424   0.0000000000   0.0000000000
   0.2434349729   0.0000000000   0.0000000000
   0.2432266354   0.0000000000   0.0000000000
   0.2430177262   0.0000000000   0.0000000000
   0.2428082417   0.0000000000   0.0000000000
   0.2425981781   0.0000000000   0.0000000000
   0.2423875317   0.0000000000   0.0000000000
   0.2421762988   0.0000000000   0.0000000000
   0.2419644754   0.0000000000   0.0000000000
   0.2417520577   0.0000000000   0.0000000000
   0.2415390419   0.0000000000   0.0000000000
   0.2413254241   0.0000000000   0.0000000000
   0.2411112001   0.0000000000   0.0000000000
   0.2408963659   0.0000000000   0.0000000000
   0.2406809176   0.0000000000   0.0000000000
   0.2404648511   0.0000000000   0.0000000000
   0.2402481621   0.0000000000   0.0000000000
   0.2400308465   0.0000000000   0.0000000000
   0.2398129000   0.0000000000   0.0000000000
   0.2395943185   0.0000000000   0.0000000000
   0.2393750974   0.0000000000   0.0000000000
   0.2391552326   0.0000000000   0.0000000000
   0.2389347194   0.0000000000   0.0000000000
   0.2387135536   0.0000000000   0.0000000000
   0.2384917306   0.0000000000   0.0000000000
   0.2382692458   0.0000000000   0.0000000000
   0.2380460945   0.0000000000   0.0000000000
   0.2378222722   0.0000000000   0.0000000000
   0.2375977742   0.0000000000   0.0000000000
   0.2373725956   0.0000000000   0.0000000000
   0.2371467317   0.0000000000   0.0000000000
   0.2369201776   0.0000000000   0.0000000000
   0.2366929283   0.0000000000   0.0000000000
   0.2364649790   0.0000000000   0.0000000000
   0.2362363244   0.0000000000   0.0000000000
   0.2360069596   0.0000000000   0.0000000000
   0.2357768796   0.0000000000   0.0000000000
   0.2355460788   0.0000000000   0.0000000000
   0.2353145523   0.0000000000   0.0000000000
   0.2350822946   0.0000000000   0.0000000000
   0.2348493003   0.0000000000   0.0000000000
   0.2346155640   0.0000000000   0.0000000000
   0.2343810803   0.0000000000   0.0000000000
   0.2341458436   0.0000000000   0.0000000000
   0.2339098481   0.0000000000   0.0000000000
   0.2336730882   0.0000000000   0.0000000000
   0.2334355581   0.0000000000   0.0000000000
   0.2331972522   0.0000000000   0.0000000000
   0.2329581643   0.0000000000   0.0000000000
   0.2327182885   0.0000000000   0.0000000000
   0.2324776189   0.0000000000   0.0000000000
   0.2322361492   0.0000000000   0.0000000000
   0.2319938734   0.0000000000   0.0000000000
   0.2317507851   0.0000000000   0.0000000000
   0.2315068780   0.0000000000   0.0000000000
   0.2312621457   0.0000000000   0.0000000000
   0.2310165817   0.0000000000   0.0000000000
   0.2307701795   0.0000000000   0.0000000000
   0.2305229325   0.0000000000   0.0000000000
   0.2302748337   0.0000000000   0.0000000000
   0.2300258766   0.0000000000   0.0000000000
   0.2297760542   0.0000000000   0.0000000000
   0.2295253593   0.0000000000   0.0000000000
   0.2292737852   0.0000000000   0.0000000000
   0.2290213245   0.0000000000   0.0000000000
   0.2287679701   0.0000000000   0.0000000000
   0.2285137146   0.0000000000   0.0000000000
   0.2282585505   0.0000000000   0.0000000000
   0.2280024705   0.0000000000   0.0000000000
   0.2277454667   0.0000000000   0.0000000000
   0.2274875316   0.0000000000   0.0000000000
   0.2272286573   0.0000000000   0.0000000000
   0.2269688359   0.0000000000   0.0000000000
   0.2267080594   0.0000000000   0.0000000000
   0.2264463197   0.0000000000   0.0000000000
   0.2261836085   0.0000000000   0.0000000000
   0.2259199174   0.0000000000   0.0000000000
   0.2256552382   0.0000000000   0.0000000000
   0.2253895622   0.0000000000   0.0000000000
   0.2251228808   0.0000000000   0.0000000000
   0.2248551852   0.0000000000   0.0000000000
   0.2245864664   0.0000000000   0.0000000000
   0.2243167155   0.0000000000   0.0000000000
   0.2240459233   0.0000000000   0.0000000000
   0.2237740806   0.0000000000   0.0000000000
   0.2235011780   0.0000000000   0.0000000000
   0.2232272060   0.0000000000   0.0000000000
   0.2229521549   0.0000000000   0.0000000000
   0.2226760149   0.0000000000   0.0000000000
   0.2223987762   0.0000000000   0.0000000000
   0.2221204287   0.0000000000   0.0000000000
   0.2218409622   0.0000000000   0.0000000000
   0.2215603664   0.0000000000   0.0000000000
   0.2212786309   0.0000000000   0.0000000000
   0.2209957450   0.0000000000   0.0000000000
   0.2207116978   0.0000000000   0.0000000000
   0.2204264787   0.0000000000   0.0000000000
   0.2201400764   0.0000000000   0.0000000000
   0.2198524798   0.0000000000   0.0000000000
   0.2195636774   0.0000000000   0.0000000000
   0.2192736576   0.0000000000   0.0000000000
   0.2189824089   0.0000000000   0.0000000000
   0.2186899193   0.0000000000   0.0000000000
   0.2183961766   0.0000000000   0.0000000000
   0.2181011688   0.0000000000   0.0000000000
   0.2178048833   0.0000000000   0.0000000000
   0.2175073077   0.0000000000   0.0000000000
   0.2172084290   0.0000000000   0.0000000000
   0.2169082344   0.0000000000   0.0000000000
   0.2166067108   0.0000000000   0.0000000000
   0.2163038446   0.0000000000   0.0000000000
   0.2159996224   0.0000000000   0.0000000000
   0.2156940304   0.0000000000   0.0000000000
   0.2153870547   0.0000000000   0.0000000000
   0.2150786812   0.0000000000   0.0000000000
   0.2147688953   0.0000000000   0.0000000000
   0.2144576827   0.0000000000   0.0000000000
   0.2141450282   0.0000000000   0.0000000000
   0.2138309170   0.0000000000   0.0000000000
   0.2135153338   0.0000000000   0.0000000000
   0.2131982630   0.0000000000   0.0000000000
   0.2128796890   0.0000000000   0.0000000000
   0.2125595956   0.0000000000   0.0000000000
   0.2122379668   0.0000000000   0.0000000000
   0.2119147859   0.0000000000   0.0000000000
   0.2115900364   0.0000000000   0.0000000000
   0.2112637010   0.0000000000   0.0000000000
   0.2109357627   0.0000000000   0.0000000000
   0.2106062037   0.0000000000   0.0000000000
   0.2102750064   0.0000000000   0.0000000000
   0.2099421526   0.0000000000   0.0000000000
   0.2096076240   0.0000000000   0.0000000000
   0.2092714018   0.0000000000   0.0000000000
   0.2089334672   0.0000000000   0.0000000000
   0.2085938008   0.0000000000   0.0000000000
   0.2082523831   0.0000000000   0.0000000000
   0.2079091943   0.0000000000   0.0000000000
   0.2075642141   0.0000000000   0.0000000000
   0.2072174220   0.0000000000   0.0000000000
   0.2068687972   0.0000000000   0.0000000000
   0.2065183185   0.0000000000   0.0000000000
   0.2061659644   0.0000000000   0.0000000000
   0.2058117131   0.0000000000   0.0000000000
   0.2054555424   0.0000000000   0.0000000000
   0.2050974297   0.0000000000   0.0000000000
   0.2047373523   0.0000000000   0.0000000000
   0.2043752866   0.0000000000   0.0000000000
   0.2040112091   0.0000000000   0.0000000000
   0.2036450960   0.0000000000   0.0000000000
   0.2032769226   0.0000000000   0.0000000000
   0.2029066643   0.0000000000   0.0000000000
   0.2025342958   0.0000000000   0.0000000000
   0.2021597917   0.0000000000   0.0000000000
   0.2017831260   0.0000000000   0.0000000000
   0.2014042722   0.0000000000   0.0000000000
   0.2010232037   0.0000000000   0.0000000000
   0.2006398932   0.0000000000   0.0000000000
   0.2002543130   0.0000000000   0.0000000000
   0.1998664353   0.0000000000   0.0000000000
   0.1994762313   0.0000000000   0.0000000000
   0.1990836724   0.0000000000   0.0000000000
   0.1986887290   0.0000000000   0.0000000000
   0.1982913715   0.0000000000   0.0000000000
   0.1978915695   0.0000000000   0.0000000000
   0.1974892924   0.0000000000   0.0000000000
   0.1970845091   0.0000000000   0.0000000000
   0.1966771879   0.0000000000   0.0000000000
   0.1962672967   0.0000000000   0.0000000000
   0.1958548031   0.0000000000   0.0000000000
   0.1954396740   0.0000000000   0.0000000000
   0.1950218760   0.0000000000   0.0000000000
   0.1946013751   0.0000000000   0.0000000000
   0.1941781369   0.0000000000   0.0000000000
   0.1937521266   0.0000000000   0.0000000000
   0.1933233088   0.0000000000   0.0000000000
   0.1928916475   0.0000000000   0.0000000000
   0.1924571065   0.0000000000   0.0000000000
   0.1920196490   0.0000000000   0.0000000000
   0.1915792376   0.0000000000   0.0000000000
   0.1911358344   0.0000000000   0.0000000000
   0.1906894013   0.0000000000   0.0000000000
   0.1902398994   0.0000000000   0.0000000000
   0.1897872892   0.0000000000   0.0000000000
   0.1893315308   0.0000000000   0.0000000000
   0.1888725840   0.0000000000   0.0000000000
   0.1884104077   0.0000000000   0.0000000000
   0.1879449601   0.0000000000   0.0000000000
   0.1874761993   0.0000000000   0.0000000000
   0.1870040823   0.0000000000   0.0000000000
   0.1865285655   0.0000000000   0.0000000000
   0.1860496048   0.0000000000   0.0000000000
   0.1855671550   0.0000000000   0.0000000000
   0.1850811702   0.0000000000   0.0000000000
   0.1845916034   0.0000000000   0.0000000000
   0.1840984068   0.0000000000   0.0000000000
   0.1836015311   0.0000000000   0.0000000000
   0.1831009257   0.0000000000   0.0000000000
   0.1825965388   0.0000000000   0.0000000000
   0.1820883165   0.0000000000   0.0000000000
   0.1815762028   0.0000000000   0.0000000000
   0.1810601397   0.0000000000   0.0000000000
   0.1805400664   0.0000000000   0.0000000000
   0.1800159188   0.0000000000   0.0000000000
   0.1794876294   0.0000000000   0.0000000000
   0.1789551261   0.0000000000   0.0000000000


==> anc/s88h_18/s88h_18-par3.dat <==
   11.000999999999999     
  0.10000000000000001              501
   0.4335235516   0.0000000000   0.0000000000
   0.4333519816   0.0000000000   0.0000000000
   0.4331802028   0.0000000000   0.0000000000
   0.4330082147   0.0000000000   0.0000000000
   0.4328360166   0.0000000000   0.0000000000
   0.4326636081   0.0000000000   0.0000000000
   0.4324909884   0.0000000000   0.0000000000
   0.4323181569   0.0000000000   0.0000000000
   0.4321451130   0.0000000000   0.0000000000
   0.4319718563   0.0000000000   0.0000000000
   0.4317983857   0.0000000000   0.0000000000
   0.4316247011   0.0000000000   0.0000000000
   0.4314508016   0.0000000000   0.0000000000
   0.4312766867   0.0000000000   0.0000000000
   0.4311023556   0.0000000000   0.0000000000
   0.4309278079   0.0000000000   0.0000000000
   0.4307530429   0.0000000000   0.0000000000
   0.4305780599   0.0000000000   0.0000000000
   0.4304028583   0.0000000000   0.0000000000
   0.4302274374   0.0000000000   0.0000000000
   0.4300517966   0.0000000000   0.0000000000
   0.4298759352   0.0000000000   0.0000000000
   0.4296998528   0.0000000000   0.0000000000
   0.4295235485   0.0000000000   0.0000000000
   0.4293470216   0.0000000000   0.0000000000
   0.4291702718   0.0000000000   0.0000000000
   0.4289932979   0.0000000000   0.0000000000
   0.4288160997   0.0000000000   0.0000000000
   0.4286386763   0.0000000000   0.0000000000
   0.4284610271   0.0000000000   0.0000000000
   0.4282831513   0.0000000000   0.0000000000
   0.4281050485   0.0000000000   0.0000000000
   0.4279267179   0.0000000000   0.0000000000
   0.4277481586   0.0000000000   0.0000000000
   0.4275693702   0.0000000000   0.0000000000
   0.4273903518   0.0000000000   0.0000000000
   0.4272111029   0.0000000000   0.0000000000
   0.4270316227   0.0000000000   0.0000000000
   0.4268519106   0.0000000000   0.0000000000
   0.4266719656   0.0000000000   0.0000000000
   0.4264917873   0.0000000000   0.0000000000
   0.4263113750   0.0000000000   0.0000000000
   0.4261307277   0.0000000000   0.0000000000
   0.4259498449   0.0000000000   0.0000000000
   0.4257687259   0.0000000000   0.0000000000
   0.4255873700   0.0000000000   0.0000000000
   0.4254057763   0.0000000000   0.0000000000
   0.4252239442   0.0000000000   0.0000000000
   0.4250418729   0.0000000000   0.0000000000
   0.4248595617   0.0000000000   0.0000000000
   0.4246770099   0.0000000000   0.0000000000
   0.4244942167   0.0000000000   0.0000000000
   0.4243111812   0.0000000000   0.0000000000
   0.4241279029   0.0000000000   0.0000000000
   0.4239443811   0.0000000000   0.0000000000
   0.4237606148   0.0000000000   0.0000000000
   0.4235766033   0.0000000000   0.0000000000
   0.4233923460   0.0000000000   0.0000000000
   0.4232078417   0.0000000000   0.0000000000
   0.4230230901   0.0000000000   0.0000000000
   0.4228380903   0.0000000000   0.0000000000
   0.4226528414   0.0000000000   0.0000000000
   0.4224673427   0.0000000000   0.0000000000
   0.4222815934   0.0000000000   0.0000000000
   0.4220955927   0.0000000000   0.0000000000
   0.4219093398   0.0000000000   0.0000000000
   0.4217228339   0.0000000000   0.0000000000
   0.4215360740   0.0000000000   0.0000000000
   0.4213490597   0.0000000000   0.0000000000
   0.4211617898   0.0000000000   0.0000000000
   0.4209742638   0.0000000000   0.0000000000
   0.4207864807   0.0000000000   0.0000000000
   0.4205984396   0.0000000000   0.0000000000
   0.4204101399   0.0000000000   0.0000000000
   0.4202215806   0.0000000000   0.0000000000
   0.4200327609   0.0000000000   0.0000000000
   0.4198436799   0.0000000000   0.0000000000
   0.4196543368   0.0000000000   0.0000000000
   0.4194647308   0.0000000000   0.0000000000
   0.4192748610   0.0000000000   0.0000000000
   0.4190847265   0.0000000000   0.0000000000
   0.4188943265   0.0000000000   0.0000000000
   0.4187036601   0.0000000000   0.0000000000
   0.4185127265   0.0000000000   0.0000000000
   0.4183215246   0.0000000000   0.0000000000
   0.4181300538   0.0000000000   0.0000000000
   0.4179383131   0.0000000000   0.0000000000
   0.4177463015   0.0000000000   0.0000000000
   0.4175540183   0.0000000000   0.0000000000
   0.4173614625   0.0000000000   0.0000000000
   0.4171686331   0.0000000000   0.0000000000
   0.4169755293   0.0000000000   0.0000000000
   0.4167821502   0.0000000000   0.0000000000
   0.4165884947   0.0000000000   0.0000000000
   0.4163945622   0.0000000000   0.0000000000
   0.4162003515   0.0000000000   0.0000000000
   0.4160058618   0.0000000000   0.0000000000
   0.4158110920   0.0000000000   0.0000000000
   0.4156160415   0.0000000000   0.0000000000
   0.4154207090   0.0000000000   0.0000000000
   0.4152250936   0.0000000000   0.0000000000
   0.4150291944   0.0000000000   0.0000000000
   0.4148330105   0.0000000000   0.0000000000
   0.4146365408   0.0000000000   0.0000000000
   0.4144397845   0.0000000000   0.0000000000
   0.4142427405   0.0000000000   0.0000000000
   0.4140454077   0.0000000000   0.0000000000
   0.4138477854   0.0000000000   0.0000000000
   0.4136498723   0.0000000000   0.0000000000
   0.4134516675   0.0000000000   0.0000000000
   0.4132531702   0.0000000000   0.0000000000
   0.4130543791   0.0000000000   0.0000000000
   0.4128552934   0.0000000000   0.0000000000
   0.4126559120   0.0000000000   0.0000000000
   0.4124562337   0.0000000000   0.0000000000
   0.4122562576   0.0000000000   0.0000000000
   0.4120559827   0.0000000000   0.0000000000
   0.4118554080   0.0000000000   0.0000000000
   0.4116545323   0.0000000000   0.0000000000
   0.4114533546   0.0000000000   0.0000000000
   0.4112518739   0.0000000000   0.0000000000
   0.4110500889   0.0000000000   0.0000000000
   0.4108479988   0.0000000000   0.0000000000
   0.4106456026   0.0000000000   0.0000000000
   0.4104428988   0.0000000000   0.0000000000
   0.4102398866   0.0000000000   0.0000000000
   0.4100365647   0.0000000000   0.0000000000
   0.4098329323   0.0000000000   0.0000000000
   0.4096289881   0.0000000000   0.0000000000
   0.4094247309   0.0000000000   0.0000000000
   0.4092201597   0.0000000000   0.0000000000
   0.4090152734   0.0000000000   0.0000000000
   0.4088100707   0.0000000000   0.0000000000
   0.4086045506   0.0000000000   0.0000000000
   0.4083987119   0.0000000000   0.0000000000
   0.4081925534   0.0000000000   0.0000000000
   0.4079860742   0.0000000000   0.0000000000
   0.4077792726   0.0000000000   0.0000000000
   0.4075721479   0.0000000000   0.0000000000
   0.4073646987   0.0000000000   0.0000000000
   0.4071569238   0.0000000000   0.0000000000
   0.4069488222   0.0000000000   0.0000000000
   0.4067403924   0.0000000000   0.0000000000
   0.4065316334   0.0000000000   0.0000000000
   0.4063225438   0.0000000000   0.0000000000
   0.4061131226   0.0000000000   0.0000000000
   0.4059033685   0.0000000000   0.0000000000
   0.4056932800   0.0000000000   0.0000000000
   0.4054828562   0.0000000000   0.0000000000
   0.4052720959   0.0000000000   0.0000000000
   0.4050609974   0.0000000000   0.0000000000
   0.4048495597   0.0000000000   0.0000000000
   0.4046377816   0.0000000000   0.0000000000
   0.4044256616   0.0000000000   0.0000000000
   0.4042131985   0.0000000000   0.0000000000
   0.4040003911   0.0000000000   0.0000000000
   0.4037872381   0.0000000000   0.0000000000
   0.4035737378   0.0000000000   0.0000000000
   0.4033598895   0.0000000000   0.0000000000
   0.4031456912   0.0000000000   0.0000000000
   0.4029311421   0.0000000000   0.0000000000
   0.4027162405   0.0000000000   0.0000000000
   0.4025009853   0.0000000000   0.0000000000
   0.4022853751   0.0000000000   0.0000000000
   0.4020694084   0.0000000000   0.0000000000
   0.4018530837   0.0000000000   0.0000000000
   0.4016363998   0.0000000000   0.0000000000
   0.4014193555   0.0000000000   0.0000000000
   0.4012019490   0.0000000000   0.0000000000
   0.4009841790   0.0000000000   0.0000000000
   0.4007660442   0.0000000000   0.0000000000
   0.4005475431   0.0000000000   0.0000000000
   0.4003286742   0.0000000000   0.0000000000
   0.4001094361   0.0000000000   0.0000000000
   0.3998898274   0.0000000000   0.0000000000
   0.3996698465   0.0000000000   0.0000000000
   0.3994494920   0.0000000000   0.0000000000
   0.3992287625   0.0000000000   0.0000000000
   0.3990076563   0.0000000000   0.0000000000
   0.3987861720   0.0000000000   0.0000000000
   0.3985643081   0.0000000000   0.0000000000
   0.3983420629   0.0000000000   0.0000000000
   0.3981194352   0.0000000000   0.0000000000
   0.3978964233   0.0000000000   0.0000000000
   0.3976730255   0.0000000000   0.0000000000
   0.3974492403   0.0000000000   0.0000000000
   0.3972250663   0.0000000000   0.0000000000
   0.3970005017   0.0000000000   0.0000000000
   0.3967755451   0.0000000000   0.0000000000
   0.3965501947   0.0000000000   0.0000000000
   0.3963244489   0.0000000000   0.0000000000
   0.3960983062   0.0000000000   0.0000000000
   0.3958717651   0.0000000000   0.0000000000
   0.3956448235   0.0000000000   0.0000000000
   0.3954174801   0.0000000000   0.0000000000
   0.3951897331   0.0000000000   0.0000000000
   0.3949615808   0.0000000000   0.0000000000
   0.3947330218   0.0000000000   0.0000000000
   0.3945040538   0.0000000000   0.0000000000
   0.3942746758   0.0000000000   0.0000000000
   0.3940448854   0.0000000000   0.0000000000
   0.3938146812   0.0000000000   0.0000000000
   0.3935840616   0.0000000000   0.0000000000
   0.3933530246   0.0000000000   0.0000000000
   0.3931215685   0.0000000000   0.0000000000
   0.3928896915   0.0000000000   0.0000000000
   0.3926573919   0.0000000000   0.0000000000
   0.3924246677   0.0000000000   0.0000000000
   0.3921915173   0.0000000000   0.0000000000
   0.3919579386   0.0000000000   0.0000000000
   0.3917239300   0.0000000000   0.0000000000
   0.3914894896   0.0000000000   0.0000000000
   0.3912546154   0.0000000000   0.0000000000
   0.3910193056   0.0000000000   0.0000000000
   0.3907835584   0.0000000000   0.0000000000
   0.3905473717   0.0000000000   0.0000000000
   0.3903107438   0.0000000000   0.0000000000
   0.3900736726   0.0000000000   0.0000000000
   0.3898361561   0.0000000000   0.0000000000
   0.3895981925   0.0000000000   0.0000000000
   0.3893597797   0.0000000000   0.0000000000
   0.3891209159   0.0000000000   0.0000000000
   0.3888815988   0.0000000000   0.0000000000
   0.3886418267   0.0000000000   0.0000000000
   0.3884015974   0.0000000000   0.0000000000
   0.3881609087   0.0000000000   0.0000000000
   0.3879197589   0.0000000000   0.0000000000
   0.3876781457   0.0000000000   0.0000000000
   0.3874360669   0.0000000000   0.0000000000
   0.3871935207   0.0000000000   0.0000000000
   0.3869505048   0.0000000000   0.0000000000
   0.3867070170   0.0000000000   0.0000000000
   0.3864630554   0.0000000000   0.0000000000
   0.3862186176   0.0000000000   0.0000000000
   0.3859737015   0.0000000000   0.0000000000
   0.3857283047   0.0000000000   0.0000000000
   0.3854824255   0.0000000000   0.0000000000
   0.3852360613   0.0000000000   0.0000000000
   0.3849892097   0.0000000000   0.0000000000
   0.3847418689   0.0000000000   0.0000000000
   0.3844940362   0.0000000000   0.0000000000
   0.3842457095   0.0000000000   0.0000000000
   0.3839968865   0.0000000000   0.0000000000
   0.3837475648   0.0000000000   0.0000000000
   0.3834977422   0.0000000000   0.0000000000
   0.3832474161   0.0000000000   0.0000000000
   0.3829965842   0.0000000000   0.0000000000
   0.3827452443   0.0000000000   0.0000000000
   0.3824933938   0.0000000000   0.0000000000
   0.3822410304   0.0000000000   0.0000000000
   0.3819881514   0.0000000000   0.0000000000
   0.3817347545   0.0000000000   0.0000000000
   0.3814808372   0.0000000000   0.0000000000
   0.3812263969   0.0000000000   0.0000000000
   0.3809714312   0.0000000000   0.0000000000
   0.3807159375   0.0000000000   0.0000000000
   0.3804599134   0.0000000000   0.0000000000
   0.3802033559   0.0000000000   0.0000000000
   0.3799462628   0.0000000000   0.0000000000
   0.3796886312   0.0000000000   0.0000000000
   0.3794304588   0.0000000000   0.0000000000
   0.3791717424   0.0000000000   0.0000000000
   0.3789124798   0.0000000000   0.0000000000
   0.3786526681   0.0000000000   0.0000000000
   0.3783923045   0.0000000000   0.0000000000
   0.3781313863   0.0000000000   0.0000000000
   0.3778699108   0.0000000000   0.0000000000
   0.3776078751   0.0000000000   0.0000000000
   0.3773452765   0.0000000000   0.0000000000
   0.3770821122   0.0000000000   0.0000000000
   0.3768183791   0.0000000000   0.0000000000
   0.3765540745   0.0000000000   0.0000000000
   0.3762891953   0.0000000000   0.0000000000
   0.3760237389   0.0000000000   0.0000000000
   0.3757577021   0.0000000000   0.0000000000
   0.3754910818   0.0000000000   0.0000000000
   0.3752238754   0.0000000000   0.0000000000
   0.3749560795   0.0000000000   0.0000000000
   0.3746876914   0.0000000000   0.0000000000
   0.3744187076   0.0000000000   0.0000000000
   0.3741491253   0.0000000000   0.0000000000
   0.3738789413   0.0000000000   0.0000000000
   0.3736081523   0.0000000000   0.0000000000
   0.3733367554   0.0000000000   0.0000000000
   0.3730647472   0.0000000000   0.0000000000
   0.3727921245   0.0000000000   0.0000000000
   0.3725188840   0.0000000000   0.0000000000
   0.3722450226   0.0000000000   0.0000000000
   0.3719705366   0.0000000000   0.0000000000
   0.3716954232   0.0000000000   0.0000000000
   0.3714196785   0.0000000000   0.0000000000
   0.3711432996   0.0000000000   0.0000000000
   0.3708662825   0.0000000000   0.0000000000
   0.3705886242   0.0000000000   0.0000000000
   0.3703103211   0.0000000000   0.0000000000
   0.3700313695   0.0000000000   0.0000000000
   0.3697517661   0.0000000000   0.0000000000
   0.3694715073   0.0000000000   0.0000000000
   0.3691905893   0.0000000000   0.0000000000
   0.3689090086   0.0000000000   0.0000000000
   0.3686267614   0.0000000000   0.0000000000
   0.3683438442   0.0000000000   0.0000000000
   0.3680602530   0.0000000000   0.0000000000
   0.3677759843   0.0000000000   0.0000000000
   0.3674910342   0.0000000000   0.0000000000
   0.3672053987   0.0000000000   0.0000000000
   0.3669190743   0.0000000000   0.0000000000
   0.3666320567   0.0000000000   0.0000000000
   0.3663443421   0.0000000000   0.0000000000
   0.3660559267   0.0000000000   0.0000000000
   0.3657668062   0.0000000000   0.0000000000
   0.3654769767   0.0000000000   0.0000000000
   0.3651864342   0.0000000000   0.0000000000
   0.3648951744   0.0000000000   0.0000000000
   0.3646031932   0.0000000000   0.0000000000
   0.3643104865   0.0000000000   0.0000000000
   0.3640170499   0.0000000000   0.0000000000
   0.3637228792   0.0000000000   0.0000000000
   0.3634279702   0.0000000000   0.0000000000
   0.3631323183   0.0000000000   0.0000000000
   0.3628359193   0.0000000000   0.0000000000
   0.3625387689   0.0000000000   0.0000000000
   0.3622408622   0.0000000000   0.0000000000
   0.3619421949   0.0000000000   0.0000000000
   0.3616427625   0.0000000000   0.0000000000
   0.3613425604   0.0000000000   0.0000000000
   0.3610415838   0.0000000000   0.0000000000
   0.3607398281   0.0000000000   0.0000000000
   0.3604372886   0.0000000000   0.0000000000
   0.3601339605   0.0000000000   0.0000000000
   0.3598298388   0.0000000000   0.0000000000
   0.3595249189   0.0000000000   0.0000000000
   0.3592191956   0.0000000000   0.0000000000
   0.3589126643   0.0000000000   0.0000000000
   0.3586053195   0.0000000000   0.0000000000
   0.3582971565   0.0000000000   0.0000000000
   0.3579881699   0.0000000000   0.0000000000
   0.3576783547   0.0000000000   0.0000000000
   0.3573677058   0.0000000000   0.0000000000
   0.3570562177   0.0000000000   0.0000000000
   0.3567438850   0.0000000000   0.0000000000
   0.3564307027   0.0000000000   0.0000000000
   0.3561166649   0.0000000000   0.0000000000
   0.3558017666   0.0000000000   0.0000000000
   0.3554860017   0.0000000000   0.0000000000
   0.3551693652   0.0000000000   0.0000000000
   0.3548518509   0.0000000000   0.0000000000
   0.3545334533   0.0000000000   0.0000000000
   0.3542141668   0.0000000000   0.0000000000
   0.3538939854   0.0000000000   0.0000000000
   0.3535729030   0.0000000000   0.0000000000
   0.3532509140   0.0000000000   0.0000000000
   0.3529280121   0.0000000000   0.0000000000
   0.3526041915   0.0000000000   0.0000000000
   0.3522794457   0.0000000000   0.0000000000
   0.3519537688   0.0000000000   0.0000000000
   0.3516271544   0.0000000000   0.0000000000
   0.3512995962   0.0000000000   0.0000000000
   0.3509710876   0.0000000000   0.0000000000
   0.3506416223   0.0000000000   0.0000000000
   0.3503111937   0.0000000000   0.0000000000
   0.3499797951   0.0000000000   0.0000000000
   0.3496474200   0.0000000000   0.0000000000
   0.3493140615   0.0000000000   0.0000000000
   0.3489797128   0.0000000000   0.0000000000
   0.3486443669   0.0000000000   0.0000000000
   0.3483080169   0.0000000000   0.0000000000
   0.3479706555   0.0000000000   0.0000000000
   0.3476322759   0.0000000000   0.0000000000
   0.3472928706   0.0000000000   0.0000000000
   0.3469524326   0.0000000000   0.0000000000
   0.3466109542   0.0000000000   0.0000000000
   0.3462684279   0.0000000000   0.0000000000
   0.3459248464   0.0000000000   0.0000000000
   0.3455802018   0.0000000000   0.0000000000
   0.3452344865   0.0000000000   0.0000000000
   0.3448876927   0.0000000000   0.0000000000
   0.3445398124   0.0000000000   0.0000000000
   0.3441908377   0.0000000000   0.0000000000
   0.3438407602   0.0000000000   0.0000000000
   0.3434895722   0.0000000000   0.0000000000
   0.3431372649   0.0000000000   0.0000000000
   0.3427838302   0.0000000000   0.0000000000
   0.3424292596   0.0000000000   0.0000000000
   0.3420735445   0.0000000000   0.0000000000
   0.3417166760   0.0000000000   0.0000000000
   0.3413586456   0.0000000000   0.0000000000
   0.3409994442   0.0000000000   0.0000000000
   0.3406390629   0.0000000000   0.0000000000
   0.3402774925   0.0000000000   0.0000000000
   0.3399147238   0.0000000000   0.0000000000
   0.3395507475   0.0000000000   0.0000000000
   0.3391855540   0.0000000000   0.0000000000
   0.3388191339   0.0000000000   0.0000000000
   0.3384514774   0.0000000000   0.0000000000
   0.3380825745   0.0000000000   0.0000000000
   0.3377124157   0.0000000000   0.0000000000
   0.3373409905   0.0000000000   0.0000000000
   0.3369682889   0.0000000000   0.0000000000
   0.3365943006   0.0000000000   0.0000000000
   0.3362190150   0.0000000000   0.0000000000
   0.3358424217   0.0000000000   0.0000000000
   0.3354645099   0.0000000000   0.0000000000
   0.3350852687   0.0000000000   0.0000000000
   0.3347046871   0.0000000000   0.0000000000
   0.3343227539   0.0000000000   0.0000000000
   0.3339394577   0.0000000000   0.0000000000
   0.3335547874   0.0000000000   0.0000000000
   0.3331687311   0.0000000000   0.0000000000
   0.3327812771   0.0000000000   0.0000000000
   0.3323924135   0.0000000000   0.0000000000
   0.3320021283   0.0000000000   0.0000000000
   0.3316104091   0.0000000000   0.0000000000
   0.3312172437   0.0000000000   0.0000000000
   0.3308226193   0.0000000000   0.0000000000
   0.3304265233   0.0000000000   0.0000000000
   0.3300289427   0.0000000000   0.0000000000
   0.3296298645   0.0000000000   0.0000000000
   0.3292292752   0.0000000000   0.0000000000
   0.3288271616   0.0000000000   0.0000000000
   0.3284235098   0.0000000000   0.0000000000
   0.3280183060   0.0000000000   0.0000000000
   0.3276115363   0.0000000000   0.0000000000
   0.3272031862   0.0000000000   0.0000000000
   0.3267932413   0.0000000000   0.0000000000
   0.3263816871   0.0000000000   0.0000000000
   0.3259685085   0.0000000000   0.0000000000
   0.3255536906   0.0000000000   0.0000000000
   0.3251372177   0.0000000000   0.0000000000
   0.3247190747   0.0000000000   0.0000000000
   0.3242992455   0.0000000000   0.0000000000
   0.3238777143   0.0000000000   0.0000000000
   0.3234544646   0.0000000000   0.0000000000
   0.3230294800   0.0000000000   0.0000000000
   0.3226027439   0.0000000000   0.0000000000
   0.3221742391   0.0000000000   0.0000000000
   0.3217439482   0.0000000000   0.0000000000
   0.3213118539   0.0000000000   0.0000000000
   0.3208779382   0.0000000000   0.0000000000
   0.3204421832   0.0000000000   0.0000000000
   0.3200045704   0.0000000000   0.0000000000
   0.3195650811   0.0000000000   0.0000000000
   0.3191236963   0.0000000000   0.0000000000
   0.3186803967   0.0000000000   0.0000000000
   0.3182351629   0.0000000000   0.0000000000
   0.3177879748   0.0000000000   0.0000000000
   0.3173388124   0.0000000000   0.0000000000
   0.3168876550   0.0000000000   0.0000000000
   0.3164344817   0.0000000000   0.0000000000
   0.3159792711   0.0000000000   0.0000000000
   0.3155220019   0.0000000000   0.0000000000
   0.3150626520   0.0000000000   0.0000000000
   0.3146011989   0.0000000000   0.0000000000
   0.3141376202   0.0000000000   0.0000000000
   0.3136718926   0.0000000000   0.0000000000
   0.3132039928   0.0000000000   0.0000000000
   0.3127338964   0.0000000000   0.0000000000
   0.3122615797   0.0000000000   0.0000000000
   0.3117870176   0.0000000000   0.0000000000
   0.3113101849   0.0000000000   0.0000000000
   0.3108310561   0.0000000000   0.0000000000
   0.3103496051   0.0000000000   0.0000000000
   0.3098658052   0.0000000000   0.0000000000
   0.3093796293   0.0000000000   0.0000000000
   0.3088910502   0.0000000000   0.0000000000
   0.3084000397   0.0000000000   0.0000000000
   0.3079065689   0.0000000000   0.0000000000
   0.3074106093   0.0000000000   0.0000000000
   0.3069121307   0.0000000000   0.0000000000
   0.3064111033   0.0000000000   0.0000000000
   0.3059074961   0.0000000000   0.0000000000
   0.3054012778   0.0000000000   0.0000000000
   0.3048924164   0.0000000000   0.0000000000
   0.3043808794   0.0000000000   0.0000000000
   0.3038666335   0.0000000000   0.0000000000
   0.3033496448   0.0000000000   0.0000000000
   0.3028298789   0.0000000000   0.0000000000
   0.3023073003   0.0000000000   0.0000000000
   0.3017818732   0.0000000000   0.0000000000
   0.3012535611   0.0000000000   0.0000000000
   0.3007223262   0.0000000000   0.0000000000
   0.3001881304   0.0000000000   0.0000000000
   0.2996509349   0.0000000000   0.0000000000
   0.2991106997   0.0000000000   0.0000000000
   0.2985673843   0.0000000000   0.0000000000
   0.2980209470   0.0000000000   0.0000000000
   0.2974713457   0.0000000000   0.0000000000
   0.2969185367   0.0000000000   0.0000000000
   0.2963624760   0.0000000000   0.0000000000
   0.2958031185   0.0000000000   0.0000000000
   0.2952404177   0.0000000000   0.0000000000
   0.2946743265   0.0000000000   0.0000000000
   0.2941047966   0.0000000000   0.0000000000
   0.2935317786   0.0000000000   0.0000000000
   0.2929552220   0.0000000000   0.0000000000
   0.2923750749   0.0000000000   0.0000000000
   0.2917912847   0.0000000000   0.0000000000
   0.2912037971   0.0000000000   0.0000000000
   0.2906125569   0.0000000000   0.0000000000
   0.2900175074   0.0000000000   0.0000000000
   0.2894185901   0.0000000000   0.0000000000


==> anc/s88h_18/s88h_18-par4.dat <==
   61.000999999999998     
  0.50000000000000000              501
   0.6450574627   0.0000000000   0.0000000000
   0.6448022275   0.0000000000   0.0000000000
   0.6445466854   0.0000000000   0.0000000000
   0.6442908352   0.0000000000   0.0000000000
   0.6440346762   0.0000000000   0.0000000000
   0.6437782075   0.0000000000   0.0000000000
   0.6435214280   0.0000000000   0.0000000000
   0.6432643371   0.0000000000   0.0000000000
   0.6430069341   0.0000000000   0.0000000000
   0.6427492177   0.0000000000   0.0000000000
   0.6424911871   0.0000000000   0.0000000000
   0.6422328415   0.0000000000   0.0000000000
   0.6419741800   0.0000000000   0.0000000000
   0.6417152016   0.0000000000   0.0000000000
   0.6414559056   0.0000000000   0.0000000000
   0.6411962911   0.0000000000   0.0000000000
   0.6409363567   0.0000000000   0.0000000000
   0.6406761020   0.0000000000   0.0000000000
   0.6404155259   0.0000000000   0.0000000000
   0.6401546275   0.0000000000   0.0000000000
   0.6398934056   0.0000000000   0.0000000000
   0.6396318596   0.0000000000   0.0000000000
   0.6393699887   0.0000000000   0.0000000000
   0.6391077914   0.0000000000   0.0000000000
   0.6388452672   0.0000000000   0.0000000000
   0.6385824149   0.0000000000   0.0000000000
   0.6383192336   0.0000000000   0.0000000000
   0.6380557226   0.0000000000   0.0000000000
   0.6377918806   0.0000000000   0.0000000000
   0.6375277068   0.0000000000   0.0000000000
   0.6372632002   0.0000000000   0.0000000000
   0.6369983595   0.0000000000   0.0000000000
   0.6367331844   0.0000000000   0.0000000000
   0.6364676731   0.0000000000   0.0000000000
   0.6362018254   0.0000000000   0.0000000000
   0.6359356397   0.0000000000   0.0000000000
   0.6356691151   0.0000000000   0.0000000000
   0.6354022508   0.0000000000   0.0000000000
   0.6351350459   0.0000000000   0.0000000000
   0.6348674991   0.0000000000   0.0000000000
   0.6345996093   0.0000000000   0.0000000000
   0.6343313756   0.0000000000   0.0000000000
   0.6340627970   0.0000000000   0.0000000000
   0.6337938725   0.0000000000   0.0000000000
   0.6335246011   0.0000000000   0.0000000000
   0.6332549816   0.0000000000   0.0000000000
   0.6329850130   0.0000000000   0.0000000000
   0.6327146941   0.0000000000   0.0000000000
   0.6324440243   0.0000000000   0.0000000000
   0.6321730020   0.0000000000   0.0000000000
   0.6319016265   0.0000000000   0.0000000000
   0.6316298964   0.0000000000   0.0000000000
   0.6313578107   0.0000000000   0.0000000000
   0.6310853686   0.0000000000   0.0000000000
   0.6308125689   0.0000000000   0.0000000000
   0.6305394103   0.0000000000   0.0000000000
   0.6302658918   0.0000000000   0.0000000000
   0.6299920120   0.0000000000   0.0000000000
   0.6297177704   0.0000000000   0.0000000000
   0.6294431656   0.0000000000   0.0000000000
   0.6291681962   0.0000000000   0.0000000000
   0.6288928615   0.0000000000   0.0000000000
   0.6286171602   0.0000000000   0.0000000000
   0.6283410909   0.0000000000   0.0000000000
   0.6280646529   0.0000000000   0.0000000000
   0.6277878448   0.0000000000   0.0000000000
   0.6275106653   0.0000000000   0.0000000000
   0.6272331136   0.0000000000   0.0000000000
   0.6269551881   0.0000000000   0.0000000000
   0.6266768878   0.0000000000   0.0000000000
   0.6263982119   0.0000000000   0.0000000000
   0.6261191585   0.0000000000   0.0000000000
   0.6258397271   0.0000000000   0.0000000000
   0.6255599161   0.0000000000   0.0000000000
   0.6252797245   0.0000000000   0.0000000000
   0.6249991508   0.0000000000   0.0000000000
   0.6247181939   0.0000000000   0.0000000000
   0.6244368528   0.0000000000   0.0000000000
   0.6241551258   0.0000000000   0.0000000000
   0.6238730123   0.0000000000   0.0000000000
   0.6235905104   0.0000000000   0.0000000000
   0.6233076196   0.0000000000   0.0000000000
   0.6230243378   0.0000000000   0.0000000000
   0.6227406644   0.0000000000   0.0000000000
   0.6224565979   0.0000000000   0.0000000000
   0.6221721368   0.0000000000   0.0000000000
   0.6218872800   0.0000000000   0.0000000000
   0.6216020264   0.0000000000   0.0000000000
   0.6213163745   0.0000000000   0.0000000000
   0.6210303231   0.0000000000   0.0000000000
   0.6207438706   0.0000000000   0.0000000000
   0.6204570164   0.0000000000   0.0000000000
   0.6201697584   0.0000000000   0.0000000000
   0.6198820954   0.0000000000   0.0000000000
   0.6195940264   0.0000000000   0.0000000000
   0.6193055501   0.0000000000   0.0000000000
   0.6190166645   0.0000000000   0.0000000000
   0.6187273692   0.0000000000   0.0000000000
   0.6184376620   0.0000000000   0.0000000000
   0.6181475418   0.0000000000   0.0000000000
   0.6178570076   0.0000000000   0.0000000000
   0.6175660574   0.0000000000   0.0000000000
   0.6172746902   0.0000000000   0.0000000000
   0.6169829046   0.0000000000   0.0000000000
   0.6166906991   0.0000000000   0.0000000000
   0.6163980722   0.0000000000   0.0000000000
   0.6161050223   0.0000000000   0.0000000000
   0.6158115487   0.0000000000   0.0000000000
   0.6155176493   0.0000000000   0.0000000000
   0.6152233227   0.0000000000   0.0000000000
   0.6149285679   0.0000000000   0.0000000000
   0.6146333828   0.0000000000   0.0000000000
   0.6143377664   0.0000000000   0.0000000000
   0.6140417173   0.0000000000   0.0000000000
   0.6137452336   0.0000000000   0.0000000000
   0.6134483140   0.0000000000   0.0000000000
   0.6131509571   0.0000000000   0.0000000000
   0.6128531613   0.0000000000   0.0000000000
   0.6125549253   0.0000000000   0.0000000000
   0.6122562470   0.0000000000   0.0000000000
   0.6119571256   0.0000000000   0.0000000000
   0.6116575589   0.0000000000   0.0000000000
   0.6113575458   0.0000000000   0.0000000000
   0.6110570847   0.0000000000   0.0000000000
   0.6107561736   0.0000000000   0.0000000000
   0.6104548117   0.0000000000   0.0000000000
   0.6101529967   0.0000000000   0.0000000000
   0.6098507272   0.0000000000   0.0000000000
   0.6095480018   0.0000000000   0.0000000000
   0.6092448189   0.0000000000   0.0000000000
   0.6089411764   0.0000000000   0.0000000000
   0.6086370733   0.0000000000   0.0000000000
   0.6083325075   0.0000000000   0.0000000000
   0.6080274778   0.0000000000   0.0000000000
   0.6077219819   0.0000000000   0.0000000000
   0.6074160188   0.0000000000   0.0000000000
   0.6071095865   0.0000000000   0.0000000000
   0.6068026834   0.0000000000   0.0000000000
   0.6064953076   0.0000000000   0.0000000000
   0.6061874577   0.0000000000   0.0000000000
   0.6058791318   0.0000000000   0.0000000000
   0.6055703281   0.0000000000   0.0000000000
   0.6052610450   0.0000000000   0.0000000000
   0.6049512809   0.0000000000   0.0000000000
   0.6046410339   0.0000000000   0.0000000000
   0.6043303021   0.0000000000   0.0000000000
   0.6040190839   0.0000000000   0.0000000000
   0.6037073775   0.0000000000   0.0000000000
   0.6033951812   0.0000000000   0.0000000000
   0.6030824932   0.0000000000   0.0000000000
   0.6027693113   0.0000000000   0.0000000000
   0.6024556341   0.0000000000   0.0000000000
   0.6021414595   0.0000000000   0.0000000000
   0.6018267857   0.0000000000   0.0000000000
   0.6015116113   0.0000000000   0.0000000000
   0.6011959337   0.0000000000   0.0000000000
   0.6008797514   0.0000000000   0.0000000000
   0.6005630626   0.0000000000   0.0000000000
   0.6002458652   0.0000000000   0.0000000000
   0.5999281572   0.0000000000   0.0000000000
   0.5996099370   0.0000000000   0.0000000000
   0.5992912026   0.0000000000   0.0000000000
   0.5989719521   0.0000000000   0.0000000000
   0.5986521830   0.0000000000   0.0000000000
   0.5983318942   0.0000000000   0.0000000000
   0.5980110829   0.0000000000   0.0000000000
   0.5976897474   0.0000000000   0.0000000000
   0.5973678862   0.0000000000   0.0000000000
   0.5970454966   0.0000000000   0.0000000000
   0.5967225768   0.0000000000   0.0000000000
   0.5963991248   0.0000000000   0.0000000000
   0.5960751384   0.0000000000   0.0000000000
   0.5957506158   0.0000000000   0.0000000000
   0.5954255547   0.0000000000   0.0000000000
   0.5950999530   0.0000000000   0.0000000000
   0.5947738089   0.0000000000   0.0000000000
   0.5944471200   0.0000000000   0.0000000000
   0.5941198843   0.0000000000   0.0000000000
   0.5937920996   0.0000000000   0.0000000000
   0.5934637635   0.0000000000   0.0000000000
   0.5931348743   0.0000000000   0.0000000000
   0.5928054295   0.0000000000   0.0000000000
   0.5924754269   0.0000000000   0.0000000000
   0.5921448646   0.0000000000   0.0000000000
   0.5918137399   0.0000000000   0.0000000000
   0.5914820511   0.0000000000   0.0000000000
   0.5911497954   0.0000000000   0.0000000000
   0.5908169708   0.0000000000   0.0000000000
   0.5904835752   0.0000000000   0.0000000000
   0.5901496059   0.0000000000   0.0000000000
   0.5898150612   0.0000000000   0.0000000000
   0.5894799379   0.0000000000   0.0000000000
   0.5891442344   0.0000000000   0.0000000000
   0.5888079483   0.0000000000   0.0000000000
   0.5884710768   0.0000000000   0.0000000000
   0.5881336177   0.0000000000   0.0000000000
   0.5877955688   0.0000000000   0.0000000000
   0.5874569274   0.0000000000   0.0000000000
   0.5871176911   0.0000000000   0.0000000000
   0.5867778576   0.0000000000   0.0000000000
   0.5864374245   0.0000000000   0.0000000000
   0.5860963894   0.0000000000   0.0000000000
   0.5857547492   0.0000000000   0.0000000000
   0.5854125021   0.0000000000   0.0000000000
   0.5850696451   0.0000000000   0.0000000000
   0.5847261760   0.0000000000   0.0000000000
   0.5843820918   0.0000000000   0.0000000000
   0.5840373904   0.0000000000   0.0000000000
   0.5836920691   0.0000000000   0.0000000000
   0.5833461250   0.0000000000   0.0000000000
   0.5829995558   0.0000000000   0.0000000000
   0.5826523588   0.0000000000   0.0000000000
   0.5823045311   0.0000000000   0.0000000000
   0.5819560701   0.0000000000   0.0000000000
   0.5816069735   0.0000000000   0.0000000000
   0.5812572379   0.0000000000   0.0000000000
   0.5809068612   0.0000000000   0.0000000000
   0.5805558402   0.0000000000   0.0000000000
   0.5802041722   0.0000000000   0.0000000000
   0.5798518548   0.0000000000   0.0000000000
   0.5794988847   0.0000000000   0.0000000000
   0.5791452593   0.0000000000   0.0000000000
   0.5787909756   0.0000000000   0.0000000000
   0.5784360311   0.0000000000   0.0000000000
   0.5780804223   0.0000000000   0.0000000000
   0.5777241469   0.0000000000   0.0000000000
   0.5773672018   0.0000000000   0.0000000000
   0.5770095838   0.0000000000   0.0000000000
   0.5766512901   0.0000000000   0.0000000000
   0.5762923179   0.0000000000   0.0000000000
   0.5759326637   0.0000000000   0.0000000000
   0.5755723251   0.0000000000   0.0000000000
   0.5752112985   0.0000000000   0.0000000000
   0.5748495812   0.0000000000   0.0000000000
   0.5744871697   0.0000000000   0.0000000000
   0.5741240612   0.0000000000   0.0000000000
   0.5737602527   0.0000000000   0.0000000000
   0.5733957405   0.0000000000   0.0000000000
   0.5730305219   0.0000000000   0.0000000000
   0.5726645935   0.0000000000   0.0000000000
   0.5722979522   0.0000000000   0.0000000000
   0.5719305947   0.0000000000   0.0000000000
   0.5715625175   0.0000000000   0.0000000000
   0.5711937176   0.0000000000   0.0000000000
   0.5708241915   0.0000000000   0.0000000000
   0.5704539358   0.0000000000   0.0000000000
   0.5700829472   0.0000000000   0.0000000000
   0.5697112226   0.0000000000   0.0000000000
   0.5693387579   0.0000000000   0.0000000000
   0.5689655503   0.0000000000   0.0000000000
   0.5685915961   0.0000000000   0.0000000000
   0.5682168918   0.0000000000   0.0000000000
   0.5678414338   0.0000000000   0.0000000000
   0.5674652185   0.0000000000   0.0000000000
   0.5670882427   0.0000000000   0.0000000000
   0.5667105021   0.0000000000   0.0000000000
   0.5663319939   0.0000000000   0.0000000000
   0.5659527139   0.0000000000   0.0000000000
   0.5655726585   0.0000000000   0.0000000000
   0.5651918242   0.0000000000   0.0000000000
   0.5648102070   0.0000000000   0.0000000000
   0.5644278029   0.0000000000   0.0000000000
   0.5640446088   0.0000000000   0.0000000000
   0.5636606205   0.0000000000   0.0000000000
   0.5632758341   0.0000000000   0.0000000000
   0.5628902457   0.0000000000   0.0000000000
   0.5625038517   0.0000000000   0.0000000000
   0.5621166477   0.0000000000   0.0000000000
   0.5617286298   0.0000000000   0.0000000000
   0.5613397942   0.0000000000   0.0000000000
   0.5609501368   0.0000000000   0.0000000000
   0.5605596537   0.0000000000   0.0000000000
   0.5601683403   0.0000000000   0.0000000000
   0.5597761930   0.0000000000   0.0000000000
   0.5593832073   0.0000000000   0.0000000000
   0.5589893792   0.0000000000   0.0000000000
   0.5585947043   0.0000000000   0.0000000000
   0.5581991785   0.0000000000   0.0000000000
   0.5578027975   0.0000000000   0.0000000000
   0.5574055567   0.0000000000   0.0000000000
   0.5570074519   0.0000000000   0.0000000000
   0.5566084786   0.0000000000   0.0000000000
   0.5562086328   0.0000000000   0.0000000000
   0.5558079096   0.0000000000   0.0000000000
   0.5554063045   0.0000000000   0.0000000000
   0.5550038131   0.0000000000   0.0000000000
   0.5546004306   0.0000000000   0.0000000000
   0.5541961529   0.0000000000   0.0000000000
   0.5537909747   0.0000000000   0.0000000000
   0.5533848915   0.0000000000   0.0000000000
   0.5529778988   0.0000000000   0.0000000000
   0.5525699917   0.0000000000   0.0000000000
   0.5521611654   0.0000000000   0.0000000000
   0.5517514149   0.0000000000   0.0000000000
   0.5513407353   0.0000000000   0.0000000000
   0.5509291220   0.0000000000   0.0000000000
   0.5505165697   0.0000000000   0.0000000000
   0.5501030735   0.0000000000   0.0000000000
   0.5496886284   0.0000000000   0.0000000000
   0.5492732290   0.0000000000   0.0000000000
   0.5488568703   0.0000000000   0.0000000000
   0.5484395475   0.0000000000   0.0000000000
   0.5480212548   0.0000000000   0.0000000000
   0.5476019870   0.0000000000   0.0000000000
   0.5471817394   0.0000000000   0.0000000000
   0.5467605058   0.0000000000   0.0000000000
   0.5463382811   0.0000000000   0.0000000000
   0.5459150601   0.0000000000   0.0000000000
   0.5454908369   0.0000000000   0.0000000000
   0.5450656063   0.0000000000   0.0000000000
   0.5446393623   0.0000000000   0.0000000000
   0.5442120995   0.0000000000   0.0000000000
   0.5437838121   0.0000000000   0.0000000000
   0.5433544945   0.0000000000   0.0000000000
   0.5429241406   0.0000000000   0.0000000000
   0.5424927445   0.0000000000   0.0000000000
   0.5420603009   0.0000000000   0.0000000000
   0.5416268032   0.0000000000   0.0000000000
   0.5411922454   0.0000000000   0.0000000000
   0.5407566219   0.0000000000   0.0000000000
   0.5403199262   0.0000000000   0.0000000000
   0.5398821521   0.0000000000   0.0000000000
   0.5394432936   0.0000000000   0.0000000000
   0.5390033442   0.0000000000   0.0000000000
   0.5385622976   0.0000000000   0.0000000000
   0.5381201476   0.0000000000   0.0000000000
   0.5376768873   0.0000000000   0.0000000000
   0.5372325104   0.0000000000   0.0000000000
   0.5367870103   0.0000000000   0.0000000000
   0.5363403802   0.0000000000   0.0000000000
   0.5358926137   0.0000000000   0.0000000000
   0.5354437037   0.0000000000   0.0000000000
   0.5349936437   0.0000000000   0.0000000000
   0.5345424264   0.0000000000   0.0000000000
   0.5340900450   0.0000000000   0.0000000000
   0.5336364924   0.0000000000   0.0000000000
   0.5331817616   0.0000000000   0.0000000000
   0.5327258453   0.0000000000   0.0000000000
   0.5322687364   0.0000000000   0.0000000000
   0.5318104277   0.0000000000   0.0000000000
   0.5313509113   0.0000000000   0.0000000000
   0.5308901802   0.0000000000   0.0000000000
   0.5304282267   0.0000000000   0.0000000000
   0.5299650434   0.0000000000   0.0000000000
   0.5295006222   0.0000000000   0.0000000000
   0.5290349557   0.0000000000   0.0000000000
   0.5285680359   0.0000000000   0.0000000000
   0.5280998551   0.0000000000   0.0000000000
   0.5276304050   0.0000000000   0.0000000000
   0.5271596778   0.0000000000   0.0000000000
   0.5266876652   0.0000000000   0.0000000000
   0.5262143590   0.0000000000   0.0000000000
   0.5257397509   0.0000000000   0.0000000000
   0.5252638326   0.0000000000   0.0000000000
   0.5247865953   0.0000000000   0.0000000000
   0.5243080308   0.0000000000   0.0000000000
   0.5238281303   0.0000000000   0.0000000000
   0.5233468849   0.0000000000   0.0000000000
   0.5228642861   0.0000000000   0.0000000000
   0.5223803244   0.0000000000   0.0000000000
   0.5218949915   0.0000000000   0.0000000000
   0.5214082778   0.0000000000   0.0000000000
   0.5209201742   0.0000000000   0.0000000000
   0.5204306713   0.0000000000   0.0000000000
   0.5199397600   0.0000000000   0.0000000000
   0.5194474304   0.0000000000   0.0000000000
   0.5189536732   0.0000000000   0.0000000000
   0.5184584784   0.0000000000   0.0000000000
   0.5179618364   0.0000000000   0.0000000000
   0.5174637373   0.0000000000   0.0000000000
   0.5169641708   0.0000000000   0.0000000000
   0.5164631273   0.0000000000   0.0000000000
   0.5159605958   0.0000000000   0.0000000000
   0.5154565667   0.0000000000   0.0000000000
   0.5149510289   0.0000000000   0.0000000000
   0.5144439722   0.0000000000   0.0000000000
   0.5139353856   0.0000000000   0.0000000000
   0.5134252585   0.0000000000   0.0000000000
   0.5129135799   0.0000000000   0.0000000000
   0.5124003386   0.0000000000   0.0000000000
   0.5118855237   0.0000000000   0.0000000000
   0.5113691234   0.0000000000   0.0000000000
   0.5108511268   0.0000000000   0.0000000000
   0.5103315218   0.0000000000   0.0000000000
   0.5098102971   0.0000000000   0.0000000000
   0.5092874407   0.0000000000   0.0000000000
   0.5087629404   0.0000000000   0.0000000000
   0.5082367843   0.0000000000   0.0000000000
   0.5077089601   0.0000000000   0.0000000000
   0.5071794554   0.0000000000   0.0000000000
   0.5066482576   0.0000000000   0.0000000000
   0.5061153542   0.0000000000   0.0000000000
   0.5055807318   0.0000000000   0.0000000000
   0.5050443780   0.0000000000   0.0000000000
   0.5045062794   0.0000000000   0.0000000000
   0.5039664226   0.0000000000   0.0000000000
   0.5034247940   0.0000000000   0.0000000000
   0.5028813802   0.0000000000   0.0000000000
   0.5023361673   0.0000000000   0.0000000000
   0.5017891415   0.0000000000   0.0000000000
   0.5012402882   0.0000000000   0.0000000000
   0.5006895935   0.0000000000   0.0000000000
   0.5001370426   0.0000000000   0.0000000000
   0.4995826211   0.0000000000   0.0000000000
   0.4990263139   0.0000000000   0.0000000000
   0.4984681060   0.0000000000   0.0000000000
   0.4979079824   0.0000000000   0.0000000000
   0.4973459271   0.0000000000   0.0000000000
   0.4967819250   0.0000000000   0.0000000000
   0.4962159598   0.0000000000   0.0000000000
   0.4956480159   0.0000000000   0.0000000000
   0.4950780769   0.0000000000   0.0000000000
   0.4945061263   0.0000000000   0.0000000000
   0.4939321472   0.0000000000   0.0000000000
   0.4933561232   0.0000000000   0.0000000000
   0.4927780368   0.0000000000   0.0000000000
   0.4921978708   0.0000000000   0.0000000000
   0.4916156075   0.0000000000   0.0000000000
   0.4910312293   0.0000000000   0.0000000000
   0.4904447181   0.0000000000   0.0000000000
   0.4898560554   0.0000000000   0.0000000000
   0.4892652229   0.0000000000   0.0000000000
   0.4886722020   0.0000000000   0.0000000000
   0.4880769730   0.0000000000   0.0000000000
   0.4874795172   0.0000000000   0.0000000000
   0.4868798149   0.0000000000   0.0000000000
   0.4862778460   0.0000000000   0.0000000000
   0.4856735905   0.0000000000   0.0000000000
   0.4850670283   0.0000000000   0.0000000000
   0.4844581383   0.0000000000   0.0000000000
   0.4838468995   0.0000000000   0.0000000000
   0.4832332910   0.0000000000   0.0000000000
   0.4826172908   0.0000000000   0.0000000000
   0.4819988773   0.0000000000   0.0000000000
   0.4813780282   0.0000000000   0.0000000000
   0.4807547206   0.0000000000   0.0000000000
   0.4801289324   0.0000000000   0.0000000000
   0.4795006395   0.0000000000   0.0000000000
   0.4788698191   0.0000000000   0.0000000000
   0.4782364467   0.0000000000   0.0000000000
   0.4776004984   0.0000000000   0.0000000000
   0.4769619495   0.0000000000   0.0000000000
   0.4763207749   0.0000000000   0.0000000000
   0.4756769495   0.0000000000   0.0000000000
   0.4750304472   0.0000000000   0.0000000000
   0.4743812420   0.0000000000   0.0000000000
   0.4737293073   0.0000000000   0.0000000000
   0.4730746161   0.0000000000   0.0000000000
   0.4724171411   0.0000000000   0.0000000000
   0.4717568544   0.0000000000   0.0000000000
   0.4710937277   0.0000000000   0.0000000000
   0.4704277322   0.0000000000   0.0000000000
   0.4697588388   0.0000000000   0.0000000000
   0.4690870180   0.0000000000   0.0000000000
   0.4684122395   0.0000000000   0.0000000000
   0.4677344727   0.0000000000   0.0000000000
   0.4670536863   0.0000000000   0.0000000000
   0.4663698491   0.0000000000   0.0000000000
   0.4656829285   0.0000000000   0.0000000000
   0.4649928921   0.0000000000   0.0000000000
   0.4642997064   0.0000000000   0.0000000000
   0.4636033379   0.0000000000   0.0000000000
   0.4629037519   0.0000000000   0.0000000000
   0.4622009136   0.0000000000   0.0000000000
   0.4614947872   0.0000000000   0.0000000000
   0.4607853370   0.0000000000   0.0000000000
   0.4600725258   0.0000000000   0.0000000000
   0.4593563161   0.0000000000   0.0000000000
   0.4586366700   0.0000000000   0.0000000000
   0.4579135486   0.0000000000   0.0000000000
   0.4571869124   0.0000000000   0.0000000000
   0.4564567210   0.0000000000   0.0000000000
   0.4557229339   0.0000000000   0.0000000000
   0.4549855088   0.0000000000   0.0000000000
   0.4542444041   0.0000000000   0.0000000000
   0.4534995758   0.0000000000   0.0000000000
   0.4527509800   0.0000000000   0.0000000000
   0.4519985721   0.0000000000   0.0000000000
   0.4512423063   0.0000000000   0.0000000000
   0.4504821361   0.0000000000   0.0000000000
   0.4497180138   0.0000000000   0.0000000000
   0.4489498911   0.0000000000   0.0000000000
   0.4481777187   0.0000000000   0.0000000000
   0.4474014463   0.0000000000   0.0000000000
   0.4466210229   0.0000000000   0.0000000000
   0.4458363958   0.0000000000   0.0000000000
   0.4450475120   0.0000000000   0.0000000000
   0.4442543168   0.0000000000   0.0000000000
   0.4434567547   0.0000000000   0.0000000000
   0.4426547695   0.0000000000   0.0000000000
   0.4418483028   0.0000000000   0.0000000000
   0.4410372961   0.0000000000   0.0000000000
   0.4402216888   0.0000000000   0.0000000000
   0.4394014197   0.0000000000   0.0000000000
   0.4385764258   0.0000000000   0.0000000000
   0.4377466430   0.0000000000   0.0000000000
   0.4369120058   0.0000000000   0.0000000000
   0.4360724472   0.0000000000   0.0000000000
   0.4352278989   0.0000000000   0.0000000000
   0.4343782907   0.0000000000   0.0000000000
   0.4335235516   0.0000000000   0.0000000000


==> anc/s88h_18/s88h_18-par5.dat <==
   311.00099999999998     
   2.5000000000000000              501
   0.9609632739   0.0000000000   0.0000000000
   0.9605815121   0.0000000000   0.0000000000
   0.9601992916   0.0000000000   0.0000000000
   0.9598166107   0.0000000000   0.0000000000
   0.9594334685   0.0000000000   0.0000000000
   0.9590498631   0.0000000000   0.0000000000
   0.9586657940   0.0000000000   0.0000000000
   0.9582812592   0.0000000000   0.0000000000
   0.9578962576   0.0000000000   0.0000000000
   0.9575107878   0.0000000000   0.0000000000
   0.9571248489   0.0000000000   0.0000000000
   0.9567384391   0.0000000000   0.0000000000
   0.9563515567   0.0000000000   0.0000000000
   0.9559642016   0.0000000000   0.0000000000
   0.9555763712   0.0000000000   0.0000000000
   0.9551880648   0.0000000000   0.0000000000
   0.9547992810   0.0000000000   0.0000000000
   0.9544100179   0.0000000000   0.0000000000
   0.9540202748   0.0000000000   0.0000000000
   0.9536300497   0.0000000000   0.0000000000
   0.9532393419   0.0000000000   0.0000000000
   0.9528481495   0.0000000000   0.0000000000
   0.9524564712   0.0000000000   0.0000000000
   0.9520643058   0.0000000000   0.0000000000
   0.9516716515   0.0000000000   0.0000000000
   0.9512785070   0.0000000000   0.0000000000
   0.9508848714   0.0000000000   0.0000000000
   0.9504907422   0.0000000000   0.0000000000
   0.9500961190   0.0000000000   0.0000000000
   0.9497009998   0.0000000000   0.0000000000
   0.9493053835   0.0000000000   0.0000000000
   0.9489092680   0.0000000000   0.0000000000
   0.9485126521   0.0000000000   0.0000000000
   0.9481155350   0.0000000000   0.0000000000
   0.9477179142   0.0000000000   0.0000000000
   0.9473197891   0.0000000000   0.0000000000
   0.9469211575   0.0000000000   0.0000000000
   0.9465220182   0.0000000000   0.0000000000
   0.9461223697   0.0000000000   0.0000000000
   0.9457222103   0.0000000000   0.0000000000
   0.9453215390   0.0000000000   0.0000000000
   0.9449203535   0.0000000000   0.0000000000
   0.9445186528   0.0000000000   0.0000000000
   0.9441164353   0.0000000000   0.0000000000
   0.9437136992   0.0000000000   0.0000000000
   0.9433104431   0.0000000000   0.0000000000
   0.9429066654   0.0000000000   0.0000000000
   0.9425023647   0.0000000000   0.0000000000
   0.9420975389   0.0000000000   0.0000000000
   0.9416921868   0.0000000000   0.0000000000
   0.9412863072   0.0000000000   0.0000000000
   0.9408798977   0.0000000000   0.0000000000
   0.9404729571   0.0000000000   0.0000000000
   0.9400654837   0.0000000000   0.0000000000
   0.9396574762   0.0000000000   0.0000000000
   0.9392489322   0.0000000000   0.0000000000
   0.9388398506   0.0000000000   0.0000000000
   0.9384302296   0.0000000000   0.0000000000
   0.9380200677   0.0000000000   0.0000000000
   0.9376093631   0.0000000000   0.0000000000
   0.9371981140   0.0000000000   0.0000000000
   0.9367863189   0.0000000000   0.0000000000
   0.9363739764   0.0000000000   0.0000000000
   0.9359610837   0.0000000000   0.0000000000
   0.9355476402   0.0000000000   0.0000000000
   0.9351336443   0.0000000000   0.0000000000
   0.9347190934   0.0000000000   0.0000000000
   0.9343039857   0.0000000000   0.0000000000
   0.9338883205   0.0000000000   0.0000000000
   0.9334720953   0.0000000000   0.0000000000
   0.9330553084   0.0000000000   0.0000000000
   0.9326379581   0.0000000000   0.0000000000
   0.9322200426   0.0000000000   0.0000000000
   0.9318015604   0.0000000000   0.0000000000
   0.9313825094   0.0000000000   0.0000000000
   0.9309628876   0.0000000000   0.0000000000
   0.9305426933   0.0000000000   0.0000000000
   0.9301219251   0.0000000000   0.0000000000
   0.9297005810   0.0000000000   0.0000000000
   0.9292786588   0.0000000000   0.0000000000
   0.9288561567   0.0000000000   0.0000000000
   0.9284330734   0.0000000000   0.0000000000
   0.9280094065   0.0000000000   0.0000000000
   0.9275851541   0.0000000000   0.0000000000
   0.9271603145   0.0000000000   0.0000000000
   0.9267348858   0.0000000000   0.0000000000
   0.9263088661   0.0000000000   0.0000000000
   0.9258822533   0.0000000000   0.0000000000
   0.9254550456   0.0000000000   0.0000000000
   0.9250272410   0.0000000000   0.0000000000
   0.9245988380   0.0000000000   0.0000000000
   0.9241698339   0.0000000000   0.0000000000
   0.9237402271   0.0000000000   0.0000000000
   0.9233100157   0.0000000000   0.0000000000
   0.9228791975   0.0000000000   0.0000000000
   0.9224477707   0.0000000000   0.0000000000
   0.9220157330   0.0000000000   0.0000000000
   0.9215830829   0.0000000000   0.0000000000
   0.9211498179   0.0000000000   0.0000000000
   0.9207159360   0.0000000000   0.0000000000
   0.9202814355   0.0000000000   0.0000000000
   0.9198463138   0.0000000000   0.0000000000
   0.9194105693   0.0000000000   0.0000000000
   0.9189741998   0.0000000000   0.0000000000
   0.9185372030   0.0000000000   0.0000000000
   0.9180995767   0.0000000000   0.0000000000
   0.9176613193   0.0000000000   0.0000000000
   0.9172224285   0.0000000000   0.0000000000
   0.9167829018   0.0000000000   0.0000000000
   0.9163427373   0.0000000000   0.0000000000
   0.9159019329   0.0000000000   0.0000000000
   0.9154604863   0.0000000000   0.0000000000
   0.9150183951   0.0000000000   0.0000000000
   0.9145756578   0.0000000000   0.0000000000
   0.9141322713   0.0000000000   0.0000000000
   0.9136882343   0.0000000000   0.0000000000
   0.9132435437   0.0000000000   0.0000000000
   0.9127981978   0.0000000000   0.0000000000
   0.9123521941   0.0000000000   0.0000000000
   0.9119055306   0.0000000000   0.0000000000
   0.9114582046   0.0000000000   0.0000000000
   0.9110102140   0.0000000000   0.0000000000
   0.9105615567   0.0000000000   0.0000000000
   0.9101122301   0.0000000000   0.0000000000
   0.9096622320   0.0000000000   0.0000000000
   0.9092115601   0.0000000000   0.0000000000
   0.9087602117   0.0000000000   0.0000000000
   0.9083081850   0.0000000000   0.0000000000
   0.9078554769   0.0000000000   0.0000000000
   0.9074020856   0.0000000000   0.0000000000
   0.9069480085   0.0000000000   0.0000000000
   0.9064932432   0.0000000000   0.0000000000
   0.9060377871   0.0000000000   0.0000000000
   0.9055816381   0.0000000000   0.0000000000
   0.9051247933   0.0000000000   0.0000000000
   0.9046672504   0.0000000000   0.0000000000
   0.9042090069   0.0000000000   0.0000000000
   0.9037500607   0.0000000000   0.0000000000
   0.9032904085   0.0000000000   0.0000000000
   0.9028300481   0.0000000000   0.0000000000
   0.9023689770   0.0000000000   0.0000000000
   0.9019071930   0.0000000000   0.0000000000
   0.9014446931   0.0000000000   0.0000000000
   0.9009814744   0.0000000000   0.0000000000
   0.9005175351   0.0000000000   0.0000000000
   0.9000528716   0.0000000000   0.0000000000
   0.8995874821   0.0000000000   0.0000000000
   0.8991213637   0.0000000000   0.0000000000
   0.8986545136   0.0000000000   0.0000000000
   0.8981869291   0.0000000000   0.0000000000
   0.8977186077   0.0000000000   0.0000000000
   0.8972495466   0.0000000000   0.0000000000
   0.8967797428   0.0000000000   0.0000000000
   0.8963091939   0.0000000000   0.0000000000
   0.8958378970   0.0000000000   0.0000000000
   0.8953658493   0.0000000000   0.0000000000
   0.8948930480   0.0000000000   0.0000000000
   0.8944194903   0.0000000000   0.0000000000
   0.8939451738   0.0000000000   0.0000000000
   0.8934700950   0.0000000000   0.0000000000
   0.8929942509   0.0000000000   0.0000000000
   0.8925176396   0.0000000000   0.0000000000
   0.8920402571   0.0000000000   0.0000000000
   0.8915621015   0.0000000000   0.0000000000
   0.8910831689   0.0000000000   0.0000000000
   0.8906034570   0.0000000000   0.0000000000
   0.8901229625   0.0000000000   0.0000000000
   0.8896416827   0.0000000000   0.0000000000
   0.8891596147   0.0000000000   0.0000000000
   0.8886767547   0.0000000000   0.0000000000
   0.8881931006   0.0000000000   0.0000000000
   0.8877086487   0.0000000000   0.0000000000
   0.8872233959   0.0000000000   0.0000000000
   0.8867373397   0.0000000000   0.0000000000
   0.8862504770   0.0000000000   0.0000000000
   0.8857628038   0.0000000000   0.0000000000
   0.8852743175   0.0000000000   0.0000000000
   0.8847850152   0.0000000000   0.0000000000
   0.8842948931   0.0000000000   0.0000000000
   0.8838039484   0.0000000000   0.0000000000
   0.8833121779   0.0000000000   0.0000000000
   0.8828195780   0.0000000000   0.0000000000
   0.8823261457   0.0000000000   0.0000000000
   0.8818318777   0.0000000000   0.0000000000
   0.8813367706   0.0000000000   0.0000000000
   0.8808408212   0.0000000000   0.0000000000
   0.8803440257   0.0000000000   0.0000000000
   0.8798463812   0.0000000000   0.0000000000
   0.8793478846   0.0000000000   0.0000000000
   0.8788485318   0.0000000000   0.0000000000
   0.8783483194   0.0000000000   0.0000000000
   0.8778472447   0.0000000000   0.0000000000
   0.8773453032   0.0000000000   0.0000000000
   0.8768424921   0.0000000000   0.0000000000
   0.8763388076   0.0000000000   0.0000000000
   0.8758342462   0.0000000000   0.0000000000
   0.8753288042   0.0000000000   0.0000000000
   0.8748224785   0.0000000000   0.0000000000
   0.8743152650   0.0000000000   0.0000000000
   0.8738071599   0.0000000000   0.0000000000
   0.8732981600   0.0000000000   0.0000000000
   0.8727882617   0.0000000000   0.0000000000
   0.8722774606   0.0000000000   0.0000000000
   0.8717657538   0.0000000000   0.0000000000
   0.8712531369   0.0000000000   0.0000000000
   0.8707396065   0.0000000000   0.0000000000
   0.8702251582   0.0000000000   0.0000000000
   0.8697097891   0.0000000000   0.0000000000
   0.8691934948   0.0000000000   0.0000000000
   0.8686762714   0.0000000000   0.0000000000
   0.8681581148   0.0000000000   0.0000000000
   0.8676390215   0.0000000000   0.0000000000
   0.8671189871   0.0000000000   0.0000000000
   0.8665980079   0.0000000000   0.0000000000
   0.8660760801   0.0000000000   0.0000000000
   0.8655531993   0.0000000000   0.0000000000
   0.8650293615   0.0000000000   0.0000000000
   0.8645045628   0.0000000000   0.0000000000
   0.8639787986   0.0000000000   0.0000000000
   0.8634520652   0.0000000000   0.0000000000
   0.8629243582   0.0000000000   0.0000000000
   0.8623956733   0.0000000000   0.0000000000
   0.8618660068   0.0000000000   0.0000000000
   0.8613353538   0.0000000000   0.0000000000
   0.8608037101   0.0000000000   0.0000000000
   0.8602710717   0.0000000000   0.0000000000
   0.8597374343   0.0000000000   0.0000000000
   0.8592027932   0.0000000000   0.0000000000
   0.8586671435   0.0000000000   0.0000000000
   0.8581304818   0.0000000000   0.0000000000
   0.8575928032   0.0000000000   0.0000000000
   0.8570541029   0.0000000000   0.0000000000
   0.8565143769   0.0000000000   0.0000000000
   0.8559736200   0.0000000000   0.0000000000
   0.8554318281   0.0000000000   0.0000000000
   0.8548889964   0.0000000000   0.0000000000
   0.8543451201   0.0000000000   0.0000000000
   0.8538001948   0.0000000000   0.0000000000
   0.8532542153   0.0000000000   0.0000000000
   0.8527071770   0.0000000000   0.0000000000
   0.8521590754   0.0000000000   0.0000000000
   0.8516099056   0.0000000000   0.0000000000
   0.8510596623   0.0000000000   0.0000000000
   0.8505083411   0.0000000000   0.0000000000
   0.8499559369   0.0000000000   0.0000000000
   0.8494024446   0.0000000000   0.0000000000
   0.8488478591   0.0000000000   0.0000000000
   0.8482921754   0.0000000000   0.0000000000
   0.8477353888   0.0000000000   0.0000000000
   0.8471774935   0.0000000000   0.0000000000
   0.8466184848   0.0000000000   0.0000000000
   0.8460583576   0.0000000000   0.0000000000
   0.8454971065   0.0000000000   0.0000000000
   0.8449347260   0.0000000000   0.0000000000
   0.8443712111   0.0000000000   0.0000000000
   0.8438065561   0.0000000000   0.0000000000
   0.8432407560   0.0000000000   0.0000000000
   0.8426738053   0.0000000000   0.0000000000
   0.8421056985   0.0000000000   0.0000000000
   0.8415364294   0.0000000000   0.0000000000
   0.8409659936   0.0000000000   0.0000000000
   0.8403943848   0.0000000000   0.0000000000
   0.8398215973   0.0000000000   0.0000000000
   0.8392476260   0.0000000000   0.0000000000
   0.8386724644   0.0000000000   0.0000000000
   0.8380961072   0.0000000000   0.0000000000
   0.8375185483   0.0000000000   0.0000000000
   0.8369397824   0.0000000000   0.0000000000
   0.8363598030   0.0000000000   0.0000000000
   0.8357786041   0.0000000000   0.0000000000
   0.8351961803   0.0000000000   0.0000000000
   0.8346125250   0.0000000000   0.0000000000
   0.8340276324   0.0000000000   0.0000000000
   0.8334414964   0.0000000000   0.0000000000
   0.8328541105   0.0000000000   0.0000000000
   0.8322654687   0.0000000000   0.0000000000
   0.8316755649   0.0000000000   0.0000000000
   0.8310843923   0.0000000000   0.0000000000
   0.8304919448   0.0000000000   0.0000000000
   0.8298982157   0.0000000000   0.0000000000
   0.8293031990   0.0000000000   0.0000000000
   0.8287068879   0.0000000000   0.0000000000
   0.8281092756   0.0000000000   0.0000000000
   0.8275103556   0.0000000000   0.0000000000
   0.8269101214   0.0000000000   0.0000000000
   0.8263085659   0.0000000000   0.0000000000
   0.8257056825   0.0000000000   0.0000000000
   0.8251014646   0.0000000000   0.0000000000
   0.8244959047   0.0000000000   0.0000000000
   0.8238889965   0.0000000000   0.0000000000
   0.8232807322   0.0000000000   0.0000000000
   0.8226711055   0.0000000000   0.0000000000
   0.8220601084   0.0000000000   0.0000000000
   0.8214477344   0.0000000000   0.0000000000
   0.8208339762   0.0000000000   0.0000000000
   0.8202188258   0.0000000000   0.0000000000
   0.8196022766   0.0000000000   0.0000000000
   0.8189843207   0.0000000000   0.0000000000
   0.8183649509   0.0000000000   0.0000000000
   0.8177441593   0.0000000000   0.0000000000
   0.8171219384   0.0000000000   0.0000000000
   0.8164982804   0.0000000000   0.0000000000
   0.8158731779   0.0000000000   0.0000000000
   0.8152466222   0.0000000000   0.0000000000
   0.8146186065   0.0000000000   0.0000000000
   0.8139891221   0.0000000000   0.0000000000
   0.8133581611   0.0000000000   0.0000000000
   0.8127257158   0.0000000000   0.0000000000
   0.8120917772   0.0000000000   0.0000000000
   0.8114563381   0.0000000000   0.0000000000
   0.8108193891   0.0000000000   0.0000000000
   0.8101809224   0.0000000000   0.0000000000
   0.8095409294   0.0000000000   0.0000000000
   0.8088994019   0.0000000000   0.0000000000
   0.8082563307   0.0000000000   0.0000000000
   0.8076117077   0.0000000000   0.0000000000
   0.8069655236   0.0000000000   0.0000000000
   0.8063177695   0.0000000000   0.0000000000
   0.8056684371   0.0000000000   0.0000000000
   0.8050175168   0.0000000000   0.0000000000
   0.8043649997   0.0000000000   0.0000000000
   0.8037108769   0.0000000000   0.0000000000
   0.8030551388   0.0000000000   0.0000000000
   0.8023977759   0.0000000000   0.0000000000
   0.8017387792   0.0000000000   0.0000000000
   0.8010781392   0.0000000000   0.0000000000
   0.8004158460   0.0000000000   0.0000000000
   0.7997518899   0.0000000000   0.0000000000
   0.7990862616   0.0000000000   0.0000000000
   0.7984189507   0.0000000000   0.0000000000
   0.7977499472   0.0000000000   0.0000000000
   0.7970792415   0.0000000000   0.0000000000
   0.7964068230   0.0000000000   0.0000000000
   0.7957326820   0.0000000000   0.0000000000
   0.7950568076   0.0000000000   0.0000000000
   0.7943791898   0.0000000000   0.0000000000
   0.7936998179   0.0000000000   0.0000000000
   0.7930186810   0.0000000000   0.0000000000
   0.7923357689   0.0000000000   0.0000000000
   0.7916510703   0.0000000000   0.0000000000
   0.7909645744   0.0000000000   0.0000000000
   0.7902762701   0.0000000000   0.0000000000
   0.7895861467   0.0000000000   0.0000000000
   0.7888941922   0.0000000000   0.0000000000
   0.7882003956   0.0000000000   0.0000000000
   0.7875047453   0.0000000000   0.0000000000
   0.7868072297   0.0000000000   0.0000000000
   0.7861078375   0.0000000000   0.0000000000
   0.7854065563   0.0000000000   0.0000000000
   0.7847033744   0.0000000000   0.0000000000
   0.7839982798   0.0000000000   0.0000000000
   0.7832912602   0.0000000000   0.0000000000
   0.7825823032   0.0000000000   0.0000000000
   0.7818713965   0.0000000000   0.0000000000
   0.7811585276   0.0000000000   0.0000000000
   0.7804436835   0.0000000000   0.0000000000
   0.7797268518   0.0000000000   0.0000000000
   0.7790080192   0.0000000000   0.0000000000
   0.7782871728   0.0000000000   0.0000000000
   0.7775642996   0.0000000000   0.0000000000
   0.7768393855   0.0000000000   0.0000000000
   0.7761124178   0.0000000000   0.0000000000
   0.7753833827   0.0000000000   0.0000000000
   0.7746522661   0.0000000000   0.0000000000
   0.7739190539   0.0000000000   0.0000000000
   0.7731837328   0.0000000000   0.0000000000
   0.7724462881   0.0000000000   0.0000000000
   0.7717067053   0.0000000000   0.0000000000
   0.7709649702   0.0000000000   0.0000000000
   0.7702210682   0.0000000000   0.0000000000
   0.7694749840   0.0000000000   0.0000000000
   0.7687267028   0.0000000000   0.0000000000
   0.7679762097   0.0000000000   0.0000000000
   0.7672234889   0.0000000000   0.0000000000
   0.7664685254   0.0000000000   0.0000000000
   0.7657113033   0.0000000000   0.0000000000
   0.7649518066   0.0000000000   0.0000000000
   0.7641900196   0.0000000000   0.0000000000
   0.7634259259   0.0000000000   0.0000000000
   0.7626595091   0.0000000000   0.0000000000
   0.7618907528   0.0000000000   0.0000000000
   0.7611196404   0.0000000000   0.0000000000
   0.7603461545   0.0000000000   0.0000000000
   0.7595702784   0.0000000000   0.0000000000
   0.7587919947   0.0000000000   0.0000000000
   0.7580112856   0.0000000000   0.0000000000
   0.7572281336   0.0000000000   0.0000000000
   0.7564425211   0.0000000000   0.0000000000
   0.7556544294   0.0000000000   0.0000000000
   0.7548638406   0.0000000000   0.0000000000
   0.7540707358   0.0000000000   0.0000000000
   0.7532750963   0.0000000000   0.0000000000
   0.7524769034   0.0000000000   0.0000000000
   0.7516761377   0.0000000000   0.0000000000
   0.7508727797   0.0000000000   0.0000000000
   0.7500668099   0.0000000000   0.0000000000
   0.7492582082   0.0000000000   0.0000000000
   0.7484469544   0.0000000000   0.0000000000
   0.7476330285   0.0000000000   0.0000000000
   0.7468164094   0.0000000000   0.0000000000
   0.7459970762   0.0000000000   0.0000000000
   0.7451750084   0.0000000000   0.0000000000
   0.7443501838   0.0000000000   0.0000000000
   0.7435225811   0.0000000000   0.0000000000
   0.7426921784   0.0000000000   0.0000000000
   0.7418589534   0.0000000000   0.0000000000
   0.7410228836   0.0000000000   0.0000000000
   0.7401839461   0.0000000000   0.0000000000
   0.7393421181   0.0000000000   0.0000000000
   0.7384973761   0.0000000000   0.0000000000
   0.7376496964   0.0000000000   0.0000000000
   0.7367990550   0.0000000000   0.0000000000
   0.7359454276   0.0000000000   0.0000000000
   0.7350887900   0.0000000000   0.0000000000
   0.7342291169   0.0000000000   0.0000000000
   0.7333663832   0.0000000000   0.0000000000
   0.7325005635   0.0000000000   0.0000000000
   0.7316316315   0.0000000000   0.0000000000
   0.7307595613   0.0000000000   0.0000000000
   0.7298843261   0.0000000000   0.0000000000
   0.7290058993   0.0000000000   0.0000000000
   0.7281242531   0.0000000000   0.0000000000
   0.7272393604   0.0000000000   0.0000000000
   0.7263511925   0.0000000000   0.0000000000
   0.7254597216   0.0000000000   0.0000000000
   0.7245649182   0.0000000000   0.0000000000
   0.7236667537   0.0000000000   0.0000000000
   0.7227651983   0.0000000000   0.0000000000
   0.7218602215   0.0000000000   0.0000000000
   0.7209517934   0.0000000000   0.0000000000
   0.7200398829   0.0000000000   0.0000000000
   0.7191244589   0.0000000000   0.0000000000
   0.7182054891   0.0000000000   0.0000000000
   0.7172829419   0.0000000000   0.0000000000
   0.7163567840   0.0000000000   0.0000000000
   0.7154269829   0.0000000000   0.0000000000
   0.7144935044   0.0000000000   0.0000000000
   0.7135563146   0.0000000000   0.0000000000
   0.7126153790   0.0000000000   0.0000000000
   0.7116706621   0.0000000000   0.0000000000
   0.7107221284   0.0000000000   0.0000000000
   0.7097697418   0.0000000000   0.0000000000
   0.7088134654   0.0000000000   0.0000000000
   0.7078532623   0.0000000000   0.0000000000
   0.7068890940   0.0000000000   0.0000000000
   0.7059209227   0.0000000000   0.0000000000
   0.7049487089   0.0000000000   0.0000000000
   0.7039724132   0.0000000000   0.0000000000
   0.7029919954   0.0000000000   0.0000000000
   0.7020074143   0.0000000000   0.0000000000
   0.7010186287   0.0000000000   0.0000000000
   0.7000255965   0.0000000000   0.0000000000
   0.6990282749   0.0000000000   0.0000000000
   0.6980266201   0.0000000000   0.0000000000
   0.6970205878   0.0000000000   0.0000000000
   0.6960101335   0.0000000000   0.0000000000
   0.6949952116   0.0000000000   0.0000000000
   0.6939757752   0.0000000000   0.0000000000
   0.6929517772   0.0000000000   0.0000000000
   0.6919231700   0.0000000000   0.0000000000
   0.6908899050   0.0000000000   0.0000000000
   0.6898519318   0.0000000000   0.0000000000
   0.6888092010   0.0000000000   0.0000000000
   0.6877616607   0.0000000000   0.0000000000
   0.6867092594   0.0000000000   0.0000000000
   0.6856519433   0.0000000000   0.0000000000
   0.6845896592   0.0000000000   0.0000000000
   0.6835223516   0.0000000000   0.0000000000
   0.6824499654   0.0000000000   0.0000000000
   0.6813724434   0.0000000000   0.0000000000
   0.6802897274   0.0000000000   0.0000000000
   0.6792017593   0.0000000000   0.0000000000
   0.6781084790   0.0000000000   0.0000000000
   0.6770098253   0.0000000000   0.0000000000
   0.6759057366   0.0000000000   0.0000000000
   0.6747961490   0.0000000000   0.0000000000
   0.6736809989   0.0000000000   0.0000000000
   0.6725602200   0.0000000000   0.0000000000
   0.6714337461   0.0000000000   0.0000000000
   0.6703015091   0.0000000000   0.0000000000
   0.6691634392   0.0000000000   0.0000000000
   0.6680194663   0.0000000000   0.0000000000
   0.6668695181   0.0000000000   0.0000000000
   0.6657135212   0.0000000000   0.0000000000
   0.6645514008   0.0000000000   0.0000000000
   0.6633830809   0.0000000000   0.0000000000
   0.6622084834   0.0000000000   0.0000000000
   0.6610275289   0.0000000000   0.0000000000
   0.6598401370   0.0000000000   0.0000000000
   0.6586462247   0.0000000000   0.0000000000
   0.6574457078   0.0000000000   0.0000000000
   0.6562385004   0.0000000000   0.0000000000
   0.6550245147   0.0000000000   0.0000000000
   0.6538036614   0.0000000000   0.0000000000
   0.6525758492   0.0000000000   0.0000000000
   0.6513409840   0.0000000000   0.0000000000
   0.6500989713   0.0000000000   0.0000000000
   0.6488497134   0.0000000000   0.0000000000
   0.6475931107   0.0000000000   0.0000000000
   0.6463290619   0.0000000000   0.0000000000
   0.6450574627   0.0000000000   0.0000000000


==> anc/s88h_18/s88h_18-par6.dat <==
   1561.0010000000000     
   12.500000000000000              501
   1.4335150220   0.0000000000   0.0000000000
   1.4329440387   0.0000000000   0.0000000000
   1.4323723694   0.0000000000   0.0000000000
   1.4318000110   0.0000000000   0.0000000000
   1.4312269618   0.0000000000   0.0000000000
   1.4306532206   0.0000000000   0.0000000000
   1.4300787844   0.0000000000   0.0000000000
   1.4295036521   0.0000000000   0.0000000000
   1.4289278211   0.0000000000   0.0000000000
   1.4283512898   0.0000000000   0.0000000000
   1.4277740558   0.0000000000   0.0000000000
   1.4271961179   0.0000000000   0.0000000000
   1.4266174736   0.0000000000   0.0000000000
   1.4260381206   0.0000000000   0.0000000000
   1.4254580571   0.0000000000   0.0000000000
   1.4248772808   0.0000000000   0.0000000000
   1.4242957904   0.0000000000   0.0000000000
   1.4237135830   0.0000000000   0.0000000000
   1.4231306573   0.0000000000   0.0000000000
   1.4225470110   0.0000000000   0.0000000000
   1.4219626417   0.0000000000   0.0000000000
   1.4213775476   0.0000000000   0.0000000000
   1.4207917263   0.0000000000   0.0000000000
   1.4202051755   0.0000000000   0.0000000000
   1.4196178939   0.0000000000   0.0000000000
   1.4190298792   0.0000000000   0.0000000000
   1.4184411283   0.0000000000   0.0000000000
   1.4178516402   0.0000000000   0.0000000000
   1.4172614124   0.0000000000   0.0000000000
   1.4166704424   0.0000000000   0.0000000000
   1.4160787281   0.0000000000   0.0000000000
   1.4154862674   0.0000000000   0.0000000000
   1.4148930582   0.0000000000   0.0000000000
   1.4142990985   0.0000000000   0.0000000000
   1.4137043860   0.0000000000   0.0000000000
   1.4131089177   0.0000000000   0.0000000000
   1.4125126918   0.0000000000   0.0000000000
   1.4119157066   0.0000000000   0.0000000000
   1.4113179596   0.0000000000   0.0000000000
   1.4107194479   0.0000000000   0.0000000000
   1.4101201697   0.0000000000   0.0000000000
   1.4095201232   0.0000000000   0.0000000000
   1.4089193048   0.0000000000   0.0000000000
   1.4083177134   0.0000000000   0.0000000000
   1.4077153464   0.0000000000   0.0000000000
   1.4071122011   0.0000000000   0.0000000000
   1.4065082749   0.0000000000   0.0000000000
   1.4059035667   0.0000000000   0.0000000000
   1.4052980723   0.0000000000   0.0000000000
   1.4046917911   0.0000000000   0.0000000000
   1.4040847196   0.0000000000   0.0000000000
   1.4034768560   0.0000000000   0.0000000000
   1.4028681972   0.0000000000   0.0000000000
   1.4022587415   0.0000000000   0.0000000000
   1.4016484859   0.0000000000   0.0000000000
   1.4010374286   0.0000000000   0.0000000000
   1.4004255661   0.0000000000   0.0000000000
   1.3998128971   0.0000000000   0.0000000000
   1.3991994180   0.0000000000   0.0000000000
   1.3985851272   0.0000000000   0.0000000000
   1.3979700222   0.0000000000   0.0000000000
   1.3973540994   0.0000000000   0.0000000000
   1.3967373576   0.0000000000   0.0000000000
   1.3961197933   0.0000000000   0.0000000000
   1.3955014046   0.0000000000   0.0000000000
   1.3948821881   0.0000000000   0.0000000000
   1.3942621418   0.0000000000   0.0000000000
   1.3936412635   0.0000000000   0.0000000000
   1.3930195495   0.0000000000   0.0000000000
   1.3923969980   0.0000000000   0.0000000000
   1.3917736062   0.0000000000   0.0000000000
   1.3911493715   0.0000000000   0.0000000000
   1.3905242910   0.0000000000   0.0000000000
   1.3898983618   0.0000000000   0.0000000000
   1.3892715820   0.0000000000   0.0000000000
   1.3886439486   0.0000000000   0.0000000000
   1.3880154582   0.0000000000   0.0000000000
   1.3873861088   0.0000000000   0.0000000000
   1.3867558976   0.0000000000   0.0000000000
   1.3861248215   0.0000000000   0.0000000000
   1.3854928782   0.0000000000   0.0000000000
   1.3848600640   0.0000000000   0.0000000000
   1.3842263772   0.0000000000   0.0000000000
   1.3835918148   0.0000000000   0.0000000000
   1.3829563733   0.0000000000   0.0000000000
   1.3823200502   0.0000000000   0.0000000000
   1.3816828432   0.0000000000   0.0000000000
   1.3810447486   0.0000000000   0.0000000000
   1.3804057636   0.0000000000   0.0000000000
   1.3797658857   0.0000000000   0.0000000000
   1.3791251119   0.0000000000   0.0000000000
   1.3784834387   0.0000000000   0.0000000000
   1.3778408643   0.0000000000   0.0000000000
   1.3771973844   0.0000000000   0.0000000000
   1.3765529974   0.0000000000   0.0000000000
   1.3759076991   0.0000000000   0.0000000000
   1.3752614870   0.0000000000   0.0000000000
   1.3746143582   0.0000000000   0.0000000000
   1.3739663096   0.0000000000   0.0000000000
   1.3733173378   0.0000000000   0.0000000000
   1.3726674404   0.0000000000   0.0000000000
   1.3720166137   0.0000000000   0.0000000000
   1.3713648548   0.0000000000   0.0000000000
   1.3707121601   0.0000000000   0.0000000000
   1.3700585278   0.0000000000   0.0000000000
   1.3694039532   0.0000000000   0.0000000000
   1.3687484338   0.0000000000   0.0000000000
   1.3680919667   0.0000000000   0.0000000000
   1.3674345484   0.0000000000   0.0000000000
   1.3667761757   0.0000000000   0.0000000000
   1.3661168458   0.0000000000   0.0000000000
   1.3654565539   0.0000000000   0.0000000000
   1.3647952988   0.0000000000   0.0000000000
   1.3641330757   0.0000000000   0.0000000000
   1.3634698822   0.0000000000   0.0000000000
   1.3628057148   0.0000000000   0.0000000000
   1.3621405693   0.0000000000   0.0000000000
   1.3614744433   0.0000000000   0.0000000000
   1.3608073332   0.0000000000   0.0000000000
   1.3601392355   0.0000000000   0.0000000000
   1.3594701465   0.0000000000   0.0000000000
   1.3588000633   0.0000000000   0.0000000000
   1.3581289824   0.0000000000   0.0000000000
   1.3574569001   0.0000000000   0.0000000000
   1.3567838129   0.0000000000   0.0000000000
   1.3561097171   0.0000000000   0.0000000000
   1.3554346093   0.0000000000   0.0000000000
   1.3547584864   0.0000000000   0.0000000000
   1.3540813442   0.0000000000   0.0000000000
   1.3534031799   0.0000000000   0.0000000000
   1.3527239891   0.0000000000   0.0000000000
   1.3520437684   0.0000000000   0.0000000000
   1.3513625141   0.0000000000   0.0000000000
   1.3506802227   0.0000000000   0.0000000000
   1.3499968900   0.0000000000   0.0000000000
   1.3493125131   0.0000000000   0.0000000000
   1.3486270883   0.0000000000   0.0000000000
   1.3479406109   0.0000000000   0.0000000000
   1.3472530778   0.0000000000   0.0000000000
   1.3465644850   0.0000000000   0.0000000000
   1.3458748289   0.0000000000   0.0000000000
   1.3451841058   0.0000000000   0.0000000000
   1.3444923111   0.0000000000   0.0000000000
   1.3437994417   0.0000000000   0.0000000000
   1.3431054928   0.0000000000   0.0000000000
   1.3424104615   0.0000000000   0.0000000000
   1.3417143430   0.0000000000   0.0000000000
   1.3410171344   0.0000000000   0.0000000000
   1.3403188302   0.0000000000   0.0000000000
   1.3396194275   0.0000000000   0.0000000000
   1.3389189222   0.0000000000   0.0000000000
   1.3382173099   0.0000000000   0.0000000000
   1.3375145861   0.0000000000   0.0000000000
   1.3368107476   0.0000000000   0.0000000000
   1.3361057898   0.0000000000   0.0000000000
   1.3353997090   0.0000000000   0.0000000000
   1.3346924998   0.0000000000   0.0000000000
   1.3339841594   0.0000000000   0.0000000000
   1.3332746824   0.0000000000   0.0000000000
   1.3325640657   0.0000000000   0.0000000000
   1.3318523040   0.0000000000   0.0000000000
   1.3311393937   0.0000000000   0.0000000000
   1.3304253300   0.0000000000   0.0000000000
   1.3297101083   0.0000000000   0.0000000000
   1.3289937254   0.0000000000   0.0000000000
   1.3282761755   0.0000000000   0.0000000000
   1.3275574549   0.0000000000   0.0000000000
   1.3268375590   0.0000000000   0.0000000000
   1.3261164834   0.0000000000   0.0000000000
   1.3253942235   0.0000000000   0.0000000000
   1.3246707746   0.0000000000   0.0000000000
   1.3239461323   0.0000000000   0.0000000000
   1.3232202919   0.0000000000   0.0000000000
   1.3224932488   0.0000000000   0.0000000000
   1.3217649986   0.0000000000   0.0000000000
   1.3210355361   0.0000000000   0.0000000000
   1.3203048571   0.0000000000   0.0000000000
   1.3195729562   0.0000000000   0.0000000000
   1.3188398292   0.0000000000   0.0000000000
   1.3181054713   0.0000000000   0.0000000000
   1.3173698773   0.0000000000   0.0000000000
   1.3166330429   0.0000000000   0.0000000000
   1.3158949622   0.0000000000   0.0000000000
   1.3151556315   0.0000000000   0.0000000000
   1.3144150450   0.0000000000   0.0000000000
   1.3136731984   0.0000000000   0.0000000000
   1.3129300859   0.0000000000   0.0000000000
   1.3121857025   0.0000000000   0.0000000000
   1.3114400437   0.0000000000   0.0000000000
   1.3106931045   0.0000000000   0.0000000000
   1.3099448790   0.0000000000   0.0000000000
   1.3091953619   0.0000000000   0.0000000000
   1.3084445491   0.0000000000   0.0000000000
   1.3076924350   0.0000000000   0.0000000000
   1.3069390138   0.0000000000   0.0000000000
   1.3061842801   0.0000000000   0.0000000000
   1.3054282292   0.0000000000   0.0000000000
   1.3046708556   0.0000000000   0.0000000000
   1.3039121535   0.0000000000   0.0000000000
   1.3031521179   0.0000000000   0.0000000000
   1.3023907425   0.0000000000   0.0000000000
   1.3016280230   0.0000000000   0.0000000000
   1.3008639528   0.0000000000   0.0000000000
   1.3000985273   0.0000000000   0.0000000000
   1.2993317398   0.0000000000   0.0000000000
   1.2985635855   0.0000000000   0.0000000000
   1.2977940579   0.0000000000   0.0000000000
   1.2970231523   0.0000000000   0.0000000000
   1.2962508621   0.0000000000   0.0000000000
   1.2954771813   0.0000000000   0.0000000000
   1.2947021051   0.0000000000   0.0000000000
   1.2939256265   0.0000000000   0.0000000000
   1.2931477400   0.0000000000   0.0000000000
   1.2923684396   0.0000000000   0.0000000000
   1.2915877201   0.0000000000   0.0000000000
   1.2908055743   0.0000000000   0.0000000000
   1.2900219961   0.0000000000   0.0000000000
   1.2892369803   0.0000000000   0.0000000000
   1.2884505197   0.0000000000   0.0000000000
   1.2876626094   0.0000000000   0.0000000000
   1.2868732419   0.0000000000   0.0000000000
   1.2860824110   0.0000000000   0.0000000000
   1.2852901109   0.0000000000   0.0000000000
   1.2844963356   0.0000000000   0.0000000000
   1.2837010773   0.0000000000   0.0000000000
   1.2829043307   0.0000000000   0.0000000000
   1.2821060892   0.0000000000   0.0000000000
   1.2813063451   0.0000000000   0.0000000000
   1.2805050935   0.0000000000   0.0000000000
   1.2797023263   0.0000000000   0.0000000000
   1.2788980379   0.0000000000   0.0000000000
   1.2780922206   0.0000000000   0.0000000000
   1.2772848680   0.0000000000   0.0000000000
   1.2764759733   0.0000000000   0.0000000000
   1.2756655296   0.0000000000   0.0000000000
   1.2748535301   0.0000000000   0.0000000000
   1.2740399679   0.0000000000   0.0000000000
   1.2732248356   0.0000000000   0.0000000000
   1.2724081262   0.0000000000   0.0000000000
   1.2715898325   0.0000000000   0.0000000000
   1.2707699474   0.0000000000   0.0000000000
   1.2699484637   0.0000000000   0.0000000000
   1.2691253742   0.0000000000   0.0000000000
   1.2683006712   0.0000000000   0.0000000000
   1.2674743482   0.0000000000   0.0000000000
   1.2666463967   0.0000000000   0.0000000000
   1.2658168092   0.0000000000   0.0000000000
   1.2649855795   0.0000000000   0.0000000000
   1.2641526981   0.0000000000   0.0000000000
   1.2633181586   0.0000000000   0.0000000000
   1.2624819531   0.0000000000   0.0000000000
   1.2616440733   0.0000000000   0.0000000000
   1.2608045121   0.0000000000   0.0000000000
   1.2599632611   0.0000000000   0.0000000000
   1.2591203125   0.0000000000   0.0000000000
   1.2582756581   0.0000000000   0.0000000000
   1.2574292900   0.0000000000   0.0000000000
   1.2565812006   0.0000000000   0.0000000000
   1.2557313802   0.0000000000   0.0000000000
   1.2548798223   0.0000000000   0.0000000000
   1.2540265175   0.0000000000   0.0000000000
   1.2531714573   0.0000000000   0.0000000000
   1.2523146339   0.0000000000   0.0000000000
   1.2514560386   0.0000000000   0.0000000000
   1.2505956628   0.0000000000   0.0000000000
   1.2497334983   0.0000000000   0.0000000000
   1.2488695349   0.0000000000   0.0000000000
   1.2480037656   0.0000000000   0.0000000000
   1.2471361806   0.0000000000   0.0000000000
   1.2462667712   0.0000000000   0.0000000000
   1.2453955289   0.0000000000   0.0000000000
   1.2445224436   0.0000000000   0.0000000000
   1.2436475070   0.0000000000   0.0000000000
   1.2427707096   0.0000000000   0.0000000000
   1.2418920424   0.0000000000   0.0000000000
   1.2410114952   0.0000000000   0.0000000000
   1.2401290598   0.0000000000   0.0000000000
   1.2392447265   0.0000000000   0.0000000000
   1.2383584853   0.0000000000   0.0000000000
   1.2374703266   0.0000000000   0.0000000000
   1.2365802409   0.0000000000   0.0000000000
   1.2356882181   0.0000000000   0.0000000000
   1.2347942486   0.0000000000   0.0000000000
   1.2338983228   0.0000000000   0.0000000000
   1.2330004301   0.0000000000   0.0000000000
   1.2321005603   0.0000000000   0.0000000000
   1.2311987039   0.0000000000   0.0000000000
   1.2302948507   0.0000000000   0.0000000000
   1.2293889888   0.0000000000   0.0000000000
   1.2284811099   0.0000000000   0.0000000000
   1.2275712021   0.0000000000   0.0000000000
   1.2266592552   0.0000000000   0.0000000000
   1.2257452579   0.0000000000   0.0000000000
   1.2248292007   0.0000000000   0.0000000000
   1.2239110716   0.0000000000   0.0000000000
   1.2229908606   0.0000000000   0.0000000000
   1.2220685556   0.0000000000   0.0000000000
   1.2211441459   0.0000000000   0.0000000000
   1.2202176203   0.0000000000   0.0000000000
   1.2192889675   0.0000000000   0.0000000000
   1.2183581766   0.0000000000   0.0000000000
   1.2174252345   0.0000000000   0.0000000000
   1.2164901312   0.0000000000   0.0000000000
   1.2155528542   0.0000000000   0.0000000000
   1.2146133920   0.0000000000   0.0000000000
   1.2136717328   0.0000000000   0.0000000000
   1.2127278640   0.0000000000   0.0000000000
   1.2117817732   0.0000000000   0.0000000000
   1.2108334496   0.0000000000   0.0000000000
   1.2098828795   0.0000000000   0.0000000000
   1.2089300509   0.0000000000   0.0000000000
   1.2079749515   0.0000000000   0.0000000000
   1.2070175686   0.0000000000   0.0000000000
   1.2060578885   0.0000000000   0.0000000000
   1.2050958993   0.0000000000   0.0000000000
   1.2041315880   0.0000000000   0.0000000000
   1.2031649413   0.0000000000   0.0000000000
   1.2021959456   0.0000000000   0.0000000000
   1.2012245878   0.0000000000   0.0000000000
   1.2002508541   0.0000000000   0.0000000000
   1.1992747315   0.0000000000   0.0000000000
   1.1982962062   0.0000000000   0.0000000000
   1.1973152640   0.0000000000   0.0000000000
   1.1963318910   0.0000000000   0.0000000000
   1.1953460731   0.0000000000   0.0000000000
   1.1943577959   0.0000000000   0.0000000000
   1.1933670457   0.0000000000   0.0000000000
   1.1923738076   0.0000000000   0.0000000000
   1.1913780673   0.0000000000   0.0000000000
   1.1903798094   0.0000000000   0.0000000000
   1.1893790188   0.0000000000   0.0000000000
   1.1883756819   0.0000000000   0.0000000000
   1.1873697819   0.0000000000   0.0000000000
   1.1863613041   0.0000000000   0.0000000000
   1.1853502335   0.0000000000   0.0000000000
   1.1843365540   0.0000000000   0.0000000000
   1.1833202501   0.0000000000   0.0000000000
   1.1823013057   0.0000000000   0.0000000000
   1.1812797042   0.0000000000   0.0000000000
   1.1802554306   0.0000000000   0.0000000000
   1.1792284676   0.0000000000   0.0000000000
   1.1781987991   0.0000000000   0.0000000000
   1.1771664085   0.0000000000   0.0000000000
   1.1761312785   0.0000000000   0.0000000000
   1.1750933917   0.0000000000   0.0000000000
   1.1740527322   0.0000000000   0.0000000000
   1.1730092820   0.0000000000   0.0000000000
   1.1719630232   0.0000000000   0.0000000000
   1.1709139385   0.0000000000   0.0000000000
   1.1698620101   0.0000000000   0.0000000000
   1.1688072195   0.0000000000   0.0000000000
   1.1677495494   0.0000000000   0.0000000000
   1.1666889801   0.0000000000   0.0000000000
   1.1656254937   0.0000000000   0.0000000000
   1.1645590719   0.0000000000   0.0000000000
   1.1634896948   0.0000000000   0.0000000000
   1.1624173435   0.0000000000   0.0000000000
   1.1613419994   0.0000000000   0.0000000000
   1.1602636417   0.0000000000   0.0000000000
   1.1591822513   0.0000000000   0.0000000000
   1.1580978080   0.0000000000   0.0000000000
   1.1570102920   0.0000000000   0.0000000000
   1.1559196826   0.0000000000   0.0000000000
   1.1548259588   0.0000000000   0.0000000000
   1.1537291010   0.0000000000   0.0000000000
   1.1526290869   0.0000000000   0.0000000000
   1.1515258955   0.0000000000   0.0000000000
   1.1504195063   0.0000000000   0.0000000000
   1.1493098961   0.0000000000   0.0000000000
   1.1481970440   0.0000000000   0.0000000000
   1.1470809274   0.0000000000   0.0000000000
   1.1459615236   0.0000000000   0.0000000000
   1.1448388105   0.0000000000   0.0000000000
   1.1437127649   0.0000000000   0.0000000000
   1.1425833636   0.0000000000   0.0000000000
   1.1414505833   0.0000000000   0.0000000000
   1.1403144001   0.0000000000   0.0000000000
   1.1391747903   0.0000000000   0.0000000000
   1.1380317297   0.0000000000   0.0000000000
   1.1368851938   0.0000000000   0.0000000000
   1.1357351573   0.0000000000   0.0000000000
   1.1345815959   0.0000000000   0.0000000000
   1.1334244837   0.0000000000   0.0000000000
   1.1322637959   0.0000000000   0.0000000000
   1.1310995062   0.0000000000   0.0000000000
   1.1299315878   0.0000000000   0.0000000000
   1.1287600150   0.0000000000   0.0000000000
   1.1275847604   0.0000000000   0.0000000000
   1.1264057978   0.0000000000   0.0000000000
   1.1252230986   0.0000000000   0.0000000000
   1.1240366360   0.0000000000   0.0000000000
   1.1228463819   0.0000000000   0.0000000000
   1.1216523071   0.0000000000   0.0000000000
   1.1204543837   0.0000000000   0.0000000000
   1.1192525821   0.0000000000   0.0000000000
   1.1180468731   0.0000000000   0.0000000000
   1.1168372273   0.0000000000   0.0000000000
   1.1156236135   0.0000000000   0.0000000000
   1.1144060021   0.0000000000   0.0000000000
   1.1131843626   0.0000000000   0.0000000000
   1.1119586622   0.0000000000   0.0000000000
   1.1107288711   0.0000000000   0.0000000000
   1.1094949560   0.0000000000   0.0000000000
   1.1082568853   0.0000000000   0.0000000000
   1.1070146256   0.0000000000   0.0000000000
   1.1057681440   0.0000000000   0.0000000000
   1.1045174067   0.0000000000   0.0000000000
   1.1032623797   0.0000000000   0.0000000000
   1.1020030286   0.0000000000   0.0000000000
   1.1007393183   0.0000000000   0.0000000000
   1.0994712140   0.0000000000   0.0000000000
   1.0981986790   0.0000000000   0.0000000000
   1.0969216775   0.0000000000   0.0000000000
   1.0956401729   0.0000000000   0.0000000000
   1.0943541276   0.0000000000   0.0000000000
   1.0930635040   0.0000000000   0.0000000000
   1.0917682641   0.0000000000   0.0000000000
   1.0904683690   0.0000000000   0.0000000000
   1.0891637795   0.0000000000   0.0000000000
   1.0878544559   0.0000000000   0.0000000000
   1.0865403577   0.0000000000   0.0000000000
   1.0852214446   0.0000000000   0.0000000000
   1.0838976743   0.0000000000   0.0000000000
   1.0825690063   0.0000000000   0.0000000000
   1.0812353965   0.0000000000   0.0000000000
   1.0798968025   0.0000000000   0.0000000000
   1.0785531812   0.0000000000   0.0000000000
   1.0772044875   0.0000000000   0.0000000000
   1.0758506771   0.0000000000   0.0000000000
   1.0744917037   0.0000000000   0.0000000000
   1.0731275215   0.0000000000   0.0000000000
   1.0717580839   0.0000000000   0.0000000000
   1.0703833436   0.0000000000   0.0000000000
   1.0690032517   0.0000000000   0.0000000000
   1.0676177602   0.0000000000   0.0000000000
   1.0662268185   0.0000000000   0.0000000000
   1.0648303776   0.0000000000   0.0000000000
   1.0634283852   0.0000000000   0.0000000000
   1.0620207905   0.0000000000   0.0000000000
   1.0606075405   0.0000000000   0.0000000000
   1.0591885816   0.0000000000   0.0000000000
   1.0577638607   0.0000000000   0.0000000000
   1.0563333218   0.0000000000   0.0000000000
   1.0548969101   0.0000000000   0.0000000000
   1.0534545683   0.0000000000   0.0000000000
   1.0520062398   0.0000000000   0.0000000000
   1.0505518650   0.0000000000   0.0000000000
   1.0490913861   0.0000000000   0.0000000000
   1.0476247417   0.0000000000   0.0000000000
   1.0461518719   0.0000000000   0.0000000000
   1.0446727141   0.0000000000   0.0000000000
   1.0431872048   0.0000000000   0.0000000000
   1.0416952809   0.0000000000   0.0000000000
   1.0401968767   0.0000000000   0.0000000000
   1.0386919268   0.0000000000   0.0000000000
   1.0371803637   0.0000000000   0.0000000000
   1.0356621193   0.0000000000   0.0000000000
   1.0341371240   0.0000000000   0.0000000000
   1.0326053076   0.0000000000   0.0000000000
   1.0310665985   0.0000000000   0.0000000000
   1.0295209237   0.0000000000   0.0000000000
   1.0279682093   0.0000000000   0.0000000000
   1.0264083802   0.0000000000   0.0000000000
   1.0248413592   0.0000000000   0.0000000000
   1.0232670694   0.0000000000   0.0000000000
   1.0216854309   0.0000000000   0.0000000000
   1.0200963636   0.0000000000   0.0000000000
   1.0184997853   0.0000000000   0.0000000000
   1.0168956127   0.0000000000   0.0000000000
   1.0152837609   0.0000000000   0.0000000000
   1.0136641436   0.0000000000   0.0000000000
   1.0120366733   0.0000000000   0.0000000000
   1.0104012599   0.0000000000   0.0000000000
   1.0087578126   0.0000000000   0.0000000000
   1.0071062394   0.0000000000   0.0000000000
   1.0054464447   0.0000000000   0.0000000000
   1.0037783330   0.0000000000   0.0000000000
   1.0021018069   0.0000000000   0.0000000000
   1.0004167657   0.0000000000   0.0000000000
   0.9987231081   0.0000000000   0.0000000000
   0.9970207312   0.0000000000   0.0000000000
   0.9953095289   0.0000000000   0.0000000000
   0.9935893937   0.0000000000   0.0000000000
   0.9918602162   0.0000000000   0.0000000000
   0.9901218849   0.0000000000   0.0000000000
   0.9883742850   0.0000000000   0.0000000000
   0.9866173016   0.0000000000   0.0000000000
   0.9848508157   0.0000000000   0.0000000000
   0.9830747064   0.0000000000   0.0000000000
   0.9812888505   0.0000000000   0.0000000000
   0.9794931226   0.0000000000   0.0000000000
   0.9776873939   0.0000000000   0.0000000000
   0.9758715340   0.0000000000   0.0000000000
   0.9740454086   0.0000000000   0.0000000000
   0.9722088819   0.0000000000   0.0000000000
   0.9703618141   0.0000000000   0.0000000000
   0.9685040631   0.0000000000   0.0000000000
   0.9666354837   0.0000000000   0.0000000000
   0.9647559275   0.0000000000   0.0000000000
   0.9628652426   0.0000000000   0.0000000000
   0.9609632739   0.0000000000   0.0000000000


==> anc/s88h_18/s88h_18-par7.dat <==
   7811.0010000000002     
   62.500000000000000              501
   2.1400897654   0.0000000000   0.0000000000
   2.1392362078   0.0000000000   0.0000000000
   2.1383816226   0.0000000000   0.0000000000
   2.1375260075   0.0000000000   0.0000000000
   2.1366693600   0.0000000000   0.0000000000
   2.1358116766   0.0000000000   0.0000000000
   2.1349529549   0.0000000000   0.0000000000
   2.1340931924   0.0000000000   0.0000000000
   2.1332323845   0.0000000000   0.0000000000
   2.1323705288   0.0000000000   0.0000000000
   2.1315076234   0.0000000000   0.0000000000
   2.1306436648   0.0000000000   0.0000000000
   2.1297786488   0.0000000000   0.0000000000
   2.1289125743   0.0000000000   0.0000000000
   2.1280454370   0.0000000000   0.0000000000
   2.1271772345   0.0000000000   0.0000000000
   2.1263079627   0.0000000000   0.0000000000
   2.1254376193   0.0000000000   0.0000000000
   2.1245662018   0.0000000000   0.0000000000
   2.1236937066   0.0000000000   0.0000000000
   2.1228201302   0.0000000000   0.0000000000
   2.1219454702   0.0000000000   0.0000000000
   2.1210697218   0.0000000000   0.0000000000
   2.1201928838   0.0000000000   0.0000000000
   2.1193149527   0.0000000000   0.0000000000
   2.1184359237   0.0000000000   0.0000000000
   2.1175557955   0.0000000000   0.0000000000
   2.1166745647   0.0000000000   0.0000000000
   2.1157922264   0.0000000000   0.0000000000
   2.1149087795   0.0000000000   0.0000000000
   2.1140242191   0.0000000000   0.0000000000
   2.1131385430   0.0000000000   0.0000000000
   2.1122517463   0.0000000000   0.0000000000
   2.1113638278   0.0000000000   0.0000000000
   2.1104747840   0.0000000000   0.0000000000
   2.1095846095   0.0000000000   0.0000000000
   2.1086933031   0.0000000000   0.0000000000
   2.1078008594   0.0000000000   0.0000000000
   2.1069072773   0.0000000000   0.0000000000
   2.1060125520   0.0000000000   0.0000000000
   2.1051166799   0.0000000000   0.0000000000
   2.1042196586   0.0000000000   0.0000000000
   2.1033214845   0.0000000000   0.0000000000
   2.1024221530   0.0000000000   0.0000000000
   2.1015216615   0.0000000000   0.0000000000
   2.1006200065   0.0000000000   0.0000000000
   2.0997171845   0.0000000000   0.0000000000
   2.0988131907   0.0000000000   0.0000000000
   2.0979080238   0.0000000000   0.0000000000
   2.0970016792   0.0000000000   0.0000000000
   2.0960941525   0.0000000000   0.0000000000
   2.0951854416   0.0000000000   0.0000000000
   2.0942755409   0.0000000000   0.0000000000
   2.0933644494   0.0000000000   0.0000000000
   2.0924521609   0.0000000000   0.0000000000
   2.0915386733   0.0000000000   0.0000000000
   2.0906239828   0.0000000000   0.0000000000
   2.0897080847   0.0000000000   0.0000000000
   2.0887909766   0.0000000000   0.0000000000
   2.0878726538   0.0000000000   0.0000000000
   2.0869531127   0.0000000000   0.0000000000
   2.0860323497   0.0000000000   0.0000000000
   2.0851103612   0.0000000000   0.0000000000
   2.0841871437   0.0000000000   0.0000000000
   2.0832626923   0.0000000000   0.0000000000
   2.0823370036   0.0000000000   0.0000000000
   2.0814100738   0.0000000000   0.0000000000
   2.0804818984   0.0000000000   0.0000000000
   2.0795524748   0.0000000000   0.0000000000
   2.0786217984   0.0000000000   0.0000000000
   2.0776898654   0.0000000000   0.0000000000
   2.0767566713   0.0000000000   0.0000000000
   2.0758222123   0.0000000000   0.0000000000
   2.0748864850   0.0000000000   0.0000000000
   2.0739494856   0.0000000000   0.0000000000
   2.0730112084   0.0000000000   0.0000000000
   2.0720716508   0.0000000000   0.0000000000
   2.0711308082   0.0000000000   0.0000000000
   2.0701886763   0.0000000000   0.0000000000
   2.0692452516   0.0000000000   0.0000000000
   2.0683005293   0.0000000000   0.0000000000
   2.0673545059   0.0000000000   0.0000000000
   2.0664071765   0.0000000000   0.0000000000
   2.0654585376   0.0000000000   0.0000000000
   2.0645085838   0.0000000000   0.0000000000
   2.0635573127   0.0000000000   0.0000000000
   2.0626047184   0.0000000000   0.0000000000
   2.0616507961   0.0000000000   0.0000000000
   2.0606955441   0.0000000000   0.0000000000
   2.0597389563   0.0000000000   0.0000000000
   2.0587810274   0.0000000000   0.0000000000
   2.0578217550   0.0000000000   0.0000000000
   2.0568611344   0.0000000000   0.0000000000
   2.0558991595   0.0000000000   0.0000000000
   2.0549358281   0.0000000000   0.0000000000
   2.0539711334   0.0000000000   0.0000000000
   2.0530050727   0.0000000000   0.0000000000
   2.0520376404   0.0000000000   0.0000000000
   2.0510688325   0.0000000000   0.0000000000
   2.0500986453   0.0000000000   0.0000000000
   2.0491270717   0.0000000000   0.0000000000
   2.0481541093   0.0000000000   0.0000000000
   2.0471797534   0.0000000000   0.0000000000
   2.0462039979   0.0000000000   0.0000000000
   2.0452268394   0.0000000000   0.0000000000
   2.0442482724   0.0000000000   0.0000000000
   2.0432682922   0.0000000000   0.0000000000
   2.0422868945   0.0000000000   0.0000000000
   2.0413040747   0.0000000000   0.0000000000
   2.0403198268   0.0000000000   0.0000000000
   2.0393341472   0.0000000000   0.0000000000
   2.0383470311   0.0000000000   0.0000000000
   2.0373584720   0.0000000000   0.0000000000
   2.0363684662   0.0000000000   0.0000000000
   2.0353770085   0.0000000000   0.0000000000
   2.0343840953   0.0000000000   0.0000000000
   2.0333897193   0.0000000000   0.0000000000
   2.0323938759   0.0000000000   0.0000000000
   2.0313965615   0.0000000000   0.0000000000
   2.0303977700   0.0000000000   0.0000000000
   2.0293974956   0.0000000000   0.0000000000
   2.0283957346   0.0000000000   0.0000000000
   2.0273924812   0.0000000000   0.0000000000
   2.0263877305   0.0000000000   0.0000000000
   2.0253814765   0.0000000000   0.0000000000
   2.0243737151   0.0000000000   0.0000000000
   2.0233644398   0.0000000000   0.0000000000
   2.0223536464   0.0000000000   0.0000000000
   2.0213413282   0.0000000000   0.0000000000
   2.0203274806   0.0000000000   0.0000000000
   2.0193120988   0.0000000000   0.0000000000
   2.0182951768   0.0000000000   0.0000000000
   2.0172767087   0.0000000000   0.0000000000
   2.0162566896   0.0000000000   0.0000000000
   2.0152351143   0.0000000000   0.0000000000
   2.0142119767   0.0000000000   0.0000000000
   2.0131872704   0.0000000000   0.0000000000
   2.0121609916   0.0000000000   0.0000000000
   2.0111331334   0.0000000000   0.0000000000
   2.0101036902   0.0000000000   0.0000000000
   2.0090726568   0.0000000000   0.0000000000
   2.0080400266   0.0000000000   0.0000000000
   2.0070057955   0.0000000000   0.0000000000
   2.0059699561   0.0000000000   0.0000000000
   2.0049325027   0.0000000000   0.0000000000
   2.0038934304   0.0000000000   0.0000000000
   2.0028527322   0.0000000000   0.0000000000
   2.0018104031   0.0000000000   0.0000000000
   2.0007664361   0.0000000000   0.0000000000
   1.9997208264   0.0000000000   0.0000000000
   1.9986735668   0.0000000000   0.0000000000
   1.9976246514   0.0000000000   0.0000000000
   1.9965740754   0.0000000000   0.0000000000
   1.9955218305   0.0000000000   0.0000000000
   1.9944679125   0.0000000000   0.0000000000
   1.9934123143   0.0000000000   0.0000000000
   1.9923550292   0.0000000000   0.0000000000
   1.9912960514   0.0000000000   0.0000000000
   1.9902353748   0.0000000000   0.0000000000
   1.9891729929   0.0000000000   0.0000000000
   1.9881088986   0.0000000000   0.0000000000
   1.9870430865   0.0000000000   0.0000000000
   1.9859755494   0.0000000000   0.0000000000
   1.9849062814   0.0000000000   0.0000000000
   1.9838352754   0.0000000000   0.0000000000
   1.9827625241   0.0000000000   0.0000000000
   1.9816880228   0.0000000000   0.0000000000
   1.9806117632   0.0000000000   0.0000000000
   1.9795337393   0.0000000000   0.0000000000
   1.9784539439   0.0000000000   0.0000000000
   1.9773723700   0.0000000000   0.0000000000
   1.9762890120   0.0000000000   0.0000000000
   1.9752038618   0.0000000000   0.0000000000
   1.9741169127   0.0000000000   0.0000000000
   1.9730281588   0.0000000000   0.0000000000
   1.9719375910   0.0000000000   0.0000000000
   1.9708452036   0.0000000000   0.0000000000
   1.9697509899   0.0000000000   0.0000000000
   1.9686549415   0.0000000000   0.0000000000
   1.9675570526   0.0000000000   0.0000000000
   1.9664573147   0.0000000000   0.0000000000
   1.9653557219   0.0000000000   0.0000000000
   1.9642522647   0.0000000000   0.0000000000
   1.9631469383   0.0000000000   0.0000000000
   1.9620397331   0.0000000000   0.0000000000
   1.9609306433   0.0000000000   0.0000000000
   1.9598196610   0.0000000000   0.0000000000
   1.9587067779   0.0000000000   0.0000000000
   1.9575919869   0.0000000000   0.0000000000
   1.9564752807   0.0000000000   0.0000000000
   1.9553566506   0.0000000000   0.0000000000
   1.9542360898   0.0000000000   0.0000000000
   1.9531135901   0.0000000000   0.0000000000
   1.9519891437   0.0000000000   0.0000000000
   1.9508627429   0.0000000000   0.0000000000
   1.9497343793   0.0000000000   0.0000000000
   1.9486040457   0.0000000000   0.0000000000
   1.9474717339   0.0000000000   0.0000000000
   1.9463374349   0.0000000000   0.0000000000
   1.9452011409   0.0000000000   0.0000000000
   1.9440628441   0.0000000000   0.0000000000
   1.9429225358   0.0000000000   0.0000000000
   1.9417802086   0.0000000000   0.0000000000
   1.9406358530   0.0000000000   0.0000000000
   1.9394894614   0.0000000000   0.0000000000
   1.9383410253   0.0000000000   0.0000000000
   1.9371905353   0.0000000000   0.0000000000
   1.9360379829   0.0000000000   0.0000000000
   1.9348833611   0.0000000000   0.0000000000
   1.9337266596   0.0000000000   0.0000000000
   1.9325678702   0.0000000000   0.0000000000
   1.9314069839   0.0000000000   0.0000000000
   1.9302439912   0.0000000000   0.0000000000
   1.9290788849   0.0000000000   0.0000000000
   1.9279116543   0.0000000000   0.0000000000
   1.9267422917   0.0000000000   0.0000000000
   1.9255707874   0.0000000000   0.0000000000
   1.9243971314   0.0000000000   0.0000000000
   1.9232213154   0.0000000000   0.0000000000
   1.9220433309   0.0000000000   0.0000000000
   1.9208631661   0.0000000000   0.0000000000
   1.9196808138   0.0000000000   0.0000000000
   1.9184962638   0.0000000000   0.0000000000
   1.9173095067   0.0000000000   0.0000000000
   1.9161205324   0.0000000000   0.0000000000
   1.9149293312   0.0000000000   0.0000000000
   1.9137358936   0.0000000000   0.0000000000
   1.9125402101   0.0000000000   0.0000000000
   1.9113422712   0.0000000000   0.0000000000
   1.9101420655   0.0000000000   0.0000000000
   1.9089395841   0.0000000000   0.0000000000
   1.9077348163   0.0000000000   0.0000000000
   1.9065277525   0.0000000000   0.0000000000
   1.9053183820   0.0000000000   0.0000000000
   1.9041066947   0.0000000000   0.0000000000
   1.9028926804   0.0000000000   0.0000000000
   1.9016763278   0.0000000000   0.0000000000
   1.9004576274   0.0000000000   0.0000000000
   1.8992365684   0.0000000000   0.0000000000
   1.8980131402   0.0000000000   0.0000000000
   1.8967873313   0.0000000000   0.0000000000
   1.8955591311   0.0000000000   0.0000000000
   1.8943285289   0.0000000000   0.0000000000
   1.8930955138   0.0000000000   0.0000000000
   1.8918600752   0.0000000000   0.0000000000
   1.8906222012   0.0000000000   0.0000000000
   1.8893818810   0.0000000000   0.0000000000
   1.8881391027   0.0000000000   0.0000000000
   1.8868938555   0.0000000000   0.0000000000
   1.8856461277   0.0000000000   0.0000000000
   1.8843959083   0.0000000000   0.0000000000
   1.8831431844   0.0000000000   0.0000000000
   1.8818879451   0.0000000000   0.0000000000
   1.8806301787   0.0000000000   0.0000000000
   1.8793698736   0.0000000000   0.0000000000
   1.8781070169   0.0000000000   0.0000000000
   1.8768415972   0.0000000000   0.0000000000
   1.8755736013   0.0000000000   0.0000000000
   1.8743030181   0.0000000000   0.0000000000
   1.8730298354   0.0000000000   0.0000000000
   1.8717540397   0.0000000000   0.0000000000
   1.8704756185   0.0000000000   0.0000000000
   1.8691945603   0.0000000000   0.0000000000
   1.8679108515   0.0000000000   0.0000000000
   1.8666244795   0.0000000000   0.0000000000
   1.8653354313   0.0000000000   0.0000000000
   1.8640436938   0.0000000000   0.0000000000
   1.8627492543   0.0000000000   0.0000000000
   1.8614520993   0.0000000000   0.0000000000
   1.8601522150   0.0000000000   0.0000000000
   1.8588495888   0.0000000000   0.0000000000
   1.8575442072   0.0000000000   0.0000000000
   1.8562360557   0.0000000000   0.0000000000
   1.8549251207   0.0000000000   0.0000000000
   1.8536113890   0.0000000000   0.0000000000
   1.8522948464   0.0000000000   0.0000000000
   1.8509754785   0.0000000000   0.0000000000
   1.8496532722   0.0000000000   0.0000000000
   1.8483282109   0.0000000000   0.0000000000
   1.8470002826   0.0000000000   0.0000000000
   1.8456694718   0.0000000000   0.0000000000
   1.8443357643   0.0000000000   0.0000000000
   1.8429991444   0.0000000000   0.0000000000
   1.8416595974   0.0000000000   0.0000000000
   1.8403171088   0.0000000000   0.0000000000
   1.8389716639   0.0000000000   0.0000000000
   1.8376232465   0.0000000000   0.0000000000
   1.8362718417   0.0000000000   0.0000000000
   1.8349174341   0.0000000000   0.0000000000
   1.8335600080   0.0000000000   0.0000000000
   1.8321995475   0.0000000000   0.0000000000
   1.8308360370   0.0000000000   0.0000000000
   1.8294694599   0.0000000000   0.0000000000
   1.8280998012   0.0000000000   0.0000000000
   1.8267270436   0.0000000000   0.0000000000
   1.8253511711   0.0000000000   0.0000000000
   1.8239721676   0.0000000000   0.0000000000
   1.8225900151   0.0000000000   0.0000000000
   1.8212046983   0.0000000000   0.0000000000
   1.8198161992   0.0000000000   0.0000000000
   1.8184245010   0.0000000000   0.0000000000
   1.8170295866   0.0000000000   0.0000000000
   1.8156314387   0.0000000000   0.0000000000
   1.8142300393   0.0000000000   0.0000000000
   1.8128253712   0.0000000000   0.0000000000
   1.8114174165   0.0000000000   0.0000000000
   1.8100061574   0.0000000000   0.0000000000
   1.8085915746   0.0000000000   0.0000000000
   1.8071736517   0.0000000000   0.0000000000
   1.8057523682   0.0000000000   0.0000000000
   1.8043277063   0.0000000000   0.0000000000
   1.8028996482   0.0000000000   0.0000000000
   1.8014681735   0.0000000000   0.0000000000
   1.8000332632   0.0000000000   0.0000000000
   1.7985948994   0.0000000000   0.0000000000
   1.7971530606   0.0000000000   0.0000000000
   1.7957077291   0.0000000000   0.0000000000
   1.7942588844   0.0000000000   0.0000000000
   1.7928065064   0.0000000000   0.0000000000
   1.7913505741   0.0000000000   0.0000000000
   1.7898910686   0.0000000000   0.0000000000
   1.7884279682   0.0000000000   0.0000000000
   1.7869612529   0.0000000000   0.0000000000
   1.7854909017   0.0000000000   0.0000000000
   1.7840168937   0.0000000000   0.0000000000
   1.7825392070   0.0000000000   0.0000000000
   1.7810578205   0.0000000000   0.0000000000
   1.7795727124   0.0000000000   0.0000000000
   1.7780838611   0.0000000000   0.0000000000
   1.7765912440   0.0000000000   0.0000000000
   1.7750948384   0.0000000000   0.0000000000
   1.7735946234   0.0000000000   0.0000000000
   1.7720905753   0.0000000000   0.0000000000
   1.7705826708   0.0000000000   0.0000000000
   1.7690708878   0.0000000000   0.0000000000
   1.7675552025   0.0000000000   0.0000000000
   1.7660355904   0.0000000000   0.0000000000
   1.7645120289   0.0000000000   0.0000000000
   1.7629844936   0.0000000000   0.0000000000
   1.7614529606   0.0000000000   0.0000000000
   1.7599174043   0.0000000000   0.0000000000
   1.7583778008   0.0000000000   0.0000000000
   1.7568341251   0.0000000000   0.0000000000
   1.7552863517   0.0000000000   0.0000000000
   1.7537344553   0.0000000000   0.0000000000
   1.7521784105   0.0000000000   0.0000000000
   1.7506181910   0.0000000000   0.0000000000
   1.7490537705   0.0000000000   0.0000000000
   1.7474851223   0.0000000000   0.0000000000
   1.7459122201   0.0000000000   0.0000000000
   1.7443350371   0.0000000000   0.0000000000
   1.7427535453   0.0000000000   0.0000000000
   1.7411677178   0.0000000000   0.0000000000
   1.7395775267   0.0000000000   0.0000000000
   1.7379829433   0.0000000000   0.0000000000
   1.7363839402   0.0000000000   0.0000000000
   1.7347804870   0.0000000000   0.0000000000
   1.7331725570   0.0000000000   0.0000000000
   1.7315601190   0.0000000000   0.0000000000
   1.7299431445   0.0000000000   0.0000000000
   1.7283216032   0.0000000000   0.0000000000
   1.7266954651   0.0000000000   0.0000000000
   1.7250646993   0.0000000000   0.0000000000
   1.7234292754   0.0000000000   0.0000000000
   1.7217891618   0.0000000000   0.0000000000
   1.7201443275   0.0000000000   0.0000000000
   1.7184947403   0.0000000000   0.0000000000
   1.7168403681   0.0000000000   0.0000000000
   1.7151811793   0.0000000000   0.0000000000
   1.7135171392   0.0000000000   0.0000000000
   1.7118482163   0.0000000000   0.0000000000
   1.7101743760   0.0000000000   0.0000000000
   1.7084955849   0.0000000000   0.0000000000
   1.7068118086   0.0000000000   0.0000000000
   1.7051230123   0.0000000000   0.0000000000
   1.7034291615   0.0000000000   0.0000000000
   1.7017302193   0.0000000000   0.0000000000
   1.7000261517   0.0000000000   0.0000000000
   1.6983169218   0.0000000000   0.0000000000
   1.6966024919   0.0000000000   0.0000000000
   1.6948828264   0.0000000000   0.0000000000
   1.6931578871   0.0000000000   0.0000000000
   1.6914276370   0.0000000000   0.0000000000
   1.6896920367   0.0000000000   0.0000000000
   1.6879510476   0.0000000000   0.0000000000
   1.6862046309   0.0000000000   0.0000000000
   1.6844527467   0.0000000000   0.0000000000
   1.6826953556   0.0000000000   0.0000000000
   1.6809324159   0.0000000000   0.0000000000
   1.6791638877   0.0000000000   0.0000000000
   1.6773897286   0.0000000000   0.0000000000
   1.6756098970   0.0000000000   0.0000000000
   1.6738243504   0.0000000000   0.0000000000
   1.6720330461   0.0000000000   0.0000000000
   1.6702359398   0.0000000000   0.0000000000
   1.6684329887   0.0000000000   0.0000000000
   1.6666241463   0.0000000000   0.0000000000
   1.6648093697   0.0000000000   0.0000000000
   1.6629886123   0.0000000000   0.0000000000
   1.6611618277   0.0000000000   0.0000000000
   1.6593289693   0.0000000000   0.0000000000
   1.6574899896   0.0000000000   0.0000000000
   1.6556448408   0.0000000000   0.0000000000
   1.6537934752   0.0000000000   0.0000000000
   1.6519358428   0.0000000000   0.0000000000
   1.6500718941   0.0000000000   0.0000000000
   1.6482015791   0.0000000000   0.0000000000
   1.6463248464   0.0000000000   0.0000000000
   1.6444416448   0.0000000000   0.0000000000
   1.6425519212   0.0000000000   0.0000000000
   1.6406556239   0.0000000000   0.0000000000
   1.6387526985   0.0000000000   0.0000000000
   1.6368430909   0.0000000000   0.0000000000
   1.6349267467   0.0000000000   0.0000000000
   1.6330036088   0.0000000000   0.0000000000
   1.6310736217   0.0000000000   0.0000000000
   1.6291367283   0.0000000000   0.0000000000
   1.6271928700   0.0000000000   0.0000000000
   1.6252419891   0.0000000000   0.0000000000
   1.6232840254   0.0000000000   0.0000000000
   1.6213189187   0.0000000000   0.0000000000
   1.6193466081   0.0000000000   0.0000000000
   1.6173670312   0.0000000000   0.0000000000
   1.6153801259   0.0000000000   0.0000000000
   1.6133858283   0.0000000000   0.0000000000
   1.6113840743   0.0000000000   0.0000000000
   1.6093747982   0.0000000000   0.0000000000
   1.6073579337   0.0000000000   0.0000000000
   1.6053334131   0.0000000000   0.0000000000
   1.6033011695   0.0000000000   0.0000000000
   1.6012611326   0.0000000000   0.0000000000
   1.5992132332   0.0000000000   0.0000000000
   1.5971573999   0.0000000000   0.0000000000
   1.5950935604   0.0000000000   0.0000000000
   1.5930216422   0.0000000000   0.0000000000
   1.5909415706   0.0000000000   0.0000000000
   1.5888532700   0.0000000000   0.0000000000
   1.5867566653   0.0000000000   0.0000000000
   1.5846516778   0.0000000000   0.0000000000
   1.5825382294   0.0000000000   0.0000000000
   1.5804162409   0.0000000000   0.0000000000
   1.5782856300   0.0000000000   0.0000000000
   1.5761463161   0.0000000000   0.0000000000
   1.5739982148   0.0000000000   0.0000000000
   1.5718412419   0.0000000000   0.0000000000
   1.5696753105   0.0000000000   0.0000000000
   1.5675003346   0.0000000000   0.0000000000
   1.5653162249   0.0000000000   0.0000000000
   1.5631228920   0.0000000000   0.0000000000
   1.5609202441   0.0000000000   0.0000000000
   1.5587081881   0.0000000000   0.0000000000
   1.5564866301   0.0000000000   0.0000000000
   1.5542554738   0.0000000000   0.0000000000
   1.5520146229   0.0000000000   0.0000000000
   1.5497639777   0.0000000000   0.0000000000
   1.5475034382   0.0000000000   0.0000000000
   1.5452329024   0.0000000000   0.0000000000
   1.5429522660   0.0000000000   0.0000000000
   1.5406614240   0.0000000000   0.0000000000
   1.5383602693   0.0000000000   0.0000000000
   1.5360486927   0.0000000000   0.0000000000
   1.5337265839   0.0000000000   0.0000000000
   1.5313938292   0.0000000000   0.0000000000
   1.5290503152   0.0000000000   0.0000000000
   1.5266959246   0.0000000000   0.0000000000
   1.5243305393   0.0000000000   0.0000000000
   1.5219540390   0.0000000000   0.0000000000
   1.5195663007   0.0000000000   0.0000000000
   1.5171671995   0.0000000000   0.0000000000
   1.5147566088   0.0000000000   0.0000000000
   1.5123343994   0.0000000000   0.0000000000
   1.5099004402   0.0000000000   0.0000000000
   1.5074545964   0.0000000000   0.0000000000
   1.5049967321   0.0000000000   0.0000000000
   1.5025267085   0.0000000000   0.0000000000
   1.5000443848   0.0000000000   0.0000000000
   1.4975496175   0.0000000000   0.0000000000
   1.4950422587   0.0000000000   0.0000000000
   1.4925221606   0.0000000000   0.0000000000
   1.4899891700   0.0000000000   0.0000000000
   1.4874431326   0.0000000000   0.0000000000
   1.4848838904   0.0000000000   0.0000000000
   1.4823112830   0.0000000000   0.0000000000
   1.4797251459   0.0000000000   0.0000000000
   1.4771253117   0.0000000000   0.0000000000
   1.4745116099   0.0000000000   0.0000000000
   1.4718838682   0.0000000000   0.0000000000
   1.4692419078   0.0000000000   0.0000000000
   1.4665855481   0.0000000000   0.0000000000
   1.4639146050   0.0000000000   0.0000000000
   1.4612288906   0.0000000000   0.0000000000
   1.4585282125   0.0000000000   0.0000000000
   1.4558123746   0.0000000000   0.0000000000
   1.4530811777   0.0000000000   0.0000000000
   1.4503344168   0.0000000000   0.0000000000
   1.4475718840   0.0000000000   0.0000000000
   1.4447933658   0.0000000000   0.0000000000
   1.4419986453   0.0000000000   0.0000000000
   1.4391874995   0.0000000000   0.0000000000
   1.4363597026   0.0000000000   0.0000000000
   1.4335150220   0.0000000000   0.0000000000


==> anc/s88h_18/s88h_18.dat <==
         100   1.5548157519785178E-002   3.4702321475452058E-003  0.19018389667330388     
         101   1.6488588217803000E-002   3.6650594825483477E-003  0.19954106634011190     
         102   1.7482176459862570E-002   3.8694580998624478E-003  0.20932975058553974     
         103   1.8531855407254393E-002   4.0838695344789840E-003  0.21957014506537270     
         104   1.9640715805618329E-002   4.3087559837905309E-003  0.23028338259046965     
         105   2.0812013653999414E-002   4.5446012617512757E-003  0.24149157062619725     
         106   2.2049178175421087E-002   4.7919117931507589E-003  0.25321782989218727     
         107   2.3355820084663928E-002   5.0512176465728233E-003  0.26548633393679211     
         108   2.4735740159940917E-002   5.3230736074229359E-003  0.27832234969781333     
         109   2.6192938124698934E-002   5.6080602920052184E-003  0.29175227905233125     
         110   2.7731621836221108E-002   5.9067853039776992E-003  0.30580370127453438     
         111   2.9356216804540775E-002   6.2198844320663386E-003  0.32050541654601039     
         112   3.1071376020854975E-002   6.5480228950239193E-003  0.33588749032034759     
         113   3.2881990120399190E-002   6.8918966282299193E-003  0.35198129866043509     
         114   3.4793197857272376E-002   7.2522336184577705E-003  0.36881957434850970     
         115   3.6810396941567340E-002   7.6297952808842178E-003  0.38643645410827432     
         116   3.8939255181443366E-002   8.0253778915627856E-003  0.40486752649143232     
         117   4.1185721976443226E-002   8.4398140605767280E-003  0.42414988065828990     
         118   4.3556040146924331E-002   8.8739742581059617E-003  0.44432215597483327     
         119   4.6056758104040252E-002   9.3287683897544868E-003  0.46542459238482953     
         120   4.8694742363821528E-002   9.8051474226292876E-003  0.48749908155375715     
         121   5.1477190393022128E-002   1.0304105062916076E-002  0.51058921864411644     
         122   5.4411643819496452E-002   1.0826679485620994E-002  0.53474035495997885     
         123   5.7506001965410600E-002   1.1373955117927720E-002  0.55999965108405148     
         124   6.0768535738818664E-002   1.1947064472638659E-002  0.58641613073755805     
         125   6.4207901841004958E-002   1.2547190042365243E-002  0.61404073506696089     
         126   6.7833157363767882E-002   1.3175566241967696E-002  0.64292637782329842     
         127   7.1653774680143348E-002   1.3833481410946138E-002  0.67312800071723888     
         128   7.5679656696471254E-002   1.4522279863283418E-002  0.70470262937308403     
         129   7.9921152436459614E-002   1.5243364008362651E-002  0.73770942980482346     
         130   8.4389072959351344E-002   1.5998196514027792E-002  0.77220976517983986     
         131   8.9094707609209275E-002   1.6788302533674301E-002  0.80826725299911084     
         132   9.4049840596207232E-002   1.7615271989301764E-002  0.84594782261749435     
         133   9.9266767883025450E-002   1.8480761912200380E-002  0.88531977289643371     
         134  0.10475831442947597        1.9386498841534608E-002  0.92645383038067652     
         135  0.11053785172529919        2.0334281284335780E-002  0.96942320747877886     
         136  0.11661931562235109        2.1325982218286625E-002   1.0143036605929243     
         137  0.12301722450258151        2.2363551681201421E-002   1.0611735487867373     
         138  0.12974669775574768        2.3449019395101394E-002   1.1101138923974574     
         139  0.13682347451206095        2.4584497456184663E-002   1.1612084314262270     
         140  0.14426393271725804        2.5772183092249937E-002   1.2145436843536270     
         141  0.15208510838690434        2.7014361443943268E-002   1.2702090058925339     
         142  0.16030471532107984        2.8313408463986760E-002   1.3282966463737080     
         143  0.16894116491601649        2.9671793827002434E-002   1.3889018093917409     
         144  0.17801358633214545        3.1092083909481850E-002   1.4521227100113028     
         145  0.18754184687402548        3.2576944832792151E-002   1.5180606324608099     
         146  0.19754657267685938        3.4129145561263126E-002   1.5868199879323455     
         147  0.20804916958136591        3.5751561057690472E-002   1.6585083716942617     
         148  0.21907184428226814        3.7447175495929970E-002   1.7332366201229628     
         149  0.23063762563604143        3.9219085532183201E-002   1.8111188669008365     
         150  0.24277038631239586        4.1070503622988745E-002   1.8922725995692318     
         151  0.25549486453477421        4.3004761417866293E-002   1.9768187149181480     
         152  0.26883668608299588        4.5025313189002734E-002   2.0648815741578814     
         153  0.28282238647829866        4.7135739324788845E-002   2.1565890575365176     
         154  0.29747943335378446        4.9339749880393184E-002   2.2520726184037514     
         155  0.31283624900151558        5.1641188160234559E-002   2.3514673365274197     
         156  0.32901056603123452        5.4044180723974253E-002   2.4554791458667204     
         157  0.34637668747653916        5.6554480925896995E-002   2.5664405630728440     
         158  0.36517822053849591        5.9179875972828686E-002   2.6858107374134481     
         159  0.38549961377926273        6.1929054375196406E-002   2.8140167808456540     
         160  0.40732805485432266        6.4810794897018686E-002   2.9508678109458826     
         161  0.43059492712778236        6.7833495053577414E-002   3.0958287092009935     
         162  0.45520310479931558        7.1004922227442979E-002   3.2481976976960385     
         163  0.48104450749036126        7.4332107530297203E-002   3.4072184970592523     
         164  0.50801101434894136        7.7821328325905159E-002   3.5721484309441860     
         165  0.53600090273299916        8.1478143202933034E-002   3.7422972480965599     
         166  0.56492231591326925        8.5307455511400343E-002   3.9170468158112604     
         167  0.59469479857921259        8.9313590021541045E-002   4.0958586143757696     
         168  0.62524961166966986        9.3500373003529286E-002   4.2782737182928523     
         169  0.65652930890114070        9.7871209887135505E-002   4.4639083951969019     
         170  0.68848689765549009       0.10242915722197485        4.6524473816321459     
         171  0.72108479621449395       0.10717698732793164        4.8436361610668142     
         172  0.75429372318997823       0.11211724508538794        5.0372730713684071     
         173  0.78809160310022253       0.11725229696360487        5.2332017344729893     
         174  0.82246253708806483       0.12258437275988762        5.4313040795859351     
         175  0.85739586460093253       0.12811560071632716        5.6314940875271962     
         176  0.89288532681460320       0.13384803675953647        5.8337122930348819     
         177  0.92892833311778034       0.13978368861564711        6.0379210267425272     
         178  0.96552532628741805       0.14592453551729098        6.2441003472174650     
         179   1.0026792388225076       0.15227254416077038        6.4522445976719416     
         180   1.0403950313981900       0.15882968150265245        6.6623595161157931     
         181   1.0786793039550386       0.16559792491355571        6.8744598280032818     
         182   1.1175399701428506       0.17257927013765684        7.0885672542885025     
         183   1.1569859864200771       0.17977573744213712        7.3047088735640129     
         184   1.1970271278874742       0.18718937628271592        7.5229157835336400     
         185   1.2376738037900421       0.19482226876003428        7.7432220137841963     
         186   1.2789369064810221       0.20267653209687458        7.9656636482682632     
         187   1.3208276884614620       0.21075432032763908        8.1902781218668519     
         188   1.3633576628644406       0.21905782535861254        8.4171036607609206     
         189   1.4065385234330361       0.22758927752967703        8.6461788410725564     
         190   1.4503820806426670       0.23635094578472221        8.8775422443546805     
         191   1.4949002111434997       0.24534513753838749        9.1112321920517640     
         192   1.5401048181521984       0.25457419831044670        9.3472865440762707     
         193   1.5860078008110081       0.26404051118560840        9.5857425492052677     
         194   1.6326210308628870       0.27374649614531749        9.8266367371556900     
         195   1.6799563352713511       0.28369460930893142        10.070004844001449     
         196   1.7280254836494959       0.29388734211408024        10.315881764099872     
         197   1.7768401795604762       0.30432722045983723        10.564301522945753     
         198   1.8264120549171732       0.31501680383127489        10.815297266406304     
         199   1.8767526668465953       0.32595868441987536        11.068901262645582     
         200   1.9278734964992814       0.33715548625094144        11.325144913751112     
         201   1.9797859493789780       0.34860986432645813        11.584058774653908     
         202   2.0325013568466006       0.36032450378970049        11.845672577407422     
         203   2.0860309785174311       0.37230211911613781        12.110015259278663     
         204   2.1403860053241233       0.38454545333381407        12.377114993421262     
         205   2.1955775630620913       0.39705727727527529        12.646999221157881     
         206   2.2516167162701248       0.40984038886226015        12.919694685108663     
         207   2.3085144723286781       0.42289761242368668        13.195227462571802     
         208   2.3662817856825842       0.43623179804695222        13.473622998699691     
         209   2.4249295621147224       0.44984582096215758        13.754906139123825     
         210   2.4844686630133634       0.46374258095857102        14.039101161771116     
         211   2.5449099095889349       0.47792500183242231        14.326231807684156     
         212   2.6062640870066436       0.49239603086496275        14.616321310715119     
         213   2.6685419484099677       0.50715863832962116        14.909392426007463     
         214   2.7317542188168638       0.52221581702700914        15.205467457214363     
         215   2.7959115988761427       0.53757058184650597        15.504568282430931     
         216   2.8610247684758403       0.55322596935312773        15.806716378837818     
         217   2.9271043901988922       0.56918503739840443        16.111932846070491     
         218   2.9941611126241963       0.58545086475399655        16.420238428340337     
         219   3.0622055734732636       0.60202655076682554        16.731653535342872     
         220   3.1312484026043115       0.61891521503452140        17.046198261994689     
         221   3.2013002248569018       0.63611999710004230        17.363892407045000     
         222   3.2723716627511825       0.65364405616436105        17.684755490610552     
         223   3.3444733390463912       0.67149057081617169        18.008806770684135     
         224   3.4176158791638316       0.68966273877760920        18.336065258667141     
         225   3.4918099134797655       0.70816377666503860        18.666549733976908     
         226   3.5670660794938795       0.72699691976400738        19.000278757778261     
         227   3.6433950238789903       0.74616542181751044        19.337270685887670     
         228   3.7208074044177284       0.76567255482676888        19.677543680896925     
         229   3.7993138918317912       0.78552160886375677        20.021115723561341     
         230   3.8789251715092625       0.80571589189477044        20.368004623495796     
         231   3.9596519451353682       0.82625872961436264        20.718228029219606     
         232   4.0415049322318017       0.84715346528901125        21.071803437589711     
         233   4.1244948716096310       0.86840345960993526        21.428748202659083     
         234   4.2086325227405093       0.89001209055449226        21.789079543995726     
         235   4.2939286670507890       0.91198275325564016        22.152814554495428     
         236   4.3803941091428422       0.93431885987897323        22.519970207719570     
         237   4.4680396779477558       0.95702383950687075        22.890563364787450     
         238   4.5568762278132473       0.98010113802932286        23.264610780851132     
         239   4.6469146395306353        1.0035542180410402        23.642129111178551     
         240   4.7381658213042162        1.0273865587444535        24.023134916869456     
         241   4.8306407096665369        1.0516016558582642        24.407644670227398     
         242   4.9243502703425568        1.0762030215311935        24.795674759808886     
         243   5.0193054990657426        1.1011941842606363        25.187241495170269     
         244   5.1155174223488453        1.1265786888159153        25.582361111330993     
         245   5.2129970982120408        1.1523600961658624        25.981049772971037     
         246   5.3117556168708049        1.1785419834104764        26.383323578379201     
         247   5.4118041013859681        1.2051279437164051        26.789198563167499     
         248   5.5131537082780770        1.2321215862560353        27.198690703766587     
         249   5.6158156281081464        1.2595265361499743        27.611815920715333     
         250   5.7198010860267221        1.2873464344127181        28.028590081757763     
         251   5.8251213422931327        1.3155849379013329        28.449029004758820     
         252   5.9317876927665756        1.3442457192669608        28.873148460450537     
         253   6.0398114693707079        1.3733324669089937        29.300964175018578     
         254   6.1492040405332622        1.4028488849317577        29.732491832539448     
         255   6.2599768116020460        1.4327986931035632        30.167747077276896     
         256   6.3721412252387690        1.4631856268179841        30.606745515846686     
         257   6.4857087617918889        1.4940134370572435        31.049502719257330     
         258   6.6006909396496853        1.5252858903575748        31.496034224834336     
         259   6.7170993155746785        1.5570067687764557        31.946355538035267     
         260   6.8349454850204596        1.5891798698616051        32.400482134161770     
         261   6.9542410824318859        1.6218090066216420        32.858429459975206     
         262   7.0749977815296230        1.6548980074983175        33.320212935221129     
         263   7.1972272955798315        1.6884507163402209        33.785847954068636     
         264   7.3209413776499312        1.7224709923778931        34.255349886469034     
         265   7.4461518208511146        1.7569627102002570        34.728734079439143     
         266   7.5728704585683868        1.7919297597322885        35.206015858273211     
         267   7.7011091646788294        1.8273760462138788        35.687210527688045     
         268   7.8308798537587254        1.8633054901798036        36.172333372904959     
         269   7.9621944812801209        1.8997220274407338        36.661399660672316     
         270   8.0950650437974758        1.9366296090652635        37.154424640232357     
         271   8.2295035791248523        1.9740322013628540        37.651423544235087     
         272   8.3655221665042383        2.0119337858676878        38.152411589602671     
         273   8.5031329267653923        2.0503383593233422        38.657403978347020     
         274   8.6423480224777851        2.0892499336682810        39.166415898343296     
         275   8.7831796580949337        2.1286725360220773        39.679462524061861     
         276   8.9256400800916431        2.1686102086723653        40.196559017260903     
         277   9.0697415770944563        2.2090670090624545        40.717720527642264     
         278   9.2154964800056884        2.2500470097795868        41.242962193472216     
         279   9.3629171621214571        2.2915542985438027        41.772299142169381     
         280   9.5120160392439175        2.3335929781973657        42.305746490861729     
         281   9.6628055697880697        2.3761671666947488        42.843319346913944     
         282   9.8152982548833982        2.4192809970931117        43.385032808427326     
         283   9.9695066384706514        2.4629386175432866        43.930901964713549     
         284   10.125443307393953        2.5071441912812080        44.480941896743531     
         285   10.283120891488563        2.5519018966197904        45.035167677573156     
         286   10.442552063664417        2.5972159269412147        45.593594372746942     
         287   10.603749539985747        2.6430904906896138        46.156237040680693     
         288   10.766726079746963        2.6895298113641184        46.723110733024576     
         289   10.931494485544928        2.7365381275122731        47.294230495007604     
         290   11.098067603347937        2.7841196927237863        47.869611365764555     
         291   11.266458322561373        2.8322787756245713        48.449268378645876     
         292   11.436679576090453        2.8810196598711322        49.033216561512283     
         293   11.608744340399964        2.9303466441451969        49.621470937014209     
         294   11.782665635571341        2.9802640421486579        50.214046522857153     
         295   11.958456525357095        3.0307761825987449        50.810958332053687     
         296   12.136130117232767        3.0818874092234494        51.412221373162893     
         297   12.315699562446550        3.1336020807571980        52.017850650517666     
         298   12.497178056066623        3.1859245709367170        52.627861164440759     
         299   12.680578837026445        3.2388592684971469        53.242267911450135     
         300   12.865915188167911        3.2924105771683205        53.861085884454106     
         301   13.053200436282697        3.3465829156712519        54.484330072936714     
         302   13.242447952151718        3.4013807177148006        55.112015463134156     
         303   13.433671150582825        3.4568084319925094        55.744157038202431     
         304   13.626883490446913        3.5128705221796053        56.380769778376703     
         305   13.822098474712387        3.5695714669301499        57.021868661123079     
         306   14.019329650478200        3.6269157598743496        57.667468661282840     
         307   14.218590609005375        3.6849079096159967        58.317584751209672     
         308   14.419894985747243        3.7435524397300495        58.972231900900283     
         309   14.623256460378345        3.8028538887603309        59.631425078118696     
         310   14.828688756822167        3.8628168102173679        60.295179248514621     
         311   15.036205643277567        3.9234457725763225        60.963509375735960     
         312   15.245820932244238        3.9847453592750521        61.636430421536176     
         313   15.457548480547015        4.0467201687122607        62.313957345876268     
         314   15.671402189359162        4.1093748142457587        62.996105107022039     
         315   15.887396004224767        4.1727139241908109        63.682888661636781     
         316   16.105543915080133        4.2367421418185875        64.374322964869364     
         317   16.325859956274304        4.3014641253546779        65.070422970438429     
         318   16.548358206588816        4.3668845479777127        65.771203630712350     
         319   16.773052789256546        4.4330080978180488        66.476679896785583     
         320   16.999957871979912        4.4998394779565265        67.186866718551371     
         321   17.229087666948217        4.5673834064233150        67.901779044771132     
         322   17.460456430854446        4.6356446161968003        68.621431823140512     
         323   17.694078464911225        4.7046278552025518        69.345840000352268     
         324   17.929968114866330        4.7743378863123755        70.075018522156526     
         325   18.168139771017476        4.8447794873433629        70.808982333417958     
         326   18.408607868226504        4.9159574510570518        71.547746378170402     
         327   18.651386885933146        4.9878765851586264        72.291325599669037     
         328   18.896491348168166        5.0605417122961533        73.039734940440013     
         329   19.143935823565972        5.1339576700598855        73.792989342327829     
         330   19.393734925376858        5.2081293109815929        74.551103746540747     
         331   19.645903311478698        5.2830615025339540        75.314093093693771     
         332   19.900455684388223        5.3587591271299884        76.081972323850010     
         333   20.157406791271882        5.4352270821225099        76.854756376559720     
         334   20.416771423956327        5.5124702798036544        77.632460190898144     
         335   20.678564418938485        5.5904936474043989        78.415098705501137     
         336   20.942800657395221        5.6693021270941584        79.202686858599350     
         337   21.209495065192783        5.7489006759803862        79.995239588050936     
         338   21.478662612895761        5.8292942661082199        80.792771831372733     
         339   21.750318315775825        5.9104878844601600        81.595298525769891     
         340   22.024477233820132        5.9924865329557626        82.402834608164369     
         341   22.301154471739373        6.0752952284513819        83.215395015222128     
         342   22.580365178975679        6.1589190027399088        84.032994683378931     
         343   22.862124549710128        6.2433629025505821        84.855648548865048     
         344   23.146447822870051        6.3286319895487688        85.683371547729109     
         345   23.433350282136058        6.4147313403357984        86.516178615860454     
         346   23.722847255948906        6.5016660464488290        87.354084689010790     
         347   24.014954117516069        6.5894412143607042        88.197104702814912     
         348   24.309686284818060        6.6780619654798574        89.045253592810070     
         349   24.607059220614659        6.7675334361502086        89.898546294455201     
         350   24.907088432450838        6.8578607776511165        90.756997743148446     
         351   25.209789472662578        6.9490491561973089        91.620622874244688     
         352   25.515177938382379        7.0411037529388452        92.489436623071640     
         353   25.823269471544791        7.1340297639611272        93.363453924945972     
         354   26.134079758891552        7.2278324002848597        94.242689715187637     
         355   26.447624531976754        7.3225168878660734        95.127158929134723     
         356   26.763919567171712        7.4180884675961565        96.016876502156876     
         357   27.082980685669778        7.5145523953018794        96.911857369668496     
         358   27.404823753491023        7.6119139417454793        97.812116467141081     
         359   27.729464681486657        7.7101783926246643        98.717668730115079     
         360   28.056919425343466        7.8093510485727462        99.628529094211729     
         361   28.387203985588073        7.9094372251586975        100.54471249514340     
         362   28.720334407590954        8.0104422528872519        101.46623386872433     
         363   29.056326781570618        8.1123714771990070        102.39310815088054     
         364   29.395197242597387        8.2152302584705534        103.32535027765914     
         365   29.736961970597175        8.3190239720145858        104.26297518523771     
         366   30.081637190355323        8.4237580080800658        105.20599780993271     
         367   30.429239171520020        8.5294377718523098        106.15443308820797     
         368   30.779784228605884        8.6360686834532085        107.10829595668231     
         369   31.133288720997410        8.7436561779413360        108.06760135213752     
         370   31.489769052952159        8.8522057053121284        109.03236421152513     
         371   31.849241673604173        8.9617227304980709        110.00259947197368     
         372   32.211723076966955        9.0722127333688665        110.97832207079517     
         373   32.577229801936625        9.1836812087316169        111.95954694549127     
         374   32.945778432294944        9.2961336663310359        112.94628903375929     
         375   33.317385596712249        9.4095756308496217        113.93856327349832     
         376   33.692067968750180        9.5240126419078877        114.93638460281404     
         377   34.069842266864690        9.6394502540645490        115.93976796002450     
         378   34.450725254408567        9.7558940368167448        116.94872828366486     
         379   34.834733739634245        9.8733495746002706        117.96328051249213     
         380   35.221884575696393        9.9918224667897846        118.98343958548996     
         381   35.612194660654389        10.111318327699045        120.00922044187251     
         382   36.005680937474828        10.231842786581133        121.04063802108891     
         383   36.402360394034133        10.353401487628727        122.07770726282730     
         384   36.802250063120674        10.476000089974274        123.12044310701813     
         385   37.205367022437379        10.599644267690300        124.16886049383812     
         386   37.611728394603830        10.724339709789634        125.22297436371360     
         387   38.021351347158607        10.850092120225639        126.28279965732366     
         388   38.434253092561505        10.976907217892498        127.34835131560311     
         389   38.850450888195653        11.104790736625461        128.41964427974582     
         390   39.269962036369662        11.233748425201098        129.49669349120708     
         391   39.692803884319737        11.363786047337555        130.57951389170663     
         392   40.118993824211600        11.494909381694852        131.66812042323073     
         393   40.548549293142685        11.627124221875107        132.76252802803509     
         394   40.981487773143996        11.760436376422851        133.86275164864685     
         395   41.417826791182065        11.894851668825268        134.96880622786668     
         396   41.857583919160810        12.030375937512479        136.08070670877095     
         397   42.300776773923538        12.167015035857823        137.19846803471373     
         398   42.747423017254690        12.304774832178127        138.32210514932868     
         399   43.197540355881650        12.443661209733998        139.45163299653046     
         400   43.651146541476628        12.583680066730116        140.58706652051683     
         401   44.108259370658274        12.724837316315456        141.72842066576987     
         402   44.568896684993526        12.867138886583664        142.87571037705760     
         403   45.033076370999289        13.010590720573264        144.02895059943560     
         404   45.500816360144086        13.155198776268008        145.18815627824773     
         405   45.972134628849737        13.300969026597118        146.35334235912802     
         406   46.447049198492991        13.447907459435593        147.52452378800146     
         407   46.925578135407157        13.596020077604516        148.70171551108518     
         408   47.407739550883633        13.745312898871331        149.88493247488967     
         409   47.893551601173527        13.895791955950131        151.07418962621924     
         410   48.383032487489203        14.047463296501974        152.26950191217355     
         411   48.876200456005769        14.200332983135150        153.47088428014814     
         412   49.373073797862659        14.354407093405507        154.67835167783537     
         413   49.873670849165023        14.509691719816722        155.89191905322454     
         414   50.378009990985291        14.666192969820612        157.11160135460358     
         415   50.886109649364570        14.823916965817450        158.33741353055910     
         416   51.397988295314150        14.982869845156218        159.56937052997682     
         417   51.913664444816753        15.143057760134942        160.80748730204240     
         418   52.433156658828239        15.304486878001006        162.05177879624219     
         419   52.956483543278715        15.467163380951401        163.30225996236300     
         420   53.483663749073990        15.631093466133054        164.55894575049297     
         421   54.014715972097079        15.796283345643181        165.82185111102200     
         422   54.549658953209331        15.962739246529475        167.09099099464174     
         423   55.088511478251903        16.130467410790484        168.36638035234608     
         424   55.631292378047057        16.299474095375949        169.64803413543163     
         425   56.178020528399450        16.469765572187004        170.93596729549753     
         426   56.728714850097425        16.641348128076576        172.23019478444601     
         427   57.283394308914325        16.814228064849594        173.53073155448229     
         428   57.842077915609742        16.988411699263391        174.83759255811484     
         429   58.404784725930746        17.163905363027954        176.15079274815551     
         430   58.971533840613255        17.340715402806204        177.47034707771968     
         431   59.542344405383105        17.518848180214366        178.79627050022609     
         432   60.117235610957351        17.698310071822206        180.12857796939716     
         433   60.696226693045610        17.879107469153393        181.46728443925872     
         434   61.279336932351043        18.061246778685735        182.81240486414012     
         435   61.866585654571750        18.244734421851561        184.16395419867425     
         436   62.457992230401771        18.429576835037938        185.52194739779748     
         437   63.053576075532490        18.615780469587097        186.88639941674958     
         438   63.653356650653599        18.803351791796565        188.25732521107346     
         439   64.257353461454457        18.992297282919644        189.63473973661519     
         440   64.865586058624984        19.182623439165578        191.01865794952400     
         441   65.478074037857155        19.374336771699962        192.40909480625191     
         442   66.094837039845714        19.567443806644942        193.80606526355351     
         443   66.715894750289806        19.761951085079602        195.20958427848620     
         444   67.341266899893597        19.957865163040239        196.61966680840953     
         445   67.970973264367785        20.155192611520640        198.03632781098514     
         446   68.605033664430437        20.353940016472414        199.45958224417677     
         447   69.243467965808250        20.554113978805283        200.88944506624952     
         448   69.886296079237667        20.755721114387391        202.32593123577024     
         449   70.533537960465765        20.958768054045592        203.76905571160660     
         450   71.185213610251580        21.163261443565766        205.21883345292747     
         451   71.841343074367018        21.369207943693091        206.67527941920201     
         452   72.501946443598001        21.576614230132410        208.13840857020006     
         453   73.167043853745511        21.785486993548421        209.60823586599099     
         454   73.836655485626579        21.995832939566103        211.08477626694426     
         455   74.510801565075525        22.207658788770917        212.56804473372844     
         456   75.189502362944779        22.420971276709157        214.05805622731131     
         457   75.872778195106036        22.635777153888220        215.55482570895904     
         458   76.560649422451363        22.852083185776944        217.05836814023658     
         459   77.253136450894061        23.069896152805857        218.56869848300636     
         460   77.950259731369798        23.289222850367505        220.08583169942887     
         461   78.652039759837550        23.510070088816754        221.60978275196157     
         462   79.358497077280830        23.732444693471056        223.14056660335908     
         463   80.069652269708399        23.956353504610775        224.67819821667194     
         464   80.785525968155355        24.181803377479479        226.22269255524751     
         465   81.506138848684415        24.408801182284233        227.77406458272816     
         466   82.231511632386415        24.637353804195879        229.33232926305220     
         467   82.961665085381881        24.867468143349363        230.89750156045235     
         468   83.696620018821363        25.099151114843991        232.46959643945584     
         469   84.436397288887008        25.332409648743745        234.04862886488436     
         470   85.181017796793242        25.567250690077604        235.63461380185282     
         471   85.930502488787695        25.803681198839769        237.22756621576946     
         472   86.684872356152383        26.041708149990015        238.82750107233556     
         473   87.444148435204482        26.281338533453983        240.43443333754436     
         474   88.208351807297475        26.522579354123415        242.04837797768113     
         475   88.977503598821869        26.765437631856503        243.66934995932294     
         476   89.751624981206419        27.009920401478176        245.29736424933742     
         477   90.530737170918883        27.256034712780359        246.93243581488304     
         478   91.314861429467001        27.503787630522268        248.57457962340851     
         479   92.104019063399505        27.753186234430746        250.22381064265187     
         480   92.898231424307042        28.004237619200474        251.88014384064070     
         481   93.697519908823111        28.256948894494361        253.54359418569115     
         482   94.501905958624931        28.511327184943742        255.21417664640808     
         483   95.311411060434452        28.767379630148699        256.89190619168352     
         484   96.126056746019216        29.025113384678352        258.57679779069753     
         485   96.945864592193431        29.284535618071153        260.26886641291679     
         486   97.770856220818601        29.545653514835159        261.96812702809416     
         487   98.601053298804757        29.808474274448344        263.67459460626924     
         488   99.436477538111120        30.073005111358810        265.38828411776626     
         489   100.27715069574725        30.339253254985181        267.10921053319515     
         490   101.12309457377378        30.607225949716806        268.83738882345017     
         491   101.97433101930332        30.876930454914081        270.57283395970967     
         492   102.83088192450155        31.148374044908710        272.31556091343543     
         493   103.69276922658777        31.421564009004019        274.06558465637278     
         494   104.56001490783621        31.696507651475205        275.82292016054936     
         495   105.43264099557656        31.973212291569634        277.58758239827517     
         496   106.31066956219516        32.251685263507127        279.35958634214177     
         497   107.19412272513573        32.531933916480256        281.13894696502211     
         498   108.08302264690013        32.813965614654556        282.92567924006971     
         499   108.97739153504961        33.097787737168922        284.71979814071847     
         500   109.87725164220528        33.383407678135775        286.52131864068218     
         501   110.78262526604931        33.670832846641375        288.33025571395348     
         502   111.69353474932569        33.960070666746198        290.14662433480453     
         503   112.61000247984084        34.251128577485034        291.97043947778508     
         504   113.53205089046519        34.544014032867423        293.80171611772340     
         505   114.45970245913307        34.838734501877845        295.64046922972454     
         506   115.39297970884445        35.135297468476011        297.48671378917084     
         507   116.33190520766534        35.433710431597213        299.34046477172103     
         508   117.27650156872873        35.733980905152457        301.20173715330935     
         509   118.22679145023548        36.036116418028911        303.07054591014617     
         510   119.18279755545521        36.340124514090000        304.94690601871605     
         511   120.14454263272715        36.646012752175835        306.83083245577888     
         512   121.11204947546081        36.953788706103396        308.72234019836765     
         513   122.08534092213716        37.263459964666843        310.62144422378941     
         514   123.06443985630912        37.575034131637771        312.52815950962423     
         515   124.04936920660276        37.888518825765502        314.44250103372474     
         516   125.04015194671783        38.203921680777341        316.36448377421539     
         517   126.03681109542876        38.521250345378860        318.29412270949257     
         518   127.03936971658550        38.840512483254159        320.23143281822331     
         519   128.04785091911438        39.161715773066106        322.17642907934578     
         520   129.06227785701878        39.484867908456714        324.12912647206809     
         521   130.08267372938008        39.809976598047278        326.08953997586826     
         522   131.10906178035862        40.137049565438723        328.05768457049300     
         523   132.14146529919429        40.466094549211874        330.03357523595827     
         524   133.17990762020756        40.797119302927683        332.01722695254801     
         525   134.22441212279992        41.130131595127516        334.00865470081413     
         526   135.27500223145546        41.465139209333479        336.00787346157585     
         527   136.33170141574078        41.802149944048537        338.01489821591900     
         528   137.39453319030656        42.141171612756956        340.02974394519595     
         529   138.46352111488778        42.482212043924413        342.05242563102502     
         530   139.53868879430519        42.825279080998477        344.08295825528995     
         531   140.62005987846538        43.170380582408541        346.12135680013921     
         532   141.70765806236224        43.517524421566421        348.16763624798614     
         533   142.80150708607729        43.866718486866411        350.22181158150784     
         534   143.90163073478075        44.217970681685635        352.28389778364493     
         535   145.00805283873240        44.571288924384291        354.35390983760135     
         536   146.12079727328228        44.926681148305939        356.43186272684363     
         537   147.23988795887121        45.284155301777666        358.51777143510020     
         538   148.36534886103206        45.643719348110459        360.61165094636164     
         539   149.49720399039049        46.005381265599461        362.71351624487926     
         540   150.63547740266537        46.369149047524154        364.82338231516570     
         541   151.78019319866988        46.735030702148634        366.94126414199366     
         542   152.93137552431230        47.103034252721990        369.06717671039530     
         543   154.08904857059670        47.473167737478370        371.20113500566305     
         544   155.25323657362372        47.845439209637441        373.34315401334771     
         545   156.42396381459145        48.219856737404463        375.49324871925853     
         546   157.60125461979626        48.596428403970734        377.65143410946337     
         547   158.78513336063332        48.975162307513607        379.81772517028691     
         548   159.97562445359779        49.356066561197039        381.99213688831168     
         549   161.17275236028502        49.739149293171572        384.17468425037629     
         550   162.37654158739207        50.124418646574831        386.36538224357622     
         551   163.58701668671799        50.511882779531554        388.56424585526230     
         552   164.80420225516445        50.901549865154045        390.77129007304075     
         553   166.02812293473715        51.293428091542289        392.98652988477301     
         554   167.25880341254606        51.687525661784292        395.20998027857456     
         555   168.49626842080616        52.083850793956259        397.44165624281521     
         556   169.74054273683876        52.482411721122944        399.68157276611822     
         557   170.99165118307161        52.883216691337786        401.92974483735986     
         558   172.24961862704026        53.286273967643361        404.18618744566936     
         559   173.51446998138803        53.691591828071289        406.45091558042816     
         560   174.78623020386786        54.099178565642887        408.72394423126929     
         561   176.06492429734226        54.509042488369154        411.00528838807736     
         562   177.35057730978409        54.921191919251079        413.29496304098774     
         563   178.64321433427776        55.335635196279945        415.59298318038668     
         564   179.94286050901985        55.752380672437553        417.89936379691028     
         565   181.24954101731959        56.171436715696444        420.21411988144405     
         566   182.56328108759976        56.592811709020154        422.53726642512328     
         567   183.88410599339758        57.016514050363526        424.86881841933160     
         568   185.21204105336540        57.442552152672874        427.20879085570112     
         569   186.54711163127143        57.870934443886284        429.55719872611195     
         570   187.88934313600043        58.301669366933801        431.91405702269151     
         571   189.23876102155444        58.734765379737844        434.27938073781468     
         572   190.59539078705370        59.170230955213157        436.65318486410280     
         573   191.95925797673723        59.608074581267395        439.03548439442346     
         574   193.33038817996373        60.048304760801059        441.42629432188971     
         575   194.70880703121199        60.490930011707974        443.82562963986072     
         576   196.09454021008219        60.935958866875467        446.23350534194037     
         577   197.48761344129599        61.383399874184491        448.64993642197658     
         578   198.88805249469803        61.833261596510070        451.07493787406230     
         579   200.29588318525569        62.285552611721378        453.50852469253380     
         580   201.71113137306079        62.740281512682117        455.95071187197050     
         581   203.13382296332961        63.197456907250597        458.40151440719501     
         582   204.56398390640427        63.657087418280121        460.86094729327226     
         583   206.00164019775264        64.119181683619189        463.32902552550928     
         584   207.44681787797001        64.583748356111712        465.80576409945496     
         585   208.89954303277892        65.050796103597264        468.29117801089944     
         586   210.35984179303071        65.520333608911344        470.78528225587377     
         587   211.82774033470537        65.992369569885625        473.28809183064919     
         588   213.30326487891332        66.466912699348072        475.79962173173703     
         589   214.78644169189525        66.943971725123447        478.31988695588905     
         590   216.27729708502281        67.423555390033215        480.84890250009494     
         591   217.77585741480041        67.905672451896052        483.38668336158446     
         592   219.28214908286461        68.390331683527961        485.93324453782543     
         593   220.79619853598584        68.877541872742526        488.48860102652327     
         594   222.31803226606829        69.367311822351155        491.05276782562191     
         595   223.84767681015128        69.859650350163321        493.62575993330188     
         596   225.38515875040977        70.354566288986732        496.20759234798089     
         597   226.93050471415506        70.852068486627815        498.79828006831298     
         598   228.48374137383530        71.352165805891559        501.39783809318868     
         599   230.04489544703645        71.854867124582057        504.00628142173372     
         600   231.61399369648305        72.360181335502674        506.62362505330975     
         601   233.19106293003875        72.868117346456245        509.24988398751242     
         602   234.77613000070684        73.378684080245179        511.88507322417280     
         603   236.36922180663149        73.891890474672081        514.52920776335588     
         604   237.97036529109818        74.407745482539525        517.18230260536041     
         605   239.57958744253403        74.926258071650579        519.84437275071843     
         606   241.19691529450915        75.447437224809036        522.51543320019505     
         607   242.82237592573691        75.971291939819338        525.19549895478804     
         608   244.45599646007486        76.497831229487360        527.88458501572734     
         609   246.09780406652513        77.027064121620086        530.58270638447482     
         610   247.74782595923551        77.558999659026114        533.28987806272403     
         611   249.40608939749993        78.093646899515988        536.00611505239920     
         612   251.07262168575926        78.631014915902128        538.73143235565590     
         613   252.74745017360178        79.171112795999250        541.46584497487947     
         614   254.43060225576426        79.713949642624726        544.20936791268582     
         615   256.12210537213218        80.259534573598458        546.96201617191969     
         616   257.82198700774080        80.807876721743426        549.72380475565615     
         617   259.53027469277555        81.358985234885722        552.49474866719822     
         618   261.24699600257327        81.912869275854902        555.27486291007801     
         619   262.97217855762199        82.469538022484244        558.06416248805533     
         620   264.70585002356262        83.029000667610731        560.86266240511839     
         621   266.44803811118874        83.591266419075581        563.67037766548185     
         622   268.19877057644806        84.156344499724270        566.48732327358891     
         623   269.95807522044225        84.724244147406878        569.31351423410786     
         624   271.72597988942880        85.294974614978244        572.14896555193434     
         625   273.50251247482026        85.868545170298219        574.99369223218957     
         626   275.28770091318637        86.444965096231897        577.84770928022101     
         627   277.08157318625325        87.024243690649783        580.71103170159995     
         628   278.88415732090579        87.606390266428107        583.58367450212404     
         629   280.69548138918651        88.191414151449067        586.46565268781501     
         630   282.51557350829762        88.779324688600909        589.35698126491832     
         631   284.34446184060101        89.370131235778189        592.25767523990385     
         632   286.18217459361932        89.963843165882210        595.16774961946464     
         633   288.02874002003625        90.560469866820981        598.08721941051704     
         634   289.88418641769732        91.160020741509499        601.01609962019995     
         635   291.74854212961060        91.762505207870021        603.95440525587503     
         636   293.62183554394767        92.367932698832433        606.90215132512583     
         637   295.50409509404341        92.976312662334067        609.85935283575736     
         638   297.39534925839797        93.587654561320377        612.82602479579691     
         639   299.29562656067606        94.201967873744863        615.80218221349139     
         640   301.20495556970872        94.819262092569431        618.78784009730964     
         641   303.12336489949331        95.439546725764416        621.78301345594025     
         642   305.05088320919447        96.062831296309199        624.78771729829202     
         643   306.98753920314442        96.689125342191971        627.80196663349352     
         644   308.93336163084467        97.318438416410260        630.82577647089272     
         645   310.88837928696495        97.950780086971008        633.85916182005587     
         646   312.85262101134543        98.586159936890894        636.90213769076854     
         647   314.82611568899677        99.224587564196398        639.95471909303421     
         648   316.80889225010037        99.866072581924186        643.01692103707501     
         649   318.80097967000995        100.51062461812131        646.08875853333018     
         650   320.80240696925119        101.15825331584514        649.17024659245601     
         651   322.81320321352337        101.80896833316410        652.26140022532650     
         652   324.83339751369914        102.46277934315744        655.36223444303153     
         653   326.86301902582579        103.11969603391555        658.47276425687801     
         654   328.90209695112549        103.77972810854040        661.59300467838818     
         655   330.95066053599635        104.44288528514544        664.72297071930041     
         656   333.00873907201259        105.10917729685615        667.86267739156801     
         657   335.07636189592586        105.77861389180977        671.01213970735978     
         658   337.15355838966462        106.45120483315614        674.17137267905889     
         659   339.24035798033668        107.12695989905740        677.34039131926238     
         660   341.33679014022795        107.80588888268842        680.51921064078238     
         661   343.44288438680451        108.48800159223707        683.70784565664371     
         662   345.55867028271194        109.17330785090422        686.90631138008496     
         663   347.68417743577777        109.86181749690424        690.11462282455784     
         664   349.81943549900990        110.55354038346493        693.33279500372714     
         665   351.96447417059892        111.24848637882789        696.56084293146876     
         666   354.11932319391832        111.94666536624877        699.79878162187231     
         667   356.28401235752460        112.64808724399730        703.04662608923832     
         668   358.45857149515882        113.35276192535775        706.30439134807864     
         669   360.64303048574624        114.06069933862884        709.57209241311659     
         670   362.83741925339774        114.77190942712436        712.84974429928627     
         671   365.04176776740979        115.48640214917282        716.13736202173266     
         672   367.25610604226580        116.20418747811830        719.43496059580968     
         673   369.48046413763655        116.92527540232022        722.74255503708275     
         674   371.71487215838005        117.64967592515352        726.06016036132576     
         675   373.95936025454336        118.37739906500916        729.38779158452201     
         676   376.21395862136222        119.10845485529418        732.72546372286467     
         677   378.47869749926235        119.84285334443206        736.07319179275407     
         678   380.75360717385979        120.58060459586245        739.43099081079981     
         679   383.03871797596184        121.32171868804200        742.79887579381989     
         680   385.33406028156628        122.06620571444411        746.17686175883898     
         681   387.63966451186462        122.81407578355940        749.56496372308948     
         682   389.95556113324017        123.56533901889584        752.96319670401158     
         683   392.28178065727013        124.32000555897886        756.37157571925172     
         684   394.61835364072562        125.07808555735174        759.79011578666268     
         685   396.96531068557272        125.83958918257559        763.21883192430414     
         686   399.32268243897255        126.60452661822984        766.65773915044065     
         687   401.69049959328237        127.37290806291212        770.10685248354366     
         688   404.06879288605597        128.14474373023884        773.56618694228894     
         689   406.45759310004405        128.92004384884490        777.03575754555732     
         690   408.85693106319553        129.69881866238444        780.51557931243485     
         691   411.26683764865754        130.48107842953073        784.00566726221189     
         692   413.68734377477602        131.26683342397635        787.50603641438204     
         693   416.11848040509705        132.05609393443353        791.01670178864447     
         694   418.56027854836634        132.84887026463429        794.53767840489991     
         695   421.01276925853091        133.64517273333072        798.06898128325406     
         696   423.47598363473907        134.44501167429490        801.61062544401443     
         697   425.94995282134107        135.24839743631975        805.16262590769122     
         698   428.43470800789026        136.05534038321824        808.72499769499802     
         699   430.93028042914290        136.86585089382456        812.29775582684886     
         700   433.43670136505915        137.67993936199377        815.88091532436147     
         701   435.95400214080411        138.49761619660225        819.47449120885324     
         702   438.48221412674701        139.31889182154765        823.07849850184425     
         703   441.02136873846405        140.14377667574939        826.69295222505457     
         704   443.57149743673648        140.97228121314842        830.31786740040468     
         705   446.13263172755376        141.80441590270817        833.95325905001664     
         706   448.70480316211183        142.64019122841395        837.59914219621237     
         707   451.28804333681524        143.47961768927360        841.25553186151183     
         708   453.88238389327711        144.32270579931759        844.92244306863654     
         709   456.48785651831980        145.16946608759912        848.59989084050642     
         710   459.10449294397580        146.01990909819452        852.28789020023999     
         711   461.73232494748760        146.87404539020338        855.98645617115506     
         712   464.37138435130953        147.73188553774847        859.69560377676646     
         713   467.02170302310680        148.59344012997633        863.41534804079004     
         714   469.68331287575779        149.45871977105742        867.14570398713624     
         715   472.35624586735321        150.32773508018607        870.88668663991496     
         716   475.04053400119744        151.20049669158090        874.63831102343295     
         717   477.73620932580798        152.07701525448468        878.40059216219345     
         718   480.44330393491913        152.95730143316527        882.17354508089738     
         719   483.16184996747853        153.84136590691483        885.95718480444123     
         720   485.89187960764986        154.72921937005074        889.75152635791756     
         721   488.63342508481418        155.62087253191569        893.55658476661563     
         722   491.38651867356901        156.51633611687757        897.37237505602025     
         723   494.15119269372940        157.41562086432987        901.19891225181073     
         724   496.92747951032817        158.31873752869194        905.03621137986215     
         725   499.71541153361829        159.22569687940904        908.88428746624459     
         726   502.51502121907060        160.13650970095262        912.74315553722238     
         727   505.32634106737629        161.05118679282046        916.61283061925292     
         728   508.14940362444815        161.96973896953702        920.49332773899050     
         729   510.98424148141811        162.89217706065330        924.38466192328042     
         730   513.83088727464144        163.81851191074739        928.28684819916316     
         731   516.68937368569516        164.74875437942458        932.19990159387112     
         732   519.55973344137874        165.68291534131725        936.12383713483052     
         733   522.44199931371588        166.62100568608560        940.05866984966065     
         734   525.33620411995275        167.56303631841718        944.00441476617152     
         735   528.24238072256196        168.50901815802769        947.96108691236714     
         736   531.16056202924040        169.45896213966120        951.92870131644236     
         737   534.09078099291060        170.41287921308944        955.90727300678441     
         738   537.03307061172166        171.37078034311301        959.89681701197094     
         739   539.98746392904900        172.33267650956120        963.89734836077162     
         740   542.95399403349620        173.29857870729208        967.90888208214642     
         741   545.93269405889475        174.26849794619275        971.93143320524644     
         742   548.92359718430407        175.24244525117965        975.96501675941192     
         743   551.92673663401365        176.22043166219842        980.00964777417494     
         744   554.94214567754216        177.20246823422471        984.06534127925647     
         745   557.96985762963868        178.18856603726368        988.13211230456704     
         746   561.00990585028319        179.17873615635068        992.20997588020612     
         747   564.06232374468709        180.17298969155098        996.29894703646312     
         748   567.12714476329381        181.17133775796060        1000.3990408038161     
         749   570.20440240177948        182.17379148570583        1004.5102722129312     
         750   573.29413020105312        183.18036201994400        1008.6326562946630     
         751   576.39636174725729        184.19106052086303        1012.7662080800535     
         752   579.51113067176959        185.20589816368238        1016.9109426003351     
         753   582.63847065120171        186.22488613865249        1021.0668748869247     
         754   585.77841540740144        187.24803565105560        1025.2340199714281     
         755   588.93099870745107        188.27535792120531        1029.4123928856372     
         756   592.09625436367116        189.30686418444745        1033.6020086615326     
         757   595.27421623361829        190.34256569115968        1037.8028823312786     
         758   598.46491822008693        191.38247370675199        1042.0150289272283     
         759   601.66839427111040        192.42659951166706        1046.2384634819202     
         760   604.88467837995927        193.47495440137970        1050.4732010280779     
         761   608.11380458514498        194.52754968639800        1054.7192565986111     
         762   611.35580697041792        195.58439669226280        1058.9766452266149     
         763   614.61071966476891        196.64550675954817        1063.2453819453697     
         764   617.87857684243011        197.71089124386151        1067.5254817883399     
         765   621.15941272287512        198.78056151584406        1071.8169597891754     
         766   624.45326157081990        199.85452896117050        1076.1198309817105     
         767   627.76015769622245        200.93280498054938        1080.4341103999632     
         768   631.08013545428378        202.01540098972367        1084.7598130781348     
         769   634.41322924545000        203.10232841947041        1089.0969540506114     
         770   637.75947351540970        204.19359871560110        1093.4455483519623     
         771   641.11890275509802        205.28922333896219        1097.8056110169396     
         772   644.49155150069419        206.38921376543462        1102.1771570804779     
         773   647.87745433362386        207.49358148593436        1106.5602015776951     
         774   651.27664588055984        208.60233800641299        1110.9547595438924     
         775   654.68916081342059        209.71549484785706        1115.3608460145517     
         776   658.11503384937294        210.83306354628874        1119.7784760253371     
         777   661.55429975083223        211.95505565276636        1124.2076646120954     
         778   665.00699332546151        213.08148273338367        1128.6484268108550     
         779   668.47314942617402        214.21235636927085        1133.1007776578240     
         780   671.95280295113207        215.34768815659416        1137.5647321893923     
         781   675.44598884374830        216.48748970655669        1142.0403054421320     
         782   678.95274209268689        217.63177264539777        1146.5275124527936     
         783   682.47309773186214        218.78054861439387        1151.0263682583093     
         784   686.00709084044206        219.93382926985836        1155.5368878957918     
         785   689.55475654284544        221.09162628314184        1160.0590864025314     
         786   693.11613000874502        222.25395134063226        1164.5929788160015     
         787   696.69124645306681        223.42081614375533        1169.1385801738522     
         788   700.28014113599056        224.59223240897413        1173.6959055139146     
         789   703.88284936295133        225.76821186778997        1178.2649698741968     
         790   707.49940648463883        226.94876626674198        1182.8457882928874     
         791   711.12984789699874        228.13390736740791        1187.4383758083518     
         792   714.77420904123267        229.32364694640373        1192.0427474591365     
         793   718.43252540379956        230.51799679538422        1196.6589182839643     
         794   722.10483251641483        231.71696872104275        1201.2869033217346     
         795   725.79116595605240        232.92057454511166        1205.9267176115272     
         796   729.49156134494422        234.12882610436282        1210.5783761925966     
         797   733.20605435058121        235.34173525060706        1215.2418941043770     
         798   736.93468068571394        236.55931385069496        1219.9172863864771     
         799   740.67747610835272        237.78157378651682        1224.6045680786847     
         800   744.43447642176784        239.00852695500251        1229.3037542209629     
         801   748.20571747449173        240.24018526812210        1234.0148598534504     
         802   751.99123516031727        241.47656065288615        1238.7379000164631     
         803   755.79106541830038        242.71766505134536        1243.4728897504926     
         804   759.60524423275865        243.96351042059109        1248.2198440962059     
         805   763.43380763327377        245.21410873275528        1252.9787780944462     
         806   767.27679169469025        246.46947197501112        1257.7497067862298     
         807   771.13423253711665        247.72961214957269        1262.5326452127506     
         808   775.00616632592767        248.99454127369538        1267.3276084153747     
         809   778.89262927176151        250.26427137967599        1272.1346114356459     
         810   782.79365763052249        251.53881451485313        1276.9536693152784     
         811   786.70928770338264        252.81818274160702        1281.7847970961650     
         812   790.63955583677853        254.10238813735981        1286.6280098203679     
         813   794.58449842241646        255.39144279457622        1291.4833225301256     
         814   798.54415189726808        256.68535882076276        1296.3507502678513     
         815   802.51855274357558        257.98414833846869        1301.2303080761280     
         816   806.50773748884842        259.28782348528620        1306.1220109977141     
         817   810.51174270586648        260.59639641384956        1311.0258740755401     
         818   814.53060501267885        261.90987929183689        1315.9419123527089     
         819   818.56436107260595        263.22828430196915        1320.8701408724971     
         820   822.61304759423831        264.55162364201061        1325.8105746783522     
         821   826.67670133143781        265.87990952476906        1330.7632288138941     
         822   830.75535908333916        267.21315417809620        1335.7281183229140     
         823   834.84905769434909        268.55136984488740        1340.7052582493764     
         824   838.95783405414738        269.89456878308215        1345.6946636374144     
         825   843.08172509768690        271.24276326566422        1350.6963495313348     
         826   847.22076780519524        272.59596558066164        1355.7103309756133     
         827   851.37499920217442        273.95418803114711        1360.7366230148994     
         828   855.54445635940101        275.31744293523809        1365.7752406940083     
         829   859.72917639292780        276.68574262609678        1370.8261990579310     
         830   863.92919646408325        278.05909945193054        1375.8895131518243     
         831   868.14455377947263        279.43752577599224        1380.9651980210160     
         832   872.37528559097814        280.82103397657960        1386.0532687110062     
         833   876.62142919575888        282.20963644703619        1391.1537402674605     
         834   880.88302193625395        283.60334559575182        1396.2666277362182     
         835   885.16010120018007        285.00217384616144        1401.3919461632834     
         836   889.45270442053254        286.40613363674646        1406.5297105948312     
         837   893.76086907558647        287.81523742103474        1411.6799360772059     
         838   898.08463268889818        289.22949766760001        1416.8426376569187     
         839   902.42403282930286        290.64892686006317        1422.0178303806508     
         840   906.77910711091863        292.07353749709159        1427.2055292952507     
         841   911.14989319314475        293.50334209239963        1432.4057494477338     
         842   915.53642878066137        294.93835317474878        1437.6185058852852     
         843   919.93875162343340        296.37858328794766        1442.8438136552563     
         844   924.35689951670702        297.82404499085266        1448.0816878051655     
         845   928.79091030101324        299.27475085736711        1453.3321433826986     
         846   933.24082186216708        300.73071347644316        1458.5951954357097     
         847   937.70667213126819        302.19194545207972        1463.8708590122174     
         848   942.18849908470099        303.65845940332485        1469.1591491604079     
         849   946.68634074413569        305.13026796427397        1474.4600809286333     
         850   951.20023517652896        306.60738378407149        1479.7736693654128     
         851   955.73022049412430        308.08981952691056        1485.0999295194299     
         852   960.27633485445165        309.57758787203244        1490.4388764395360     
         853   964.83861646032949        311.07070151372790        1495.7905251747447     
         854   969.41710355986356        312.56917316133666        1501.1548907742394     
         855   974.01183444644926        314.07301553924759        1506.5319882873644     
         856   978.62284745876968        315.58224138689906        1511.9218327636322     
         857   983.25018098079977        317.09686345877924        1517.3244392527174     
         858   987.89387344180204        318.61689452442545        1522.7398228044608     
         859   992.55396331633176        320.14234736842565        1528.1679984688681     
         860   997.23048912423383        321.67323479041738        1533.6089812961059     
         861   1001.9234894306460        323.20956960508897        1539.0627863365091     
         862   1006.6330028459971        324.75136464217843        1544.5294286405745     
         863   1011.3590680260091        326.29863274647499        1550.0089232589614     
         864   1016.1017236716968        327.85138677781799        1555.5012852424941     
         865   1020.8610085293692        329.40963961109856        1561.0065296421592     
         866   1025.6369613906281        330.97340413625801        1566.5246715091064     
         867   1030.4296210923717        332.54269325828955        1572.0557258946499     
         868   1035.2390265167912        334.11751989723746        1577.5997078502639     
         869   1040.0652165913748        335.69789698819744        1583.1566324275859     
         870   1044.9082302889067        337.28383748131711        1588.7265146784182     
         871   1049.7681066274661        338.87535434179614        1594.3093696547212     
         872   1054.6448846704311        340.47246054988562        1599.9052124086204     
         873   1059.5386035264760        342.07516910088998        1605.5140579924007     
         874   1064.4493023495738        343.68349300516468        1611.1359214585111     
         875   1069.3770203389952        345.29744528811847        1616.7708178595585     
         876   1074.3217967393107        346.91703899021292        1622.4187622483155     
         877   1079.2836708403897        348.54228716696207        1628.0797696777104     
         878   1084.2626819774021        350.17320288893308        1633.7538552008373     
         879   1089.2588695308164        351.80979924174608        1639.4410338709465     
         880   1094.2722729264042        353.45208932607500        1645.1413207414539     
         881   1099.3029316352370        355.10008625764709        1650.8547308659297     
         882   1104.3508851736892        356.75380316724295        1656.5812792981080     
         883   1109.4161731034360        358.41325320069706        1662.3209810918829     
         884   1114.4988350314570        360.07844951889854        1668.0738513013075     
         885   1119.5989106100344        361.74940529778974        1673.8399049805917     
         886   1124.7164395367536        363.42613372836774        1679.6191571841100     
         887   1129.8514615545048        365.10864801668419        1685.4116229663912     
         888   1135.0040164514828        366.79696138384486        1691.2173173821257     
         889   1140.1741440611881        368.49108706601123        1697.0362554861633     
         890   1145.3618842624255        370.19103831439850        1702.8684523335100     
         891   1150.5672769793077        371.89682839527774        1708.7139229793322     
         892   1155.7903621812518        373.60847058997501        1714.5726824789540     
         893   1161.0311798829846        375.32597819487199        1720.4447458878572     
         894   1166.2897701445381        377.04936452140583        1726.3301282616812     
         895   1171.5661730712529        378.77864289606896        1732.2288446562250     
         896   1176.8604288137799        380.51382666041047        1738.1409101274446     
         897   1182.1725775680759        382.25492917103480        1744.0663397314499     
         898   1187.5026595754100        384.00196379960300        1750.0051485245135     
         899   1192.8507151223600        385.75494393283225        1755.9573515630618     
         900   1198.2167845408135        387.51388297249645        1761.9229639036771     
         901   1203.6009082079693        389.27879433542586        1767.9020006031026     
         902   1209.0031265463381        391.04969145350793        1773.8944767182334     
         903   1214.4234800237425        392.82658777368664        1779.9004073061235     
         904   1219.8620091533160        394.60949675796354        1785.9198074239821     
         905   1225.3187544935063        396.39843188339700        1791.9526921291749     
         906   1230.7937566480737        398.19340664210347        1797.9990764792242     
         907   1236.2870562660919        399.99443454125640        1804.0589755318063     
         908   1241.7986940419491        401.80152910308715        1810.1324043447537     
         909   1247.3287107153481        403.61470386488537        1816.2193779760537     
         910   1252.8771470713061        405.43397237899808        1822.3199114838505     
         911   1258.4440439401567        407.25934821283118        1828.4340199264414     
         912   1264.0294421975500        409.09084494884866        1834.5617183622799     
         913   1269.6333827644505        410.92847618457319        1840.7030218499708     
         914   1275.2559066071412        412.77225553258563        1846.8579454482783     
         915   1280.8970547372228        414.62219662052621        1853.0265042161188     
         916   1286.5568682116120        416.47831309109404        1859.2087132125610     
         917   1292.2353881325462        418.34061860204736        1865.4045874968301     
         918   1297.9326556475792        420.20912682620337        1871.6141421283037     
         919   1303.6487119495857        422.08385145143939        1877.8373921665122     
         920   1309.3835982767598        423.96480618069188        1884.0743526711433     
         921   1315.1373559126146        425.85200473195709        1890.3250387020325     
         922   1320.9100261859865        427.74546083829142        1896.5894653191731     
         923   1326.7016504710291        429.64518824781101        1902.8676475827090     
         924   1332.5122701872208        431.55120072369243        1909.1596005529366     
         925   1338.3419267993604        433.46351204417260        1915.4653392903058     
         926   1344.1906618175699        435.38213600254880        1921.7848788554195     
         927   1350.0585167972934        437.30708640717950        1928.1182343090327     
         928   1355.9455333392987        439.23837708148341        1934.4654207120495     
         929   1361.8517530896779        441.17602186394049        1940.8264531255304     
         930   1367.7772177398469        443.12003460809183        1947.2013466106862     
         931   1373.7219690265463        445.07042918253950        1953.5901162288781     
         932   1379.6860487318415        447.02721947094773        1959.9927770416193     
         933   1385.6694986831249        448.99041937204152        1966.4093441105749     
         934   1391.6723607531139        450.96004279960829        1972.8398324975612     
         935   1397.6946768598523        452.93610368249659        1979.2842572645441     
         936   1403.7364889667108        454.91861596461808        1985.7426334736415     
         937   1409.7978390823885        456.90759360494542        1992.2149761871228     
         938   1415.8787692609117        458.90305057751448        1998.7013004674054     
         939   1421.9793216016358        460.90500087142328        2005.2016213770596     
         940   1428.0995382492436        462.91345849083274        2011.7159539788040     
         941   1434.2394613937470        464.92843745496583        2018.2443133355084     
         942   1440.3991332704916        466.94995179810979        2024.7867145101927     
         943   1446.5785961601471        468.97801556961332        2031.3431725660239     
         944   1452.7778923887186        471.01264283388980        2037.9137025663224     
         945   1458.9970643275390        473.05384767041522        2044.4983195745547     
         946   1465.2361543932752        475.10164417372971        2051.0970386543386     
         947   1471.4952050479244        477.15604645343581        2057.7098748694411     
         948   1477.7742587988173        479.21706863420150        2064.3368432837747     
         949   1484.0733581986156        481.28472485575776        2070.9779589614050     
         950   1490.3925458453173        483.35902927290005        2077.6332369665447     
         951   1496.7318643822514        485.43999605548811        2084.3026923635525     
         952   1503.0913564980822        487.52763938844600        2090.9863402169412     
         953   1509.4710649268077        489.62197347176232        2097.6841955913642     
         954   1515.8710324477629        491.72301252049073        2104.3962735516284     
         955   1522.2913018856166        493.83077076474922        2111.1225891626864     
         956   1528.7319161103742        495.94526244972144        2117.8631574896394     
         957   1535.1929180373770        498.06650183565569        2124.6179935977348     
         958   1541.6743506273040        500.19450319786557        2131.3871125523697     
         959   1548.1762568861704        502.32928082673089        2138.1705294190838     
         960   1554.6986798653295        504.47084902769637        2144.9682592635686     
         961   1561.2416626614734        506.61922212127240        2151.7803171516612     
         962   1567.8052484166333        508.77441444303594        2158.6067181493449     
         963   1574.3894803181765        510.93644034362967        2165.4474773227475     
         964   1580.9944015988126        513.10531418876212        2172.3026097381485     
         965   1587.6200555365906        515.28105035920885        2179.1721304619678     
         966   1594.2664854548993        517.46366325081101        2186.0560545607768     
         967   1600.9337347224680        519.65316727447748        2192.9543971012877     
         968   1607.6218467533683        521.84957685618326        2199.8671731503632     
         969   1614.3308650070119        524.05290643697003        2206.7943977750074     
         970   1621.0608329881550        526.26317047294742        2213.7360860423742     
         971   1627.8117942468934        528.48038343529151        2220.6922530197589     
         972   1634.5837923786687        530.70455981024634        2227.6629137746031     
         973   1641.3768710242641        532.93571409912238        2234.6480833744981     
         974   1648.1910738698066        535.17386081829932        2241.6477768871723     
         975   1655.0264446467679        537.41901449922352        2248.6620093805041     
         976   1661.8830271319659        539.67118968840998        2255.6907959225159     
         977   1668.7608651475616        541.93040094744106        2262.7341515813732     
         978   1675.6600025610614        544.19666285296796        2269.7920914253887     
         979   1682.5804832853194        546.46998999670973        2276.8646305230118     
         980   1689.5223512785346        548.75039698545447        2283.9517839428459     
         981   1696.4856505442553        551.03789844105904        2291.0535667536328     
         982   1703.4704251313726        553.33250900044845        2298.1699940242579     
         983   1710.4767191341307        555.63424331561714        2305.3010808237518     
         984   1717.5045766921187        557.94311605362861        2312.4468422212881     
         985   1724.5540419902741        560.25914189661546        2319.6072932861821     
         986   1731.6251592588844        562.58233554177991        2326.7824490878947     
         987   1738.7179727735877        564.91271170139350        2333.9723246960298     
         988   1745.8325268553701        567.25028510279753        2341.1769351803314     
         989   1752.9688658705686        569.59507048840283        2348.3962956106898     
         990   1760.1270342308705        571.94708261569076        2355.6304210571329     
         991   1767.3070763933160        574.30633625721271        2362.8793265898371     
         992   1774.5090368602946        576.67284620058922        2370.1430272791176     
         993   1781.7329601795502        579.04662724851312        2377.4215381954314     
         994   1788.9788909441768        581.42769421874607        2384.7148744093788     
         995   1796.2468737926224        583.81606194412143        2392.0230509917014     
         996   1803.5369534086883        586.21174527254266        2399.3460830132840     
         997   1810.8491745215297        588.61475906698456        2406.6839855451499     
         998   1818.1835819056560        591.02511820549341        2414.0367736584653     
         999   1825.5402203809304        593.44283758118604        2421.4044624245407     
        1000   1832.9191348125717        595.86793210225051        2428.7870669148228     
        1001   1840.3203701111552        598.30041669194748        2436.1846022009008     
        1002   1847.7439712326079        600.74030628860817        2443.5970833545066     
        1003   1855.1899831782191        603.18761584563651        2451.0245254475126     
        1004   1862.6584509946301        605.64236033150678        2458.4669435519295     
        1005   1870.1494197738430        608.10455472976832        2465.9243527399108     
        1006   1877.6629346532113        610.57421403903857        2473.3967680837472     
        1007   1885.1990408154550        613.05135327301173        2480.8842046558752     
        1008   1892.7577834886447        615.53598746045088        2488.3866775288648     
        1009   1900.3392079462151        618.02813164519421        2495.9042017754300     
        1010   1907.9433595069568        620.52780088615054        2503.4367924684229     
        1011   1915.5702835350232        623.03501025730418        2510.9844646808383     
        1012   1923.2200254399231        625.54977484770950        2518.5472334858032     
        1013   1930.8926306765325        628.07210976149770        2526.1251139565939     
        1014   1938.5881447450795        630.60203011786928        2533.7181211666157     
        1015   1946.3066131911621        633.13955105110153        2541.3262701894228     
        1016   1954.0480816057336        635.68468771054347        2548.9495760986974     
        1017   1961.8125956251156        638.23745526061930        2556.5880539682739     
        1018   1969.6002009309848        640.79786888082481        2564.2417188721115     
        1019   1977.4109432503894        643.36594376573294        2571.9105858843191     
        1020   1985.2448683557300        645.94169512498752        2579.5946700791351     
        1021   1993.1020220647843        648.52513818331010        2587.2939865309449     
        1022   2000.9824502406818        651.11628818049360        2595.0085503142618     
        1023   2008.8861987919263        653.71516037140748        2602.7383765037475     
        1024   2016.8133136723789        656.32177002599451        2610.4834801741936     
        1025   2024.7638408812727        658.93613242927415        2618.2438764005333     
        1026   2032.7378264632032        661.55826288133926        2626.0195802578382     
        1027   2040.7353165081302        664.18817669735847        2633.8106068213128     
        1028   2048.7563571513874        666.82588920757576        2641.6169711663065     
        1029   2056.8009945736653        669.47141575731030        2649.4386883682955     
        1030   2064.8692750010323        672.12477170695661        2657.2757735029013     
        1031   2072.9612447049167        674.78597243198521        2665.1282416458789     
        1032   2081.0769500021202        677.45503332294300        2672.9961078731230     
        1033   2089.2164372548104        680.13196978545147        2680.8793872606602     
        1034   2097.3797528705263        682.81679724020967        2688.7780948846589     
        1035   2105.5669433021740        685.50953112299180        2696.6922458214167     
        1036   2113.7780550480320        688.21018688464915        2704.6218551473762     
        1037   2122.0131346517455        690.91877999110829        2712.5669379391079     
        1038   2130.2722287023371        693.63532592337492        2720.5275092733250     
        1039   2138.5553838341912        696.35984017752821        2728.5035842268726     
        1040   2146.8626467270760        699.09233826472735        2736.4951778767340     
        1041   2155.1940641061183        701.83283571120626        2744.5023053000232     
        1042   2163.5496827418274        704.58134805827797        2752.5249815739976     
        1043   2171.9295494500798        707.33789086233014        2760.5632217760403     
        1044   2180.3337110921298        710.10247969483157        2768.6170409836800     
        1045   2188.7622145746000        712.87513014232525        2776.6864542745693     
        1046   2197.2151068494932        715.65585780643448        2784.7714767265074     
        1047   2205.6924349141791        718.44467830385781        2792.8721234174182     
        1048   2214.1942458114117        721.24160726637524        2800.9884094253689     
        1049   2222.7205866293098        724.04666034084073        2809.1203498285508     
        1050   2231.2715045013751        726.85985318918995        2817.2679597053007     
        1051   2239.8470466064859        729.68120148843536        2825.4312541340832     
        1052   2248.4472601688913        732.51072093066853        2833.6102481934972     
        1053   2257.0721924582194        735.34842722305859        2841.8049569622767     
        1054   2265.7218907894808        738.19433608785539        2850.0153955192955     
        1055   2274.3964025230557        741.04846326238635        2858.2415789435463     
        1056   2283.0957750647090        743.91082449905821        2866.4835223141727     
        1057   2291.8200558655776        746.78143556535645        2874.7412407104389     
        1058   2300.5692924221844        749.66031224384756        2883.0147492117508     
        1059   2309.3435322764276        752.54747033217484        2891.3040628976414     
        1060   2318.1428230155848        755.44292564306420        2899.6091968477813     
        1061   2326.9672122723132        758.34669400431846        2907.9301661419709     
        1062   2335.8167477246543        761.25879125882273        2916.2669858601480     
        1063   2344.6914770960243        764.17923326453968        2924.6196710823756     
        1064   2353.5914481552295        767.10803589451587        2932.9882368888593     
        1065   2362.5167087164468        770.04521503687261        2941.3726983599249     
        1066   2371.4673066392461        772.99078659481722        2949.7730705760441     
        1067   2380.4432898285709        775.94476648663294        2958.1893686178109     
        1068   2389.4447062347540        778.90717064568832        2966.6216075659577     
        1069   2398.4716038535062        781.87801502042748        2975.0698025013412     
        1070   2407.5240307259264        784.85731557437998        2983.5339685049607     
        1071   2416.6020349384944        787.84508828615412        2992.0141206579351     
        1072   2425.7056646230781        790.84134914943979        3000.5102740415273     
        1073   2434.8349679569224        793.84611417300744        3009.0224437371207     
        1074   2443.9899931626705        796.85939938071203        3017.5506448262404     
        1075   2453.1707885083351        799.88122081148515        3026.0948923905312     
        1076   2462.3774023073315        802.91159451934516        3034.6552015117818     
        1077   2471.6098829184466        805.95053657338849        3043.2315872718996     
        1078   2480.8682787458652        808.99806305779612        3051.8240647529328     
        1079   2490.1526382391521        812.05419007182866        3060.4326490370545     
        1080   2499.4630098932653        815.11893372983195        3069.0573552065712     
        1081   2508.7994422485435        818.19231016123103        3077.6981983439177     
        1082   2518.1619838907222        821.27433551053639        3086.3551935316632     
        1083   2527.5506834509206        824.36502593733871        3095.0283558525002     
        1084   2536.9655896056483        827.46439761631348        3103.7177003892643     
        1085   2546.4067510768027        830.57246673721693        3112.4232422249038     
        1086   2555.8742166316747        833.68924950489043        3121.1449964425087     
        1087   2565.3680350829418        836.81476213925691        3129.8829781252985     
        1088   2574.8882552886762        839.94902087532398        3138.6372023566169     
        1089   2584.4349261523348        843.09204196318103        3147.4076842199411     
        1090   2594.0080966227747        846.24384166800257        3156.1944387988774     
        1091   2603.6078156942367        849.40443627004515        3164.9974811771594     
        1092   2613.2341324063605        852.57384206465110        3173.8168264386563     
        1093   2622.8870958441712        855.75207536224491        3182.6524896673532     
        1094   2632.5667551380971        858.93915248833628        3191.5044859473792     
        1095   2642.2731594639481        862.13508978351831        3200.3728303629828     
        1096   2652.0063580429392        865.33990360346934        3209.2575379985465     
        1097   2661.7664001416670        868.55361031895006        3218.1586239385756     
        1098   2671.5533350721371        871.77622631580914        3227.0761032677106     
        1099   2681.3672121917375        875.00776799497646        3236.0099910707136     
        1100   2691.2080809032614        878.24825177247021        3244.9603024324829     
        1101   2701.0759906548883        881.49769407938948        3253.9270524380372     
        1102   2710.9709909402045        884.75611136192288        3262.9102561725285     
        1103   2720.8931312981822        888.02352008133971        3271.9099287212343     
        1104   2730.8424613131965        891.29993671399802        3280.9260851695612     
        1105   2740.8190306150195        894.58537775134027        3289.9587406030405     
        1106   2750.8228888788208        897.87985969989450        3299.0079101073366     
        1107   2760.8540858251636        901.18339908127382        3308.0736087682367     
        1108   2770.9126712200191        904.49601243217887        3317.1558516716577     
        1109   2780.9986948747437        907.81771630439357        3326.2546539036407     
        1110   2791.1122066461089        911.14852726479069        3335.3700305503603     
        1111   2801.2532564362718        914.48846189532776        3344.5019966981090     
        1112   2811.4218941927979        917.83753679304982        3353.6505674333162     
        1113   2821.6181699086483        921.19576857008610        3362.8157578425294     
        1114   2831.8421336221900        924.56317385365480        3371.9975830124276     
        1115   2842.0938354171844        927.93976928605991        3381.1960580298141     
        1116   2852.3733254228018        931.32557152469269        3390.4111979816248     
        1117   2862.6806538136047        934.72059724203018        3399.6430179549102     
        1118   2873.0158708095705        938.12486312563863        3408.8915330368591     
        1119   2883.3790266760666        941.53838587816938        3418.1567583147771     
        1120   2893.7701717238720        944.96118221736253        3427.4387088761032     
        1121   2904.1893563091658        948.39326887604477        3436.7373998083949     
        1122   2914.6366308335319        951.83466260213231        3446.0528461993431     
        1123   2925.1120457439533        955.28538015862591        3455.3850631367582     
        1124   2935.6156515328294        958.74543832361724        3464.7340657085806     
        1125   2946.1474987379484        962.21485389028362        3474.0998690028723     
        1126   2956.7076379425189        965.69364366689331        3483.4824881078262     
        1127   2967.2961197751442        969.18182447679919        3492.8819381117510     
        1128   2977.9129949098406        972.67941315844610        3502.2982341030902     
        1129   2988.5583140660246        976.18642656536394        3511.7313911704055     
        1130   2999.2321280085289        979.70288156617539        3521.1814244023913     
        1131   3009.9344875475772        983.22879504458649        3530.6483488878553     
        1132   3020.6654435388227        986.76418389939852        3540.1321797157411     
        1133   3031.4250468833038        990.30906504449547        3549.6329319751103     
        1134   3042.2133485274867        993.86345540885532        3559.1506207551520     
        1135   3053.0303994632300        997.42737193654216        3568.6852611451736     
        1136   3063.8762507278147        1001.0008315867121        3578.2368682346182     
        1137   3074.7509534039204        1004.5838513336079        3587.8054571130415     
        1138   3085.6545586196444        1008.1764481665646        3597.3910428701301     
        1139   3096.5871175484858        1011.7786390900042        3606.9936405956896     
        1140   3107.5486814093679        1015.3904411234417        3616.6132653796572     
        1141   3118.5393014666070        1019.0118713014796        3626.2499323120842     
        1142   3129.5590290299488        1022.6429466738126        3635.9036564831517     
        1143   3140.6079154545305        1026.2836843052223        3645.5744529831613     
        1144   3151.6860121409231        1029.9341012755851        3655.2623369025414     
        1145   3162.7933705350920        1033.5942146798641        3664.9673233318390     
        1146   3173.9300421284274        1037.2640416281158        3674.6894273617299     
        1147   3185.0960784577219        1040.9435992454846        3684.4286640830046     
        1148   3196.2915311051938        1044.6329046722094        3694.1850485865871     
        1149   3207.5164516984610        1048.3319750636153        3703.9585959635137     
        1150   3218.7708919105726        1052.0408275901241        3713.7493213049534     
        1151   3230.0549034599744        1055.7594794372442        3723.5572397021870     
        1152   3241.3685381105420        1059.4879478055775        3733.3823662466307     
        1153   3252.7118476715546        1063.2262499108169        3743.2247160298098     
        1154   3264.0848839977134        1066.9744029837473        3753.0843041433795     
        1155   3275.4876989891372        1070.7324242702446        3762.9611456791190     
        1156   3286.9203445913568        1074.5003310312763        3772.8552557289227     
        1157   3298.3828727953223        1078.2781405429043        3782.7666493848119     
        1158   3309.8753356373982        1082.0658700962790        3792.6953417389263     
        1159   3321.3977851993723        1085.8635369976460        3802.6413478835357     
        1160   3332.9502736084396        1089.6711585683402        3812.6046829110169     
        1161   3344.5328530372267        1093.4887521447929        3822.5853619138838     
        1162   3356.1455757037652        1097.3163350785239        3832.5833999847582     
        1163   3367.7884938715197        1101.1539247361491        3842.5988122163963     
        1164   3379.4616598493608        1105.0015384993749        3852.6316137016629     
        1165   3391.1651259915898        1108.8591937650017        3862.6818195335545     
        1166   3402.8989446979176        1112.7269079449218        3872.7494448051793     
        1167   3414.6631684134873        1116.6046984661227        3882.8345046097775     
        1168   3426.4578496288495        1120.4925827706834        3892.9370140406968     
        1169   3438.2830408799887        1124.3905783157775        3903.0569881914166     
        1170   3450.1387947482981        1128.2987025736707        3913.1944421555299     
        1171   3462.0251638606087        1132.2169730317246        3923.3493910267575     
        1172   3473.9422008891579        1136.1454071923913        3933.5218498989311     
        1173   3485.8899585516151        1140.0840225732206        3943.7118338660134     
        1174   3497.8684896110649        1144.0328367068528        3953.9193580220781     
        1175   3509.8778468760283        1147.9918671410262        3964.1444374613216     
        1176   3521.9180832004340        1151.9611314385677        3974.3870872780635     
        1177   3533.9892514836488        1155.9406471774059        3984.6473225667410     
        1178   3546.0914046704520        1159.9304319505572        3994.9251584219082     
        1179   3558.2245957510581        1163.9305033661367        4005.2206099382474     
        1180   3570.3888777610955        1167.9408790473522        4015.5336922105494     
        1181   3582.5843037816321        1171.9615766325080        4025.8644203337331     
        1182   3594.8109269391457        1175.9926137750017        4036.2128094028312     
        1183   3607.0688004055555        1180.0340081433276        4046.5788745130030     
        1184   3619.3579773981933        1184.0857774210731        4056.9626307595158     
        1185   3631.6785111798299        1188.1479393069237        4067.3640932377671     
        1186   3644.0304550586552        1192.2205115146578        4077.7832770432638     
        1187   3656.4138623882895        1196.3035117731515        4088.2201972716430     
        1188   3668.8287865677789        1200.3969578263739        4098.6748690186478     
        1189   3681.2752810416064        1204.5008674333935        4109.1473073801508     
        1190   3693.7533992996669        1208.6152583683715        4119.6375274521333     
        1191   3706.2631948773042        1212.7401484205666        4130.1455443307050     
        1192   3718.8047213552745        1216.8755553943331        4140.6713731120881     
        1193   3731.3780323597771        1221.0214971091239        4151.2150288926241     
        1194   3743.9831815624284        1225.1779913994835        4161.7765267687701     
        1195   3756.6202226802870        1229.3450561150585        4172.3558818371093     
        1196   3769.2892094758354        1233.5227091205875        4182.9531091943327     
        1197   3781.9901957569905        1237.7109682959092        4193.5682239372591     
        1198   3794.7232353770946        1241.9098515359565        4204.2012411628148     
        1199   3807.4883822349334        1246.1193767507616        4214.8521759680525     
        1200   3820.2856902747117        1250.3395618654520        4225.5210434501359     
        1201   3833.1152134860781        1254.5704248202533        4236.2078587063543     
        1202   3845.9770059041034        1258.8119835704886        4246.9126368341012     
        1203   3858.8711216093025        1263.0642560865781        4257.6353929309053     
        1204   3871.7976147276131        1267.3272603540383        4268.3761420943956     
        1205   3884.7565394304188        1271.6010143734879        4279.1348994223299     
        1206   3897.7479499345259        1275.8855361606372        4289.9116800125739     
        1207   3910.7719005021886        1280.1808437463001        4300.7064989631208     
        1208   3923.8284454410755        1284.4869551763834        4311.5193713720682     
        1209   3936.9176391043129        1288.8038885118965        4322.3503123376413     
        1210   3950.0395358904466        1293.1316618289436        4333.1993369581751     
        1211   3963.1941902434710        1297.4702932187304        4344.0664603321229     
        1212   3976.3816566528071        1301.8198007875585        4354.9516975580582     
        1213   3989.6019896533171        1306.1802026568303        4365.8550637346643     
        1214   4002.8552438252982        1310.5515169630435        4376.7765739607430     
        1215   4016.1414737944883        1314.9337618578008        4387.7162433352187     
        1216   4029.4607342320592        1319.3269555077970        4398.6740869571195     
        1217   4042.8130798546258        1323.7311160948304        4409.6501199256018     
        1218   4056.1985654242339        1328.1462618157966        4420.6443573399265     
        1219   4069.6172457483794        1332.5724108826928        4431.6568142994847     
        1220   4083.0691756799824        1337.0095815226107        4442.6875059037657     
        1221   4096.5544101174191        1341.4577919777485        4453.7364472523886     
        1222   4110.0730040044891        1345.9170605053971        4464.8036534450775     
        1223   4123.6250123304480        1350.3874053779527        4475.8891395816845     
        1224   4137.2104901299790        1354.8688448829082        4486.9929207621617     
        1225   4150.8294924832153        1359.3613973228589        4498.1150120865905     
        1226   4164.4820745157213        1363.8650810154959        4509.2554286551540     
        1227   4178.1682913985196        1368.3799142936170        4520.4141855681637     
        1228   4191.8881983480560        1372.9059155051145        4531.5912979260356     
        1229   4205.6418506262326        1377.4431030129840        4542.7867808293058     
        1230   4219.4293035403834        1381.9914951953212        4554.0006493786213     
        1231   4233.2506124432957        1386.5511104453237        4565.2329186747520     
        1232   4247.1058327331921        1391.1219671712870        4576.4836038185704     
        1233   4260.9950198537426        1395.7040837966103        4587.7527199110727     
        1234   4274.9182292940577        1400.2974787597921        4599.0402820533627     
        1235   4288.8755165887032        1404.9021705144341        4610.3463053466694     
        1236   4302.8669373176699        1409.5181775292363        4621.6708048923201     
        1237   4316.8925471064194        1414.1455182880036        4633.0137957917732     
        1238   4330.9524016258283        1418.7842112896383        4644.3752931465797     
        1239   4345.0465565922477        1423.4342750481489        4655.7553120584316     
        1240   4359.1750677674554        1428.0957280926418        4667.1538676291111     
        1241   4373.3379909586884        1432.7685889673278        4678.5709749605276     
        1242   4387.5353820186137        1437.4528762315169        4690.0066491546941     
        1243   4401.7672968453699        1442.1486084596256        4701.4609053137519     
        1244   4416.0337913825178        1446.8558042411669        4712.9337585399389     
        1245   4430.3349216190845        1451.5744821807614        4724.4252239356201     
        1246   4444.6707435895332        1456.3046608981285        4735.9353166032597     
        1247   4459.0413133737857        1461.0463590280933        4747.4640516454538     
        1248   4473.4466870972001        1465.7995952205783        4759.0114441648875     
        1249   4487.8869209306004        1470.5643881406158        4770.5775092643853     
        1250   4502.3620710902424        1475.3407564683348        4782.1622620468615     
        1251   4516.8721938378449        1480.1287188989718        4793.7657176153616     
        1252   4531.4173454805677        1484.9282941428621        4805.3878910730273     
        1253   4545.9975823710292        1489.7395009254483        4817.0287975231267     
        1254   4560.6129609072905        1494.5623579872738        4828.6884520690310     
        1255   4575.2635375328728        1499.3968840839866        4840.3668698142301     
        1256   4589.9493687367385        1504.2430979863361        4852.0640658623215     
        1257   4604.6705110533130        1509.1010184801801        4863.7800553170191     
        1258   4619.4270210624636        1513.9706643664745        4875.5148532821459     
        1259   4634.2189553895187        1518.8520544612832        4887.2684748616366     
        1260   4649.0463707052486        1523.7452075957704        4899.0409351595390     
        1261   4663.9093237258921        1528.6501426162092        4910.8322492800162     
        1262   4678.8078712131264        1533.5668783839724        4922.6424323273368     
        1263   4693.7420699740951        1538.4954337755407        4934.4714994058877     
        1264   4708.7119768613838        1543.4358276824962        4946.3194656201576     
        1265   4723.7176487730458        1548.3880790115275        4958.1863460747627     
        1266   4738.7591426525760        1553.3522066844271        4970.0721558744108     
        1267   4753.8365154889370        1558.3282296380935        4981.9769101239390     
        1268   4768.9498243165335        1563.3161668245268        4993.9006239282826     
        1269   4784.0991262152420        1568.3160372108366        5005.8433123924960     
        1270   4799.2844783103774        1573.3278597792332        5017.8049906217393     
        1271   4814.5059377727293        1578.3516535270369        5029.7856737212960     
        1272   4829.7635618185259        1583.3874374666682        5041.7853767965362     
        1273   4845.0574077094707        1588.4352306256571        5053.8041149529654     
        1274   4860.3875327527076        1593.4950520466359        5065.8419032961874     
        1275   4875.7539943008551        1598.5669207873464        5077.8987569319224     
        1276   4891.1568497519729        1603.6508559206325        5089.9746909659916     
        1277   4906.5961565495945        1608.7468765344463        5102.0697205043398     
        1278   4922.0719721826999        1613.8550017318448        5114.1838606530091     
        1279   4937.5843541857384        1618.9752506309915        5126.3171265181636     
        1280   4953.1333601386104        1624.1076423651552        5138.4695332060683     
        1281   4968.7190476666810        1629.2521960827128        5150.6410958231036     
        1282   4984.3414744407783        1634.4089309471462        5162.8318294757610     
        1283   5000.0006981771812        1639.5778661370443        5175.0417492706365     
        1284   5015.6967766376420        1644.7590208461040        5187.2708703144426     
        1285   5031.4297676293572        1649.9524142831256        5199.5192077139955     
        1286   5047.1997290050049        1655.1580656720198        5211.7867765762248     
        1287   5063.0067186627093        1660.3759942518009        5224.0735920081661     
        1288   5078.8507945460678        1665.6062192765953        5236.3796691169737     
        1289   5094.7320146441252        1670.8487600156298        5248.7050230098966     
        1290   5110.6504369914119        1676.1036357532457        5261.0496687943069     
        1291   5126.6061196678966        1681.3708657888849        5273.4136215776771     
        1292   5142.5991207990319        1686.6504694371031        5285.7968964675974     
        1293   5158.6294985557197        1691.9424660275588        5298.1995085717535     
        1294   5174.6973111543366        1697.2468749050208        5310.6214729979556     
        1295   5190.8026168567121        1702.5637154293638        5323.0628048541139     
        1296   5206.9454739701550        1707.8930069755745        5335.5235192482487     
        1297   5223.1259408474280        1713.2347689337428        5348.0036312884886     
        1298   5239.3440758867646        1718.5890207090704        5360.5031560830776     
        1299   5255.5999375318570        1723.9557817218633        5373.0221087403534     
        1300   5271.8935842718738        1729.3350714075414        5385.5605043687829     
        1301   5288.2250746414402        1734.7269092166273        5398.1183580769148     
        1302   5304.5944672206588        1740.1313146147572        5410.6956849734370     
        1303   5321.0018206350869        1745.5483070826733        5423.2925001671219     
        1304   5337.4471935557594        1750.9779061162276        5435.9088187668603     
        1305   5353.9306446991723        1756.4201312263781        5448.5446558816493     
        1306   5370.4522328272969        1761.8750019391987        5461.2000266205941     
        1307   5387.0120167475634        1767.3425377958647        5473.8749460929039     
        1308   5403.6100553128772        1772.8227583526655        5486.5694294079067     
        1309   5420.2464074216086        1778.3156831809974        5499.2834916750217     
        1310   5436.9211320176055        1783.8213318673691        5512.0171480037989     
        1311   5453.6342880901711        1789.3397240133954        5524.7704135038639     
        1312   5470.3859346740946        1794.8708792358045        5537.5433032849833     
        1313   5487.1761308496216        1800.4148171664292        5550.3358324570081     
        1314   5504.0049357424805        1805.9715574522186        5563.1480161299078     
        1315   5520.8724085238582        1811.5411197552253        5575.9798694137526     
        1316   5537.7786084104273        1817.1235237526203        5588.8314074187283     
        1317   5554.7235946643159        1822.7187891366743        5601.7026452551172     
        1318   5571.7074265931360        1828.3269356147766        5614.5935980333179     
        1319   5588.7301635499680        1833.9479829094248        5627.5042808638309     
        1320   5605.7918649333651        1839.5819507582255        5640.4347088572640     
        1321   5622.8925901873481        1845.2288589138968        5653.3848971243324     
        1322   5640.0323988014252        1850.8887271442691        5666.3548607758667     
        1323   5657.2113503105547        1856.5615752322801        5679.3446149227784     
        1324   5674.4295042951981        1862.2474229759832        5692.3541746761184     
        1325   5691.6869203812648        1867.9462901885388        5705.3835551470220     
        1326   5708.9836582401549        1873.6581966982205        5718.4327714467390     
        1327   5726.3197775887356        1879.3831623484123        5731.5018386866204     
        1328   5743.6953381893527        1885.1212069976109        5744.5907719781362     
        1329   5761.1103998498229        1890.8723505194230        5757.6995864328401     
        1330   5778.5650224234469        1896.6366128025682        5770.8282971624139     
        1331   5796.0592658089899        1902.4140137508768        5783.9769192786389     
        1332   5813.5931899507104        1908.2045732832919        5797.1454678933951     
        1333   5831.1668548383204        1914.0083113338669        5810.3339581186692     
        1334   5848.7803205070295        1919.8252478517702        5823.5424050665661     
        1335   5866.4336470375147        1925.6554028012783        5836.7708238492842     
        1336   5884.1268945559350        1931.4987961617849        5850.0192295791321     
        1337   5901.8601232339206        1937.3554479277896        5863.2876373685185     
        1338   5919.6333932885909        1943.2253781089125        5876.5760623299711     
        1339   5937.4467649825283        1949.1086067298779        5889.8845195761050     
        1340   5955.3002986238125        1955.0051538305306        5903.2130242196563     
        1341   5973.1940545659845        1960.9150394658209        5916.5615913734564     
        1342   5991.1280932080808        1966.8382837058186        5929.9302361504460     
        1343   6009.1024749946037        1972.7749066357005        5943.3189736636687     
        1344   6027.1172604155518        1978.7249283557617        5956.7278190262723     
        1345   6045.1725100063832        1984.6883689814069        5970.1567873515150     
        1346   6063.2682843480570        1990.6652486431567        5983.6058937527596     
        1347   6081.4046440669972        1996.6555874866424        5997.0751533434604     
        1348   6099.5816498351260        2002.6594056726117        6010.5645812371940     
        1349   6117.7993623698276        2008.6767233769224        6024.0741925476277     
        1350   6136.0578424339901        2014.7075607905510        6037.6040023885462     
        1351   6154.3571508359573        2020.7519381195809        6051.1540258738278     
        1352   6172.6973484295877        2026.8098755852177        6064.7242781174591     
        1353   6191.0784961141953        2032.8813934237730        6078.3147742335323     
        1354   6209.5006548345909        2038.9665118866794        6091.9255293362412     
        1355   6227.9638855810654        2045.0652512404795        6105.5565585398845     
        1356   6246.4682493893952        2051.1776317668318        6119.2078769588707     
        1357   6265.0138073408370        2057.3036737625071        6132.8794997076975     
        1358   6283.6006205621434        2063.4433975393958        6146.5714419009855     
        1359   6302.2287502255331        2069.5968234244956        6160.2837186534434     
        1360   6320.8982575487271        2075.7639717599272        6174.0163450798937     
        1361   6339.6092037949174        2081.9448629029175        6187.7693362952514     
        1362   6358.3616502728028        2088.1395172258185        6201.5427074145537     
        1363   6377.1556583365418        2094.3479551160872        6215.3364735529194     
        1364   6395.9912893858009        2100.5701969763027        6229.1506498255876     
        1365   6414.8686048657155        2106.8062632241545        6242.9852513478909     
        1366   6433.7876662669323        2113.0561742924538        6256.8402932352756     
        1367   6452.7485351255555        2119.3199506291189        6270.7157906032735     
        1368   6471.7512730232011        2125.5976126971918        6284.6117585675393     
        1369   6490.7959415869582        2131.8891809748243        6298.5282122438157     
        1370   6509.8826024894142        2138.1946759552889        6312.4651667479575     
        1371   6529.0113174486341        2144.5141181469680        6326.4226371959185     
        1372   6548.1821482281894        2150.8475280733669        6340.4006387037580     
        1373   6567.3951566371188        2157.1949262731018        6354.3991863876327     
        1374   6586.6504045299680        2163.5563332999068        6368.4182953638101     
        1375   6605.9479538067617        2169.9317697226315        6382.4579807486507     
        1376   6625.2878664130249        2176.3212561252467        6396.5182576586267     
        1377   6644.6702043397572        2182.7248131068300        6410.5991412103012     
        1378   6664.0950296234696        2189.1424612815858        6424.7006465203594     
        1379   6683.5624043461439        2195.5742212788286        6438.8227887055646     
        1380   6703.0723906352723        2202.0201137429935        6452.9655828828027     
        1381   6722.6250506638207        2208.4801593336310        6467.1290441690462     
        1382   6742.2204466502608        2214.9543787254079        6481.3131876813804     
        1383   6761.8586408585434        2221.4427926081080        6495.5180285369834     
        1384   6781.5396955981287        2227.9454216866357        6509.7435818531530     
        1385   6801.2636732239562        2234.4622866810064        6523.9898627472658     
        1386   6821.0306361364655        2240.9934083263620        6538.2568863368160     
        1387   6840.8406467815812        2247.5388073729509        6552.5446677393893     
        1388   6860.6937676507341        2254.0985045861503        6566.8532220726847     
        1389   6880.5900612808364        2260.6725207464469        6581.1825644544879     
        1390   6900.5295902543094        2267.2608766494486        6595.5327100027025     
        1391   6920.5124171990510        2273.8635931058802        6609.9036738353198     
        1392   6940.5386047884722        2280.4806909415865        6624.2954710704462     
        1393   6960.6082157414658        2287.1121909975282        6638.7081168262694     
        1394   6980.7213128224266        2293.7581141297860        6653.1416262211005     
        1395   7000.8779588412435        2300.4184812095555        6667.5960143733319     
        1396   7021.0782166533054        2307.0933131231573        6682.0712964014765     
        1397   7041.3221491594850        2313.7826307720238        6696.5674874241313     
        1398   7061.6098193061744        2320.4864550727098        6711.0846025600022     
        1399   7081.9412900852376        2327.2048069568868        6725.6226569278933     
        1400   7102.3166245340581        2333.9377073713504        6740.1816656467199     
        1401   7122.7358857354993        2340.6851772780042        6754.7616438354780     
        1402   7143.1991368179351        2347.4472376538829        6769.3626066132811     
        1403   7163.7064409552322        2354.2239094911338        6783.9845690993334     
        1404   7184.2578613667583        2361.0152137970249        6798.6275464129503     
        1405   7204.8534613173724        2367.8211715939419        6813.2915536735318     
        1406   7225.4933041174500        2374.6418039193936        6827.9766060005995     
        1407   7246.1774531228393        2381.4771318260050        6842.6827185137490     
        1408   7266.9059717349173        2388.3271763815223        6857.4099063327003     
        1409   7287.6789234005464        2395.1919586688127        6872.1581845772616     
        1410   7308.4963716120856        2402.0714997858581        6886.9275683673368     
        1411   7329.3583799074077        2408.9658208457686        6901.7180728229469     
        1412   7350.2650118698684        2415.8749429767659        6916.5297130641902     
        1413   7371.2163311283448        2422.7988873221989        6931.3625042112835     
        1414   7392.2124013571984        2429.7376750405306        6946.2164613845325     
        1415   7413.2532862763110        2436.6913273053501        6961.0915997043521     
        1416   7434.3390496510428        2443.6598653053616        6975.9879342912473     
        1417   7455.4697552922798        2450.6433102443953        6990.9054802658266     
        1418   7476.6454670563953        2457.6416833413955        7005.8442527487960     
        1419   7497.8662488452783        2464.6550058304360        7020.8042668609687     
        1420   7519.1321646063025        2471.6832989607014        7035.7855377232409     
        1421   7540.4432783323655        2478.7265839965066        7050.7880804566312     
        1422   7561.7996540618569        2485.7848822172796        7065.8119101822349     
        1423   7583.2013558786821        2492.8582149175759        7080.8570420212600     
        1424   7604.6484479122255        2499.9466034070670        7095.9234910950090     
        1425   7626.1409943374156        2507.0500690105505        7111.0112725248891     
        1426   7647.6790593746464        2514.1686330679427        7126.1204014323903     
        1427   7669.2627072898522        2521.3023169342828        7141.2508929391252     
        1428   7690.8920023944374        2528.4511419797277        7156.4027621667819     
        1429   7712.5670090453496        2535.6151295895629        7171.5760242371689     
        1430   7734.2877916450107        2542.7943011641896        7186.7706942721697     
        1431   7756.0544146413740        2549.9886781191358        7201.9867873937892     
        1432   7777.8669425278886        2557.1982818850474        7217.2243187241174     
        1433   7799.7254398435061        2564.4231339076960        7232.4833033853456     
        1434   7821.6299711726879        2571.6632556479685        7247.7637564997603     
        1435   7843.5806011454179        2578.9186685818863        7263.0656931897556     
        1436   7865.5773944371640        2586.1893942005813        7278.3891285778172     
        1437   7887.6204157689281        2593.4754540103154        7293.7340777865302     
        1438   7909.7097299071993        2600.7768695324698        7309.1005559385721     
        1439   7931.8454016639880        2608.0936623035486        7324.4885781567318     
        1440   7954.0274958968057        2615.4258538751778        7339.8981595638797     
        1441   7976.2560775086886        2622.7734658141130        7355.3293152830001     
        1442   7998.5312114481630        2630.1365197022228        7370.7820604371618     
        1443   8020.8529627092812        2637.5150371365062        7386.2564101495400     
        1444   8043.2213963315926        2644.9090397290820        7401.7523795434035     
        1445   8065.6365774001724        2652.3185491071949        7417.2699837421242     
        1446   8088.0985710455961        2659.7435869132105        7432.8092378691617     
        1447   8110.6074424439548        2667.1841748046181        7448.3701570480798     
        1448   8133.1632568168443        2674.6403344540313        7463.9527564025393     
        1449   8155.7660794313879        2682.1120875491893        7479.5570510562975     
        1450   8178.4159756002036        2689.5994557929507        7495.1830561332099     
        1451   8201.1130106814362        2697.1024609033043        7510.8307867572312     
        1452   8223.8572500787304        2704.6211246133557        7526.5002580524024     
        1453   8246.6487592412577        2712.1554686713407        7542.1914851428764     
        1454   8269.4876036636906        2719.7055148406139        7557.9044831528945     
        1455   8292.3738488862273        2727.2712848996621        7573.6392672067959     
        1456   8315.3075604945661        2734.8528006420852        7589.3958524290192     
        1457   8338.2888041199330        2742.4500838766180        7605.1742539440966     
        1458   8361.3176454390541        2750.0631564271116        7620.9744868766575     
        1459   8384.3941501741956        2757.6920401325528        7636.7965663514342     
        1460   8407.5183840931022        2765.3367568470367        7652.6405074932472     
        1461   8430.6904130090716        2772.9973284398025        7668.5063254270181     
        1462   8453.9103027808851        2780.6737767951972        7684.3940352777590     
        1463   8477.1781193128681        2788.3661238127052        7700.3036521705881     
        1464   8500.4939285548389        2796.0743914069271        7716.2351912307149     
        1465   8523.8577965021504        2803.7986015075981        7732.1886675834457     
        1466   8547.2697891956577        2811.5387760595668        7748.1640963541768     
        1467   8570.7299727217451        2819.2949370228202        7764.1614926684124     
        1468   8594.2384132123061        2827.0671063724599        7780.1808716517480     
        1469   8617.7951768447583        2834.8553060987210        7796.2222484298700     
        1470   8641.4003298420284        2842.6595582069594        7812.2856381285628     
        1471   8665.0539384725798        2850.4798847176598        7828.3710558737193     
        1472   8688.7560690503688        2858.3163076664314        7844.4785167913051     
        1473   8712.5067879348935        2866.1688491040095        7860.6080360073993     
        1474   8736.3061615311562        2874.0375310962540        7876.7596286481757     
        1475   8760.1542562896866        2881.9223757241562        7892.9333098398929     
        1476   8784.0511387065271        2889.8234050838269        7909.1290947089110     
        1477   8807.9968753232533        2897.7406412865089        7925.3469983816904     
        1478   8831.9915327269409        2905.6741064585663        7941.5870359847850     
        1479   8856.0351775502186        2913.6238227414974        7957.8492226448361     
        1480   8880.1278764711915        2921.5898122919175        7974.1335734885879     
        1481   8904.2696962135287        2929.5720972815793        7990.4401036428808     
        1482   8928.4607035463887        2937.5706998973496        8006.7688282346417     
        1483   8952.7009652844772        2945.5856423412361        8023.1197623909038     
        1484   8976.9905482879967        2953.6169468303615        8039.4929212387860     
        1485   9001.3295194627026        2961.6646355969856        8055.8883199055135     
        1486   9025.7179457598413        2969.7287308884879        8072.3059735183906     
        1487   9050.1558941762014        2977.8092549673811        8088.7458972048280     
        1488   9074.6434317540916        2985.9062301112986        8105.2081060923310     
        1489   9099.1806255813390        2994.0196786130082        8121.6926153084969     
        1490   9123.7675427913036        3002.1496227804000        8138.1994399810101     
        1491   9148.4042505628640        3010.2960849364999        8154.7285952376660     
        1492   9173.0908161204097        3018.4590874194464        8171.2800962063375     
        1493   9197.8273067338851        3026.6386525825246        8187.8539580150064     
        1494   9222.6137897187309        3034.8348027941333        8204.4501957917400     
        1495   9247.4503324359339        3043.0475604378066        8221.0688246647078     
        1496   9272.3370022919898        3051.2769479122044        8237.7098597621643     
        1497   9297.2738667389349        3059.5229876311159        8254.3733162124590     
        1498   9322.2609932743144        3067.7857020234551        8271.0592091440376     
        1499   9347.2984494412231        3076.0651135332737        8287.7675536854531     
        1500   9372.3863028282503        3084.3612446197390        8304.4983649653259     
        1501   9397.5246210695495        3092.6741177571598        8321.2516581123982     
        1502   9422.7134718447687        3101.0037554349619        8338.0274482554833     
        1503   9447.9529228791162        3109.3501801577117        8354.8257505235033     
        1504   9473.2430419432876        3117.7134144450947        8371.6465800454644     
        1505   9498.5838968535409        3126.0934808319312        8388.4899519504779     
        1506   9523.9755554716376        3134.4904018681659        8405.3558813677355     
        1507   9549.4180857049032        3142.9042001188809        8422.2443834265305     
        1508   9574.9115555061398        3151.3348981642771        8439.1554732562454     
        1509   9600.4560328737352        3159.7825185996917        8456.0891659863664     
        1510   9626.0515858515555        3168.2470840355923        8473.0454767464562     
        1511   9651.6982825290397        3176.7286170975731        8490.0244206661864     
        1512   9677.3961910411235        3185.2271404263543        8507.0260128753162     
        1513   9703.1453795682919        3193.7426766777962        8524.0502685036936     
        1514   9728.9459163365573        3202.2752485228789        8541.0972026812669     
        1515   9754.7978696174578        3210.8248786477193        8558.1668305380699     
        1516   9780.7013077280626        3219.3915897535576        8575.2591672042363     
        1517   9806.6562990309885        3227.9754045567738        8592.3742278099962     
        1518   9832.6629119343543        3236.5763457888675        8609.5120274856545     
        1519   9858.7212148918352        3245.1944361964775        8626.6725813616267     
        1520   9884.8312764026268        3253.8296985413676        8643.8559045684196     
        1521   9910.9931650114740        3262.4821556004358        8661.0620122366272     
        1522   9937.2069493086219        3271.1518301657056        8678.2909194969325     
        1523   9963.4726979298885        3279.8387450443379        8695.5426414801204     
        1524   9989.7904795565864        3288.5429230586174        8712.8171933170615     
        1525   10016.160362915596        3297.2643870459669        8730.1145901387263     
        1526   10042.582416779303        3306.0031598589326        8747.4348470761706     
        1527   10069.056709965651        3314.7592643652019        8764.7779792605452     
        1528   10095.583311338098        3323.5327234475794        8782.1440018230878     
        1529   10122.162289805661        3332.3235600040175        8799.5329298951456     
        1530   10148.793714322857        3341.1317969475831        8816.9447786081291     
        1531   10175.477653889775        3349.9574572064917        8834.3795630935747     
        1532   10202.214177552014        3358.8005637240713        8851.8372984830858     
        1533   10229.003354400720        3367.6611394588026        8869.3179999083641     
        1534   10255.845253572576        3376.5392073842791        8886.8216825012059     
        1535   10282.739944249794        3385.4347904892365        8904.3483613935077     
        1536   10309.687495660128        3394.3479117775419        8921.8980517172331     
        1537   10336.687977076866        3403.2785942681908        8939.4707686044603     
        1538   10363.741457818847        3412.2268609953167        8957.0665271873604     
        1539   10390.848007250419        3421.1927350081755        8974.6853425981772     
        1540   10418.007694781494        3430.1762393711656        8992.3272299692599     
        1541   10445.220589867509        3439.1773971638117        9009.9922044330451     
        1542   10472.486762009448        3448.1962314807724        9027.6802811220641     
        1543   10499.806280753824        3457.2327654318424        9045.3914751689335     
        1544   10527.179215692695        3466.2870221419421        9063.1258017063737     
        1545   10554.605636463650        3475.3590247511297        9080.8832758671706     
        1546   10582.085612749828        3484.4487964145947        9098.6639127842336     
        1547   10609.619214279910        3493.5563603026599        9116.4677275905415     
        1548   10637.206510828104        3502.6817396007841        9134.2947354191801     
        1549   10664.847572214159        3511.8249575095506        9152.1449514033011     
        1550   10692.542468303387        3520.9860372446879        9170.0183906761777     
        1551   10720.291269006602        3530.1650020370439        9187.9150683711450     
        1552   10748.094044280204        3539.3618751326148        9205.8349996216602     
        1553   10775.950864126089        3548.5766797925176        9223.7781995612404     
        1554   10803.861798591735        3557.8094392930107        9241.7446833235172     
        1555   10831.826917770128        3567.0601769254808        9259.7344660421950     
        1556   10859.846291799828        3576.3289159964588        9277.7475628510838     
        1557   10887.919990864906        3585.6156798275924        9295.7839888840736     
        1558   10916.048085195009        3594.9204917556794        9313.8437592751561     
        1559   10944.230645065287        3604.2433751326412        9331.9268891583906     
        1560   10972.467740796477        3613.5843533255379        9350.0333936679563     
        1561   11000.759442754821        3622.9434497165639        9368.1632879381050     
        1562   11029.105821352132        3632.3206877030470        9386.3165871031852     
        1563   11057.506947045740        3641.7160906974455        9404.4933062976270     
        1564   11085.962890338560        3651.1296821273636        9422.6934606559607     
        1565   11114.473721779012        3660.5614854355244        9440.9170653128003     
        1566   11143.039511961080        3670.0115240797991        9459.1641354028579     
        1567   11171.660331524283        3679.4798215331862        9477.4346860609276     
        1568   11200.336251153705        3688.9664012838234        9495.7287324218923     
        1569   11229.067341579945        3698.4712868349761        9514.0462896207282     
        1570   11257.853673579184        3707.9945017050545        9532.3873727925093     
        1571   11286.695317973121        3717.5360694275964        9550.7519970723861     
        1572   11315.592345629006        3727.0960135512810        9569.1401775956056     
        1573   11344.544827459647        3736.6743576399149        9587.5519294974965     
        1574   11373.552834423397        3746.2711252724480        9605.9872679134987     
        1575   11402.616437524139        3755.8863400429577        9624.4462079791065     
        1576   11431.735707811331        3765.5200255606665        9642.9287648299505     
        1577   11460.910716379954        3775.1722054499251        9661.4349536017016     
        1578   11490.141534370558        3784.8429033502243        9679.9647894301525     
        1579   11519.428232969211        3794.5321429161822        9698.5182874511665     
        1580   11548.770883407573        3804.2399478175676        9717.0954628007239     
        1581   11578.169556962806        3813.9663417392712        9735.6963306148518     
        1582   11607.624324957667        3823.7113483813314        9754.3209060297086     
        1583   11637.135258760423        3833.4749914589111        9772.9692041815124     
        1584   11666.702429784924        3843.2572947023177        9791.6412402065926     
        1585   11696.325909490533        3853.0582818569933        9810.3370292413420     
        1586   11726.005769382204        3862.8779766835178        9829.0565864222699     
        1587   11755.742081010401        3872.7164029575983        9847.7999268859494     
        1588   11785.534915971180        3882.5735844700971        9866.5670657690625     
        1589   11815.384345906106        3892.4495450269892        9885.3580182083679     
        1590   11845.290442502333        3902.3443084494102        9904.1727993407203     
        1591   11875.253277492537        3912.2578985736131        9923.0114243030512     
        1592   11905.272922654975        3922.1903392510058        9941.8739082323973     
        1593   11935.349449813419        3932.1416543481146        9960.7602662658719     
        1594   11965.482930837228        3942.1118677466166        9979.6705135406773     
        1595   11995.673437641295        3952.1010033433213        9998.6046651941160     
        1596   12025.921042186073        3962.1090850501755        10017.562736363565     
        1597   12056.225816477561        3972.1361367942663        10036.544742186488     
        1598   12086.587832567327        3982.1821825178145        10055.550697800461     
        1599   12117.007162552467        3992.2472461781767        10074.580618343116     
        1600   12147.483878575658        4002.3313517478568        10093.634518952193     
        1601   12178.018052825102        4012.4345232144824        10112.712414765512     
        1602   12208.609757534596        4022.5567845808350        10131.814320920992     
        1603   12239.259064983446        4032.6981598648181        10150.940252556624     
        1604   12269.966047496557        4042.8586730994880        10170.090224810501     
        1605   12300.730777444343        4053.0383483330243        10189.264252820789     
        1606   12331.553327242820        4063.2372096287600        10208.462351725768     
        1607   12362.433769353518        4073.4552810651539        10227.684536663768     
        1608   12393.372176283565        4083.6925867358118        10246.930822773244     
        1609   12424.368620585596        4093.9491507494699        10266.201225192708     
        1610   12455.423174857859        4104.2249972300133        10285.495759060790     
        1611   12486.535911744097        4114.5201503164535        10304.814439516174     
        1612   12517.706903933678        4124.8346341629540        10324.157281697660     
        1613   12548.936224161460        4135.1684729388044        10343.524300744120     
        1614   12580.223945207910        4145.5216908284447        10362.915511794521     
        1615   12611.570139899026        4155.8943120314425        10382.330929987904     
        1616   12642.974881106376        4166.2863607625150        10401.770570463417     
        1617   12674.438241747072        4176.6978612515077        10421.234448360285     
        1618   12705.960294783810        4187.1288377434203        10440.722578817820     
        1619   12737.541113224810        4197.5793144983772        10460.234976975411     
        1620   12769.180770123896        4208.0493157916517        10479.771657972560     
        1621   12800.879338580398        4218.5388659136506        10499.332636948824     
        1622   12832.636891739256        4229.0479891699224        10518.917929043886     
        1623   12864.453502790937        4239.5767098811575        10538.527549397470     
        1624   12896.329244971481        4250.1250523831832        10558.161513149425     
        1625   12928.264191562490        4260.6930410269679        10577.819835439665     
        1626   12960.258415891121        4271.2807001786232        10597.502531408207     
        1627   12992.311991330087        4281.8880542193901        10617.209616195132     
        1628   13024.424991297688        4292.5151275456656        10636.941104940634     
        1629   13056.597489257747        4303.1619445689712        10656.697012784973     
        1630   13088.829558719684        4313.8285297159819        10676.477354868504     
        1631   13121.121273238457        4324.5149074285009        10696.282146331670     
        1632   13153.472706414601        4335.2211021634848        10716.111402315006     
        1633   13185.883931894197        4345.9471383930177        10735.965137959100     
        1634   13218.355023368917        4356.6930406043384        10755.843368404679     
        1635   13250.886054575965        4367.4588332998082        10775.746108792524     
        1636   13283.477099298128        4378.2445409969496        10795.673374263497     
        1637   13316.128231363748        4389.0501882284098        10815.625179958555     
        1638   13348.839524646739        4399.8757995419874        10835.601541018761     
        1639   13381.611053066570        4410.7213995006150        10855.602472585228     
        1640   13414.442890588287        4421.5870126823747        10875.627989799181     
        1641   13447.335111222468        4432.4726636804780        10895.678107801916     
        1642   13480.287789025308        4443.3783771032886        10915.752841734833     
        1643   13513.300998098515        4454.3041775743050        10935.852206739391     
        1644   13546.374812589404        4465.2500897321715        10955.976217957164     
        1645   13579.509306690832        4476.2161382306695        10976.124890529789     
        1646   13612.704554641225        4487.2023477387311        10996.298239599004     
        1647   13645.960630724583        4498.2087429404146        11016.496280306616     
        1648   13679.277609270472        4509.2353485349377        11036.719027794539     
        1649   13712.655564653996        4520.2821892366455        11056.966497204758     
        1650   13746.094571295886        4531.3492897750357        11077.238703679346     
        1651   13779.594703662371        4542.4366748947386        11097.535662360453     
        1652   13813.156036265305        4553.5443693555380        11117.857388390341     
        1653   13846.778643662074        4564.6723979323515        11138.203896911326     
        1654   13880.462600455648        4575.8207854152406        11158.575203065831     
        1655   13914.207981294558        4586.9895566094074        11178.971321996351     
        1656   13948.014860872907        4598.1787363352041        11199.392268845479     
        1657   13981.883313930366        4609.3883494281181        11219.838058755877     
        1658   14015.813415252182        4620.6184207387842        11240.308706870304     
        1659   14049.805239669140        4631.8689751329748        11260.804228331595     
        1660   14083.858862057656        4643.1400374916111        11281.324638282693     
        1661   14117.974357339655        4654.4316327107508        11301.869951866589     
        1662   14152.151800482661        4665.7437857016039        11322.440184226387     
        1663   14186.391266499757        4677.0765213905115        11343.035350505275     
        1664   14220.692830449616        4688.4298647189680        11363.655465846501     
        1665   14255.056567436450        4699.8038406436053        11384.300545393427     
        1666   14289.482552610072        4711.1984741362021        11404.970604289476     
        1667   14323.970861165855        4722.6137901836801        11425.665657678186     
        1668   14358.521568344740        4734.0498137881032        11446.385720703145     
        1669   14393.134749433246        4745.5065699666802        11467.130808508047     
        1670   14427.810479763462        4756.9840837517622        11487.900936236661     
        1671   14462.548834713041        4768.4823801908451        11508.696119032847     
        1672   14497.349889705225        4780.0014843465651        11529.516372040540     
        1673   14532.213720208809        4791.5414212967116        11550.361710403775     
        1674   14567.140401738176        4803.1022161342062        11571.232149266656     
        1675   14602.130009853285        4814.6838939671243        11592.127703773380     
        1676   14637.182620159654        4826.2864799186818        11613.048389068217     
        1677   14672.298308308384        4837.9099991272369        11633.994220295543     
        1678   14707.477149996148        4849.5544767462980        11654.965212599791     
        1679   14742.719220965206        4861.2199379445128        11675.961381125504     
        1680   14778.024597003357        4872.9064079056707        11696.982741017278     
        1681   14813.393353944019        4884.6139118287165        11718.029307419831     
        1682   14848.825567666152        4896.3424749277301        11739.101095477932     
        1683   14884.321314094312        4908.0921224319391        11760.198120336454     
        1684   14919.880669198614        4919.8628795857185        11781.320397140336     
        1685   14955.503708994767        4931.6547716485848        11802.467941034631     
        1686   14991.190509544034        4943.4678238951974        11823.640767164434     
        1687   15026.941146953281        4955.3020616153735        11844.838890674959     
        1688   15062.755697374920        4967.1575101140579        11866.062326711479     
        1689   15098.634237006974        4979.0341947113529        11887.311090419378     
        1690   15134.576842093004        4990.9321407424986        11908.585196944085     
        1691   15170.583588922194        5002.8513735578954        11929.884661431159     
        1692   15206.654553829252        5014.7919185230667        11951.209499026198     
        1693   15242.789813194528        5026.7538010187000        11972.559724874911     
        1694   15278.989443443885        5038.7370464406167        11993.935354123078     
        1695   15315.253521048811        5050.7416801997942        12015.336401916582     
        1696   15351.582122526339        5062.7677277223465        12036.762883401347     
        1697   15387.975324439127        5074.8152144495407        12058.214813723431     
        1698   15424.433203395345        5086.8841658377869        12079.692208028937     
        1699   15460.955836048815        5098.9746073586430        12101.195081464070     
        1700   15497.543299098876        5111.0865644988062        12122.723449175111     
        1701   15534.195669290504        5123.2200627601351        12144.277326308425     
        1702   15570.913023414192        5135.3751276596149        12165.856728010462     
        1703   15607.695438306075        5147.5517847293922        12187.461669427756     
        1704   15644.542990847824        5159.7500595167558        12209.092165706912     
        1705   15681.455757966723        5171.9699775841445        12230.748231994636     
        1706   15718.433816635594        5184.2115645091299        12252.429883437708     
        1707   15755.477243872901        5196.4748458844551        12274.137135182986     
        1708   15792.586116742628        5208.7598473179814        12295.870002377409     
        1709   15829.760512354394        5221.0665944327393        12317.628500168017     
        1710   15867.000507863353        5233.3951128668969        12339.412643701902     
        1711   15904.306180470285        5245.7454282737726        12361.222448126277     
        1712   15941.677607421509        5258.1175663218282        12383.057928588403     
        1713   15979.114866008977        5270.5115526946793        12404.919100235646     
        1714   16016.618033570163        5282.9274130910790        12426.805978215429     
        1715   16054.187187488184        5295.3651732249364        12448.718577675289     
        1716   16091.822405191688        5307.8248588253036        12470.656913762818     
        1717   16129.523764154974        5320.3064956363878        12492.621001625716     
        1718   16167.291341897833        5332.8101094175299        12514.610856411738     
        1719   16205.125215985730        5345.3357259432341        12536.626493268741     
        1720   16243.025464029652        5357.8833710031395        12558.667927344646     
        1721   16280.992163686213        5370.4530704020453        12580.735173787483     
        1722   16319.025392657579        5383.0448499598879        12602.828247745334     
        1723   16357.125228691524        5395.6587355117563        12624.947164366386     
        1724   16395.291749581389        5408.2947529078920        12647.091938798885     
        1725   16433.525033166134        5420.9529280136758        12669.262586191193     
        1726   16471.825157330251        5433.6332867096417        12691.459121691712     
        1727   16510.192200003876        5446.3358548914794        12713.681560448958     
        1728   16548.626239162681        5459.0606584700090        12735.929917611507     
        1729   16587.127352827971        5471.8077233712193        12758.204208328045     
        1730   16625.695619066595        5484.5770755362337        12780.504447747300     
        1731   16664.331115991034        5497.3687409213308        12802.830651018119     
        1732   16703.033921759306        5510.1827454979339        12825.182833289402     
        1733   16741.804114575065        5523.0191152526277        12847.561009710147     
        1734   16780.641772687504        5535.8778761871208        12869.965195429430     
        1735   16819.546974391462        5548.7590543182996        12892.395405596402     
        1736   16858.519798027311        5561.6626756781798        12914.851655360308     
        1737   16897.560321981058        5574.5887663139374        12937.333959870466     
        1738   16936.668624684258        5587.5373522878863        12959.842334276262     
        1739   16975.844784614092        5600.5084596775050        12982.376793727195     
        1740   17015.088880293293        5613.5021145754072        13004.937353372816     
        1741   17054.400990290218        5626.5183430893658        13027.524028362768     
        1742   17093.781193218787        5639.5571713422951        13050.136833846773     
        1743   17133.229567738534        5652.6186254722752        13072.775784974647     
        1744   17172.746192554565        5665.7027316325093        13095.440896896258     
        1745   17212.331146417597        5678.8095159913819        13118.132184761591     
        1746   17251.984508123900        5691.9390047323986        13140.849663720674     
        1747   17291.706356515391        5705.0912240542357        13163.593348923650     
        1748   17331.496770479513        5718.2662001707113        13186.363255520722     
        1749   17371.355828949356        5731.4639593107922        13209.159398662179     
        1750   17411.283610903574        5744.6845277185994        13231.981793498389     
        1751   17451.280195366431        5757.9279316534057        13254.830455179806     
        1752   17491.345661407744        5771.1941973896237        13277.705398856950     
        1753   17531.480088142987        5784.4833512168334        13300.606639680447     
        1754   17571.683554733158        5797.7954194397507        13323.534192800977     
        1755   17611.956140384904        5811.1304283782520        13346.488073369323     
        1756   17652.297924350427        5824.4884043673555        13369.468296536319     
        1757   17692.708985927547        5837.8693737572421        13392.474877452918     
        1758   17733.189404459645        5851.2733629132290        13415.507831270121     
        1759   17773.739259335754        5864.7003982158003        13438.567173139028     
        1760   17814.358629990431        5878.1505060605741        13461.652918210799     
        1761   17855.047595903896        5891.6237128583398        13484.765081636702     
        1762   17895.806236601908        5905.1200450350143        13507.903678568060     
        1763   17936.634631655856        5918.6395290316932        13531.068724156294     
        1764   17977.532860682695        5932.1821913045987        13554.260233552888     
        1765   18018.501003345009        5945.7480583251190        13577.478221909423     
        1766   18059.539139350953        5959.3371565797861        13600.722704377540     
        1767   18100.647348454295        5972.9495125702942        13623.993696108990     
        1768   18141.825710454370        5986.5851528134781        13647.291212255570     
        1769   18183.074305196147        6000.2441038413281        13670.615267969179     
        1770   18224.393212570172        6013.9263922009877        13693.965878401781     
        1771   18265.782512512582        6027.6320444547555        13717.343058705444     
        1772   18307.242285005126        6041.3610871800738        13740.746824032278     
        1773   18348.772610075139        6055.1135469695455        13764.177189534512     
        1774   18390.373567795559        6068.8894504309201        13787.634170364418     
        1775   18432.045238284929        6082.6888241871038        13811.117781674384     
        1776   18473.787701707362        6096.5116948761452        13834.628038616838     
        1777   18515.601038272620        6110.3580891512638        13858.164956344332     
        1778   18557.485328235998        6124.2280336808144        13881.728550009457     
        1779   18599.440651898454        6138.1215551483137        13905.318834764903     
        1780   18641.467089606500        6152.0386802524226        13928.935825763436     
        1781   18683.564721752267        6165.9794357069732        13952.579538157912     
        1782   18725.733628773476        6179.9438482409250        13976.249987101233     
        1783   18767.973891153470        6193.9319445984111        13999.947187746424     
        1784   18810.285589421150        6207.9437515387026        14023.671155246555     
        1785   18852.668804151072        6221.9792958362368        14047.421904754789     
        1786   18895.123615963326        6236.0386042805958        14071.199451424371     
        1787   18937.650105523680        6250.1217036765247        14095.003810408620     
        1788   18980.248353543437        6264.2286208439036        14118.834996860925     
        1789   19022.918440779536        6278.3593826177848        14142.693025934779     
        1790   19065.660448034498        6292.5140158483628        14166.577912783725     
        1791   19108.474456156473        6306.6925474009977        14190.489672561402     
        1792   19151.360546039181        6320.8950041561839        14214.428320421519     
        1793   19194.318798621960        6335.1214130095805        14238.393871517874     
        1794   19237.349294889766        6349.3718008720134        14262.386341004338     
        1795   19280.452115873119        6363.6461946694399        14286.405744034848     
        1796   19323.627342648171        6377.9446213429819        14310.452095763449     
        1797   19366.875056336674        6392.2671078489157        14334.525411344239     
        1798   19410.195338105990        6406.6136811586757        14358.625705931399     
        1799   19453.588269169046        6420.9843682588335        14382.752994679196     
        1800   19497.053930784419        6435.3791961511388        14406.907292741975     
        1801   19540.592404256258        6449.7981918524756        14431.088615274146     
        1802   19584.203770934346        6464.2413823948928        14455.296977430213     
        1803   19627.888112214059        6478.7087948255939        14479.532394364755     
        1804   19671.645509536345        6493.2004562069324        14503.794881232414     
        1805   19715.476044387804        6507.7163936164225        14528.084453187937     
        1806   19759.379798300619        6522.2566341467245        14552.401125386128     
        1807   19803.356852852576        6536.8212049056610        14576.744912981871     
        1808   19847.407289667091        6551.4101330162057        14601.115831130144     
        1809   19891.531190413138        6566.0234456164890        14625.513894985972     
        1810   19935.728636805343        6580.6611698597999        14649.939119704499     
        1811   19979.999710603915        6595.3233329145696        14674.391520440911     
        1812   20024.344493614684        6610.0099619644052        14698.871112350491     
        1813   20068.763067689073        6624.7210842080467        14723.377910588597     
        1814   20113.255514724122        6639.4567268594101        14747.911930310658     
        1815   20157.821916662469        6654.2169171475489        14772.473186672189     
        1816   20202.462355492371        6669.0016823166843        14797.061694828779     
        1817   20247.176913247669        6683.8110496261870        14821.677469936079     
        1818   20291.965672007853        6698.6450463505935        14846.320527149861     
        1819   20336.828713897972        6713.5036997795769        14870.990881625927     
        1820   20381.766121088745        6728.3870372179827        14895.688548520184     
        1821   20426.777975796424        6743.2950859858083        14920.413542988599     
        1822   20471.864360282940        6758.2278734182046        14945.165880187235     
        1823   20517.025356855782        6773.1854268654770        14969.945575272222     
        1824   20562.261047868084        6788.1677736930969        14994.752643399766     
        1825   20607.571515718559        6803.1749412816780        15019.587099726154     
        1826   20652.956842851563        6818.2069570270050        15044.448959407755     
        1827   20698.417111757022        6833.2638483399978        15069.338237600998     
        1828   20743.952404970521        6848.3456426467574        15094.254949462407     
        1829   20789.562805073212        6863.4523673885296        15119.199110148569     
        1830   20835.248394691891        6878.5840500217173        15144.170734816180     
        1831   20881.009256498921        6893.7407180178752        15169.169838621956     
        1832   20926.845473212335        6908.9223988637268        15194.196436722743     
        1833   20972.757127595723        6924.1291200611404        15219.250544275432     
        1834   21018.744302458330        6939.3609091271483        15244.332176437010     
        1835   21064.807080654977        6954.6177935939340        15269.441348364528     
        1836   21110.945545086124        6969.8998010088499        15294.578075215131     
        1837   21157.159778697831        6985.2069589343891        15319.742372146015     
        1838   21203.449864481783        7000.5392949482211        15344.934254314476     
        1839   21249.815885475233        7015.8968366431509        15370.153736877861     
        1840   21296.257924761125        7031.2796116271629        15395.400834993632     
        1841   21342.776065467940        7046.6876475233757        15420.675563819292     
        1842   21389.370390769815        7062.1209719700882        15445.977938512437     
        1843   21436.040983886498        7077.5796126207433        15471.307974230735     
        1844   21482.787928083348        7093.0635971439451        15496.665686131932     
        1845   21529.611306671315        7108.5729532234545        15522.051089373857     
        1846   21576.511203006998        7124.1077085581946        15547.464199114404     
        1847   21623.487700492591        7139.6678908622353        15572.905030511545     
        1848   21670.540882575911        7155.2535278648229        15598.373598723339     
        1849   21717.670832750362        7170.8646473103381        15623.869918907898     
        1850   21764.877634555040        7186.5012769583454        15649.394006223451     
        1851   21812.161371574544        7202.1634445835489        15674.945875828251     
        1852   21859.522127439206        7217.8511779758201        15700.525542880679     
        1853   21906.959985824866        7233.5645049401792        15726.133022539150     
        1854   21954.475030453068        7249.3034532968213        15751.768329962180     
        1855   22002.067345090913        7265.0680508810765        15777.431480308351     
        1856   22049.737013551156        7280.8583255434614        15803.122488736326     
        1857   22097.484119692144        7296.6743051496323        15828.841370404834     
        1858   22145.308747417868        7312.5160175804040        15854.588140472697     
        1859   22193.210980677901        7328.3834907317605        15880.362814098800     
        1860   22241.190903467479        7344.2767525148429        15906.165406442105     
        1861   22289.248599827395        7360.1958308559388        15931.995932661654     
        1862   22337.384153844127        7376.1407536965089        15957.854407916560     
        1863   22385.597649649706        7392.1115489931672        15983.740847366013     
        1864   22433.889171421863        7408.1082447176923        16009.655266169291     
        1865   22482.258803383855        7424.1308688570116        16035.597679485712     
        1866   22530.706629804619        7440.1794494132218        16061.568102474723     
        1867   22579.232734998681        7456.2540144035711        16087.566550295796     
        1868   22627.837203326235        7472.3545918604805        16113.593038108520     
        1869   22676.520119193028        7488.4812098315069        16139.647581072522     
        1870   22725.281567050479        7504.6338963793933        16165.730194347525     
        1871   22774.121631395574        7520.8126795820272        16191.840893093316     
        1872   22823.040396771004        7537.0175875324576        16217.979692469791     
        1873   22872.037947764977        7553.2486483388930        16244.146607636882     
        1874   22921.114369011422        7569.5058901247148        16270.341653754604     
        1875   22970.269745189787        7585.7893410284414        16296.564845983055     
        1876   23019.504161025248        7602.0990292037714        16322.816199482417     
        1877   23068.817701288506        7618.4349828195491        16349.095729412924     
        1878   23118.210450795970        7634.7972300597930        16375.403450934915     
        1879   23167.682494409590        7651.1857991236693        16401.739379208761     
        1880   23217.233917037007        7667.6007182255162        16428.103529394957     
        1881   23266.864803631419        7684.0420155948177        16454.495916654036     
        1882   23316.575239191712        7700.5097194762320        16480.916556146622     
        1883   23366.365308762346        7717.0038581295748        16507.365463033417     
        1884   23416.235097433448        7733.5244598298223        16533.842652475196     
        1885   23466.184690340699        7750.0715528670971        16560.348139632784     
        1886   23516.214172665488        7766.6451655467126        16586.881939667128     
        1887   23566.323629634760        7783.2453261891123        16613.444067739198     
        1888   23616.513146521142        7799.8720631299238        16640.034539010099     
        1889   23666.782808642813        7816.5254047199187        16666.653368640931     
        1890   23717.132701363647        7833.2053793250461        16693.300571792963     
        1891   23767.562910093104        7849.9120153263984        16719.976163627449     
        1892   23818.073520286296        7866.6453411202492        16746.680159305775     
        1893   23868.664617443890        7883.4053851180115        16773.412573989383     
        1894   23919.336287112292        7900.1921757462833        16800.173422839795     
        1895   23970.088614883429        7917.0057414468019        16826.962721018594     
        1896   24020.921686394926        7933.8461106764853        16853.780483687453     
        1897   24071.835587329981        7950.7133119073951        16880.626726008104     
        1898   24122.830403417458        7967.6073736267717        16907.501463142373     
        1899   24173.906220431818        7984.5283243370013        16934.404710252140     
        1900   24225.063124193166        8001.4761925556541        16961.336482499384     
        1901   24276.301200567232        8018.4510068154368        16988.296795046117     
        1902   24327.620535465387        8035.4527956642351        17015.285663054481     
        1903   24379.021214844583        8052.4815876650819        17042.303101686633     
        1904   24430.503324707453        8069.5374113962025        17069.349126104866     
        1905   24482.066951102217        8086.6202954509426        17096.423751471481     
        1906   24533.712180122751        8103.7302684378501        17123.526992948897     
        1907   24585.439097908544        8120.8673589806021        17150.658865699603     
        1908   24637.247790644728        8138.0315957180601        17177.819384886159     
        1909   24689.138344562045        8155.2230073042401        17205.008565671178     
        1910   24741.110845936870        8172.4416224083216        17232.226423217380     
        1911   24793.165381091218        8189.6874697146477        17259.472972687527     
        1912   24845.302036392732        8206.9605779227295        17286.748229244477     
        1913   24897.520898254661        8224.2609757472201        17314.052208051162     
        1914   24949.822053135918        8241.5886919179666        17341.384924270573     
        1915   25002.205587541026        8258.9437551799547        17368.746393065787     
        1916   25054.671588020145        8276.3261942933459        17396.136629599947     
        1917   25107.220141169062        8293.7360380334540        17423.555649036258     
        1918   25159.851333629194        8311.1733151907738        17451.003466538044     
        1919   25212.565252087585        8328.6380545709417        17478.480097268643     
        1920   25265.361983276922        8346.1302849947715        17505.985556391508     
        1921   25318.241613975522        8363.6500352982421        17533.519859070155     
        1922   25371.204231007308        8381.1973343324808        17561.083020468155     
        1923   25424.249921241888        8398.7722109638034        17588.675055749194     
        1924   25477.378771594431        8416.3746940736637        17616.295980076979     
        1925   25530.590869025807        8434.0048125586964        17643.945808615324     
        1926   25583.886300542461        8451.6625953306848        17671.624556528113     
        1927   25637.265153196524        8469.3480713165991        17699.332238979307     
        1928   25690.727514085695        8487.0612694585452        17727.068871132909     
        1929   25744.273470353401        8504.8022187138195        17754.834468153047     
        1930   25797.903109188588        8522.5709480548612        17782.629045203863     
        1931   25851.616517825922        8540.3674864692930        17810.452617449620     
        1932   25905.413783545668        8558.1918629598822        17838.305200054634     
        1933   25959.294993673742        8576.0441065445775        17866.186808183302     
        1934   26013.260235581663        8593.9242462564762        17894.097457000073     
        1935   26067.309596686602        8611.8323111438604        17922.037161669487     
        1936   26121.443164451382        8629.7683302701553        17950.005937356163     
        1937   26175.661026384449        8647.7323327139675        17978.003799224785     
        1938   26229.963270039847        8665.7243475690520        18006.030762440096     
        1939   26284.349983017335        8683.7444039443526        18034.086842166937     
        1940   26338.821252962218        8701.7925309639468        18062.172053570190     
        1941   26393.377167565515        8719.8687577671044        18090.286411814846     
        1942   26448.017814563813        8737.9731135082457        18118.429932065945     
        1943   26502.743281739404        8756.1056273569593        18146.602629488611     
        1944   26557.553656920147        8774.2663284980026        18174.804519248017     
        1945   26612.449027979590        8792.4552461312924        18203.035616509449     
        1946   26667.429482836884        8810.6724094719120        18231.295936438230     
        1947   26722.495109456846        8828.9178477501155        18259.585494199771     
        1948   26777.645995849893        8847.1915902113087        18287.904304959549     
        1949   26832.882230072137        8865.4936661160864        18316.252383883129     
        1950   26888.203900225257        8883.8241047401843        18344.629746136125     
        1951   26943.611094456639        8902.1829353745234        18373.036406884239     
        1952   26999.103900959239        8920.5701873251728        18401.472381293246     
        1953   27054.682407971712        8938.9858899133851        18429.937684528981     
        1954   27110.346703778294        8957.4300724755612        18458.432331757347     
        1955   27166.096876708940        8975.9027643632871        18486.956338144362     
        1956   27221.933015139144        8994.4039949432918        18515.509718856050     
        1957   27277.855207490120        9012.9337935974963        18544.092489058570     
        1958   27333.863542228682        9031.4921897229633        18572.704663918103     
        1959   27389.958107867300        9050.0792127319382        18601.346258600941     
        1960   27446.138992964065        9068.6948920518244        18630.017288273408     
        1961   27502.406286122728        9087.3392571252043        18658.717768101960     
        1962   27558.760075992672        9106.0123374098075        18687.447713253041     
        1963   27615.200451268909        9124.7141623785410        18716.207138893256     
        1964   27671.727500692115        9143.4447615194786        18744.996060189205     
        1965   27728.341313048604        9162.2041643358589        18773.814492307614     
        1966   27785.041977170287        9180.9924003460892        18802.662450415257     
        1967   27841.829581934799        9199.8094990837417        18831.539949678976     
        1968   27898.704216265331        9218.6554900975534        18860.447005265694     
        1969   27955.665969130776        9237.5304029514409        18889.383632342411     
        1970   28012.714929545622        9256.4342672244584        18918.349846076180     
        1971   28069.851186570049        9275.3671125108631        18947.345661634154     
        1972   28127.074829309830        9294.3289684200572        18976.371094183512     
        1973   28184.385946916449        9313.3198645766188        19005.426158891561     
        1974   28241.784628586916        9332.3398306202835        19034.510870925635     
        1975   28299.270963564028        9351.3888962059700        19063.625245453160     
        1976   28356.845041136115        9370.4670910037421        19092.769297641629     
        1977   28414.506950637202        9389.5744446988592        19121.943042658600     
        1978   28472.256781446933        9408.7109869917276        19151.146495671714     
        1979   28530.094622990622        9427.8767475979275        19180.379671848681     
        1980   28588.020564739189        9447.0717562481987        19209.642586357269     
        1981   28646.034696209259        9466.2960426884711        19238.935254365337     
        1982   28704.137106963048        9485.5496366798197        19268.257691040799     
        1983   28762.327886608411        9504.8325679984991        19297.609911551644     
        1984   28820.607124798891        9524.1448664359250        19326.991931065932     
        1985   28878.974911233676        9543.4865617986852        19356.403764751816     
        1986   28937.431335657533        9562.8576839085363        19385.845427777480     
        1987   28995.976487860953        9582.2582626024105        19415.316935311206     
        1988   29054.610457680039        9601.6883277323886        19444.818302521340     
        1989   29113.333334996525        9621.1479091657384        19474.349544576304     
        1990   29172.145209737810        9640.6370367848776        19503.910676644566     
        1991   29231.046171876958        9660.1557404874202        19533.501713894708     
        1992   29290.036311432625        9679.7040501861193        19563.122671495348     
        1993   29349.115718469180        9699.2819958089185        19592.773564615200     
        1994   29408.284483096577        9718.8896072989101        19622.454408423011     
        1995   29467.542695470474        9738.5269146143801        19652.165218087648     
        1996   29526.890445792124        9758.1939477287615        19681.906008777994     
        1997   29586.327824308479        9777.8907366306703        19711.676795663068     
        1998   29645.854921312090        9797.6173113238747        19741.477593911895     
        1999   29705.471827141184        9817.3737018273368        19771.308418693607     
        2000   29765.178632179643        9837.1599381751639        19801.169285177406     
        2001   29824.975426856974        9856.9760504166443        19831.060208532541     
        2002   29884.862301648376        9876.8220686162440        19860.981203928375     
        2003   29944.839347074609        9896.6980228535776        19890.932286534284     
        2004   30004.906653702164        9916.6039432234356        19920.913471519758     
        2005   30065.064312143164        9936.5398598357933        19950.924774054347     
        2006   30125.312413055395        9956.5058028157873        19980.966209307666     
        2007   30185.651047142223        9976.5018023037101        20011.037792449395     
        2008   30246.080305152744        9996.5278884550407        20041.139538649288     
        2009   30306.600277881651        10016.584091440411        20071.271463077192     
        2010   30367.211056169359        10036.670441445662        20101.433580902994     

